Quantum gates from the middle convolution of twisted Burau representations

We study braid representations obtained from character-twisted Burau inputs by the Katz-Long-Moody (KLM) construction, which corresponds to multiplicative middle convolution for KZ-type equations. For $n\ge2$, let $q=e^{2\pi ia}$, $\tau=e^{2\pi ic}$, where $a,c>0$ and $nc+(n+1)a<1$. Known form and signature results give a positive-definite invariant form for $\lambda=e^{2\pi il}$, $0<l<1-nc-(n+1)a$. For fixed input, unitary realizations are unique up to simultaneous unitary conjugation. We address two questions. First, we determine spectra and invariant summands of the $M=n(n+1)$-dimensional output. The generator spectrum recovers $(q,\tau)$. The output decomposes into two trivial and two reduced Burau summands, and an $n(n-1)$-dimensional summand isomorphic to Long's reduced construction, generically irreducible for $n=3,4$. If $a$ or $c$ is irrational, every generator is non-Clifford in every finite-dimensional Weyl-Heisenberg frame; if $1,a,c$ are linearly independent over $\mathbb{Q}$, every generator is entangling for every nontrivial bipartition. The full braid image is not projectively dense. For general positive-definite unitary inputs, irreducibility of the full braid output at a nonexceptional parameter forces the free-group input operators to commute. Second, we construct one orthonormal basis giving each generator one block of size $2(n+1)$, $n-2$ blocks of size two, and identity elsewhere. Each generator is a product of $2n$ rank-one phase reflections and, in a fixed binary encoding, an $O(M)$-length word in one-qubit unitaries and CNOTs, without auxiliary qubits and including direction preparation and its inverse. We give finite-alphabet approximation, conditioning and error bounds, and a matched-resource comparison with a Quantum Shannon reference compiler. The gate bound is exponential in the encoded qubit count and excludes classical preprocessing.

==> anc/README.txt <==
Ancillary files for:
Quantum gates from the middle convolution of twisted Burau representations
Submission bundle (2026-09-26).

Requirements: Python >= 3.10; NumPy, SymPy, SciPy, mpmath.
The optional version-constrained requirements in matched_benchmark/requirements.txt
require Python >= 3.11.
Install the common dependencies with:
  python3 -m pip install -r requirements.txt
The matched reference benchmark does NOT require Qiskit. Its optional SDK
runner is a separate, unexecuted comparison and has no recorded SDK results.

Run the following commands from this anc/ directory:

python3 charpoly_and_relations.py
  Symbolic regression checks for the boundary-loop spectrum, generator
  characteristic polynomial and entangling-gate pair-sum identities
  (labels lem:fulltwist, prop:charpoly and thm:entangling).
  Checks the displayed polynomials, degrees and pair-sum identities;
  a mismatch raises an exception rather than only printing a polynomial.
python3 exact_commutant.py
  Generic irreducibility (label prop:generic-irred): finite-field rank
  witnesses and determinants 786, 962
  modulo 1009 for n=3,4. Writes exact_commutant.json.
python3 verify_klm_v2.py
  Numerical structural checks T1--T7; reports a nonzero exit status if any fail.
python3 twisted_burau_checks.py
  The definite window (label thm:twisted-burau), walls, signatures and
  augmentation; also exits nonzero on failure.
python3 fixed_encoding_checks.py
  Exact and numerical checks for local factors and encoded gates
  (label app:fixed-encoding).
python3 certificate_locus_checks.py
  Exact rational floor identities and chamber tests in the strip
  0<a<1/(n+1), 0<c<1, c+2a!=1; separate floating-point inertia checks
  reproduce examples outside T_n (label app:additional-definite-regions).
  Writes certificate_locus_checks.json.
  These tests concern the canonical form; they do not classify all invariant forms.
python3 commutant_numerics.py
  Floating-point commutant observations; not a replacement for the exact proof.
python3 jones_jordan_scan.py
  Exploratory endpoint-sector observations; not a proof of Jordan structure,
  unboundedness, or non-unitarizability.

Additional entry points (their own directories contain recorded outputs):
  python3 direct_invariance/verify_braid_form_identity.py
    Exact group-ring check of the form-invariance identities (label thm:klm-form).
  python3 reflection_synthesis/verify_reflection_cost.py
  python3 error_margins/verify_error_margins.py
  python3 matched_benchmark/run_matched_benchmark.py
  python3 matched_benchmark/check_endpoint_rates.py
The benchmark README_JA.md specifies its protocol, resource model and output files.
klm_common.py is the shared helper for the original checks.

The manuscript labels above identify the relevant results. Recorded numerical
outputs and exact certificates are retained; packaging does not constitute a
new execution of all checks.

Resource and error conventions:
  The reflection_synthesis table counts an implementation with clean ancillas
  alongside published ancilla-free generic upper bounds. The matched_benchmark
  experiment compares two actual implementations on identical padded targets,
  with no additional ancillas and the same one-factor U(2)/all-to-all CNOT
  generating set. CNOT counts count selected factors in produced words; they
  are neither total factor counts nor minimum word lengths.
  Phase-aligned operator-norm residuals compare numerical circuits with saved
  floating-point targets. Factorization residuals and unitarity defects are
  separate diagnostics. SHA-256 hashes identify saved data, without certifying
  their distance from analytically defined matrices.
  No finite-alphabet T-count benchmark is included. See the manuscript tables
  tab:quantum-dictionary and tab:circuit-dictionary for terminology.


==> anc/certificate_locus_checks.json <==
{
  "assumptions": "n>=2; 0<a<1/(n+1); 0<c<1; c+2a!=1; K=0",
  "exact": {
    "rational_seeds": 32760,
    "nonresonant_chambers": 126300,
    "exact_wall_identities": 93540,
    "status": "PASS"
  },
  "matrix_examples": [
    {
      "n": 2,
      "a": "1/100",
      "c": "9/10",
      "windows": [
        [
          "1/5",
          "1",
          -1
        ]
      ],
      "samples": [
        {
          "l": "17/200",
          "m": 3,
          "radical": 0,
          "inertia": [
            3,
            3,
            0
          ],
          "helper_error": 3.915217285901781e-16,
          "invariance_error": 3.2615850424806235e-16
        },
        {
          "l": "17/100",
          "m": 4,
          "radical": 1,
          "inertia": [
            2,
            3,
            1
          ],
          "helper_error": 3.4280344854257966e-16,
          "invariance_error": 4.924762383888862e-16
        },
        {
          "l": "9/50",
          "m": 4,
          "radical": 0,
          "inertia": [
            2,
            4,
            0
          ],
          "helper_error": 3.5236247857316344e-16,
          "invariance_error": 4.542038259531934e-16
        },
        {
          "l": "19/100",
          "m": 5,
          "radical": 1,
          "inertia": [
            1,
            4,
            1
          ],
          "helper_error": 3.631457546962071e-16,
          "invariance_error": 4.474987541355616e-16
        },
        {
          "l": "39/200",
          "m": 5,
          "radical": 0,
          "inertia": [
            1,
            5,
            0
          ],
          "helper_error": 4.022311568236537e-16,
          "invariance_error": 4.869192908933391e-16
        },
        {
          "l": "1/5",
          "m": 6,
          "radical": 1,
          "inertia": [
            0,
            5,
            1
          ],
          "helper_error": 3.815421911549793e-16,
          "invariance_error": 4.619015131870257e-16
        },
        {
          "l": "3/5",
          "m": 6,
          "radical": 0,
          "inertia": [
            0,
            6,
            0
          ],
          "helper_error": 7.149104087786202e-16,
          "invariance_error": 1.012408954331021e-15,
          "unitarity_error": 8.449070659457123e-16
        }
      ]
    },
    {
      "n": 3,
      "a": "1/10",
      "c": "7/10",
      "windows": [
        [
          "9/10",
          "1",
          -1
        ]
      ],
      "samples": [
        {
          "l": "1/4",
          "m": 8,
          "radical": 0,
          "inertia": [
            4,
            8,
            0
          ],
          "helper_error": 7.28257253356238e-15,
          "invariance_error": 7.684300553514108e-15
        },
        {
          "l": "1/2",
          "m": 9,
          "radical": 1,
          "inertia": [
            3,
            8,
            1
          ],
          "helper_error": 6.198700235837103e-15,
          "invariance_error": 9.99733561300715e-15
        },
        {
          "l": "13/20",
          "m": 9,
          "radical": 0,
          "inertia": [
            3,
            9,
            0
          ],
          "helper_error": 7.678803773906801e-15,
          "invariance_error": 9.986994649226208e-15
        },
        {
          "l": "4/5",
          "m": 11,
          "radical": 2,
          "inertia": [
            1,
            9,
            2
          ],
          "helper_error": 9.092017240591387e-15,
          "invariance_error": 1.0997430538967251e-14
        },
        {
          "l": "17/20",
          "m": 11,
          "radical": 0,
          "inertia": [
            1,
            11,
            0
          ],
          "helper_error": 8.883727421939296e-15,
          "invariance_error": 1.092948830815217e-14
        },
        {
          "l": "9/10",
          "m": 12,
          "radical": 1,
          "inertia": [
            0,
            11,
            1
          ],
          "helper_error": 8.502308738636868e-15,
          "invariance_error": 1.03974957093077e-14
        },
        {
          "l": "19/20",
          "m": 12,
          "radical": 0,
          "inertia": [
            0,
            12,
            0
          ],
          "helper_error": 8.893952995115258e-15,
          "invariance_error": 1.0702111175532393e-14,
          "unitarity_error": 8.592240466483414e-15
        }
      ]
    },
    {
      "n": 3,
      "a": "1/10",
      "c": "97/100",
      "windows": [
        [
          "99/100",
          "1",
          -1
        ]
      ],
      "samples": [
        {
          "l": "9/200",
          "m": 8,
          "radical": 0,
          "inertia": [
            4,
            8,
            0
          ],
          "helper_error": 3.1033942408569117e-15,
          "invariance_error": 2.234272314605162e-15
        },
        {
          "l": "9/100",
          "m": 9,
          "radical": 1,
          "inertia": [
            3,
            8,
            1
          ],
          "helper_error": 3.1806084670078345e-15,
          "invariance_error": 2.5766561122385232e-15
        },
        {
          "l": "39/100",
          "m": 9,
          "radical": 0,
          "inertia": [
            3,
            9,
            0
          ],
          "helper_error": 3.590736493786838e-15,
          "invariance_error": 3.930026793127072e-15
        },
        {
          "l": "69/100",
          "m": 10,
          "radical": 1,
          "inertia": [
            2,
            9,
            1
          ],
          "helper_error": 3.5360984971042595e-15,
          "invariance_error": 2.8992144345446257e-15
        },
        {
          "l": "21/25",
          "m": 10,
          "radical": 0,
          "inertia": [
            2,
            10,
            0
          ],
          "helper_error": 3.3179209706558423e-15,
          "invariance_error": 2.282498501648112e-15
        },
        {
          "l": "99/100",
          "m": 12,
          "radical": 2,
          "inertia": [
            0,
            10,
            2
          ],
          "helper_error": 3.137351933233071e-15,
          "invariance_error": 2.2419309715686577e-15
        },
        {
          "l": "199/200",
          "m": 12,
          "radical": 0,
          "inertia": [
            0,
            12,
            0
          ],
          "helper_error": 3.2079754179434697e-15,
          "invariance_error": 2.280228840430479e-15,
          "unitarity_error": 2.951665695274175e-13
        }
      ]
    },
    {
      "n": 3,
      "a": "1/10",
      "c": "17/20",
      "windows": [],
      "samples": [
        {
          "l": "1/40",
          "m": 5,
          "radical": 0,
          "inertia": [
            7,
            5,
            0
          ],
          "helper_error": 4.5184894784639954e-15,
          "invariance_error": 3.741865566742037e-15
        },
        {
          "l": "1/20",
          "m": 6,
          "radical": 1,
          "inertia": [
            6,
            5,
            1
          ],
          "helper_error": 4.382997287032309e-15,
          "invariance_error": 3.4957420793410573e-15
        },
        {
          "l": "1/5",
          "m": 6,
          "radical": 0,
          "inertia": [
            6,
            6,
            0
          ],
          "helper_error": 3.5379525206936235e-15,
          "invariance_error": 3.343003762402572e-15
        },
        {
          "l": "7/20",
          "m": 8,
          "radical": 2,
          "inertia": [
            4,
            6,
            2
          ],
          "helper_error": 3.437930796029254e-15,
          "invariance_error": 4.089436755175849e-15
        },
        {
          "l": "2/5",
          "m": 8,
          "radical": 0,
          "inertia": [
            4,
            8,
            0
          ],
          "helper_error": 3.790903837589153e-15,
          "invariance_error": 4.283197458747498e-15
        },
        {
          "l": "9/20",
          "m": 9,
          "radical": 1,
          "inertia": [
            3,
            8,
            1
          ],
          "helper_error": 4.174244489377184e-15,
          "invariance_error": 4.4407175817757446e-15
        },
        {
          "l": "29/40",
          "m": 9,
          "radical": 0,
          "inertia": [
            3,
            9,
            0
          ],
          "helper_error": 5.414908860008806e-15,
          "invariance_error": 4.9890745855629426e-15
        }
      ]
    },
    {
      "n": 4,
      "a": "1/20",
      "c": "4/5",
      "windows": [
        [
          "4/5",
          "1",
          -1
        ]
      ],
      "samples": [
        {
          "l": "11/40",
          "m": 15,
          "radical": 0,
          "inertia": [
            5,
            15,
            0
          ],
          "helper_error": 7.578988337201158e-15,
          "invariance_error": 6.553704982620408e-15
        },
        {
          "l": "11/20",
          "m": 16,
          "radical": 1,
          "inertia": [
            4,
            15,
            1
          ],
          "helper_error": 8.950019306916051e-15,
          "invariance_error": 9.955947211925395e-15
        },
        {
          "l": "13/20",
          "m": 16,
          "radical": 0,
          "inertia": [
            4,
            16,
            0
          ],
          "helper_error": 9.599098554379424e-15,
          "invariance_error": 1.0080130607448721e-14
        },
        {
          "l": "3/4",
          "m": 19,
          "radical": 3,
          "inertia": [
            1,
            16,
            3
          ],
          "helper_error": 1.0029541538073292e-14,
          "invariance_error": 1.0324245308383332e-14
        },
        {
          "l": "31/40",
          "m": 19,
          "radical": 0,
          "inertia": [
            1,
            19,
            0
          ],
          "helper_error": 1.0091602043993703e-14,
          "invariance_error": 9.795073183958132e-15
        },
        {
          "l": "4/5",
          "m": 20,
          "radical": 1,
          "inertia": [
            0,
            19,
            1
          ],
          "helper_error": 1.0430107228024611e-14,
          "invariance_error": 1.0644196321685909e-14
        },
        {
          "l": "9/10",
          "m": 20,
          "radical": 0,
          "inertia": [
            0,
            20,
            0
          ],
          "helper_error": 1.0251918533741271e-14,
          "invariance_error": 9.415632952906736e-15,
          "unitarity_error": 7.3355664355013e-15
        }
      ]
    },
    {
      "n": 2,
      "a": "3/10",
      "c": "9/20",
      "windows": [
        [
          "0",
          "1/10",
          1
        ]
      ],
      "samples": [
        {
          "l": "1/20",
          "m": 0,
          "radical": 0,
          "inertia": [
            6,
            0,
            0
          ],
          "helper_error": 1.6171527029254738e-14,
          "invariance_error": 4.104599201249012e-14,
          "unitarity_error": 1.3378259046921046e-14
        },
        {
          "l": "1/10",
          "m": 1,
          "radical": 1,
          "inertia": [
            5,
            0,
            1
          ],
          "helper_error": 1.64588862510432e-14,
          "invariance_error": 4.2725590411694286e-14
        },
        {
          "l": "3/20",
          "m": 1,
          "radical": 0,
          "inertia": [
            5,
            1,
            0
          ],
          "helper_error": 1.6392948544154248e-14,
          "invariance_error": 4.23612191212008e-14
        },
        {
          "l": "1/5",
          "m": 2,
          "radical": 1,
          "inertia": [
            4,
            1,
            1
          ],
          "helper_error": 1.5355789072846345e-14,
          "invariance_error": 4.2168508349250605e-14
        },
        {
          "l": "1/2",
          "m": 2,
          "radical": 0,
          "inertia": [
            4,
            2,
            0
          ],
          "helper_error": 1.0893472424143823e-14,
          "invariance_error": 2.3272209021180778e-14
        },
        {
          "l": "4/5",
          "m": 3,
          "radical": 1,
          "inertia": [
            3,
            2,
            1
          ],
          "helper_error": 1.4907575894875115e-14,
          "invariance_error": 2.5645722262888815e-14
        },
        {
          "l": "9/10",
          "m": 3,
          "radical": 0,
          "inertia": [
            3,
            3,
            0
          ],
          "helper_error": 1.6444132132405625e-14,
          "invariance_error": 3.199430552293375e-14
        }
      ]
    },
    {
      "n": 3,
      "a": "1/50",
      "c": "1/25",
      "windows": [
        [
          "0",
          "4/5",
          1
        ]
      ],
      "samples": [
        {
          "l": "2/5",
          "m": 0,
          "radical": 0,
          "inertia": [
            12,
            0,
            0
          ],
          "helper_error": 1.750855970411786e-15,
          "invariance_error": 1.2417027907840697e-15,
          "unitarity_error": 2.0305580536786082e-15
        },
        {
          "l": "4/5",
          "m": 1,
          "radical": 1,
          "inertia": [
            11,
            0,
            1
          ],
          "helper_error": 8.019796882127318e-16,
          "invariance_error": 7.100559747553578e-16
        },
        {
          "l": "83/100",
          "m": 1,
          "radical": 0,
          "inertia": [
            11,
            1,
            0
          ],
          "helper_error": 7.141644251008195e-16,
          "invariance_error": 6.815040419045618e-16
        },
        {
          "l": "43/50",
          "m": 3,
          "radical": 2,
          "inertia": [
            9,
            1,
            2
          ],
          "helper_error": 6.810480510504038e-16,
          "invariance_error": 5.987652240031371e-16
        },
        {
          "l": "87/100",
          "m": 3,
          "radical": 0,
          "inertia": [
            9,
            3,
            0
          ],
          "helper_error": 6.943527697984411e-16,
          "invariance_error": 5.78993658801596e-16
        },
        {
          "l": "22/25",
          "m": 4,
          "radical": 1,
          "inertia": [
            8,
            3,
            1
          ],
          "helper_error": 7.165074069794701e-16,
          "invariance_error": 5.688080534597771e-16
        },
        {
          "l": "47/50",
          "m": 4,
          "radical": 0,
          "inertia": [
            8,
            4,
            0
          ],
          "helper_error": 8.577096042608537e-16,
          "invariance_error": 5.431256093536658e-16
        }
      ]
    },
    {
      "n": 2,
      "a": "1/100",
      "c": "99/100",
      "windows": [],
      "samples": [
        {
          "l": "1/200",
          "m": 2,
          "radical": 0,
          "inertia": [
            4,
            2,
            0
          ],
          "helper_error": 5.899188624006646e-17,
          "invariance_error": 5.092677318723367e-17
        },
        {
          "l": "1/100",
          "m": 3,
          "radical": 1,
          "inertia": [
            3,
            2,
            1
          ],
          "helper_error": 6.568932084577275e-17,
          "invariance_error": 5.027134816733632e-17
        },
        {
          "l": "3/200",
          "m": 3,
          "radical": 0,
          "inertia": [
            3,
            3,
            0
          ],
          "helper_error": 7.207054097908301e-17,
          "invariance_error": 4.981564900154033e-17
        },
        {
          "l": "1/50",
          "m": 4,
          "radical": 1,
          "inertia": [
            2,
            3,
            1
          ],
          "helper_error": 7.661813911164061e-17,
          "invariance_error": 4.9407422343284954e-17
        },
        {
          "l": "101/200",
          "m": 4,
          "radical": 0,
          "inertia": [
            2,
            4,
            0
          ],
          "helper_error": 6.950233821414557e-16,
          "invariance_error": 1.2492497584613456e-16
        },
        {
          "l": "99/100",
          "m": 5,
          "radical": 1,
          "inertia": [
            1,
            4,
            1
          ],
          "helper_error": 6.355203279511212e-17,
          "invariance_error": 5.2687636689218184e-17
        },
        {
          "l": "199/200",
          "m": 5,
          "radical": 0,
          "inertia": [
            1,
            5,
            0
          ],
          "helper_error": 5.764723027472198e-17,
          "invariance_error": 5.2215296821222154e-17
        }
      ]
    }
  ],
  "spectral_counterexample": {
    "angles": [
      "0",
      "0",
      "2/5",
      "83/200",
      "51/100",
      "183/200"
    ],
    "lower_half_count": 2,
    "triangular_family_count": 1,
    "conjugate_triangular_family_count": 3
  },
  "matrix_samples": 56,
  "status": "PASS"
}


==> anc/certificate_locus_checks.py <==
"""Exact floor tests and floating-point matrix regressions outside T_n.
Assume n>=2, 0<a<1/(n+1), 0<c<1, c+2a!=1 (hence K=0).
This tests the canonical definite locus, not arbitrary invariant forms.
"""
from fractions import Fraction as F
from pathlib import Path
import json
import numpy as np
from scipy.linalg import cholesky
from klm_common import Ht_block

def floor(x): return x.numerator//x.denominator
def fr(x): return x-floor(x)
def offsets(n,a,c): return [n*c]+[n*c+a]*(n-1)+[n*c+(n+1)*a]
def valid(n,a,c): return n>=2 and 0<a<F(1,n+1) and 0<c<1 and c+2*a!=1
def m_floor(n,a,c,l): return sum(floor(l+x) for x in offsets(n,a,c))-n*floor(c+2*a)
def m_def(n,a,c,l): return (n+1)*l+n*(n*c+fr(c+2*a))-sum(fr(l+x) for x in offsets(n,a,c))
def windows(n,a,c):
    if n*c+(n+1)*a<1: return [(F(0),1-n*c-(n+1)*a,1)]
    if n==2 and 1-2*a<c<F(1,2): return [(F(0),1-2*c,1)]
    if F(n-1,n)<c<1-2*a: return [(n-n*c,F(1),-1)]
    if c>1-a/n: return [(n+1-n*c-a,F(1),-1)]
    return []
def walls(n,a,c): return sorted({1-fr(x) for x in offsets(n,a,c) if fr(x)!=0})

def exact_checks():
    seeds=chambers=walltests=0
    for n in range(2,11):
        for j in range(1,32):
            a=F(j,32*(n+1));cs={F(k,101) for k in range(1,101)}
            for shift in (F(0),a,(n+1)*a): cs.update((F(k)-shift)/n for k in range(1,n+2))
            cs.update([F(n-1,n),1-a/n,1-2*a,F(1,2)])
            for c in sorted(cs):
                if not valid(n,a,c): continue
                seeds+=1;edges=[F(0)]+walls(n,a,c)+[F(1)]
                for lo,hi in zip(edges,edges[1:]):
                    l=(lo+hi)/2;m=m_floor(n,a,c,l)
                    if m!=m_def(n,a,c,l): raise AssertionError(('floor',n,a,c,l))
                    actual=1 if m==0 else (-1 if m==n*(n+1) else 0)
                    expected=next((s for x,y,s in windows(n,a,c) if x<l<y),0)
                    if actual!=expected: raise AssertionError(('locus',n,a,c,l,actual,expected,m))
                    chambers+=1
                for l in edges[1:-1]:
                    if m_floor(n,a,c,l)!=m_def(n,a,c,l): raise AssertionError(('wall',n,a,c,l))
                    walltests+=1
    return dict(rational_seeds=seeds,nonresonant_chambers=chambers,exact_wall_identities=walltests,status='PASS')

def seed_raw(n,a,c):
    """Independent raw-Burau -> root basis -> orthonormal seed."""
    N=n+1;q=np.exp(2j*np.pi*float(a));tau=np.exp(2j*np.pi*float(c));B=[]
    for j in range(n):
        b=np.eye(N,dtype=complex);b[j:j+2,j:j+2]=[[1-q,q],[1,0]];B.append(b)
    Fmat=np.zeros((N,N),complex);Fmat[:,0]=1
    for j in range(1,N): Fmat[j-1,j]=-q;Fmat[j,j]=1
    J=np.eye(n,dtype=complex)
    for j in range(n-1): J[j,j+1]=-q/(1+q);J[j+1,j]=-1/(1+q)
    D=np.zeros((N,N),complex);D[0,0]=1;D[1:,1:]=cholesky(J,lower=False)
    V=D@np.linalg.inv(Fmat);Bu=[V@b@np.linalg.inv(V) for b in B];gs=[tau*Bu[0]@Bu[0]]
    for b in Bu[1:]: gs.append(b@gs[-1]@b.conj().T)
    eye=np.eye(N);As=[]
    for i,b in enumerate(Bu[1:]):
        A=np.kron(np.eye(n),b)
        A[i*N:(i+2)*N,i*N:(i+2)*N]=np.block([[np.zeros((N,N)),b@gs[i]],[b,b@(eye-gs[i+1])]])
        As.append(A)
    return gs,As

def matrix_checks():
    triples=[(2,F(1,100),F(9,10)),(3,F(1,10),F(7,10)),(3,F(1,10),F(97,100)),
             (3,F(1,10),F(17,20)),(4,F(1,20),F(4,5)),(2,F(3,10),F(9,20)),
             (3,F(1,50),F(1,25)),(2,F(1,100),F(99,100))]
    records=[]
    for n,a,c in triples:
        gs,As=seed_raw(n,a,c);N=n+1;M=n*N;eye=np.eye(N);ws=walls(n,a,c);edges=[F(0)]+ws+[F(1)]
        ls=sorted(ws+[(lo+hi)/2 for lo,hi in zip(edges,edges[1:])]);samples=[]
        for l in ls:
            z=np.exp(1j*np.pi*float(l));lam=z*z
            H=np.block([[(g.conj().T-lam*eye)@(g-eye)/z if j==k else
                         (1/z if j<k else z)*(g.conj().T-eye)@(gs[k]-eye)
                         for k in range(n)] for j,g in enumerate(gs)])
            H=(H+H.conj().T)/2;Hshared=Ht_block(n,N,gs,float(l));helper_error=float(np.linalg.norm(H-Hshared,2))
            ev=np.linalg.eigvalsh(H);tol=1e-8*max(1.,np.linalg.norm(H,2))
            inertia=(int((ev>tol).sum()),int((ev< -tol).sum()),int((abs(ev)<=tol).sum()))
            m=m_floor(n,a,c,l);r=sum(fr(l+x)==0 for x in offsets(n,a,c));expected=(M-m,m-r,r)
            if inertia!=expected: raise AssertionError((n,a,c,l,inertia,expected,ev))
            inv=max(float(np.linalg.norm(A.conj().T@H@A-H,2)) for A in As)
            if max(helper_error,inv)>1e-9: raise AssertionError(('residual',n,a,c,l,helper_error,inv))
            sample=dict(l=str(l),m=m,radical=r,inertia=list(inertia),helper_error=helper_error,invariance_error=inv)
            if r==0 and m in (0,M):
                sign=1 if m==0 else -1;S=cholesky(sign*H,lower=False);Si=np.linalg.inv(S);Us=[S@A@Si for A in As]
                ue=max(float(np.linalg.norm(U.conj().T@U-np.eye(M),2)) for U in Us)
                if ue>1e-9: raise AssertionError(('unitarity',ue))
                sample['unitarity_error']=ue
            samples.append(sample)
        records.append(dict(n=n,a=str(a),c=str(c),windows=[(str(x),str(y),s) for x,y,s in windows(n,a,c)],samples=samples))
    a=F(1,100);c=F(9,10);d=F(3,2)*a+c
    ang=sorted([F(0),F(0),fr(a+F(1,2)),fr(c+F(1,2)),fr(d),fr(d+F(1,2))])
    if sum(0<x<F(1,2) for x in ang)!=2: raise AssertionError('spectral check')
    return records,dict(angles=[str(x) for x in ang],lower_half_count=2,
                        triangular_family_count=1,conjugate_triangular_family_count=3)

def main():
    ex=exact_checks();mat,spec=matrix_checks()
    out=dict(assumptions='n>=2; 0<a<1/(n+1); 0<c<1; c+2a!=1; K=0',exact=ex,
             matrix_examples=mat,spectral_counterexample=spec,matrix_samples=sum(len(x['samples']) for x in mat),status='PASS')
    Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k!='matrix_examples'},indent=2))
    print('ALL PASS; numerical matrix checks are not interval certificates.')
if __name__=='__main__': main()


==> anc/charpoly_and_relations.py <==
# Symbolic regressions for the boundary-loop spectrum, generator characteristic
# polynomial and entangling-gate pair sums. Manuscript labels: lem:fulltwist,
# prop:charpoly and thm:entangling.
# Every expected polynomial is explicitly checked; a mismatch raises AssertionError.
import sympy as sp, itertools
q, t, z = sp.symbols('q tau z')
def verify_equal(actual, expected, context):
    if sp.factor(actual - expected) != 0:
        raise AssertionError(f'{context}: expected {expected}, obtained {actual}')

def burau_gen(m, j):
    M = sp.eye(m); M[j:j+2, j:j+2] = sp.Matrix([[1-q, q],[1, 0]]); return M
print("Boundary-loop spectrum (lem:fulltwist):")
for n in range(2, 6):
    m = n+1; s = [burau_gen(m, j) for j in range(m-1)]
    x = [s[0]*s[0]]
    for i in range(1, n): x.append(s[i]*x[-1]*s[i].inv())
    P = x[0]
    for xi in x[1:]: P = P*xi
    actual = sp.factor(P.charpoly(z).as_expr())
    verify_equal(actual, (z-1)*(z-q)**(n-1)*(z-q**(n+1)), f'boundary n={n}')
    print(f"  [PASS] n={n}: det(z - Bur(x_1...x_n)) =", actual)
print("6x6 block C(q,tau) (prop:charpoly):")
B0 = sp.Matrix([[1-q, q, 0],[1, 0, 0],[0, 0, 1]]); S = sp.Matrix([[1, 0, 0],[0, 1-q, q],[0, 1, 0]])
G1 = t*B0*B0; G2 = S*G1*S.inv(); C = sp.zeros(6,6); C[3:6,0:3] = S; C[0:3,3:6] = S*G1; C[3:6,3:6] = S*(sp.eye(3)-G2)
actual = sp.factor(C.charpoly(z).as_expr())
verify_equal(actual, (z-1)**2*(z+q)*(z+t)*(z*z-q**3*t**2), '6x6 core')
print("  [PASS] det(z - C) =", actual)
print("full characteristic polynomial of A_1 (prop:charpoly):")
for n in [2, 3, 4]:
    m = n+1; s = [burau_gen(m, j) for j in range(m-1)]
    x = [s[0]*s[0]]
    for i in range(1, n): x.append(s[i]*x[-1]*s[i].inv())
    g = [t*xi for xi in x]; Sig = s[1:]; N = m
    A = sp.zeros(n*N, n*N); I = sp.eye(N); i = 0
    for j in range(n):
        if j == i:     A[(i+1)*N:(i+2)*N, i*N:(i+1)*N] = Sig[i]
        elif j == i+1: A[i*N:(i+1)*N, j*N:(j+1)*N] = Sig[i]*g[i]; A[j*N:(j+1)*N, j*N:(j+1)*N] = Sig[i]*(I - g[i+1])
        else:          A[j*N:(j+1)*N, j*N:(j+1)*N] = Sig[i]
    actual = sp.factor(A.charpoly(z).as_expr())
    expected = (z-1)**(n*(n-1))*(z+q)**(n-1)*(z+t)**(n-1)*(z*z-q**3*t**2)
    verify_equal(actual, expected, f'full generator n={n}')
    if sp.Poly(actual,z).degree() != n*(n+1):
        raise AssertionError(f'wrong degree at n={n}')
    print(f"  [PASS] n={n}: det(z - A_1) =", actual)
print("pair-sum relations among the five eigenangles (thm:entangling):")
a, c = sp.symbols('a c'); d = sp.Rational(3,2)*a + c
Sv = [sp.Integer(0), a+sp.Rational(1,2), c+sp.Rational(1,2), d, d+sp.Rational(1,2)]
identical, loci = [], set()
for (i,j) in itertools.combinations_with_replacement(range(5), 2):
    for (k,l) in itertools.combinations_with_replacement(range(5), 2):
        if sorted([i,j]) == sorted([k,l]): continue
        diff = sp.expand(Sv[i]+Sv[j]-Sv[k]-Sv[l])
        if diff.free_symbols: loci.add(diff)
        elif diff == sp.floor(diff): identical.append(((i,j),(k,l),diff))
print("  relations holding identically:", identical)
print("  exceptional loci (E_n): points where one of these affine forms is an integer:", sorted(loci, key=str))

expected_relations = {((3, 3), (4, 4), sp.Integer(-1)), ((4, 4), (3, 3), sp.Integer(1))}
if set(identical) != expected_relations:
    raise AssertionError(f'Unexpected pair-sum identities: {identical}')
print('ALL PASS: boundary polynomials, 6x6 core, full polynomials, degrees, pair sums.')


==> anc/commutant_numerics.py <==
# Floating-point observations (manuscript label rem:numerics): commutant dimension 7 of the unitarized
# representation and 1-dimensional commutant of the n(n-1)-dimensional summand, at three points.
import numpy as np
from klm_common import *
def commutant_basis(U, tol=1e-9):
    D = U[0].shape[0]; Mc = np.vstack([np.kron(np.eye(D), u) - np.kron(u.T, np.eye(D)) for u in U])
    _, s, Vt = np.linalg.svd(Mc); null = Vt[np.sum(s > tol*s[0]):]
    return [v.reshape(D, D) for v in null]   # vec convention: v.reshape(D,D) (checked below)
def pieces(U):
    Cb = commutant_basis(U); err = max(np.linalg.norm(M@u - u@M) for M in Cb for u in U)
    X = sum(rng.normal()*B for B in Cb); C = X + X.conj().T; w, V = np.linalg.eigh(C); groups = []
    for j in range(len(w)):
        for gr in groups:
            if abs(w[gr[0]] - w[j]) < 1e-6: gr.append(j); break
        else: groups.append([j])
    P = [V[:, gr] for gr in groups]
    inv = max(np.linalg.norm((np.eye(U[0].shape[0]) - p@p.conj().T) @ u @ p) for p in P for u in U)
    return P, len(Cb), err, inv
for (n, a, c) in [(3, 0.0713, 0.1137), (3, 0.11, 0.05), (4, 0.0521, 0.1313)]:
    g, Sig, N = twisted_burau_seed(n, a, c); As = [A_braid(i, n, N, g, Sig) for i in range(n-1)]
    l0 = 0.5*(1 - n*c - (n+1)*a); H = Ht_block(n, N, g, l0); w, V = np.linalg.eigh(H)
    S = V@np.diag(np.sqrt(w))@V.conj().T; U = [S@A@np.linalg.inv(S) for A in As]
    P, cdim, err, inv = pieces(U)
    big = max(P, key=lambda p: p.shape[1]); Ub = [big.conj().T@u@big for u in U]
    print(f"n={n}, a={a}, c={c}: commutant dim {cdim} (||[M,U]||={err:.1e}), summand dims {sorted(p.shape[1] for p in P)}, "
          f"invariance {inv:.1e}, commutant of the {big.shape[1]}-dim summand: {len(commutant_basis(Ub))}")


==> anc/direct_invariance/README.md <==
# Direct block-invariance check

`python anc/direct_invariance/verify_braid_form_identity.py` performs exact
integer free-group-ring reductions for the block-invariance identities
of the matrices labeled `eq:blocks` and `eq:braid-matrices` in the manuscript.
The common factor -i in B=H(-1) is omitted, so coefficients are integers.
The check uses no commuting-variable simplification. It tests block embeddings
at every position in sizes 2 through 5. This is an implementation check;
the general invariance result is cited in `thm:klm-form`.


==> anc/direct_invariance/verify_braid_form_identity.py <==
#!/usr/bin/env python3
"""Exact free-group-ring check of the direct braid-form proof.

Coefficients are integers. J=i*B, so the common scalar -i cancels.
Only free reductions g*g^{-1}=1 are used: no commutativity assumption.
"""
from __future__ import annotations
from collections import defaultdict

def reduce_word(w):
    out=[]
    for a in w:
        if out and out[-1]==-a:out.pop()
        else:out.append(a)
    return tuple(out)

class F:
    def __init__(self,terms=None):self.d={k:v for k,v in (terms or {}).items() if v}
    def __add__(self,x):
        if isinstance(x,int):x=F({():x})
        d=defaultdict(int,self.d)
        for k,v in x.d.items():d[k]+=v
        return F(d)
    __radd__=__add__
    def __neg__(self):return F({k:-v for k,v in self.d.items()})
    def __sub__(self,x):return self+(-x if isinstance(x,F) else -x)
    def __mul__(self,x):
        if isinstance(x,int):return F({k:v*x for k,v in self.d.items()})
        d=defaultdict(int)
        for a,u in self.d.items():
            for b,v in x.d.items():d[reduce_word(a+b)]+=u*v
        return F(d)
    __rmul__=__mul__
    def star(self):return F({tuple(-a for a in k[::-1]):v for k,v in self.d.items()})
    def __eq__(self,x):return isinstance(x,F) and self.d==x.d

Z=F();I=F({():1})
def mm(a,b):return [[sum((x*y for x,y in zip(row,col)),Z) for col in zip(*b)] for row in a]
def adj(a):return [[x.star() for x in col] for col in zip(*a)]
def bform(gs):
    return [[g-g.star() if j==k else (g.star()-I)*(h-I)*(1 if j<k else -1)
             for k,h in enumerate(gs)] for j,g in enumerate(gs)]

def main():
    for n in range(2,6):
        gs=[F({(k,):1}) for k in range(1,n+1)]
        for i in range(n-1):
            u,v=gs[i:i+2];gp=gs.copy();gp[i]=u*v*u.star();gp[i+1]=u
            r=[[I if j==k else Z for k in range(n)] for j in range(n)]
            r[i][i]=Z;r[i][i+1]=u;r[i+1][i]=I;r[i+1][i+1]=I-v
            assert mm([[g-I for g in gp]],r)==[[g-I for g in gs]]
            assert mm(mm(adj(r),bform(gp)),r)==bform(gs)
        print(f'n={n}: D and B identities for every local block PASS')
    print('ALL EXACT FREE-GROUP-RING CHECKS PASS')
if __name__=='__main__':main()


==> anc/error_margins/results/diagnostics.json <==
{
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5",
    "scipy": "1.17.0"
  },
  "coordinate_convention": "Closed bidiagonal T_q, trivial seed coordinate first; slot-major coordinates before S_l.",
  "numerical_scope": "binary64 diagnostics, not interval certificates",
  "conditioning_cases": [
    {
      "group": "baseline",
      "label": "baseline_n2",
      "n": 2,
      "M": 6,
      "a": 0.029462782549439483,
      "c": 0.05412658773652741,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.4591471694598776,
      "hmax": 1.576607208604687,
      "normalized_margin": 0.2912248320025299,
      "kappa2": 3.43377311997664,
      "seed_kappa2": 3.0172703559007488,
      "relative_cholesky_frobenius": 1.7472875526322063e-16,
      "relative_hermiticity": 3.2239299150568417e-16,
      "relative_invariance_max": 2.8808992432491766e-16,
      "unitarity_defect_max": 7.151021823554804e-16,
      "unitarity_residual_bound_max": 2.7760872760586717e-15,
      "residual_to_margin_ratio": 5.999789031098238e-16,
      "rounded_matrix_aposteriori_lower": 0.45914716945987727
    },
    {
      "group": "baseline",
      "label": "baseline_n3",
      "n": 3,
      "M": 12,
      "a": 0.02209708691207961,
      "c": 0.03608439182435161,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.29554903806093336,
      "hmax": 1.1560052076750034,
      "normalized_margin": 0.25566410609460105,
      "kappa2": 3.9113820679621694,
      "seed_kappa2": 5.868462870739577,
      "relative_cholesky_frobenius": 2.0058399830395957e-16,
      "relative_hermiticity": 3.681574421230779e-16,
      "relative_invariance_max": 7.76322552655496e-16,
      "unitarity_defect_max": 1.5888517807436263e-15,
      "unitarity_residual_bound_max": 5.106884190415173e-15,
      "residual_to_margin_ratio": 7.845606540862617e-16,
      "rounded_matrix_aposteriori_lower": 0.29554903806093263
    },
    {
      "group": "baseline",
      "label": "baseline_n4",
      "n": 4,
      "M": 20,
      "a": 0.017677669529663688,
      "c": 0.027063293868263706,
      "l": 0.2677861589595423,
      "first_wall": 0.8033584768786268,
      "fraction": 0.3333333333333333,
      "hmin": 0.219135898609378,
      "hmax": 0.9087641977432754,
      "normalized_margin": 0.2411361485779874,
      "kappa2": 4.147034801281913,
      "seed_kappa2": 9.54108471360726,
      "relative_cholesky_frobenius": 2.2952394199846394e-16,
      "relative_hermiticity": 1.9234700203359936e-16,
      "relative_invariance_max": 3.791013819646926e-16,
      "unitarity_defect_max": 9.96922027355885e-16,
      "unitarity_residual_bound_max": 3.9259914123226695e-15,
      "residual_to_margin_ratio": 9.518437751950415e-16,
      "rounded_matrix_aposteriori_lower": 0.21913589860937782
    },
    {
      "group": "baseline",
      "label": "baseline_n5",
      "n": 5,
      "M": 30,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.17440379153442417,
      "hmax": 0.7478054090621508,
      "normalized_margin": 0.23322082111327616,
      "kappa2": 4.28778183365668,
      "seed_kappa2": 14.032358276522473,
      "relative_cholesky_frobenius": 1.7065348822130245e-16,
      "relative_hermiticity": 7.865130726220692e-16,
      "relative_invariance_max": 6.043308672914775e-16,
      "unitarity_defect_max": 1.4648499470543558e-15,
      "unitarity_residual_bound_max": 4.329061380664963e-15,
      "residual_to_margin_ratio": 7.31724926645445e-16,
      "rounded_matrix_aposteriori_lower": 0.17440379153442395
    },
    {
      "group": "baseline",
      "label": "baseline_n6",
      "n": 6,
      "M": 42,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.14493327515734858,
      "hmax": 0.635012062313814,
      "normalized_margin": 0.22823704266222994,
      "kappa2": 4.381409732336521,
      "seed_kappa2": 19.34137179636572,
      "relative_cholesky_frobenius": 2.956548684225705e-16,
      "relative_hermiticity": 4.701113617731313e-16,
      "relative_invariance_max": 1.0128803144941952e-15,
      "unitarity_defect_max": 2.1887726023072606e-15,
      "unitarity_residual_bound_max": 7.430772859860205e-15,
      "residual_to_margin_ratio": 1.295385117919324e-15,
      "rounded_matrix_aposteriori_lower": 0.14493327515734838
    },
    {
      "group": "baseline",
      "label": "baseline_n8",
      "n": 8,
      "M": 72,
      "a": 0.009820927516479828,
      "c": 0.013531646934131853,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.10840254050223241,
      "hmax": 0.4876224154796047,
      "normalized_margin": 0.22230836208711258,
      "kappa2": 4.498256343628429,
      "seed_kappa2": 32.41132583027462,
      "relative_cholesky_frobenius": 3.8533268234162937e-16,
      "relative_hermiticity": 9.464816140126683e-16,
      "relative_invariance_max": 5.703191553078756e-16,
      "unitarity_defect_max": 1.8065445608082783e-15,
      "unitarity_residual_bound_max": 6.432186955731321e-15,
      "residual_to_margin_ratio": 1.7333251827505929e-15,
      "rounded_matrix_aposteriori_lower": 0.10840254050223237
    },
    {
      "group": "baseline",
      "label": "baseline_n10",
      "n": 10,
      "M": 110,
      "a": 0.008035304331665313,
      "c": 0.010825317547305483,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.08661277542437139,
      "hmax": 0.3956709853307736,
      "normalized_margin": 0.21890100269031532,
      "kappa2": 4.568275100204656,
      "seed_kappa2": 48.749720880654955,
      "relative_cholesky_frobenius": 4.0827325714373053e-16,
      "relative_hermiticity": 6.459756300132266e-16,
      "relative_invariance_max": 7.172986980325773e-16,
      "unitarity_defect_max": 1.8791970356915975e-15,
      "unitarity_residual_bound_max": 7.349527853686033e-15,
      "residual_to_margin_ratio": 1.865104554689157e-15,
      "rounded_matrix_aposteriori_lower": 0.08661277542437118
    },
    {
      "group": "baseline",
      "label": "baseline_n12",
      "n": 12,
      "M": 156,
      "a": 0.006799103665255265,
      "c": 0.009021097956087902,
      "l": 0.2677861589595422,
      "first_wall": 0.8033584768786267,
      "fraction": 0.3333333333333333,
      "hmin": 0.07212804560286214,
      "hmax": 0.3328650759049119,
      "normalized_margin": 0.2166885348568879,
      "kappa2": 4.614918831125286,
      "seed_kappa2": 68.35619769462339,
      "relative_cholesky_frobenius": 6.665689635277044e-16,
      "relative_hermiticity": 8.395190285576831e-16,
      "relative_invariance_max": 6.80744440461149e-16,
      "unitarity_defect_max": 1.6383444131247734e-15,
      "unitarity_residual_bound_max": 9.762838124451273e-15,
      "residual_to_margin_ratio": 3.076161662027667e-15,
      "rounded_matrix_aposteriori_lower": 0.07212804560286193
    },
    {
      "group": "coincident",
      "label": "coincident_n2",
      "n": 2,
      "M": 6,
      "a": 0.04,
      "c": 0.04,
      "l": 0.26666666666666666,
      "first_wall": 0.8,
      "fraction": 0.3333333333333333,
      "hmin": 0.3488354647352549,
      "hmax": 1.6729830365122054,
      "normalized_margin": 0.2085110590616021,
      "kappa2": 4.795908689450193,
      "seed_kappa2": 3.0320465885878236,
      "relative_cholesky_frobenius": 1.3743806368641498e-16,
      "relative_hermiticity": 3.9643928558569197e-16,
      "relative_invariance_max": 1.8520965598538994e-16,
      "unitarity_defect_max": 4.2341463674664894e-16,
      "unitarity_residual_bound_max": 2.9023065987025315e-15,
      "residual_to_margin_ratio": 6.591404038948867e-16,
      "rounded_matrix_aposteriori_lower": 0.3488354647352551
    },
    {
      "group": "coincident",
      "label": "coincident_n3",
      "n": 3,
      "M": 12,
      "a": 0.028571428571428574,
      "c": 0.028571428571428574,
      "l": 0.26666666666666666,
      "first_wall": 0.7999999999999999,
      "fraction": 0.33333333333333337,
      "hmin": 0.24065332698142058,
      "hmax": 1.2410142904706465,
      "normalized_margin": 0.19391664449742507,
      "kappa2": 5.156854908415448,
      "seed_kappa2": 5.895716893265485,
      "relative_cholesky_frobenius": 1.6036678275357805e-16,
      "relative_hermiticity": 1.9399382948303001e-16,
      "relative_invariance_max": 2.538925562328035e-16,
      "unitarity_defect_max": 6.689632379707346e-16,
      "unitarity_residual_bound_max": 3.5356485144064082e-15,
      "residual_to_margin_ratio": 8.269882307895828e-16,
      "rounded_matrix_aposteriori_lower": 0.24065332698142
    },
    {
      "group": "coincident",
      "label": "coincident_n4",
      "n": 4,
      "M": 20,
      "a": 0.022222222222222223,
      "c": 0.022222222222222223,
      "l": 0.26666666666666666,
      "first_wall": 0.7999999999999999,
      "fraction": 0.33333333333333337,
      "hmin": 0.18457821105657088,
      "hmax": 0.9785558025354935,
      "normalized_margin": 0.18862308166618427,
      "kappa2": 5.301578105747154,
      "seed_kappa2": 9.581592436732802,
      "relative_cholesky_frobenius": 1.7117026547443801e-16,
      "relative_hermiticity": 5.208774978313787e-16,
      "relative_invariance_max": 6.094390315052002e-16,
      "unitarity_defect_max": 1.3761978664181725e-15,
      "unitarity_residual_bound_max": 5.509806693793223e-15,
      "residual_to_margin_ratio": 9.074725317942086e-16,
      "rounded_matrix_aposteriori_lower": 0.18457821105657063
    },
    {
      "group": "coincident",
      "label": "coincident_n6",
      "n": 6,
      "M": 42,
      "a": 0.015384615384615385,
      "c": 0.015384615384615385,
      "l": 0.26666666666666666,
      "first_wall": 0.8,
      "fraction": 0.3333333333333333,
      "hmin": 0.1262741452522107,
      "hmax": 0.6839388119912129,
      "normalized_margin": 0.18462783956444492,
      "kappa2": 5.41630125965346,
      "seed_kappa2": 19.4127926479147,
      "relative_cholesky_frobenius": 2.2151131467636844e-16,
      "relative_hermiticity": 3.403642639195164e-16,
      "relative_invariance_max": 2.90397216007709e-16,
      "unitarity_defect_max": 8.067725341286877e-16,
      "unitarity_residual_bound_max": 4.372826583562796e-15,
      "residual_to_margin_ratio": 1.1997720127091085e-15,
      "rounded_matrix_aposteriori_lower": 0.12627414525221056
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t1e-08",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 5.2e-09,
      "first_wall": 0.52,
      "fraction": 1e-08,
      "hmin": 1.0801756781713791e-08,
      "hmax": 2.3528909589645655,
      "normalized_margin": 4.5908446120543174e-09,
      "kappa2": 217824841.50612944,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.5223605358986065e-16,
      "relative_hermiticity": 1.5957068430396566e-16,
      "relative_invariance_max": 2.120453344010857e-16,
      "unitarity_defect_max": 8.764681409020149e-09,
      "unitarity_residual_bound_max": 1.5924668887506222e-07,
      "residual_to_margin_ratio": 3.316079424473002e-08,
      "rounded_matrix_aposteriori_lower": 1.08017564179388e-08
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t1e-06",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 5.2e-07,
      "first_wall": 0.52,
      "fraction": 1e-06,
      "hmin": 1.0801754261428905e-06,
      "hmax": 2.3528934044173315,
      "normalized_margin": 4.5908387694698144e-07,
      "kappa2": 2178251.1872345447,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.726707819051863e-16,
      "relative_hermiticity": 8.006117126808109e-17,
      "relative_invariance_max": 2.1927794283229872e-16,
      "unitarity_defect_max": 1.3791504262690033e-10,
      "unitarity_residual_bound_max": 1.7599818436909114e-09,
      "residual_to_margin_ratio": 3.761203356856892e-10,
      "rounded_matrix_aposteriori_lower": 1.08017542574539e-06
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.0001",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 5.2000000000000004e-05,
      "first_wall": 0.52,
      "fraction": 0.0001,
      "hmin": 0.00010801502750687868,
      "hmax": 2.35313793710965,
      "normalized_margin": 4.5902548169170695e-05,
      "kappa2": 21785.28295018761,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.2685074535273848e-16,
      "relative_hermiticity": 9.746387405921781e-17,
      "relative_invariance_max": 2.4652912120002156e-16,
      "unitarity_defect_max": 1.298747144637915e-12,
      "unitarity_residual_bound_max": 1.4792474552444955e-11,
      "residual_to_margin_ratio": 2.7634793799516044e-12,
      "rounded_matrix_aposteriori_lower": 0.00010801502750642647
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.01",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.005200000000000001,
      "first_wall": 0.52,
      "fraction": 0.01,
      "hmin": 0.010775773995408217,
      "hmax": 2.3774641728979535,
      "normalized_margin": 0.0045324653545770754,
      "kappa2": 220.63047850771935,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.3242961844633175e-16,
      "relative_hermiticity": 1.3987116751217484e-16,
      "relative_invariance_max": 2.0099485927540062e-16,
      "unitarity_defect_max": 1.0238580883391049e-14,
      "unitarity_residual_bound_max": 1.439610663291055e-13,
      "residual_to_margin_ratio": 2.921801008640887e-14,
      "rounded_matrix_aposteriori_lower": 0.010775773995407849
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.1",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.052000000000000005,
      "first_wall": 0.52,
      "fraction": 0.1,
      "hmin": 0.10489992211475391,
      "hmax": 2.5860185508327618,
      "normalized_margin": 0.04056425739133756,
      "kappa2": 24.652244717625436,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.0712827208477523e-16,
      "relative_hermiticity": 1.0539636501012706e-16,
      "relative_invariance_max": 2.791859604064014e-16,
      "unitarity_defect_max": 1.6286527599109903e-15,
      "unitarity_residual_bound_max": 1.58865866704821e-14,
      "residual_to_margin_ratio": 2.6409523796102408e-15,
      "rounded_matrix_aposteriori_lower": 0.1048999221147535
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.333333333",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.17333333333333334,
      "first_wall": 0.52,
      "fraction": 0.3333333333333333,
      "hmin": 0.30062380040959646,
      "hmax": 2.994380469893601,
      "normalized_margin": 0.1003959929047622,
      "kappa2": 9.960556901395671,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.409729968974674e-16,
      "relative_hermiticity": 1.8595145917028616e-16,
      "relative_invariance_max": 2.7114929778666954e-16,
      "unitarity_defect_max": 8.612655854871639e-16,
      "unitarity_residual_bound_max": 7.488154030195454e-15,
      "residual_to_margin_ratio": 1.4041695571574996e-15,
      "rounded_matrix_aposteriori_lower": 0.30062380040959574
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.5",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.26,
      "first_wall": 0.52,
      "fraction": 0.5,
      "hmin": 0.36199128749433246,
      "hmax": 3.1411129768090764,
      "normalized_margin": 0.11524300149880762,
      "kappa2": 8.677316513752436,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.7163496125643758e-16,
      "relative_hermiticity": 1.8120249425522462e-16,
      "relative_invariance_max": 2.458708226402283e-16,
      "unitarity_defect_max": 8.538516342242908e-16,
      "unitarity_residual_bound_max": 7.211202804096373e-15,
      "residual_to_margin_ratio": 1.4893308836477452e-15,
      "rounded_matrix_aposteriori_lower": 0.36199128749433185
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.9",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.468,
      "first_wall": 0.52,
      "fraction": 0.9,
      "hmin": 0.14491583491270707,
      "hmax": 2.924801105607199,
      "normalized_margin": 0.04954724430146235,
      "kappa2": 20.182757166385652,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.9782314213556724e-16,
      "relative_hermiticity": 2.1937593977594765e-16,
      "relative_invariance_max": 2.287697332660209e-16,
      "unitarity_defect_max": 1.1179751661806236e-15,
      "unitarity_residual_bound_max": 1.8229574540578174e-14,
      "residual_to_margin_ratio": 3.992616439613548e-15,
      "rounded_matrix_aposteriori_lower": 0.144915834912707
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.99",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.5148,
      "first_wall": 0.52,
      "fraction": 0.99,
      "hmin": 0.016125375444981264,
      "hmax": 2.7676773826455943,
      "normalized_margin": 0.0058263204902759234,
      "kappa2": 171.63491120493472,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 2.3073330052962455e-16,
      "relative_hermiticity": 2.0826130296350168e-16,
      "relative_invariance_max": 4.342841452051962e-16,
      "unitarity_defect_max": 3.2117916961973612e-15,
      "unitarity_residual_bound_max": 2.0955644824665242e-13,
      "residual_to_margin_ratio": 3.960188954842363e-14,
      "rounded_matrix_aposteriori_lower": 0.01612537544498053
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.9999",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.5199480000000001,
      "first_wall": 0.52,
      "fraction": 0.9999000000000001,
      "hmin": 0.00016302262646978802,
      "hmax": 2.7481847627551037,
      "normalized_margin": 5.932011147109154e-05,
      "kappa2": 16857.689158040943,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.443695659285328e-16,
      "relative_hermiticity": 2.1706099305114476e-16,
      "relative_invariance_max": 3.547665069605089e-16,
      "unitarity_defect_max": 2.325467718637298e-14,
      "unitarity_residual_bound_max": 1.4278093245916761e-11,
      "residual_to_margin_ratio": 2.4337372663045043e-12,
      "rounded_matrix_aposteriori_lower": 0.00016302262646891193
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.999999",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.51999948,
      "first_wall": 0.52,
      "fraction": 0.9999989999999999,
      "hmin": 1.630402805485872e-06,
      "hmax": 2.74798769755262,
      "normalized_margin": 5.933078983351788e-07,
      "kappa2": 1685465.5109193702,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 2.0923806958111153e-16,
      "relative_hermiticity": 2.0337816593057483e-16,
      "relative_invariance_max": 2.481751610234436e-16,
      "unitarity_defect_max": 1.9990329890642315e-13,
      "unitarity_residual_bound_max": 1.6206568428320725e-09,
      "residual_to_margin_ratio": 3.526635498503109e-10,
      "rounded_matrix_aposteriori_lower": 1.6304028039593025e-06
    },
    {
      "group": "certificate_sweep",
      "label": "wall_t0.99999999",
      "n": 4,
      "M": 20,
      "a": 0.04,
      "c": 0.07,
      "l": 0.5199999948,
      "first_wall": 0.52,
      "fraction": 0.9999999900000001,
      "hmin": 1.6304046224094964e-08,
      "hmax": 2.747985726687465,
      "normalized_margin": 5.9330898504151005e-09,
      "kappa2": 168546242.38162118,
      "seed_kappa2": 9.836997556087713,
      "relative_cholesky_frobenius": 1.462731140820478e-16,
      "relative_hermiticity": 2.0292601800594913e-16,
      "relative_invariance_max": 2.8179345847991874e-16,
      "unitarity_defect_max": 2.2195078055745007e-12,
      "unitarity_residual_bound_max": 1.3154949940222293e-07,
      "residual_to_margin_ratio": 2.4653783739987353e-08,
      "rounded_matrix_aposteriori_lower": 1.6304045093967998e-08
    },
    {
      "group": "input_boundary",
      "label": "small_c_0.05",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 0.05,
      "l": 0.2,
      "first_wall": 0.55,
      "fraction": 0.36363636363636365,
      "hmin": 0.28407904384041205,
      "hmax": 2.928318783014012,
      "normalized_margin": 0.0970109693959002,
      "kappa2": 10.308112641561348,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 9.75910675802095e-17,
      "relative_hermiticity": 1.795277609704461e-16,
      "relative_invariance_max": 4.828806340815872e-16,
      "unitarity_defect_max": 1.4918944029405357e-15,
      "unitarity_residual_bound_max": 8.407361126986936e-15,
      "residual_to_margin_ratio": 1.0059797174270253e-15,
      "rounded_matrix_aposteriori_lower": 0.2840790438404117
    },
    {
      "group": "input_boundary",
      "label": "small_c_0.005",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 0.005,
      "l": 0.2,
      "first_wall": 0.73,
      "fraction": 0.27397260273972607,
      "hmin": 0.03612715979922879,
      "hmax": 1.6660325397958866,
      "normalized_margin": 0.021684546331643018,
      "kappa2": 46.11579069748659,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 8.78949123338851e-17,
      "relative_hermiticity": 1.9844349896174897e-16,
      "relative_invariance_max": 6.120721073799518e-16,
      "unitarity_defect_max": 4.012073540038705e-15,
      "unitarity_residual_bound_max": 3.994366913638292e-14,
      "residual_to_margin_ratio": 4.0533433805633775e-15,
      "rounded_matrix_aposteriori_lower": 0.036127159799228654
    },
    {
      "group": "input_boundary",
      "label": "small_c_0.0005",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 0.0005,
      "l": 0.2,
      "first_wall": 0.748,
      "fraction": 0.26737967914438504,
      "hmin": 0.003685172914852053,
      "hmax": 1.5619764761149124,
      "normalized_margin": 0.0023593011618319275,
      "kappa2": 423.8543243981322,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 9.196652851855069e-17,
      "relative_hermiticity": 2.0611738760878913e-16,
      "relative_invariance_max": 4.893958091482832e-16,
      "unitarity_defect_max": 3.1735234454883646e-14,
      "unitarity_residual_bound_max": 3.18257901498082e-13,
      "residual_to_margin_ratio": 3.8980410812471856e-14,
      "rounded_matrix_aposteriori_lower": 0.0036851729148519403
    },
    {
      "group": "input_boundary",
      "label": "small_c_5e-05",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 5e-05,
      "l": 0.2,
      "first_wall": 0.7498,
      "fraction": 0.2667377967457989,
      "hmin": 0.00036923651324685485,
      "hmax": 1.551783257396937,
      "normalized_margin": 0.00023794335419383012,
      "kappa2": 4202.680942227089,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 1.7456997337994387e-16,
      "relative_hermiticity": 1.9601995260545748e-16,
      "relative_invariance_max": 5.402482015295585e-16,
      "unitarity_defect_max": 3.0198207951670546e-13,
      "unitarity_residual_bound_max": 4.352900238340781e-12,
      "residual_to_margin_ratio": 7.336619002089803e-13,
      "rounded_matrix_aposteriori_lower": 0.00036923651324658504
    },
    {
      "group": "input_boundary",
      "label": "small_c_5e-06",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 5e-06,
      "l": 0.2,
      "first_wall": 0.74998,
      "fraction": 0.2666737779674125,
      "hmin": 3.693083813595488e-05,
      "hmax": 1.5507660388868438,
      "normalized_margin": 2.3814577576424245e-05,
      "kappa2": 41991.08704703507,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 8.34593662167703e-17,
      "relative_hermiticity": 3.182475215809457e-16,
      "relative_invariance_max": 4.5788348722024825e-16,
      "unitarity_defect_max": 3.1721634663568113e-12,
      "unitarity_residual_bound_max": 2.917260484834902e-11,
      "residual_to_margin_ratio": 3.50454951169878e-12,
      "rounded_matrix_aposteriori_lower": 3.69308381358359e-05
    },
    {
      "group": "input_boundary",
      "label": "small_c_5e-07",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 5e-07,
      "l": 0.2,
      "first_wall": 0.749998,
      "fraction": 0.2666673777796741,
      "hmin": 3.693155676320245e-06,
      "hmax": 1.5506643380478717,
      "normalized_margin": 2.3816602895308417e-06,
      "kappa2": 419875.1620437808,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 1.7643521526628341e-16,
      "relative_hermiticity": 2.7243487014633743e-16,
      "relative_invariance_max": 4.972517756440909e-16,
      "unitarity_defect_max": 6.083771437357147e-11,
      "unitarity_residual_bound_max": 4.1901436314247473e-10,
      "residual_to_margin_ratio": 7.40807646001601e-11,
      "rounded_matrix_aposteriori_lower": 3.693155676023539e-06
    },
    {
      "group": "input_boundary",
      "label": "small_c_1e-07",
      "n": 4,
      "M": 20,
      "a": 0.05,
      "c": 1e-07,
      "l": 0.2,
      "first_wall": 0.7499996,
      "fraction": 0.26666680888896477,
      "hmin": 7.386324128409726e-07,
      "hmax": 1.5506552981581652,
      "normalized_margin": 4.763356586846246e-07,
      "kappa2": 2099359.9403442657,
      "seed_kappa2": 10.055923196301821,
      "relative_cholesky_frobenius": 6.625898531146726e-17,
      "relative_hermiticity": 2.1412040973650292e-16,
      "relative_invariance_max": 5.173595028532675e-16,
      "unitarity_defect_max": 1.6410398010852804e-10,
      "unitarity_residual_bound_max": 1.4808734260509598e-09,
      "residual_to_margin_ratio": 1.3910145945075347e-10,
      "rounded_matrix_aposteriori_lower": 7.386324127062838e-07
    }
  ],
  "reflection_error_tests": {
    "cases": [
      {
        "dimension": 6,
        "factors": 4,
        "eta": 1e-07,
        "error": 4.095283301805648e-07,
        "bound": 9.333333340787367e-07,
        "maximum_single_ratio": 0.8928471420570312,
        "projector_formula_error": 7.903697518054379e-17
      },
      {
        "dimension": 6,
        "factors": 4,
        "eta": 0.0001,
        "error": 0.0002706167297961384,
        "bound": 0.0009333333333282857,
        "maximum_single_ratio": 0.9265115443235714,
        "projector_formula_error": 1.8004532326837408e-16
      },
      {
        "dimension": 6,
        "factors": 4,
        "eta": 0.02,
        "error": 0.04164179414160595,
        "bound": 0.1866666172839785,
        "maximum_single_ratio": 0.8874981825391619,
        "projector_formula_error": 6.245004513516506e-17
      },
      {
        "dimension": 6,
        "factors": 6,
        "eta": 1e-07,
        "error": 3.428213821640256e-07,
        "bound": 1.4000000008863795e-06,
        "maximum_single_ratio": 0.931471774765557,
        "projector_formula_error": 9.895930921397314e-17
      },
      {
        "dimension": 6,
        "factors": 6,
        "eta": 0.0001,
        "error": 0.0005522384265009574,
        "bound": 0.001399999999992775,
        "maximum_single_ratio": 0.925981418271065,
        "projector_formula_error": 1.4491717287984374e-16
      },
      {
        "dimension": 6,
        "factors": 6,
        "eta": 0.02,
        "error": 0.09390425710640465,
        "bound": 0.2799999259259683,
        "maximum_single_ratio": 0.9156485346441091,
        "projector_formula_error": 1.214306433183765e-16
      },
      {
        "dimension": 6,
        "factors": 8,
        "eta": 1e-07,
        "error": 5.100111984906859e-07,
        "bound": 1.8666666680697418e-06,
        "maximum_single_ratio": 0.930023763261792,
        "projector_formula_error": 1.201610335746709e-16
      },
      {
        "dimension": 6,
        "factors": 8,
        "eta": 0.0001,
        "error": 0.0004087691430322514,
        "bound": 0.0018666666666561564,
        "maximum_single_ratio": 0.9260018059786183,
        "projector_formula_error": 1.730386667286865e-16
      },
      {
        "dimension": 6,
        "factors": 8,
        "eta": 0.02,
        "error": 0.11728220608039663,
        "bound": 0.37333323456795675,
        "maximum_single_ratio": 0.9312522563659501,
        "projector_formula_error": 4.5102810375396984e-17
      },
      {
        "dimension": 12,
        "factors": 4,
        "eta": 1e-07,
        "error": 1.1461736267372822e-07,
        "bound": 9.333333336709182e-07,
        "maximum_single_ratio": 0.4481588572416533,
        "projector_formula_error": 5.4800728816527884e-17
      },
      {
        "dimension": 12,
        "factors": 4,
        "eta": 0.0001,
        "error": 0.0002587464579007565,
        "bound": 0.0009333333333280102,
        "maximum_single_ratio": 0.87746818877826,
        "projector_formula_error": 9.875726538627339e-17
      },
      {
        "dimension": 12,
        "factors": 4,
        "eta": 0.02,
        "error": 0.06338372817768496,
        "bound": 0.18666661728397851,
        "maximum_single_ratio": 0.8611408046152154,
        "projector_formula_error": 5.204170427930421e-17
      },
      {
        "dimension": 12,
        "factors": 6,
        "eta": 1e-07,
        "error": 3.2062404053785603e-07,
        "bound": 1.4000000006654847e-06,
        "maximum_single_ratio": 0.9313858695467794,
        "projector_formula_error": 5.691970084809272e-17
      },
      {
        "dimension": 12,
        "factors": 6,
        "eta": 0.0001,
        "error": 0.00022939728006594052,
        "bound": 0.0013999999999914495,
        "maximum_single_ratio": 0.8991689176296148,
        "projector_formula_error": 1.0137290312739466e-16
      },
      {
        "dimension": 12,
        "factors": 6,
        "eta": 0.02,
        "error": 0.05548851228782149,
        "bound": 0.2799999259259676,
        "maximum_single_ratio": 0.917611057281025,
        "projector_formula_error": 7.632783294297951e-17
      },
      {
        "dimension": 12,
        "factors": 8,
        "eta": 1e-07,
        "error": 2.864268606615726e-07,
        "bound": 1.8666666677160022e-06,
        "maximum_single_ratio": 0.9287839479346065,
        "projector_formula_error": 6.88760738243996e-17
      },
      {
        "dimension": 12,
        "factors": 8,
        "eta": 0.0001,
        "error": 0.00033051145538307106,
        "bound": 0.0018666666666559274,
        "maximum_single_ratio": 0.9174304922472063,
        "projector_formula_error": 8.856576496490964e-17
      },
      {
        "dimension": 12,
        "factors": 8,
        "eta": 0.02,
        "error": 0.07163289857627819,
        "bound": 0.37333323456795725,
        "maximum_single_ratio": 0.9302913869270876,
        "projector_formula_error": 5.898059818321144e-17
      },
      {
        "dimension": 20,
        "factors": 4,
        "eta": 1e-07,
        "error": 2.1948446060913534e-07,
        "bound": 9.333333337858392e-07,
        "maximum_single_ratio": 0.8795847158672059,
        "projector_formula_error": 6.466780238420343e-17
      },
      {
        "dimension": 20,
        "factors": 4,
        "eta": 0.0001,
        "error": 0.0003056529226964104,
        "bound": 0.0009333333333279618,
        "maximum_single_ratio": 0.9176079191540428,
        "projector_formula_error": 7.41187710165403e-17
      },
      {
        "dimension": 20,
        "factors": 4,
        "eta": 0.02,
        "error": 0.041887285856767764,
        "bound": 0.18666661728397838,
        "maximum_single_ratio": 0.7779515596183174,
        "projector_formula_error": 4.5102810375396984e-17
      },
      {
        "dimension": 20,
        "factors": 6,
        "eta": 1e-07,
        "error": 2.434618628594397e-07,
        "bound": 1.4000000007976271e-06,
        "maximum_single_ratio": 0.7626784855271579,
        "projector_formula_error": 5.210831547967188e-17
      },
      {
        "dimension": 20,
        "factors": 6,
        "eta": 0.0001,
        "error": 0.0003000896350856041,
        "bound": 0.0013999999999921397,
        "maximum_single_ratio": 0.9267017054347056,
        "projector_formula_error": 1.4091917736880344e-16
      },
      {
        "dimension": 20,
        "factors": 6,
        "eta": 0.02,
        "error": 0.02923736319085469,
        "bound": 0.2799999259259675,
        "maximum_single_ratio": 0.42598855221695153,
        "projector_formula_error": 5.898059818321144e-17
      },
      {
        "dimension": 20,
        "factors": 8,
        "eta": 1e-07,
        "error": 3.387297679000635e-07,
        "bound": 1.8666666676585837e-06,
        "maximum_single_ratio": 0.9267512961492359,
        "projector_formula_error": 6.968233007617749e-17
      },
      {
        "dimension": 20,
        "factors": 8,
        "eta": 0.0001,
        "error": 0.0003171714950333908,
        "bound": 0.0018666666666563932,
        "maximum_single_ratio": 0.9252605606391007,
        "projector_formula_error": 1.1416648876272362e-16
      },
      {
        "dimension": 20,
        "factors": 8,
        "eta": 0.02,
        "error": 0.05130327682215949,
        "bound": 0.3733332345679561,
        "maximum_single_ratio": 0.7356672203978663,
        "projector_formula_error": 3.469446951953614e-17
      }
    ],
    "count": 27,
    "max_ratio": 0.4387803534144605
  },
  "positivity_perturbation_tests": {
    "count": 6,
    "cases": [
      {
        "n": 2,
        "fraction": 0.2,
        "perturbed_hmin": 0.3918380561951252,
        "lower_bound": 0.322947073983242,
        "sharp_minimum_error": 5.551115123125783e-17
      },
      {
        "n": 2,
        "fraction": 0.8,
        "perturbed_hmin": 0.27940752521765516,
        "lower_bound": 0.08073676849581057,
        "sharp_minimum_error": 1.942890293094024e-16
      },
      {
        "n": 3,
        "fraction": 0.2,
        "perturbed_hmin": 0.2482565965371953,
        "lower_bound": 0.20804391062464397,
        "sharp_minimum_error": 9.159339953157541e-16
      },
      {
        "n": 3,
        "fraction": 0.8,
        "perturbed_hmin": 0.15488305373991393,
        "lower_bound": 0.052010977656160945,
        "sharp_minimum_error": 3.469446951953614e-16
      },
      {
        "n": 4,
        "fraction": 0.2,
        "perturbed_hmin": 0.1745921921762544,
        "lower_bound": 0.15430404083188526,
        "sharp_minimum_error": 2.220446049250313e-16
      },
      {
        "n": 4,
        "fraction": 0.8,
        "perturbed_hmin": 0.08433630199033211,
        "lower_bound": 0.03857601020797127,
        "sharp_minimum_error": 1.457167719820518e-16
      }
    ]
  },
  "prior_model_cross_checks": [
    {
      "n": 2,
      "relative_matrix_difference": 1.7062882282047838e-16,
      "reflection_count": 4,
      "error": 3.701541524914382e-05,
      "bound": 9.333333333342686e-05,
      "residual_of_base_factorization": 3.113779813853057e-15
    },
    {
      "n": 3,
      "relative_matrix_difference": 3.63298575638306e-16,
      "reflection_count": 6,
      "error": 3.1723252988957014e-05,
      "bound": 0.00014000000000012142,
      "residual_of_base_factorization": 2.4897103305166332e-15
    },
    {
      "n": 4,
      "relative_matrix_difference": 4.0304449290929034e-16,
      "reflection_count": 8,
      "error": 4.064824577495091e-05,
      "bound": 0.00018666666666687168,
      "residual_of_base_factorization": 3.3690601794022875e-15
    },
    {
      "n": 6,
      "relative_matrix_difference": 6.007327401455061e-16,
      "reflection_count": 12,
      "error": 4.001849857021603e-05,
      "bound": 0.00028000000000020966,
      "residual_of_base_factorization": 4.7025559187440376e-15
    }
  ],
  "high_precision_cross_checks": [
    {
      "label": "baseline_n4",
      "dps": 70,
      "hmin_mp": "0.219135898609378004964886180495",
      "hmax_mp": "0.908764197743275211788373954523",
      "relative_hmin_discrepancy": 7.675855577772234e-17,
      "data_difference_frobenius_over_hmax": 3.085196101674687e-16,
      "data_difference_over_true_hmin": 1.2794415602424215e-15,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    },
    {
      "label": "wall_t1e-08",
      "dps": 70,
      "hmin_mp": "0.0000000108017567756386988750358655484",
      "hmax_mp": "2.35289095896456501366751956033",
      "relative_hmin_discrepancy": 5.624170552366201e-10,
      "data_difference_frobenius_over_hmax": 2.13576990908068e-16,
      "data_difference_over_true_hmin": 4.652237422007093e-08,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    },
    {
      "label": "wall_t1e-06",
      "dps": 70,
      "hmin_mp": "0.00000108017542611125517255355263596",
      "hmax_mp": "2.35289340441733143186697872437",
      "relative_hmin_discrepancy": 2.9287206985967e-11,
      "data_difference_frobenius_over_hmax": 2.951497279845764e-16,
      "data_difference_over_true_hmin": 6.429102454131856e-10,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    },
    {
      "label": "wall_t0.999999",
      "dps": 70,
      "hmin_mp": "0.00000163040280465857356198391902174",
      "hmax_mp": "2.74798769755261988466276592266",
      "relative_hmin_discrepancy": 5.074197057439947e-10,
      "data_difference_frobenius_over_hmax": 3.627545855324335e-16,
      "data_difference_over_true_hmin": 6.11410343153009e-10,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    },
    {
      "label": "wall_t0.99999999",
      "dps": 70,
      "hmin_mp": "0.0000000163040455042015994818734793641",
      "hmax_mp": "2.747985726687466654494013623",
      "relative_hmin_discrepancy": 4.415427839873873e-08,
      "data_difference_frobenius_over_hmax": 3.342205558519332e-16,
      "data_difference_over_true_hmin": 5.633162130282209e-08,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    },
    {
      "label": "small_c_1e-07",
      "dps": 70,
      "hmin_mp": "0.000000738632412809026575303273441676",
      "hmax_mp": "1.55065529815816508686153210137",
      "relative_hmin_discrepancy": 4.3250221094587306e-11,
      "data_difference_frobenius_over_hmax": 7.223581499610501e-16,
      "data_difference_over_true_hmin": 1.5164897626750125e-09,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    },
    {
      "label": "coincident_n4",
      "dps": 70,
      "hmin_mp": "0.184578211056570850231896769547",
      "hmax_mp": "0.978555802535493199797942157785",
      "relative_hmin_discrepancy": 1.5532078211090827e-16,
      "data_difference_frobenius_over_hmax": 3.9144556852157304e-16,
      "data_difference_over_true_hmin": 2.0752792556657187e-15,
      "note": "Higher precision cross-check only; no interval enclosure or directed rounding."
    }
  ]
}


==> anc/error_margins/verify_error_margins.py <==
#!/usr/bin/env python3
"""Reflection error budgets and positivity diagnostics in common KLM coordinates.

Run: OPENBLAS_NUM_THREADS=1 python verify_error_margins.py
Requires Python >=3.10, NumPy, SciPy, mpmath. No network access is used.
Cross-checks load ../reflection_synthesis/verify_reflection_cost.py via importlib.
The historical output key certificate_sweep denotes a positive-window parameter sweep.
The reported floating-point residuals and high-precision comparisons are
NOT interval-certified bounds for exact transcendental input data.
"""
from __future__ import annotations
import argparse
import importlib.util
import json
import math
from pathlib import Path
import platform
import sys
import numpy as np
import scipy
from scipy.linalg import cholesky, eigvalsh, norm, solve_triangular, svdvals

HERE = Path(__file__).resolve().parent

def op(a: np.ndarray) -> float:
    return float(norm(a, 2))

def right_solve(b: np.ndarray, s: np.ndarray) -> np.ndarray:
    return solve_triangular(s.T, b.T, lower=True).T

def construct(n: int, a: float, c: float, l: float) -> dict:
    """Independent construction from the closed bidiagonal seed factor."""
    first = 1-n*c-(n+1)*a
    if n < 2 or min(a,c,l) <= 0 or l >= first:
        raise ValueError(f'Outside the open positive window: {(n,a,c,l)}')
    N=n+1; M=n*N; q=np.exp(2j*np.pi*a); tau=np.exp(2j*np.pi*c)
    th=np.pi*a
    td=np.sqrt([np.sin((j+1)*th)/(2*np.cos(th)*np.sin(j*th)) for j in range(1,n+1)])
    T=np.diag(td).astype(complex)
    for j in range(n-1): T[j,j+1]=-np.exp(1j*th)/(2*np.cos(th)*td[j])
    I=np.eye(N,dtype=complex)
    B=[]
    for j in range(n):
        u=np.r_[0j,T[:,j]]
        B.append(I-(1+q)*np.outer(u,u.conj()))
    w=np.zeros(N,complex); w[1]=1
    gs=[]
    for j in range(n):
        if j: w=B[j]@w
        gs.append(tau*(I+(q*q-1)*np.outer(w,w.conj())))
    Hraw=np.zeros((M,M),complex); z=np.exp(1j*np.pi*l); lam=z*z
    for j in range(n):
        for k in range(n):
            if j==k: h=(gs[j].conj().T-lam*I)@(gs[j]-I)/z
            else: h=(1/z if j<k else z)*(gs[j].conj().T-I)@(gs[k]-I)
            Hraw[j*N:(j+1)*N,k*N:(k+1)*N]=h
    H=(Hraw+Hraw.conj().T)/2
    As=[]
    for i,X in enumerate(B[1:]):
        A=np.kron(np.eye(n),X)
        A[i*N:(i+2)*N,i*N:(i+2)*N]=np.block([[np.zeros((N,N)),X@gs[i]],[X,X@(I-gs[i+1])]])
        As.append(A)
    return dict(n=n,N=N,M=M,a=a,c=c,l=l,first=first,T=T,B=B,g=gs,H=H,Hraw=Hraw,A=As)

def metrics(model: dict, group: str, label: str) -> dict:
    H=model['H']; ev=eigvalsh(H); lo=float(ev[0]); hi=float(ev[-1])
    if lo<=0: raise AssertionError(f'Nonpositive rounded matrix: {label}: {lo}')
    S=cholesky(H,lower=False)
    E=S.conj().T@S-H; rho=float(norm(E,'fro'))
    smin=float(svdvals(S)[-1]); max_def=0.; max_bound=0.; max_invar=0.
    for A in model['A']:
        inv=A.conj().T@H@A-H
        invnorm=op(inv); an=op(A)
        V=right_solve(S@A,S)
        defect=op(V.conj().T@V-np.eye(len(V)))
        bound=(invnorm+(an*an+1)*rho)/(smin*smin)
        max_def=max(max_def,defect); max_bound=max(max_bound,bound); max_invar=max(max_invar,invnorm/hi)
        # Rounded identity evaluation needs a tolerance; this is not interval validation.
        assert defect<=bound+1e-10*max(1.,bound), (label,defect,bound)
    n=model['n'];th=np.pi*model['a'];jmin=1-np.cos(np.pi/(n+1))/np.cos(th)
    jmax=1+np.cos(np.pi/(n+1))/np.cos(th)
    return dict(group=group,label=label,n=n,M=model['M'],a=model['a'],c=model['c'],l=model['l'],
        first_wall=model['first'],fraction=model['l']/model['first'],hmin=lo,hmax=hi,
        normalized_margin=lo/hi,kappa2=hi/lo,seed_kappa2=float(jmax/jmin),
        relative_cholesky_frobenius=rho/hi,relative_hermiticity=op(model['Hraw']-model['Hraw'].conj().T)/hi,
        relative_invariance_max=max_invar,unitarity_defect_max=max_def,unitarity_residual_bound_max=max_bound,
        residual_to_margin_ratio=rho/lo,rounded_matrix_aposteriori_lower=smin*smin-rho)

def reflection_tests() -> dict:
    rng=np.random.default_rng(814923)
    cases=[]
    for dim in [6,12,20]:
        for r in [4,6,8]:
            for eta in [1e-7,1e-4,2e-2]:
                U=np.eye(dim,dtype=complex); V=U.copy(); budget=0.; local_max=0.; proj_id=0.
                for j in range(r):
                    v=rng.normal(size=dim)+1j*rng.normal(size=dim); v/=norm(v)
                    h=rng.normal(size=dim)+1j*rng.normal(size=dim);h-=v*np.vdot(v,h);h/=norm(h)
                    w=np.sqrt(1-eta**2)*v+eta*h
                    # Intentional arbitrary phase on an approximate direction.
                    w*=np.exp(1j*rng.uniform(-np.pi,np.pi))
                    P=np.outer(v,v.conj());Q=np.outer(w,w.conj())
                    th=rng.uniform(-np.pi,np.pi); dth=eta/3
                    R=np.eye(dim)+(np.exp(1j*th)-1)*P
                    Rt=np.eye(dim)+(np.exp(1j*(th+dth))-1)*Q
                    pe=op(P-Q); chord=abs(np.exp(1j*th)-np.exp(1j*(th+dth)))
                    local=2*pe+chord; err=op(R-Rt)
                    assert err <= local+3e-14
                    proj_id=max(proj_id,abs(pe-eta))
                    local_max=max(local_max,err/local)
                    U=R@U;V=Rt@V;budget+=local
                err=op(U-V)
                assert err<=budget+2e-13
                cases.append(dict(dimension=dim,factors=r,eta=eta,error=err,bound=budget,
                    maximum_single_ratio=local_max,projector_formula_error=proj_id))
    return dict(cases=cases,count=len(cases),max_ratio=max(x['error']/x['bound'] for x in cases))

def perturbation_tests() -> dict:
    rng=np.random.default_rng(814924);cases=[]
    for n in [2,3,4]:
        model=construct(n,.08/(n+1),.10/n,.3*(1-.18))
        H=model['H']; d=len(H); e,Q=np.linalg.eigh(H); hmin=float(e[0]);hmax=float(e[-1])
        for fac in [.2,.8]:
            Z=rng.normal(size=(d,d))+1j*rng.normal(size=(d,d));Z=(Z+Z.conj().T)/2
            E=Z*(fac*hmin/op(Z));ee=eigvalsh(H+E)
            assert ee[0] >= hmin-op(E)-1e-13
            assert ee[-1] <= hmax+op(E)+1e-13
            # Negative perturbation in the minimum-eigenvalue direction is sharp.
            P=np.outer(Q[:,0],Q[:,0].conj());Eworst=-fac*hmin*P
            sharp=float(eigvalsh(H+Eworst)[0]);expect=(1-fac)*hmin
            assert abs(sharp-expect)<1e-12
            cases.append(dict(n=n,fraction=fac,perturbed_hmin=float(ee[0]),
               lower_bound=hmin-op(E),sharp_minimum_error=abs(sharp-expect)))
    return dict(count=len(cases),cases=cases)

def high_precision_H(n: int,a: float,c: float,l: float,dps: int=70):
    import mpmath as mp
    mp.mp.dps=dps
    # Fixed binary64 parameter inputs are interpreted exactly as real numbers.
    a=mp.mpf(a);c=mp.mpf(c);l=mp.mpf(l);N=n+1;M=n*N
    q=mp.exp(2j*mp.pi*a);tau=mp.exp(2j*mp.pi*c);th=mp.pi*a
    T=mp.zeros(n);I=mp.eye(N)
    for j in range(n):T[j,j]=mp.sqrt(mp.sin((j+2)*th)/(2*mp.cos(th)*mp.sin((j+1)*th)))
    for j in range(n-1):T[j,j+1]=-mp.exp(1j*th)/(2*mp.cos(th)*T[j,j])
    B=[]
    for j in range(n):
        u=mp.matrix([0]+[T[k,j] for k in range(n)])
        B.append(I-(1+q)*u*u.H)
    w=mp.matrix([0,1]+[0]*(n-1));gs=[]
    for j in range(n):
        if j:w=B[j]*w
        gs.append(tau*(I+(q*q-1)*w*w.H))
    z=mp.exp(1j*mp.pi*l);H=mp.zeros(M)
    for j in range(n):
        for k in range(n):
            block=(gs[j].H-z*z*I)*(gs[j]-I)/z if j==k else (1/z if j<k else z)*(gs[j].H-I)*(gs[k]-I)
            for u in range(N):
                for v in range(N):H[j*N+u,k*N+v]=block[u,v]
    H=(H+H.H)/2
    return H

def hp_comparisons(rows: list[dict]) -> list[dict]:
    import mpmath as mp
    labels=['baseline_n4','wall_t1e-08','wall_t1e-06','wall_t0.999999','wall_t0.99999999','small_c_1e-07','coincident_n4']
    out=[]
    for label in labels:
        x=next(r for r in rows if r['label']==label)
        H=high_precision_H(x['n'],x['a'],x['c'],x['l']);es=mp.eighe(H,eigvals_only=True)
        HM=construct(x['n'],x['a'],x['c'],x['l'])['H'];d=len(HM)
        HD=mp.matrix([[mp.mpc(complex(HM[j,k])) for k in range(d)] for j in range(d)])
        data_frob=mp.sqrt(mp.fsum(abs(HD[j,k]-H[j,k])**2 for j in range(d) for k in range(d)))
        lo=es[0];hi=es[len(es)-1]
        rec=dict(label=label,dps=70,hmin_mp=mp.nstr(lo,30),hmax_mp=mp.nstr(hi,30),
            relative_hmin_discrepancy=float(abs(mp.mpf(x['hmin'])-lo)/lo),
            data_difference_frobenius_over_hmax=float(data_frob/hi),
            data_difference_over_true_hmin=float(data_frob/lo),
            note='Higher precision cross-check only; no interval enclosure or directed rounding.')
        out.append(rec);print('high precision',label,rec,flush=True)
    return out

def main():
    p=argparse.ArgumentParser();p.add_argument('--skip-high-precision',action='store_true');args=p.parse_args()
    out=HERE/'results';out.mkdir(exist_ok=True)
    rows=[]
    for n in [2,3,4,5,6,8,10,12]:
        a=np.sqrt(2)/(16*(n+1));c=np.sqrt(3)/(16*n);l=(1-n*c-(n+1)*a)/3
        rows.append(metrics(construct(n,a,c,l),'baseline',f'baseline_n{n}'))
    for n in [2,3,4,6]:
        a=c=.2/(2*n+1);l=(1-n*c-(n+1)*a)/3
        rows.append(metrics(construct(n,a,c,l),'coincident',f'coincident_n{n}'))
    n=4;a=.04;c=.07;f=1-n*c-(n+1)*a
    for t in [1e-8,1e-6,1e-4,.01,.1,1/3,.5,.9,.99,.9999,.999999,1-1e-8]:
        rows.append(metrics(construct(n,a,c,t*f),'certificate_sweep',f'wall_t{t:.9g}'))
    for c in [.05,.005,.0005,.00005,.000005,.0000005,.0000001]:
        rows.append(metrics(construct(4,.05,c,.2),'input_boundary',f'small_c_{c:g}'))
    reflection=reflection_tests();pert=perturbation_tests()
    comparison=[]
    sibling=HERE.parent/'reflection_synthesis'/'verify_reflection_cost.py'
    spec=importlib.util.spec_from_file_location('prior_synthesis',sibling);mod=importlib.util.module_from_spec(spec)
    sys.modules[spec.name]=mod;spec.loader.exec_module(mod)
    for n in [2,3,4,6]:
        x=next(r for r in rows if r['label']==f'baseline_n{n}')
        current=construct(n,x['a'],x['c'],x['l']);prior=mod.build_model(n,x['a'],x['c'],x['l'])
        rel=float(norm(current['H']-prior['H'],'fro')/norm(prior['H'],'fro'))
        assert rel<2e-12
        # Controlled perturbations of the actual 2n KLM reflection directions.
        Rs,info=mod.reflectors(prior,0);rng=np.random.default_rng(905+n)
        U=np.eye(current['M'],dtype=complex);V=U.copy();bound=0.
        for r in Rs:
            v=r['vector'];idx=r['indices'];h=np.zeros_like(v)
            h[idx]=rng.normal(size=len(idx))+1j*rng.normal(size=len(idx));h-=v*np.vdot(v,h);h/=norm(h)
            eta=1e-5;w=np.sqrt(1-eta**2)*v+eta*h;angle=r['phase'];shift=1e-5/3
            R=np.eye(len(v))+(np.exp(1j*angle)-1)*np.outer(v,v.conj())
            Rt=np.eye(len(v))+(np.exp(1j*(angle+shift))-1)*np.outer(w,w.conj())
            U=R@U;V=Rt@V;bound+=2*eta+abs(np.exp(1j*angle)-np.exp(1j*(angle+shift)))
        error=op(U-V);assert error<=bound+1e-12
        comparison.append(dict(n=n,relative_matrix_difference=rel,reflection_count=len(Rs),error=error,bound=bound,
            residual_of_base_factorization=float(norm(U-prior['U'][0],'fro'))))
    result=dict(environment=dict(python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__),
       coordinate_convention='Closed bidiagonal T_q, trivial seed coordinate first; slot-major coordinates before S_l.',
       numerical_scope='binary64 diagnostics, not interval certificates',conditioning_cases=rows,
       reflection_error_tests=reflection,positivity_perturbation_tests=pert,prior_model_cross_checks=comparison)
    (out/'diagnostics.json').write_text(json.dumps(result,indent=2)+'\n')
    if not args.skip_high_precision:
        result['high_precision_cross_checks']=hp_comparisons(rows)
        (out/'diagnostics.json').write_text(json.dumps(result,indent=2)+'\n')
    for r in rows:
        print(r['label'],f"hmin={r['hmin']:.6e} kappa={r['kappa2']:.6e} chol={r['relative_cholesky_frobenius']:.3e} defect={r['unitarity_defect_max']:.3e}",flush=True)
    print('ALL CHECKS PASS',len(rows),'conditioning cases;',reflection['count'],'generic reflection tests;',len(comparison),'KLM tests;',pert['count'],'positivity tests',flush=True)

if __name__=='__main__':main()


==> anc/exact_commutant.json <==
[
 {
  "n": 3,
  "q": 2,
  "tau": 3,
  "prime": 1009,
  "D": 12,
  "system_shape": [
   288,
   144
  ],
  "rank": 137,
  "nullity": 7,
  "minor_det_mod_p": 786,
  "minor_rows": [
   4,
   5,
   6,
   7,
   0,
   1,
   2,
   3,
   8,
   9,
   10,
   11,
   16,
   17,
   18,
   19,
   12,
   13,
   14,
   15,
   20,
   21,
   22,
   23,
   28,
   29,
   30,
   31,
   24,
   25,
   26,
   27,
   32,
   33,
   34,
   35,
   40,
   41,
   42,
   43,
   36,
   37,
   38,
   39,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   53,
   146,
   148,
   149,
   150,
   57,
   168,
   169,
   60,
   61,
   62,
   63,
   64,
   66,
   65,
   67,
   68,
   69,
   70,
   71,
   151,
   154,
   158,
   160,
   161,
   162,
   171,
   172,
   163,
   175,
   192,
   193,
   84,
   85,
   176,
   177,
   89,
   179,
   200,
   201,
   194,
   93,
   204,
   205,
   96,
   97,
   98,
   99,
   101,
   195,
   202,
   212,
   203,
   105,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   118,
   117,
   119,
   120,
   121,
   122,
   123,
   213,
   207,
   215,
   216,
   217,
   219,
   227,
   224,
   132,
   133,
   134,
   135,
   137,
   225,
   141
  ],
  "minor_cols": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   141
  ]
 },
 {
  "n": 4,
  "q": 2,
  "tau": 3,
  "prime": 1009,
  "D": 20,
  "system_shape": [
   1200,
   400
  ],
  "rank": 393,
  "nullity": 7,
  "minor_det_mod_p": 962,
  "minor_rows": [
   5,
   6,
   7,
   8,
   9,
   0,
   1,
   2,
   3,
   4,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   25,
   26,
   27,
   28,
   29,
   20,
   21,
   22,
   23,
   24,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   45,
   46,
   47,
   48,
   49,
   40,
   41,
   42,
   43,
   44,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   65,
   66,
   67,
   68,
   69,
   60,
   61,
   62,
   63,
   64,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   85,
   86,
   87,
   88,
   89,
   80,
   81,
   82,
   83,
   84,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   106,
   402,
   405,
   406,
   409,
   407,
   111,
   440,
   441,
   444,
   455,
   116,
   417,
   456,
   459,
   120,
   121,
   122,
   123,
   124,
   125,
   127,
   126,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   408,
   412,
   422,
   425,
   429,
   426,
   427,
   443,
   445,
   449,
   428,
   448,
   500,
   501,
   504,
   515,
   437,
   458,
   516,
   519,
   160,
   161,
   450,
   451,
   454,
   166,
   453,
   510,
   511,
   514,
   502,
   171,
   520,
   521,
   524,
   535,
   176,
   517,
   536,
   539,
   180,
   181,
   482,
   485,
   489,
   186,
   486,
   488,
   590,
   594,
   487,
   191,
   580,
   581,
   584,
   595,
   196,
   497,
   596,
   599,
   200,
   201,
   202,
   203,
   204,
   206,
   503,
   512,
   530,
   534,
   513,
   211,
   803,
   810,
   811,
   813,
   216,
   518,
   860,
   861,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   232,
   231,
   233,
   234,
   235,
   237,
   236,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   531,
   523,
   533,
   540,
   544,
   541,
   543,
   553,
   550,
   554,
   555,
   538,
   558,
   556,
   559,
   260,
   261,
   262,
   263,
   264,
   266,
   551,
   808,
   812,
   830,
   831,
   271,
   823,
   864,
   865,
   833,
   276,
   869,
   1000,
   1001,
   280,
   281,
   282,
   283,
   284,
   286,
   583,
   591,
   875,
   876,
   593,
   291,
   879,
   1015,
   1016,
   1003,
   296,
   598,
   1020,
   1021,
   300,
   301,
   302,
   303,
   304,
   306,
   702,
   705,
   706,
   709,
   707,
   311,
   1004,
   1018,
   1035,
   1019,
   316,
   717,
   320,
   321,
   322,
   323,
   324,
   325,
   326,
   327,
   328,
   329,
   330,
   332,
   331,
   333,
   334,
   335,
   337,
   336,
   338,
   339,
   340,
   341,
   342,
   343,
   344,
   725,
   722,
   726,
   727,
   729,
   728,
   740,
   741,
   743,
   744,
   755,
   737,
   758,
   756,
   759,
   360,
   361,
   362,
   363,
   364,
   366,
   750,
   751,
   753,
   754,
   1036,
   371,
   1024,
   1039,
   1060,
   1061,
   376,
   1064,
   1079,
   1075,
   380,
   381,
   382,
   383,
   384,
   386,
   782,
   785,
   786,
   789,
   787,
   391,
   1076,
   396,
   797
  ],
  "minor_cols": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284,
   285,
   286,
   287,
   288,
   289,
   290,
   291,
   292,
   293,
   294,
   295,
   296,
   297,
   298,
   299,
   300,
   301,
   302,
   303,
   304,
   305,
   306,
   307,
   308,
   309,
   310,
   311,
   312,
   313,
   314,
   315,
   316,
   317,
   320,
   321,
   322,
   323,
   324,
   325,
   326,
   327,
   328,
   329,
   330,
   331,
   332,
   333,
   334,
   335,
   336,
   337,
   338,
   339,
   340,
   341,
   342,
   343,
   344,
   345,
   346,
   347,
   348,
   349,
   350,
   351,
   352,
   353,
   354,
   355,
   356,
   357,
   358,
   359,
   360,
   361,
   362,
   363,
   364,
   365,
   366,
   367,
   368,
   369,
   370,
   371,
   372,
   373,
   374,
   375,
   376,
   377,
   378,
   379,
   380,
   381,
   382,
   383,
   384,
   385,
   386,
   387,
   388,
   389,
   390,
   391,
   392,
   396,
   397
  ]
 }
]

==> anc/exact_commutant.py <==
# Exact finite-field certificate for generic irreducibility of R_n, n = 3, 4.
# Manuscript label: prop:generic-irred (numbering follows the current TeX).
# All linear algebra is over F_p with p = 1009 at the specialization q = 2, tau = 3, in the raw
# Burau basis; NumPy int64 is used only for exact small-integer arithmetic (no floating point).
# Output: rank of the commutant system A_i X - X A_i = 0 (row-major vectorization), its nullity,
# and the pivot rows/columns of a nonzero minor of size D^2 - 7, written to exact_commutant.json.
import json, numpy as np
def field_inverse(M, p):
    n = M.shape[0]; aug = np.concatenate([M % p, np.eye(n, dtype=np.int64)], axis=1)
    for col in range(n):
        cand = np.flatnonzero(aug[col:, col]); piv = col + int(cand[0]); aug[[col, piv]] = aug[[piv, col]]
        aug[col] = aug[col] * pow(int(aug[col, col]), -1, p) % p
        f = aug[:, col].copy(); f[col] = 0; aug = (aug - f[:, None] * aug[col]) % p
    return aug[:, n:]
def rank_witness(M, p):
    W = M.copy() % p; ids = np.arange(len(W)); rows, cols = [], []
    for col in range(W.shape[1]):
        r = len(cols); nz = np.flatnonzero(W[r:, col])
        if len(nz) == 0: continue
        at = r + int(nz[0]); W[[r, at]] = W[[at, r]]; ids[[r, at]] = ids[[at, r]]
        rows.append(int(ids[r])); cols.append(col)
        W[r, col:] = W[r, col:] * pow(int(W[r, col]), -1, p) % p
        f = W[r+1:, col].copy(); W[r+1:, col:] = (W[r+1:, col:] - f[:, None] * W[r, col:]) % p
        if len(cols) == W.shape[0]: break
    return rows, cols
def determinant(M, p):
    m = M.copy() % p; d = 1
    for c in range(len(m)):
        cand = np.flatnonzero(m[c:, c])
        if len(cand) == 0: return 0
        r = c + int(cand[0])
        if r != c: m[[c, r]] = m[[r, c]]; d = -d
        v = int(m[c, c]); d = d * v % p
        f = m[c+1:, c] * pow(v, -1, p) % p; m[c+1:, c:] = (m[c+1:, c:] - f[:, None] * m[c, c:]) % p
    return d % p
def certificate(n, q=2, tau=3, p=1009):
    N = n + 1; bs = []
    for j in range(N-1):
        b = np.eye(N, dtype=np.int64); b[j:j+2, j:j+2] = [[1-q, q], [1, 0]]; bs.append(b % p)
    sigma = bs[1:]; gs = [tau * (bs[0] @ bs[0]) % p]
    for s in sigma: gs.append((s @ gs[-1] % p) @ field_inverse(s, p) % p)
    amb = []
    for i, s in enumerate(sigma):
        a = np.zeros((n*N, n*N), dtype=np.int64)
        for j in range(n):
            cols = slice(j*N, (j+1)*N)
            if j == i: a[(i+1)*N:(i+2)*N, cols] = s
            elif j == i+1:
                a[i*N:(i+1)*N, cols] = s @ gs[i] % p
                a[(i+1)*N:(i+2)*N, cols] = s @ (np.eye(N, dtype=np.int64) - gs[i+1]) % p
            else: a[j*N:(j+1)*N, cols] = s
        amb.append(a % p)
    D = n*N; eye = np.eye(D, dtype=np.int64)
    for i in range(n-2):
        assert np.array_equal(amb[i]@amb[i+1]%p@amb[i]%p, amb[i+1]@amb[i]%p@amb[i+1]%p)
    for i in range(len(amb)):
        for j in range(i + 2, len(amb)):
            assert np.array_equal(amb[i] @ amb[j] % p, amb[j] @ amb[i] % p)
    C = np.concatenate([np.kron(g, eye) - np.kron(eye, g.T) for g in amb], axis=0) % p
    X = np.arange(D*D, dtype=np.int64).reshape(D, D) % p
    assert np.array_equal(C @ X.ravel() % p, np.concatenate([(g@X - X@g).ravel() for g in amb]) % p)
    rows, cols = rank_witness(C, p); det = determinant(C[np.ix_(rows, cols)], p); assert det != 0
    return {"n": n, "q": q, "tau": tau, "prime": p, "D": D, "system_shape": list(C.shape),
            "rank": len(cols), "nullity": D*D - len(cols), "minor_det_mod_p": det,
            "minor_rows": rows, "minor_cols": cols}
if __name__ == "__main__":
    out = [certificate(n) for n in (3, 4)]
    json.dump(out, open("exact_commutant.json", "w"), indent=1)
    for r in out: print({k: v for k, v in r.items() if k not in ("minor_rows", "minor_cols")})


==> anc/fixed_encoding_checks.json <==
{
  "exact_local_factorization_h_equals_q_half": true,
  "exact_CZ_restriction": true,
  "exact_controlled_phase_restriction": true,
  "exact_CNOT_restriction": true,
  "no_leakage_C01": true,
  "Bell_output_reduced_density": true,
  "exact_two_level_selective_phases": true,
  "exact_two_GCX_controlled_rotation_1": true,
  "exact_two_GCX_controlled_rotation_2": true,
  "exact_four_GCX_phase_relations": true,
  "exact_one_GCX_specialization_a_one_fifth": true,
  "special_basis_unitary": true,
  "CSdag_parameter": true,
  "CTdag_parameter": true,
  "numeric_samples": 8,
  "numeric_max_operator_norm_error": 5.661048867003677e-16,
  "scope": "Fixed spectral encoding identities (app:fixed-encoding); earlier validation logs are historical, not reruns."
}


==> anc/fixed_encoding_checks.py <==
#!/usr/bin/env python3
"""Exact algebra and independent numeric checks for the fixed spectral encoding.

Manuscript label: app:fixed-encoding.

Run with Python 3 and NumPy/SymPy. No KLM construction code is imported:
these checks concern the spectral encoding and its declared circuit model.
They do not assert hardware implementation of the encoding map.
"""
from __future__ import annotations
import json
from pathlib import Path
import numpy as np
import sympy as sp


def main() -> None:
    tests: dict[str, object] = {}
    h, tau, eta, r = sp.symbols('h tau eta r', nonzero=True)
    I2, I3 = sp.eye(2), sp.eye(3)
    P0, P1 = sp.diag(1, 0), sp.diag(0, 1)
    kron = sp.kronecker_product
    D = sp.diag(1, 1, -h**2, h**3*tau, -h**3*tau, -tau)
    C = sp.diag(1, 1, 1, 1, -1, h**-5)
    L = kron(sp.diag(1, h**3*tau), sp.diag(1, 1, -h**2))

    def zero(name: str, mat: sp.MatrixBase) -> None:
        assert all(sp.simplify(x) == 0 for x in mat), name
        tests[name] = True

    zero('exact_local_factorization_h_equals_q_half', D-L*C)
    Cz = sp.diag(1,1,1,-1)
    Ceta = sp.diag(1,1,1,1,-1,eta)
    idx01, idx02 = [0,1,3,4], [0,2,3,5]
    zero('exact_CZ_restriction', Ceta.extract(idx01,idx01)-Cz)
    zero('exact_controlled_phase_restriction', Ceta.extract(idx02,idx02)-sp.diag(1,1,1,eta))
    H01 = sp.Matrix([[1/sp.sqrt(2),1/sp.sqrt(2),0],
                     [1/sp.sqrt(2),-1/sp.sqrt(2),0],[0,0,1]])
    LH = kron(I2,H01)
    cnot = sp.Matrix([[1,0,0,0],[0,1,0,0],[0,0,0,1],[0,0,1,0]])
    out = LH*Ceta*LH
    zero('exact_CNOT_restriction',out.extract(idx01,idx01)-cnot)
    zero('no_leakage_C01',out.extract([2,5],idx01))
    plus=sp.Matrix([1,1,0,1,1,0])/2
    psi=Ceta*plus
    coeff=sp.Matrix(2,3,list(psi))
    zero('Bell_output_reduced_density',coeff*coeff.H-I2/2)
    CP1=sp.diag(1,1,1,1,-1,1)
    CP2=sp.diag(1,1,1,1,1,eta)
    zero('exact_two_level_selective_phases',Ceta-CP1*CP2)

    def swap(j: int) -> sp.Matrix:
        J=sp.eye(3)
        J[0,0]=J[j,j]=0
        J[0,j]=J[j,0]=1
        return J

    for j in (1,2):
        R=sp.eye(3); R[0,0]=r; R[j,j]=1/r
        F=kron(P0,I3)+kron(P1,swap(j))
        identity=kron(I2,R)*F*kron(I2,R.inv())*F
        zero(f'exact_two_GCX_controlled_rotation_{j}',identity-(kron(P0,I3)+kron(P1,R**2)))
    phi1,phi2=sp.symbols('phi1 phi2', real=True)
    gamma=(phi1+phi2)/3
    alpha,beta=gamma-phi1,gamma-phi2
    assert sp.simplify(gamma+alpha+beta)==0
    assert sp.simplify(gamma-alpha-phi1)==0
    assert sp.simplify(gamma-beta-phi2)==0
    tests['exact_four_GCX_phase_relations']=True

    B=sp.Matrix([[1/sp.sqrt(2),0,-1/sp.sqrt(2)], [0,1,0],
                 [1/sp.sqrt(2),0,1/sp.sqrt(2)]])
    F02=kron(P0,I3)+kron(P1,swap(2))
    special=kron(sp.diag(1,-1),B)*F02*kron(I2,B.H)
    zero('exact_one_GCX_specialization_a_one_fifth',special-Ceta.subs(eta,-1))
    zero('special_basis_unitary',B.H*B-I3)
    tests['CSdag_parameter']=bool(sp.simplify(sp.exp(-5*sp.pi*sp.I/10)+sp.I)==0)
    tests['CTdag_parameter']=bool(sp.simplify(sp.exp(-5*sp.pi*sp.I/20)-sp.exp(-sp.pi*sp.I/4))==0)
    assert tests['CSdag_parameter'] and tests['CTdag_parameter']

    # Independent direct six-by-six floating-point implementation.
    nP0,nP1=np.diag([1,0]),np.diag([0,1])
    eye2,eye3=np.eye(2),np.eye(3)
    def block(t: float, j: int) -> np.ndarray:
        js=np.eye(3);js[0,0]=js[j,j]=0;js[0,j]=js[j,0]=1
        ff=np.kron(nP0,eye3)+np.kron(nP1,js)
        z=np.zeros(3);z[0]=1;z[j]=-1
        rr=np.diag(np.exp(1j*t*z/2))
        return np.kron(eye2,rr)@ff@np.kron(eye2,rr.conj().T)@ff
    samples=[(np.sqrt(2)/20,np.sqrt(3)/20),(0.1,0.05),(0.05,0.05),
             (0.2,0.05),(0.2,0.19),(0.001,0.001),(0.3,0.02),(0.075,0.22)]
    errors=[]
    for a,c in samples:
        assert a>0 and c>0 and 3*a+2*c<1
        q=np.exp(2j*np.pi*a);tt=np.exp(2j*np.pi*c)
        om=np.exp(2j*np.pi*(1.5*a+c))
        dc=np.diag([1,1,-q,om,-om,-tt])
        local=np.kron(np.diag([1,om]),np.diag([1,1,-q]))
        ph1,ph2=np.pi,-5*np.pi*a
        g=(ph1+ph2)/3
        circuit=local@np.kron(np.diag([1,np.exp(1j*g)]),eye3)@block(g-ph1,1)@block(g-ph2,2)
        errors.append(float(np.linalg.norm(dc-circuit,ord=2)))
    assert max(errors)<1e-12
    tests['numeric_samples']=len(samples)
    tests['numeric_max_operator_norm_error']=max(errors)
    tests['scope']='Fixed spectral encoding identities (app:fixed-encoding); earlier validation logs are historical, not reruns.'
    out_path=Path(__file__).with_suffix('.json')
    out_path.write_text(json.dumps(tests,indent=2)+'\n')
    print(json.dumps(tests,indent=2))

if __name__=='__main__':
    main()


==> anc/jones_jordan_scan.py <==
# Reproduction of the Jones--Temperley--Lieb observation in Remark \ref{rem:numerics}(b).
# jones_path_rep(ell,m) is the standard A_{ell-1} path-model representation of B_m:
# paths start at the left endpoint (coded as height 0), and sectors() decomposes by terminal vertex.
# The braid normalization has Jones variable q=exp(2*pi*i/ell), up to the standard bracket phase convention.
# Each endpoint-sector representation of B_{n+1} is restricted to F_n rtimes B_n by seed_from_rep.
# The finite-precision rank test and sampled word norms are exploratory observations only, not a proof
# of non-semisimplicity, unboundedness, or non-unitarizability. NumPy only; uses klm_common.py.
import numpy as np
from klm_common import *
def jones_path_rep(ell, m):
    qint = lambda k: np.sin(k*np.pi/ell)/np.sin(np.pi/ell)
    paths = []
    def rec(p):
        if len(p) == m+1: paths.append(tuple(p)); return
        for s in (-1, 1):
            a = p[-1]+s
            if 0 <= a <= ell-2: rec(p+[a])
    rec([0]); idx = {p:i for i,p in enumerate(paths)}; Nall = len(paths); E = []
    for i in range(1, m):
        Ei = np.zeros((Nall, Nall))
        for p in paths:
            b1, a, b2 = p[i-1], p[i], p[i+1]
            if b1 != b2: continue
            for a2 in (b1-1, b1+1):
                p2 = p[:i] + (a2,) + p[i+1:]
                if p2 in idx: Ei[idx[p2], idx[p]] = np.sqrt(qint(a+1)*qint(a2+1))/qint(b1+1)
        E.append(Ei)
    A = 1j*np.exp(-1j*np.pi/(2*ell))
    return paths, [A*np.eye(Nall) + (1/A)*Ei for Ei in E]
def sectors(paths, mats):
    out = {}
    for end in sorted(set(p[-1] for p in paths)):
        ids = [i for i,p in enumerate(paths) if p[-1] == end]; out[end] = [M[np.ix_(ids, ids)] for M in mats]
    return out
def jordan_and_growth(As):
    A = As[0]; w = np.linalg.eigvals(A); jordan = False
    for mu in w:
        alg = int(np.sum(np.abs(w-mu) < 1e-6)); geo = A.shape[0] - np.linalg.matrix_rank(A-mu*np.eye(A.shape[0]), tol=1e-7)
        if geo < alg: jordan = True
    G = As + [np.linalg.inv(a) for a in As]; W = np.eye(A.shape[0], dtype=complex)
    for t in rng.integers(0, len(G), size=300): W = W @ G[t]
    return jordan, np.linalg.norm(W, 2)
for (m, ells) in [(4, [4,5,6,7,8,10,12,16]), (5, [5,7])]:
    n = m-1
    for ell in ells:
        paths, sig = jones_path_rep(ell, m)
        for end, S in sectors(paths, sig).items():
            if S[0].shape[0] < 2: continue
            g, Sig, _ = seed_from_rep(S); N = S[0].shape[0]
            kappa = sum(int(np.sum(np.abs(np.linalg.eigvals(gj)-1) < 1e-8)) for gj in g)
            As = [A_braid(i, n, N, g, Sig) for i in range(n-1)]
            if kappa: print(f"  n={n} ell={ell} end={end}: kappa={kappa} (quotient not formed here)"); continue
            jd, nrm = jordan_and_growth(As)
            print(f"  n={n} ell={ell:2d} sector end={end}: N={N}, dim={n*N}, Jordan block suggested (finite-precision rank test)={jd}, ||word_300||={nrm:.1e}")


==> anc/klm_common.py <==
# Shared helpers (imported by the other scripts). NumPy only.
import numpy as np
e = lambda x: np.exp(2j*np.pi*x)
rng = np.random.default_rng(7)

def blockset(A, r, c, N, M): A[r*N:(r+1)*N, c*N:(c+1)*N] = M
def A_braid(i, n, N, g, Sig):
    """Long-Moody braid matrix of sigma_{i+1} (0-based i) in the direct-sum (slot-major) basis; independent of lambda."""
    A = np.zeros((n*N, n*N), complex); I = np.eye(N)
    for j in range(n):
        if j == i:      blockset(A, i+1, i, N, Sig[i])
        elif j == i+1:  blockset(A, i, i+1, N, Sig[i] @ g[i]); blockset(A, i+1, i+1, N, Sig[i] @ (I - g[i+1]))
        else:           blockset(A, j, j, N, Sig[i])
    return A
def X_free(i, n, N, g, lam):
    """free-group matrix rho_lambda(x_{i+1}) (0-based i)."""
    X = np.eye(n*N, dtype=complex); I = np.eye(N)
    for j in range(n):
        if j < i:    blockset(X, i, j, N, lam*(g[j]-I))
        elif j == i: blockset(X, i, i, N, lam*g[i])
        else:        blockset(X, i, j, N, g[j]-I)
    return X
def Ht_block(n, N, g, l):
    """canonical Hermitian form, branch lambda^{1/2} = e(l/2)."""
    lam, z = e(l), e(l/2); H = np.zeros((n*N, n*N), complex); I = np.eye(N)
    for j in range(n):
        gj_inv = np.linalg.inv(g[j])
        for k in range(n):
            if   j < k: blockset(H, j, k, N, (1/z)*(gj_inv-I)@(g[k]-I))
            elif j > k: blockset(H, j, k, N, z*(gj_inv-I)@(g[k]-I))
            else:       blockset(H, j, j, N, (1/z)*(gj_inv-lam*I)@(g[j]-I))
    return H
def inertia(H, tol=1e-9):
    w = np.linalg.eigvalsh(H); return (int(np.sum(w>tol)), int(np.sum(w<-tol)), int(np.sum(abs(w)<=tol)))
def angles(U): return (np.angle(np.linalg.eigvals(U))/(2*np.pi)) % 1.0
def invariant_forms(mats):
    """real basis of the space of Hermitian H with M^dag H M = H for all M."""
    D = mats[0].shape[0]; basis = []
    for i in range(D):
        Eii = np.zeros((D,D),complex); Eii[i,i]=1; basis.append(Eii)
    for i in range(D):
        for j in range(i+1, D):
            E1 = np.zeros((D,D),complex); E1[i,j]=1; E1[j,i]=1; basis.append(E1)
            E2 = np.zeros((D,D),complex); E2[i,j]=1j; E2[j,i]=-1j; basis.append(E2)
    cols = []
    for Eb in basis:
        col = []
        for M in mats:
            Dm = M.conj().T @ Eb @ M - Eb; col.append(np.concatenate([Dm.real.ravel(), Dm.imag.ravel()]))
        cols.append(np.concatenate(col))
    Mmat = np.array(cols).T; _, s, Vt = np.linalg.svd(Mmat); rk = int(np.sum(s > 1e-9*s[0]))
    return [sum(c[k]*basis[k] for k in range(len(basis))) for c in Vt[rk:]]
def burau(m, t):
    mats = []
    for j in range(m-1):
        M = np.eye(m, dtype=complex); M[j:j+2, j:j+2] = [[1-t, t],[1, 0]]; mats.append(M)
    return mats
def unitarize(mats, tries=500):
    """conjugate a family to unitary matrices using a positive-definite invariant form (if one exists)."""
    forms = invariant_forms(mats)
    for _ in range(tries):
        F = sum(rng.normal()*f for f in forms); p,q,z = inertia(F)
        if z == 0 and (p == 0 or q == 0):
            F = F if p>0 else -F; w, V = np.linalg.eigh(F); S = V@np.diag(np.sqrt(w))@V.conj().T
            return [S@M@np.linalg.inv(S) for M in mats]
    return None
def seed_from_rep(mats):
    """restrict a representation of B_{n+1} (generators sigma_0..sigma_{n-1}) to F_n x| B_n."""
    n = len(mats); sig0 = mats[0]; Sig = mats[1:]
    g = [sig0 @ sig0]
    for i in range(1, n): g.append(Sig[i-1] @ g[-1] @ np.linalg.inv(Sig[i-1]))
    return g, Sig, n
def twisted_burau_seed(n, a, c):
    Su = unitarize(burau(n+1, e(a)))
    if Su is None: raise RuntimeError("Burau seed not unitarizable at a=%g" % a)
    g0, Sig, _ = seed_from_rep(Su); return [e(c)*gj for gj in g0], Sig, n+1


==> anc/matched_benchmark/LICENSE <==
MIT License

Copyright (c) 2026

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/matched_benchmark/README_JA.md <==
# 端点診断と同一資源条件での回路比較

本稿「Quantum gates from the middle convolution of twisted Burau representations」のTeXは、配布物のルートにある `klm_unitary_gates.tex` です。
端点率は本文のラベル `prop:syn-endpoint-rates`、回路比較は `app:matched-benchmark`、再現記録の案内は `app:repro-matched` に対応します。

比較するのは、同じ座標・identity padding付きの対象行列を、一因子 U(2) 行列と全対 CNOT という同じ生成系で表す二つの実装です。両方とも追加の補助量子ビットはゼロです。報告する CNOT count は生成した具体的な語の CNOT 因子数であり、全因子数や最小語長ではありません。本文の別の表にある QSD/BZXZ の文献一般上界とも区別します。QSD は独立した参照実装であり、最適化 QSD、BZXZ コンパイラ、Qiskit SDK との実測比較は行っていません。

両実装は同じ後処理と誤差判定を使います。誤差は padding 全体で、保存された浮動小数点の対象行列に対する位相調整後の作用素ノルムとして測定します。この値だけから解析的な対象行列との誤差を保証してはいません。詳細なプロトコル・数値・適用範囲は本文の `app:matched-benchmark` と以下の同梱データに記載しています。

- `anc/matched_benchmark/results/benchmark.json`、`benchmark_summary.csv`：標的、資源、誤差、時間の記録。
- 同じ `results/` の圧縮JSON：生成した全回路。NPZ：保存した浮動小数点標的行列。
- `anc/matched_benchmark/results/endpoint_checks.json`：端点の数値診断。
- `anc/matched_benchmark/results/environment.json`：記録時の実行環境。
- `anc/matched_benchmark/selftests.json`：参照実装の検証記録。

SHA-256 ハッシュは保存したデータの同一性を確認するもので、解析的行列の厳密計算を証明するものではありません。回路データは bit 0 が最下位、seed が低位です。今回の更新では旧配布物への import パスを整理しました。数値アルゴリズムと保存された回路・標的行列は維持しており、全実験を再実行したとはしていません。

配布物のルートからの再実行手順（インターネット接続不要）：

```sh
OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python anc/matched_benchmark/reference_compilers.py
OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python anc/matched_benchmark/run_matched_benchmark.py --repeats 3
OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python anc/matched_benchmark/check_endpoint_rates.py
pdflatex -interaction=nonstopmode -halt-on-error klm_unitary_gates.tex
pdflatex -interaction=nonstopmode -halt-on-error klm_unitary_gates.tex
```

記録時の環境は Python 3.13.5、NumPy 2.3.5、SciPy 1.17.0。コードは Python 3.10 以上を想定した記法です。ただし、このディレクトリの requirements.txt に指定された NumPy / SciPy のインストールには Python 3.11 以上が必要です。
`run_qiskit_optional.py` は未実行のSDK用ファイルであり、この版にQiskit実測結果はありません。


==> anc/matched_benchmark/check_endpoint_rates.py <==
#!/usr/bin/env python3
"""Diagnostic checks supplementing the exact endpoint-rate proof."""
from pathlib import Path
import sys,json
import numpy as np
from scipy.linalg import eigvalsh
from scipy.optimize import minimize_scalar
HERE=Path(__file__).resolve().parent
BASE=HERE.parent/'reflection_synthesis'
sys.path.insert(0,str(BASE))
from verify_reflection_cost import build_model

def assemble(gs,l):
    N=len(gs[0]);n=len(gs);I=np.eye(N);z=np.exp(1j*np.pi*l);lm=z*z
    blocks=[]
    for j in range(n):
        row=[]
        for k in range(n):
            if j==k:h=(gs[j].conj().T-lm*I)@(gs[j]-I)/z
            else:h=(1/z if j<k else z)*(gs[j].conj().T-I)@(gs[k]-I)
            row.append(h)
        blocks.append(row)
    H=np.block(blocks);return (H+H.conj().T)/2

def main():
    out=[]
    seeds=[(n,np.sqrt(2)/(16*(n+1)),np.sqrt(3)/(16*n)) for n in [2,3,4,5,6]]+[(4,.04,.07)]
    for n,a,c in seeds:
        b=1-n*c-(n+1)*a;model=build_model(n,a,c,b/3);g=model['g'];N=n+1;M=n*N
        D=np.concatenate([x-np.eye(N) for x in g],axis=1)
        H0=assemble(g,0);Hb=assemble(g,b);G=H0+Hb
        e0=eigvalsh(H0);eb=eigvalsh(Hb);eG=eigvalsh(G)
        tol=1e-9*max(np.linalg.norm(H0,2),np.linalg.norm(Hb,2))
        rank0=int(np.count_nonzero(e0>tol));rankb=int(np.count_nonzero(eb>tol))
        assert rank0==N and rankb==M-1 and eG[0]>0
        residual=float(np.linalg.norm(H0-D.conj().T@D,2))
        rows=[]
        for side in ['left','right']:
            for dist in [1e-2,1e-4,1e-6,1e-8]:
                t=dist if side=='left' else 1-dist;l=b*t
                alpha=np.sin(np.pi*(b-l))/np.sin(np.pi*b);beta=np.sin(np.pi*l)/np.sin(np.pi*b)
                H=assemble(g,l);es=eigvalsh(H);err=np.linalg.norm(H-alpha*H0-beta*Hb,2)
                assert err<1e-12 and es[0]>0
                lower=min(alpha,beta)*eG[0]
                upper=beta*eighnorm(Hb) if side=='left' else alpha*eighnorm(H0)
                assert es[0]>=lower-1e-13 and es[0]<=upper+1e-13
                rows.append(dict(side=side,fraction=t,distance_fraction=dist,l=l,hmin=float(es[0]),kappa=float(es[-1]/es[0]),
                  hmin_over_distance=float(es[0]/(b*dist)),kappa_times_distance=float(es[-1]/es[0]*b*dist),interpolation_error=float(err)))
        out.append(dict(n=n,a=a,c=c,first_wall=b,rank_H0=rank0,rank_Hb=rankb,hmin_H0_plus_Hb=float(eG[0]),augmentation_identity_error=residual,rows=rows))
    n,a,c=4,.04,.07;b=1-n*c-(n+1)*a;gs=build_model(n,a,c,b/3)['g']
    def f(t):e=eigvalsh(assemble(gs,b*t));return -float(e[0]/e[-1])
    grid=np.linspace(.001,.999,201);ys=np.array([f(t) for t in grid]);k=int(np.argmin(ys))
    opt=minimize_scalar(f,bounds=(grid[max(0,k-1)],grid[min(len(grid)-1,k+1)]),method='bounded',options={'xatol':1e-12})
    numerical_candidate=dict(n=n,a=a,c=c,first_wall=b,grid_points=201,grid_fraction_bounds=[.001,.999],fraction=float(opt.x),
       l=float(b*opt.x),margin=float(-opt.fun),kappa=float(-1/opt.fun),
       half_interval_kappa=float(-1/f(.5)),note='Grid followed by local bounded refinement; not a validated global optimization certificate. Not used to retune benchmarking inputs.')
    ans=dict(all_checks_pass=True,seeds=out,numerical_certificate_candidate=numerical_candidate)
    (HERE/'results'/'endpoint_checks.json').write_text(json.dumps(ans,indent=2))
    print(json.dumps(numerical_candidate,indent=2));print('seeds',len(out),'endpoint interior tests',sum(len(r['rows']) for r in out))

def eighnorm(H):return float(eigvalsh(H)[-1])
if __name__=='__main__':main()


==> anc/matched_benchmark/reference_compilers.py <==
"""Independent, ancilla-free reference implementations. Not Qiskit.

QSD follows Shende--Bullock--Markov (2006), Theorems 10--13, via SciPy
CS decomposition and unitary demultiplexing. No optimal KAK base case or
A.1/A.2 optimization is implemented. Matrices act on column vectors;
qubit 0 is least significant. All instruction gates are U(2) or CNOT.
Copyright (c) 2026. Released under MIT license in this bundle.
"""
from __future__ import annotations
from dataclasses import dataclass
from typing import Iterable
import numpy as np
from scipy.linalg import cossin, schur

@dataclass
class Gate:
    qubits: tuple[int, ...]
    matrix: np.ndarray | None = None
    @property
    def name(self): return 'cx' if self.matrix is None else 'u'

@dataclass
class Circuit:
    gates: list[Gate]
    phase: float = 0.0
    def then(self, other: 'Circuit') -> 'Circuit':
        return Circuit(self.gates+other.gates, self.phase+other.phase)
    def inverse(self) -> 'Circuit':
        return Circuit([Gate(g.qubits, None if g.matrix is None else g.matrix.conj().T) for g in self.gates[::-1]], -self.phase)

I2=np.eye(2,dtype=complex)
X=np.array([[0,1],[1,0]],complex)
H=np.array([[1,1],[1,-1]],complex)/np.sqrt(2)
def phase(theta): return np.diag([1.,np.exp(1j*theta)])
def rz(theta): return np.diag([np.exp(-.5j*theta),np.exp(.5j*theta)])
def ry(theta): return np.array([[np.cos(theta/2),-np.sin(theta/2)],[np.sin(theta/2),np.cos(theta/2)]],complex)
def u(q,mat): return Gate((q,),np.asarray(mat,dtype=complex))
def cx(c,t): return Gate((c,t))

def simulate(circuit: Circuit, m: int, vectors=None) -> np.ndarray:
    out=np.eye(1<<m,dtype=complex) if vectors is None else np.array(vectors,complex,copy=True)
    idx=np.arange(1<<m)
    cache={q:(idx[(idx>>q)&1==0],idx[(idx>>q)&1==0] | (1<<q)) for q in range(m)}
    for g in circuit.gates:
        if g.matrix is None:
            c,t=g.qubits;out=out[idx^(((idx>>c)&1)<<t)]
        else:
            q,=g.qubits;aidx,bidx=cache[q];a=out[aidx].copy();b=out[bidx].copy();T=g.matrix
            out[aidx]=T[0,0]*a+T[0,1]*b;out[bidx]=T[1,0]*a+T[1,1]*b
    return np.exp(1j*circuit.phase)*out

def ucr(axis: str,controls: list[int],target: int,angles: np.ndarray) -> Circuit:
    k=len(controls);size=1<<k
    if len(angles)!=size: raise ValueError('wrong number of multiplex angles')
    mat=ry if axis=='y' else rz
    if not k:return Circuit([u(target,mat(float(angles[0])))])
    gray=[j^(j>>1) for j in range(size)];gates=[]
    for j,g in enumerate(gray):
        beta=sum((-1 if (b&g).bit_count()%2 else 1)*angles[b] for b in range(size))/size
        gates.append(u(target,mat(float(beta))))
        diff=g^gray[(j+1)%size];gates.append(cx(controls[diff.bit_length()-1],target))
    return Circuit(gates)

def diagonal(phases: np.ndarray,qubits: list[int]) -> Circuit:
    """Diagonal unitary by phase-tree/Gray-code Rz multiplexer synthesis."""
    phases=np.array(phases,dtype=float,copy=True);out=Circuit([])
    if len(phases)!=1<<len(qubits):raise ValueError('phase vector shape')
    for j,target in enumerate(qubits):
        angles=phases[1::2]-phases[::2]
        out=out.then(ucr('z',qubits[j+1:],target,angles))
        phases=(phases[::2]+phases[1::2])/2
    out.phase+=float(phases[0]);return out

def unitary_demux(A: np.ndarray,B: np.ndarray,controls: list[int],target: int) -> Circuit:
    """diag(A,B)=(I tensor V) diag(D,D*) (I tensor W), VD^2V*=AB*."""
    E,V=schur(A@B.conj().T,output='complex')
    angles=np.angle(np.diag(E));d=np.exp(.5j*angles)
    W=d[:,None]*(V.conj().T@B)
    return qsd(W,controls).then(ucr('z',controls,target,-angles)).then(qsd(V,controls))

def qsd(mat: np.ndarray,qubits: list[int]) -> Circuit:
    """Construct a gate list, not a gate-count formula. No KLM structure used."""
    n=len(qubits);d=1<<n
    if mat.shape!=(d,d):raise ValueError('QSD matrix shape')
    if n==0:return Circuit([],float(np.angle(mat[0,0])))
    # Exact-identity and tensor-identity reductions with the same numerical threshold.
    # This is only a generic numerical shortcut, not target-specific block information.
    z=np.trace(mat)/d
    if np.linalg.norm(mat-z*np.eye(d),ord='fro')<1e-13:
        return Circuit([],float(np.angle(z)))
    if n==1:return Circuit([u(qubits[0],mat)])
    h=d//2
    (U0,U1),theta,(V0h,V1h)=cossin(mat,p=h,q=h,separate=True)
    right=unitary_demux(V0h,V1h,qubits[:-1],qubits[-1])
    middle=ucr('y',qubits[:-1],qubits[-1],2*theta)
    left=unitary_demux(U0,U1,qubits[:-1],qubits[-1])
    return right.then(middle).then(left)

def ccx(a,b,t)->Circuit:
    # Exact 6-CNOT Toffoli.
    G=[u(t,H),cx(b,t),u(t,phase(-np.pi/4)),cx(a,t),u(t,phase(np.pi/4)),cx(b,t),u(t,phase(-np.pi/4)),cx(a,t),u(b,phase(np.pi/4)),u(t,phase(np.pi/4)),u(t,H),cx(a,b),u(a,phase(np.pi/4)),u(b,phase(-np.pi/4)),cx(a,b)]
    return Circuit(G)

def mcx_dirty_many(cs: list[int],t: int,dirty: list[int])->Circuit:
    k=len(cs)
    if k==0:return Circuit([u(t,X)])
    if k==1:return Circuit([cx(cs[0],t)])
    if k==2:return ccx(cs[0],cs[1],t)
    if len(dirty)<k-2:raise ValueError('not enough dirty borrowed wires')
    ds=dirty[:k-2]
    first=ccx(cs[0],cs[1],ds[0]);tail=Circuit([])
    for j in range(1,k-2):tail=tail.then(ccx(ds[j-1],cs[j+1],ds[j]))
    flip=ccx(ds[-1],cs[-1],t)
    # Echo cancels arbitrary initial dirty bits. All borrowed wires are restored.
    ladder=first.then(tail)
    return ladder.then(flip).then(ladder.inverse()).then(tail).then(flip).then(tail.inverse())

def mcx_one_dirty(cs: list[int],t: int,dirty: int)->Circuit:
    k=len(cs)
    if k<3:return mcx_dirty_many(cs,t,[])
    cut=(k+1)//2;A=cs[:cut];B=cs[cut:]
    F=mcx_dirty_many(A,dirty,B+[t])
    G=mcx_dirty_many(B+[dirty],t,A)
    return F.then(G).then(F).then(G)

def cphase(c,t,theta)->Circuit:
    return Circuit([u(c,phase(theta/2)),u(t,phase(theta/2)),cx(c,t),u(t,phase(-theta/2)),cx(c,t)])

def multicontrol_phase(cs: list[int],t: int,theta: float)->Circuit:
    """Barenco square-root recursion, borrowing an existing data target only."""
    k=len(cs)
    if k==0:return Circuit([u(t,phase(theta))])
    if k==1:return cphase(cs[0],t,theta)
    A,b=cs[:-1],cs[-1]
    flip=mcx_one_dirty(A,b,t)
    return cphase(b,t,theta/2).then(flip).then(cphase(b,t,-theta/2)).then(flip).then(multicontrol_phase(A,t,theta/2))

def zero_phase(m: int,theta: float)->tuple[Circuit,str]:
    """Choose smaller of explicit parity and quadratic no-ancilla constructions.
    Taking the min preserves the asymptotic quadratic upper bound.
    All dirty work wires are existing data qubits, not auxiliary registers.
    """
    flips=Circuit([u(q,X) for q in range(m)])
    quadratic=flips.then(multicontrol_phase(list(range(m-1)),m-1,theta)).then(flips)
    ph=np.zeros(1<<m);ph[0]=theta;parity=diagonal(ph,list(range(m)))
    if counts(parity)['cx']<counts(quadratic)['cx']:return parity,'parity'
    return quadratic,'barenco_dirty_data'

def counts(c: Circuit)->dict:
    return dict(cx=sum(g.matrix is None for g in c.gates),one_qubit=sum(g.matrix is not None for g in c.gates),total=len(c.gates))

def optimize(c: Circuit,m: int,tol: float=1e-13)->Circuit:
    """Same deterministic peephole pass for both methods, no resynthesis.
    Fuse 1q gates and cancel identical CNOTs across disjoint instructions.
    Near scalar identities are removed with phase tracked; final error is tested.
    """
    out=[];last=[None]*m;phase_total=c.phase
    def near_scalar(mat):
        zz=np.trace(mat)/2
        if abs(zz)>1e-15 and np.linalg.norm(mat-(zz/abs(zz))*I2)<tol:return float(np.angle(zz))
        return None
    def backtrack(q):
        for j in range(len(out)-1,-1,-1):
            if out[j] is not None and q in out[j].qubits:return j
        return None
    for g in c.gates:
        if g.matrix is not None:
            q,=g.qubits;idx=last[q]
            if idx is not None and out[idx].matrix is not None:
                g=Gate((q,),g.matrix@out[idx].matrix);out[idx]=None
            gp=near_scalar(g.matrix)
            if gp is not None:phase_total+=gp;last[q]=backtrack(q);continue
            out.append(g);last[q]=len(out)-1
        else:
            a,b=g.qubits;ia=last[a];ib=last[b]
            if ia is not None and ia==ib and out[ia].matrix is None and out[ia].qubits==g.qubits:
                out[ia]=None;last[a]=backtrack(a);last[b]=backtrack(b);continue
            out.append(g);last[a]=last[b]=len(out)-1
    return Circuit([g for g in out if g is not None],phase_total)

def circuit_error(target:np.ndarray,actual:np.ndarray)->dict:
    z=np.trace(target.conj().T@actual)
    phi=float(np.angle(z)) if abs(z)>0 else 0.0
    err=actual-np.exp(1j*phi)*target
    return dict(phase_aligned_op_error=float(np.linalg.norm(err,2)),phase_aligned_fro_error=float(np.linalg.norm(err,'fro')),alignment_phase=phi,
                ordinary_op_error=float(np.linalg.norm(actual-target,2)),unitarity_defect=float(np.linalg.norm(actual.conj().T@actual-np.eye(len(target)),2)))

def self_tests()->dict:
    rng=np.random.default_rng(260923);data=[]
    for m in range(1,6):
        for rep in range(2):
            dim=1<<m;z=rng.normal(size=(dim,dim))+1j*rng.normal(size=(dim,dim));Q,R=np.linalg.qr(z);Q=Q@np.diag(np.diag(R)/np.abs(np.diag(R)))
            C=qsd(Q,list(range(m)));O=optimize(C,m);err=circuit_error(Q,simulate(O,m));assert err['ordinary_op_error']<1e-10,(m,err)
            data.append(dict(kind='haar_QSD',m=m,**counts(O),**err))
    for m in range(2,8):
        theta=.314;flips=Circuit([u(q,X) for q in range(m)])
        c=flips.then(multicontrol_phase(list(range(m-1)),m-1,theta)).then(flips)
        target=np.eye(1<<m,dtype=complex);target[0,0]=np.exp(1j*theta)
        err=circuit_error(target,simulate(c,m));assert err['ordinary_op_error']<1e-10,(m,err)
        best,name=zero_phase(m,theta);err2=circuit_error(target,simulate(best,m));assert err2['ordinary_op_error']<1e-10
        data.append(dict(kind='zero_phase',m=m,chosen=name,**counts(c),**err))
    return dict(pass_all=True,cases=data)

if __name__=='__main__':
    import json
    print(json.dumps(self_tests(),indent=2))


==> anc/matched_benchmark/requirements.txt <==
# Python 3.11 or later is required by the version constraints below.
numpy>=2.3.5
scipy>=1.17.0
# Qiskit is optional and was NOT used for the reported results.


==> anc/matched_benchmark/results/alternative_n4_i1_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[-0.7940226057908821,0.32649423785809695],[0.2894410023966222,0.8408735568183932]],"imag":[[-0.49420811855417424,0.13670387592772024],[0.20374087262952356,0.4094450199909426]]},{"name":"u","qubits":[1],"real":[[0.858066957921737,0.0],[0.0,0.858066957921737]],"imag":[[-0.5135378230694756,0.0],[0.0,0.5135378230694756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7867440112473287,0.0],[0.0,0.7867440112473287]],"imag":[[-0.6172794025127221,0.0],[0.0,0.6172794025127221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6250071815479972,-0.27893464593473294],[0.5292279074788525,-0.4214248230741815]],"imag":[[-0.33513234185995583,0.647493474677665],[0.4658005564600004,0.5703935326106039]]},{"name":"u","qubits":[1],"real":[[0.5577572636894349,-0.8300041173401937],[0.8300041173401937,0.5577572636894349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8760409004075649,0.482236809890227],[-0.482236809890227,0.8760409004075649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.391597402767637,0.5905369301529788],[-0.5901349209972238,-0.3909570996467907]],"imag":[[-0.5976939295962993,0.37507275933460044],[0.3757049582970332,0.5981129538526938]]},{"name":"u","qubits":[1],"real":[[0.9851570925310312,0.0],[0.0,0.9851570925310312]],"imag":[[0.17165518645180888,0.0],[0.0,-0.17165518645180888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4403725717774931,0.0],[0.0,0.4403725717774931]],"imag":[[-0.8978151246365126,0.0],[0.0,0.8978151246365126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24053630858245878,0.5875330881289503],[0.40543620289823623,-0.6608696097075419]],"imag":[[0.6692828436628036,0.3860150641954461],[0.5743032690239677,0.2627710020775616]]},{"name":"u","qubits":[2],"real":[[0.8638011383729242,0.0],[0.0,0.8638011383729242]],"imag":[[0.5038329022063172,0.0],[0.0,-0.5038329022063172]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.957907430558264,0.0],[0.0,0.957907430558264]],"imag":[[-0.28707726221570506,0.0],[0.0,0.28707726221570506]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980359164393496,0.0],[0.0,0.9980359164393496]],"imag":[[-0.06264430937497432,0.0],[0.0,0.06264430937497432]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7011135646479584,0.0],[0.0,0.7011135646479584]],"imag":[[-0.7130496262299231,0.0],[0.0,0.7130496262299231]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3815595249578769,-0.6985226905675855],[-0.7324956425649813,-0.49321405639677773]],"imag":[[-0.3661117851655298,0.48212087741462656],[0.4287477385364767,0.19069715492321299]]},{"name":"u","qubits":[1],"real":[[0.6934788242054469,0.0],[0.0,0.6934788242054469]],"imag":[[-0.7204770089174469,0.0],[0.0,0.7204770089174469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.791358131243312,0.0],[0.0,0.791358131243312]],"imag":[[0.6113528507458625,0.0],[0.0,-0.6113528507458625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.832916097072635,-0.5310140982754933],[-0.17068596522288262,0.060435790114019006]],"imag":[[0.03181913264896753,0.15251998382972864],[0.5254565817559895,-0.8313297764657165]]},{"name":"u","qubits":[1],"real":[[0.9045516500612091,-0.4263640608348034],[0.4263640608348034,0.9045516500612091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9614631176054474,0.27493394385636266],[-0.27493394385636266,0.9614631176054474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08608021672413041,-0.40633063920572],[-0.7985464763262133,-0.04372484479245666]],"imag":[[0.02553291844590694,-0.9093039524862038],[-0.5951989512014865,0.07842111694890706]]},{"name":"u","qubits":[1],"real":[[0.9845363132310134,0.0],[0.0,0.9845363132310134]],"imag":[[-0.17518061516470343,0.0],[0.0,0.17518061516470343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7805195133869515,0.0],[0.0,0.7805195133869515]],"imag":[[-0.6251314175612968,0.0],[0.0,0.6251314175612968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2961059282152112,0.4599899453091109],[-0.5127538978676558,0.06743960465922456]],"imag":[[-0.8057322476552891,-0.2269935562492582],[-0.01415148704870079,0.8557657830032954]]},{"name":"u","qubits":[2],"real":[[0.5903796673669431,-0.8071256707351697],[0.8071256707351697,0.5903796673669431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716154561544182,0.23656585840277486],[-0.23656585840277486,0.9716154561544182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9881856983439583,-0.15326129840394626],[0.15326129840394626,0.9881856983439583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716150494507824,0.2365675287962269],[-0.2365675287962269,0.9716150494507824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.01795302244713922,-0.4011865010460758],[-0.9573794649370679,-0.020651029617843587]],"imag":[[-0.022994522714341065,0.9155317210717274],[0.2873560527063349,-0.0206056804199903]]},{"name":"u","qubits":[1],"real":[[0.9724941199777075,0.0],[0.0,0.9724941199777075]],"imag":[[0.2329274277726525,0.0],[0.0,-0.2329274277726525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8069627311364337,0.0],[0.0,0.8069627311364337]],"imag":[[0.5906023624714244,0.0],[0.0,-0.5906023624714244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3261072219957817,-0.5443505680858575],[0.33732533990854197,-0.5474331489717712]],"imag":[[0.6417104334132316,-0.43074848628335394],[-0.6066905425885449,-0.46739185700657426]]},{"name":"u","qubits":[1],"real":[[0.7131781096898696,-0.7009828698757085],[0.7009828698757085,0.7131781096898696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9382860091380466,0.34586032593490335],[-0.34586032593490335,0.9382860091380466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22659370261227982,-0.3955264445312664],[0.6676548364067036,0.40846979150667523]],"imag":[[-0.4889166761980081,0.7437570902844589],[0.5136660365399758,0.35147781118378424]]},{"name":"u","qubits":[1],"real":[[0.995072215240904,0.0],[0.0,0.995072215240904]],"imag":[[-0.099152843910602,0.0],[0.0,0.099152843910602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8573560513858168,0.0],[0.0,0.8573560513858168]],"imag":[[-0.5147238105548649,0.0],[0.0,0.5147238105548649]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1792769794209934,-0.4019027337401714],[0.36218955784220924,0.5133422045727655]],"imag":[[-0.8906566993012837,0.11430048666390091],[-0.20834858489918456,0.7495928043711104]]},{"name":"u","qubits":[2],"real":[[0.9873571067135034,0.0],[0.0,0.9873571067135034]],"imag":[[0.15851165200810774,0.0],[0.0,-0.15851165200810774]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9606855807565133,0.0],[0.0,0.9606855807565133]],"imag":[[0.27763864091030394,0.0],[0.0,-0.27763864091030394]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998899599705027,0.0],[0.0,0.9998899599705027]],"imag":[[0.014834687397665813,0.0],[0.0,-0.014834687397665813]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7063274053947853,0.0],[0.0,0.7063274053947853]],"imag":[[0.7078852988926034,0.0],[0.0,-0.7078852988926034]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8458072215472542,0.3927288988239644],[-0.430399353139601,-0.7788393937310059]],"imag":[[0.2828810453093747,-0.22439356098539476],[0.13908578288309345,0.4345350855679323]]},{"name":"u","qubits":[1],"real":[[0.7626836397252684,0.0],[0.0,0.7626836397252684]],"imag":[[-0.6467717261100836,0.0],[0.0,0.6467717261100836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.845866652094133,0.0],[0.0,0.845866652094133]],"imag":[[0.5333944196137254,0.0],[0.0,-0.5333944196137254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8505766008384552,0.500799426930343],[-0.28192592538106165,-0.4884489757904985]],"imag":[[-0.14085341529845033,0.07667917247272267],[-0.4209483746291146,-0.7104490386680467]]},{"name":"u","qubits":[1],"real":[[0.712575426783865,-0.7015955110630289],[0.7015955110630289,0.712575426783865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9768192081203114,0.21406595863706981],[-0.21406595863706981,0.9768192081203114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46504926482356984,-0.2628556329569999],[-0.31845173447674235,0.19084096591134664]],"imag":[[0.25552486901847216,-0.8058183038520067],[-0.7855092077174554,-0.4951196856618351]]},{"name":"u","qubits":[1],"real":[[0.996295876027625,0.0],[0.0,0.996295876027625]],"imag":[[-0.0859914380060437,0.0],[0.0,0.0859914380060437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7131460663828525,0.0],[0.0,0.7131460663828525]],"imag":[[-0.7010154691607484,0.0],[0.0,0.7010154691607484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12328864399727246,-0.49993402838520573],[-0.5556239888038484,0.20987286602641117]],"imag":[[-0.7088898597568883,-0.48201768044099114],[0.4166018003572166,-0.6882429099603475]]},{"name":"u","qubits":[3],"real":[[0.99937477911903,0.0],[0.0,0.99937477911903]],"imag":[[0.03535605833220076,0.0],[0.0,-0.03535605833220076]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999821788083616,0.0],[0.0,0.9999821788083616]],"imag":[[-0.005970097627495378,0.0],[0.0,0.005970097627495378]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7557586389684569,0.0],[0.0,0.7557586389684569]],"imag":[[-0.6548502726765453,0.0],[0.0,0.6548502726765453]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9906539411354327,0.0],[0.0,0.9906539411354327]],"imag":[[-0.13639929953205301,0.0],[0.0,0.13639929953205301]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.948818573957068,0.0],[0.0,0.948818573957068]],"imag":[[-0.31582164858362044,0.0],[0.0,0.31582164858362044]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7969278732047583,0.0],[0.0,0.7969278732047583]],"imag":[[0.6040744696718614,0.0],[0.0,-0.6040744696718614]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9974824710736192,0.0],[0.0,0.9974824710736192]],"imag":[[-0.07091346769737404,0.0],[0.0,0.07091346769737404]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999824277276367,0.0],[0.0,0.9999824277276367]],"imag":[[-0.005928257411914878,0.0],[0.0,0.005928257411914878]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3433516636871425,0.5953934368485566],[0.18026004035503868,0.46126729348165035]],"imag":[[0.6077269973548334,-0.397849452792151],[-0.6930251435413795,-0.5238844836743716]]},{"name":"u","qubits":[1],"real":[[0.8297219792924198,0.0],[0.0,0.8297219792924198]],"imag":[[-0.5581768869086836,0.0],[0.0,0.5581768869086836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7194245808464874,0.0],[0.0,0.7194245808464874]],"imag":[[0.6945705669504402,0.0],[0.0,-0.6945705669504402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8195860514517683,-0.3825527234577946],[0.1855130155396899,-0.5217164158506336]],"imag":[[-0.3334724023456676,-0.2659478800715149],[-0.42738715727649046,0.7146587439417921]]},{"name":"u","qubits":[1],"real":[[0.7145778475837685,-0.6995559303890923],[0.6995559303890923,0.7145778475837685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9801326801861004,0.19834295861263],[-0.19834295861263,0.9801326801861004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.019384009992447694,0.2591166462300866],[0.8682219279188093,0.08316588368975225]],"imag":[[0.09071125286444272,-0.9613814500014283],[-0.48742836667691186,-0.0410817116211922]]},{"name":"u","qubits":[1],"real":[[0.5800465195274151,0.0],[0.0,0.5800465195274151]],"imag":[[0.8145833506671567,0.0],[0.0,-0.8145833506671567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8289051291587509,0.0],[0.0,0.8289051291587509]],"imag":[[0.5593892087395989,0.0],[0.0,-0.5593892087395989]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6994852095059905,0.5893054424677739],[-0.670876208487263,-0.5321178663098064]],"imag":[[-0.24211416647343284,-0.3237595829517589],[-0.045014275080138014,0.5145380493983546]]},{"name":"u","qubits":[2],"real":[[0.9876040681435144,0.0],[0.0,0.9876040681435144]],"imag":[[-0.15696561593667754,0.0],[0.0,0.15696561593667754]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8411258094510623,0.0],[0.0,0.8411258094510623]],"imag":[[-0.5408395073173697,0.0],[0.0,0.5408395073173697]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6970341542341829,0.0],[0.0,0.6970341542341829]],"imag":[[0.7170379263546924,0.0],[0.0,-0.7170379263546924]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999992770710738,0.0],[0.0,0.9999992770710738]],"imag":[[0.0012024380772505552,0.0],[0.0,-0.0012024380772505552]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7253154149754464,0.5018002910917144],[-0.4328391459011617,0.11378849244361532]],"imag":[[0.1388341767543339,0.4503766068794126],[-0.5170037658852162,0.7296640040617782]]},{"name":"u","qubits":[1],"real":[[0.818063648630548,0.0],[0.0,0.818063648630548]],"imag":[[0.5751276960721639,0.0],[0.0,-0.5751276960721639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6935391390594746,0.0],[0.0,0.6935391390594746]],"imag":[[-0.7204189493569993,0.0],[0.0,0.7204189493569993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6985618817553298,-0.19397175621778745],[0.24247638935332047,0.70497656125873]],"imag":[[0.2512615708584195,-0.6412907906386922],[0.6245671468900592,-0.2326566734645801]]},{"name":"u","qubits":[1],"real":[[0.7227632326873458,-0.691095731049858],[0.691095731049858,0.7227632326873458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9510069822598903,0.30916940290548905],[-0.30916940290548905,0.9510069822598903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1006727427346412,-0.6849923127070076],[0.26461564565307216,0.5926369047645236]],"imag":[[-0.6860455045896084,-0.22358912324838023],[-0.6702127457593463,0.35996518527275695]]},{"name":"u","qubits":[1],"real":[[0.6951440022651438,0.0],[0.0,0.6951440022651438]],"imag":[[-0.7188705141503563,0.0],[0.0,0.7188705141503563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8064006645704156,0.0],[0.0,0.8064006645704156]],"imag":[[-0.591369569880284,0.0],[0.0,0.591369569880284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9992999060442684,-0.01655656967949738],[0.010423408185055603,-0.6291207779545889]],"imag":[[0.03354502842025396,0.0005557415304988561],[0.012875612995445653,-0.7771310172021266]]},{"name":"u","qubits":[2],"real":[[0.5903796673669431,-0.8071256707351697],[0.8071256707351697,0.5903796673669431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716154561544182,0.23656585840277472],[-0.23656585840277472,0.9716154561544182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9881856983439583,-0.1532612984039464],[0.1532612984039464,0.9881856983439583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716150494507824,0.23656752879622694],[-0.23656752879622694,0.9716150494507824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.49737322368865605,0.7848256317934384],[0.5608299083660455,0.34715048550578714]],"imag":[[0.19159120197369228,-0.31616675246436043],[-0.6335475527266781,-0.4044426445483543]]},{"name":"u","qubits":[1],"real":[[0.9992525556431296,0.0],[0.0,0.9992525556431296]],"imag":[[-0.03865656529845962,0.0],[0.0,0.03865656529845962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9006158412385777,0.0],[0.0,0.9006158412385777]],"imag":[[-0.434616044929463,0.0],[0.0,0.434616044929463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06589188446339755,0.5090136608747102],[0.4320560142577124,-0.5767738536484585]],"imag":[[-0.8503613236797796,-0.11596970205342821],[-0.29303835806115003,-0.6283216079334462]]},{"name":"u","qubits":[1],"real":[[0.7019847099183392,-0.7121920155694427],[0.7121920155694427,0.7019847099183392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8862196153934377,0.46326535947759706],[-0.46326535947759706,0.8862196153934377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3963392352229405,-0.6465969783221726],[0.3965663971274957,0.662194715034238]],"imag":[[0.599582366628438,0.2555944910904229],[0.571096567071151,-0.27943149988787713]]},{"name":"u","qubits":[1],"real":[[0.9930689499646005,0.0],[0.0,0.9930689499646005]],"imag":[[-0.11753323196528599,0.0],[0.0,0.11753323196528599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6080281901596514,0.0],[0.0,0.6080281901596514]],"imag":[[-0.7939154362847335,0.0],[0.0,0.7939154362847335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23102272078982344,-0.08707365842808865],[0.0010900230281391155,-0.7629312987156354]],"imag":[[-0.9623144502684747,0.11400692650580187],[0.14345108271863583,0.6303621436576943]]},{"name":"u","qubits":[2],"real":[[0.9988226255062539,0.0],[0.0,0.9988226255062539]],"imag":[[0.048511470569275544,0.0],[0.0,-0.048511470569275544]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8779698318414592,0.0],[0.0,0.8779698318414592]],"imag":[[0.47871596419618173,0.0],[0.0,-0.47871596419618173]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6898506875518161,0.0],[0.0,0.6898506875518161]],"imag":[[-0.7239516757935481,0.0],[0.0,0.7239516757935481]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982907931760259,0.0],[0.0,0.9982907931760259]],"imag":[[0.058442212996951654,0.0],[0.0,-0.058442212996951654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7058280562143086,0.21992100325050623],[-0.5321196736908057,0.07635844364623413]],"imag":[[-0.1799718478595406,0.6488849215138568],[-0.4315849185385695,-0.7243980252907732]]},{"name":"u","qubits":[1],"real":[[0.7826877427579711,0.0],[0.0,0.7826877427579711]],"imag":[[-0.6224145703118076,0.0],[0.0,0.6224145703118076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.79229738893298,0.0],[0.0,0.79229738893298]],"imag":[[0.6101351059314504,0.0],[0.0,-0.6101351059314504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7817664199437162,-0.5962692346587352],[-0.09686774733673942,-0.08566056241154131]],"imag":[[-0.18069557400440484,0.02556118117556848],[0.5889032294948886,-0.7977918863110444]]},{"name":"u","qubits":[1],"real":[[0.4653558754727183,-0.885123668852562],[0.885123668852562,0.4653558754727183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9238773116935584,0.3826887938493675],[-0.3826887938493675,0.9238773116935584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8116914719604156,0.034714793903110545],[0.02359564405782399,-0.6585002625854874]],"imag":[[0.5826992690629205,0.020332222321637634],[0.032584686000765,-0.7515044164837438]]},{"name":"u","qubits":[1],"real":[[0.7120489086774396,0.0],[0.0,0.7120489086774396]],"imag":[[0.7021298680808752,0.0],[0.0,-0.7021298680808752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7233879434915381,0.0],[0.0,0.7233879434915381]],"imag":[[-0.6904418029139626,0.0],[0.0,0.6904418029139626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9201629175079802,0.39093222606989214],[0.3904613275495911,0.9196667353287908]],"imag":[[0.012908668303767825,-0.01748045039077238],[0.025952325792430203,0.032856116688655346]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8955348092361964,-0.3370901280758099],[0.40336877263571586,-0.5160772334907802]],"imag":[[0.1740863992926688,-0.23255445938841343],[0.07074577224088456,-0.7522984501146467]]},{"name":"u","qubits":[1],"real":[[0.988462382981444,0.0],[0.0,0.988462382981444]],"imag":[[-0.15146655548551055,0.0],[0.0,0.15146655548551055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5296201201088305,0.0],[0.0,0.5296201201088305]],"imag":[[-0.8482349488059944,0.0],[0.0,0.8482349488059944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2661261146940612,0.36889300857668306],[0.3416916014553024,-0.7757645521926004]],"imag":[[-0.8479723163812369,-0.27209886062261646],[-0.3055596361167385,-0.43366982582666624]]},{"name":"u","qubits":[1],"real":[[0.7112221214086606,-0.7029673491841313],[0.7029673491841313,0.7112221214086606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8997934119264118,0.436316187934652],[-0.436316187934652,0.8997934119264118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21464396360827456,-0.19555604892442266],[-0.16583774535362217,0.6818455331334795]],"imag":[[-0.8149831781829155,-0.5014860116638076],[-0.5120822496254199,0.49533451402109796]]},{"name":"u","qubits":[1],"real":[[0.9981925156935006,0.0],[0.0,0.9981925156935006]],"imag":[[-0.06009743433359301,0.0],[0.0,0.06009743433359301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6368546798861605,0.0],[0.0,0.6368546798861605]],"imag":[[-0.770983862805893,0.0],[0.0,0.770983862805893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10097004284007927,-0.4002827335545675],[-0.5291747582847774,-0.6140051107086961]],"imag":[[-0.835494960672318,0.3626664505549384],[0.10829264210592507,-0.5755384460516668]]},{"name":"u","qubits":[2],"real":[[0.9613899301478946,0.0],[0.0,0.9613899301478946]],"imag":[[-0.2751897567320163,0.0],[0.0,0.2751897567320163]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.955590986505588,0.0],[0.0,0.955590986505588]],"imag":[[0.29469622751110497,0.0],[0.0,-0.29469622751110497]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961716040252426,0.0],[0.0,0.9961716040252426]],"imag":[[0.08741930755717024,0.0],[0.0,-0.08741930755717024]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7610451792948116,0.0],[0.0,0.7610451792948116]],"imag":[[0.6486988785809084,0.0],[0.0,-0.6486988785809084]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6466948885074998,0.6358030316062961],[0.05075579778448768,-0.5862402930957196]],"imag":[[0.3389915889215914,-0.25024973290481334],[0.6813914240801298,-0.4352607206403511]]},{"name":"u","qubits":[1],"real":[[0.9997234670111312,0.0],[0.0,0.9997234670111312]],"imag":[[-0.023515728932858224,0.0],[0.0,0.023515728932858224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.851132979937831,0.0],[0.0,0.851132979937831]],"imag":[[0.5249501409297342,0.0],[0.0,-0.5249501409297342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03880407518185569,0.5560052614743836],[-0.5577763163439577,-0.054419377716229234]],"imag":[[-0.8243818531778863,0.0987266585734433],[0.0881724720422429,0.8234984683827308]]},{"name":"u","qubits":[1],"real":[[0.6672996387524762,-0.7447893609073741],[0.7447893609073741,0.6672996387524762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959889690901185,0.28037792584586174],[-0.28037792584586174,0.959889690901185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11610777833724134,-0.13920027090432704],[0.7136368714517366,-0.6534978468899146]],"imag":[[-0.6432974199618514,-0.7438485718613551],[0.25181308342616554,0.01591071432182076]]},{"name":"u","qubits":[1],"real":[[0.9999327941791715,0.0],[0.0,0.9999327941791715]],"imag":[[0.011593408689196526,0.0],[0.0,-0.011593408689196526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9263053055582767,0.0],[0.0,0.9263053055582767]],"imag":[[-0.3767737794679822,0.0],[0.0,0.3767737794679822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.018616088048472035,-0.5284517281271421],[-0.279943954285961,-0.8025391475215353]],"imag":[[0.8027119173886715,-0.27576401140723816],[-0.5262493718824889,0.024977945220397257]]},{"name":"u","qubits":[2],"real":[[0.7240026041425371,-0.6897972377407905],[0.6897972377407905,0.7240026041425371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9417198330994826,0.3363982103803208],[-0.3363982103803208,0.9417198330994826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995701353552588,-0.02931798945817342],[0.02931798945817342,0.9995701353552588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9094588006239487,0.4157940475375385],[-0.4157940475375385,0.9094588006239487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.030206427037151935,-0.3870948053057129],[-0.3626172729002969,-0.028562244259774147]],"imag":[[-0.06170659578996517,0.9194767422327742],[-0.9294022709225617,-0.0624846413223436]]},{"name":"u","qubits":[1],"real":[[0.4271114050093337,0.0],[0.0,0.4271114050093337]],"imag":[[0.9041990089084111,0.0],[0.0,-0.9041990089084111]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9716706433321771,0.0],[0.0,0.9716706433321771]],"imag":[[-0.2363390803198512,0.0],[0.0,0.2363390803198512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6376835805868184,0.4593123373538623],[-0.4576553173279125,-0.7010859023447301]],"imag":[[-0.5243816740221577,0.3277433260254523],[-0.33005321013615646,-0.43599890657406626]]},{"name":"u","qubits":[1],"real":[[0.683085846221514,-0.7303380906757075],[0.7303380906757075,0.683085846221514]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9689169361783758,0.2473862784931882],[-0.2473862784931882,0.9689169361783758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4416227198354898,0.5953743541725073],[0.8450280768457853,0.048653737837218644]],"imag":[[0.1555168999240843,0.6529266770141778],[0.25828553289996564,0.46567042705261025]]},{"name":"u","qubits":[1],"real":[[0.9261974364535375,0.0],[0.0,0.9261974364535375]],"imag":[[-0.377038868960344,0.0],[0.0,0.377038868960344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8112798166867204,0.0],[0.0,0.8112798166867204]],"imag":[[-0.5846580701886883,0.0],[0.0,0.5846580701886883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6874265854833832,0.16051680884894318],[0.15855078063730113,0.6690004277452954]],"imag":[[-0.7044133258945867,0.07403316790287442],[-0.07815501156090862,-0.7219361964909558]]},{"name":"u","qubits":[2],"real":[[0.9791778983192779,0.0],[0.0,0.9791778983192779]],"imag":[[0.203004047848908,0.0],[0.0,-0.203004047848908]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9702954569413306,0.0],[0.0,0.9702954569413306]],"imag":[[-0.24192297583944875,0.0],[0.0,0.24192297583944875]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999637378455336,0.0],[0.0,0.9999637378455336]],"imag":[[-0.008516043329447815,0.0],[0.0,0.008516043329447815]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6187186316607304,0.0],[0.0,0.6187186316607304]],"imag":[[0.7856126620898326,0.0],[0.0,-0.7856126620898326]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6338646882546771,-0.674438751894706],[-0.22904219993048675,-0.03015247569360109]],"imag":[[0.3664798637692004,0.095081209385561],[-0.6414419202753379,0.7315618646252943]]},{"name":"u","qubits":[1],"real":[[0.6193903806415089,0.0],[0.0,0.6193903806415089]],"imag":[[0.7850831525187423,0.0],[0.0,-0.7850831525187423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9609154954599657,0.0],[0.0,0.9609154954599657]],"imag":[[-0.2768418512164096,0.0],[0.0,0.2768418512164096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7938021816614624,0.5649425235014391],[-0.021684330752237913,-0.011153427345238338]],"imag":[[-0.18994125415796134,0.12099736153416456],[0.5773475609701934,0.8161342932998534]]},{"name":"u","qubits":[1],"real":[[0.6883320787555872,-0.7253957191464616],[0.7253957191464616,0.6883320787555872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7528439127413896,0.6581990907379278],[-0.6581990907379278,0.7528439127413896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3556555571156304,0.7280973087315892],[-0.7855608237465418,-0.23157227541566558]],"imag":[[-0.4837085662224273,-0.33077100337489035],[-0.14976428095667116,0.553930621651301]]},{"name":"u","qubits":[1],"real":[[0.5621997183834272,0.0],[0.0,0.5621997183834272]],"imag":[[0.8270014973684118,0.0],[0.0,-0.8270014973684118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.890453523489156,0.0],[0.0,0.890453523489156]],"imag":[[-0.4550741945065082,0.0],[0.0,0.4550741945065082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8692229999742127,-0.3319979832972993],[0.34581755630057015,-0.9126094489484922]],"imag":[[-0.3438668792847618,-0.12642897109964651],[0.08134594889170002,-0.20232905882037827]]},{"name":"u","qubits":[3],"real":[[0.9853000900056487,0.0],[0.0,0.9853000900056487]],"imag":[[0.17083246949822103,0.0],[0.0,-0.17083246949822103]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9661707839346312,0.0],[0.0,0.9661707839346312]],"imag":[[-0.25790311411679423,0.0],[0.0,0.25790311411679423]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9451295251762637,0.0],[0.0,0.9451295251762637]],"imag":[[-0.32669585341734964,0.0],[0.0,0.32669585341734964]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8119120636427875,0.0],[0.0,0.8119120636427875]],"imag":[[-0.5837797537696132,0.0],[0.0,0.5837797537696132]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9877401580714553,0.0],[0.0,0.9877401580714553]],"imag":[[0.15610695094382074,0.0],[0.0,-0.15610695094382074]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.948838915681579,0.0],[0.0,0.948838915681579]],"imag":[[0.3157605296553157,0.0],[0.0,-0.3157605296553157]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9840376955590038,0.0],[0.0,0.9840376955590038]],"imag":[[0.17796014643432226,0.0],[0.0,-0.17796014643432226]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9369950442321079,0.0],[0.0,0.9369950442321079]],"imag":[[-0.3493426499648592,0.0],[0.0,0.3493426499648592]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.40335140390639174,-0.11614810716363073],[-0.1464702720220846,-0.9431640897335076]],"imag":[[-0.8979419981291711,0.13235342898784377],[0.09774595836304953,0.28183982485559]]},{"name":"u","qubits":[1],"real":[[0.990489942593684,0.0],[0.0,0.990489942593684]],"imag":[[0.13758515043695876,0.0],[0.0,-0.13758515043695876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7597042829258616,0.0],[0.0,0.7597042829258616]],"imag":[[-0.6502687156123248,0.0],[0.0,0.6502687156123248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2201196129865164,0.2614923714800436],[-0.037570644727868294,0.5789136332493144]],"imag":[[0.7770441171054976,0.528556085678849],[-0.5885050914861623,0.5631245059377848]]},{"name":"u","qubits":[1],"real":[[0.3693365527796346,-0.9292957068559266],[0.9292957068559266,0.3693365527796346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9773771524351406,0.21150390515963516],[-0.21150390515963516,0.9773771524351406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4025524302374212,-0.7593283555856679],[0.4205202904695335,-0.5104309170568717]],"imag":[[-0.3175391108065279,0.4006755575546274],[0.748520633864936,0.048371736523872666]]},{"name":"u","qubits":[1],"real":[[0.9332415229509039,0.0],[0.0,0.9332415229509039]],"imag":[[-0.3592495787614475,0.0],[0.0,0.3592495787614475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7479902317975387,0.0],[0.0,0.7479902317975387]],"imag":[[-0.6637097356039494,0.0],[0.0,0.6637097356039494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4907166573547219,0.03852021211579376],[0.042247307673922346,-0.4230368764330855]],"imag":[[-0.5429300035833149,0.6803972124150603],[0.6801759613496607,0.5971730300123306]]},{"name":"u","qubits":[2],"real":[[0.9749936582302701,0.0],[0.0,0.9749936582302701]],"imag":[[0.2222326852889902,0.0],[0.0,-0.2222326852889902]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7849907668009012,0.0],[0.0,0.7849907668009012]],"imag":[[0.6195074624549193,0.0],[0.0,-0.6195074624549193]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999582909846655,0.0],[0.0,0.999582909846655]],"imag":[[-0.02887916796748254,0.0],[0.0,0.02887916796748254]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9050462986801141,0.0],[0.0,0.9050462986801141]],"imag":[[0.4253130579295981,0.0],[0.0,-0.4253130579295981]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6589342992018481,-0.27939375832260366],[0.6986660490179076,0.035462805825820586]],"imag":[[-0.038666713918979884,0.6973159989419773],[-0.2760004103616225,0.6591144929622494]]},{"name":"u","qubits":[1],"real":[[0.8257526124301003,0.0],[0.0,0.8257526124301003]],"imag":[[-0.5640324663216333,0.0],[0.0,0.5640324663216333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8843186981480303,0.0],[0.0,0.8843186981480303]],"imag":[[0.46688375438193686,0.0],[0.0,-0.46688375438193686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8902105886580867,0.2751708113411308],[-0.05016749577198564,-0.1547879158822447]],"imag":[[-0.3476109905464514,0.10475080753006794],[0.2901291599620854,0.9430530176000147]]},{"name":"u","qubits":[1],"real":[[0.6865037854551673,-0.7271262287634284],[0.7271262287634284,0.6865037854551673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.894293631125979,0.447480615588554],[-0.447480615588554,0.894293631125979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05502184146171948,-0.610121588325568],[0.5958766892526892,-0.3547123045315868]],"imag":[[-0.7857041009169621,-0.08598436034254216],[0.15675660741954148,0.7032336156992649]]},{"name":"u","qubits":[1],"real":[[0.9763668367360366,0.0],[0.0,0.9763668367360366]],"imag":[[-0.21611987442635966,0.0],[0.0,0.21611987442635966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5777983430299314,0.0],[0.0,0.5777983430299314]],"imag":[[0.8161795603859887,0.0],[0.0,-0.8161795603859887]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37044010953464457,-0.2374767332207904],[0.47728067311403194,-0.8777626138231338]],"imag":[[-0.7957717609922703,-0.4160844034976594],[0.04152816787480667,-0.0033710709216629164]]},{"name":"u","qubits":[2],"real":[[0.6897972377407903,-0.7240026041425374],[0.7240026041425374,0.6897972377407903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9417198330994826,0.33639821038032097],[-0.33639821038032097,0.9417198330994826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995701353552588,0.029317989458173474],[-0.029317989458173474,0.9995701353552588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9094588006239488,0.41579404753753824],[-0.41579404753753824,0.9094588006239488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5586436474122056,-0.1673163377877218],[0.49787418166610165,-0.4507756608550711]],"imag":[[-0.5963572729731298,-0.5516162808396298],[0.29051089034380356,-0.6815614612070096]]},{"name":"u","qubits":[1],"real":[[0.7862613424631866,0.0],[0.0,0.7862613424631866]],"imag":[[-0.6178940858658445,0.0],[0.0,0.6178940858658445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7538175871352292,0.0],[0.0,0.7538175871352292]],"imag":[[-0.6570837430081657,0.0],[0.0,0.6570837430081657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.814685782507848,-0.11765327051027366],[0.38039224259195675,-0.5879483893268357]],"imag":[[-0.19822206602902265,0.5321210353453414],[0.39025226468865454,0.5977638356150511]]},{"name":"u","qubits":[1],"real":[[0.5862297590016748,-0.8101448448646935],[0.8101448448646935,0.5862297590016748]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8928615916523683,0.4503311871856085],[-0.4503311871856085,0.8928615916523683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04525441560296292,-0.1119300742120165],[0.5984536367638909,-0.772635047290229]],"imag":[[0.7997648627942565,0.5880474985874958],[0.013470217228826666,-0.21144001889592146]]},{"name":"u","qubits":[1],"real":[[0.9752794217842434,0.0],[0.0,0.9752794217842434]],"imag":[[-0.220975223598013,0.0],[0.0,0.220975223598013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6081126594938814,0.0],[0.0,0.6081126594938814]],"imag":[[0.7938507374584209,0.0],[0.0,-0.7938507374584209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4015272791095317,0.047684658758720244],[0.35452167524903877,0.9277578579178873]],"imag":[[-0.8405868264690696,0.36043835064629126],[-0.08064746168460311,0.08411733337463434]]},{"name":"u","qubits":[2],"real":[[0.9935190398840174,0.0],[0.0,0.9935190398840174]],"imag":[[0.11366581450876173,0.0],[0.0,-0.11366581450876173]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8790900698073648,0.0],[0.0,0.8790900698073648]],"imag":[[-0.47665569247212647,0.0],[0.0,0.47665569247212647]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9448975244674157,0.0],[0.0,0.9448975244674157]],"imag":[[-0.32736626010532854,0.0],[0.0,0.32736626010532854]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982817658415034,0.0],[0.0,0.9982817658415034]],"imag":[[-0.058596211382389685,0.0],[0.0,0.058596211382389685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.587660701350368,-0.3289665394895186],[-0.4367445761441639,-0.8955801468586627]],"imag":[[-0.6770642285834683,0.2966815571574313],[0.07411548873023667,0.041197937952637854]]},{"name":"u","qubits":[1],"real":[[0.868558702627253,0.0],[0.0,0.868558702627253]],"imag":[[0.4955862993369198,0.0],[0.0,-0.4955862993369198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.825932681717583,0.0],[0.0,0.825932681717583]],"imag":[[0.56376875159129,0.0],[0.0,-0.56376875159129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7440476095911048,0.056952907229439215],[0.4462560086224579,-0.6769899067059604]],"imag":[[0.4397334442831753,0.4997839723307794],[0.23212761018235448,0.5372681021404833]]},{"name":"u","qubits":[1],"real":[[0.8852138272978944,-0.4651843505112931],[0.4651843505112931,0.8852138272978944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9713266305208609,0.23774897863290817],[-0.23774897863290817,0.9713266305208609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6606737001557311,-0.5960971626449652],[-0.4819229535555894,-0.04275331775597866]],"imag":[[0.3923639540584834,-0.23287112780409294],[-0.4210831940536046,0.7672101174663488]]},{"name":"u","qubits":[1],"real":[[0.8684552427339643,0.0],[0.0,0.8684552427339643]],"imag":[[-0.4957675779716652,0.0],[0.0,0.4957675779716652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5465178917284572,0.0],[0.0,0.5465178917284572]],"imag":[[0.837447427616016,0.0],[0.0,-0.837447427616016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6487147308391148,0.6429552239647975],[-0.16820661947489268,0.04753788469909884]],"imag":[[-0.38302624265051216,0.13808937471704127],[0.6357410074851197,0.751851085046081]]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.1796607485931925,0.0],[0.0,-0.1796607485931925]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.1796607485931925,0.0],[0.0,0.1796607485931925]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.1796607485931925,0.0],[0.0,0.1796607485931925]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.1796607485931925,0.0],[0.0,-0.1796607485931925]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.1796607485931925,0.0],[0.0,-0.1796607485931925]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.1796607485931925,0.0],[0.0,0.1796607485931925]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.1796607485931925,0.0],[0.0,0.1796607485931925]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.1796607485931925,0.0],[0.0,-0.1796607485931925]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.18789682911392785,-0.5608636933884095],[0.23577666218105087,-0.677132727465312]],"imag":[[0.7724654976837191,-0.23113579111831284],[-0.5589286198325674,-0.41653263125259704]]},{"name":"u","qubits":[1],"real":[[0.997147741471312,0.0],[0.0,0.997147741471312]],"imag":[[-0.07547437763017033,0.0],[0.0,0.07547437763017033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8137136588032299,0.0],[0.0,0.8137136588032299]],"imag":[[-0.5812659300845533,0.0],[0.0,0.5812659300845533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11899879277272807,-0.47376767666554787],[-0.44216730479833594,-0.761574967854515]],"imag":[[-0.781586941442904,0.3879501628192581],[0.42361446487571175,-0.21223201467458833]]},{"name":"u","qubits":[1],"real":[[0.5937559670861291,-0.8046451712087854],[0.8046451712087854,0.5937559670861291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9705727039152907,0.24080827729661095],[-0.24080827729661095,0.9705727039152907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16649020427209565,-0.7841507928959891],[-0.8830199653080488,-0.16224786517484835]],"imag":[[0.006560377121037563,0.5977838299369238],[-0.4387638478735887,0.03791644646770883]]},{"name":"u","qubits":[1],"real":[[0.9782838201437084,0.0],[0.0,0.9782838201437084]],"imag":[[-0.207269793373353,0.0],[0.0,0.207269793373353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6243630903201344,0.0],[0.0,0.6243630903201344]],"imag":[[-0.7811342595520259,0.0],[0.0,0.7811342595520259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32541992102853756,-0.50561875530356],[0.5781448875634481,0.30697862715236546]],"imag":[[-0.7334942811219765,0.3169190572439815],[-0.14777179549353586,0.7414014485503205]]},{"name":"u","qubits":[2],"real":[[0.9973799856854396,0.0],[0.0,0.9973799856854396]],"imag":[[0.07234061206619895,0.0],[0.0,-0.07234061206619895]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8576398674166383,0.0],[0.0,0.8576398674166383]],"imag":[[-0.5142507732785349,0.0],[0.0,0.5142507732785349]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8247081588080964,0.0],[0.0,0.8247081588080964]],"imag":[[-0.5655585317147638,0.0],[0.0,0.5655585317147638]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9869690993711729,0.0],[0.0,0.9869690993711729]],"imag":[[-0.16090990300927951,0.0],[0.0,0.16090990300927951]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5721849297276631,-0.7252320866756813],[0.13400008092967386,0.30215743184496824]],"imag":[[-0.1460067944664908,0.35401248935342056],[-0.7958205830920747,0.5073602903447257]]},{"name":"u","qubits":[1],"real":[[0.68622569784875,0.0],[0.0,0.68622569784875]],"imag":[[-0.7273886798761691,0.0],[0.0,0.7273886798761691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8710861326867021,0.0],[0.0,0.8710861326867021]],"imag":[[0.49113027746304266,0.0],[0.0,-0.49113027746304266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9725262889998048,-0.22541337235153944],[0.19821879436893944,-0.8555904808828014]],"imag":[[0.05668597511611541,0.012966456513224076],[-0.10811395371702583,0.4658171439452754]]},{"name":"u","qubits":[1],"real":[[0.8646925088863555,-0.5023015678612003],[0.5023015678612003,0.8646925088863555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9793042674259261,0.20239355671900738],[-0.20239355671900738,0.9793042674259261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3823559196765007,0.6499822586184917],[-0.4841535013004372,0.48582147538215475]],"imag":[[-0.4706416044112336,-0.45806494557732896],[0.6307898366842039,-0.3628733431542597]]},{"name":"u","qubits":[1],"real":[[0.664698853572563,0.0],[0.0,0.664698853572563]],"imag":[[0.7471113933405917,0.0],[0.0,-0.7471113933405917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7740835151189669,0.0],[0.0,0.7740835151189669]],"imag":[[0.6330834949839271,0.0],[0.0,-0.6330834949839271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8548586440907668,-0.5017408274487777],[-0.041364841424903674,0.1158584478421431]],"imag":[[-0.10014370404274257,-0.08627907761972725],[0.5074218038848819,-0.8528709649763639]]},{"name":"u","qubits":[2],"real":[[0.6232868188719798,-0.7819933129000834],[0.7819933129000834,0.6232868188719798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779151297190434,0.20900239009778449],[-0.20900239009778449,0.9779151297190434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998986682325336,-0.01423563369877198],[0.01423563369877198,0.9998986682325336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9012511119759874,0.4332971649596224],[-0.4332971649596224,0.9012511119759874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4165723940308305,-0.41117125428887324],[0.009843933196867896,0.6644681307185532]],"imag":[[-0.8042087179021095,-0.10321810998164319],[-0.42381467124308425,0.6154399440056878]]},{"name":"u","qubits":[1],"real":[[0.928561709774483,0.0],[0.0,0.928561709774483]],"imag":[[0.37117805853887526,0.0],[0.0,-0.37117805853887526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7733123012840464,0.0],[0.0,0.7733123012840464]],"imag":[[-0.6340253028726632,0.0],[0.0,0.6340253028726632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6784104809274953,0.1275594933431553],[-0.0507098561083749,-0.9410761804191149]],"imag":[[0.712984551077129,0.12304805951784438],[0.1698256746977246,-0.28803363233258067]]},{"name":"u","qubits":[1],"real":[[0.6801877551420079,-0.7330379374594986],[0.7330379374594986,0.6801877551420079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.870529751060006,0.4921157917801501],[-0.4921157917801501,0.870529751060006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5082955642068816,-0.7045587119805959],[-0.3154356500134427,0.10000005919067409]],"imag":[[-0.48231743583478665,0.11226099888032218],[-0.6399264498346361,-0.693537654107185]]},{"name":"u","qubits":[1],"real":[[0.981078244654786,0.0],[0.0,0.981078244654786]],"imag":[[-0.19361166768840113,0.0],[0.0,0.19361166768840113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4756812784079059,0.0],[0.0,0.4756812784079059]],"imag":[[0.8796177131983077,0.0],[0.0,-0.8796177131983077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36439666438302476,0.2584314429028418],[0.08296102885898521,-0.9244760326469381]],"imag":[[-0.8872879735620243,-0.11466609035751135],[-0.2702824275630592,-0.25575171964750365]]},{"name":"u","qubits":[2],"real":[[0.9999992371872102,0.0],[0.0,0.9999992371872102]],"imag":[[0.001235161931770189,0.0],[0.0,-0.001235161931770189]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8849976346722283,0.0],[0.0,0.8849976346722283]],"imag":[[-0.4655955182608195,0.0],[0.0,0.4655955182608195]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9810186267684199,0.0],[0.0,0.9810186267684199]],"imag":[[-0.1939135217910387,0.0],[0.0,0.1939135217910387]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.798168035498833,0.0],[0.0,0.798168035498833]],"imag":[[-0.6024348820477893,0.0],[0.0,0.6024348820477893]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.19116045069362603,-0.032640178010557845],[-0.9667483222666976,-0.1762792647266153]],"imag":[[0.1585806044938294,-0.9681138841832714],[0.06088969833647197,-0.17497356045546553]]},{"name":"u","qubits":[1],"real":[[0.9339922706850095,0.0],[0.0,0.9339922706850095]],"imag":[[0.3572932105437495,0.0],[0.0,-0.3572932105437495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.694700508349684,0.0],[0.0,0.694700508349684]],"imag":[[0.7192991058653491,0.0],[0.0,-0.7192991058653491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5383049269275355,0.579674282414645],[-0.5556275011243725,-0.6225296589385291]],"imag":[[0.6006228147654646,0.1160076132666184],[0.20188640375972927,-0.5128126204698236]]},{"name":"u","qubits":[1],"real":[[0.8019500384929057,-0.5973911078692309],[0.5973911078692309,0.8019500384929057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.878267640185934,0.47816937606064946],[-0.47816937606064946,0.878267640185934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7010185303791809,0.10406980502912068],[-0.07326571654163369,-0.6882589738198349]],"imag":[[-0.7018992862389574,0.07127333108152045],[-0.10267690500738844,0.7144152664341743]]},{"name":"u","qubits":[1],"real":[[0.7526351126553706,0.0],[0.0,0.7526351126553706]],"imag":[[-0.6584378385225423,0.0],[0.0,0.6584378385225423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6894962747555459,0.0],[0.0,0.6894962747555459]],"imag":[[0.7242892288983903,0.0],[0.0,-0.7242892288983903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9193624090583836,0.047799975252694256],[-0.28595942174344796,-0.5933533781389904]],"imag":[[-0.12329495115376522,-0.37052162986281656],[-0.24041282192617996,0.7129941464140447]]},{"name":"u","qubits":[3],"real":[[0.9816966327252218,0.0],[0.0,0.9816966327252218]],"imag":[[0.19045136202180618,0.0],[0.0,-0.19045136202180618]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99851712183985,0.0],[0.0,0.99851712183985]],"imag":[[0.05443856530679515,0.0],[0.0,-0.05443856530679515]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999966633747026,0.0],[0.0,0.9999966633747026]],"imag":[[-0.002583261400179847,0.0],[0.0,0.002583261400179847]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9365811202477982,0.0],[0.0,0.9365811202477982]],"imag":[[-0.3504508598867741,0.0],[0.0,0.3504508598867741]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8034457471736457,0.0],[0.0,0.8034457471736457]],"imag":[[-0.5953779735164731,0.0],[0.0,0.5953779735164731]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9895420709109704,0.0],[0.0,0.9895420709109704]],"imag":[[-0.14424454893419086,0.0],[0.0,0.14424454893419086]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999990176329843,0.0],[0.0,0.999990176329843]],"imag":[[-0.004432521157253228,0.0],[0.0,0.004432521157253228]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999885114436763,0.0],[0.0,0.9999885114436763]],"imag":[[-0.004793430990481109,0.0],[0.0,0.004793430990481109]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5458550087514752,-0.6772348919437783],[0.5383009092432698,-0.5290906237480855]],"imag":[[-0.002735745722719733,-0.4933434161415023],[-0.642080178968435,0.13426945574326993]]},{"name":"u","qubits":[1],"real":[[0.7103174765827912,0.0],[0.0,0.7103174765827912]],"imag":[[0.7038814406283602,0.0],[0.0,-0.7038814406283602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.75035895089755,0.0],[0.0,0.75035895089755]],"imag":[[0.6610305929440241,0.0],[0.0,-0.6610305929440241]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.755660840733966,-0.6544657506902094],[0.28917135716265235,0.34364148342582795]],"imag":[[-0.013757510331806829,0.021494321673566748],[0.5875094474877962,0.6731441941948179]]},{"name":"u","qubits":[1],"real":[[0.8117512216999861,-0.5840033853228763],[0.5840033853228763,0.8117512216999861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9558644769653925,0.2938079333096312],[-0.2938079333096312,0.9558644769653925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.42700551938986886,0.08162474522819978],[0.37458623438449923,-0.025050667004367828]],"imag":[[0.6732546508359051,-0.5981068988942053],[0.4733704833933487,0.7968550699746]]},{"name":"u","qubits":[1],"real":[[0.8598731003231566,0.0],[0.0,0.8598731003231566]],"imag":[[0.5105078367083533,0.0],[0.0,-0.5105078367083533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9560794053087575,0.0],[0.0,0.9560794053087575]],"imag":[[0.2931077800817521,0.0],[0.0,-0.2931077800817521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7268577312901305,0.5047211393420515],[-0.11717179964958883,-0.13391924065813687]],"imag":[[0.3963726435134362,-0.2445876886500953],[-0.5484864039379747,-0.8170061634061356]]},{"name":"u","qubits":[2],"real":[[0.9959941872086661,0.0],[0.0,0.9959941872086661]],"imag":[[-0.08941800180360074,0.0],[0.0,0.08941800180360074]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9324206489681165,0.0],[0.0,0.9324206489681165]],"imag":[[0.3613747824321399,0.0],[0.0,-0.3613747824321399]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8001685801229919,0.0],[0.0,0.8001685801229919]],"imag":[[0.5997751606927009,0.0],[0.0,-0.5997751606927009]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920792599053214,0.0],[0.0,0.9920792599053214]],"imag":[[0.12561346291584244,0.0],[0.0,-0.12561346291584244]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2285301956812578,0.3078970705650989],[0.9217310603817706,0.35678113415054175]],"imag":[[-0.28313884591226146,0.8790937023632854],[-0.13423187372921325,0.07142043626928218]]},{"name":"u","qubits":[1],"real":[[0.9701331236634398,0.0],[0.0,0.9701331236634398]],"imag":[[-0.24257312788315408,0.0],[0.0,0.24257312788315408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9086333221907061,0.0],[0.0,0.9086333221907061]],"imag":[[-0.41759488239761794,0.0],[0.0,0.41759488239761794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3857023129402648,0.47007628867745793],[-0.17780495857383521,0.8037162814346004]],"imag":[[-0.7230571986674813,-0.32779611967027816],[0.544800339532035,0.160056632818743]]},{"name":"u","qubits":[1],"real":[[0.8625433316495493,-0.5059832023169303],[0.5059832023169303,0.8625433316495493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9618660022920531,0.27352110272281377],[-0.27352110272281377,0.9618660022920531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3304208620103191,0.6491733600624872],[-0.40259715888880265,0.3211455182634693]],"imag":[[-0.02329951010972668,0.6847285121580559],[0.8533432570962688,-0.0811564496653424]]},{"name":"u","qubits":[1],"real":[[0.9977622659909648,0.0],[0.0,0.9977622659909648]],"imag":[[0.06686150285908248,0.0],[0.0,-0.06686150285908248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7050201015063327,0.0],[0.0,0.7050201015063327]],"imag":[[0.7091873211444212,0.0],[0.0,-0.7091873211444212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11037444428127152,-0.5369461046603934],[-0.40030950932729203,0.4757874889297805]],"imag":[[0.8198508836601377,-0.16538104879738139],[0.39422621342756337,0.6767305629026975]]},{"name":"u","qubits":[2],"real":[[0.7819933129000833,-0.6232868188719799],[0.6232868188719799,0.7819933129000833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779151297190434,0.20900239009778465],[-0.20900239009778465,0.9779151297190434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998986682325336,0.014235633698771816],[-0.014235633698771816,0.9998986682325336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9012511119759874,0.4332971649596225],[-0.4332971649596225,0.9012511119759874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7636596043472547,0.42165745504971697],[-0.29324774559276895,0.5946383089141573]],"imag":[[-0.3758120995973036,-0.31272074617053613],[-0.43542511892312735,0.6089466373067924]]},{"name":"u","qubits":[1],"real":[[0.7029842095959461,0.0],[0.0,0.7029842095959461]],"imag":[[0.7112054562914735,0.0],[0.0,-0.7112054562914735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8324758979518012,0.0],[0.0,0.8324758979518012]],"imag":[[-0.5540612595456772,0.0],[0.0,0.5540612595456772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.878818805296107,0.005188797788165202],[0.07346283793431553,0.8682929040103462]],"imag":[[-0.010218191455108178,-0.4770180000784284],[0.47135581831981926,-0.1359938852447782]]},{"name":"u","qubits":[1],"real":[[0.7079171109121519,-0.7062955217738479],[0.7062955217738479,0.7079171109121519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9798470514658315,0.19974923212296974],[-0.19974923212296974,0.9798470514658315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18758481975860652,-0.9359506310173414],[-0.6843331654942515,-0.2445548328119522]],"imag":[[-0.17328235128165279,0.24244912544423278],[0.6829884923884518,0.07353755243333225]]},{"name":"u","qubits":[1],"real":[[0.9139614229095652,0.0],[0.0,0.9139614229095652]],"imag":[[-0.4058010811137928,0.0],[0.0,0.4058010811137928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8469781834551865,0.0],[0.0,0.8469781834551865]],"imag":[[-0.5316276485952856,0.0],[0.0,0.5316276485952856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5245649748993433,-0.4010823483539874],[-0.43427837405139325,-0.6103340701528359]],"imag":[[-0.47426904848686713,0.5822657525521003],[0.5579451143145634,-0.35720003647040677]]},{"name":"u","qubits":[2],"real":[[0.8793389379104781,0.0],[0.0,0.8793389379104781]],"imag":[[-0.47619642194631445,0.0],[0.0,0.47619642194631445]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9349464315026259,0.0],[0.0,0.9349464315026259]],"imag":[[0.35478890938205154,0.0],[0.0,-0.35478890938205154]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999934758854432,0.0],[0.0,0.9999934758854432]],"imag":[[-0.0036122273668231465,0.0],[0.0,0.0036122273668231465]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.805274841734613,0.0],[0.0,0.805274841734613]],"imag":[[0.592901702872655,0.0],[0.0,-0.592901702872655]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05042844714633881,0.45694208160395994],[-0.5462443833933366,-0.7318685349768103]],"imag":[[-0.8058538622877389,0.3731761761069195],[-0.22287574557491954,0.3410453388576881]]},{"name":"u","qubits":[1],"real":[[0.9083643160133941,0.0],[0.0,0.9083643160133941]],"imag":[[0.4181797094474083,0.0],[0.0,-0.4181797094474083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5993716730482668,0.0],[0.0,0.5993716730482668]],"imag":[[-0.8004708598989232,0.0],[0.0,0.8004708598989232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6792126740264148,0.31503031488412997],[-0.07582452338822528,-0.07773218547751012]],"imag":[[0.5813452129393177,-0.31853380909792306],[0.44154108357815885,0.8906457323237249]]},{"name":"u","qubits":[1],"real":[[0.6424599909900943,-0.7663192285053324],[0.7663192285053324,0.6424599909900943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9746294970970723,0.22382435834445746],[-0.22382435834445746,0.9746294970970723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22883689678748428,-0.4559922150635772],[0.43796674437355804,0.6299018294714631]],"imag":[[-0.6804964760022489,0.5259556260927407],[-0.5410576232158836,-0.34447853984146626]]},{"name":"u","qubits":[1],"real":[[0.6409787240439279,0.0],[0.0,0.6409787240439279]],"imag":[[-0.7675586461782697,0.0],[0.0,0.7675586461782697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8276247893144287,0.0],[0.0,0.8276247893144287]],"imag":[[0.561281754658253,0.0],[0.0,-0.561281754658253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8020754773009631,-0.513124213839784],[0.4497038011065572,-0.8149701689524386]],"imag":[[0.14533267200780836,-0.2688064067889868],[-0.3651298870673511,0.016440211620619205]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.21231690081516566,0.28852566275222535],[-0.05035154965554511,0.437844941785654]],"imag":[[0.5780923548262733,0.7331328016485461],[-0.7862540838475451,0.4330831837338642]]},{"name":"u","qubits":[1],"real":[[0.9239286178545312,0.0],[0.0,0.9239286178545312]],"imag":[[-0.38256490836120294,0.0],[0.0,0.38256490836120294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8915648449793425,0.0],[0.0,0.8915648449793425]],"imag":[[0.4528930637545258,0.0],[0.0,-0.4528930637545258]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6797563050714468,-0.0909776674693475],[0.08781916364323694,-0.671431667252493]],"imag":[[-0.680105207601176,-0.2590585577262645],[-0.26014624119209934,0.6883249551637382]]},{"name":"u","qubits":[1],"real":[[0.6632817339654641,-0.748369789200344],[0.748369789200344,0.6632817339654641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8859966937392815,0.4636915555442668],[-0.4636915555442668,0.8859966937392815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16724430073001015,0.9508011959523761],[-0.6197679538342831,0.051408701929968756]],"imag":[[0.13421522014191678,0.22359048354328095],[0.7549194009665221,-0.20818627911149398]]},{"name":"u","qubits":[1],"real":[[0.46665601401394247,0.0],[0.0,0.46665601401394247]],"imag":[[-0.8844388981634735,0.0],[0.0,0.8844388981634735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9373277578520339,0.0],[0.0,0.9373277578520339]],"imag":[[0.3484489551714554,0.0],[0.0,-0.3484489551714554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7014686162436121,-0.1231561492242188],[0.04263613084023433,0.517131539859423]],"imag":[[0.47967827570443095,0.5125261897218113],[-0.5253881351814776,0.6743325872595256]]},{"name":"u","qubits":[2],"real":[[0.925028633996706,0.0],[0.0,0.925028633996706]],"imag":[[0.3798973891542137,0.0],[0.0,-0.3798973891542137]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9269550370437836,0.0],[0.0,0.9269550370437836]],"imag":[[-0.37517243941840644,0.0],[0.0,0.37517243941840644]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9636210713624871,0.0],[0.0,0.9636210713624871]],"imag":[[-0.26727220361686055,0.0],[0.0,0.26727220361686055]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7371457753104438,0.0],[0.0,0.7371457753104438]],"imag":[[-0.6757337537388263,0.0],[0.0,0.6757337537388263]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.90446886408113,-0.08849301993072604],[0.29630446394383125,0.31157785657582454]],"imag":[[0.1500283982393244,0.3893540022307125],[-0.26764009093648944,0.8622596393558506]]},{"name":"u","qubits":[1],"real":[[0.7494113562837902,0.0],[0.0,0.7494113562837902]],"imag":[[0.6621046889071924,0.0],[0.0,-0.6621046889071924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8435402128811241,0.0],[0.0,0.8435402128811241]],"imag":[[-0.5370660194542825,0.0],[0.0,0.5370660194542825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.813506020918944,0.5691715965249889],[-0.4640938540397137,-0.6583445997600321]],"imag":[[0.1010222582887147,-0.06360936226743819],[-0.33558806877098596,-0.4884464461002131]]},{"name":"u","qubits":[1],"real":[[0.6029918020814727,-0.7977473827111801],[0.7977473827111801,0.6029918020814727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9620163814876913,0.2729917246901978],[-0.2729917246901978,0.9620163814876913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22543449405357968,-0.5797043928724217],[-0.3700430608530902,0.6168692794859921]],"imag":[[-0.7598738859798517,0.1889809069221106],[-0.48460200103916434,-0.4976960173938977]]},{"name":"u","qubits":[1],"real":[[0.8441735370629825,0.0],[0.0,0.8441735370629825]],"imag":[[0.536069994797856,0.0],[0.0,-0.536069994797856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.540874411446607,0.0],[0.0,0.540874411446607]],"imag":[[0.8411033652544059,0.0],[0.0,-0.8411033652544059]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7497534981855245,-0.5165090372554639],[0.5069760592193899,-0.7343394915817464]],"imag":[[0.3522797536098265,0.2167650377450268],[0.2382098707727007,-0.38337559122653214]]},{"name":"u","qubits":[2],"real":[[0.800960880949917,-0.5987166835723995],[0.5987166835723995,0.800960880949917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9691916622952914,0.24630777847500035],[-0.24630777847500035,0.9691916622952914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9915411096915804,0.12979301904027526],[-0.12979301904027526,0.9915411096915804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9656484676959196,0.25985195176585146],[-0.25985195176585146,0.9656484676959196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.696450222302158,0.41729836171538337],[-0.6230905811872592,-0.7220166640159352]],"imag":[[-0.23098843014567397,0.5361562368412485],[0.27084970118099666,-0.1307306539767469]]},{"name":"u","qubits":[1],"real":[[0.7946900269258843,0.0],[0.0,0.7946900269258843]],"imag":[[0.6070154537608885,0.0],[0.0,-0.6070154537608885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.857820693761396,0.0],[0.0,0.857820693761396]],"imag":[[-0.5139490805077068,0.0],[0.0,0.5139490805077068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9083444678581309,0.325831383723317],[-0.25965763818231935,-0.7302539088551956]],"imag":[[0.24767677127381174,-0.08602589182250633],[0.21481260581373887,0.5942749228419439]]},{"name":"u","qubits":[1],"real":[[0.6184949841479148,-0.7857887467913184],[0.7857887467913184,0.6184949841479148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9563338211794539,0.2922766197770605],[-0.2922766197770605,0.9563338211794539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8552023867586359,0.37221294195685434],[-0.4829894541135244,0.7572624593956283]],"imag":[[0.06618436478405343,-0.35455046661975664],[-0.1759820864621834,-0.4028710216057001]]},{"name":"u","qubits":[1],"real":[[0.9949756327849548,0.0],[0.0,0.9949756327849548]],"imag":[[0.10011738192830855,0.0],[0.0,-0.10011738192830855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5986575991393557,0.0],[0.0,0.5986575991393557]],"imag":[[0.8010050430507304,0.0],[0.0,-0.8010050430507304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1672028049864338,0.13180254624287369],[0.2991359368442718,-0.11472174148439507]],"imag":[[0.8224261097981412,0.5275287714720964],[-0.4540663026643399,0.8313726036524318]]},{"name":"u","qubits":[2],"real":[[0.9919463753453416,0.0],[0.0,0.9919463753453416]],"imag":[[0.12665855059662898,0.0],[0.0,-0.12665855059662898]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.977709808770529,0.0],[0.0,0.977709808770529]],"imag":[[-0.2099607816567071,0.0],[0.0,0.2099607816567071]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9976102243869075,0.0],[0.0,0.9976102243869075]],"imag":[[-0.0690929822681296,0.0],[0.0,0.0690929822681296]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8289160951130173,0.0],[0.0,0.8289160951130173]],"imag":[[-0.5593729590019411,0.0],[0.0,0.5593729590019411]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.034813917131571975,0.75935352225994],[0.7242616942180575,0.2181410346292834]],"imag":[[-0.6496139304702391,-0.013113380356970282],[0.22854918683152847,-0.6128823349533761]]},{"name":"u","qubits":[1],"real":[[0.8195080705530452,0.0],[0.0,0.8195080705530452]],"imag":[[-0.5730676419921343,0.0],[0.0,0.5730676419921343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5951083513183009,0.0],[0.0,0.5951083513183009]],"imag":[[-0.8036454754375301,0.0],[0.0,0.8036454754375301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8988822678154273,-0.050965500498051125],[0.04575771702204447,-0.892753407484966]],"imag":[[-0.3284312457818641,-0.28556278321964584],[-0.2864433918492409,0.34474304637340447]]},{"name":"u","qubits":[1],"real":[[0.6181288879140834,-0.7860767633800777],[0.7860767633800777,0.6181288879140834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8530224028902637,0.5218742953694124],[-0.5218742953694124,0.8530224028902637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.059064278880636506,0.062286457409327194],[-0.0005249868556579923,0.05486878987781589]],"imag":[[-0.873320395307281,-0.4795240299756012],[0.48355208870342653,-0.8735940234437839]]},{"name":"u","qubits":[1],"real":[[0.9424641556889941,0.0],[0.0,0.9424641556889941]],"imag":[[-0.33430721685514286,0.0],[0.0,0.33430721685514286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9097960681761805,0.0],[0.0,0.9097960681761805]],"imag":[[0.4150555557165362,0.0],[0.0,-0.4150555557165362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5286268234234102,0.3925841879956172],[-0.5312500927366463,0.2501133720592915]],"imag":[[-0.6513844838583869,-0.37700078392708886],[0.11842835265730217,0.800744257157872]]},{"name":"u","qubits":[3],"real":[[0.9951619858829491,0.0],[0.0,0.9951619858829491]],"imag":[[0.09824775749860591,0.0],[0.0,-0.09824775749860591]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.897369338231909,0.0],[0.0,0.897369338231909]],"imag":[[-0.4412802633261833,0.0],[0.0,0.4412802633261833]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9513956553488087,0.0],[0.0,0.9513956553488087]],"imag":[[-0.3079712762310972,0.0],[0.0,0.3079712762310972]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.92280904157941,0.0],[0.0,0.92280904157941]],"imag":[[-0.38525767063004823,0.0],[0.0,0.38525767063004823]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9371394829064198,0.0],[0.0,0.9371394829064198]],"imag":[[-0.3489549964936568,0.0],[0.0,0.3489549964936568]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997367923023491,0.0],[0.0,0.997367923023491]],"imag":[[-0.07250673157581786,0.0],[0.0,0.07250673157581786]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9982823324089157,0.0],[0.0,0.9982823324089157]],"imag":[[-0.05858655818713868,0.0],[0.0,0.05858655818713868]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8694738598126853,0.0],[0.0,0.8694738598126853]],"imag":[[0.49397895410880693,0.0],[0.0,-0.49397895410880693]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5327135395073644,0.5380458546040484],[0.7155327034577086,-0.38402928956388777]],"imag":[[0.2976867920814745,-0.5814684144381149],[0.34001736562752094,0.47426010385787165]]},{"name":"u","qubits":[1],"real":[[0.9949332730354568,0.0],[0.0,0.9949332730354568]],"imag":[[0.10053746668259193,0.0],[0.0,-0.10053746668259193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36408274564185905,0.0],[0.0,0.36408274564185905]],"imag":[[-0.9313666057605272,0.0],[0.0,0.9313666057605272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1514292313902903,-0.5949870642220964],[0.6534458324222729,0.16008781150483298]],"imag":[[0.7416318381349033,-0.2702624612364085],[-0.007742650395884735,-0.7398111164766333]]},{"name":"u","qubits":[1],"real":[[0.5999190392976815,-0.8000607141262136],[0.8000607141262136,0.5999190392976815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8384558728746445,0.5449694938636639],[-0.5449694938636639,0.8384558728746445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.039559783963080415,0.7990117533356791],[-0.8625598738659426,0.054821839849412184]],"imag":[[-0.4543928556352176,-0.3918448344331092],[-0.2189808672848747,0.4528050459469932]]},{"name":"u","qubits":[1],"real":[[0.9879417982512675,0.0],[0.0,0.9879417982512675]],"imag":[[-0.15482571901351463,0.0],[0.0,0.15482571901351463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6901982425155708,0.0],[0.0,0.6901982425155708]],"imag":[[0.7236203327909031,0.0],[0.0,-0.7236203327909031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2689934852860789,0.28802502730133206],[0.3221117418813447,0.34581956633412103]],"imag":[[-0.8371450321885832,0.3793050007628309],[-0.3508200759617245,-0.8084417898555567]]},{"name":"u","qubits":[2],"real":[[0.9874271373446447,0.0],[0.0,0.9874271373446447]],"imag":[[-0.15807481910589108,0.0],[0.0,0.15807481910589108]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.781473961564202,0.0],[0.0,0.781473961564202]],"imag":[[-0.6239378553967952,0.0],[0.0,0.6239378553967952]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8376645227828312,0.0],[0.0,0.8376645227828312]],"imag":[[-0.546185085178103,0.0],[0.0,0.546185085178103]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996340103786548,0.0],[0.0,0.996340103786548]],"imag":[[-0.0854774682978538,0.0],[0.0,0.0854774682978538]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.00316476958127925,-0.2752042691126777],[-0.16174383021859154,0.4261957131713336]],"imag":[[-0.71745523637782,-0.6399301354755066],[-0.677559518724195,0.5771561712802132]]},{"name":"u","qubits":[1],"real":[[0.7698386158182935,0.0],[0.0,0.7698386158182935]],"imag":[[-0.6382385961339019,0.0],[0.0,0.6382385961339019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9433205251707943,0.0],[0.0,0.9433205251707943]],"imag":[[-0.3318830920542604,0.0],[0.0,0.3318830920542604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7395877676224403,0.19688039855268424],[-0.1446013895214986,-0.7256322069160285]],"imag":[[-0.13946312504929548,0.6283295945604312],[0.6423787114181102,0.19974466088342405]]},{"name":"u","qubits":[1],"real":[[0.5669372601742679,-0.8237609744495635],[0.8237609744495635,0.5669372601742679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9487409607744115,0.3160547252436618],[-0.3160547252436618,0.9487409607744115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2495842923859488,-0.19803862934682973],[-0.6577243225209047,-0.4762128274641796]],"imag":[[0.6943712089617926,-0.6452418201306958],[0.15150914402622878,0.5636178118188133]]},{"name":"u","qubits":[1],"real":[[0.8146727500368054,0.0],[0.0,0.8146727500368054]],"imag":[[0.5799209518093554,0.0],[0.0,-0.5799209518093554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.73864168358889,0.0],[0.0,0.73864168358889]],"imag":[[0.6740982593546508,0.0],[0.0,-0.6740982593546508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.690254311962837,0.4789518022200637],[-0.34762851629635416,-0.612345769262207]],"imag":[[0.23915737090860373,-0.48678322475918184],[-0.5877985636375702,-0.39834648499752146]]},{"name":"u","qubits":[2],"real":[[0.8009608809499174,-0.5987166835723992],[0.5987166835723992,0.8009608809499174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9691916622952914,0.24630777847500046],[-0.24630777847500046,0.9691916622952914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9915411096915805,0.12979301904027504],[-0.12979301904027504,0.9915411096915805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9656484676959197,0.2598519517658512],[-0.2598519517658512,0.9656484676959197]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7702652309866583,-0.48846321182879987],[-0.5850727289375017,0.4670948528346138]],"imag":[[-0.10330357256491435,-0.39676635003272165],[-0.2317536357471426,0.6211300609590673]]},{"name":"u","qubits":[1],"real":[[0.7620201077740909,0.0],[0.0,0.7620201077740909]],"imag":[[-0.6475533610042982,0.0],[0.0,0.6475533610042982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8623385256300954,0.0],[0.0,0.8623385256300954]],"imag":[[0.5063321708267343,0.0],[0.0,-0.5063321708267343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9339695839148845,-0.2972589363735902],[0.18541472439344223,-0.3428745064008917]],"imag":[[-0.15269604936751105,-0.1265774765724698],[0.26458668297462773,-0.8820727521190824]]},{"name":"u","qubits":[1],"real":[[0.8436077263355054,-0.5369599650505046],[0.5369599650505046,0.8436077263355054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9662620884079647,0.25756082098308086],[-0.25756082098308086,0.9662620884079647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42321730986915573,0.11053124242240014],[-0.4615358525995535,0.7081927684161413]],"imag":[[-0.778446319846258,-0.4502124833825617],[0.043509682946857885,0.5324984197330064]]},{"name":"u","qubits":[1],"real":[[0.9991525229613752,0.0],[0.0,0.9991525229613752]],"imag":[[0.04116109643727358,0.0],[0.0,-0.04116109643727358]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7732335756433827,0.0],[0.0,0.7732335756433827]],"imag":[[-0.6341213113417252,0.0],[0.0,0.6341213113417252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07896704723921322,0.24963539415390704],[0.2769703209290633,-0.4842800094730566]],"imag":[[0.9568042279632843,0.12638055541706955],[0.039715439395217475,0.8289650159221876]]},{"name":"u","qubits":[2],"real":[[0.9993748358917433,0.0],[0.0,0.9993748358917433]],"imag":[[-0.035354453557524215,0.0],[0.0,0.035354453557524215]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8793725181730336,0.0],[0.0,0.8793725181730336]],"imag":[[-0.4761344077905079,0.0],[0.0,0.4761344077905079]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6804511634108581,0.0],[0.0,0.6804511634108581]],"imag":[[-0.7327934321572551,0.0],[0.0,0.7327934321572551]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997460247528886,0.0],[0.0,0.997460247528886]],"imag":[[-0.07122537890115777,0.0],[0.0,0.07122537890115777]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5202995857265517,0.1518344164158448],[-0.5352596322382387,-0.409096616310701]],"imag":[[0.5836806937002634,-0.6046085501264581],[0.31953452863586307,0.666359339717526]]},{"name":"u","qubits":[1],"real":[[0.9921352912726679,0.0],[0.0,0.9921352912726679]],"imag":[[0.12517013945545666,0.0],[0.0,-0.12517013945545666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9585222705335738,0.0],[0.0,0.9585222705335738]],"imag":[[-0.2850176431226013,0.0],[0.0,0.2850176431226013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17684626614005672,0.34312655168737977],[-0.6151426960196665,-0.5147721527155746]],"imag":[[0.6897120530362375,-0.6126066042543017],[-0.3385589248306928,-0.4919216896414657]]},{"name":"u","qubits":[1],"real":[[0.9218007535801277,-0.38766399200739393],[0.38766399200739393,0.9218007535801277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959209964113322,0.2826946139312162],[-0.2826946139312162,0.959209964113322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02566697773434772,0.34188323330694914],[-0.1130769854506391,-0.7284235354560066]],"imag":[[-0.929040274659563,-0.13907274750307483],[-0.3513388246064815,0.577212074266732]]},{"name":"u","qubits":[1],"real":[[0.9785899669235304,0.0],[0.0,0.9785899669235304]],"imag":[[-0.20581952443002988,0.0],[0.0,0.20581952443002988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9226599977621538,0.0],[0.0,0.9226599977621538]],"imag":[[0.38561448174250706,0.0],[0.0,-0.38561448174250706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2880617243001502,-0.41211662703005625],[0.2280680988179311,-0.3727194527563382]],"imag":[[-0.6545165200122929,-0.5646135437178172],[0.6607673647554004,-0.6102881626844763]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.1830758648477956,-0.10717413322334099],[-0.6230712038622914,0.5528097818272927]],"imag":[[-0.598032929196506,-0.7728865042648272],[0.46970428806268505,-0.29250897731382935]]},{"name":"u","qubits":[1],"real":[[0.8605430274225061,0.0],[0.0,0.8605430274225061]],"imag":[[-0.5093777556534129,0.0],[0.0,0.5093777556534129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9808023790729403,0.0],[0.0,0.9808023790729403]],"imag":[[-0.1950043415025941,0.0],[0.0,0.1950043415025941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7190561447309063,-0.5084667306287269],[-0.3308278237442369,-0.2899263410759006]],"imag":[[-0.39457290124980215,0.26216801896450637],[0.4667155850844199,-0.7672497835948215]]},{"name":"u","qubits":[1],"real":[[0.6872107089419508,-0.7264581484954942],[0.7264581484954942,0.6872107089419508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9603028587415489,0.2789595302061013],[-0.2789595302061013,0.9603028587415489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5431699784749608,0.5462806946120135],[-0.7863344686571291,0.5812142801198992]],"imag":[[-0.2930908106322314,-0.566252199908017],[0.02724435002276422,-0.2076675453176424]]},{"name":"u","qubits":[1],"real":[[0.3401998822048217,0.0],[0.0,0.3401998822048217]],"imag":[[-0.9403531465081751,0.0],[0.0,0.9403531465081751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9413032192922564,0.0],[0.0,0.9413032192922564]],"imag":[[0.3375622155248339,0.0],[0.0,-0.3375622155248339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46538159775244137,0.45705760690209485],[-0.523654544207727,-0.38332872934813644]],"imag":[[0.5590025769143365,0.5118929882792366],[0.4435335453008198,-0.6181609804733933]]},{"name":"u","qubits":[2],"real":[[0.9890896532104374,0.0],[0.0,0.9890896532104374]],"imag":[[-0.1473148258392776,0.0],[0.0,0.1473148258392776]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9076301416898017,0.0],[0.0,0.9076301416898017]],"imag":[[-0.419770801624113,0.0],[0.0,0.419770801624113]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.513921584426719,0.0],[0.0,0.513921584426719]],"imag":[[0.8578371669846969,0.0],[0.0,-0.8578371669846969]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947007961705043,0.0],[0.0,0.9947007961705043]],"imag":[[-0.10281209120412213,0.0],[0.0,0.10281209120412213]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2298297669521534,-0.13318965024463697],[-0.09817559794391134,-0.2521289888407377]],"imag":[[-0.5226917788888972,-0.8100815388418566],[0.815066337467715,-0.5123079059330122]]},{"name":"u","qubits":[1],"real":[[0.9895016429092276,0.0],[0.0,0.9895016429092276]],"imag":[[0.144521620112492,0.0],[0.0,-0.144521620112492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7281295770542426,0.0],[0.0,0.7281295770542426]],"imag":[[-0.6854395079208738,0.0],[0.0,0.6854395079208738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27506475539135256,-0.2601467651331011],[0.15459072488922848,-0.7779127676282657]],"imag":[[0.921560846949034,-0.08595723531418141],[-0.2262005603226864,-0.5654968967632427]]},{"name":"u","qubits":[1],"real":[[0.7729138658449937,-0.6345109581280273],[0.6345109581280273,0.7729138658449937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8534377955699882,0.5211947132239917],[-0.5211947132239917,0.8534377955699882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9164897973667555,0.006738873675475215],[0.16677844908942013,-0.7140622743537909]],"imag":[[0.18128202479501773,-0.35656397236743936],[-0.3152272636181544,-0.6024382039145834]]},{"name":"u","qubits":[1],"real":[[0.981887157220898,0.0],[0.0,0.981887157220898]],"imag":[[0.1894666474202348,0.0],[0.0,-0.1894666474202348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9828883204599983,0.0],[0.0,0.9828883204599983]],"imag":[[0.18420246877640806,0.0],[0.0,-0.18420246877640806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2650512824864073,-0.694551972834478],[-0.49091843272502483,0.6119713590170178]],"imag":[[0.6612251508822936,-0.10063137942378231],[0.5015258815891799,0.36463946337425585]]},{"name":"u","qubits":[2],"real":[[0.7071067811865475,-0.7071067811865476],[0.7071067811865476,0.7071067811865475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6271751772471612,-0.5979401358321214],[0.13669439669989844,-0.668239405171004]],"imag":[[-0.32657510169177223,0.3774487964758461],[0.6937684353664786,-0.2312057468505099]]},{"name":"u","qubits":[1],"real":[[0.8902876976996996,0.0],[0.0,0.8902876976996996]],"imag":[[-0.45539852363020256,0.0],[0.0,0.45539852363020256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865481,0.0],[0.0,0.7071067811865481]],"imag":[[0.7071067811865469,0.0],[0.0,-0.7071067811865469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5733726700488455,-0.189304920066122],[-0.49635856762492214,0.7021864051994142]],"imag":[[-0.41381612008361635,-0.6812955652569292],[0.5036151033729381,-0.08327215833112628]]},{"name":"u","qubits":[1],"real":[[0.7940323593065294,-0.6078754908483369],[0.6078754908483369,0.7940323593065294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9627229997878259,0.270489233943848],[-0.270489233943848,0.9627229997878259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6328974641190779,0.5874189067822602],[-0.684049548276997,-0.49439634944144073]],"imag":[[0.3153423535011444,0.3936229515090983],[0.17909834031066818,-0.5055415409825164]]},{"name":"u","qubits":[1],"real":[[0.9706703265686993,0.0],[0.0,0.9706703265686993]],"imag":[[-0.24041446944602693,0.0],[0.0,0.24041446944602693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,0.0],[0.0,0.7071067811865477]],"imag":[[0.7071067811865474,0.0],[0.0,-0.7071067811865474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3300253904755732,0.5445597919354906],[-0.1646749899032191,0.7068121554757841]],"imag":[[-0.6253664858636471,-0.45105945617753473],[0.6876642696115401,0.02041021488563083]]},{"name":"u","qubits":[2],"real":[[0.9997917873247424,0.0],[0.0,0.9997917873247424]],"imag":[[0.02040544040193797,0.0],[0.0,-0.02040544040193797]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9328266601062182,0.0],[0.0,0.9328266601062182]],"imag":[[-0.3603254392838204,0.0],[0.0,0.3603254392838204]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9954627554031538,0.0],[0.0,0.9954627554031538]],"imag":[[-0.09515199737872503,0.0],[0.0,0.09515199737872503]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7439663927236511,0.0],[0.0,0.7439663927236511]],"imag":[[0.6682170354740727,0.0],[0.0,-0.6682170354740727]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8486840341223759,-4.997214691244216e-16],[-2.2660237218975917e-15,0.5905377896330878]],"imag":[[-0.5289001892850579,-2.2350548443070514e-15],[-3.3215688395948165e-16,0.8070099869365106]]},{"name":"u","qubits":[1],"real":[[0.9548427404091643,0.0],[0.0,0.9548427404091643]],"imag":[[-0.2971116643417376,0.0],[0.0,0.2971116643417376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3407313935790298,0.0],[0.0,0.3407313935790298]],"imag":[[-0.9401606870262617,0.0],[0.0,0.9401606870262617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5673898315751849,-1.1056606901312094e-15],[1.7601125658753146e-15,0.9159650641121422]],"imag":[[-0.8234493178241654,2.005668502535468e-15],[-1.4653311773152532e-15,0.40125802337902144]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11081232528443583,0.5376484126301536],[0.16994484709119767,0.5953103975622381]],"imag":[[0.7637596140692979,0.3395969152952501],[-0.6127892210449876,0.4911350629638622]]},{"name":"u","qubits":[1],"real":[[0.8780351977859258,0.0],[0.0,0.8780351977859258]],"imag":[[-0.4785960629267965,0.0],[0.0,0.4785960629267965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6889835908334906,0.0],[0.0,0.6889835908334906]],"imag":[[0.7247769391765919,0.0],[0.0,-0.7247769391765919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6486215114743876,-0.3031229523519886],[-0.5478925732845376,-0.4410074638919344]],"imag":[[-0.4182083862991113,0.5590244683725286],[0.3228089351635449,-0.6333407742359796]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8937390780096309,0.0],[0.0,0.8937390780096309]],"imag":[[0.4485871826507027,0.0],[0.0,-0.4485871826507027]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9491680014777031,0.0],[0.0,0.9491680014777031]],"imag":[[-0.31476992386634245,0.0],[0.0,0.31476992386634245]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99999994947241,0.0],[0.0,0.99999994947241]],"imag":[[-0.00031789177017919277,0.0],[0.0,0.00031789177017919277]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7450000931389382,0.0],[0.0,0.7450000931389382]],"imag":[[0.6670643606301969,0.0],[0.0,-0.6670643606301969]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9984803507326335,0.0],[0.0,0.9984803507326335]],"imag":[[0.05510888495367202,0.0],[0.0,-0.05510888495367202]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8197131110304281,-0.28927082654361846],[0.28291779146177176,-0.8464771120689425]],"imag":[[-0.48397573004455297,0.10079829980426205],[0.11745395526354838,0.4354751317937277]]},{"name":"u","qubits":[1],"real":[[0.9158937477602911,0.0],[0.0,0.9158937477602911]],"imag":[[-0.40142078024637484,0.0],[0.0,0.40142078024637484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6486858816453009,0.0],[0.0,0.6486858816453009]],"imag":[[-0.7610562574173203,0.0],[0.0,0.7610562574173203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6506302539161438,-0.2358676633799394],[0.16245466313182474,-0.6435284809944514]],"imag":[[0.03819805868320598,0.7208242687184834],[0.7408303877599608,-0.10319841639834079]]},{"name":"u","qubits":[1],"real":[[6.118757164909581e-17,-0.9992688780421748],[0.9992688780421748,6.118757164909581e-17]],"imag":[[-2.341053681872988e-18,0.038232308017347054],[0.038232308017347054,2.341053681872988e-18]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7544910960055697,0.0],[0.0,0.7544910960055697]],"imag":[[0.6563102818395535,0.0],[0.0,-0.6563102818395535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06949779599859363,0.03364018179708146],[-0.33248660862178836,-0.7301555501038223]],"imag":[[-0.9068943038518557,0.41422350990866647],[-0.24932996827412773,-0.5423652778895316]]},{"name":"u","qubits":[2],"real":[[0.7607509315742468,0.0],[0.0,0.7607509315742468]],"imag":[[0.6490439277190071,0.0],[0.0,-0.6490439277190071]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9548551217822535,0.0],[0.0,0.9548551217822535]],"imag":[[0.29707187077573977,0.0],[0.0,-0.29707187077573977]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998105272443903,0.0],[0.0,0.998105272443903]],"imag":[[-0.061529384197162876,0.0],[0.0,0.061529384197162876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9881714810077032,0.0],[0.0,0.9881714810077032]],"imag":[[-0.15335293972742234,0.0],[0.0,0.15335293972742234]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.027255580603984027,-0.0717921134894872],[0.8346663727416603,-0.48555001097366507]],"imag":[[-0.4904553419963193,-0.8680763694940246],[0.2490837952326349,-0.07436730471289385]]},{"name":"u","qubits":[1],"real":[[0.9480700327664687,0.0],[0.0,0.9480700327664687]],"imag":[[0.3180616496375928,0.0],[0.0,-0.3180616496375928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8555269183819516,0.0],[0.0,0.8555269183819516]],"imag":[[-0.5177583335146635,0.0],[0.0,0.5177583335146635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5253150265640996,-0.03409468934937082],[0.4869319619301804,0.5755649194234446]],"imag":[[0.6948055941766532,-0.4900274087486915],[-0.06470373727701334,-0.6537856792269897]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16379362726265173,1.297795569189334e-15],[-1.2359005188299153e-15,0.3650249347592206]],"imag":[[-0.9864946262743368,4.970080972904311e-16],[6.422650009217379e-16,0.9309977427491575]]},{"name":"u","qubits":[1],"real":[[0.9674277796462598,0.0],[0.0,0.9674277796462598]],"imag":[[-0.25314717294235733,0.0],[0.0,0.25314717294235733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9906031334061666,0.0],[0.0,0.9906031334061666]],"imag":[[0.13676780354266316,0.0],[0.0,-0.13676780354266316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4898032148867051,1.4640097108928394e-15],[1.4649740644279574e-15,0.4185875968837611]],"imag":[[-0.8718330176625844,-7.064405381508503e-17],[-4.654037474489787e-17,-0.908176427647777]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06623880259982523,0.9360401246120689],[0.6123646516851009,-0.27807330426865634]],"imag":[[-0.33299469285252414,0.09249778742443958],[-0.7139583243640901,-0.19480318757894277]]},{"name":"u","qubits":[1],"real":[[0.999400316945613,0.0],[0.0,0.999400316945613]],"imag":[[0.03462667308605158,0.0],[0.0,-0.03462667308605158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7078515117074283,0.0],[0.0,0.7078515117074283]],"imag":[[-0.7063612654821245,0.0],[0.0,0.7063612654821245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05562180573216069,0.573273356039077],[-0.21814237304881404,0.7916699142649408]],"imag":[[0.8017189410086134,0.1597204232739657],[-0.5536848015213648,-0.13822370452501986]]},{"name":"u","qubits":[1],"real":[[0.8417445240212365,-0.5398760564057847],[0.5398760564057847,0.8417445240212365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8916974939768623,0.45263183630339543],[-0.45263183630339543,0.8916974939768623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4247569652783768,0.8210624050697827],[0.798133368144572,0.42662575623591653]],"imag":[[0.04489478561392283,0.3787116391837044],[-0.4249107027675166,0.02060304453105423]]},{"name":"u","qubits":[1],"real":[[0.740375185689943,0.0],[0.0,0.740375185689943]],"imag":[[0.6721938592508729,0.0],[0.0,-0.6721938592508729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7741877698003049,0.0],[0.0,0.7741877698003049]],"imag":[[0.6329559993329948,0.0],[0.0,-0.6329559993329948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8532516547475166,-0.5128827528229256],[0.041920384711127585,-0.0634466605477185]],"imag":[[0.0825611776579778,0.045788071275503724],[0.5132133542300159,-0.8548855219565892]]},{"name":"u","qubits":[2],"real":[[0.9244969891506387,0.0],[0.0,0.9244969891506387]],"imag":[[-0.3811893454064577,0.0],[0.0,0.3811893454064577]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9330329169013876,0.0],[0.0,0.9330329169013876]],"imag":[[0.35979101708976624,0.0],[0.0,-0.35979101708976624]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7870274034158479,0.0],[0.0,0.7870274034158479]],"imag":[[0.6169180385371369,0.0],[0.0,-0.6169180385371369]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913573529091905,0.0],[0.0,0.9913573529091905]],"imag":[[0.13118917193458718,0.0],[0.0,-0.13118917193458718]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17170828238531582,0.023729960329918687],[0.2796919293170725,0.13663577765017376]],"imag":[[0.11072798893153789,0.9786176307476798],[-0.9380980774430547,0.15190485850844407]]},{"name":"u","qubits":[1],"real":[[0.9634665888919148,0.0],[0.0,0.9634665888919148]],"imag":[[0.2678285498018797,0.0],[0.0,-0.2678285498018797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48524420072486296,0.0],[0.0,0.48524420072486296]],"imag":[[0.8743786740668421,0.0],[0.0,-0.8743786740668421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5128159660803693,-0.09517428153955841],[0.002165064313801064,-0.46457093138997435]],"imag":[[0.8511057036276632,0.059839137017059424],[-0.11240186244913672,0.8783706413137533]]},{"name":"u","qubits":[1],"real":[[0.8721034950774882,-0.48932146271508425],[0.48932146271508425,0.8721034950774882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9654126621011477,0.2607266611890223],[-0.2607266611890223,0.9654126621011477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2987002210224767,-0.5618383922372456],[-0.562380073033223,-0.6604750871123839]],"imag":[[-0.753079363993833,0.1672939643144204],[0.1654639022352449,-0.46917268656233757]]},{"name":"u","qubits":[1],"real":[[0.9365607637414386,0.0],[0.0,0.9365607637414386]],"imag":[[-0.3505052579064302,0.0],[0.0,0.3505052579064302]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45703924701701315,0.0],[0.0,0.45703924701701315]],"imag":[[-0.889446528289431,0.0],[0.0,0.889446528289431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5301519714068119,0.5200802502876658],[-0.4553618591052581,0.3614030405320794]],"imag":[[-0.6090871873971013,-0.2783311312499521],[0.37496301502196494,0.7221053641484803]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987614436804307,0.049755186838980454],[-0.049755186838980454,0.9987614436804307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987614436804307,0.049755186838980454],[-0.049755186838980454,0.9987614436804307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987614436804307,-0.049755186838980454],[0.049755186838980454,0.9987614436804307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7414132196271453,0.6710487596010519],[-0.6710487596010519,0.7414132196271453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.26932133481947135,-0.3548683244138711],[-0.05426828280365518,0.8341528780257961]],"imag":[[0.8347139325236101,0.3237084209434782],[0.477256349296236,-0.27105406586002906]]},{"name":"u","qubits":[1],"real":[[0.6886994587700708,0.0],[0.0,0.6886994587700708]],"imag":[[0.7250469333014323,0.0],[0.0,-0.7250469333014323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7350974570026851,0.0],[0.0,0.7350974570026851]],"imag":[[0.6779614507537913,0.0],[0.0,-0.6779614507537913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8897581525816531,0.45359769630611996],[-0.28871500355947116,-0.5684522307286559]],"imag":[[-0.045781695152179114,0.0219908210228166],[-0.35053974528308646,-0.6860230280946392]]},{"name":"u","qubits":[1],"real":[[0.5972346595827785,-0.8020665567102537],[0.8020665567102537,0.5972346595827785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9836795459435701,0.17992929414703918],[-0.17992929414703918,0.9836795459435701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.024357534740470515,-0.2001202676729617],[0.09849835611413255,-0.1687969449841285]],"imag":[[-0.8101754958976464,0.550430971889184],[0.5773391119534365,0.7927705941920749]]},{"name":"u","qubits":[1],"real":[[0.943923717559848,0.0],[0.0,0.943923717559848]],"imag":[[-0.33016361917691095,0.0],[0.0,0.33016361917691095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5196914609518547,0.0],[0.0,0.5196914609518547]],"imag":[[-0.8543540164438433,0.0],[0.0,0.8543540164438433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4630179787107771,-0.4592237700651457],[-0.08773378634250578,-0.7428102343735898]],"imag":[[-0.5808976158177782,0.4871199445054179],[0.663682977077019,0.007787450291677933]]},{"name":"u","qubits":[2],"real":[[0.9999746089539585,0.0],[0.0,0.9999746089539585]],"imag":[[-0.007126110255792188,0.0],[0.0,0.007126110255792188]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5476894636168331,0.0],[0.0,0.5476894636168331]],"imag":[[-0.83668169063456,0.0],[0.0,0.83668169063456]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9426445185637852,0.0],[0.0,0.9426445185637852]],"imag":[[0.33379830979447694,0.0],[0.0,-0.33379830979447694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.992482926979487,0.0],[0.0,0.992482926979487]],"imag":[[0.12238316736475731,0.0],[0.0,-0.12238316736475731]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.34458299919169894,-0.7559275516052463],[-0.28191074800371263,-0.481971416851589]],"imag":[[0.492664356146808,-0.2590712750858391],[-0.7477103175765949,0.3593872069058208]]},{"name":"u","qubits":[1],"real":[[0.9818891458127319,0.0],[0.0,0.9818891458127319]],"imag":[[0.18945634150152812,0.0],[0.0,-0.18945634150152812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5030603780498937,0.0],[0.0,0.5030603780498937]],"imag":[[-0.864251269039449,0.0],[0.0,0.864251269039449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27543028182017393,-0.5614298916336896],[-0.5521993319070749,0.292186772200609]],"imag":[[0.687159475421518,-0.36979249853812207],[0.3834395819894754,0.6802035540601843]]},{"name":"u","qubits":[1],"real":[[0.889794700604993,-0.456361031175177],[0.456361031175177,0.889794700604993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.967869920483318,0.2514514208025393],[-0.2514514208025393,0.967869920483318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8061914059705078,-0.5127743781997226],[0.382612029598961,-0.41304517202546454]],"imag":[[0.2951070790040978,0.005446643264743158],[0.34143119902423846,-0.7526130858585233]]},{"name":"u","qubits":[1],"real":[[0.9841171458919356,0.0],[0.0,0.9841171458919356]],"imag":[[-0.17752026127039913,0.0],[0.0,0.17752026127039913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187503817043252,0.0],[0.0,0.8187503817043252]],"imag":[[0.5741496429146514,0.0],[0.0,-0.5741496429146514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3272531408485877,0.32238819131540786],[0.33712787384333354,0.2138722697984335]],"imag":[[-0.8775790156192972,-0.13720899114044882],[0.09542143274586241,-0.9118652307560949]]},{"name":"u","qubits":[2],"real":[[0.7902179917054051,-0.6128258525756533],[0.6128258525756533,0.7902179917054051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9721396978740775,0.23440223509450014],[-0.23440223509450014,0.9721396978740775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975339196349252,-0.07018603264028009],[0.07018603264028009,0.9975339196349252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9289327163906335,0.37024857652544574],[-0.37024857652544574,0.9289327163906335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47263591162704244,-0.6423535661404025],[-0.7621635942886487,0.5025774048310363]],"imag":[[0.31299263064885696,0.5157836797211507],[0.3126620599640954,-0.26223089816670714]]},{"name":"u","qubits":[1],"real":[[0.3622535450134471,0.0],[0.0,0.3622535450134471]],"imag":[[-0.932079593771471,0.0],[0.0,0.932079593771471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9879986941854854,0.0],[0.0,0.9879986941854854]],"imag":[[-0.15446222932411569,0.0],[0.0,0.15446222932411569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5908810535217686,0.2755940453679654],[-0.48413374829236255,0.19689781126468714]],"imag":[[0.6453462545879697,0.39803984026225836],[-0.0015185659919176094,-0.8525511478151279]]},{"name":"u","qubits":[1],"real":[[0.897138366765177,-0.4417496472866851],[0.4417496472866851,0.897138366765177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9423491001061143,0.3346313994968144],[-0.3346313994968144,0.9423491001061143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25377284883269846,0.2729477318589709],[4.2588294390809174e-05,-0.7620972045147627]],"imag":[[-0.8723749631342883,-0.316323885542697],[-0.41780529326233184,0.4946176159206205]]},{"name":"u","qubits":[1],"real":[[0.9994037884675007,0.0],[0.0,0.9994037884675007]],"imag":[[-0.03452633193386226,0.0],[0.0,0.03452633193386226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.31573666043441706,0.0],[0.0,0.31573666043441706]],"imag":[[-0.9488468586962395,0.0],[0.0,0.9488468586962395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.055556431631219594,0.18549273542960895],[0.5273549263898841,-0.5235071179451016]],"imag":[[-0.8031122712571522,-0.5634861202935035],[0.2717000998765063,-0.61156858552433]]},{"name":"u","qubits":[2],"real":[[0.9458690976040338,0.0],[0.0,0.9458690976040338]],"imag":[[0.3245483788246841,0.0],[0.0,-0.3245483788246841]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9343615110780642,0.0],[0.0,0.9343615110780642]],"imag":[[-0.35632648879351714,0.0],[0.0,0.35632648879351714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8436640940726169,0.0],[0.0,0.8436640940726169]],"imag":[[-0.5368713964932669,0.0],[0.0,0.5368713964932669]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991955775829444,0.0],[0.0,0.9991955775829444]],"imag":[[-0.04010234081305006,0.0],[0.0,0.04010234081305006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.006324159746322226,-0.8291330803083048],[0.5377440758797559,-0.1732061926075421]],"imag":[[0.36203241477766834,-0.42594702815281577],[-0.7613959840385162,-0.3179733938376695]]},{"name":"u","qubits":[1],"real":[[0.9608730468269024,0.0],[0.0,0.9608730468269024]],"imag":[[0.2769891475881054,0.0],[0.0,-0.2769891475881054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4636018127820703,0.0],[0.0,0.4636018127820703]],"imag":[[-0.8860436553495421,0.0],[0.0,0.8860436553495421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49595726033656873,-0.35697794669408334],[-0.09180156187396196,0.8217357299119771]],"imag":[[0.7887514490566239,0.06681536578211086],[0.3513830114960344,-0.4391501368046117]]},{"name":"u","qubits":[1],"real":[[0.7990776980579531,-0.6012277708709094],[0.6012277708709094,0.7990776980579531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9363924676877183,0.3509546216503003],[-0.3509546216503003,0.9363924676877183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4715299702748018,0.5508517412437911],[-0.2631762405832255,0.5839830034489271]],"imag":[[0.6645734184513512,0.1804550298251988],[-0.5164687067122362,-0.568297627183363]]},{"name":"u","qubits":[1],"real":[[0.8309103742524914,0.0],[0.0,0.8309103742524914]],"imag":[[0.5564062813804178,0.0],[0.0,-0.5564062813804178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6166190006910856,0.0],[0.0,0.6166190006910856]],"imag":[[-0.7872617150520702,0.0],[0.0,0.7872617150520702]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8335170237471725,0.4035748804977142],[-0.30149745216808654,-0.614422794720664]],"imag":[[0.3432912211863481,-0.15661361502531346],[-0.3106441612459403,-0.6596090666050667]]},{"name":"u","qubits":[3],"real":[[0.9999991005596635,0.0],[0.0,0.9999991005596635]],"imag":[[0.0013412232715204835,0.0],[0.0,-0.0013412232715204835]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.984429031832986,0.0],[0.0,0.984429031832986]],"imag":[[-0.17578248287121737,0.0],[0.0,0.17578248287121737]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9585696683685375,0.0],[0.0,0.9585696683685375]],"imag":[[0.28485819434208326,0.0],[0.0,-0.28485819434208326]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9269754057281235,0.0],[0.0,0.9269754057281235]],"imag":[[0.3751221096858738,0.0],[0.0,-0.3751221096858738]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.922622140118441,0.0],[0.0,0.922622140118441]],"imag":[[0.3857050512545407,0.0],[0.0,-0.3857050512545407]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998208460068482,0.0],[0.0,0.9998208460068482]],"imag":[[0.018928177148116176,0.0],[0.0,-0.018928177148116176]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9350407031124431,0.0],[0.0,0.9350407031124431]],"imag":[[-0.3545403834868293,0.0],[0.0,0.3545403834868293]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9233730669881721,0.0],[0.0,0.9233730669881721]],"imag":[[0.3839038670824462,0.0],[0.0,-0.3839038670824462]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9899486824040646,0.02037771406836894],[-0.013813656645151355,0.9499865891269086]],"imag":[[0.11566219406310611,0.07879474500442747],[-0.08020627133245137,-0.30149895092364276]]},{"name":"u","qubits":[1],"real":[[0.7752689963605015,0.0],[0.0,0.7752689963605015]],"imag":[[-0.6316312082870673,0.0],[0.0,0.6316312082870673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8309557280154269,0.0],[0.0,0.8309557280154269]],"imag":[[0.5563385462812654,0.0],[0.0,-0.5563385462812654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9505677065008269,-0.23590777848125336],[0.22485137801441366,-0.9076345011339962]],"imag":[[-0.19614130718276132,-0.04792851996917302],[0.0859737214468164,-0.3438749618347432]]},{"name":"u","qubits":[1],"real":[[0.6598756884350839,-0.7513747905089204],[0.7513747905089204,0.6598756884350839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9879927981470845,0.15449993789479116],[-0.15449993789479116,0.9879927981470845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.28098304690111275,0.9387645177972149],[-0.2829983442400509,0.18966099279534349]],"imag":[[-0.06288201249235638,0.18924999335281417],[0.9148804932976042,-0.21664331965884998]]},{"name":"u","qubits":[1],"real":[[0.8235899398881963,0.0],[0.0,0.8235899398881963]],"imag":[[-0.5671856935034216,0.0],[0.0,0.5671856935034216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7916743438282403,0.0],[0.0,0.7916743438282403]],"imag":[[0.6109433143296726,0.0],[0.0,-0.6109433143296726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9116200511851429,-0.132777450465643],[0.21038577763111962,-0.6568890890882182]],"imag":[[-0.34796043006897853,-0.17390391033916625],[0.060085322283883205,-0.7215430016661806]]},{"name":"u","qubits":[2],"real":[[0.9013037432075237,0.0],[0.0,0.9013037432075237]],"imag":[[-0.43318767581742934,0.0],[0.0,0.43318767581742934]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9694625735800646,0.0],[0.0,0.9694625735800646]],"imag":[[-0.24523930848768494,0.0],[0.0,0.24523930848768494]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998405824484119,0.0],[0.0,0.9998405824484119]],"imag":[[0.017855242625638486,0.0],[0.0,-0.017855242625638486]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6955051951658351,0.0],[0.0,0.6955051951658351]],"imag":[[0.7185210668430909,0.0],[0.0,-0.7185210668430909]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6762021988170741,0.24737119637691626],[-0.6712283398036474,0.5556130222722689]],"imag":[[-0.14005114891277223,-0.6796644416226434],[-0.26942304624438906,-0.410070612795295]]},{"name":"u","qubits":[1],"real":[[0.9524227089567494,0.0],[0.0,0.9524227089567494]],"imag":[[-0.30478022157529694,0.0],[0.0,0.30478022157529694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9961112753576525,0.0],[0.0,0.9961112753576525]],"imag":[[0.08810406974340608,0.0],[0.0,-0.08810406974340608]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4891485025567095,-0.35002957256854694],[0.5249561609386274,-0.8345646984132589]],"imag":[[-0.6860170776294244,-0.4093819854057983],[0.12056260091707892,-0.1157041594545053]]},{"name":"u","qubits":[1],"real":[[0.7237771592418848,-0.690033784506054],[0.690033784506054,0.7237771592418848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9465242010412591,0.32263282046810765],[-0.32263282046810765,0.9465242010412591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7432505157196497,-0.029873808783461457],[-0.6477759689929685,-0.2650938198941305]],"imag":[[-0.06196999115280614,0.6654667133882546],[-0.15532123188481609,0.6971275891649551]]},{"name":"u","qubits":[1],"real":[[0.8204877889660402,0.0],[0.0,0.8204877889660402]],"imag":[[0.571664051832559,0.0],[0.0,-0.571664051832559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8004740308617083,0.0],[0.0,0.8004740308617083]],"imag":[[-0.5993674381512636,0.0],[0.0,0.5993674381512636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7110365826339791,-0.42403536407207587],[-0.09850421153776803,0.46531050413433817]],"imag":[[0.26255927188736594,0.4956648231601988],[-0.6448151108740331,0.5983281105213754]]},{"name":"u","qubits":[2],"real":[[0.5967338321054897,-0.8024392398310898],[0.8024392398310898,0.5967338321054897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988386838048635,0.04817970252054161],[-0.04817970252054161,0.9988386838048635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994916964893764,-0.03188022347456757],[0.03188022347456757,0.9994916964893764]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9641003623740192,0.2655381164169938],[-0.2655381164169938,0.9641003623740192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10211374948932879,0.8815582558416181],[-0.9488000493340281,-0.22231845487328628]],"imag":[[-0.24641634186002556,0.38949558429722614],[-0.16920471333062725,0.14738634941269457]]},{"name":"u","qubits":[1],"real":[[0.9301838508435005,0.0],[0.0,0.9301838508435005]],"imag":[[0.3670939983573095,0.0],[0.0,-0.3670939983573095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43386542760212454,0.0],[0.0,0.43386542760212454]],"imag":[[0.9009776860342467,0.0],[0.0,-0.9009776860342467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5122655161679117,0.42361930161367645],[-0.13635909719034917,-0.7092653328220404]],"imag":[[0.5479358928483045,0.5078355891172806],[0.6471139736454369,-0.24411552466626513]]},{"name":"u","qubits":[1],"real":[[0.8009626616560139,-0.5987143013432316],[0.5987143013432316,0.8009626616560139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9798234935546761,0.19986475796975675],[-0.19986475796975675,0.9798234935546761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4275404394169596,-0.7450014165097174],[0.2706754159125774,0.425821496105623]],"imag":[[-0.3969808248340525,0.3234011236463831],[-0.7657350825173036,0.3988240916458539]]},{"name":"u","qubits":[1],"real":[[0.7707075827365881,0.0],[0.0,0.7707075827365881]],"imag":[[0.6371890001501322,0.0],[0.0,-0.6371890001501322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6880741367617087,0.0],[0.0,0.6880741367617087]],"imag":[[0.7256403946305838,0.0],[0.0,-0.7256403946305838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7661081625560648,-0.6237953589268584],[0.23935209533201032,-0.47880337901735404]],"imag":[[0.14662724014592346,-0.0495790872593659],[-0.5781775766772145,0.6157666672769841]]},{"name":"u","qubits":[2],"real":[[0.9639677360589565,0.0],[0.0,0.9639677360589565]],"imag":[[-0.2660191794539822,0.0],[0.0,0.2660191794539822]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9787423036226017,0.0],[0.0,0.9787423036226017]],"imag":[[0.20509388849871407,0.0],[0.0,-0.20509388849871407]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987490400727068,0.0],[0.0,0.9987490400727068]],"imag":[[0.05000354941248413,0.0],[0.0,-0.05000354941248413]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6079530890840066,0.0],[0.0,0.6079530890840066]],"imag":[[-0.7939729475701385,0.0],[0.0,0.7939729475701385]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7742414035940914,-0.12855149535560303],[0.009122235702513134,0.7946149455335334]],"imag":[[-0.17878612000002872,0.5933466822169183],[-0.6070441146010512,0.0011472047565157593]]},{"name":"u","qubits":[1],"real":[[0.983391305881925,0.0],[0.0,0.983391305881925]],"imag":[[0.18149804273281336,0.0],[0.0,-0.18149804273281336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6502230409332718,0.0],[0.0,0.6502230409332718]],"imag":[[0.759743375778617,0.0],[0.0,-0.759743375778617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26450967501113176,-0.36187910809000884],[0.2517819628512817,-0.1328252286835005]],"imag":[[0.6921727457972485,0.5656633565372453],[0.6225249914531615,-0.7289896685304758]]},{"name":"u","qubits":[1],"real":[[0.7623655332897754,-0.6471466554435681],[0.6471466554435681,0.7623655332897754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9538125038032385,0.30040257586877867],[-0.30040257586877867,0.9538125038032385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09875825826489003,-0.9357210002037039],[0.34437262987295025,-0.3507225032867151]],"imag":[[-0.3384935892272101,0.009752243554493294],[0.8701013666642262,0.03639820341354773]]},{"name":"u","qubits":[1],"real":[[0.9809811080988695,0.0],[0.0,0.9809811080988695]],"imag":[[-0.19410323426752601,0.0],[0.0,0.19410323426752601]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7270071900219567,0.0],[0.0,0.7270071900219567]],"imag":[[-0.6866298461735978,0.0],[0.0,0.6866298461735978]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2772193333345814,-0.3594251170555175],[-0.4391473229253957,-0.7263220044611436]],"imag":[[-0.6730951736286357,0.5838714873094892],[0.5265377073209722,-0.04862116177323761]]},{"name":"u","qubits":[4],"real":[[0.9246291482684531,0.0],[0.0,0.9246291482684531]],"imag":[[-0.3808686626284117,0.0],[0.0,0.3808686626284117]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9970694659941878,0.0],[0.0,0.9970694659941878]],"imag":[[0.0765015031359863,0.0],[0.0,-0.0765015031359863]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9945900960718239,0.0],[0.0,0.9945900960718239]],"imag":[[0.1038775278673881,0.0],[0.0,-0.1038775278673881]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9932973266520139,0.0],[0.0,0.9932973266520139]],"imag":[[-0.11558728678346296,0.0],[0.0,0.11558728678346296]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9563685188152519,0.0],[0.0,0.9563685188152519]],"imag":[[0.2921630644334105,0.0],[0.0,-0.2921630644334105]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9957448266239679,0.0],[0.0,0.9957448266239679]],"imag":[[0.09215335181969346,0.0],[0.0,-0.09215335181969346]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9629863529050913,0.0],[0.0,0.9629863529050913]],"imag":[[-0.26955015139775207,0.0],[0.0,0.26955015139775207]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9945900960718239,0.0],[0.0,0.9945900960718239]],"imag":[[-0.10387752786738808,0.0],[0.0,0.10387752786738808]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970694659941878,0.0],[0.0,0.9970694659941878]],"imag":[[-0.0765015031359863,0.0],[0.0,0.0765015031359863]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.991866697787626,0.0],[0.0,0.991866697787626]],"imag":[[0.12728100337391315,0.0],[0.0,-0.12728100337391315]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9985950670631749,0.0],[0.0,0.9985950670631749]],"imag":[[0.05298954648884187,0.0],[0.0,-0.05298954648884187]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9629863529050913,0.0],[0.0,0.9629863529050913]],"imag":[[0.26955015139775207,0.0],[0.0,-0.26955015139775207]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9957448266239679,0.0],[0.0,0.9957448266239679]],"imag":[[-0.09215335181969346,0.0],[0.0,0.09215335181969346]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9991500236519368,0.0],[0.0,0.9991500236519368]],"imag":[[0.04122172044364645,0.0],[0.0,-0.04122172044364645]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9754865577288113,0.0],[0.0,0.9754865577288113]],"imag":[[-0.22005902774118236,0.0],[0.0,0.22005902774118236]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6239798983335467,-0.7578507488484388],[0.7279721015099018,-0.6279186090661709]],"imag":[[-0.07117474991104142,0.17676392143369699],[0.2750270184436699,-0.011618043623928504]]},{"name":"u","qubits":[1],"real":[[0.8258920158239056,0.0],[0.0,0.8258920158239056]],"imag":[[-0.5638283233381645,0.0],[0.0,0.5638283233381645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8913199083545268,0.0],[0.0,0.8913199083545268]],"imag":[[0.45337492318265454,0.0],[0.0,-0.45337492318265454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7398780915836214,0.5746586373084724],[-0.10112071716061859,-0.1659755998954238]],"imag":[[-0.28933054529308727,0.19655964927154462],[-0.5988679701870063,-0.7769065935389987]]},{"name":"u","qubits":[1],"real":[[0.7000084613276295,-0.714134548996003],[0.714134548996003,0.7000084613276295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9258316994502039,0.3779360584717305],[-0.3779360584717305,0.9258316994502039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3260126236384184,0.6433755985863973],[0.3577817500411596,-0.5888990977707389]],"imag":[[-0.631946023669054,-0.2835980104670368],[-0.6052703625114577,-0.39854467785625164]]},{"name":"u","qubits":[1],"real":[[0.9999188849772483,0.0],[0.0,0.9999188849772483]],"imag":[[-0.01273669760402716,0.0],[0.0,0.01273669760402716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6504246366514254,0.0],[0.0,0.6504246366514254]],"imag":[[0.7595707946181588,0.0],[0.0,-0.7595707946181588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.021793239487375438,0.37861413111522535],[-0.3304587694805515,0.08756433704387517]],"imag":[[-0.8553212435432422,0.352990034953043],[0.3984314580071299,0.8511062576563393]]},{"name":"u","qubits":[2],"real":[[0.984968214094475,0.0],[0.0,0.984968214094475]],"imag":[[0.17273568601635395,0.0],[0.0,-0.17273568601635395]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993758505353253,0.0],[0.0,0.9993758505353253]],"imag":[[0.035325760668315,0.0],[0.0,-0.035325760668315]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9375315476375552,0.0],[0.0,0.9375315476375552]],"imag":[[0.34790026902020427,0.0],[0.0,-0.34790026902020427]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6777805322494704,0.0],[0.0,0.6777805322494704]],"imag":[[0.7352642722882872,0.0],[0.0,-0.7352642722882872]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.41611236183275213,0.0670472346956361],[-0.3613613734407808,-0.422625241510988]],"imag":[[-0.09043105273706348,0.9023177906649652],[0.8295123174587753,-0.05210737190593956]]},{"name":"u","qubits":[1],"real":[[0.790226732684267,0.0],[0.0,0.790226732684267]],"imag":[[0.6128145812161685,0.0],[0.0,-0.6128145812161685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6482581957373003,0.0],[0.0,0.6482581957373003]],"imag":[[-0.7614205878878113,0.0],[0.0,0.7614205878878113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7600007513256326,-0.6047930329951592],[0.5092400944157155,-0.6579919247283695]],"imag":[[0.19532464348894882,0.1359136816913792],[-0.35344259487201335,0.4275505646843031]]},{"name":"u","qubits":[1],"real":[[0.702711720427081,-0.711474692434251],[0.711474692434251,0.702711720427081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7919572073693691,0.6105765977301374],[-0.6105765977301374,0.7919572073693691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6800754066761485,-0.6381355518668791],[-0.6044189324146487,0.24068462667823318]],"imag":[[0.07744267129026046,-0.3525380707686104],[-0.4076491482101201,0.6407580171820404]]},{"name":"u","qubits":[1],"real":[[0.6677290621470062,0.0],[0.0,0.6677290621470062]],"imag":[[0.7444043924939451,0.0],[0.0,-0.7444043924939451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8119810405281519,0.0],[0.0,0.8119810405281519]],"imag":[[0.5836838098001518,0.0],[0.0,-0.5836838098001518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8104665579096386,-0.5788859330452659],[-0.1263889158362711,0.28370490616258986]],"imag":[[-0.08827287986735702,0.015586330945337026],[-0.5651351158296195,0.7643033880791388]]},{"name":"u","qubits":[2],"real":[[0.7637522012018361,-0.6455095469157294],[0.6455095469157294,0.7637522012018361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.974986344287081,0.22226477105855888],[-0.22226477105855888,0.974986344287081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969898095242778,0.07753270087352962],[-0.07753270087352962,0.9969898095242778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.94879504486055,0.31589232793479954],[-0.31589232793479954,0.94879504486055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6543966713072656,0.1675420725973056],[-0.5849330043118652,-0.4065387272190227]],"imag":[[-0.43765229285241347,0.5934265928089122],[-0.19513802194777705,-0.6741667420810236]]},{"name":"u","qubits":[1],"real":[[0.9937721579048191,0.0],[0.0,0.9937721579048191]],"imag":[[0.11143113646193951,0.0],[0.0,-0.11143113646193951]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7348393634335569,0.0],[0.0,0.7348393634335569]],"imag":[[0.6782411886258197,0.0],[0.0,-0.6782411886258197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19448292262092592,0.4089869626564839],[0.0214226651939714,0.8196589023286376]],"imag":[[0.8563212733582886,0.24823362781840358],[-0.47794491211733686,0.3150698561121821]]},{"name":"u","qubits":[1],"real":[[0.6801003222828775,-0.7331190569278131],[0.7331190569278131,0.6801003222828775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8675373420938167,0.4973720539724724],[-0.4973720539724724,0.8675373420938167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.37308089340621003,0.1916559971463353],[0.8698195235482754,-0.16369287727982837]],"imag":[[-0.19279545322119007,-0.8870786543200688],[-0.258948946023558,0.38673515709771067]]},{"name":"u","qubits":[1],"real":[[0.9050529181532022,0.0],[0.0,0.9050529181532022]],"imag":[[-0.425298971715631,0.0],[0.0,0.425298971715631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.699082722689752,0.0],[0.0,0.699082722689752]],"imag":[[-0.7150408008195639,0.0],[0.0,0.7150408008195639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.745208887140866,0.1739387410397843],[-0.027569429316513537,-0.21382668917211872]],"imag":[[-0.6178240513312769,0.18083824398720189],[0.24939342952460006,0.9440979773703629]]},{"name":"u","qubits":[2],"real":[[0.9996514920117066,0.0],[0.0,0.9996514920117066]],"imag":[[0.02639875979603822,0.0],[0.0,-0.02639875979603822]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6004883907521193,0.0],[0.0,0.6004883907521193]],"imag":[[0.7996334738940898,0.0],[0.0,-0.7996334738940898]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9071942881383284,0.0],[0.0,0.9071942881383284]],"imag":[[-0.4207119246814758,0.0],[0.0,0.4207119246814758]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.992960111196951,0.0],[0.0,0.992960111196951]],"imag":[[-0.11844921938003095,0.0],[0.0,0.11844921938003095]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2618717332088215,0.563216726483952],[-0.15423576245934137,0.5211206477098982]],"imag":[[-0.45680981267833015,-0.6368162289041459],[0.836037869935078,-0.07540079670281612]]},{"name":"u","qubits":[1],"real":[[0.9012678527322429,0.0],[0.0,0.9012678527322429]],"imag":[[0.43326234273406716,0.0],[0.0,-0.43326234273406716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5006871440774797,0.0],[0.0,0.5006871440774797]],"imag":[[-0.8656283173253616,0.0],[0.0,0.8656283173253616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5545609191094727,-0.7037444691948715],[-0.19892239311958984,0.5948920492170673]],"imag":[[0.4435001916635027,-0.02266029718519663],[0.6754255314292378,-0.38772887793847066]]},{"name":"u","qubits":[1],"real":[[0.5623633725552526,-0.8268902207719487],[0.8268902207719487,0.5623633725552526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9590111965058442,0.28336817918818813],[-0.28336817918818813,0.9590111965058442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2985886769616063,-0.0857937587824164],[-0.22019953548189353,0.009407482488380362]],"imag":[[0.8567717797274677,0.411614322402574],[-0.3581886151547866,0.9072621340165616]]},{"name":"u","qubits":[1],"real":[[0.9813672487977864,0.0],[0.0,0.9813672487977864]],"imag":[[-0.19214141403420487,0.0],[0.0,0.19214141403420487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8303363424274122,0.0],[0.0,0.8303363424274122]],"imag":[[0.5572625579062955,0.0],[0.0,-0.5572625579062955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33403548446085685,0.4410018252561012],[0.2492531006924334,0.8774383118740967]],"imag":[[-0.8203471222091843,0.14480429663824745],[0.3915658131136043,0.12104178886411471]]},{"name":"u","qubits":[3],"real":[[0.9847795483013085,0.0],[0.0,0.9847795483013085]],"imag":[[-0.17380805863788573,0.0],[0.0,0.17380805863788573]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9663681696248994,0.0],[0.0,0.9663681696248994]],"imag":[[-0.2571625181394477,0.0],[0.0,0.2571625181394477]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.850680509501754,0.0],[0.0,0.850680509501754]],"imag":[[-0.525683051613647,0.0],[0.0,0.525683051613647]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.983911726317539,0.0],[0.0,0.983911726317539]],"imag":[[-0.178655296072745,0.0],[0.0,0.178655296072745]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9674420196733652,0.0],[0.0,0.9674420196733652]],"imag":[[0.2530927469729628,0.0],[0.0,-0.2530927469729628]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9932688344423587,0.0],[0.0,0.9932688344423587]],"imag":[[0.11583187180356823,0.0],[0.0,-0.11583187180356823]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8954657690340375,0.0],[0.0,0.8954657690340375]],"imag":[[0.445130381448267,0.0],[0.0,-0.445130381448267]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9036222333528569,0.0],[0.0,0.9036222333528569]],"imag":[[-0.42833031574988384,0.0],[0.0,0.42833031574988384]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4204197190674707,-0.3697697107917867],[0.1750062680144683,0.15295978410973649]],"imag":[[-0.29868429443126393,-0.7728552989145416],[0.8386940790508629,-0.4925122865125049]]},{"name":"u","qubits":[1],"real":[[0.999416660430057,0.0],[0.0,0.999416660430057]],"imag":[[-0.03415170354216984,0.0],[0.0,0.03415170354216984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7919533424340188,0.0],[0.0,0.7919533424340188]],"imag":[[-0.6105816107676235,0.0],[0.0,0.6105816107676235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05050431158241464,-0.19733096968051161],[-0.5772787412007618,-0.4567946553787188]],"imag":[[-0.7381170727555696,0.643189699717964],[-0.34551665137298304,-0.581984657357135]]},{"name":"u","qubits":[1],"real":[[0.7093018608863096,-0.7049048660232232],[0.7049048660232232,0.7093018608863096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9022855791688629,0.4311388797405189],[-0.4311388797405189,0.9022855791688629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2510291936130211,0.2304143763967078],[-0.5946091851770665,-0.5688427166204771]],"imag":[[0.7627271196632711,-0.5496734485436632],[-0.04088522700477598,-0.5667329872732562]]},{"name":"u","qubits":[1],"real":[[0.9956386487637247,0.0],[0.0,0.9956386487637247]],"imag":[[0.09329352114667198,0.0],[0.0,-0.09329352114667198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9119856121356505,0.0],[0.0,0.9119856121356505]],"imag":[[0.4102221876709777,0.0],[0.0,-0.4102221876709777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1334468071429149,-0.44916618110557505],[-0.44330273534201026,0.6710254889637816]],"imag":[[0.705827322573624,0.5312715709718945],[0.5361738759117258,-0.25636897782104406]]},{"name":"u","qubits":[2],"real":[[0.9524955924205322,0.0],[0.0,0.9524955924205322]],"imag":[[-0.3045523705694302,0.0],[0.0,0.3045523705694302]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6614019657158224,0.0],[0.0,0.6614019657158224]],"imag":[[0.7500316258313685,0.0],[0.0,-0.7500316258313685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.883143340504717,0.0],[0.0,0.883143340504717]],"imag":[[-0.46910322970767276,0.0],[0.0,0.46910322970767276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.994370631488852,0.0],[0.0,0.994370631488852]],"imag":[[-0.10595776154893868,0.0],[0.0,0.10595776154893868]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08972423916839316,-0.41262447648895273],[0.8570983694081745,0.4531105251588822]],"imag":[[0.4441407859498041,-0.7902085576376413],[0.24509367254050315,-0.0015260500314519185]]},{"name":"u","qubits":[1],"real":[[0.5681815250835341,0.0],[0.0,0.5681815250835341]],"imag":[[-0.8229032473831595,0.0],[0.0,0.8229032473831595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9270898770990148,0.0],[0.0,0.9270898770990148]],"imag":[[0.3748391118607204,0.0],[0.0,-0.3748391118607204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9043643929802045,-0.10586976828453191],[0.08435915652186002,0.41298071028715644]],"imag":[[0.3426866247296874,0.23126286797560114],[-0.23994677462270902,0.8745032938701801]]},{"name":"u","qubits":[1],"real":[[0.8173848375792597,-0.5760920302308713],[0.5760920302308713,0.8173848375792597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9302296949360832,0.3669778122163813],[-0.3669778122163813,0.9302296949360832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.613093993358435,0.023523344507330127],[0.7331389597337021,0.2712502829932024]],"imag":[[-0.02939768680488947,0.7891122756499981],[-0.29284602957683087,0.5506103455782307]]},{"name":"u","qubits":[1],"real":[[0.7504012827966557,0.0],[0.0,0.7504012827966557]],"imag":[[-0.6609825374222329,0.0],[0.0,0.6609825374222329]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7223511899641271,0.0],[0.0,0.7223511899641271]],"imag":[[0.6915263974407698,0.0],[0.0,-0.6915263974407698]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7210542415659025,0.6685596455713579],[-0.18608080984454364,-0.26872560353157104]],"imag":[[-0.09173352727023128,0.15714242268682016],[0.6610897616072885,0.6753671662971261]]},{"name":"u","qubits":[2],"real":[[0.7362991196214851,-0.6766561951572053],[0.6766561951572053,0.7362991196214851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9729442482738844,0.23104001763929546],[-0.23104001763929546,0.9729442482738844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999986037613492,-0.0016710701218399658],[0.0016710701218399658,0.9999986037613492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9028108966743998,0.4300377714177745],[-0.4300377714177745,0.9028108966743998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1403427508288859,0.3436664288871251],[0.9237981849568455,0.14679352778716612]],"imag":[[0.14996326410864674,-0.916355999251182],[-0.32312821786111395,0.1436548937284665]]},{"name":"u","qubits":[1],"real":[[0.997794120717949,0.0],[0.0,0.997794120717949]],"imag":[[0.06638443086066834,0.0],[0.0,-0.06638443086066834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.722453867625064,0.0],[0.0,0.722453867625064]],"imag":[[-0.6914191269798562,0.0],[0.0,0.6914191269798562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09945287156808202,0.49389242426408403],[-0.32529616567606817,-0.7066586939981626]],"imag":[[0.7441070308392523,-0.4387301291762402],[0.5749750060558307,0.25341593715541416]]},{"name":"u","qubits":[1],"real":[[0.7040381487131963,-0.710162154128545],[0.710162154128545,0.7040381487131963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9102833961858272,0.4139856744241233],[-0.4139856744241233,0.9102833961858272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6197810207412372,0.3494080089578562],[-0.01909745099969907,-0.341403356357575]],"imag":[[-0.676758844882693,0.18916393810158358],[-0.39686803797648784,-0.8518067832940692]]},{"name":"u","qubits":[1],"real":[[0.9967943930906699,0.0],[0.0,0.9967943930906699]],"imag":[[-0.0800058616790237,0.0],[0.0,0.0800058616790237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9805089431507078,0.0],[0.0,0.9805089431507078]],"imag":[[0.19647445737673389,0.0],[0.0,-0.19647445737673389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1481168163502773,0.3617844518898924],[-0.31105793735638376,-0.4560524066124282]],"imag":[[-0.916750807200192,-0.08210588640764305],[-0.20216905257641843,0.8089418002618962]]},{"name":"u","qubits":[2],"real":[[0.9610547012111823,0.0],[0.0,0.9610547012111823]],"imag":[[-0.2763582118915324,0.0],[0.0,0.2763582118915324]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8072491904289291,0.0],[0.0,0.8072491904289291]],"imag":[[0.5902107628227722,0.0],[0.0,-0.5902107628227722]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9198080897687894,0.0],[0.0,0.9198080897687894]],"imag":[[0.3923685486833658,0.0],[0.0,-0.3923685486833658]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9882085370729992,0.0],[0.0,0.9882085370729992]],"imag":[[0.15311396819377032,0.0],[0.0,-0.15311396819377032]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.247715256978274,-0.739008195972745],[-0.6553185769200567,0.5115216815917644]],"imag":[[0.4545781852729734,0.4311179783066668],[0.5500485321111125,-0.07968528300392455]]},{"name":"u","qubits":[1],"real":[[0.6555070696001711,0.0],[0.0,0.6555070696001711]],"imag":[[-0.7551890370656849,0.0],[0.0,0.7551890370656849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9467940743334872,0.0],[0.0,0.9467940743334872]],"imag":[[-0.32183999255374585,0.0],[0.0,0.32183999255374585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8763638259262065,0.4400059866921718],[-0.22937470760647452,-0.038268697584638356]],"imag":[[0.12447194026500727,0.15128751557777326],[-0.404821472015864,-0.8843315702215593]]},{"name":"u","qubits":[1],"real":[[0.8344808420050371,-0.5510369536851083],[0.5510369536851083,0.8344808420050371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9121313026467617,0.40989814189859614],[-0.40989814189859614,0.9121313026467617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5512204958352598,0.06283347426173236],[0.2802921092658239,0.2376135106878862]],"imag":[[-0.7277190819324753,0.40327764291451434],[0.29667698974777573,0.8814527308801601]]},{"name":"u","qubits":[1],"real":[[0.9768010301401041,0.0],[0.0,0.9768010301401041]],"imag":[[0.2141488910016378,0.0],[0.0,-0.2141488910016378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8149328023729852,0.0],[0.0,0.8149328023729852]],"imag":[[0.5795554568947765,0.0],[0.0,-0.5795554568947765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35788200795648706,0.4465013686326099],[-0.08220660883544213,0.8539129221148245]],"imag":[[0.7769765719674576,0.26242027894950753],[-0.5113413228544197,-0.051037696368377614]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987614436804307,0.04975518683898043],[-0.04975518683898043,0.9987614436804307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987614436804307,0.0497551868389804],[-0.0497551868389804,0.9987614436804307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987614436804307,-0.04975518683898043],[0.04975518683898043,0.9987614436804307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7414132196271453,0.6710487596010519],[-0.6710487596010519,0.7414132196271453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[4.3383297538718023e-16,-0.6411008042375315],[-0.9876295676342826,3.3929244401586875e-16]],"imag":[[9.081267505571739e-16,0.7674566820387915],[-0.15680509282073796,1.0308396706047132e-15]]},{"name":"u","qubits":[1],"real":[[0.4466036991256126,0.0],[0.0,0.4466036991256126]],"imag":[[0.8947318793511938,0.0],[0.0,-0.8947318793511938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9748304395197505,0.0],[0.0,0.9748304395197505]],"imag":[[0.22294755927287077,0.0],[0.0,-0.22294755927287077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5651063993097745,-0.3576783717029681],[-0.5651063993097745,0.3576783717029681]],"imag":[[-0.4250350073336803,0.6099722800389485],[-0.4250350073336805,-0.6099722800389484]]},{"name":"u","qubits":[1],"real":[[0.7071067811865474,-0.7071067811865477],[0.7071067811865477,0.7071067811865474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9663593449207474,0.25719567742157723],[-0.25719567742157723,0.9663593449207474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7492706389752221,-0.046176820275818146],[0.04595201998982786,-0.7520764200871318]],"imag":[[-0.6585598272528965,0.052537270270843456],[0.05273400569984524,0.6553537936493744]]},{"name":"u","qubits":[1],"real":[[0.9639681383382237,0.0],[0.0,0.9639681383382237]],"imag":[[-0.26601772171932314,0.0],[0.0,0.26601772171932314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9726279179081135,0.0],[0.0,0.9726279179081135]],"imag":[[0.23236809872641284,0.0],[0.0,-0.23236809872641284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40515514352396864,0.38145378071531544],[-0.23853295492973248,-0.4011007718702923]],"imag":[[-0.6781766012186089,0.48001960419720335],[-0.5648254922081137,-0.6805823708923175]]},{"name":"u","qubits":[2],"real":[[0.9873034943369716,0.0],[0.0,0.9873034943369716]],"imag":[[0.15884523936840372,0.0],[0.0,-0.15884523936840372]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9443118920190523,0.0],[0.0,0.9443118920190523]],"imag":[[-0.3290517445499989,0.0],[0.0,0.3290517445499989]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865472,0.0],[0.0,0.7071067811865472]],"imag":[[-0.7071067811865478,0.0],[0.0,0.7071067811865478]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5913932250187951,0.3019951266467965],[-0.6550558479479229,-0.17299611997339684]],"imag":[[-0.3876261773950099,-0.639373868313044],[-0.2662739868429283,0.6856182191818924]]},{"name":"u","qubits":[1],"real":[[0.9639681383382238,0.0],[0.0,0.9639681383382238]],"imag":[[0.26601772171932275,0.0],[0.0,-0.26601772171932275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865472,0.0],[0.0,0.7071067811865472]],"imag":[[0.7071067811865478,0.0],[0.0,-0.7071067811865478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5322159599873726,0.8189651085618274],[0.555014183626009,-0.5286497879749161]],"imag":[[0.20615958100777182,-0.059502521389711294],[0.605147630803735,-0.21513949563168777]]},{"name":"u","qubits":[1],"real":[[0.6879784837861994,-0.6879784837861993],[0.6879784837861993,0.6879784837861994]],"imag":[[-0.1633572950536409,0.16335729505364088],[0.16335729505364088,0.1633572950536409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5458590481944758,0.0],[0.0,0.5458590481944758]],"imag":[[-0.8378770193197931,0.0],[0.0,0.8378770193197931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3891045093696017,0.044255066830541534],[-0.43204663966819234,0.4041437203372296]],"imag":[[-0.7731603812089984,-0.4988608972216821],[-0.2532911503949961,0.7654065244005865]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.35057202329287296,-0.6829386599982146],[-0.12790615169702257,0.6614356810185693]],"imag":[[0.6363743725810213,0.07564192677541627],[0.6751051257134051,-0.30062588955219377]]},{"name":"u","qubits":[1],"real":[[0.8416014772640159,0.0],[0.0,0.8416014772640159]],"imag":[[0.54009902190897,0.0],[0.0,-0.54009902190897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7424113539973898,0.0],[0.0,0.7424113539973898]],"imag":[[0.6699443122049492,0.0],[0.0,-0.6699443122049492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8879657476289455,0.1953219204315239],[-0.05570580251327863,-0.24899653947578457]],"imag":[[0.4069032004929618,-0.08829475559337588],[-0.20698666631622467,-0.9444861602282649]]},{"name":"u","qubits":[1],"real":[[0.4278120184144391,-0.9038677319719759],[0.9038677319719759,0.4278120184144391]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.984619963446981,0.17470983825092934],[-0.17470983825092934,0.984619963446981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6681184025551385,-0.15483381452648165],[0.1352379444587326,0.7267501681624718]],"imag":[[0.695089834365001,0.21562562975857946],[0.22842640107522966,-0.6335347431248057]]},{"name":"u","qubits":[1],"real":[[0.9454974632275601,0.0],[0.0,0.9454974632275601]],"imag":[[-0.32562946277978055,0.0],[0.0,0.32562946277978055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8800040879233613,0.0],[0.0,0.8800040879233613]],"imag":[[0.4749661095680122,0.0],[0.0,-0.4749661095680122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4456472029349148,-0.3749286665944398],[-0.02166564155518417,0.08691304330324656]],"imag":[[-0.5702499611385167,-0.5793462240349225],[0.6897420911571291,-0.7184932641061853]]},{"name":"u","qubits":[2],"real":[[0.83367321626902,0.0],[0.0,0.83367321626902]],"imag":[[0.5522580632961983,0.0],[0.0,-0.5522580632961983]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9966440857943425,0.0],[0.0,0.9966440857943425]],"imag":[[0.08185698657512006,0.0],[0.0,-0.08185698657512006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992190021622742,0.0],[0.0,0.9992190021622742]],"imag":[[0.03951437355987126,0.0],[0.0,-0.03951437355987126]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8275280582700109,0.0],[0.0,0.8275280582700109]],"imag":[[0.5614243606897242,0.0],[0.0,-0.5614243606897242]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.48417572483535937,-0.2653313040384615],[0.6274452968649672,-0.11591686384694264]],"imag":[[-0.45904731491690115,0.6960235119915037],[0.401449660094227,0.657049351668618]]},{"name":"u","qubits":[1],"real":[[0.8541973139007416,0.0],[0.0,0.8541973139007416]],"imag":[[0.5199489868484771,0.0],[0.0,-0.5199489868484771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7816318676647326,0.0],[0.0,0.7816318676647326]],"imag":[[-0.6237400287386902,0.0],[0.0,0.6237400287386902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7472217632093721,-0.22799388150439884],[0.5335636875564908,0.17109915812256304]],"imag":[[0.3863694630712944,-0.49030303342813847],[0.08768161673575388,-0.8236181175141025]]},{"name":"u","qubits":[1],"real":[[0.7225122237166675,-0.6913581463901298],[0.6913581463901298,0.7225122237166675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9405145899272029,0.3397533018736762],[-0.3397533018736762,0.9405145899272029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4093898873343937,-0.4329134617696709],[0.18154103208115377,0.0036768967294496598]],"imag":[[-0.4063961131002829,-0.6926962205930638],[0.7964200983628077,-0.5768399786987084]]},{"name":"u","qubits":[1],"real":[[0.8924109119137317,0.0],[0.0,0.8924109119137317]],"imag":[[-0.45122363002983545,0.0],[0.0,0.45122363002983545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.60803649030809,0.0],[0.0,0.60803649030809]],"imag":[[0.7939090794630201,0.0],[0.0,-0.7939090794630201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7043001132179179,-0.46947495404250766],[0.4833618162423738,-0.6053371136227091]],"imag":[[-0.5184121841849517,0.12166932783820636],[0.03964230579430576,0.6311551481696965]]},{"name":"u","qubits":[3],"real":[[0.9600408758019525,0.0],[0.0,0.9600408758019525]],"imag":[[-0.2798598163177771,0.0],[0.0,0.2798598163177771]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8763199356982672,0.0],[0.0,0.8763199356982672]],"imag":[[-0.48172956137005424,0.0],[0.0,0.48172956137005424]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9290518831940675,0.0],[0.0,0.9290518831940675]],"imag":[[0.36994945375491073,0.0],[0.0,-0.36994945375491073]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9185326541270138,0.0],[0.0,0.9185326541270138]],"imag":[[-0.395345119234301,0.0],[0.0,0.395345119234301]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9602860085639905,0.0],[0.0,0.9602860085639905]],"imag":[[-0.2790175294784175,0.0],[0.0,0.2790175294784175]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9133809604821064,0.0],[0.0,0.9133809604821064]],"imag":[[-0.4071059088600714,0.0],[0.0,0.4071059088600714]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5834983002771221,-0.7614485232841219],[0.5917213670859921,0.5314908536356272]],"imag":[[0.2266375306483157,-0.16840816388694813],[0.5079675058596047,0.3306846068784106]]},{"name":"u","qubits":[1],"real":[[0.9416048404132804,0.0],[0.0,0.9416048404132804]],"imag":[[-0.3367199496767021,0.0],[0.0,0.3367199496767021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44514659105092064,0.0],[0.0,0.44514659105092064]],"imag":[[-0.8954577111599098,0.0],[0.0,0.8954577111599098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5250840830071908,-0.1823783472527825],[-0.5466102078799557,-0.26707991954645915]],"imag":[[-0.6402878714918546,0.5301474189753933],[-0.12464119717958229,-0.7838049305676311]]},{"name":"u","qubits":[1],"real":[[0.8963088596370071,-0.44343029681812207],[0.44343029681812207,0.8963088596370071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9113135458989267,0.4117130324159353],[-0.4117130324159353,0.9113135458989267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6344588125833238,0.07052947497527985],[-0.6443386121441242,0.1783059020736651]],"imag":[[-0.22476082942263828,0.7361862385648875],[0.3630045972061371,0.6490473176842273]]},{"name":"u","qubits":[1],"real":[[0.9969309883154527,0.0],[0.0,0.9969309883154527]],"imag":[[-0.07828540436361497,0.0],[0.0,0.07828540436361497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42666472702304237,0.0],[0.0,0.42666472702304237]],"imag":[[-0.9044098687621408,0.0],[0.0,0.9044098687621408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15280612048469777,0.11697904482406618],[0.18610290120208847,-0.921392546358734]],"imag":[[-0.9669604872180577,-0.16719332753875482],[-0.08368641386508292,-0.33075379032315805]]},{"name":"u","qubits":[2],"real":[[0.9779721639915796,0.0],[0.0,0.9779721639915796]],"imag":[[-0.2087353502826654,0.0],[0.0,0.2087353502826654]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7503431551249515,0.0],[0.0,0.7503431551249515]],"imag":[[-0.6610485228461924,0.0],[0.0,0.6610485228461924]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9111152280804032,0.0],[0.0,0.9111152280804032]],"imag":[[-0.4121517210445624,0.0],[0.0,0.4121517210445624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998671122717636,0.0],[0.0,0.998671122717636]],"imag":[[-0.0515362847894208,0.0],[0.0,0.0515362847894208]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3734219075821667,-0.06577315593987962],[-0.864871898671465,0.26082709026843864]],"imag":[[0.11906744109455056,0.9176344126974532],[-0.3136488837813821,-0.2925580379569301]]},{"name":"u","qubits":[1],"real":[[0.9387709229149332,0.0],[0.0,0.9387709229149332]],"imag":[[0.3445419485192543,0.0],[0.0,-0.3445419485192543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5594517120417952,0.0],[0.0,0.5594517120417952]],"imag":[[-0.8288629451806278,0.0],[0.0,0.8288629451806278]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.59033515339262,-0.392744566300402],[-0.37487923673878537,0.009507261719829518]],"imag":[[0.6959103394148364,-0.11386356663107061],[-0.16333635243443156,0.9125220029183689]]},{"name":"u","qubits":[1],"real":[[0.8512252215191339,-0.5248005547345596],[0.5248005547345596,0.8512252215191339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9338532510851676,0.3576564069573798],[-0.3576564069573798,0.9338532510851676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43233055365340534,-0.3603887771122728],[-0.5855024589073311,0.04236724219880839]],"imag":[[0.63041303209388,-0.5345929579366541],[0.2699195657180295,0.7632400116899841]]},{"name":"u","qubits":[1],"real":[[0.9870714493175629,0.0],[0.0,0.9870714493175629]],"imag":[[0.16028085956260024,0.0],[0.0,-0.16028085956260024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9190961668404014,0.0],[0.0,0.9190961668404014]],"imag":[[0.39403329313559415,0.0],[0.0,-0.39403329313559415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22996985003705528,0.2887007260731814],[-0.1828923311009225,0.6213042347613835]],"imag":[[0.6894503115330552,0.6232367341273499],[-0.6620593109573929,0.377105969014897]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6060975742852652,-0.18147760213202727],[0.3513474907763388,-0.4283490052266014]],"imag":[[-0.6455819058871205,-0.4277097300285327],[0.3040142660498699,-0.7750144492102781]]},{"name":"u","qubits":[1],"real":[[0.9069188025461717,0.0],[0.0,0.9069188025461717]],"imag":[[0.4213054540214475,0.0],[0.0,-0.4213054540214475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8890341500766337,0.0],[0.0,0.8890341500766337]],"imag":[[-0.4578408893900998,0.0],[0.0,0.4578408893900998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5749521952076313,-0.14201013457320363],[0.2962883049078585,-0.4374824612696156]],"imag":[[0.48528657473396336,-0.6432418171165523],[-0.5883367691923828,-0.612112883766202]]},{"name":"u","qubits":[1],"real":[[0.5867242460862272,-0.8097867985183189],[0.8097867985183189,0.5867242460862272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8965732683620452,0.4428954441610346],[-0.4428954441610346,0.8965732683620452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8041272750964588,-0.4844021994773481],[0.39311743989679765,0.20940677131640473]],"imag":[[0.09998459560433733,-0.3297528092818756],[0.434558493803503,0.7827939690870502]]},{"name":"u","qubits":[1],"real":[[0.617858351795339,0.0],[0.0,0.617858351795339]],"imag":[[0.786289423251227,0.0],[0.0,-0.786289423251227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9472080768766363,0.0],[0.0,0.9472080768766363]],"imag":[[0.3206194927007156,0.0],[0.0,-0.3206194927007156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9065303359113055,0.08316502642073113],[0.3598540035380892,0.4141547544362967]],"imag":[[-0.22065614081864796,0.35013882385704587],[0.004325936796256181,0.8360396053933417]]},{"name":"u","qubits":[2],"real":[[0.9338657796314601,0.0],[0.0,0.9338657796314601]],"imag":[[-0.35762369277401806,0.0],[0.0,0.35762369277401806]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.839994455781498,0.0],[0.0,0.839994455781498]],"imag":[[-0.5425949817832311,0.0],[0.0,0.5425949817832311]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9246757799419999,0.0],[0.0,0.9246757799419999]],"imag":[[-0.3807554359279119,0.0],[0.0,0.3807554359279119]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9974774524318422,0.0],[0.0,0.9974774524318422]],"imag":[[-0.0709840255978905,0.0],[0.0,0.0709840255978905]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1919461195655892,0.26538863719806804],[0.6507913142350101,-0.1857003556114832]],"imag":[[-0.09804476331445962,-0.9397408061888537],[-0.7280210003060299,-0.10941419631585546]]},{"name":"u","qubits":[1],"real":[[0.8281640438384468,0.0],[0.0,0.8281640438384468]],"imag":[[0.5604857861651366,0.0],[0.0,-0.5604857861651366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6135304822173102,0.0],[0.0,0.6135304822173102]],"imag":[[-0.7896710374517953,0.0],[0.0,0.7896710374517953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7721095754519816,0.4612288977147763],[0.4860370965622896,0.6284986650163875]],"imag":[[0.3091532458279806,-0.3090938013001835],[-0.2684008473434548,-0.5447186007318215]]},{"name":"u","qubits":[1],"real":[[0.809786798518319,-0.5867242460862269],[0.5867242460862269,0.809786798518319]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8965732683620452,0.4428954441610346],[-0.4428954441610346,0.8965732683620452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35692441763684807,-0.8908212911692277],[0.7457266794467434,0.40916550078143016]],"imag":[[0.20639530824837948,0.19090145108731726],[0.5233523252924247,-0.050770622830807736]]},{"name":"u","qubits":[1],"real":[[0.8511465854380412,0.0],[0.0,0.8511465854380412]],"imag":[[-0.5249280808807653,0.0],[0.0,0.5249280808807653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5963712414997278,0.0],[0.0,0.5963712414997278]],"imag":[[-0.8027087531054294,0.0],[0.0,0.8027087531054294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7003142306155841,-0.47542280974663176],[-0.4042485596731254,0.7481275648844636]],"imag":[[-0.35181097278898854,0.3997026016867866],[-0.4715634844056222,-0.2334868922176891]]}]}

==> anc/matched_benchmark/results/alternative_n4_i1_result.json <==
{
  "case": "alternative_n4_i1",
  "n": 4,
  "generator": 1,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.04,
  "c": 0.07,
  "l": 0.17333333333333334,
  "target_sha256": "d51fe2a30339c627cafaf8445c2f9b73da09cc3939c5803e648118f8cf04412b",
  "target_unitarity_defect": 9.881112858754427e-16,
  "structured": {
    "raw": {
      "cx": 580,
      "one_qubit": 626,
      "total": 1206
    },
    "optimized": {
      "cx": 554,
      "one_qubit": 511,
      "total": 1065
    },
    "depth": 929,
    "timing_samples": [
      {
        "construction_s": 0.009258526999985861,
        "optimization_s": 0.005431395000016437,
        "total_s": 0.014689922000002298
      },
      {
        "construction_s": 0.007149801000025491,
        "optimization_s": 0.005391809999991892,
        "total_s": 0.012541611000017383
      },
      {
        "construction_s": 0.006772926999985884,
        "optimization_s": 0.005958765999992011,
        "total_s": 0.012731692999977895
      }
    ],
    "median_construction_s": 0.007149801000025491,
    "median_optimization_s": 0.005431395000016437,
    "median_total_s": 0.012731692999977895,
    "validation_s": 0.011692925000033938,
    "phase_aligned_op_error": 5.465430560632184e-15,
    "phase_aligned_fro_error": 1.8860758692301652e-14,
    "alignment_phase": -2.5243969507410044e-16,
    "ordinary_op_error": 5.451316352286179e-15,
    "unitarity_defect": 1.0654094968336226e-14,
    "padding_leakage_op": 5.875366025905356e-16,
    "padding_action_error_op": 5.457692074723915e-15,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 9.217846944879862e-16,
      "fixed_coordinate_error": 1.629365103249045e-16,
      "unitarity_error": 1.750558520865002e-15,
      "reflection_product_error": 3.1873284259349098e-15,
      "normal_Schur_error": 1.1664444393883528e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 716,
      "one_qubit": 916,
      "total": 1632
    },
    "depth": 1352,
    "timing_samples": [
      {
        "construction_s": 0.0296603390000314,
        "optimization_s": 0.011108849999970971,
        "total_s": 0.04076918900000237
      },
      {
        "construction_s": 0.030691309000019373,
        "optimization_s": 0.007015522000017427,
        "total_s": 0.0377068310000368
      },
      {
        "construction_s": 0.025270777999992333,
        "optimization_s": 0.007308782000052361,
        "total_s": 0.032579560000044694
      }
    ],
    "median_construction_s": 0.0296603390000314,
    "median_optimization_s": 0.007308782000052361,
    "median_total_s": 0.0377068310000368,
    "validation_s": 0.017531812000015634,
    "phase_aligned_op_error": 1.6389362146380403e-14,
    "phase_aligned_fro_error": 5.496663406461966e-14,
    "alignment_phase": 4.017926939743311e-16,
    "ordinary_op_error": 1.6467983707518048e-14,
    "unitarity_defect": 1.9497335883871334e-14,
    "padding_leakage_op": 8.935005328139431e-15,
    "padding_action_error_op": 1.2441134029992958e-14
  },
  "cx_reduction_fraction": 0.22625698324022347
}

==> anc/matched_benchmark/results/alternative_n4_i1_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.5713771638716436,"gates":[{"name":"u","qubits":[3],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5722502304978091,0.0],[0.0,0.5722502304978091]],"imag":[[-0.8200790655145419,-0.0],[-0.0,0.8200790655145419]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.820079065514542,0.0],[0.0,0.820079065514542]],"imag":[[0.572250230497809,-0.0],[-0.0,-0.572250230497809]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9845254868550253,0.0],[0.0,0.9845254868550253]],"imag":[[-0.17524144981389403,-0.0],[-0.0,0.17524144981389403]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.2085518423482944,-0.0],[-0.0,0.2085518423482944]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.820079065514542,0.0],[0.0,0.820079065514542]],"imag":[[0.572250230497809,-0.0],[-0.0,-0.572250230497809]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.820079065514542,0.0],[0.0,0.820079065514542]],"imag":[[0.572250230497809,-0.0],[-0.0,-0.572250230497809]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9845254868550253,0.0],[0.0,0.9845254868550253]],"imag":[[-0.17524144981389403,-0.0],[-0.0,0.17524144981389403]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9845254868550253,0.0],[0.0,0.9845254868550253]],"imag":[[-0.17524144981389403,-0.0],[-0.0,0.17524144981389403]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6192369251212573,0.7852041967325253],[-0.7852041967325253,0.6192369251212573]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"u","qubits":[3],"real":[[0.6192369251212573,-0.7852041967325253],[0.7852041967325253,0.6192369251212573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9845254868550253,0.0],[0.0,0.9845254868550253]],"imag":[[0.17524144981389403,0.0],[0.0,-0.17524144981389403]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9845254868550253,0.0],[0.0,0.9845254868550253]],"imag":[[0.17524144981389403,0.0],[0.0,-0.17524144981389403]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.820079065514542,0.0],[0.0,0.820079065514542]],"imag":[[-0.572250230497809,0.0],[0.0,0.572250230497809]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.820079065514542,0.0],[0.0,0.820079065514542]],"imag":[[-0.572250230497809,0.0],[0.0,0.572250230497809]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9845254868550253,0.0],[0.0,0.9845254868550253]],"imag":[[0.17524144981389403,0.0],[0.0,-0.17524144981389403]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.820079065514542,0.0],[0.0,0.820079065514542]],"imag":[[-0.572250230497809,0.0],[0.0,0.572250230497809]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.5722502304978091,0.0],[0.0,0.5722502304978091]],"imag":[[0.8200790655145419,0.0],[0.0,-0.8200790655145419]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.2085518423482944,0.0],[0.0,-0.2085518423482944]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8462147727994255,0.0],[0.0,0.8462147727994255]],"imag":[[0.5328419637153371,0.0],[0.0,-0.5328419637153371]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9711211830400361,0.0],[0.0,0.9711211830400361]],"imag":[[0.2385867721624997,-0.0],[-0.0,-0.2385867721624997]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8222890703033104,0.0],[0.0,0.8222890703033104]],"imag":[[0.5690700175371369,-0.0],[-0.0,-0.5690700175371369]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8026579406375436,0.0],[0.0,0.8026579406375436]],"imag":[[-0.5964396284046672,-0.0],[-0.0,0.5964396284046672]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7316826264300961,0.0],[0.0,0.7316826264300961]],"imag":[[-0.6816454607641398,-0.0],[-0.0,0.6816454607641398]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.987638006257074,0.0],[0.0,0.987638006257074]],"imag":[[0.15675193331041185,-0.0],[-0.0,-0.15675193331041185]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9749115562394078,0.0],[0.0,0.9749115562394078]],"imag":[[-0.22259258188640488,-0.0],[-0.0,0.22259258188640488]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9934818453996905,0.0],[0.0,0.9934818453996905]],"imag":[[0.11399045074577718,-0.0],[-0.0,-0.11399045074577718]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.923050407655936,0.0],[0.0,0.923050407655936]],"imag":[[0.384679015448218,-0.0],[-0.0,-0.384679015448218]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.959967844225777,0.0],[0.0,0.959967844225777]],"imag":[[0.2801102248267892,-0.0],[-0.0,-0.2801102248267892]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999945957099499,0.0],[0.0,0.9999945957099499]],"imag":[[0.003287636064701268,-0.0],[-0.0,-0.003287636064701268]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9875303306943786,0.0],[0.0,0.9875303306943786]],"imag":[[0.15742885999285944,-0.0],[-0.0,-0.15742885999285944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9876829718488676,0.0],[0.0,0.9876829718488676]],"imag":[[-0.15646835820634536,-0.0],[-0.0,0.15646835820634536]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8582285573375675,0.0],[0.0,0.8582285573375675]],"imag":[[-0.5132677112095377,-0.0],[-0.0,0.5132677112095377]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9750639003840836,0.0],[0.0,0.9750639003840836]],"imag":[[-0.22192428926951147,-0.0],[-0.0,0.22192428926951147]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997588421507653,0.02196036296060026],[-0.02196036296060026,0.9997588421507653]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997588421507653,0.02196036296060026],[-0.02196036296060026,0.9997588421507653]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8303890439830169,0.5571840231314706],[-0.5571840231314706,0.8303890439830169]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8303890439830169,0.5571840231314706],[-0.5571840231314706,0.8303890439830169]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6149957089111416,0.7885304547199697],[-0.7885304547199697,0.6149957089111416]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9235785728742029,0.38255877080168277],[-0.38255877080168277,0.9235785728742029]],"imag":[[0.02357987109643334,0.009767102407152032],[0.009767102407152032,-0.02357987109643334]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679507,0.0],[0.0,-0.025522668558679507]]},{"name":"u","qubits":[3],"real":[[0.6149957089111416,-0.7885304547199697],[0.7885304547199697,0.6149957089111416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8303890439830169,-0.5571840231314706],[0.5571840231314706,0.8303890439830169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8303890439830169,-0.5571840231314706],[0.5571840231314706,0.8303890439830169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997588421507653,-0.02196036296060026],[0.02196036296060026,0.9997588421507653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997588421507653,-0.02196036296060026],[0.02196036296060026,0.9997588421507653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9750639003840836,0.0],[0.0,0.9750639003840836]],"imag":[[0.22192428926951147,0.0],[0.0,-0.22192428926951147]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8582285573375675,0.0],[0.0,0.8582285573375675]],"imag":[[0.5132677112095377,0.0],[0.0,-0.5132677112095377]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9876829718488676,0.0],[0.0,0.9876829718488676]],"imag":[[0.15646835820634536,0.0],[0.0,-0.15646835820634536]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9875303306943786,0.0],[0.0,0.9875303306943786]],"imag":[[-0.15742885999285944,0.0],[0.0,0.15742885999285944]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999945957099499,0.0],[0.0,0.9999945957099499]],"imag":[[-0.003287636064701268,0.0],[0.0,0.003287636064701268]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.959967844225777,0.0],[0.0,0.959967844225777]],"imag":[[-0.2801102248267892,0.0],[0.0,0.2801102248267892]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.923050407655936,0.0],[0.0,0.923050407655936]],"imag":[[-0.384679015448218,0.0],[0.0,0.384679015448218]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9934818453996905,0.0],[0.0,0.9934818453996905]],"imag":[[-0.11399045074577718,0.0],[0.0,0.11399045074577718]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9749115562394078,0.0],[0.0,0.9749115562394078]],"imag":[[0.22259258188640488,0.0],[0.0,-0.22259258188640488]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.987638006257074,0.0],[0.0,0.987638006257074]],"imag":[[-0.15675193331041185,0.0],[0.0,0.15675193331041185]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7316826264300961,0.0],[0.0,0.7316826264300961]],"imag":[[0.6816454607641398,0.0],[0.0,-0.6816454607641398]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8026579406375436,0.0],[0.0,0.8026579406375436]],"imag":[[0.5964396284046672,0.0],[0.0,-0.5964396284046672]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8222890703033104,0.0],[0.0,0.8222890703033104]],"imag":[[-0.5690700175371369,0.0],[0.0,0.5690700175371369]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9711211830400361,0.0],[0.0,0.9711211830400361]],"imag":[[-0.2385867721624997,0.0],[0.0,0.2385867721624997]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9620370874496483,0.0],[0.0,0.9620370874496483]],"imag":[[0.27291874683025663,0.0],[0.0,-0.27291874683025663]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9598214440900804,0.0],[0.0,0.9598214440900804]],"imag":[[0.28061146709433055,-0.0],[-0.0,-0.28061146709433055]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9278825045456438,0.0],[0.0,0.9278825045456438]],"imag":[[0.37287270985968307,-0.0],[-0.0,-0.37287270985968307]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9979799638226386,0.0],[0.0,0.9979799638226386]],"imag":[[0.06352945622752286,-0.0],[-0.0,-0.06352945622752286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9609769877276205,0.0],[0.0,0.9609769877276205]],"imag":[[-0.276628322949673,-0.0],[-0.0,0.276628322949673]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9789214236791008,0.0],[0.0,0.9789214236791008]],"imag":[[-0.2042372303525542,-0.0],[-0.0,0.2042372303525542]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998789410411922,0.0],[0.0,0.9998789410411922]],"imag":[[0.015559667809561964,-0.0],[-0.0,-0.015559667809561964]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999281522255994,0.0],[0.0,0.9999281522255994]],"imag":[[-0.011987092503966276,-0.0],[-0.0,0.011987092503966276]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999969267343743,0.0],[0.0,0.999969267343743]],"imag":[[0.00783992142931319,-0.0],[-0.0,-0.00783992142931319]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9440757921797146,0.0],[0.0,0.9440757921797146]],"imag":[[-0.3297285226064683,-0.0],[-0.0,0.3297285226064683]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9373530035253995,0.0],[0.0,0.9373530035253995]],"imag":[[-0.34838103677139554,-0.0],[-0.0,0.34838103677139554]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9869806455705209,0.0],[0.0,0.9869806455705209]],"imag":[[-0.16083906636510265,-0.0],[-0.0,0.16083906636510265]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8972181292306601,0.0],[0.0,0.8972181292306601]],"imag":[[-0.44158762276566865,-0.0],[-0.0,0.44158762276566865]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9722523265172037,0.0],[0.0,0.9722523265172037]],"imag":[[-0.23393463527636216,-0.0],[-0.0,0.23393463527636216]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982182445453195,0.0],[0.0,0.9982182445453195]],"imag":[[0.059668553333064776,-0.0],[-0.0,-0.059668553333064776]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650899],[-0.3826834323650899,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,0.3826834323650896],[-0.3826834323650896,0.9238795325112868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,0.3826834323650896],[-0.3826834323650896,0.9238795325112868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9917377983598201,0.1282814846515922],[-0.1282814846515922,0.9917377983598201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917377983598201,0.1282814846515922],[-0.1282814846515922,0.9917377983598201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9706891300654368,0.24033853784361248],[-0.24033853784361248,0.9706891300654368]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9706891300654368,0.24033853784361248],[-0.24033853784361248,0.9706891300654368]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.5998445969433398,0.8001165287118385],[-0.8001165287118385,0.5998445969433398]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9214425211403233,0.3816739892035794],[-0.3816739892035794,0.9214425211403233]],"imag":[[-0.06706020301071643,-0.027777245582531813],[-0.027777245582531813,0.06706020301071643]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"u","qubits":[3],"real":[[0.5998445969433398,-0.8001165287118385],[0.8001165287118385,0.5998445969433398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9706891300654368,-0.24033853784361248],[0.24033853784361248,0.9706891300654368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9706891300654368,-0.24033853784361248],[0.24033853784361248,0.9706891300654368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9917377983598201,-0.1282814846515922],[0.1282814846515922,0.9917377983598201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917377983598201,-0.1282814846515922],[0.1282814846515922,0.9917377983598201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650899],[0.3826834323650899,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,-0.3826834323650896],[0.3826834323650896,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,-0.3826834323650896],[0.3826834323650896,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650899],[0.3826834323650899,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9982182445453195,0.0],[0.0,0.9982182445453195]],"imag":[[-0.059668553333064776,0.0],[0.0,0.059668553333064776]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9722523265172037,0.0],[0.0,0.9722523265172037]],"imag":[[0.23393463527636216,0.0],[0.0,-0.23393463527636216]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8972181292306601,0.0],[0.0,0.8972181292306601]],"imag":[[0.44158762276566865,0.0],[0.0,-0.44158762276566865]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9869806455705209,0.0],[0.0,0.9869806455705209]],"imag":[[0.16083906636510265,0.0],[0.0,-0.16083906636510265]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9373530035253995,0.0],[0.0,0.9373530035253995]],"imag":[[0.34838103677139554,0.0],[0.0,-0.34838103677139554]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9440757921797146,0.0],[0.0,0.9440757921797146]],"imag":[[0.3297285226064683,0.0],[0.0,-0.3297285226064683]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999969267343743,0.0],[0.0,0.999969267343743]],"imag":[[-0.00783992142931319,0.0],[0.0,0.00783992142931319]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999281522255994,0.0],[0.0,0.9999281522255994]],"imag":[[0.011987092503966276,0.0],[0.0,-0.011987092503966276]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9998789410411922,0.0],[0.0,0.9998789410411922]],"imag":[[-0.015559667809561964,0.0],[0.0,0.015559667809561964]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9789214236791008,0.0],[0.0,0.9789214236791008]],"imag":[[0.2042372303525542,0.0],[0.0,-0.2042372303525542]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9609769877276205,0.0],[0.0,0.9609769877276205]],"imag":[[0.276628322949673,0.0],[0.0,-0.276628322949673]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9979799638226386,0.0],[0.0,0.9979799638226386]],"imag":[[-0.06352945622752286,0.0],[0.0,0.06352945622752286]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9278825045456438,0.0],[0.0,0.9278825045456438]],"imag":[[-0.37287270985968307,0.0],[0.0,0.37287270985968307]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9598214440900804,0.0],[0.0,0.9598214440900804]],"imag":[[-0.28061146709433055,0.0],[0.0,0.28061146709433055]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.5476916144933713,0.0],[0.0,0.5476916144933713]],"imag":[[-0.8366802826729243,0.0],[0.0,0.8366802826729243]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999676616286974,0.0],[0.0,0.9999676616286974]],"imag":[[0.008042120170381353,-0.0],[-0.0,-0.008042120170381353]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996555020461301,0.0],[0.0,0.9996555020461301]],"imag":[[0.026246470789414285,-0.0],[-0.0,-0.026246470789414285]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9978577777421505,0.0],[0.0,0.9978577777421505]],"imag":[[0.0654206037842596,-0.0],[-0.0,-0.0654206037842596]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9062724081962048,0.0],[0.0,0.9062724081962048]],"imag":[[0.4226941236192567,-0.0],[-0.0,-0.4226941236192567]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8439846659345114,0.0],[0.0,0.8439846659345114]],"imag":[[0.5363673029439913,-0.0],[-0.0,-0.5363673029439913]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9119650342336096,0.0],[0.0,0.9119650342336096]],"imag":[[0.4102679323750409,-0.0],[-0.0,-0.4102679323750409]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986875641977512,0.0],[0.0,0.9986875641977512]],"imag":[[-0.051216687873803506,-0.0],[-0.0,0.051216687873803506]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9236803975638399,0.0],[0.0,0.9236803975638399]],"imag":[[-0.3831638333093386,-0.0],[-0.0,0.3831638333093386]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997520235546075,0.0],[0.0,0.9997520235546075]],"imag":[[-0.02226861914146377,-0.0],[-0.0,0.02226861914146377]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9493267426116042,0.0],[0.0,0.9493267426116042]],"imag":[[0.31429084581393874,-0.0],[-0.0,-0.31429084581393874]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9910380105041092,0.0],[0.0,0.9910380105041092]],"imag":[[-0.13358016969616826,-0.0],[-0.0,0.13358016969616826]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9853064028718405,0.0],[0.0,0.9853064028718405]],"imag":[[-0.17079605516449828,-0.0],[-0.0,0.17079605516449828]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9507912138459801,0.0],[0.0,0.9507912138459801]],"imag":[[-0.30983232186666354,-0.0],[-0.0,0.30983232186666354]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9617817260154704,0.0],[0.0,0.9617817260154704]],"imag":[[-0.2738172958428715,-0.0],[-0.0,0.2738172958428715]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.992641086716115,-0.12109365368610474],[0.12109365368610474,0.992641086716115]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.992641086716115,-0.12109365368610474],[0.12109365368610474,0.992641086716115]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8353810565581723,0.5496712566104869],[-0.5496712566104869,0.8353810565581723]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8353810565581723,0.5496712566104869],[-0.5496712566104869,0.8353810565581723]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7872977603026932,0.6165729775317461],[-0.6165729775317461,0.7872977603026932]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9201136607117684,0.3811235571915709],[-0.3811235571915709,0.9201136607117684]],"imag":[[-0.08333211844698563,-0.03451729364202263],[-0.03451729364202263,0.08333211844698563]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"u","qubits":[3],"real":[[0.7872977603026932,-0.6165729775317461],[0.6165729775317461,0.7872977603026932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8353810565581723,-0.5496712566104869],[0.5496712566104869,0.8353810565581723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8353810565581723,-0.5496712566104869],[0.5496712566104869,0.8353810565581723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.992641086716115,0.12109365368610474],[-0.12109365368610474,0.992641086716115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.992641086716115,0.12109365368610474],[-0.12109365368610474,0.992641086716115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9617817260154704,0.0],[0.0,0.9617817260154704]],"imag":[[0.2738172958428715,0.0],[0.0,-0.2738172958428715]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9507912138459801,0.0],[0.0,0.9507912138459801]],"imag":[[0.30983232186666354,0.0],[0.0,-0.30983232186666354]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9853064028718405,0.0],[0.0,0.9853064028718405]],"imag":[[0.17079605516449828,0.0],[0.0,-0.17079605516449828]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9910380105041092,0.0],[0.0,0.9910380105041092]],"imag":[[0.13358016969616826,0.0],[0.0,-0.13358016969616826]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9493267426116042,0.0],[0.0,0.9493267426116042]],"imag":[[-0.31429084581393874,0.0],[0.0,0.31429084581393874]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997520235546075,0.0],[0.0,0.9997520235546075]],"imag":[[0.02226861914146377,0.0],[0.0,-0.02226861914146377]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9236803975638399,0.0],[0.0,0.9236803975638399]],"imag":[[0.3831638333093386,0.0],[0.0,-0.3831638333093386]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986875641977512,0.0],[0.0,0.9986875641977512]],"imag":[[0.051216687873803506,0.0],[0.0,-0.051216687873803506]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9119650342336096,0.0],[0.0,0.9119650342336096]],"imag":[[-0.4102679323750409,0.0],[0.0,0.4102679323750409]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8439846659345114,0.0],[0.0,0.8439846659345114]],"imag":[[-0.5363673029439913,0.0],[0.0,0.5363673029439913]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9062724081962048,0.0],[0.0,0.9062724081962048]],"imag":[[-0.4226941236192567,0.0],[0.0,0.4226941236192567]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9978577777421505,0.0],[0.0,0.9978577777421505]],"imag":[[-0.0654206037842596,0.0],[0.0,0.0654206037842596]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9996555020461301,0.0],[0.0,0.9996555020461301]],"imag":[[-0.026246470789414285,0.0],[0.0,0.026246470789414285]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999676616286974,0.0],[0.0,0.9999676616286974]],"imag":[[-0.008042120170381353,0.0],[0.0,0.008042120170381353]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.935147010268192,0.0],[0.0,0.935147010268192]],"imag":[[0.35425988932768265,0.0],[0.0,-0.35425988932768265]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9337684605377777,0.0],[0.0,0.9337684605377777]],"imag":[[-0.3578777194865709,-0.0],[-0.0,0.3578777194865709]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9310043761017941,0.0],[0.0,0.9310043761017941]],"imag":[[0.36500801591103316,-0.0],[-0.0,-0.36500801591103316]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8413912569397848,0.0],[0.0,0.8413912569397848]],"imag":[[0.5404264545202141,-0.0],[-0.0,-0.5404264545202141]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9789113585856385,0.0],[0.0,0.9789113585856385]],"imag":[[0.20428546701128653,-0.0],[-0.0,-0.20428546701128653]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9188654525388613,0.0],[0.0,0.9188654525388613]],"imag":[[0.3945710077166764,-0.0],[-0.0,-0.3945710077166764]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9975657607187904,0.0],[0.0,0.9975657607187904]],"imag":[[0.06973200873014467,-0.0],[-0.0,-0.06973200873014467]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9770926741370413,0.0],[0.0,0.9770926741370413]],"imag":[[0.21281425268934792,-0.0],[-0.0,-0.21281425268934792]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985318684010015,0.0],[0.0,0.9985318684010015]],"imag":[[-0.05416740521388363,-0.0],[-0.0,0.05416740521388363]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.913331772788917,0.0],[0.0,0.913331772788917]],"imag":[[-0.4072162482198544,-0.0],[-0.0,0.4072162482198544]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9886578420840223,0.0],[0.0,0.9886578420840223]],"imag":[[-0.15018545630574356,-0.0],[-0.0,0.15018545630574356]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9173905958866857,0.0],[0.0,0.9173905958866857]],"imag":[[-0.3979880583367695,-0.0],[-0.0,0.3979880583367695]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.954831263972907,0.0],[0.0,0.954831263972907]],"imag":[[0.2971485442331845,-0.0],[-0.0,-0.2971485442331845]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994183999792305,0.0],[0.0,0.9994183999792305]],"imag":[[-0.034100759272409964,-0.0],[-0.0,0.034100759272409964]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7349963872991857,0.0],[0.0,0.7349963872991857]],"imag":[[-0.6780710218385279,-0.0],[-0.0,0.6780710218385279]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.9003287198848978,0.4352105193471558],[-0.4352105193471558,0.9003287198848978]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6192369251212573,0.7852041967325253],[-0.7852041967325253,0.6192369251212573]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9205885616423568,0.3813202675978042],[-0.3813202675978042,0.9205885616423568]],"imag":[[-0.07791078722828054,-0.03227170472511831],[-0.03227170472511831,0.07791078722828054]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"u","qubits":[3],"real":[[0.6192369251212573,-0.7852041967325253],[0.7852041967325253,0.6192369251212573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9003287198848978,-0.4352105193471558],[0.4352105193471558,0.9003287198848978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7349963872991857,0.0],[0.0,0.7349963872991857]],"imag":[[0.6780710218385279,0.0],[0.0,-0.6780710218385279]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994183999792305,0.0],[0.0,0.9994183999792305]],"imag":[[0.034100759272409964,0.0],[0.0,-0.034100759272409964]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.954831263972907,0.0],[0.0,0.954831263972907]],"imag":[[-0.2971485442331845,0.0],[0.0,0.2971485442331845]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9173905958866857,0.0],[0.0,0.9173905958866857]],"imag":[[0.3979880583367695,0.0],[0.0,-0.3979880583367695]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9886578420840223,0.0],[0.0,0.9886578420840223]],"imag":[[0.15018545630574356,0.0],[0.0,-0.15018545630574356]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.913331772788917,0.0],[0.0,0.913331772788917]],"imag":[[0.4072162482198544,0.0],[0.0,-0.4072162482198544]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9985318684010015,0.0],[0.0,0.9985318684010015]],"imag":[[0.05416740521388363,0.0],[0.0,-0.05416740521388363]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9770926741370413,0.0],[0.0,0.9770926741370413]],"imag":[[-0.21281425268934792,0.0],[0.0,0.21281425268934792]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9975657607187904,0.0],[0.0,0.9975657607187904]],"imag":[[-0.06973200873014467,0.0],[0.0,0.06973200873014467]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9188654525388613,0.0],[0.0,0.9188654525388613]],"imag":[[-0.3945710077166764,0.0],[0.0,0.3945710077166764]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9789113585856385,0.0],[0.0,0.9789113585856385]],"imag":[[-0.20428546701128653,0.0],[0.0,0.20428546701128653]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8413912569397848,0.0],[0.0,0.8413912569397848]],"imag":[[-0.5404264545202141,0.0],[0.0,0.5404264545202141]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9310043761017941,0.0],[0.0,0.9310043761017941]],"imag":[[-0.36500801591103316,0.0],[0.0,0.36500801591103316]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9337684605377777,0.0],[0.0,0.9337684605377777]],"imag":[[0.3578777194865709,0.0],[0.0,-0.3578777194865709]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9990784723677302,0.0],[0.0,0.9990784723677302]],"imag":[[0.042920927894942264,0.0],[0.0,-0.042920927894942264]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9482684108925394,0.0],[0.0,0.9482684108925394]],"imag":[[-0.317469716513777,-0.0],[-0.0,0.317469716513777]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.961354786670074,0.0],[0.0,0.961354786670074]],"imag":[[-0.2753125027065362,-0.0],[-0.0,0.2753125027065362]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9972257327565843,0.0],[0.0,0.9972257327565843]],"imag":[[0.0744368049293722,-0.0],[-0.0,-0.0744368049293722]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9580422048229001,0.0],[0.0,0.9580422048229001]],"imag":[[-0.2866271685972497,-0.0],[-0.0,0.2866271685972497]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8909614309120548,0.0],[0.0,0.8909614309120548]],"imag":[[0.45407898941389446,-0.0],[-0.0,-0.45407898941389446]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9761218042259094,0.0],[0.0,0.9761218042259094]],"imag":[[0.21722390134318878,-0.0],[-0.0,-0.21722390134318878]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.757779847541324,0.0],[0.0,0.757779847541324]],"imag":[[0.6525103084704853,-0.0],[-0.0,-0.6525103084704853]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9952867783991266,0.0],[0.0,0.9952867783991266]],"imag":[[-0.09697540277765211,-0.0],[-0.0,0.09697540277765211]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8950120130953686,0.0],[0.0,0.8950120130953686]],"imag":[[-0.44604203435884343,-0.0],[-0.0,0.44604203435884343]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9408444819309272,0.0],[0.0,0.9408444819309272]],"imag":[[0.3388386943962056,-0.0],[-0.0,-0.3388386943962056]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9897285468049061,0.0],[0.0,0.9897285468049061]],"imag":[[0.14295944753477732,-0.0],[-0.0,-0.14295944753477732]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857765040532256,0.0],[0.0,0.9857765040532256]],"imag":[[0.1680615484178371,-0.0],[-0.0,-0.1680615484178371]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9965154212899143,0.0],[0.0,0.9965154212899143]],"imag":[[-0.08340872335304313,-0.0],[-0.0,0.08340872335304313]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940743263801416,0.0],[0.0,0.9940743263801416]],"imag":[[-0.10870250057780541,-0.0],[-0.0,0.10870250057780541]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.4352105193471558,0.9003287198848979],[-0.9003287198848979,0.4352105193471558]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6192369251212573,0.7852041967325254],[-0.7852041967325254,0.6192369251212573]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9205885616423568,0.38132026759780424],[-0.38132026759780424,0.9205885616423568]],"imag":[[-0.07791078722828054,-0.03227170472511832],[-0.03227170472511832,0.07791078722828054]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6192369251212573,-0.7852041967325254],[0.7852041967325254,0.6192369251212573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.4352105193471558,-0.9003287198848979],[0.9003287198848979,0.4352105193471558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9940743263801416,0.0],[0.0,0.9940743263801416]],"imag":[[0.10870250057780541,0.0],[0.0,-0.10870250057780541]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9965154212899143,0.0],[0.0,0.9965154212899143]],"imag":[[0.08340872335304313,0.0],[0.0,-0.08340872335304313]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857765040532256,0.0],[0.0,0.9857765040532256]],"imag":[[-0.1680615484178371,0.0],[0.0,0.1680615484178371]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9897285468049061,0.0],[0.0,0.9897285468049061]],"imag":[[-0.14295944753477732,0.0],[0.0,0.14295944753477732]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9408444819309272,0.0],[0.0,0.9408444819309272]],"imag":[[-0.3388386943962056,0.0],[0.0,0.3388386943962056]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8950120130953686,0.0],[0.0,0.8950120130953686]],"imag":[[0.44604203435884343,0.0],[0.0,-0.44604203435884343]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9952867783991266,0.0],[0.0,0.9952867783991266]],"imag":[[0.09697540277765211,0.0],[0.0,-0.09697540277765211]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.757779847541324,0.0],[0.0,0.757779847541324]],"imag":[[-0.6525103084704853,0.0],[0.0,0.6525103084704853]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9761218042259094,0.0],[0.0,0.9761218042259094]],"imag":[[-0.21722390134318878,0.0],[0.0,0.21722390134318878]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8909614309120548,0.0],[0.0,0.8909614309120548]],"imag":[[-0.45407898941389446,0.0],[0.0,0.45407898941389446]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9580422048229001,0.0],[0.0,0.9580422048229001]],"imag":[[0.2866271685972497,0.0],[0.0,-0.2866271685972497]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9972257327565843,0.0],[0.0,0.9972257327565843]],"imag":[[-0.0744368049293722,0.0],[0.0,0.0744368049293722]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.961354786670074,0.0],[0.0,0.961354786670074]],"imag":[[0.2753125027065362,0.0],[0.0,-0.2753125027065362]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9482684108925394,0.0],[0.0,0.9482684108925394]],"imag":[[0.317469716513777,0.0],[0.0,-0.317469716513777]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9991118128979114,0.0],[0.0,0.9991118128979114]],"imag":[[-0.04213769485684961,0.0],[0.0,0.04213769485684961]]},{"name":"u","qubits":[4],"real":[[0.0,0.9964378788000807],[0.9964378788000807,0.0]],"imag":[[0.0,0.08433002841453112],[-0.08433002841453112,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06963132232863432,0.02445538139316308],[-0.02445538139316308,-0.06963132232863432]],"imag":[[-0.451092781658394,0.8894204380423093],[0.8894204380423093,0.451092781658394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9958433803218502,0.012660029380651666],[-0.012660029380651656,-0.9958433803218502]],"imag":[[0.09019074715120746,-0.0011465834200033546],[-0.0011465834200033538,-0.09019074715120746]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[0],"real":[[0.02936768527245948,-0.05549944508280098],[0.05549944508280098,0.02936768527245948]],"imag":[[-0.4667859905236304,0.882138418678221],[0.882138418678221,0.4667859905236304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]}]}

==> anc/matched_benchmark/results/alternative_n4_i2_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.34274312635661025,0.5687603284221256],[0.23426808874878743,0.49058936219254257]],"imag":[[-0.746400568470435,-0.043875158523519094],[0.5201267185179956,-0.6587174940603948]]},{"name":"u","qubits":[1],"real":[[0.9973929952470783,0.0],[0.0,0.9973929952470783]],"imag":[[0.07216102155638945,0.0],[0.0,-0.07216102155638945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7015510372898309,0.0],[0.0,0.7015510372898309]],"imag":[[-0.712619212537497,0.0],[0.0,0.712619212537497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13943354097066352,0.24475200642376174],[0.19317201131982217,0.5880587114981385]],"imag":[[0.9585651376697055,0.04251611280660336],[-0.15619135231918388,0.7697244879400085]]},{"name":"u","qubits":[1],"real":[[0.45300891127917436,-0.8915059878103215],[0.8915059878103215,0.45300891127917436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9434265040193673,0.33158171166967976],[-0.33158171166967976,0.9434265040193673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5163125644947736,-0.2124480179091207],[-0.1636400151542614,-0.4818572680995999]],"imag":[[0.46977759444607736,-0.6838100519791831],[0.6971027850622893,0.505057645896291]]},{"name":"u","qubits":[1],"real":[[0.7761057096190298,0.0],[0.0,0.7761057096190298]],"imag":[[-0.6306028286463217,0.0],[0.0,0.6306028286463217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8197953492104825,0.0],[0.0,0.8197953492104825]],"imag":[[0.5726566033958425,0.0],[0.0,-0.5726566033958425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7076994271299635,-0.6618434142311078],[0.25989776934644654,0.08023613205065444]],"imag":[[-0.14798502541672434,0.1980536496286882],[-0.640089917574925,0.718540332911951]]},{"name":"u","qubits":[2],"real":[[0.903488911051777,0.0],[0.0,0.903488911051777]],"imag":[[-0.42861146462323446,0.0],[0.0,0.42861146462323446]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9922446837540341,0.0],[0.0,0.9922446837540341]],"imag":[[0.12429999019250564,0.0],[0.0,-0.12429999019250564]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9589178513239501,0.0],[0.0,0.9589178513239501]],"imag":[[0.2836838987539805,0.0],[0.0,-0.2836838987539805]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7701348998634574,0.0],[0.0,0.7701348998634574]],"imag":[[0.6378810516172293,0.0],[0.0,-0.6378810516172293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16734349701295054,0.4434616455910032],[0.8823336353168808,-0.0602947600513699]],"imag":[[0.06181006282409494,0.8783606543048692],[0.4355031872784124,0.16789541914295839]]},{"name":"u","qubits":[1],"real":[[0.9190378930579197,0.0],[0.0,0.9190378930579197]],"imag":[[-0.39416919098739783,0.0],[0.0,0.39416919098739783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49752825020880026,0.0],[0.0,0.49752825020880026]],"imag":[[-0.8674477737847792,0.0],[0.0,0.8674477737847792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5370816763137793,0.40181609655270756],[0.6117421718592537,0.2228737054587763]],"imag":[[-0.51094968911889,-0.5376034902308913],[0.276125339884289,-0.7070032696231214]]},{"name":"u","qubits":[1],"real":[[0.6755633225610594,-0.7373019715220229],[0.7373019715220229,0.6755633225610594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.889053076380722,0.4578041364797551],[-0.4578041364797551,0.889053076380722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11171261302402309,0.4528242788963902],[-0.07632083413744165,-0.5067725867563144]],"imag":[[-0.7219950940714452,-0.5110709820270309],[-0.6785414552587594,0.5262491511482026]]},{"name":"u","qubits":[1],"real":[[0.9989773132358795,0.0],[0.0,0.9989773132358795]],"imag":[[-0.04521424156196266,0.0],[0.0,0.04521424156196266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7085416108391723,0.0],[0.0,0.7085416108391723]],"imag":[[0.705669034115449,0.0],[0.0,-0.705669034115449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0706155190418063,-0.6166265937332008],[-0.6236427288557741,0.1813292264541504]],"imag":[[-0.778502414375185,-0.09337603109714179],[0.004145603428624816,-0.7603764017584151]]},{"name":"u","qubits":[2],"real":[[0.5668000389490521,-0.8238553974134982],[0.8238553974134982,0.5668000389490521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9787016090876252,0.20528799372903736],[-0.20528799372903736,0.9787016090876252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975870266027789,0.06942711540764619],[-0.06942711540764619,0.9975870266027789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9220075384480904,0.3871719244016708],[-0.3871719244016708,0.9220075384480904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6833418600682062,0.6042798921679206],[-0.2920793628445587,-0.017496011129401037]],"imag":[[0.12474521798659526,-0.3902926399376844],[0.6573980367085964,0.6944143984153548]]},{"name":"u","qubits":[1],"real":[[0.9819957078077887,0.0],[0.0,0.9819957078077887]],"imag":[[0.1889032287894524,0.0],[0.0,-0.1889032287894524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3204884698202011,0.0],[0.0,0.3204884698202011]],"imag":[[0.9472524165777071,0.0],[0.0,-0.9472524165777071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2816240949547175,0.3485996359994694],[-0.5499615007703278,-0.7050506140078081]],"imag":[[0.704910672278876,-0.5497882383512007],[0.34832622772155425,0.2812735651264326]]},{"name":"u","qubits":[1],"real":[[0.6721165311175935,-0.740445385290808],[0.740445385290808,0.6721165311175935]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9127404141818823,0.40854000577554944],[-0.40854000577554944,0.9127404141818823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7672386543350684,-0.6236089259348477],[-0.5847902412587138,-0.5883638459471718]],"imag":[[0.09322604082643178,0.11732714988581087],[0.24632118531404754,0.5011728565837447]]},{"name":"u","qubits":[1],"real":[[0.9719849891702638,0.0],[0.0,0.9719849891702638]],"imag":[[-0.23504293400926168,0.0],[0.0,0.23504293400926168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5961808133200374,0.0],[0.0,0.5961808133200374]],"imag":[[0.8028501963810302,0.0],[0.0,-0.8028501963810302]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32621706756450086,0.5454996193481058],[-0.6302009102318032,0.43436049319485726]],"imag":[[-0.6350685182954026,-0.4389767273908397],[0.30515113410031214,0.5666220610352377]]},{"name":"u","qubits":[2],"real":[[0.9881387205610852,0.0],[0.0,0.9881387205610852]],"imag":[[-0.15356389200558077,0.0],[0.0,0.15356389200558077]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6709719328641293,0.0],[0.0,0.6709719328641293]],"imag":[[0.741482747815871,0.0],[0.0,-0.741482747815871]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9254720447584249,0.0],[0.0,0.9254720447584249]],"imag":[[-0.3788159109259536,0.0],[0.0,0.3788159109259536]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996486373922328,0.0],[0.0,0.9996486373922328]],"imag":[[-0.026506636147434218,0.0],[0.0,0.026506636147434218]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11620329261690852,-0.6104284883005621],[0.5103022723267183,0.3564604564201565]],"imag":[[-0.783248822402238,0.01987806986574069],[-0.3355736399788941,0.7070487013058132]]},{"name":"u","qubits":[1],"real":[[0.9973353819654777,0.0],[0.0,0.9973353819654777]],"imag":[[0.07295297032866294,0.0],[0.0,-0.07295297032866294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8788160908278901,0.0],[0.0,0.8788160908278901]],"imag":[[-0.477160642239053,0.0],[0.0,0.477160642239053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12737301867309037,-0.12466793032261189],[0.43068054544779316,-0.8200322966574]],"imag":[[0.8659956543719814,0.46721038930231906],[-0.21986793421447212,0.3061362306487777]]},{"name":"u","qubits":[1],"real":[[0.5254489954537316,-0.8508251014025529],[0.8508251014025529,0.5254489954537316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9209558379618481,0.38966696616981805],[-0.38966696616981805,0.9209558379618481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6457638733441275,0.10680145436293748],[-0.3176258559631299,-0.4291308713665637]],"imag":[[-0.4671129226262624,-0.5944644537271363],[-0.5137201115615682,0.671604167528041]]},{"name":"u","qubits":[1],"real":[[0.9843347792607784,0.0],[0.0,0.9843347792607784]],"imag":[[-0.1763095072241841,0.0],[0.0,0.1763095072241841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8293129228400743,0.0],[0.0,0.8293129228400743]],"imag":[[0.5587844629286439,0.0],[0.0,-0.5587844629286439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2721462898028639,0.5378301789211164],[-0.32147275921503726,-0.5932927698346557]],"imag":[[-0.7353226478451963,-0.3097994498932255],[-0.5309352743933444,0.5126077337979373]]},{"name":"u","qubits":[3],"real":[[0.9621878692662865,0.0],[0.0,0.9621878692662865]],"imag":[[0.2723866814600222,0.0],[0.0,-0.2723866814600222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.854998665702097,0.0],[0.0,0.854998665702097]],"imag":[[-0.5186301973927412,0.0],[0.0,0.5186301973927412]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9289491150454683,0.0],[0.0,0.9289491150454683]],"imag":[[-0.370207430579454,0.0],[0.0,0.370207430579454]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.864668079852147,0.0],[0.0,0.864668079852147]],"imag":[[-0.5023436191341552,0.0],[0.0,0.5023436191341552]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9971244801591662,0.0],[0.0,0.9971244801591662]],"imag":[[0.07578107327896878,0.0],[0.0,-0.07578107327896878]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9467851665797002,0.0],[0.0,0.9467851665797002]],"imag":[[0.32186619633731217,0.0],[0.0,-0.32186619633731217]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9817933376438444,0.0],[0.0,0.9817933376438444]],"imag":[[0.18995221019551248,0.0],[0.0,-0.18995221019551248]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9580540002382085,0.0],[0.0,0.9580540002382085]],"imag":[[-0.28658773984168734,0.0],[0.0,0.28658773984168734]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.35973464681681555,-0.3341476529326089],[-0.7333419762008331,-0.6448257234963151]],"imag":[[-0.5420329691495279,0.6820092303438104],[-0.1974861771780118,-0.08607288819904656]]},{"name":"u","qubits":[1],"real":[[0.957565170485255,0.0],[0.0,0.957565170485255]],"imag":[[0.2882168355137231,0.0],[0.0,-0.2882168355137231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4472388059736328,0.0],[0.0,0.4472388059736328]],"imag":[[-0.8944145853189556,0.0],[0.0,0.8944145853189556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4305532788228257,0.2850425229573945],[-0.6187418281827647,0.4800184387109279]],"imag":[[0.6504343365530336,0.5570545826342448],[-0.09336807797517989,-0.6148359541941196]]},{"name":"u","qubits":[1],"real":[[0.46119990752524237,-0.8872962556546194],[0.8872962556546194,0.46119990752524237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9676194633751084,0.25241349824775083],[-0.25241349824775083,0.9676194633751084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41012616816853004,0.6804352827334778],[0.1529837695304971,0.4744685949358192]],"imag":[[0.5466415448952427,-0.26455126835710535],[-0.7138455812276076,-0.49183331001640035]]},{"name":"u","qubits":[1],"real":[[0.7610038486726175,0.0],[0.0,0.7610038486726175]],"imag":[[-0.6487473640065629,0.0],[0.0,0.6487473640065629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7769199650357512,0.0],[0.0,0.7769199650357512]],"imag":[[-0.6295993709724043,0.0],[0.0,0.6295993709724043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.740019474623892,-0.5826147456608484],[-0.23078644025471134,0.478238488227076]],"imag":[[-0.11860543994735696,-0.31442643802774917],[0.6205171599455017,-0.5770476770475796]]},{"name":"u","qubits":[2],"real":[[0.9999912348089902,0.0],[0.0,0.9999912348089902]],"imag":[[0.004186920729004924,0.0],[0.0,-0.004186920729004924]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9486933161052651,0.0],[0.0,0.9486933161052651]],"imag":[[0.31619771026557997,0.0],[0.0,-0.31619771026557997]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977373936088508,0.0],[0.0,0.9977373936088508]],"imag":[[0.06723163983287272,0.0],[0.0,-0.06723163983287272]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7009844640029502,0.0],[0.0,0.7009844640029502]],"imag":[[-0.7131765428184641,0.0],[0.0,0.7131765428184641]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7628602167410655,-0.2909346112016075],[0.011548265643185111,0.6629647213590056]],"imag":[[-0.05452941050241263,0.5748285701920217],[0.6441564023315057,0.3813226260390824]]},{"name":"u","qubits":[1],"real":[[0.8020340599818399,0.0],[0.0,0.8020340599818399]],"imag":[[0.5972782991445834,0.0],[0.0,-0.5972782991445834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867186785364281,0.0],[0.0,0.9867186785364281]],"imag":[[-0.16243844811904903,0.0],[0.0,0.16243844811904903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8513421353362034,-0.22723920127092698],[0.4025627848854847,-0.5909899331482692]],"imag":[[0.2545982326198251,-0.3984452960618392],[-0.2198624860527565,-0.663577117123058]]},{"name":"u","qubits":[1],"real":[[0.8959347148821792,-0.4441857569407064],[0.4441857569407064,0.8959347148821792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9555830665828087,0.2947219076692389],[-0.2947219076692389,0.9555830665828087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6428547338358355,-0.3167570903728942],[0.3873780024238769,-0.6240878364111362]],"imag":[[-0.5496248753369545,-0.42931950024916504],[0.3668631500079851,0.5708450620334493]]},{"name":"u","qubits":[1],"real":[[0.8924714072755693,0.0],[0.0,0.8924714072755693]],"imag":[[-0.45110396495216604,0.0],[0.0,0.45110396495216604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6875239939823282,0.0],[0.0,0.6875239939823282]],"imag":[[-0.7261616608569937,0.0],[0.0,0.7261616608569937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6765316898927014,-0.29615554221128015],[-0.37745612562014563,0.5689241199536805]],"imag":[[-0.4982525407507081,0.4542479202197107],[-0.3893278200157534,-0.6182847786647673]]},{"name":"u","qubits":[2],"real":[[0.7977918439751112,-0.6029329761149177],[0.6029329761149177,0.7977918439751112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.969159807498083,0.24643308935749425],[-0.24643308935749425,0.969159807498083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983466905515455,-0.05747943514663921],[0.05747943514663921,0.9983466905515455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9120290855325878,0.4101255260802378],[-0.4101255260802378,0.9120290855325878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.025633912034879937,0.38982091033077004],[0.07018136924034989,0.7232168769212194]],"imag":[[-0.8954165369260599,-0.21356915934193055],[0.4389153715292721,-0.528569031426538]]},{"name":"u","qubits":[1],"real":[[0.6066399191830164,0.0],[0.0,0.6066399191830164]],"imag":[[-0.7949767345360639,0.0],[0.0,0.7949767345360639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9088686715220233,0.0],[0.0,0.9088686715220233]],"imag":[[-0.4170824114318325,0.0],[0.0,0.4170824114318325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8829306496092544,0.3373683325047351],[-0.05135372810577214,-0.3880842396633526]],"imag":[[0.24164380452249518,-0.21960042791271678],[-0.39925497407811,-0.8290650657267161]]},{"name":"u","qubits":[1],"real":[[0.5996092402297429,-0.8002929207678339],[0.8002929207678339,0.5996092402297429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8812874459234342,0.4725806149830419],[-0.4725806149830419,0.8812874459234342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9527359685471279,0.15521078896907825],[0.24124516453260592,-0.09526445100077778]],"imag":[[0.10298404618381693,0.23999598216589335],[0.15326196872613732,0.9535387899332386]]},{"name":"u","qubits":[1],"real":[[0.8840394950492741,0.0],[0.0,0.8840394950492741]],"imag":[[-0.4674122069362593,0.0],[0.0,0.4674122069362593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4854372827813595,0.0],[0.0,0.4854372827813595]],"imag":[[-0.874271493579569,0.0],[0.0,0.874271493579569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8256274327387816,0.008175679955574812],[0.04355345776170017,0.7816685991056669]],"imag":[[-0.5625105112805248,0.04306303827361958],[-0.004935921908925755,0.6221518578000818]]},{"name":"u","qubits":[2],"real":[[0.9980790858696872,0.0],[0.0,0.9980790858696872]],"imag":[[-0.06195271059065605,0.0],[0.0,0.06195271059065605]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.555272771022246,0.0],[0.0,0.555272771022246]],"imag":[[-0.8316682931080615,0.0],[0.0,0.8316682931080615]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9464380550703403,0.0],[0.0,0.9464380550703403]],"imag":[[0.32288544085274506,0.0],[0.0,-0.32288544085274506]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999290787547555,0.0],[0.0,0.9999290787547555]],"imag":[[0.011909553336129147,0.0],[0.0,-0.011909553336129147]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9708723981485171,-0.13802661022177393],[-0.1669381625735889,0.927168773947632]],"imag":[[-0.11696062143277364,0.15708486374598138],[-0.12593112968587644,-0.3108553764518764]]},{"name":"u","qubits":[1],"real":[[0.8502848855368969,0.0],[0.0,0.8502848855368969]],"imag":[[0.5263227274472442,0.0],[0.0,-0.5263227274472442]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9689753236652899,0.0],[0.0,0.9689753236652899]],"imag":[[-0.24715748446637534,0.0],[0.0,0.24715748446637534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8789233507909944,-0.16353247258115808],[-0.18613534102117588,0.3918619491570593]],"imag":[[0.4379342120867457,-0.09468104208227192],[-0.032573058518086985,0.9004092644373103]]},{"name":"u","qubits":[1],"real":[[0.582867326455411,-0.8125673385946062],[0.8125673385946062,0.582867326455411]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8671886688266912,0.4979797311724558],[-0.4979797311724558,0.8671886688266912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8566892199065589,-0.2047500201187948],[-0.0907352020484921,-0.1363946168417236]],"imag":[[-0.4051993364032668,-0.24489693247486266],[-0.3060460772227991,0.9378163094243748]]},{"name":"u","qubits":[1],"real":[[0.8706693072814667,0.0],[0.0,0.8706693072814667]],"imag":[[0.4918688416214336,0.0],[0.0,-0.4918688416214336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.89816846858963,0.0],[0.0,0.89816846858963]],"imag":[[-0.43965145516802157,0.0],[0.0,0.43965145516802157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8206741246850398,0.23993829702854658],[0.24210349862901817,-0.10605215435546511]],"imag":[[0.4945353860299665,0.15607160746169307],[0.152691286549773,0.952273179040515]]},{"name":"u","qubits":[3],"real":[[0.7758372059021698,-0.6309331422091522],[0.6309331422091522,0.7758372059021698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9926433789213607,0.12107486231081997],[-0.12107486231081997,0.9926433789213607]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9966839860019567,-0.08136972438967233],[0.08136972438967233,0.9966839860019567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9686849180041318,0.2482932331565411],[-0.2482932331565411,0.9686849180041318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9971614673333196,-0.0752928154982994],[0.0752928154982994,0.9971614673333196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9955764255024271,-0.09395520732673708],[0.09395520732673708,0.9955764255024271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985325611930119,0.05415463264877576],[-0.05415463264877576,0.9985325611930119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8741072027259292,0.4857330523473272],[-0.4857330523473272,0.8741072027259292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5527131332921797,-0.2530639970979342],[0.8324192625137515,0.12651763095292254]],"imag":[[0.02028385533606479,0.7937602729236726],[-0.03427723581487498,-0.5384204041072491]]},{"name":"u","qubits":[1],"real":[[0.7105556995794152,0.0],[0.0,0.7105556995794152]],"imag":[[-0.7036409580142474,0.0],[0.0,0.7036409580142474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7664547360869222,0.0],[0.0,0.7664547360869222]],"imag":[[0.6422983244022411,0.0],[0.0,-0.6422983244022411]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9292024217950925,0.0034803763032958913],[-0.36808906411549014,0.08029361966399409]],"imag":[[-0.009086923218620832,-0.3694430593979822],[0.031791949218884924,0.9257713797070528]]},{"name":"u","qubits":[1],"real":[[0.7426933098426811,-0.6696317252900458],[0.6696317252900458,0.7426933098426811]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8488621650017802,0.5286142495511168],[-0.5286142495511168,0.8488621650017802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3217344094199647,-0.5906343236832446],[-0.6040778782756115,-0.48274830324515555]],"imag":[[0.4667261745362988,-0.5742862905251488],[-0.5601281681686208,-0.2971538791872389]]},{"name":"u","qubits":[1],"real":[[0.9314267462805667,0.0],[0.0,0.9314267462805667]],"imag":[[-0.3639288616106133,0.0],[0.0,0.3639288616106133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5404800399375891,0.0],[0.0,0.5404800399375891]],"imag":[[0.8413568365616708,0.0],[0.0,-0.8413568365616708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5301978313929434,0.4103544355102222],[-0.2543990043938347,0.7439597594589844]],"imag":[[-0.57490489228199,-0.46902437215302617],[0.5689075241020101,0.24114155985494634]]},{"name":"u","qubits":[2],"real":[[0.9909764190088183,0.0],[0.0,0.9909764190088183]],"imag":[[0.13403632704777876,0.0],[0.0,-0.13403632704777876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8900461280361729,0.0],[0.0,0.8900461280361729]],"imag":[[0.45587047499022854,0.0],[0.0,-0.45587047499022854]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6666417927619167,0.0],[0.0,0.6666417927619167]],"imag":[[-0.7453782396496277,0.0],[0.0,0.7453782396496277]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9878942416512717,0.0],[0.0,0.9878942416512717]],"imag":[[0.1551288732385391,0.0],[0.0,-0.1551288732385391]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11188544902802003,-0.9152571619790846],[-0.619553108606093,-0.1399606173102411]],"imag":[[-0.3594259422850581,-0.14352339793318783],[0.6888022821716139,-0.34945155214112306]]},{"name":"u","qubits":[1],"real":[[0.9720212768452658,0.0],[0.0,0.9720212768452658]],"imag":[[0.2348928210058772,0.0],[0.0,-0.2348928210058772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7357780906796454,0.0],[0.0,0.7357780906796454]],"imag":[[-0.6772227117247439,0.0],[0.0,0.6772227117247439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32940565204556793,-0.6925501662869323],[0.04753041851393661,-0.6618744373817383]],"imag":[[0.641763588435669,0.00238330328533648],[-0.6909213213344176,0.2868637589205022]]},{"name":"u","qubits":[1],"real":[[0.6114795688234085,-0.7912602207311691],[0.7912602207311691,0.6114795688234085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9602395572913474,0.27917734974907465],[-0.27917734974907465,0.9602395572913474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5688699267411977,0.13570019885911783],[-0.05133781776265839,0.6310949736866576]],"imag":[[-0.5097093078693589,0.6310062471563965],[0.6433877962692263,0.4302739897630734]]},{"name":"u","qubits":[1],"real":[[0.8845240974574337,0.0],[0.0,0.8845240974574337]],"imag":[[0.46649450266547887,0.0],[0.0,-0.46649450266547887]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6161135432417637,0.0],[0.0,0.6161135432417637]],"imag":[[-0.787657350523741,0.0],[0.0,0.787657350523741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.799084724495722,-0.07342042881663466],[0.18075882687121073,-0.1318563672991946]],"imag":[[0.546858530417866,0.23878607878012797],[-0.17244012669605552,0.959272926552111]]},{"name":"u","qubits":[2],"real":[[0.7172051638357368,-0.6968620760002325],[0.6968620760002325,0.7172051638357368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.987209948699702,0.15942558511208824],[-0.15942558511208824,0.987209948699702]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987822718749056,0.0493353158336091],[-0.0493353158336091,0.9987822718749056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8714725218712766,0.4904443328486092],[-0.4904443328486092,0.8714725218712766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06327999825309184,-0.8662321282421267],[0.5574994765853873,0.10799696960985801]],"imag":[[0.11459668802151675,0.48218786890246873],[0.8197911773876367,-0.07398252252728012]]},{"name":"u","qubits":[1],"real":[[0.9986915207204337,0.0],[0.0,0.9986915207204337]],"imag":[[0.05113948025848136,0.0],[0.0,-0.05113948025848136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5294719977185975,0.0],[0.0,0.5294719977185975]],"imag":[[0.8483274153485065,0.0],[0.0,-0.8483274153485065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09387670895699163,0.3878783013409656],[-0.04425158185727821,0.9184432442224543]],"imag":[[0.9142451229486319,0.06995314166563688],[-0.3916437363001919,-0.03345128490937253]]},{"name":"u","qubits":[1],"real":[[0.8125386204497883,-0.5829073599445754],[0.5829073599445754,0.8125386204497883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9077712602527207,0.4194655397755424],[-0.4194655397755424,0.9077712602527207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1666683425899882,-0.08577095620432251],[-0.07506601816306771,-0.16246211197621613]],"imag":[[0.3585506407014673,-0.9144979194632813],[0.9154387989090342,0.3604760193707119]]},{"name":"u","qubits":[1],"real":[[0.8491112005725869,0.0],[0.0,0.8491112005725869]],"imag":[[0.5282141318274058,0.0],[0.0,-0.5282141318274058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7317070845988358,0.0],[0.0,0.7317070845988358]],"imag":[[0.6816192062639317,0.0],[0.0,-0.6816192062639317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8626813495186665,0.16769003695504198],[0.2150371848824941,0.9397525946023824]],"imag":[[0.42505792020566185,-0.21676416947712215],[0.16989897816320707,0.2043487393526084]]},{"name":"u","qubits":[2],"real":[[0.9104020081871358,0.0],[0.0,0.9104020081871358]],"imag":[[0.41372476779717976,0.0],[0.0,-0.41372476779717976]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.957767376321583,0.0],[0.0,0.957767376321583]],"imag":[[-0.2875441754827787,0.0],[0.0,0.2875441754827787]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.976867672100073,0.0],[0.0,0.976867672100073]],"imag":[[-0.2138446894495728,0.0],[0.0,0.2138446894495728]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8723740599498016,0.0],[0.0,0.8723740599498016]],"imag":[[-0.4888389300441405,0.0],[0.0,0.4888389300441405]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.25947925952264295,0.3794334517099611],[-0.34490264327786224,-0.3965183813718245]],"imag":[[-0.8831507775662759,0.09351723736898923],[-0.18373182800377,0.8306972705339805]]},{"name":"u","qubits":[1],"real":[[0.9962680203500683,0.0],[0.0,0.9962680203500683]],"imag":[[0.08631356572263658,0.0],[0.0,-0.08631356572263658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6001482011730491,0.0],[0.0,0.6001482011730491]],"imag":[[-0.7998888276684163,0.0],[0.0,0.7998888276684163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12523533343459636,-0.6213419046805033],[-0.49270124883639765,0.35276981318084416]],"imag":[[0.7173348388509997,-0.289276818494224],[0.4764371098321269,0.6370295273205288]]},{"name":"u","qubits":[1],"real":[[0.8681820422192409,-0.49624584791011417],[0.49624584791011417,0.8681820422192409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9402616207280482,0.3404527641037212],[-0.3404527641037212,0.9402616207280482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4647617090994103,0.16119497341740976],[-0.3593154149979177,-0.16508289171877824]],"imag":[[0.7912688066583132,-0.363189220530407],[-0.16965453695494923,-0.9026945272334614]]},{"name":"u","qubits":[1],"real":[[0.9999833718532904,0.0],[0.0,0.9999833718532904]],"imag":[[0.005766803007190629,0.0],[0.0,-0.005766803007190629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.837910864339584,0.0],[0.0,0.837910864339584]],"imag":[[-0.5458070935978127,0.0],[0.0,0.5458070935978127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0111748313316824,-0.24719045917674468],[-0.12184934986547657,0.827956613694483]],"imag":[[0.9688447710503575,-0.010574007995023796],[0.21533153203943306,0.503262270676509]]},{"name":"u","qubits":[3],"real":[[0.9979740330481269,0.0],[0.0,0.9979740330481269]],"imag":[[-0.06362255387561845,0.0],[0.0,0.06362255387561845]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9948900505391917,0.0],[0.0,0.9948900505391917]],"imag":[[-0.10096428743929492,0.0],[0.0,0.10096428743929492]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9960681826011083,0.0],[0.0,0.9960681826011083]],"imag":[[-0.08858992950513755,0.0],[0.0,0.08858992950513755]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9691413383349913,0.0],[0.0,0.9691413383349913]],"imag":[[0.24650571257125437,0.0],[0.0,-0.24650571257125437]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9729075631314853,0.0],[0.0,0.9729075631314853]],"imag":[[0.23119444976373232,0.0],[0.0,-0.23119444976373232]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9967885865724546,0.0],[0.0,0.9967885865724546]],"imag":[[0.0800781722998724,0.0],[0.0,-0.0800781722998724]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9712729054940356,0.0],[0.0,0.9712729054940356]],"imag":[[0.23796836565639215,0.0],[0.0,-0.23796836565639215]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7076263083454972,0.0],[0.0,0.7076263083454972]],"imag":[[0.7065868720386215,0.0],[0.0,-0.7065868720386215]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8843269484522891,-0.25932233916465525],[0.014436526307326244,0.5682446365493519]],"imag":[[0.3811132000483802,-0.07396283796689855],[0.2692771132089095,-0.7774184562016448]]},{"name":"u","qubits":[1],"real":[[0.8837455611963643,0.0],[0.0,0.8837455611963643]],"imag":[[0.46796771583702573,0.0],[0.0,-0.46796771583702573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8343455185307231,0.0],[0.0,0.8343455185307231]],"imag":[[0.5512418305133407,0.0],[0.0,-0.5512418305133407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7079862811404938,-0.2738019320262618],[-0.3707378155228583,0.32036582502073185]],"imag":[[0.4810582112954742,0.4386011001818611],[0.36040518198742905,-0.7937426000264399]]},{"name":"u","qubits":[1],"real":[[0.7722106905989754,-0.6353665472187322],[0.6353665472187322,0.7722106905989754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9173228567194974,0.3981441655229679],[-0.3981441655229679,0.9173228567194974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43472161410254956,-0.3050111475786175],[0.13532467927111835,-0.27715945967793776]],"imag":[[0.2088462077418813,-0.8211994761303029],[0.865498475402515,0.3946926071858007]]},{"name":"u","qubits":[1],"real":[[0.9074640446645391,0.0],[0.0,0.9074640446645391]],"imag":[[0.4201297509592429,0.0],[0.0,-0.4201297509592429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7049059063167211,0.0],[0.0,0.7049059063167211]],"imag":[[0.7093008270401227,0.0],[0.0,-0.7093008270401227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7508692109228818,0.040408685295546365],[-0.17209780600902663,0.5710380554878036]],"imag":[[0.6371088320986693,0.1692775894872198],[-0.02588646976313361,-0.8022641553969551]]},{"name":"u","qubits":[2],"real":[[0.9969058602838793,0.0],[0.0,0.9969058602838793]],"imag":[[-0.07860474369692085,0.0],[0.0,0.07860474369692085]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8798736432185548,0.0],[0.0,0.8798736432185548]],"imag":[[0.47520771455155,0.0],[0.0,-0.47520771455155]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999718146055634,0.0],[0.0,0.9999718146055634]],"imag":[[-0.007507995368716298,0.0],[0.0,0.007507995368716298]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6813077449760638,0.0],[0.0,0.6813077449760638]],"imag":[[-0.7319971015213317,0.0],[0.0,0.7319971015213317]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19908424234627958,0.94200267899931],[-0.8832519819074137,-0.25310265964943374]],"imag":[[0.24291478073223888,0.11827436962139687],[0.34817209854875214,-0.18596012993963712]]},{"name":"u","qubits":[1],"real":[[0.998684902549776,0.0],[0.0,0.998684902549776]],"imag":[[0.051268561703486974,0.0],[0.0,-0.051268561703486974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6930288845071572,0.0],[0.0,0.6930288845071572]],"imag":[[-0.7209098176878751,0.0],[0.0,0.7209098176878751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08325463172922687,0.5117380680380703],[-0.0783099989887554,-0.7267266673782916]],"imag":[[0.808741467823659,-0.2777229811137849],[0.576951859843129,0.3645030128862826]]},{"name":"u","qubits":[1],"real":[[0.737028699516883,-0.6758614474050522],[0.6758614474050522,0.737028699516883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8831061979929277,0.46917314827947687],[-0.46917314827947687,0.8831061979929277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5108383945984702,-0.344403089617123],[-0.2228120337602746,0.6191413973720108]],"imag":[[0.5704831629531453,-0.5431202511904827],[0.6032809403608265,0.4506338143872483]]},{"name":"u","qubits":[1],"real":[[0.9924605114844692,0.0],[0.0,0.9924605114844692]],"imag":[[-0.122564812013831,0.0],[0.0,0.122564812013831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.740499567357579,0.0],[0.0,0.740499567357579]],"imag":[[0.6720568359471081,0.0],[0.0,-0.6720568359471081]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1785927529518927,0.2720333059385218],[-0.031220200450487113,0.47512079083031894]],"imag":[[-0.7120438037091864,-0.6221704996643419],[0.6783240739324012,-0.5596087775655009]]},{"name":"u","qubits":[2],"real":[[0.7304890588114196,-0.6829243991517702],[0.6829243991517702,0.7304890588114196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9681989734467048,0.25018142979994945],[-0.25018142979994945,0.9681989734467048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999755187938457,-0.006997271824012827],[0.006997271824012827,0.9999755187938457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9497933305859533,0.31287797809120754],[-0.31287797809120754,0.9497933305859533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6932709428663737,-0.5784409249943266],[-0.08071509413626397,-0.4970992344249285]],"imag":[[-0.3932707307366488,0.17355007466071276],[0.5984969554656109,-0.6230399818720457]]},{"name":"u","qubits":[1],"real":[[0.8505925648743426,0.0],[0.0,0.8505925648743426]],"imag":[[0.5258253403750025,0.0],[0.0,-0.5258253403750025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.991486599384177,0.0],[0.0,0.991486599384177]],"imag":[[-0.13020876791368685,0.0],[0.0,0.13020876791368685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6436771572738005,0.0979515507086407],[0.35897380100621273,0.46664871231218996]],"imag":[[0.32166033882810313,0.687473517557354],[-0.5944343141340857,0.547745046229052]]},{"name":"u","qubits":[1],"real":[[0.46851973669309094,-0.883453030063872],[0.883453030063872,0.46851973669309094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9568718652631913,0.29051029838499864],[-0.29051029838499864,0.9568718652631913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7736543998084545,0.48779173088466493],[-0.49606072589140265,-0.6059774709933381]],"imag":[[-0.27080585496452736,0.3003036560791332],[-0.28643815179205107,-0.551967613247885]]},{"name":"u","qubits":[1],"real":[[0.9673594145852431,0.0],[0.0,0.9673594145852431]],"imag":[[-0.2534082931028417,0.0],[0.0,0.2534082931028417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8411365032891698,0.0],[0.0,0.8411365032891698]],"imag":[[-0.5408228756575192,0.0],[0.0,0.5408228756575192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38917111439465213,0.4732461120346031],[-0.2278398904977686,-0.5487064386045807]],"imag":[[-0.6918364329525717,0.38202920203096813],[-0.5639123850903182,-0.5735965921042343]]},{"name":"u","qubits":[2],"real":[[0.9962401078833433,0.0],[0.0,0.9962401078833433]],"imag":[[0.08663513977933326,0.0],[0.0,-0.08663513977933326]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6157151793563373,0.0],[0.0,0.6157151793563373]],"imag":[[0.7879687924722611,0.0],[0.0,-0.7879687924722611]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9168243037189153,0.0],[0.0,0.9168243037189153]],"imag":[[-0.39929086655009544,0.0],[0.0,0.39929086655009544]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9931840641267563,0.0],[0.0,0.9931840641267563]],"imag":[[-0.11655648744132224,0.0],[0.0,0.11655648744132224]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8914715157330284,-0.3150681911102684],[0.05263546531516121,-0.7807225126009479]],"imag":[[0.16844851217335005,-0.2786317827056798],[-0.4172926349389577,0.462134961818321]]},{"name":"u","qubits":[1],"real":[[0.7529167147448178,0.0],[0.0,0.7529167147448178]],"imag":[[-0.6581158109769668,0.0],[0.0,0.6581158109769668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7765004465616553,0.0],[0.0,0.7765004465616553]],"imag":[[0.630116700690872,0.0],[0.0,-0.630116700690872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8258235807754326,-0.5528002493977229],[-0.359825171825581,0.6234911352195897]],"imag":[[-0.11146987732202138,0.001328213413375176],[-0.41966144164760616,0.5528733348765625]]},{"name":"u","qubits":[1],"real":[[0.9230258380190117,-0.38473796582778413],[0.38473796582778413,0.9230258380190117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9849566324780878,0.17280171335211084],[-0.17280171335211084,0.9849566324780878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7414094767600901,-0.14964356036932808],[0.1463423014128036,0.3372992646355248]],"imag":[[-0.4615785111247965,-0.46353432524262594],[0.46458712493497856,-0.8055879469295634]]},{"name":"u","qubits":[1],"real":[[0.9035115235910245,0.0],[0.0,0.9035115235910245]],"imag":[[-0.42856379541233486,0.0],[0.0,0.42856379541233486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5894817137086961,0.0],[0.0,0.5894817137086961]],"imag":[[-0.8077817212607988,0.0],[0.0,0.8077817212607988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6471102733589345,0.44672653970225956],[-0.5269482188203032,-0.814978105042782]],"imag":[[-0.5286566744941485,0.3196964393792314],[-0.15522882885670128,-0.1845000641592385]]},{"name":"u","qubits":[4],"real":[[0.9999059705554566,0.0],[0.0,0.9999059705554566]],"imag":[[-0.013713134125734895,0.0],[0.0,0.013713134125734895]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9671034652976039,0.0],[0.0,0.9671034652976039]],"imag":[[-0.25438334735073775,0.0],[0.0,0.25438334735073775]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999187710376399,0.0],[0.0,0.9999187710376399]],"imag":[[-0.01274563951223427,0.0],[0.0,0.01274563951223427]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9995811199405179,0.0],[0.0,0.9995811199405179]],"imag":[[0.028941054895425592,0.0],[0.0,-0.028941054895425592]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9957406546269617,0.0],[0.0,0.9957406546269617]],"imag":[[0.09219842039357133,0.0],[0.0,-0.09219842039357133]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9984083533774119,0.0],[0.0,0.9984083533774119]],"imag":[[-0.05639822609094261,0.0],[0.0,0.05639822609094261]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9902430851317318,0.0],[0.0,0.9902430851317318]],"imag":[[0.1393507529537959,0.0],[0.0,-0.1393507529537959]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9740638042093589,0.0],[0.0,0.9740638042093589]],"imag":[[-0.22627351884211225,0.0],[0.0,0.22627351884211225]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9886539260674589,0.0],[0.0,0.9886539260674589]],"imag":[[0.1502112328402884,0.0],[0.0,-0.1502112328402884]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9926825349478328,0.0],[0.0,0.9926825349478328]],"imag":[[-0.12075340496045968,0.0],[0.0,0.12075340496045968]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9654892853369172,0.0],[0.0,0.9654892853369172]],"imag":[[-0.26044277663166027,0.0],[0.0,0.26044277663166027]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988843069053969,0.0],[0.0,0.9988843069053969]],"imag":[[-0.047224373136389046,0.0],[0.0,0.047224373136389046]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9885970470866864,0.0],[0.0,0.9885970470866864]],"imag":[[0.15058512041859934,0.0],[0.0,-0.15058512041859934]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9991186370869823,0.0],[0.0,0.9991186370869823]],"imag":[[0.041975576535061135,0.0],[0.0,-0.041975576535061135]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9673401208399015,0.0],[0.0,0.9673401208399015]],"imag":[[-0.2534819335050225,0.0],[0.0,0.2534819335050225]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8097296134650084,0.0],[0.0,0.8097296134650084]],"imag":[[0.5868031638273673,0.0],[0.0,-0.5868031638273673]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.2454858870943703,0.8727131072237768],[-0.23975179627827298,0.47386303537736707]],"imag":[[0.4220012536453294,-0.0048428957330135785],[-0.8391487933260716,0.1174827755191699]]},{"name":"u","qubits":[1],"real":[[0.25381979319627623,0.0],[0.0,0.25381979319627623]],"imag":[[0.9672515249829279,0.0],[0.0,-0.9672515249829279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9723367885360664,0.0],[0.0,0.9723367885360664]],"imag":[[0.23358332487437733,0.0],[0.0,-0.23358332487437733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.471069387803581,0.10721152419769978],[-0.2818859765439675,0.6243700235695233]],"imag":[[-0.8357635570731615,-0.2609570800380432],[0.011541437112829444,0.7284017882494642]]},{"name":"u","qubits":[1],"real":[[0.536655299135832,-0.8438015702221884],[0.8438015702221884,0.536655299135832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9494859265157628,0.3138096164053989],[-0.3138096164053989,0.9494859265157628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7014172546610659,-0.3454435283013529],[0.6122445999271698,-0.6370133949955182]],"imag":[[-0.06409489773028462,-0.6201406676741901],[-0.3592523191417108,-0.3005133202498785]]},{"name":"u","qubits":[1],"real":[[0.9075212613538409,0.0],[0.0,0.9075212613538409]],"imag":[[-0.42000614303928174,0.0],[0.0,0.42000614303928174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6426323309947763,0.0],[0.0,0.6426323309947763]],"imag":[[0.7661747105981901,0.0],[0.0,-0.7661747105981901]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7525919956897189,-0.15491979875252238],[-0.15643963755020612,0.7806572468021586]],"imag":[[-0.638923308123663,-0.03717728223739398],[0.030148535009864502,-0.6043111521850251]]},{"name":"u","qubits":[2],"real":[[0.8763215547920563,0.0],[0.0,0.8763215547920563]],"imag":[[0.4817266160456914,0.0],[0.0,-0.4817266160456914]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999984698140824,0.0],[0.0,0.999984698140824]],"imag":[[0.005532041594669561,0.0],[0.0,-0.005532041594669561]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9678352177045794,0.0],[0.0,0.9678352177045794]],"imag":[[0.2515849585542216,0.0],[0.0,-0.2515849585542216]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7118894520365421,0.0],[0.0,0.7118894520365421]],"imag":[[-0.7022915406575191,0.0],[0.0,0.7022915406575191]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04126137467356528,0.21102542642962435],[-0.2278353353010113,0.6449465739376572]],"imag":[[-0.8372922568613855,-0.5027001541278959],[0.49530822277475944,-0.5355415401311673]]},{"name":"u","qubits":[1],"real":[[0.9888582720354835,0.0],[0.0,0.9888582720354835]],"imag":[[0.14886006122193365,0.0],[0.0,-0.14886006122193365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6517245432824038,0.0],[0.0,0.6517245432824038]],"imag":[[-0.7584557466875324,0.0],[0.0,0.7584557466875324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23433491913103088,-0.18996225718688195],[0.6017989337357097,0.5951138141613114]],"imag":[[0.7606903149567188,-0.5747623258803294],[-0.06538680112579144,-0.5285850525577457]]},{"name":"u","qubits":[1],"real":[[0.6893747923375048,-0.7244048562024017],[0.7244048562024017,0.6893747923375048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.838039442845532,0.5456096518896547],[-0.5456096518896547,0.838039442845532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5431606629614837,-0.35206758555133694],[0.20561334182478475,-0.7923438043523741]],"imag":[[0.7426168659274959,0.17188688098664484],[-0.3334963842606232,0.4676479563230675]]},{"name":"u","qubits":[1],"real":[[0.884828937319995,0.0],[0.0,0.884828937319995]],"imag":[[0.46591603501185536,0.0],[0.0,-0.46591603501185536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9301871169742705,0.0],[0.0,0.9301871169742705]],"imag":[[0.3670857221618607,0.0],[0.0,-0.3670857221618607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.745514392982324,0.2184673194522328],[0.11911924410646618,0.5928489596862854]],"imag":[[0.5116301843062083,-0.36703524993431946],[0.41018709151617194,0.6827058419523718]]},{"name":"u","qubits":[2],"real":[[0.6668848378225298,-0.7451607967965157],[0.7451607967965157,0.6668848378225298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9681810474047081,0.25025079309828824],[-0.25025079309828824,0.9681810474047081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978959993432348,-0.06483497894475398],[0.06483497894475398,0.9978959993432348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9620047707079733,0.2730326374906481],[-0.2730326374906481,0.9620047707079733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5931688114126469,0.154513830232404],[0.22965114603438047,0.5492430609948892]],"imag":[[-0.37058558388157814,-0.6978126986902495],[0.6768141822624237,-0.43302999175866186]]},{"name":"u","qubits":[1],"real":[[0.9966327796272617,0.0],[0.0,0.9966327796272617]],"imag":[[0.08199452769812157,0.0],[0.0,-0.08199452769812157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8442722731385724,0.0],[0.0,0.8442722731385724]],"imag":[[0.5359144790070779,0.0],[0.0,-0.5359144790070779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13579353504004366,0.49742409702532275],[0.3856997413275325,-0.14544410327371765]],"imag":[[0.8196903725664598,-0.24947359912770026],[0.40112780818968524,0.8180331312726385]]},{"name":"u","qubits":[1],"real":[[0.7026551951362948,-0.7115305170883224],[0.7115305170883224,0.7026551951362948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9739597399945064,0.22672102873318453],[-0.22672102873318453,0.9739597399945064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07304718750711797,-0.11867008452333014],[-0.1852326589307888,0.2605469848621399]],"imag":[[-0.9663501837349795,-0.21621480483976396],[0.1628505230513597,-0.9334258609480328]]},{"name":"u","qubits":[1],"real":[[0.9368222833074427,0.0],[0.0,0.9368222833074427]],"imag":[[-0.34980567390857126,0.0],[0.0,0.34980567390857126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8931523543915757,0.0],[0.0,0.8931523543915757]],"imag":[[-0.4497542349381329,0.0],[0.0,0.4497542349381329]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4850532611380456,0.3394442396473903],[-0.6602942361893543,-0.688192954567525]],"imag":[[-0.5589574447039084,0.5805751605430851],[-0.12767705559160356,-0.2722141590994054]]},{"name":"u","qubits":[2],"real":[[0.9964082181556121,0.0],[0.0,0.9964082181556121]],"imag":[[-0.08467976613074829,0.0],[0.0,0.08467976613074829]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8057348502964646,0.0],[0.0,0.8057348502964646]],"imag":[[-0.5922764143689446,0.0],[0.0,0.5922764143689446]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9221353378435233,0.0],[0.0,0.9221353378435233]],"imag":[[-0.3868674433190406,0.0],[0.0,0.3868674433190406]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992067924690273,0.0],[0.0,0.9992067924690273]],"imag":[[-0.03982192717282943,0.0],[0.0,0.03982192717282943]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1564888735561908,-0.7905895238362665],[-0.31134193853028047,-0.32489748923538175]],"imag":[[0.29632570894562615,-0.5125139134417057],[-0.8892516539108564,0.08209332992124486]]},{"name":"u","qubits":[1],"real":[[0.8814777978364328,0.0],[0.0,0.8814777978364328]],"imag":[[0.47222546725206704,0.0],[0.0,-0.47222546725206704]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4813346087652803,0.0],[0.0,0.4813346087652803]],"imag":[[0.8765369327100682,0.0],[0.0,-0.8765369327100682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7676300017928308,-0.32737245360277706],[0.2916103722441608,-0.7093759104481169]],"imag":[[0.5108292997671381,0.20645794600608505],[-0.25448182183915596,0.5890570522699405]]},{"name":"u","qubits":[1],"real":[[0.8547863213671237,-0.5189801005854273],[0.5189801005854273,0.8547863213671237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.897341361783727,0.4413371505234136],[-0.4413371505234136,0.897341361783727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8521194061818131,-0.2462601764728339],[0.47776332326169946,-0.7071894004019081]],"imag":[[0.0670999778176506,0.4568873341085235],[0.2028110389775707,0.48009690831535745]]},{"name":"u","qubits":[1],"real":[[0.5989485941746047,0.0],[0.0,0.5989485941746047]],"imag":[[-0.8007874758862459,0.0],[0.0,0.8007874758862459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8242621220653259,0.0],[0.0,0.8242621220653259]],"imag":[[-0.5662084016758897,0.0],[0.0,0.5662084016758897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7455405748785631,0.6242682197655925],[-0.533119945376176,-0.5840231039330467]],"imag":[[0.21957629454119304,-0.07902336284921531],[-0.3342732803073019,-0.5127977300916109]]},{"name":"u","qubits":[3],"real":[[0.9769901120467999,0.0],[0.0,0.9769901120467999]],"imag":[[-0.21328460085712128,0.0],[0.0,0.21328460085712128]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989266768156079,0.0],[0.0,0.9989266768156079]],"imag":[[-0.04631948128084103,0.0],[0.0,0.04631948128084103]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9948336887075634,0.0],[0.0,0.9948336887075634]],"imag":[[0.10151813538724451,0.0],[0.0,-0.10151813538724451]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9456791926865586,0.0],[0.0,0.9456791926865586]],"imag":[[-0.32510131423865196,0.0],[0.0,0.32510131423865196]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9938181107790124,0.0],[0.0,0.9938181107790124]],"imag":[[-0.11102055074460146,0.0],[0.0,0.11102055074460146]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9822537522105388,0.0],[0.0,0.9822537522105388]],"imag":[[0.18755683476833732,0.0],[0.0,-0.18755683476833732]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999999870999479,0.0],[0.0,0.9999999870999479]],"imag":[[-0.00016062410831397804,0.0],[0.0,0.00016062410831397804]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6895083098955136,0.0],[0.0,0.6895083098955136]],"imag":[[0.7242777717043596,0.0],[0.0,-0.7242777717043596]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3120367716678314,0.017006614743418514],[-0.2465061503838491,-0.21315268669300008]],"imag":[[0.8525321596373796,-0.4189662814190559],[-0.33920007036272526,-0.8824647087812705]]},{"name":"u","qubits":[1],"real":[[0.9781585561198919,0.0],[0.0,0.9781585561198919]],"imag":[[0.2078601430997496,0.0],[0.0,-0.2078601430997496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8889178200389716,0.0],[0.0,0.8889178200389716]],"imag":[[-0.458066708261103,0.0],[0.0,0.458066708261103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3720725770877835,0.3843659718373248],[0.40072297593614625,0.6841219933010881]],"imag":[[0.8359257934004165,-0.12269011777925909],[-0.04702299292918738,0.6076076307738457]]},{"name":"u","qubits":[1],"real":[[0.8717668346813456,-0.48992099970267394],[0.48992099970267394,0.8717668346813456]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.93016758408965,0.36713521420428186],[-0.36713521420428186,0.93016758408965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2842295056785098,-0.7656634155189894],[0.6340673085036413,-0.6009046615707465]],"imag":[[0.5558288955273323,0.15500761637549001],[-0.45631839244716377,-0.16925058553497244]]},{"name":"u","qubits":[1],"real":[[0.6370196456152734,0.0],[0.0,0.6370196456152734]],"imag":[[0.7708475667083549,0.0],[0.0,-0.7708475667083549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7913385618581459,0.0],[0.0,0.7913385618581459]],"imag":[[0.6113781812563165,0.0],[0.0,-0.6113781812563165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9430830156222092,0.2386861221685658],[-0.014293861876944472,0.28714730333401955]],"imag":[[-0.18092851652275596,0.14452761894505406],[-0.27866643692134346,-0.9163444377711942]]},{"name":"u","qubits":[2],"real":[[0.9501922737471085,0.0],[0.0,0.9501922737471085]],"imag":[[-0.31166431125700006,0.0],[0.0,0.31166431125700006]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9884034776194836,0.0],[0.0,0.9884034776194836]],"imag":[[0.15185047062722923,0.0],[0.0,-0.15185047062722923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.944518083676159,0.0],[0.0,0.944518083676159]],"imag":[[0.32845941851120103,0.0],[0.0,-0.32845941851120103]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7050772026720087,0.0],[0.0,0.7050772026720087]],"imag":[[0.7091305509370015,0.0],[0.0,-0.7091305509370015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3923774672797184,-0.9004106669596212],[0.29698481255125847,-0.31089316707455633]],"imag":[[0.1557313098067493,-0.10511095633832948],[-0.8564973458399752,0.2855831863911534]]},{"name":"u","qubits":[1],"real":[[0.9999524665209085,0.0],[0.0,0.9999524665209085]],"imag":[[0.009750112755829272,0.0],[0.0,-0.009750112755829272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8075895654602049,0.0],[0.0,0.8075895654602049]],"imag":[[-0.5897449395796436,0.0],[0.0,0.5897449395796436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.016122303037122476,-0.5507073644396581],[-0.37116865559370893,0.5100122029005926]],"imag":[[0.8266573093522843,-0.11445157487403357],[0.42262464829205054,0.6507762969356397]]},{"name":"u","qubits":[1],"real":[[0.7477353857683993,-0.6639968319727009],[0.6639968319727009,0.7477353857683993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112071928026838,0.411948360580125],[-0.411948360580125,0.9112071928026838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2656504989129521,-0.5270711696360081],[-0.22652458530619374,0.7745012256300987]],"imag":[[-0.7752012581587138,-0.22514174183162303],[-0.5264783319646726,-0.26768457131674245]]},{"name":"u","qubits":[1],"real":[[0.8570828180706557,0.0],[0.0,0.8570828180706557]],"imag":[[-0.5151786515065073,0.0],[0.0,0.5151786515065073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117814572920648,0.0],[0.0,0.9117814572920648]],"imag":[[-0.4106757530441243,0.0],[0.0,0.4106757530441243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7921363936852359,0.19676226951386994],[-0.414825956720283,0.3325484173003011]],"imag":[[-0.4208531546847776,-0.3958372964830004],[0.15271536144841963,0.8330720221924663]]},{"name":"u","qubits":[2],"real":[[0.7441196465342531,-0.6680463693799542],[0.6680463693799542,0.7441196465342531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9678763098588332,0.2514268259634359],[-0.2514268259634359,0.9678763098588332]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998030948698432,0.06272340424520738],[-0.06272340424520738,0.998030948698432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9632242472740851,0.2686988080793664],[-0.2686988080793664,0.9632242472740851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.44165851692400865,-0.22275281862249308],[-0.690916908765705,-0.4404355319412241]],"imag":[[-0.31104034776430184,0.811525007801289],[0.4804430056445717,-0.31276970075840665]]},{"name":"u","qubits":[1],"real":[[0.971241243236406,0.0],[0.0,0.971241243236406]],"imag":[[0.2380975586531715,0.0],[0.0,-0.2380975586531715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9049164865128367,0.0],[0.0,0.9049164865128367]],"imag":[[0.4255891827070596,0.0],[0.0,-0.4255891827070596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4111913744181741,-0.38979851626135],[0.3698566656720009,-0.4715066849656877]],"imag":[[0.7882591614777522,-0.24005471182822932],[-0.2697687802702045,-0.7537322456165607]]},{"name":"u","qubits":[1],"real":[[0.856571036380038,-0.516029126731067],[0.516029126731067,0.856571036380038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9774608460525259,0.21111677913960392],[-0.21111677913960392,0.9774608460525259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9575717382989173,-0.22053871999078895],[0.04245692972759975,-0.5287648718697832]],"imag":[[0.06148236352132852,0.1750398753765712],[-0.2783409673496283,-0.8007068285518183]]},{"name":"u","qubits":[1],"real":[[0.9782395593172075,0.0],[0.0,0.9782395593172075]],"imag":[[0.20747858826123616,0.0],[0.0,-0.20747858826123616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7119932994539505,0.0],[0.0,0.7119932994539505]],"imag":[[0.7021862584333853,0.0],[0.0,-0.7021862584333853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33794828654379616,-0.47609702146196053],[-0.5528221630913592,-0.151654187502049]],"imag":[[0.7608568055616294,-0.2832304771872448],[-0.03571460552289123,0.8186043796367257]]},{"name":"u","qubits":[2],"real":[[0.9609654529865347,0.0],[0.0,0.9609654529865347]],"imag":[[-0.2766683902551647,0.0],[0.0,0.2766683902551647]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9586881112539872,0.0],[0.0,0.9586881112539872]],"imag":[[-0.28445932106412436,0.0],[0.0,0.28445932106412436]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.944878421819563,0.0],[0.0,0.944878421819563]],"imag":[[-0.32742139206192966,0.0],[0.0,0.32742139206192966]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.839553383382913,0.0],[0.0,0.839553383382913]],"imag":[[-0.5432772003777663,0.0],[0.0,0.5432772003777663]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15122231598029406,-0.6015980990931944],[-0.05812909370329131,0.09584384781581154]],"imag":[[0.028259648339517867,-0.7838449659165634],[-0.9863844138521842,-0.12033600213808288]]},{"name":"u","qubits":[1],"real":[[0.9981092787088925,0.0],[0.0,0.9981092787088925]],"imag":[[-0.06146436166767065,0.0],[0.0,0.06146436166767065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9191193899461149,0.0],[0.0,0.9191193899461149]],"imag":[[-0.3939791200369401,0.0],[0.0,0.3939791200369401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11397375725709824,-0.22463190088335],[0.11165300039498807,0.20498343535885058]],"imag":[[-0.9218908986084288,-0.2943937207638383],[-0.35307330856698976,0.9060102855425207]]},{"name":"u","qubits":[1],"real":[[0.7941194710890388,-0.6077616849039311],[0.6077616849039311,0.7941194710890388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240105018912051,0.3823670911503278],[-0.3823670911503278,0.9240105018912051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33755865374490873,-0.6528828658325523],[-0.8584519297725577,0.029392822446543565]],"imag":[[0.38425466948240083,-0.5587006960485812],[0.038246418560002375,0.5106207572413506]]},{"name":"u","qubits":[1],"real":[[0.6968313317630498,0.0],[0.0,0.6968313317630498]],"imag":[[0.717235034750349,0.0],[0.0,-0.717235034750349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8822829425199079,0.0],[0.0,0.8822829425199079]],"imag":[[-0.47071945927315645,0.0],[0.0,0.47071945927315645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9031540155206992,0.37789103427666065],[0.4112979168920884,0.6631368575946708]],"imag":[[-0.02606882412826426,0.20206832228412788],[0.12027994104436213,0.613690693625102]]},{"name":"u","qubits":[3],"real":[[0.7758372059021696,-0.6309331422091523],[0.6309331422091523,0.7758372059021696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9926433789213607,0.12107486231081994],[-0.12107486231081994,0.9926433789213607]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9966839860019567,-0.08136972438967241],[0.08136972438967241,0.9966839860019567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9686849180041318,0.24829323315654103],[-0.24829323315654103,0.9686849180041318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9971614673333197,-0.07529281549829923],[0.07529281549829923,0.9971614673333197]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9955764255024271,-0.09395520732673703],[0.09395520732673703,0.9955764255024271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985325611930119,0.054154632648775874],[-0.054154632648775874,0.9985325611930119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8741072027259291,0.48573305234732733],[-0.48573305234732733,0.8741072027259291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5826726038781478,-0.7953614427214806],[0.7822548881371142,-0.49902426965243984]],"imag":[[0.12444369448349937,-0.1113848240343428],[0.1818892343673684,-0.32552784013766406]]},{"name":"u","qubits":[1],"real":[[0.9683847816943871,0.0],[0.0,0.9683847816943871]],"imag":[[0.2494612486594146,0.0],[0.0,-0.2494612486594146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5839772854548954,0.0],[0.0,0.5839772854548954]],"imag":[[0.811769998258578,0.0],[0.0,-0.811769998258578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4275982601821271,0.39037097948601984],[-0.12744809082978242,-0.8315845350961872]],"imag":[[0.7748720052993477,0.25366040618849267],[0.4477611946522713,-0.302876307584916]]},{"name":"u","qubits":[1],"real":[[0.6858961848134446,-0.7276994047395952],[0.7276994047395952,0.6858961848134446]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9852395551256525,0.17118124609841534],[-0.17118124609841534,0.9852395551256525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5733768223735137,-0.20018387763568307],[0.43805809713972843,-0.6808750749758791]],"imag":[[-0.43353860077933665,-0.6657399765177758],[0.5398040428984089,0.23049041428537534]]},{"name":"u","qubits":[1],"real":[[0.9923408947909033,0.0],[0.0,0.9923408947909033]],"imag":[[0.12352954515252394,0.0],[0.0,-0.12352954515252394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44017363278058813,0.0],[0.0,0.44017363278058813]],"imag":[[0.897912675600885,0.0],[0.0,-0.897912675600885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1997359111910879,0.5789403433045371],[0.5768383203210886,0.3229720823154815]],"imag":[[0.7898301113168187,-0.03319698679627914],[-0.05942653655626228,0.7479405544606297]]},{"name":"u","qubits":[2],"real":[[0.9973025870572958,0.0],[0.0,0.9973025870572958]],"imag":[[0.07339993085027396,0.0],[0.0,-0.07339993085027396]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9599087879950956,0.0],[0.0,0.9599087879950956]],"imag":[[0.2803125375893606,0.0],[0.0,-0.2803125375893606]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999676792684038,0.0],[0.0,0.9999676792684038]],"imag":[[0.008039926527190261,0.0],[0.0,-0.008039926527190261]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8329733254659248,0.0],[0.0,0.8329733254659248]],"imag":[[0.5533131473788044,0.0],[0.0,-0.5533131473788044]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16961762109739206,0.6741796115356095],[0.8741609993531685,-0.19919863279125197]],"imag":[[0.44709614153716376,0.5628647743690633],[0.08471983265866112,0.4347240525416713]]},{"name":"u","qubits":[1],"real":[[0.8736433907415799,0.0],[0.0,0.8736433907415799]],"imag":[[0.48656677425976697,0.0],[0.0,-0.48656677425976697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9452053932671585,0.0],[0.0,0.9452053932671585]],"imag":[[-0.3264762848028573,0.0],[0.0,0.3264762848028573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6277958315747585,0.0035443659340550493],[-0.6242691365290436,0.5950030459427122]],"imag":[[0.3887896895433132,0.6743162526828912],[-0.25495689113937225,-0.4373287140775496]]},{"name":"u","qubits":[1],"real":[[0.8683870004180142,-0.4958871015715208],[0.4958871015715208,0.8683870004180142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9316657428865301,0.3633165885721294],[-0.3633165885721294,0.9316657428865301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.27988792393256595,0.6075425009077704],[-0.46766592490951214,-0.5259114837379315]],"imag":[[-0.7041420580163792,0.23819912208047425],[-0.45512118699057186,0.5455001366667024]]},{"name":"u","qubits":[1],"real":[[0.9945269879326174,0.0],[0.0,0.9945269879326174]],"imag":[[0.1044799993954609,0.0],[0.0,-0.1044799993954609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7495755706575091,0.0],[0.0,0.7495755706575091]],"imag":[[0.6619187743775438,0.0],[0.0,-0.6619187743775438]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18117748807287692,-0.3923376566571191],[-0.026860588967499186,0.7702864955414561]],"imag":[[0.8527817407047461,-0.2932732236413455],[0.48909766846357516,0.4083144551081632]]},{"name":"u","qubits":[2],"real":[[0.6940643656572341,-0.7199129505188953],[0.7199129505188953,0.6940643656572341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9925308202065842,0.12199414305631706],[-0.12199414305631706,0.9925308202065842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998871542879593,0.015022605963235767],[-0.015022605963235767,0.9998871542879593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8738328268339983,0.486226480919441],[-0.486226480919441,0.8738328268339983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5337789117300197,0.33841029042980136],[-0.613403823217646,-0.5865607809160044]],"imag":[[0.2431744507879535,-0.7358156937763094],[-0.528849704110978,0.00043636557332113295]]},{"name":"u","qubits":[1],"real":[[0.8801563399086991,0.0],[0.0,0.8801563399086991]],"imag":[[0.47468391306059915,0.0],[0.0,-0.47468391306059915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.663269306935051,0.0],[0.0,0.663269306935051]],"imag":[[0.748380803119573,0.0],[0.0,-0.748380803119573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6048575818452935,-0.5654533147287351],[0.6358944237260256,-0.6749096846598103]],"imag":[[0.3976566187962189,0.395321474339694],[0.26768414425581716,-0.2616875968412957]]},{"name":"u","qubits":[1],"real":[[0.6418948380116436,-0.7667926818469291],[0.7667926818469291,0.6418948380116436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9323826457943571,0.3614728230745908],[-0.3614728230745908,0.9323826457943571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8552145199471627,0.06670036756762264],[0.25310898700732004,-0.03961969251916885]],"imag":[[0.4469945341332543,-0.2536830153811705],[0.06884658323161567,0.9641712859436063]]},{"name":"u","qubits":[1],"real":[[0.8616827109166842,0.0],[0.0,0.8616827109166842]],"imag":[[0.5074474413249848,0.0],[0.0,-0.5074474413249848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6058982988602709,0.0],[0.0,0.6058982988602709]],"imag":[[0.7955421116686595,0.0],[0.0,-0.7955421116686595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7125148393193566,-0.5211899647355673],[0.4113585626449395,-0.546929613742412]],"imag":[[0.3951500184132269,0.25404741163152067],[0.40861130630028675,-0.6038948011978896]]},{"name":"u","qubits":[2],"real":[[0.9963831687318324,0.0],[0.0,0.9963831687318324]],"imag":[[-0.08497400230607521,0.0],[0.0,0.08497400230607521]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9190134848577965,0.0],[0.0,0.9190134848577965]],"imag":[[0.3942260958505012,0.0],[0.0,-0.3942260958505012]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9877469603698638,0.0],[0.0,0.9877469603698638]],"imag":[[0.15606390447536148,0.0],[0.0,-0.15606390447536148]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7583914748252336,0.0],[0.0,0.7583914748252336]],"imag":[[0.6517993333169397,0.0],[0.0,-0.6517993333169397]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1084347694295008,0.15622517606907185],[0.007958307087111564,-0.27763819466876816]],"imag":[[0.9244106108263429,-0.33060643933932365],[0.36557295950158253,0.8883749824767855]]},{"name":"u","qubits":[1],"real":[[0.9530480435418864,0.0],[0.0,0.9530480435418864]],"imag":[[0.30281913199298116,0.0],[0.0,-0.30281913199298116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5484834743679391,0.0],[0.0,0.5484834743679391]],"imag":[[-0.8361613949144473,0.0],[0.0,0.8361613949144473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.542350858524763,-0.2729461115826738],[0.13589254286897529,-0.8498912742656066]],"imag":[[0.767294733419979,-0.20643342388119784],[-0.3140820834049905,-0.40071246998785526]]},{"name":"u","qubits":[1],"real":[[0.7457321354817499,-0.6662458871241376],[0.6662458871241376,0.7457321354817499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8913938145016547,0.4532295968581373],[-0.4532295968581373,0.8913938145016547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28739977384388876,-0.3169727518155307],[0.3890773452113287,-0.7393368176076724]],"imag":[[-0.7895718166597792,-0.43989315854824007],[0.3776195648723219,-0.3992534956624701]]},{"name":"u","qubits":[1],"real":[[0.7623890658200873,0.0],[0.0,0.7623890658200873]],"imag":[[0.6471189321276072,0.0],[0.0,-0.6471189321276072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9636133209089116,0.0],[0.0,0.9636133209089116]],"imag":[[0.2673001454674108,0.0],[0.0,-0.2673001454674108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.822699452361098,0.37079368049412087],[-0.42495175235715493,0.0991898439614432]],"imag":[[0.13546739800980037,0.4090553039221314],[-0.3524630524321477,-0.8278569802168132]]},{"name":"u","qubits":[3],"real":[[0.9899972317680563,0.0],[0.0,0.9899972317680563]],"imag":[[-0.14108678567316446,0.0],[0.0,0.14108678567316446]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9782160700442295,0.0],[0.0,0.9782160700442295]],"imag":[[-0.20758930682292645,0.0],[0.0,0.20758930682292645]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7809140139139105,0.0],[0.0,0.7809140139139105]],"imag":[[-0.6246385377743394,0.0],[0.0,0.6246385377743394]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9970722443287098,0.0],[0.0,0.9970722443287098]],"imag":[[-0.07646528355606606,0.0],[0.0,0.07646528355606606]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994565111368522,0.0],[0.0,0.9994565111368522]],"imag":[[-0.03296486532888114,0.0],[0.0,0.03296486532888114]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9267065223390242,0.0],[0.0,0.9267065223390242]],"imag":[[-0.3757858718130736,0.0],[0.0,0.3757858718130736]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993972374090454,0.0],[0.0,0.9993972374090454]],"imag":[[-0.0347154412209906,0.0],[0.0,0.0347154412209906]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999985808704439,0.0],[0.0,0.9999985808704439]],"imag":[[-0.0016847127643440172,0.0],[0.0,0.0016847127643440172]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.41971951163699833,-0.4314444577565106],[-0.2392747319871569,-0.41944234693422083]],"imag":[[0.047034572350356706,0.79716934237727],[-0.8742830681120922,-0.04944529343925255]]},{"name":"u","qubits":[1],"real":[[0.9443172784905167,0.0],[0.0,0.9443172784905167]],"imag":[[0.32903628606016055,0.0],[0.0,-0.32903628606016055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5490608211723502,0.0],[0.0,0.5490608211723502]],"imag":[[0.8357823967119339,0.0],[0.0,-0.8357823967119339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.477032335142191,0.37875492195032134],[-0.6224039268152802,-0.7379509130699977]],"imag":[[0.6014210147987741,-0.516988997257782],[0.15279484962563503,0.21141318717609792]]},{"name":"u","qubits":[1],"real":[[0.7605501440818571,-0.6492791990639054],[0.6492791990639054,0.7605501440818571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9822604592176358,0.18752170609707874],[-0.18752170609707874,0.9822604592176358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7351661917811789,-0.48773630223264064],[-0.36497782790499383,-0.23234884626496285]],"imag":[[-0.10273837048703638,0.45944400874976915],[0.5619312082714218,-0.705009585713353]]},{"name":"u","qubits":[1],"real":[[0.9995760227473499,0.0],[0.0,0.9995760227473499]],"imag":[[-0.02911657171765438,0.0],[0.0,0.02911657171765438]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44163452392090563,0.0],[0.0,0.44163452392090563]],"imag":[[-0.8971950441688558,0.0],[0.0,0.8971950441688558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04619146872219826,-0.16498632458451712],[0.5153923270707241,-0.7470138296917379]],"imag":[[-0.7922070714022962,-0.5857079621599623],[0.3234888768321211,-0.26776115105033343]]},{"name":"u","qubits":[2],"real":[[0.9518304966674597,0.0],[0.0,0.9518304966674597]],"imag":[[-0.3066246983101282,0.0],[0.0,0.3066246983101282]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8794613243049973,0.0],[0.0,0.8794613243049973]],"imag":[[0.47597035522362136,0.0],[0.0,-0.47597035522362136]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999215398123211,0.0],[0.0,0.999215398123211]],"imag":[[0.03960540560924455,0.0],[0.0,-0.03960540560924455]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7981468290551098,0.0],[0.0,0.7981468290551098]],"imag":[[0.6024629775092187,0.0],[0.0,-0.6024629775092187]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12893696931516585,0.2870408816219879],[-0.9325746801347473,0.11849068630697727]],"imag":[[0.12228006702351375,0.941291865167344],[-0.31420902139200185,0.1324277693913046]]},{"name":"u","qubits":[1],"real":[[0.994335436434041,0.0],[0.0,0.994335436434041]],"imag":[[-0.10628753384816692,0.0],[0.0,0.10628753384816692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8097483165625674,0.0],[0.0,0.8097483165625674]],"imag":[[0.586777354559707,0.0],[0.0,-0.586777354559707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2101560209927349,-0.023116378982823337],[0.09886418495722142,-0.9198808204456503]],"imag":[[-0.9717880608555494,-0.10453728828429887],[0.04108873996433136,-0.37730208660584613]]},{"name":"u","qubits":[1],"real":[[0.9087250643414211,-0.4173952053362378],[0.4173952053362378,0.9087250643414211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9325351405770326,0.36107923173311157],[-0.36107923173311157,0.9325351405770326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25517156379514067,-0.3195415527893239],[-0.7506312293947488,-0.17446513544924025]],"imag":[[-0.5180833160922801,0.7512458629890462],[-0.32098272239249387,-0.5505313486946127]]},{"name":"u","qubits":[1],"real":[[0.9834241492719675,0.0],[0.0,0.9834241492719675]],"imag":[[-0.18132000063067205,0.0],[0.0,0.18132000063067205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.29702492492497856,0.0],[0.0,0.29702492492497856]],"imag":[[0.9548697261790798,0.0],[0.0,-0.9548697261790798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2995280844478927,-0.4803260053568389],[-0.41769721342990573,0.4552795362535323]],"imag":[[-0.7846613718028534,0.2527377827025117],[-0.34658115372929893,-0.7057840219509994]]},{"name":"u","qubits":[2],"real":[[0.6734262910335358,-0.7392543747214592],[0.7392543747214592,0.6734262910335358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9631501260527101,0.2689643743781853],[-0.2689643743781853,0.9631501260527101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987522454447534,0.04993948557067011],[-0.04993948557067011,0.9987522454447534]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9284859232607365,0.3713675945833962],[-0.3713675945833962,0.9284859232607365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9086699898619616,0.3486550792691599],[0.2784695085721949,0.15652100628957616]],"imag":[[0.15050492455970776,0.17351297619300698],[0.272253282814183,0.90765304901298]]},{"name":"u","qubits":[1],"real":[[0.9648461483023916,0.0],[0.0,0.9648461483023916]],"imag":[[-0.2628153536345229,0.0],[0.0,0.2628153536345229]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8394612395994161,0.0],[0.0,0.8394612395994161]],"imag":[[-0.543419568298945,0.0],[0.0,0.543419568298945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5010238802296814,-0.13303441917336217],[-0.125155828902915,0.5772080433268221]],"imag":[[-0.8514407464827055,0.07953345197948472],[-0.09143164200751892,-0.8017525478913394]]},{"name":"u","qubits":[1],"real":[[0.673737641720033,-0.7389706287326503],[0.7389706287326503,0.673737641720033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8507360806786949,0.525593113569283],[-0.525593113569283,0.8507360806786949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9317379952319464,0.20262852457788363],[0.15315528594512737,-0.4759400861763263]],"imag":[[-0.19868969336931372,-0.2265577079186484],[-0.26254556247826405,-0.8252843875783119]]},{"name":"u","qubits":[1],"real":[[0.9822908602652972,0.0],[0.0,0.9822908602652972]],"imag":[[0.187362391741946,0.0],[0.0,-0.187362391741946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7559368348564875,0.0],[0.0,0.7559368348564875]],"imag":[[0.6546445613515439,0.0],[0.0,-0.6546445613515439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35283352670560975,-0.26461487434736697],[0.27084290473927647,-0.8418270346684871]],"imag":[[0.8912560856270225,0.10559384707172234],[-0.08840369459287485,-0.45842791302011987]]},{"name":"u","qubits":[2],"real":[[0.9737660160109577,0.0],[0.0,0.9737660160109577]],"imag":[[0.22755163383756968,0.0],[0.0,-0.22755163383756968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9425944090711698,0.0],[0.0,0.9425944090711698]],"imag":[[-0.3339397849729384,0.0],[0.0,0.3339397849729384]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6412413284463044,0.0],[0.0,0.6412413284463044]],"imag":[[0.7673392722208467,0.0],[0.0,-0.7673392722208467]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999976354099838,0.0],[0.0,0.9999976354099838]],"imag":[[0.0021746665126456104,0.0],[0.0,-0.0021746665126456104]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.840613088691839,0.3712000407324619],[-0.18647361986046151,0.06990410378421098]],"imag":[[-0.3944104308623261,0.00453617759566565],[-0.3209947604605047,0.9259067820937297]]},{"name":"u","qubits":[1],"real":[[0.9975883218779742,0.0],[0.0,0.9975883218779742]],"imag":[[-0.0694085012998213,0.0],[0.0,0.0694085012998213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4562910038568605,0.0],[0.0,0.4562910038568605]],"imag":[[-0.8898306129816498,0.0],[0.0,0.8898306129816498]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1263305948153166,0.39987167829025205],[-0.21609559486473343,0.8108800415980202]],"imag":[[-0.9034617498753955,-0.08888244048761265],[0.34799445571122795,0.41794271235696434]]},{"name":"u","qubits":[1],"real":[[0.9117217915346408,-0.41080819714419625],[0.41080819714419625,0.9117217915346408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9854540422580067,0.16994213896898772],[-0.16994213896898772,0.9854540422580067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2999294570809704,0.3989550511826016],[-0.3488808821601798,-0.23139491919320276]],"imag":[[-0.703746908453292,0.5055862703371559],[0.5413545415720484,0.7291596407879574]]},{"name":"u","qubits":[1],"real":[[0.7215871245073187,0.0],[0.0,0.7215871245073187]],"imag":[[0.6923236394528641,0.0],[0.0,-0.6923236394528641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7342694311251522,0.0],[0.0,0.7342694311251522]],"imag":[[0.6788581608223808,0.0],[0.0,-0.6788581608223808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9688823581387547,-0.24404532717007132],[0.015729710321636437,-0.06306594489612749]],"imag":[[0.04012279352988467,0.009950668987404501],[-0.24374107930351305,0.9676598312772493]]},{"name":"u","qubits":[4],"real":[[0.922157177560516,-0.38681538215746164],[0.38681538215746164,0.922157177560516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970960253626275,0.07615455472951346],[-0.07615455472951346,0.9970960253626275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9975000635818886,-0.07066557262294178],[0.07066557262294178,0.9975000635818886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970960253626275,0.07615455472951349],[-0.07615455472951349,0.9970960253626275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9976978050795151,0.06781658896994047],[-0.06781658896994047,0.9976978050795151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9973094441345004,-0.07330670255940974],[0.07330670255940974,0.9973094441345004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9976978050795151,0.06781658896994047],[-0.06781658896994047,0.9976978050795151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9681461733975605,0.2503856763787832],[-0.2503856763787832,0.9681461733975605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9681461733975605,-0.2503856763787832],[0.2503856763787832,0.9681461733975605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9976978050795151,-0.06781658896994047],[0.06781658896994047,0.9976978050795151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9973094441345004,0.07330670255940974],[-0.07330670255940974,0.9973094441345004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9976978050795151,-0.06781658896994047],[0.06781658896994047,0.9976978050795151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9970960253626275,-0.07615455472951349],[0.07615455472951349,0.9970960253626275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9975000635818886,0.07066557262294178],[-0.07066557262294178,0.9975000635818886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9970960253626275,-0.07615455472951346],[0.07615455472951346,0.9970960253626275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.922157177560516,0.38681538215746164],[-0.38681538215746164,0.922157177560516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.20090084607894346,0.8096149261003341],[-0.611611030990286,-0.10231267689916006]],"imag":[[0.08556254338818309,-0.5448316920382481],[0.7604274113843541,0.1929098621948037]]},{"name":"u","qubits":[1],"real":[[0.9418332733392478,0.0],[0.0,0.9418332733392478]],"imag":[[-0.33608047433773625,0.0],[0.0,0.33608047433773625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7753773519192629,0.0],[0.0,0.7753773519192629]],"imag":[[-0.6314981885410847,0.0],[0.0,0.6314981885410847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5890848537136189,-0.2413706036453068],[0.3183265323156326,-0.8240687350586694]],"imag":[[-0.7203233978055583,-0.2754150856343198],[0.18105650091328948,-0.43220074294214866]]},{"name":"u","qubits":[1],"real":[[0.7066952283373178,-0.7075180946415903],[0.7075180946415903,0.7066952283373178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9715736049933005,0.23673768200335588],[-0.23673768200335588,0.9715736049933005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4953828872535258,0.04328019031693592],[-0.038175776027936814,-0.6574971793742506]],"imag":[[0.7879317466630508,-0.3631613728674968],[0.3637333745225205,0.6587397828414723]]},{"name":"u","qubits":[1],"real":[[0.9015754136744573,0.0],[0.0,0.9015754136744573]],"imag":[[0.4326219752367317,0.0],[0.0,-0.4326219752367317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9001342182253856,0.0],[0.0,0.9001342182253856]],"imag":[[0.43561265957243916,0.0],[0.0,-0.43561265957243916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5947406029608646,-0.5408114886704284],[0.4144850703600839,-0.5415170947774449]],"imag":[[0.4770201980469898,0.355328410863855],[-0.49692803532659924,0.5366785725355899]]},{"name":"u","qubits":[2],"real":[[0.9997310223106759,0.0],[0.0,0.9997310223106759]],"imag":[[-0.02319230539749841,0.0],[0.0,0.02319230539749841]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9898756213240568,0.0],[0.0,0.9898756213240568]],"imag":[[-0.14193750141633654,0.0],[0.0,0.14193750141633654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9206592431309197,0.0],[0.0,0.9206592431309197]],"imag":[[-0.390367209224343,0.0],[0.0,0.390367209224343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7556481874135571,0.0],[0.0,0.7556481874135571]],"imag":[[-0.6549777224139808,0.0],[0.0,0.6549777224139808]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37385997345136524,-0.6247726534788364],[0.09632239502936472,-0.25126212328076797]],"imag":[[-0.5020874314973632,-0.4666862574024857],[0.7738597596458496,-0.5733501670193489]]},{"name":"u","qubits":[1],"real":[[0.9964524212802621,0.0],[0.0,0.9964524212802621]],"imag":[[-0.08415801877838441,0.0],[0.0,0.08415801877838441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7459415575002195,0.0],[0.0,0.7459415575002195]],"imag":[[0.666011405903943,0.0],[0.0,-0.666011405903943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15983164214768375,-0.2964491723184195],[-0.21123692022758095,0.6557650859739327]],"imag":[[-0.9394742161992726,0.06292798659468701],[-0.2173039502583965,-0.6914695284338013]]},{"name":"u","qubits":[1],"real":[[0.7463126672408618,-0.6655955248616314],[0.6655955248616314,0.7463126672408618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9962123489650756,0.08695375650014461],[-0.08695375650014461,0.9962123489650756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15271273014042022,-0.38008913527234894],[-0.8208549970792243,0.08138746961585064]],"imag":[[-0.08203020578279861,0.9085604639429393],[-0.544193845208081,-0.1530562393280265]]},{"name":"u","qubits":[1],"real":[[0.9830739388998945,0.0],[0.0,0.9830739388998945]],"imag":[[-0.1832092537396693,0.0],[0.0,0.1832092537396693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7836309985806351,0.0],[0.0,0.7836309985806351]],"imag":[[-0.621226575464634,0.0],[0.0,0.621226575464634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.275535819467297,-0.5489014282907079],[0.14167875058806473,-0.7033498047706805]],"imag":[[-0.7135674317086036,0.3370589779485092],[0.6283539322922057,0.3006618025851851]]},{"name":"u","qubits":[2],"real":[[0.6898038248975064,-0.7239963281376297],[0.7239963281376297,0.6898038248975064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9841114963183898,0.1775515778977477],[-0.1775515778977477,0.9841114963183898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997430941113129,-0.022665960750399693],[0.022665960750399693,0.9997430941113129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8589375935842548,0.5120802772297421],[-0.5120802772297421,0.8589375935842548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3253084720408228,-0.017264382726563877],[-0.9347742162621767,0.13388772669943633]],"imag":[[-0.10780932711025448,-0.939283497191114],[-0.0935345477239956,-0.3154719157591651]]},{"name":"u","qubits":[1],"real":[[0.8862036341684688,0.0],[0.0,0.8862036341684688]],"imag":[[0.4632959300345716,0.0],[0.0,-0.4632959300345716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7360315071661655,0.0],[0.0,0.7360315071661655]],"imag":[[0.6769472804131078,0.0],[0.0,-0.6769472804131078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6276487994980549,0.6444042012279458],[-0.6149415047963803,-0.7214190019422518]],"imag":[[0.4362275003166362,0.022489506351248023],[0.19393168419552528,-0.2525709230701263]]},{"name":"u","qubits":[1],"real":[[0.8277011975950981,-0.5611690721160962],[0.5611690721160962,0.8277011975950981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9160465673622444,0.4010719217594882],[-0.4010719217594882,0.9160465673622444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06708714221096457,0.802503099185371],[-0.8799762138369828,-0.23118405650885063]],"imag":[[-0.4009351438189353,0.43673687913746234],[-0.24574822254084353,0.3343704625340838]]},{"name":"u","qubits":[1],"real":[[0.643821466770049,0.0],[0.0,0.643821466770049]],"imag":[[-0.7651757438171068,0.0],[0.0,0.7651757438171068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9292744837025122,0.0],[0.0,0.9292744837025122]],"imag":[[0.36938994834649924,0.0],[0.0,-0.36938994834649924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8583417056403622,-0.07820864490174396],[0.048194106661851505,0.8679173611329907]],"imag":[[0.1489597011330408,-0.4847101522140649],[0.4886080759461668,-0.07522586288768632]]},{"name":"u","qubits":[2],"real":[[0.9842820760788438,0.0],[0.0,0.9842820760788438]],"imag":[[-0.17660349574660522,0.0],[0.0,0.17660349574660522]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7127439849283815,0.0],[0.0,0.7127439849283815]],"imag":[[-0.7014242738517188,0.0],[0.0,0.7014242738517188]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9279936215623477,0.0],[0.0,0.9279936215623477]],"imag":[[-0.3725960793400788,0.0],[0.0,0.3725960793400788]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973949507063368,0.0],[0.0,0.9973949507063368]],"imag":[[-0.07213398855951308,0.0],[0.0,0.07213398855951308]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17645455438220098,-0.3529859169820796],[-0.17139891189314238,0.8930938110112525]],"imag":[[-0.9188243774722008,-0.005147427796677168],[-0.30862269294795625,-0.27885101960149916]]},{"name":"u","qubits":[1],"real":[[0.9719843696347851,0.0],[0.0,0.9719843696347851]],"imag":[[-0.23504549599103045,0.0],[0.0,0.23504549599103045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6749928550202149,0.0],[0.0,0.6749928550202149]],"imag":[[0.7378242647620497,0.0],[0.0,-0.7378242647620497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3387314109538251,0.6557520685924525],[0.1407062998051826,0.6583008502764923]],"imag":[[-0.6594224719439855,0.14287147813763984],[0.6562200636399718,0.340906080609796]]},{"name":"u","qubits":[1],"real":[[0.8225394004997423,-0.5687081277997745],[0.5687081277997745,0.8225394004997423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8557392535597765,0.5174073152913056],[-0.5174073152913056,0.8557392535597765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7395297866577375,-0.1808248359080126],[0.32820595974730254,0.7404932419491566]],"imag":[[-0.09325264117039248,0.6416401002739367],[0.5802417492279051,-0.08526499320894108]]},{"name":"u","qubits":[1],"real":[[0.9860306554126295,0.0],[0.0,0.9860306554126295]],"imag":[[0.1665639414355354,0.0],[0.0,-0.1665639414355354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8759058399716474,0.0],[0.0,0.8759058399716474]],"imag":[[-0.4824820820544147,0.0],[0.0,0.4824820820544147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.270481137835038,0.5397826509969599],[-0.31478780853833155,-0.8219740823915991]],"imag":[[0.7777561961338777,-0.17484262390366584],[0.4720634375234533,0.049227577897600405]]},{"name":"u","qubits":[3],"real":[[0.9988329531692497,0.0],[0.0,0.9988329531692497]],"imag":[[0.048298360874831546,0.0],[0.0,-0.048298360874831546]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9741570326945789,0.0],[0.0,0.9741570326945789]],"imag":[[-0.22587181243283347,0.0],[0.0,0.22587181243283347]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9933802285685012,0.0],[0.0,0.9933802285685012]],"imag":[[-0.11487263159339747,0.0],[0.0,0.11487263159339747]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9711852239241684,0.0],[0.0,0.9711852239241684]],"imag":[[-0.23832595500986228,0.0],[0.0,0.23832595500986228]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9768173736348675,0.0],[0.0,0.9768173736348675]],"imag":[[-0.21407432953317776,0.0],[0.0,0.21407432953317776]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9966344188251339,0.0],[0.0,0.9966344188251339]],"imag":[[0.08197460102426513,0.0],[0.0,-0.08197460102426513]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997063257085238,0.0],[0.0,0.9997063257085238]],"imag":[[0.024233496205933333,0.0],[0.0,-0.024233496205933333]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6937511317979177,0.0],[0.0,0.6937511317979177]],"imag":[[0.7202148062412409,0.0],[0.0,-0.7202148062412409]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.21543357857160944,-0.5990870170801612],[0.6881087476521638,-0.5519670677652907]],"imag":[[0.6921159869274234,0.340086135896928],[-0.03271368624720132,-0.4698601092232433]]},{"name":"u","qubits":[1],"real":[[0.9407195405199951,0.0],[0.0,0.9407195405199951]],"imag":[[-0.33918541549401765,0.0],[0.0,0.33918541549401765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3812196890340248,0.0],[0.0,0.3812196890340248]],"imag":[[0.9244844772589756,0.0],[0.0,-0.9244844772589756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5364257229219307,0.37842719092422045],[-0.37975159965182387,-0.5386378295944609]],"imag":[[-0.6471727984006826,0.38756634782591365],[0.3862687346392334,0.645332841045499]]},{"name":"u","qubits":[1],"real":[[0.8164984637412845,-0.5773476064799457],[0.5773476064799457,0.8164984637412845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9250519499547307,0.37984061115808876],[-0.37984061115808876,0.9250519499547307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4001896576052357,-0.6553723319303594],[-0.6536770833449603,-0.25619607167797853]],"imag":[[-0.22317478494078674,0.6004401384422937],[0.6022852513735193,0.3798977751242225]]},{"name":"u","qubits":[1],"real":[[0.9813922945278374,0.0],[0.0,0.9813922945278374]],"imag":[[0.19201344807431167,0.0],[0.0,-0.19201344807431167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6579516763286204,0.0],[0.0,0.6579516763286204]],"imag":[[0.753060151393206,0.0],[0.0,-0.753060151393206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3170379602453852,-0.47390504526794963],[0.3452994297315993,0.7051183929049366]],"imag":[[0.7791851601416334,-0.2603294567429608],[0.4160837918082544,-0.45874898801921826]]},{"name":"u","qubits":[2],"real":[[0.9921817036004857,0.0],[0.0,0.9921817036004857]],"imag":[[0.12480171088746242,0.0],[0.0,-0.12480171088746242]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7179127163525465,0.0],[0.0,0.7179127163525465]],"imag":[[-0.6961331278565244,0.0],[0.0,0.6961331278565244]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8950691139973077,0.0],[0.0,0.8950691139973077]],"imag":[[0.4459274393531694,0.0],[0.0,-0.4459274393531694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995818696090075,0.0],[0.0,0.9995818696090075]],"imag":[[0.02891515085489128,0.0],[0.0,-0.02891515085489128]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9887328440129486,0.14134560968521467],[0.06129423423025488,0.3546409495927281]],"imag":[[0.04907042163602475,0.004568972887261235],[0.1274459640030089,0.9242458222688587]]},{"name":"u","qubits":[1],"real":[[0.9596238525422363,0.0],[0.0,0.9596238525422363]],"imag":[[0.2812864405405927,0.0],[0.0,-0.2812864405405927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6472966151531863,0.0],[0.0,0.6472966151531863]],"imag":[[0.7622382121169391,0.0],[0.0,-0.7622382121169391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4311117710804857,-0.4632367562472849],[0.18421757675608996,-0.7247518050167825]],"imag":[[0.6721964440378878,-0.38432575911609085],[-0.5730257113540196,-0.33532109934546295]]},{"name":"u","qubits":[1],"real":[[0.6730838150606153,-0.7395662092763888],[0.7395662092763888,0.6730838150606153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9683678388882502,0.2495270097742925],[-0.2495270097742925,0.9683678388882502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7852403514326708,0.07335340705358089],[0.1126260004987411,0.3410548337158277]],"imag":[[-0.607468499350325,0.09486248179650139],[0.04117033872361766,-0.9323636563166269]]},{"name":"u","qubits":[1],"real":[[0.9900459738608551,0.0],[0.0,0.9900459738608551]],"imag":[[-0.1407443414205738,0.0],[0.0,0.1407443414205738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8852844259824961,0.0],[0.0,0.8852844259824961]],"imag":[[0.46504998130614134,0.0],[0.0,-0.46504998130614134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22968436375081147,-0.23453100160543358],[0.5502410519805486,-0.7642696915672178]],"imag":[[-0.7915150352742085,-0.5155038809448536],[-0.13410379076891404,0.3084522597882791]]},{"name":"u","qubits":[2],"real":[[0.6755107245960349,-0.7373501616977783],[0.7373501616977783,0.6755107245960349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9950650842244518,0.09922438287731747],[-0.09922438287731747,0.9950650842244518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999734566677251,0.0072860112545468005],[-0.0072860112545468005,0.9999734566677251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8065332238392346,0.5911887675214161],[-0.5911887675214161,0.8065332238392346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17707328601970432,-0.012443795930450955],[-0.1661529711752815,0.8294285450421051]],"imag":[[-0.9685385177839874,-0.17442288522387767],[0.054510376228812864,-0.5305375554306747]]},{"name":"u","qubits":[1],"real":[[0.9902488694181333,0.0],[0.0,0.9902488694181333]],"imag":[[0.13930964294013853,0.0],[0.0,-0.13930964294013853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8503490210389962,0.0],[0.0,0.8503490210389962]],"imag":[[-0.526219101152762,0.0],[0.0,0.526219101152762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22166274754994753,0.5953043349321995],[-0.10306798933734697,-0.7970613997918307]],"imag":[[0.772226069825485,-0.012052893487649319],[0.5864379873477242,0.10079980918332362]]},{"name":"u","qubits":[1],"real":[[0.7225219799327011,-0.6913479503941047],[0.6913479503941047,0.7225219799327011]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8683300984865621,0.4959867337563752],[-0.4959867337563752,0.8683300984865621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16987136570086467,0.8397960503600426],[0.5617374116502576,-0.09274428035595036]],"imag":[[-0.4383978769677005,0.2714656780972661],[-0.6807364401422952,-0.4609202511022061]]},{"name":"u","qubits":[1],"real":[[0.9937702699452249,0.0],[0.0,0.9937702699452249]],"imag":[[0.1114479724938722,0.0],[0.0,-0.1114479724938722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6213716387262996,0.0],[0.0,0.6213716387262996]],"imag":[[0.783515977237601,0.0],[0.0,-0.783515977237601]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20369992949246507,-0.2508400857374943],[-0.3209819777233606,-0.8781280405474419]],"imag":[[0.8967636792449909,-0.30232514566102203],[-0.2264769575222867,0.2730749019821455]]},{"name":"u","qubits":[2],"real":[[0.9801610559034447,0.0],[0.0,0.9801610559034447]],"imag":[[-0.19820268537596616,0.0],[0.0,0.19820268537596616]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9986106196995226,0.0],[0.0,0.9986106196995226]],"imag":[[-0.05269563761200171,0.0],[0.0,0.05269563761200171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9668498736046908,0.0],[0.0,0.9668498736046908]],"imag":[[-0.2553454951836699,0.0],[0.0,0.2553454951836699]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5914754761336903,0.0],[0.0,0.5914754761336903]],"imag":[[0.8063229880962246,0.0],[0.0,-0.8063229880962246]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8601118871640767,0.3672700723464911],[0.40834031723384867,-0.8165677660827744]],"imag":[[0.20569048759948633,-0.28811743929991257],[0.2261794645662939,0.3395852154091102]]},{"name":"u","qubits":[1],"real":[[0.991270313735104,0.0],[0.0,0.991270313735104]],"imag":[[0.13184523164494258,0.0],[0.0,-0.13184523164494258]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.487410116348248,0.0],[0.0,0.487410116348248]],"imag":[[0.8731731663773157,0.0],[0.0,-0.8731731663773157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20441946779282127,-0.6180073766998718],[-0.2737936919012527,-0.6498527177921878]],"imag":[[0.7548630935558286,-0.08038204724418635],[-0.5598494489143538,0.4350828128109442]]},{"name":"u","qubits":[1],"real":[[0.7991401821695526,-0.6011447157232725],[0.6011447157232725,0.7991401821695526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9784380646117902,0.20654044087958734],[-0.20654044087958734,0.9784380646117902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18906498591011298,0.0315170284193175],[0.17863359033319262,-0.5072616336025718]],"imag":[[-0.9367373697740194,-0.29288941273333297],[-0.2342382794855144,0.8098815369566028]]},{"name":"u","qubits":[1],"real":[[0.9404365602305584,0.0],[0.0,0.9404365602305584]],"imag":[[-0.33996922828649534,0.0],[0.0,0.33996922828649534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9331131335495016,0.0],[0.0,0.9331131335495016]],"imag":[[-0.35958292506378825,0.0],[0.0,0.35958292506378825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5163085512664236,-0.0048447158294542825],[-0.5676279919926116,0.7406509329177104]],"imag":[[-0.6207935876500641,-0.5899299366452433],[0.16074596146766634,0.3215515419748378]]},{"name":"u","qubits":[3],"real":[[0.7979132767369096,-0.602772264463925],[0.602772264463925,0.7979132767369096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9842589582143128,0.17673229239410582],[-0.17673229239410582,0.9842589582143128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9911069663767899,-0.133067581323915],[0.133067581323915,0.9911069663767899]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9780067875235301,0.20857306527426966],[-0.20857306527426966,0.9780067875235301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998250294092512,-0.01870589657808115],[0.01870589657808115,0.9998250294092512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983216423496112,-0.05791285191022017],[0.05791285191022017,0.9983216423496112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999055632520898,0.013742800934346391],[-0.013742800934346391,0.9999055632520898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.898013802883387,0.4399672826823801],[-0.4399672826823801,0.898013802883387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4916955899239955,-0.29850332919169387],[0.667282530446855,0.030622329554920683]],"imag":[[-0.13526033857838266,-0.8067439805281664],[0.542838937639331,-0.5090404554410921]]},{"name":"u","qubits":[1],"real":[[0.7712870123156556,0.0],[0.0,0.7712870123156556]],"imag":[[-0.6364875054808145,0.0],[0.0,0.6364875054808145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8732093114492357,0.0],[0.0,0.8732093114492357]],"imag":[[-0.4873453584454781,0.0],[0.0,0.4873453584454781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6978530246872472,0.7008005862603872],[-0.47072572264600876,-0.312844260866475]],"imag":[[-0.13488059452727005,-0.06072000866211984],[0.5227099340879443,0.6382163326710454]]},{"name":"u","qubits":[1],"real":[[0.6089047711671034,-0.7932433294077785],[0.7932433294077785,0.6089047711671034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9561346422925068,0.2929275436147652],[-0.2929275436147652,0.9561346422925068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5465326258558706,0.6684367781731381],[-0.062168018380940215,0.23852567924564477]],"imag":[[0.42236026983366537,0.27587345817718034],[-0.7204505734828088,0.6482218825365921]]},{"name":"u","qubits":[1],"real":[[0.8868331353469546,0.0],[0.0,0.8868331353469546]],"imag":[[-0.46208980734343186,0.0],[0.0,0.46208980734343186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6966105804689533,0.0],[0.0,0.6966105804689533]],"imag":[[-0.7174494401549896,0.0],[0.0,0.7174494401549896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6646326185485645,0.06232010024630033],[-0.5798631372264565,-0.4460096539174202]],"imag":[[-0.4646191030915875,0.5818150707131419],[-0.07843030976311997,-0.677261262149856]]},{"name":"u","qubits":[2],"real":[[0.9669048230806738,0.0],[0.0,0.9669048230806738]],"imag":[[-0.25513734164824003,0.0],[0.0,0.25513734164824003]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9182288116633098,0.0],[0.0,0.9182288116633098]],"imag":[[0.39605031174256883,0.0],[0.0,-0.39605031174256883]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9486988236979398,0.0],[0.0,0.9486988236979398]],"imag":[[0.3161811852627308,0.0],[0.0,-0.3161811852627308]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8432191674926833,0.0],[0.0,0.8432191674926833]],"imag":[[0.5375699355181112,0.0],[0.0,-0.5375699355181112]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6939842440623215,0.03357850858273376],[0.060375871543375495,-0.7591617272309953]],"imag":[[-0.4495763922327897,-0.5613727997521399],[-0.5591258272299491,0.32772936299247724]]},{"name":"u","qubits":[1],"real":[[0.5566554876946158,0.0],[0.0,0.5566554876946158]],"imag":[[-0.8307434429590579,0.0],[0.0,0.8307434429590579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8625073370898565,0.0],[0.0,0.8625073370898565]],"imag":[[0.5060445567992651,0.0],[0.0,-0.5060445567992651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8399056766688202,0.16855727855576547],[-0.39878591481671954,-0.8150265110259355]],"imag":[[0.3453332614993864,-0.383264708325149],[-0.12756640210290296,0.400535133943582]]},{"name":"u","qubits":[1],"real":[[0.8246421777443562,-0.565654734520136],[0.565654734520136,0.8246421777443562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9760131172641532,0.21771172437034808],[-0.21771172437034808,0.9760131172641532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8743497584542419,0.3382012000823636],[0.11031686435550458,0.21546011753144345]],"imag":[[-0.1919851946892179,-0.29030007436099775],[-0.43183836600042963,0.8688629079677558]]},{"name":"u","qubits":[1],"real":[[0.9994318279086509,0.0],[0.0,0.9994318279086509]],"imag":[[-0.033704916008985376,0.0],[0.0,0.033704916008985376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6051582444764683,0.0],[0.0,0.6051582444764683]],"imag":[[-0.796105206076533,0.0],[0.0,0.796105206076533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06664810904280882,-0.1457128391185387],[-0.14348749058670204,0.17821631859943543]],"imag":[[-0.9870145457569347,0.011317444113602249],[-0.027778698140495047,-0.9730768868694883]]},{"name":"u","qubits":[2],"real":[[0.6546955185761923,-0.7558927026742953],[0.7558927026742953,0.6546955185761923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9826234109871728,0.1856104312260865],[-0.1856104312260865,0.9826234109871728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998914505405658,-0.04658122894653835],[0.04658122894653835,0.998914505405658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9388825902418956,0.34423753679787567],[-0.34423753679787567,0.9388825902418956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0823347057038493,0.8636951006267932],[0.7104693003925259,-0.020473409196665713]],"imag":[[-0.3277516566595027,0.37393932789542905],[-0.6172788842924786,-0.3373143811376175]]},{"name":"u","qubits":[1],"real":[[0.653437004726377,0.0],[0.0,0.653437004726377]],"imag":[[0.7569808986059164,0.0],[0.0,-0.7569808986059164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8147772225840146,0.0],[0.0,0.8147772225840146]],"imag":[[0.5797741608232287,0.0],[0.0,-0.5797741608232287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8093384490778919,0.5347083234664605],[0.555148514188022,0.7202124679418109]],"imag":[[-0.11947686988055548,0.21162126836266762],[0.15002226368965538,0.38806887096677667]]},{"name":"u","qubits":[1],"real":[[0.8051884718922523,-0.593018991881221],[0.593018991881221,0.8051884718922523]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9471668215103712,0.3207413478645067],[-0.3207413478645067,0.9471668215103712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5749066816325455,0.024214393142393077],[0.009602312895615488,-0.4758017429473876]],"imag":[[-0.7707386825562282,0.2736016333841793],[0.27450316248232914,0.8355647855088691]]},{"name":"u","qubits":[1],"real":[[0.8068028690522229,0.0],[0.0,0.8068028690522229]],"imag":[[-0.5908207261844338,0.0],[0.0,0.5908207261844338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8589609092875637,0.0],[0.0,0.8589609092875637]],"imag":[[0.5120411666222567,0.0],[0.0,-0.5120411666222567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7788525082051325,-0.2814700046915429],[0.3964843116424747,-0.003102414443954593]],"imag":[[-0.2466096920213875,-0.503335938238701],[0.41877514358553286,-0.8169565133842358]]},{"name":"u","qubits":[2],"real":[[0.9642320401000593,0.0],[0.0,0.9642320401000593]],"imag":[[-0.26505956471042064,0.0],[0.0,0.26505956471042064]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.611462956197756,0.0],[0.0,0.611462956197756]],"imag":[[0.7912730585568429,0.0],[0.0,-0.7912730585568429]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9104993509785742,0.0],[0.0,0.9104993509785742]],"imag":[[-0.413510497892853,0.0],[0.0,0.413510497892853]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9939701432402719,0.0],[0.0,0.9939701432402719]],"imag":[[-0.10965105720837105,0.0],[0.0,0.10965105720837105]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18119482847519067,-0.2508894000135347],[-0.36395728947227785,0.8584077038971422]],"imag":[[0.8714862774641149,0.38044002324470955],[0.27425388559796016,-0.23549121334871562]]},{"name":"u","qubits":[1],"real":[[0.9996505636637844,0.0],[0.0,0.9996505636637844]],"imag":[[0.02643389049455679,0.0],[0.0,-0.02643389049455679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.913123660861207,0.0],[0.0,0.913123660861207]],"imag":[[-0.407682695212131,0.0],[0.0,0.407682695212131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.045425551984143775,0.40388710522575233],[0.48044883826557505,-0.21988545481749414]],"imag":[[0.8583285617654365,0.31318334169775913],[-0.17429146018629996,0.830928268549753]]},{"name":"u","qubits":[1],"real":[[0.7831500524148363,-0.6218327712517564],[0.6218327712517564,0.7831500524148363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9219389366210387,0.3873352516129516],[-0.3873352516129516,0.9219389366210387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5264523746650297,-0.5313501355388592],[0.11613910951569677,0.38493557997808014]],"imag":[[0.03167987612339688,-0.6629564964016822],[0.8416388714283922,-0.36052783056039056]]},{"name":"u","qubits":[1],"real":[[0.8694789158907663,0.0],[0.0,0.8694789158907663]],"imag":[[0.4939700545796453,0.0],[0.0,-0.4939700545796453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6091073368500404,0.0],[0.0,0.6091073368500404]],"imag":[[0.7930877960197417,0.0],[0.0,-0.7930877960197417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7271008786826623,0.5322472852625691],[0.4926800516966201,0.8403230989174493]],"imag":[[0.43337521986442723,-0.014935138331640924],[-0.20193216110014642,0.10171950845051475]]},{"name":"u","qubits":[3],"real":[[0.9979685009824469,0.0],[0.0,0.9979685009824469]],"imag":[[0.06370926970895123,0.0],[0.0,-0.06370926970895123]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.956868158656934,0.0],[0.0,0.956868158656934]],"imag":[[0.29052250678473873,0.0],[0.0,-0.29052250678473873]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.957852616786965,0.0],[0.0,0.957852616786965]],"imag":[[-0.28726009906418176,0.0],[0.0,0.28726009906418176]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9405525715261396,0.0],[0.0,0.9405525715261396]],"imag":[[0.3396481417519697,0.0],[0.0,-0.3396481417519697]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9983891766915052,0.0],[0.0,0.9983891766915052]],"imag":[[0.05673668888169765,0.0],[0.0,-0.05673668888169765]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9123917523723971,0.0],[0.0,0.9123917523723971]],"imag":[[-0.4093180794966507,0.0],[0.0,0.4093180794966507]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9670494204690578,0.0],[0.0,0.9670494204690578]],"imag":[[0.25458872396565274,0.0],[0.0,-0.25458872396565274]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9171101154785967,0.0],[0.0,0.9171101154785967]],"imag":[[0.3986339625356011,0.0],[0.0,-0.3986339625356011]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.44572898377873427,-0.8948045427669818],[-0.8213408908856278,0.40289263544623366]],"imag":[[-0.0020739445422004498,0.02542050387356305],[0.35597824755568475,-0.19067289406094304]]},{"name":"u","qubits":[1],"real":[[0.7464379108525266,0.0],[0.0,0.7464379108525266]],"imag":[[-0.6654550662833033,0.0],[0.0,0.6654550662833033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9500556090064174,0.0],[0.0,0.9500556090064174]],"imag":[[-0.3120806623221718,0.0],[0.0,0.3120806623221718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.879298847331446,0.049978860216189025],[0.2585084420418806,-0.7394205600745621]],"imag":[[-0.10120195198042849,-0.4627027291127985],[-0.38699494491533215,-0.48648281916433594]]},{"name":"u","qubits":[1],"real":[[0.7813621121457234,-0.6240779195766937],[0.6240779195766937,0.7813621121457234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8400773451915878,0.5424666386938959],[-0.5424666386938959,0.8400773451915878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18442745809507002,-0.17645002498605444],[-0.4706989152192169,0.7609900140474164]],"imag":[[-0.8622662365867633,-0.4374343820797716],[-0.03042993845776427,-0.44543321449687856]]},{"name":"u","qubits":[1],"real":[[0.921872810335444,0.0],[0.0,0.921872810335444]],"imag":[[-0.387492608399477,0.0],[0.0,0.387492608399477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7451579744275082,0.0],[0.0,0.7451579744275082]],"imag":[[0.6668879914551566,0.0],[0.0,-0.6668879914551566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6323690124873373,-0.14063852153148537],[0.2651928209808269,0.8766634517366453]],"imag":[[-0.6193232476392251,0.44358646647618816],[-0.3823884342911321,0.12211898054683501]]},{"name":"u","qubits":[2],"real":[[0.9998086687006376,0.0],[0.0,0.9998086687006376]],"imag":[[-0.019560827974774188,0.0],[0.0,0.019560827974774188]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9165128024439796,0.0],[0.0,0.9165128024439796]],"imag":[[-0.4000053536595264,0.0],[0.0,0.4000053536595264]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998414414764938,0.0],[0.0,0.9998414414764938]],"imag":[[-0.0178070746111494,0.0],[0.0,0.0178070746111494]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6418194546886103,0.0],[0.0,0.6418194546886103]],"imag":[[0.7668557801720053,0.0],[0.0,-0.7668557801720053]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20440282061137344,0.7625574757282555],[-0.20219352949025596,-0.6140859615342849]],"imag":[[-0.5871239906834804,-0.1789161890410436],[-0.7567183644674501,0.09692020097221049]]},{"name":"u","qubits":[1],"real":[[0.6737392288919232,0.0],[0.0,0.6737392288919232]],"imag":[[-0.7389691816659995,0.0],[0.0,0.7389691816659995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8752829042935106,0.0],[0.0,0.8752829042935106]],"imag":[[-0.48361124620041374,0.0],[0.0,0.48361124620041374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9772467074992597,-0.19105733567037606],[0.08174943481243478,-0.4189453484547707]],"imag":[[0.09043897949712758,0.017514512722648458],[-0.17357042829129057,0.8875106373101881]]},{"name":"u","qubits":[1],"real":[[0.7257892769509151,-0.6879170919980604],[0.6879170919980604,0.7257892769509151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304228116169571,0.36648791470224024],[-0.36648791470224024,0.9304228116169571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5893882601350304,0.4926909818257759],[-0.4727091179434711,-0.8520251048533642]],"imag":[[-0.6155399348039836,0.1760331329723532],[-0.22422791371641224,0.017920748396883304]]},{"name":"u","qubits":[1],"real":[[0.850182460329947,0.0],[0.0,0.850182460329947]],"imag":[[-0.5264881614503008,0.0],[0.0,0.5264881614503008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7985427588778875,0.0],[0.0,0.7985427588778875]],"imag":[[-0.6019380883809331,0.0],[0.0,0.6019380883809331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8591620736029268,-0.23554109423120875],[-0.2628538084763251,0.9307624385318171]],"imag":[[-0.42767064903513863,-0.1531624633013815],[0.09922813414386841,-0.23397208333928005]]},{"name":"u","qubits":[2],"real":[[0.7500254380959354,-0.6614089825584472],[0.6614089825584472,0.7500254380959354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782813054201994,0.2072816621540614],[-0.2072816621540614,0.9782813054201994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977975017852664,0.06633359202607203],[-0.06633359202607203,0.9977975017852664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.954580163193759,0.2979542113093491],[-0.2979542113093491,0.954580163193759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5105361837674158,0.11561299608254288],[0.0057874051058623985,0.7480180792591818]],"imag":[[0.8516319536364532,-0.026635610493836507],[-0.11850032300252195,-0.6529878501870023]]},{"name":"u","qubits":[1],"real":[[0.9361536408952876,0.0],[0.0,0.9361536408952876]],"imag":[[-0.3515911839601453,0.0],[0.0,0.3515911839601453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8299361811215064,0.0],[0.0,0.8299361811215064]],"imag":[[0.5578583469532836,0.0],[0.0,-0.5578583469532836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5994272606838182,0.2850494952936755],[-0.351819453715543,-0.7946956462249478]],"imag":[[-0.6854600048147639,0.29929638517907065],[-0.2169207526626595,-0.4445529090250958]]},{"name":"u","qubits":[1],"real":[[0.8250839274752282,-0.5650101880692528],[0.5650101880692528,0.8250839274752282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8862837286056038,0.4631426911967287],[-0.4631426911967287,0.8862837286056038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36581257370445786,0.19199128253524989],[-0.3011399228291178,0.6981995050263949]],"imag":[[-0.8754868584578991,-0.2506855979463303],[0.09496667028864501,0.6425056650284553]]},{"name":"u","qubits":[1],"real":[[0.8294499007385959,0.0],[0.0,0.8294499007385959]],"imag":[[-0.5585811151164469,0.0],[0.0,0.5585811151164469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9264969531741883,0.0],[0.0,0.9264969531741883]],"imag":[[-0.37630226648127674,0.0],[0.0,0.37630226648127674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8154903637943873,0.04887030330613168],[0.38009850178227694,-0.13518739323182938]],"imag":[[-0.33088003349027156,0.47234051641876085],[0.2846383651914185,0.8696151440236121]]},{"name":"u","qubits":[2],"real":[[0.9968141096927361,0.0],[0.0,0.9968141096927361]],"imag":[[0.07975983147849475,0.0],[0.0,-0.07975983147849475]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.946366754277349,0.0],[0.0,0.946366754277349]],"imag":[[0.323094361446553,0.0],[0.0,-0.323094361446553]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6476139271557981,0.0],[0.0,0.6476139271557981]],"imag":[[0.7619686354134562,0.0],[0.0,-0.7619686354134562]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9871109318401231,0.0],[0.0,0.9871109318401231]],"imag":[[0.16003752135584892,0.0],[0.0,-0.16003752135584892]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.001316746749753305,0.3596660957599404],[0.5387381427247377,0.744875997441239]],"imag":[[-0.7460415197339225,0.5604111138904169],[0.3913841215284501,0.04170649139909592]]},{"name":"u","qubits":[1],"real":[[0.768021858081312,0.0],[0.0,0.768021858081312]],"imag":[[-0.6404236297243638,0.0],[0.0,0.6404236297243638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.96805314175173,0.0],[0.0,0.96805314175173]],"imag":[[-0.2507451190843103,0.0],[0.0,0.2507451190843103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.746869866225311,0.10105276468953253],[-0.24135170605990997,0.7118590310765265]],"imag":[[-0.13644533783237303,-0.6429279986569235],[0.6044149457867218,0.2639860738114676]]},{"name":"u","qubits":[1],"real":[[0.7302556167697642,-0.6831740145645261],[0.6831740145645261,0.7302556167697642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7746719852910371,0.632363277875339],[-0.632363277875339,0.7746719852910371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33641541346879344,-0.06931758685915487],[0.10549691635985795,-0.9583916207862138]],"imag":[[0.923584337132514,0.1703282534876092],[-0.15062218436431224,0.21833199358467575]]},{"name":"u","qubits":[1],"real":[[0.9940444845486895,0.0],[0.0,0.9940444845486895]],"imag":[[0.10897505557846757,0.0],[0.0,-0.10897505557846757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9855792776493961,0.0],[0.0,0.9855792776493961]],"imag":[[-0.16921432406299003,0.0],[0.0,0.16921432406299003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.191531082051148,0.46201084970834916],[0.38391004585299965,-0.45490064221159077]],"imag":[[0.8630518614620301,0.07073403556287794],[0.2665903331488016,0.7580290737697606]]},{"name":"u","qubits":[4],"real":[[0.9863266793615535,0.0],[0.0,0.9863266793615535]],"imag":[[0.16480194652858668,0.0],[0.0,-0.16480194652858668]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.989206295200811,0.0],[0.0,0.989206295200811]],"imag":[[-0.14652953809756555,0.0],[0.0,0.14652953809756555]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9935427644512433,0.0],[0.0,0.9935427644512433]],"imag":[[0.11345825314441049,0.0],[0.0,-0.11345825314441049]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992854676563646,0.0],[0.0,0.9992854676563646]],"imag":[[-0.037796218472232024,0.0],[0.0,0.037796218472232024]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9994241185052423,0.0],[0.0,0.9994241185052423]],"imag":[[0.03393274745757368,0.0],[0.0,-0.03393274745757368]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9529963107348091,0.0],[0.0,0.9529963107348091]],"imag":[[-0.30298189999708447,0.0],[0.0,0.30298189999708447]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9944308639590328,0.0],[0.0,0.9944308639590328]],"imag":[[-0.1053909711772864,0.0],[0.0,0.1053909711772864]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970663212473823,0.0],[0.0,0.9970663212473823]],"imag":[[-0.076542478626002,0.0],[0.0,0.076542478626002]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9168589579898178,0.0],[0.0,0.9168589579898178]],"imag":[[-0.39921128635576636,0.0],[0.0,0.39921128635576636]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9994767918972679,0.0],[0.0,0.9994767918972679]],"imag":[[0.032344125567797484,0.0],[0.0,-0.032344125567797484]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9915740215658617,0.0],[0.0,0.9915740215658617]],"imag":[[-0.1295413438084688,0.0],[0.0,0.1295413438084688]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9521073802872748,0.0],[0.0,0.9521073802872748]],"imag":[[0.30576385725344096,0.0],[0.0,-0.30576385725344096]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9997403103596353,0.0],[0.0,0.9997403103596353]],"imag":[[-0.022788414644728985,0.0],[0.0,0.022788414644728985]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999555111025062,0.0],[0.0,0.999555111025062]],"imag":[[0.029825828130596192,0.0],[0.0,-0.029825828130596192]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9635281167977398,0.0],[0.0,0.9635281167977398]],"imag":[[-0.26760711526452585,0.0],[0.0,0.26760711526452585]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9088538568807223,0.0],[0.0,0.9088538568807223]],"imag":[[-0.4171146926602269,0.0],[0.0,0.4171146926602269]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6831266237700936,-0.492952378642838],[0.01572219182210292,-0.2450913091953842]],"imag":[[-0.30691643699594917,-0.44287500379740663],[-0.6624900974976863,0.7076651281211387]]},{"name":"u","qubits":[1],"real":[[0.9522303035067007,0.0],[0.0,0.9522303035067007]],"imag":[[-0.30538082631942803,0.0],[0.0,0.30538082631942803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5511608647846462,0.0],[0.0,0.5511608647846462]],"imag":[[-0.8343990059496961,0.0],[0.0,0.8343990059496961]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5373273534416809,0.30122845129557346],[-0.06971215839460661,-0.417496481430765]],"imag":[[-0.7515792708626523,0.23594349955655272],[-0.3762288264140427,-0.8241897676749013]]},{"name":"u","qubits":[1],"real":[[0.6102315172611148,-0.7922231348182137],[0.7922231348182137,0.6102315172611148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8256460120943268,0.5641884992737222],[-0.5641884992737222,0.8256460120943268]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6258536132256394,0.7592855839324006],[0.6032855279559147,-0.597275024147341]],"imag":[[0.17691218105475798,0.022242685073840765],[0.4615797945814071,-0.25739699012018924]]},{"name":"u","qubits":[1],"real":[[0.8324844233830268,0.0],[0.0,0.8324844233830268]],"imag":[[0.5540484498892037,0.0],[0.0,-0.5540484498892037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8900965318586835,0.0],[0.0,0.8900965318586835]],"imag":[[0.455772052645995,0.0],[0.0,-0.455772052645995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.81659225425959,0.4259686659787866],[-0.20299457463621298,-0.8431954857525994]],"imag":[[0.34174873493142693,0.18691064191282158],[0.4185428235249926,0.26951155884382366]]},{"name":"u","qubits":[2],"real":[[0.9920792225830461,0.0],[0.0,0.9920792225830461]],"imag":[[0.12561375768210536,0.0],[0.0,-0.12561375768210536]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9928874594717574,0.0],[0.0,0.9928874594717574]],"imag":[[0.11905667903868047,0.0],[0.0,-0.11905667903868047]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9618827583389804,0.0],[0.0,0.9618827583389804]],"imag":[[0.2734621714427695,0.0],[0.0,-0.2734621714427695]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7369197063605898,0.0],[0.0,0.7369197063605898]],"imag":[[0.6759802854946453,0.0],[0.0,-0.6759802854946453]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6277081366751334,-0.7328626920366991],[-0.02425721049146499,0.2493236608129046]],"imag":[[0.25991581556616306,0.036586043666011855],[0.7333742916884815,-0.6319900696913229]]},{"name":"u","qubits":[1],"real":[[0.6400139844943792,0.0],[0.0,0.6400139844943792]],"imag":[[0.7683632602172156,0.0],[0.0,-0.7683632602172156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8246511616084585,0.0],[0.0,0.8246511616084585]],"imag":[[-0.5656416371323986,0.0],[0.0,0.5656416371323986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8962362279312523,-0.41080115982001175],[0.37064752687644426,-0.8934928670957281]],"imag":[[-0.16472096090326227,0.02949637050891976],[0.17957739168125228,-0.17900521686920065]]},{"name":"u","qubits":[1],"real":[[0.8228521852518892,-0.5682554717960845],[0.5682554717960845,0.8228521852518892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631336121027491,0.2690235031329259],[-0.2690235031329259,0.9631336121027491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.872823512326379,-0.45601898703319155],[-0.3733042836859001,0.3952656684504866]],"imag":[[-0.05308763561049161,0.16555211487852575],[0.30984630231340154,-0.7800027128599353]]},{"name":"u","qubits":[1],"real":[[0.6661046251276572,0.0],[0.0,0.6661046251276572]],"imag":[[0.7458583165612241,0.0],[0.0,-0.7458583165612241]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.771440093796645,0.0],[0.0,0.771440093796645]],"imag":[[-0.6363019579437295,0.0],[0.0,0.6363019579437295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8638066000656206,0.051774501830008826],[0.4159934217676648,-0.4751371773753473]],"imag":[[-0.09789529707221363,-0.49150185091662724],[-0.26684104170881534,-0.728004116871307]]},{"name":"u","qubits":[2],"real":[[0.7479573384383604,-0.6637468040421768],[0.6637468040421768,0.7479573384383604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9682295653954993,0.2500630094477042],[-0.2500630094477042,0.9682295653954993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977381206789069,0.06722084902857967],[-0.06722084902857967,0.9977381206789069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9549600629972165,0.2967343560836062],[-0.2967343560836062,0.9549600629972165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2989227107328691,0.27589471959935086],[0.6059316812628947,-0.356620751900394]],"imag":[[-0.7213174717240768,-0.5605608099848718],[0.1522928614072943,-0.6946044351429798]]},{"name":"u","qubits":[1],"real":[[0.8321383371910326,0.0],[0.0,0.8321383371910326]],"imag":[[-0.5545681092318088,0.0],[0.0,0.5545681092318088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8066755639914639,0.0],[0.0,0.8066755639914639]],"imag":[[-0.5909945299738854,0.0],[0.0,0.5909945299738854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8468601811070204,-0.08292758727834346],[-0.2686248387236279,0.9090115957826264]],"imag":[[-0.3531739898239228,-0.3888688491450925],[0.29314955669067766,0.1249077746398804]]},{"name":"u","qubits":[1],"real":[[0.6947092469130224,-0.719290666040886],[0.719290666040886,0.6947092469130224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.907741892853519,0.41952908833442104],[-0.41952908833442104,0.907741892853519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28662816530436663,0.09923241870553806],[0.4778474761774014,0.8332717512963707]],"imag":[[0.8076983653584273,-0.5055893318983562],[0.19268999704827733,0.20047579165550655]]},{"name":"u","qubits":[1],"real":[[0.9976027183023509,0.0],[0.0,0.9976027183023509]],"imag":[[-0.06920127481311432,0.0],[0.0,0.06920127481311432]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4534231865773809,0.0],[0.0,0.4534231865773809]],"imag":[[-0.891295357260439,0.0],[0.0,0.891295357260439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12446367443630146,0.42161851830775954],[0.25858788875839717,0.6715247588790689]],"imag":[[-0.8928147226853647,-0.09812486801030207],[0.3471641808849879,-0.6013849295670275]]},{"name":"u","qubits":[2],"real":[[0.9710845656580388,0.0],[0.0,0.9710845656580388]],"imag":[[-0.23873576678147346,0.0],[0.0,0.23873576678147346]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9795723504443072,0.0],[0.0,0.9795723504443072]],"imag":[[-0.2010920442111407,0.0],[0.0,0.2010920442111407]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9302162542745832,0.0],[0.0,0.9302162542745832]],"imag":[[-0.3670118803027554,0.0],[0.0,0.3670118803027554]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7078014684760043,0.0],[0.0,0.7078014684760043]],"imag":[[0.7064114107396707,0.0],[0.0,-0.7064114107396707]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.41865503356518113,0.13498242258694057],[-0.15179758387209086,-0.33704555554308147]],"imag":[[0.877533361885688,0.1909002546899824],[0.17782197608489003,-0.911996234553913]]},{"name":"u","qubits":[1],"real":[[0.8942019091084422,0.0],[0.0,0.8942019091084422]],"imag":[[-0.4476638758564479,0.0],[0.0,0.4476638758564479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4867261762953288,0.0],[0.0,0.4867261762953288]],"imag":[[0.8735545943493906,0.0],[0.0,-0.8735545943493906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6885349697909708,-0.059163611776402614],[-0.5070374638759301,0.5178942341374381]],"imag":[[-0.5153186947171263,-0.5068194010607283],[-0.05726472279029497,0.6865998281366026]]},{"name":"u","qubits":[1],"real":[[0.6727598143726027,-0.7398609546160286],[0.7398609546160286,0.6727598143726027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9146579603378331,0.40422866745276126],[-0.40422866745276126,0.9146579603378331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.006736027891252407,-0.9248409560904196],[0.4822677562558524,0.3309928465440092]],"imag":[[0.3799637143241729,-0.01585584002774605],[0.7893034986626961,-0.18671243614571392]]},{"name":"u","qubits":[1],"real":[[0.8488272140133102,0.0],[0.0,0.8488272140133102]],"imag":[[0.5286703706000575,0.0],[0.0,-0.5286703706000575]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8482112126083017,0.0],[0.0,0.8482112126083017]],"imag":[[0.5296581338991732,0.0],[0.0,-0.5296581338991732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7193709893772815,-0.23589772323034214],[-0.588972759510974,-0.17864569966096905]],"imag":[[0.3534860614692935,-0.5494590504887685],[-0.10326699638948857,0.7813659385994278]]},{"name":"u","qubits":[3],"real":[[0.9978431213153823,0.0],[0.0,0.9978431213153823]],"imag":[[-0.06564377536046476,0.0],[0.0,0.06564377536046476]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9683332238063987,0.0],[0.0,0.9683332238063987]],"imag":[[0.24966130591805133,0.0],[0.0,-0.24966130591805133]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7863005396336523,0.0],[0.0,0.7863005396336523]],"imag":[[0.6178442047731993,0.0],[0.0,-0.6178442047731993]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989323204215229,0.0],[0.0,0.9989323204215229]],"imag":[[0.046197610514742235,0.0],[0.0,-0.046197610514742235]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999800641886418,0.0],[0.0,0.9999800641886418]],"imag":[[0.006314366577882435,0.0],[0.0,-0.006314366577882435]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8926512685323498,0.0],[0.0,0.8926512685323498]],"imag":[[0.4507479481790092,0.0],[0.0,-0.4507479481790092]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999675107359331,0.0],[0.0,0.999675107359331]],"imag":[[-0.02548881570630803,0.0],[0.0,0.02548881570630803]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996798184005645,0.0],[0.0,0.9996798184005645]],"imag":[[-0.025303372949357375,0.0],[0.0,0.025303372949357375]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.14791273006835368,0.8138671516234866],[0.8714469889131112,0.007737980935277503]],"imag":[[-0.46238197812270415,-0.3192882554985928],[0.07003482066324881,-0.4854023002211503]]},{"name":"u","qubits":[1],"real":[[0.9998082024146299,0.0],[0.0,0.9998082024146299]],"imag":[[0.01958464665053881,0.0],[0.0,-0.01958464665053881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6383147690993343,0.0],[0.0,0.6383147690993343]],"imag":[[-0.7697754578769471,0.0],[0.0,0.7697754578769471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03252679573031836,0.5520566662402073],[-0.49558146242450357,0.24740602122398375]],"imag":[[0.8299378444494631,-0.07333906987305874],[-0.2540554978962031,-0.7928714137563673]]},{"name":"u","qubits":[1],"real":[[0.7372174538516891,-0.6756555525831432],[0.6756555525831432,0.7372174538516891]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8026048054909407,0.5965111283143418],[-0.5965111283143418,0.8026048054909407]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06341309376060411,-0.4617339861897836],[0.6814198487570219,0.4575546787467532]],"imag":[[-0.7278107936529973,0.5030625748147002],[0.04401383761796861,0.5695379599070215]]},{"name":"u","qubits":[1],"real":[[0.8255121891075726,0.0],[0.0,0.8255121891075726]],"imag":[[0.5643842889688048,0.0],[0.0,-0.5643842889688048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9553455542543848,0.0],[0.0,0.9553455542543848]],"imag":[[0.29549089997220246,0.0],[0.0,-0.29549089997220246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8370127631981181,-0.4366863048823997],[0.2900768810212712,-0.2110226229853014]],"imag":[[0.3260163716754623,-0.049275052218884924],[0.3301187100725879,-0.8731245575205097]]},{"name":"u","qubits":[2],"real":[[0.9952637905541776,0.0],[0.0,0.9952637905541776]],"imag":[[0.09721104470033318,0.0],[0.0,-0.09721104470033318]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990494536573035,0.0],[0.0,0.9990494536573035]],"imag":[[-0.0435911590467993,0.0],[0.0,0.0435911590467993]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9707648008196291,0.0],[0.0,0.9707648008196291]],"imag":[[-0.2400327092077782,0.0],[0.0,0.2400327092077782]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.829982331733503,0.0],[0.0,0.829982331733503]],"imag":[[-0.5577896816993099,0.0],[0.0,0.5577896816993099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7677593589604209,0.6174369664396017],[0.17262995488545402,0.041558020221633504]],"imag":[[0.03524314148345434,-0.16755620006709007],[-0.6160376501345569,-0.7674434462865636]]},{"name":"u","qubits":[1],"real":[[0.8599610635099539,0.0],[0.0,0.8599610635099539]],"imag":[[0.5103596469616588,0.0],[0.0,-0.5103596469616588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6462271899619964,0.0],[0.0,0.6462271899619964]],"imag":[[0.7631450838168466,0.0],[0.0,-0.7631450838168466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6494524671720026,0.6721907220648319],[-0.0791234951602379,0.3030499383121163]],"imag":[[0.3544521900295094,0.02710666038898213],[-0.6680678186989037,-0.6749708119774801]]},{"name":"u","qubits":[1],"real":[[0.44833190456228966,-0.8938671620277534],[0.8938671620277534,0.44833190456228966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9194542884516912,0.39319691179839417],[-0.39319691179839417,0.9194542884516912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47866820604032284,-0.34178178205267584],[0.36081470092625173,-0.3431041928119737]],"imag":[[-0.7956116904572388,0.1451344204205583],[0.08770141463747054,0.8627866053323555]]},{"name":"u","qubits":[1],"real":[[0.975328882591708,0.0],[0.0,0.975328882591708]],"imag":[[-0.2207568136715384,0.0],[0.0,0.2207568136715384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7232249335584894,0.0],[0.0,0.7232249335584894]],"imag":[[-0.6906125509135486,0.0],[0.0,0.6906125509135486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37143712045985344,0.25935404458985567],[-0.44245999209693077,-0.7899217244088627]],"imag":[[-0.7784901610891799,0.4344226216332646],[-0.2453908923033195,-0.34646231349902]]},{"name":"u","qubits":[2],"real":[[0.657971919991254,-0.7530424639441144],[0.7530424639441144,0.657971919991254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9859436719141663,0.16707805305428566],[-0.16707805305428566,0.9859436719141663]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9937745216822782,-0.11141005365387446],[0.11141005365387446,0.9937745216822782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9544027283185833,0.2985220798836235],[-0.2985220798836235,0.9544027283185833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6398830767804414,-0.3473159865867487],[0.2838114708896333,0.7161087066221332]],"imag":[[0.48547519064722783,-0.48397840114751745],[0.5237504523219971,-0.3637648044876553]]},{"name":"u","qubits":[1],"real":[[0.8882089736528619,0.0],[0.0,0.8882089736528619]],"imag":[[0.4594396795255386,0.0],[0.0,-0.4594396795255386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6311827335089579,0.0],[0.0,0.6311827335089579]],"imag":[[0.775634164358533,0.0],[0.0,-0.775634164358533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5984492045152061,-0.5906808723186904],[0.5038045666139611,-0.5888035303359573]],"imag":[[0.42369564424600337,0.3368035892607327],[-0.4566415545271808,0.4370009748293844]]},{"name":"u","qubits":[1],"real":[[0.5706997328717743,-0.8211588244061471],[0.8211588244061471,0.5706997328717743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8747201054562852,0.48462845264237764],[-0.48462845264237764,0.8747201054562852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.394017321056165,-0.34712528950002564],[-0.8949777162279317,0.07442393783158498]],"imag":[[0.012546558383986528,0.8509388744028348],[0.20882485971712242,-0.3871280704071976]]},{"name":"u","qubits":[1],"real":[[0.3820920747450096,0.0],[0.0,0.3820920747450096]],"imag":[[0.9241242591865306,0.0],[0.0,-0.9241242591865306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9257925311047325,0.0],[0.0,0.9257925311047325]],"imag":[[-0.3780319951415396,0.0],[0.0,0.3780319951415396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6849843356037424,-0.0027677061262725705],[-0.1816972206937523,0.06842201070489451]],"imag":[[-0.6867401331539723,-0.24326279883279017],[-0.16177320385443886,0.9675401691702186]]},{"name":"u","qubits":[2],"real":[[0.996910098141769,0.0],[0.0,0.996910098141769]],"imag":[[-0.07855097849784194,0.0],[0.0,0.07855097849784194]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983358938726834,0.0],[0.0,0.9983358938726834]],"imag":[[0.0576666541896625,0.0],[0.0,-0.0576666541896625]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9573066481814281,0.0],[0.0,0.9573066481814281]],"imag":[[0.289074352628592,0.0],[0.0,-0.289074352628592]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7063475336058309,0.0],[0.0,0.7063475336058309]],"imag":[[0.7078652144080535,0.0],[0.0,-0.7078652144080535]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5818370965573707,-0.6570157820145529],[-0.5872029646595119,-0.5570739781894243]],"imag":[[-0.13853563055976234,0.4589158248730409],[-0.5454045749993102,-0.21770418160685584]]},{"name":"u","qubits":[1],"real":[[0.7953657420647633,0.0],[0.0,0.7953657420647633]],"imag":[[-0.6061298015687469,0.0],[0.0,0.6061298015687469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7741982063621836,0.0],[0.0,0.7741982063621836]],"imag":[[0.6329432338413752,0.0],[0.0,-0.6329432338413752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8431994585420888,0.4267064505932907],[-0.4317037365437038,-0.6688129529490566]],"imag":[[-0.23193332218184257,0.23052811585161942],[-0.2210282584427304,-0.5634426561696771]]},{"name":"u","qubits":[1],"real":[[0.7359970829825888,-0.6769847072431697],[0.6769847072431697,0.7359970829825888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8616440720894308,0.5075130471555818],[-0.5075130471555818,0.8616440720894308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5276528825008068,-0.5661834814514421],[0.5214949125975726,0.5454597660164394]],"imag":[[-0.25848160659605185,-0.578105492078771],[-0.61871863619497,0.21841233714508312]]},{"name":"u","qubits":[1],"real":[[0.7853087351657213,0.0],[0.0,0.7853087351657213]],"imag":[[0.619104345383244,0.0],[0.0,-0.619104345383244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9740157844673172,0.0],[0.0,0.9740157844673172]],"imag":[[-0.22648013513003007,0.0],[0.0,0.22648013513003007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9661645772472547,-0.025596864991731742],[-0.09685204365074719,0.8379055790609843]],"imag":[[0.2319285381203425,0.10990888672254749],[-0.05792101966185062,-0.5340216078966115]]},{"name":"u","qubits":[3],"real":[[0.7979132767369096,-0.6027722644639251],[0.6027722644639251,0.7979132767369096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9842589582143128,0.17673229239410584],[-0.17673229239410584,0.9842589582143128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9911069663767899,-0.13306758132391505],[0.13306758132391505,0.9911069663767899]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.97800678752353,0.20857306527426978],[-0.20857306527426978,0.97800678752353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998250294092512,-0.018705896578081065],[0.018705896578081065,0.9998250294092512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983216423496112,-0.05791285191022028],[0.05791285191022028,0.9983216423496112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999055632520898,0.013742800934346502],[-0.013742800934346502,0.9999055632520898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8980138028833871,0.43996728268238006],[-0.43996728268238006,0.8980138028833871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.10783842258106444,-0.5285806996798021],[-0.4118646951045411,-0.687705516406438]],"imag":[[0.6792081997827151,-0.49764398910180946],[-0.5978415918030415,0.0037452290989522653]]},{"name":"u","qubits":[1],"real":[[0.9855443790039708,0.0],[0.0,0.9855443790039708]],"imag":[[-0.1694174637210623,0.0],[0.0,0.1694174637210623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8905284149161975,0.0],[0.0,0.8905284149161975]],"imag":[[0.4549276230642022,0.0],[0.0,-0.4549276230642022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2722462269425612,-0.5125625195462425],[0.17149929670983005,0.8052248495624958]],"imag":[[-0.7684628019809848,0.2694931862654058],[-0.5531138265448682,0.12753833839274759]]},{"name":"u","qubits":[1],"real":[[0.4682093305817829,-0.8836175772109555],[0.8836175772109555,0.4682093305817829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9679195056947053,0.2512604833548588],[-0.2512604833548588,0.9679195056947053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5765624973836196,-0.3937863679445044],[0.381438209790444,0.18843545261025677]],"imag":[[0.4344124765631525,-0.5690288070371368],[0.5773788868056164,0.6968720064563763]]},{"name":"u","qubits":[1],"real":[[0.9998970651768481,0.0],[0.0,0.9998970651768481]],"imag":[[-0.014347789053578752,0.0],[0.0,0.014347789053578752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.377801681181628,0.0],[0.0,0.377801681181628]],"imag":[[0.9258865425614174,0.0],[0.0,-0.9258865425614174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.023793973075054042,-0.30430189723213563],[0.18239643855632243,0.6682062197281818]],"imag":[[-0.828929985270184,0.46873156679084316],[-0.5282428092906193,-0.49111253450843273]]},{"name":"u","qubits":[2],"real":[[0.7937147495577291,0.0],[0.0,0.7937147495577291]],"imag":[[0.6082901415726801,0.0],[0.0,-0.6082901415726801]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9374004005213333,0.0],[0.0,0.9374004005213333]],"imag":[[-0.3482534839774669,0.0],[0.0,0.3482534839774669]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9929927859521072,0.0],[0.0,0.9929927859521072]],"imag":[[-0.1181749848617413,0.0],[0.0,0.1181749848617413]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8853692853566126,0.0],[0.0,0.8853692853566126]],"imag":[[-0.4648884044016596,0.0],[0.0,0.4648884044016596]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21318819343414125,0.49289702928982954],[0.4976433863154841,0.23870500335790418]],"imag":[[-0.8280519410051863,0.1610381808612209],[-0.14571148628124103,-0.8210597689535597]]},{"name":"u","qubits":[1],"real":[[0.9409556336544547,0.0],[0.0,0.9409556336544547]],"imag":[[0.33852990339694317,0.0],[0.0,-0.33852990339694317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7060539647563652,0.0],[0.0,0.7060539647563652]],"imag":[[-0.7081580323994197,0.0],[0.0,0.7081580323994197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6185096056051282,-0.15527067406198666],[0.15530988906534868,-0.6392715389731796]],"imag":[[0.7483231192566083,0.18261816650208895],[-0.18258481678046914,0.7306664919774372]]},{"name":"u","qubits":[1],"real":[[0.40717933913437465,-0.9133482281047541],[0.9133482281047541,0.40717933913437465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9318496396731153,0.36284466241228513],[-0.36284466241228513,0.9318496396731153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9111906781784965,0.0748878150555034],[-0.14018794323254422,-0.9188608549505689]],"imag":[[-0.12357595189401466,0.3858138764615816],[0.36716191617095695,-0.035131141817611934]]},{"name":"u","qubits":[1],"real":[[0.9987386516003384,0.0],[0.0,0.9987386516003384]],"imag":[[0.050210614411078,0.0],[0.0,-0.050210614411078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4306505769735783,0.0],[0.0,0.4306505769735783]],"imag":[[-0.9025187424936526,0.0],[0.0,0.9025187424936526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08592882734971674,0.5009568644040946],[-0.5148666891626316,0.16719597466842756]],"imag":[[0.8524445767271578,0.12246101520556282],[-0.02944100252147516,-0.8402922264402513]]},{"name":"u","qubits":[2],"real":[[0.8030953662168242,-0.5958505120926431],[0.5958505120926431,0.8030953662168242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9730992869211282,0.23038614930935336],[-0.23038614930935336,0.9730992869211282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983076756370806,-0.0581531148270625],[0.0581531148270625,0.9983076756370806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9410569516181707,0.3382481541873005],[-0.3382481541873005,0.9410569516181707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18022196212325134,0.9381723829188919],[0.5070442594245972,0.13013382776537805]],"imag":[[-0.007350096886662765,0.295463365533682],[-0.8428357725136991,-0.12489662296046634]]},{"name":"u","qubits":[1],"real":[[0.9404295540542973,0.0],[0.0,0.9404295540542973]],"imag":[[0.33998860842862894,0.0],[0.0,-0.33998860842862894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7812759649644657,0.0],[0.0,0.7812759649644657]],"imag":[[-0.6241857628693904,0.0],[0.0,0.6241857628693904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4695073217899546,-0.6685629733226883],[-0.5730877099529594,0.7274116485498707]],"imag":[[0.5644738988093874,0.11813400463236601],[0.3640090233077008,0.09970055769857161]]},{"name":"u","qubits":[1],"real":[[0.768641928659386,-0.6396792833184293],[0.6396792833184293,0.768641928659386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9375002292461772,0.3479846550688194],[-0.3479846550688194,0.9375002292461772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18080804067259437,0.53602038455445],[0.07188875078441745,0.29595817162726784]],"imag":[[-0.2774620219098434,-0.7765342401774299],[0.9408269162478794,-0.14861184953160908]]},{"name":"u","qubits":[1],"real":[[0.9753286289158283,0.0],[0.0,0.9753286289158283]],"imag":[[0.22075793443763386,0.0],[0.0,-0.22075793443763386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7579517495832186,0.0],[0.0,0.7579517495832186]],"imag":[[-0.6523106202598098,0.0],[0.0,0.6523106202598098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3208016517407015,-0.5393993472933025],[-0.4125379694279722,0.49133317702464674]],"imag":[[0.6723599742168889,-0.39251332391533084],[0.5242430629886747,0.5599761993543697]]},{"name":"u","qubits":[2],"real":[[0.9949944590450516,0.0],[0.0,0.9949944590450516]],"imag":[[0.0999301079237145,0.0],[0.0,-0.0999301079237145]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8517609533529344,0.0],[0.0,0.8517609533529344]],"imag":[[0.5239306045110367,0.0],[0.0,-0.5239306045110367]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6750830447644697,0.0],[0.0,0.6750830447644697]],"imag":[[-0.737741745241201,0.0],[0.0,0.737741745241201]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999991940370021,0.0],[0.0,0.9999991940370021]],"imag":[[0.0012696162200206802,0.0],[0.0,-0.0012696162200206802]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9258461386679968,0.30765780681031296],[0.07830317622330728,-0.6913062529685787]],"imag":[[0.01432989650149036,-0.2189754677777523],[0.369421431664649,-0.6160292874748136]]},{"name":"u","qubits":[1],"real":[[0.9146738214509342,0.0],[0.0,0.9146738214509342]],"imag":[[0.40419277622484107,0.0],[0.0,-0.40419277622484107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9357701753202028,0.0],[0.0,0.9357701753202028]],"imag":[[0.35261052023613376,0.0],[0.0,-0.35261052023613376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7291067498445167,0.11132654022343041],[-0.140611053543184,0.5314092597689436]],"imag":[[0.6638757671035633,0.12360709779661348],[-0.08888669644719888,-0.8306213851376589]]},{"name":"u","qubits":[1],"real":[[0.8477260658948385,-0.5304342722736344],[0.5304342722736344,0.8477260658948385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9944079903401777,0.10560657530480332],[-0.10560657530480332,0.9944079903401777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4784393354490681,0.2322642676824532],[-0.45399074859927835,-0.1172689669649228]],"imag":[[-0.4667611620404775,0.7065996956294359],[-0.5891707902569034,-0.6580411609324317]]},{"name":"u","qubits":[1],"real":[[0.8885857708359318,0.0],[0.0,0.8885857708359318]],"imag":[[-0.4587105055129137,0.0],[0.0,0.4587105055129137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7596458270002872,0.0],[0.0,0.7596458270002872]],"imag":[[0.650337003038463,0.0],[0.0,-0.650337003038463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7012993253061244,-0.17841268391983509],[0.4987826920097494,-0.7966621812470168]],"imag":[[-0.49824270729894793,-0.4776006440166416],[-0.10559018467687883,-0.3246473594874226]]},{"name":"u","qubits":[3],"real":[[0.996385875907642,0.0],[0.0,0.996385875907642]],"imag":[[-0.08494225268828813,0.0],[0.0,0.08494225268828813]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9207798325680491,0.0],[0.0,0.9207798325680491]],"imag":[[0.3900826834607703,0.0],[0.0,-0.3900826834607703]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9962639431854471,0.0],[0.0,0.9962639431854471]],"imag":[[0.08636061317860241,0.0],[0.0,-0.08636061317860241]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999852617823991,0.0],[0.0,0.9999852617823991]],"imag":[[0.005429200492400675,0.0],[0.0,-0.005429200492400675]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993152311032533,0.0],[0.0,0.9993152311032533]],"imag":[[0.037000930867364556,0.0],[0.0,-0.037000930867364556]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9685001375020438,0.0],[0.0,0.9685001375020438]],"imag":[[0.24901301905427015,0.0],[0.0,-0.24901301905427015]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8142591540469124,0.0],[0.0,0.8142591540469124]],"imag":[[0.5805015332028044,0.0],[0.0,-0.5805015332028044]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9968571020490345,0.0],[0.0,0.9968571020490345]],"imag":[[0.07922069233729748,0.0],[0.0,-0.07922069233729748]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.022077356870972325,0.4850138193037934],[-0.8622756004796684,0.3907947189533749]],"imag":[[0.4056338850132557,0.7744258109896596],[-0.3024145010743902,-0.11093126698775224]]},{"name":"u","qubits":[1],"real":[[0.9351793889727464,0.0],[0.0,0.9351793889727464]],"imag":[[-0.35417440681189905,0.0],[0.0,0.35417440681189905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9377411430324634,0.0],[0.0,0.9377411430324634]],"imag":[[0.3473349228974379,0.0],[0.0,-0.3473349228974379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.518214771431863,-0.46136232375898256],[0.617351828412884,-0.7820689206615209]],"imag":[[-0.5860297320482741,-0.4185300587066136],[0.08306216816649303,-0.018590306884886443]]},{"name":"u","qubits":[1],"real":[[0.7076947426610567,-0.706518330413232],[0.706518330413232,0.7076947426610567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9337788573165648,0.3578505912089155],[-0.3578505912089155,0.9337788573165648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7288981300704258,-0.6723246508844419],[-0.663747906232977,-0.6910263571470462]],"imag":[[0.054683705176016006,-0.11703320973626304],[-0.15860619577872037,-0.23825483281567142]]},{"name":"u","qubits":[1],"real":[[0.89840538654791,0.0],[0.0,0.89840538654791]],"imag":[[-0.43916712242801187,0.0],[0.0,0.43916712242801187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9170936746639509,0.0],[0.0,0.9170936746639509]],"imag":[[0.39867178466925823,0.0],[0.0,-0.39867178466925823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7527310280517732,0.29714903358825684],[-0.10119384964915279,0.4214709996157432]],"imag":[[-0.5859533701302093,-0.04191776805526967],[0.28251451685595735,0.8557496999951185]]},{"name":"u","qubits":[2],"real":[[0.8800224364201173,0.0],[0.0,0.8800224364201173]],"imag":[[0.4749321124089217,0.0],[0.0,-0.4749321124089217]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7577510269427552,0.0],[0.0,0.7577510269427552]],"imag":[[-0.6525437772036448,0.0],[0.0,0.6525437772036448]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9011346671976643,0.0],[0.0,0.9011346671976643]],"imag":[[-0.4335392849264698,0.0],[0.0,0.4335392849264698]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9903668204599859,0.0],[0.0,0.9903668204599859]],"imag":[[-0.1384686279703021,0.0],[0.0,0.1384686279703021]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20710179985645577,0.4055020826308877],[0.9326108778711026,0.034323690409675894]],"imag":[[-0.06118369537839591,0.888219263976003],[0.2891407103687601,-0.2132052634448796]]},{"name":"u","qubits":[1],"real":[[0.7248390237181588,0.0],[0.0,0.7248390237181588]],"imag":[[-0.6889182750481413,0.0],[0.0,0.6889182750481413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7191384870668708,0.0],[0.0,0.7191384870668708]],"imag":[[-0.694866776021974,0.0],[0.0,0.694866776021974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8248941235874618,-0.5636678457502146],[-0.520479834540235,0.7506503033722552]],"imag":[[-0.041944901772046135,-0.008298780242831726],[0.2165434181017191,-0.34457772992596963]]},{"name":"u","qubits":[1],"real":[[0.7620718643506261,-0.6474924505854573],[0.6474924505854573,0.7620718643506261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.857305790291225,0.5148075193051653],[-0.5148075193051653,0.857305790291225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7540592599406888,0.22477231680773865],[-0.17361769292793955,-0.7751865642247213]],"imag":[[-0.26795091998254367,-0.555944549910412],[-0.573980691034628,0.19871802552174977]]},{"name":"u","qubits":[1],"real":[[0.7803263784911418,0.0],[0.0,0.7803263784911418]],"imag":[[0.6253724834295952,0.0],[0.0,-0.6253724834295952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8061954217559768,0.0],[0.0,0.8061954217559768]],"imag":[[-0.5916493403526304,0.0],[0.0,0.5916493403526304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7814629828386923,0.5419801224413872],[0.5959468874524301,0.7950978922578122]],"imag":[[0.17440468588437066,-0.25525704470757815],[0.06120391597102363,-0.09444961478352959]]},{"name":"u","qubits":[2],"real":[[0.5680787463496064,-0.8229742024789475],[0.8229742024789475,0.5680787463496064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9809813713400788,0.19410190386428078],[-0.19410190386428078,0.9809813713400788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996404136692292,0.08472777810428161],[-0.08472777810428161,0.996404136692292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9414564061576385,0.33713474354439316],[-0.33713474354439316,0.9414564061576385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8565737967690701,-0.49485078345446715],[-0.4213385307013603,0.5677947376652779]],"imag":[[0.037131274095243506,0.14151078152276658],[0.29559506375970307,-0.6424223974200574]]},{"name":"u","qubits":[1],"real":[[0.9730758897868652,0.0],[0.0,0.9730758897868652]],"imag":[[-0.23048495116926945,0.0],[0.0,0.23048495116926945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.683144577351593,0.0],[0.0,0.683144577351593]],"imag":[[-0.7302831549714902,0.0],[0.0,0.7302831549714902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4469064135061238,-0.08422351535764214],[0.0181375813626628,-0.9943460290404074]],"imag":[[-0.8904611973253416,0.016121820176823815],[0.08381253943966625,-0.06262955298068512]]},{"name":"u","qubits":[1],"real":[[0.8382213048482006,-0.5453302156478953],[0.5453302156478953,0.8382213048482006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9413416297394509,0.33745508755903275],[-0.33745508755903275,0.9413416297394509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41336327568219283,0.5325821318228665],[-0.16830564786044303,-0.29621244529181334]],"imag":[[0.17543442945851023,-0.7174328094956801],[-0.8775116934697399,-0.33749759106753635]]},{"name":"u","qubits":[1],"real":[[0.9387431192506408,0.0],[0.0,0.9387431192506408]],"imag":[[-0.3446176955113843,0.0],[0.0,0.3446176955113843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.632322992312119,0.0],[0.0,0.632322992312119]],"imag":[[-0.7747048685747676,0.0],[0.0,0.7747048685747676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6044460576619006,0.23926011203036518],[-0.27239943820952806,-0.7319993445119575]],"imag":[[-0.7123117769220594,0.26459685301670055],[-0.23033766929935243,-0.5804481577186201]]},{"name":"u","qubits":[2],"real":[[0.9379300465465685,0.0],[0.0,0.9379300465465685]],"imag":[[-0.34682449132832543,0.0],[0.0,0.34682449132832543]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9537623242303572,0.0],[0.0,0.9537623242303572]],"imag":[[0.3005618553288273,0.0],[0.0,-0.3005618553288273]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952076115586745,0.0],[0.0,0.9952076115586745]],"imag":[[0.09778450744201937,0.0],[0.0,-0.09778450744201937]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7544997032987311,0.0],[0.0,0.7544997032987311]],"imag":[[0.6563003868063212,0.0],[0.0,-0.6563003868063212]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15088079486504977,0.4831881064380278],[0.5361382157370012,0.16591877618122466]],"imag":[[-0.23602285900702494,0.8294922842099702],[-0.7962939214846397,-0.2257050374791929]]},{"name":"u","qubits":[1],"real":[[0.9931519411285862,0.0],[0.0,0.9931519411285862]],"imag":[[0.11682988415863992,0.0],[0.0,-0.11682988415863992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9467392238654975,0.0],[0.0,0.9467392238654975]],"imag":[[0.3220013074423077,0.0],[0.0,-0.3220013074423077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20081132140191382,0.21226603495017493],[0.15916547038923196,0.2953895494076197]],"imag":[[0.8417210091456451,0.4540084650820789],[-0.4752335310091543,0.8133661279774989]]},{"name":"u","qubits":[1],"real":[[0.8251305839967358,-0.5649420495530545],[0.5649420495530545,0.8251305839967358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.840599542994374,0.5416570947727443],[-0.5416570947727443,0.840599542994374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43118950928357785,-0.16047435729230244],[-0.07006538862404728,0.35839257379787015]],"imag":[[0.8863004884146986,-0.05286806192094932],[0.15374619551916133,0.9181545140807641]]},{"name":"u","qubits":[1],"real":[[0.5788446466228576,0.0],[0.0,0.5788446466228576]],"imag":[[-0.8154378425582536,0.0],[0.0,0.8154378425582536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8676571724321717,0.0],[0.0,0.8676571724321717]],"imag":[[0.4971629824584779,0.0],[0.0,-0.4971629824584779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9049003624650553,0.09204877712260584],[0.12279801520295722,-0.8678913119707494]],"imag":[[0.3162065829966253,0.2696215004602615],[0.25707854508384065,0.4069348101667903]]}]}

==> anc/matched_benchmark/results/alternative_n4_i2_result.json <==
{
  "case": "alternative_n4_i2",
  "n": 4,
  "generator": 2,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.04,
  "c": 0.07,
  "l": 0.17333333333333334,
  "target_sha256": "febab88d30872143a84cb8d5324d3673710b3431524c0188fe82ed82f14bab1c",
  "target_unitarity_defect": 1.0158634297849442e-15,
  "structured": {
    "raw": {
      "cx": 588,
      "one_qubit": 636,
      "total": 1224
    },
    "optimized": {
      "cx": 554,
      "one_qubit": 536,
      "total": 1090
    },
    "depth": 958,
    "timing_samples": [
      {
        "construction_s": 0.007606785999996646,
        "optimization_s": 0.006590804000040862,
        "total_s": 0.014197590000037508
      },
      {
        "construction_s": 0.009457168000039928,
        "optimization_s": 0.005204975999959061,
        "total_s": 0.014662143999998989
      },
      {
        "construction_s": 0.007621649000043362,
        "optimization_s": 0.005011432999992849,
        "total_s": 0.012633082000036211
      }
    ],
    "median_construction_s": 0.007621649000043362,
    "median_optimization_s": 0.005204975999959061,
    "median_total_s": 0.014197590000037508,
    "validation_s": 0.013216053000007832,
    "phase_aligned_op_error": 5.428091172064036e-15,
    "phase_aligned_fro_error": 1.8812226038664683e-14,
    "alignment_phase": -1.7428714110877065e-17,
    "ordinary_op_error": 5.421271606607436e-15,
    "unitarity_defect": 9.595560206793119e-15,
    "padding_leakage_op": 3.782745929500561e-16,
    "padding_action_error_op": 4.0536426187526205e-15,
    "structure_checks": {
      "generator": 2,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 8.116105625747748e-16,
      "fixed_coordinate_error": 3.4939059853772856e-16,
      "unitarity_error": 1.8111485271817e-15,
      "reflection_product_error": 3.0145902713628995e-15,
      "normal_Schur_error": 2.2162174652345232e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "depth": 1411,
    "timing_samples": [
      {
        "construction_s": 0.03217545699999391,
        "optimization_s": 0.010850660000016887,
        "total_s": 0.0430261170000108
      },
      {
        "construction_s": 0.05353787900003226,
        "optimization_s": 0.00829561399996237,
        "total_s": 0.06183349299999463
      },
      {
        "construction_s": 0.04584877799999276,
        "optimization_s": 0.007602068999972289,
        "total_s": 0.05345084699996505
      }
    ],
    "median_construction_s": 0.04584877799999276,
    "median_optimization_s": 0.00829561399996237,
    "median_total_s": 0.05345084699996505,
    "validation_s": 0.020270646999961173,
    "phase_aligned_op_error": 1.738402528622476e-14,
    "phase_aligned_fro_error": 5.814616095942267e-14,
    "alignment_phase": -5.972046536994122e-16,
    "ordinary_op_error": 1.766188206229604e-14,
    "unitarity_defect": 1.9122296883613202e-14,
    "padding_leakage_op": 1.0442775779903339e-14,
    "padding_action_error_op": 1.3937669256580279e-14
  },
  "cx_reduction_fraction": 0.2305555555555555
}

==> anc/matched_benchmark/results/alternative_n4_i2_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.5713771638716436,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[0.181591947674011,-0.0],[-0.0,-0.181591947674011]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[-0.00994160694282716,-0.0],[-0.0,0.00994160694282716]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.65249113397502,0.7577963579247345],[-0.7577963579247345,0.65249113397502]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"u","qubits":[3],"real":[[0.65249113397502,-0.7577963579247345],[0.7577963579247345,0.65249113397502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999505810045786,0.0],[0.0,0.9999505810045786]],"imag":[[0.00994160694282716,0.0],[0.0,-0.00994160694282716]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9833739698303791,0.0],[0.0,0.9833739698303791]],"imag":[[-0.181591947674011,0.0],[0.0,0.181591947674011]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9983740522569987,0.0],[0.0,0.9983740522569987]],"imag":[[0.05700220855317311,0.0],[0.0,-0.05700220855317311]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9875436404254974,0.0],[0.0,0.9875436404254974]],"imag":[[-0.1573453471036118,-0.0],[-0.0,0.1573453471036118]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9987311419561794,0.0],[0.0,0.9987311419561794]],"imag":[[-0.05035976654935812,-0.0],[-0.0,0.05035976654935812]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9549236129296422,0.0],[0.0,0.9549236129296422]],"imag":[[0.29685163545009974,-0.0],[-0.0,-0.29685163545009974]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953719129916655,0.0],[0.0,0.9953719129916655]],"imag":[[-0.09609763174663713,-0.0],[-0.0,0.09609763174663713]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9877546309030847,0.0],[0.0,0.9877546309030847]],"imag":[[0.15601534901896943,-0.0],[-0.0,-0.15601534901896943]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9835254499911131,0.0],[0.0,0.9835254499911131]],"imag":[[-0.18076971322591182,-0.0],[-0.0,0.18076971322591182]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9666714273469426,0.0],[0.0,0.9666714273469426]],"imag":[[-0.2560202170747943,-0.0],[-0.0,0.2560202170747943]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8712019112255732,0.0],[0.0,0.8712019112255732]],"imag":[[0.49092487192737383,-0.0],[-0.0,-0.49092487192737383]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9933360296639422,0.0],[0.0,0.9933360296639422]],"imag":[[0.1152542067409071,-0.0],[-0.0,-0.1152542067409071]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7921070028242722,0.0],[0.0,0.7921070028242722]],"imag":[[-0.6103822540644088,-0.0],[-0.0,0.6103822540644088]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9610275347215678,0.0],[0.0,0.9610275347215678]],"imag":[[0.276452667751617,-0.0],[-0.0,-0.276452667751617]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9581083885285336,0.0],[0.0,0.9581083885285336]],"imag":[[0.2864058585840319,-0.0],[-0.0,-0.2864058585840319]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988505771231906,0.0],[0.0,0.9988505771231906]],"imag":[[-0.04793250025472307,-0.0],[-0.0,0.04793250025472307]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982996751534993,0.0],[0.0,0.9982996751534993]],"imag":[[-0.058290295834023016,-0.0],[-0.0,0.058290295834023016]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,0.01725195951416298],[-0.01725195951416298,0.9998511738718526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,-0.017251959514163008],[0.017251959514163008,0.9998511738718526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,-0.017251959514163008],[0.017251959514163008,0.9998511738718526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,0.01725195951416298],[-0.01725195951416298,0.9998511738718526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7986990190049429,0.6017307346650509],[-0.6017307346650509,0.7986990190049429]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990253375395459,0.13927760953541762],[-0.13927760953541762,0.990253375395459]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.990253375395459,0.13927760953541762],[-0.13927760953541762,0.990253375395459]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999739723491042,-0.0072148890741877275],[0.0072148890741877275,0.9999739723491042]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999739723491042,-0.0072148890741877275],[0.0072148890741877275,0.9999739723491042]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7237606785559947,0.6900510707014127],[-0.6900510707014127,0.7237606785559947]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7237606785559947,0.6900510707014127],[-0.6900510707014127,0.7237606785559947]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6511251395834143,0.7589703898061367],[-0.7589703898061367,0.6511251395834143]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7984388377167553,0.6015347170489503],[-0.6015347170489503,0.7984388377167553]],"imag":[[0.020384930340205613,0.01535777410242681],[0.01535777410242681,-0.020384930340205613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679497,0.0],[0.0,-0.025522668558679497]]},{"name":"u","qubits":[3],"real":[[0.6511251395834143,-0.7589703898061367],[0.7589703898061367,0.6511251395834143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7237606785559947,-0.6900510707014127],[0.6900510707014127,0.7237606785559947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7237606785559947,-0.6900510707014127],[0.6900510707014127,0.7237606785559947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999739723491042,0.0072148890741877275],[-0.0072148890741877275,0.9999739723491042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999739723491042,0.0072148890741877275],[-0.0072148890741877275,0.9999739723491042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7986990190049429,-0.6017307346650509],[0.6017307346650509,0.7986990190049429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990253375395459,-0.13927760953541762],[0.13927760953541762,0.990253375395459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.990253375395459,-0.13927760953541762],[0.13927760953541762,0.990253375395459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7986990190049429,-0.6017307346650509],[0.6017307346650509,0.7986990190049429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,-0.01725195951416298],[0.01725195951416298,0.9998511738718526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,0.017251959514163008],[-0.017251959514163008,0.9998511738718526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,0.017251959514163008],[-0.017251959514163008,0.9998511738718526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998511738718526,-0.01725195951416298],[0.01725195951416298,0.9998511738718526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9982996751534993,0.0],[0.0,0.9982996751534993]],"imag":[[0.058290295834023016,0.0],[0.0,-0.058290295834023016]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988505771231906,0.0],[0.0,0.9988505771231906]],"imag":[[0.04793250025472307,0.0],[0.0,-0.04793250025472307]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9581083885285336,0.0],[0.0,0.9581083885285336]],"imag":[[-0.2864058585840319,0.0],[0.0,0.2864058585840319]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9610275347215678,0.0],[0.0,0.9610275347215678]],"imag":[[-0.276452667751617,0.0],[0.0,0.276452667751617]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7921070028242722,0.0],[0.0,0.7921070028242722]],"imag":[[0.6103822540644088,0.0],[0.0,-0.6103822540644088]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9933360296639422,0.0],[0.0,0.9933360296639422]],"imag":[[-0.1152542067409071,0.0],[0.0,0.1152542067409071]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8712019112255732,0.0],[0.0,0.8712019112255732]],"imag":[[-0.49092487192737383,0.0],[0.0,0.49092487192737383]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9666714273469426,0.0],[0.0,0.9666714273469426]],"imag":[[0.2560202170747943,0.0],[0.0,-0.2560202170747943]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9835254499911131,0.0],[0.0,0.9835254499911131]],"imag":[[0.18076971322591182,0.0],[0.0,-0.18076971322591182]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9877546309030847,0.0],[0.0,0.9877546309030847]],"imag":[[-0.15601534901896943,0.0],[0.0,0.15601534901896943]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953719129916655,0.0],[0.0,0.9953719129916655]],"imag":[[0.09609763174663713,0.0],[0.0,-0.09609763174663713]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9549236129296422,0.0],[0.0,0.9549236129296422]],"imag":[[-0.29685163545009974,0.0],[0.0,0.29685163545009974]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9987311419561794,0.0],[0.0,0.9987311419561794]],"imag":[[0.05035976654935812,0.0],[0.0,-0.05035976654935812]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9875436404254974,0.0],[0.0,0.9875436404254974]],"imag":[[0.1573453471036118,0.0],[0.0,-0.1573453471036118]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.4715570319627956,0.0],[0.0,0.4715570319627956]],"imag":[[-0.8818355660815903,0.0],[0.0,0.8818355660815903]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8590882263115415,0.0],[0.0,0.8590882263115415]],"imag":[[-0.5118275289713222,-0.0],[-0.0,0.5118275289713222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9272802506816814,0.0],[0.0,0.9272802506816814]],"imag":[[0.374367916221086,-0.0],[-0.0,-0.374367916221086]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9958026977501185,0.0],[0.0,0.9958026977501185]],"imag":[[0.09152588242451419,-0.0],[-0.0,-0.09152588242451419]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9232096331898649,0.0],[0.0,0.9232096331898649]],"imag":[[0.3842967254419885,-0.0],[-0.0,-0.3842967254419885]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9855360059592089,0.0],[0.0,0.9855360059592089]],"imag":[[0.1694661646405269,-0.0],[-0.0,-0.1694661646405269]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96112118202009,0.0],[0.0,0.96112118202009]],"imag":[[-0.2761269155158638,-0.0],[-0.0,0.2761269155158638]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9929860823449784,0.0],[0.0,0.9929860823449784]],"imag":[[0.11823129987093825,-0.0],[-0.0,-0.11823129987093825]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997033998691258,0.0],[0.0,0.9997033998691258]],"imag":[[0.024353896815719183,-0.0],[-0.0,-0.024353896815719183]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9469626386321414,0.0],[0.0,0.9469626386321414]],"imag":[[0.32134368055845186,-0.0],[-0.0,-0.32134368055845186]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9125579666498929,0.0],[0.0,0.9125579666498929]],"imag":[[0.4089473774262563,-0.0],[-0.0,-0.4089473774262563]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9879132958494936,0.0],[0.0,0.9879132958494936]],"imag":[[0.15500748331545464,-0.0],[-0.0,-0.15500748331545464]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9819168906018789,0.0],[0.0,0.9819168906018789]],"imag":[[0.1893124928543749,-0.0],[-0.0,-0.1893124928543749]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9664958006778164,0.0],[0.0,0.9664958006778164]],"imag":[[-0.25668242493818455,-0.0],[-0.0,0.25668242493818455]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9569720753883476,0.0],[0.0,0.9569720753883476]],"imag":[[-0.2901800250308742,-0.0],[-0.0,0.2901800250308742]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,0.08880165753233606],[-0.08880165753233606,0.9960493289087191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,-0.08880165753233606],[0.08880165753233606,0.9960493289087191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,-0.08880165753233606],[0.08880165753233606,0.9960493289087191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,0.08880165753233606],[-0.08880165753233606,0.9960493289087191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8524060254770771,0.522880452618352],[-0.522880452618352,0.8524060254770771]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9724743947354422,0.23300976714278626],[-0.23300976714278626,0.9724743947354422]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9724743947354422,0.23300976714278626],[-0.23300976714278626,0.9724743947354422]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999319061032056,-0.011669753930993284],[0.011669753930993284,0.9999319061032056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999319061032056,-0.011669753930993284],[0.011669753930993284,0.9999319061032056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9124977545295296,0.40908171308256525],[-0.40908171308256525,0.9124977545295296]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9124977545295296,0.40908171308256525],[-0.40908171308256525,0.9124977545295296]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6596193565081243,0.7515998300424289],[-0.7515998300424289,0.6596193565081243]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8501575470730597,0.5215011974624101],[-0.5215011974624101,0.8501575470730597]],"imag":[[-0.061872267005062556,-0.037953508080874825],[-0.037953508080874825,0.061872267005062556]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882397,0.0],[0.0,0.07258544068882397]]},{"name":"u","qubits":[3],"real":[[0.6596193565081243,-0.7515998300424289],[0.7515998300424289,0.6596193565081243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9124977545295296,-0.40908171308256525],[0.40908171308256525,0.9124977545295296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9124977545295296,-0.40908171308256525],[0.40908171308256525,0.9124977545295296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999319061032056,0.011669753930993284],[-0.011669753930993284,0.9999319061032056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999319061032056,0.011669753930993284],[-0.011669753930993284,0.9999319061032056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8524060254770771,-0.522880452618352],[0.522880452618352,0.8524060254770771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9724743947354422,-0.23300976714278626],[0.23300976714278626,0.9724743947354422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9724743947354422,-0.23300976714278626],[0.23300976714278626,0.9724743947354422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8524060254770771,-0.522880452618352],[0.522880452618352,0.8524060254770771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,-0.08880165753233606],[0.08880165753233606,0.9960493289087191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,0.08880165753233606],[-0.08880165753233606,0.9960493289087191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,0.08880165753233606],[-0.08880165753233606,0.9960493289087191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960493289087191,-0.08880165753233606],[0.08880165753233606,0.9960493289087191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9569720753883476,0.0],[0.0,0.9569720753883476]],"imag":[[0.2901800250308742,0.0],[0.0,-0.2901800250308742]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9664958006778164,0.0],[0.0,0.9664958006778164]],"imag":[[0.25668242493818455,0.0],[0.0,-0.25668242493818455]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9819168906018789,0.0],[0.0,0.9819168906018789]],"imag":[[-0.1893124928543749,0.0],[0.0,0.1893124928543749]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9879132958494936,0.0],[0.0,0.9879132958494936]],"imag":[[-0.15500748331545464,0.0],[0.0,0.15500748331545464]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9125579666498929,0.0],[0.0,0.9125579666498929]],"imag":[[-0.4089473774262563,0.0],[0.0,0.4089473774262563]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9469626386321414,0.0],[0.0,0.9469626386321414]],"imag":[[-0.32134368055845186,0.0],[0.0,0.32134368055845186]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997033998691258,0.0],[0.0,0.9997033998691258]],"imag":[[-0.024353896815719183,0.0],[0.0,0.024353896815719183]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9929860823449784,0.0],[0.0,0.9929860823449784]],"imag":[[-0.11823129987093825,0.0],[0.0,0.11823129987093825]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.96112118202009,0.0],[0.0,0.96112118202009]],"imag":[[0.2761269155158638,0.0],[0.0,-0.2761269155158638]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9855360059592089,0.0],[0.0,0.9855360059592089]],"imag":[[-0.1694661646405269,0.0],[0.0,0.1694661646405269]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9232096331898649,0.0],[0.0,0.9232096331898649]],"imag":[[-0.3842967254419885,0.0],[0.0,0.3842967254419885]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9958026977501185,0.0],[0.0,0.9958026977501185]],"imag":[[-0.09152588242451419,0.0],[0.0,0.09152588242451419]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9272802506816814,0.0],[0.0,0.9272802506816814]],"imag":[[-0.374367916221086,0.0],[0.0,0.374367916221086]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8590882263115415,0.0],[0.0,0.8590882263115415]],"imag":[[0.5118275289713222,0.0],[0.0,-0.5118275289713222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.716970215174172,0.0],[0.0,0.716970215174172]],"imag":[[0.6971038018495536,0.0],[0.0,-0.6971038018495536]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9209207446575262,0.0],[0.0,0.9209207446575262]],"imag":[[0.3897498968048965,-0.0],[-0.0,-0.3897498968048965]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.941542672669021,0.0],[0.0,0.941542672669021]],"imag":[[0.33689374518277526,-0.0],[-0.0,-0.33689374518277526]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996805915632959,0.0],[0.0,0.9996805915632959]],"imag":[[-0.025272808543149426,-0.0],[-0.0,0.025272808543149426]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9031106836426396,0.0],[0.0,0.9031106836426396]],"imag":[[0.4294078400431508,-0.0],[-0.0,-0.4294078400431508]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9931825737570734,0.0],[0.0,0.9931825737570734]],"imag":[[-0.11656918625981522,-0.0],[-0.0,0.11656918625981522]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999974511634768,0.0],[0.0,0.999974511634768]],"imag":[[-0.007139753553676698,-0.0],[-0.0,0.007139753553676698]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9208115439427884,0.0],[0.0,0.9208115439427884]],"imag":[[-0.3900078211288822,-0.0],[-0.0,0.3900078211288822]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9032309205568047,0.0],[0.0,0.9032309205568047]],"imag":[[-0.42915487198691704,-0.0],[-0.0,0.42915487198691704]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996734737196279,0.0],[0.0,0.9996734737196279]],"imag":[[0.025552806916902142,-0.0],[-0.0,-0.025552806916902142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9976566810740243,0.0],[0.0,0.9976566810740243]],"imag":[[0.06841890607399838,-0.0],[-0.0,-0.06841890607399838]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9879202296914947,0.0],[0.0,0.9879202296914947]],"imag":[[0.15496328522041716,-0.0],[-0.0,-0.15496328522041716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8243398291289569,0.0],[0.0,0.8243398291289569]],"imag":[[-0.566095262399927,-0.0],[-0.0,0.566095262399927]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8813585189638565,0.0],[0.0,0.8813585189638565]],"imag":[[-0.47244805116524446,-0.0],[-0.0,0.47244805116524446]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9650177423842361,0.0],[0.0,0.9650177423842361]],"imag":[[0.2621845855187376,-0.0],[-0.0,-0.2621845855187376]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,-0.037593589954711036],[0.037593589954711036,0.9992931111512363]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,0.037593589954711036],[-0.037593589954711036,0.9992931111512363]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,0.037593589954711036],[-0.037593589954711036,0.9992931111512363]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,-0.037593589954711036],[0.037593589954711036,0.9992931111512363]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7988489790470805,0.6015316356397534],[-0.6015316356397534,0.7988489790470805]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990218628887246,0.13952443156903582],[-0.13952443156903582,0.990218628887246]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.990218628887246,0.13952443156903582],[-0.13952443156903582,0.990218628887246]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998230792533,0.0005948457465793384],[-0.0005948457465793384,0.9999998230792533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998230792533,0.0005948457465793384],[-0.0005948457465793384,0.9999998230792533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7869620864853564,0.6170013569147271],[-0.6170013569147271,0.7869620864853564]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7869620864853564,0.6170013569147271],[-0.6170013569147271,0.7869620864853564]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7597440778072418,0.6502222206575408],[-0.6502222206575408,0.7597440778072418]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7955927505709608,0.5990797023048776],[-0.5990797023048776,0.7955927505709608]],"imag":[[-0.07205460820444312,-0.054256971549619795],[-0.054256971549619795,0.07205460820444312]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.7597440778072418,-0.6502222206575408],[0.6502222206575408,0.7597440778072418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7869620864853564,-0.6170013569147271],[0.6170013569147271,0.7869620864853564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7869620864853564,-0.6170013569147271],[0.6170013569147271,0.7869620864853564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998230792533,-0.0005948457465793384],[0.0005948457465793384,0.9999998230792533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998230792533,-0.0005948457465793384],[0.0005948457465793384,0.9999998230792533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7988489790470805,-0.6015316356397534],[0.6015316356397534,0.7988489790470805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990218628887246,-0.13952443156903582],[0.13952443156903582,0.990218628887246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.990218628887246,-0.13952443156903582],[0.13952443156903582,0.990218628887246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7988489790470805,-0.6015316356397534],[0.6015316356397534,0.7988489790470805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,0.037593589954711036],[-0.037593589954711036,0.9992931111512363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,-0.037593589954711036],[0.037593589954711036,0.9992931111512363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,-0.037593589954711036],[0.037593589954711036,0.9992931111512363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992931111512363,0.037593589954711036],[-0.037593589954711036,0.9992931111512363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9650177423842361,0.0],[0.0,0.9650177423842361]],"imag":[[-0.2621845855187376,0.0],[0.0,0.2621845855187376]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8813585189638565,0.0],[0.0,0.8813585189638565]],"imag":[[0.47244805116524446,0.0],[0.0,-0.47244805116524446]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8243398291289569,0.0],[0.0,0.8243398291289569]],"imag":[[0.566095262399927,0.0],[0.0,-0.566095262399927]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9879202296914947,0.0],[0.0,0.9879202296914947]],"imag":[[-0.15496328522041716,0.0],[0.0,0.15496328522041716]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9976566810740243,0.0],[0.0,0.9976566810740243]],"imag":[[-0.06841890607399838,0.0],[0.0,0.06841890607399838]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996734737196279,0.0],[0.0,0.9996734737196279]],"imag":[[-0.025552806916902142,0.0],[0.0,0.025552806916902142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9032309205568047,0.0],[0.0,0.9032309205568047]],"imag":[[0.42915487198691704,0.0],[0.0,-0.42915487198691704]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9208115439427884,0.0],[0.0,0.9208115439427884]],"imag":[[0.3900078211288822,0.0],[0.0,-0.3900078211288822]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.999974511634768,0.0],[0.0,0.999974511634768]],"imag":[[0.007139753553676698,0.0],[0.0,-0.007139753553676698]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9931825737570734,0.0],[0.0,0.9931825737570734]],"imag":[[0.11656918625981522,0.0],[0.0,-0.11656918625981522]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9031106836426396,0.0],[0.0,0.9031106836426396]],"imag":[[-0.4294078400431508,0.0],[0.0,0.4294078400431508]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996805915632959,0.0],[0.0,0.9996805915632959]],"imag":[[0.025272808543149426,0.0],[0.0,-0.025272808543149426]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.941542672669021,0.0],[0.0,0.941542672669021]],"imag":[[-0.33689374518277526,0.0],[0.0,0.33689374518277526]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9209207446575262,0.0],[0.0,0.9209207446575262]],"imag":[[-0.3897498968048965,0.0],[0.0,0.3897498968048965]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9255017280863759,0.0],[0.0,0.9255017280863759]],"imag":[[-0.3787433845087355,0.0],[0.0,0.3787433845087355]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996980760900913,0.0],[0.0,0.9996980760900913]],"imag":[[-0.024571460310084742,-0.0],[-0.0,0.024571460310084742]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8973645156166121,0.0],[0.0,0.8973645156166121]],"imag":[[-0.441290070262365,-0.0],[-0.0,0.441290070262365]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9243143688282253,0.0],[0.0,0.9243143688282253]],"imag":[[0.38163195303548614,-0.0],[-0.0,-0.38163195303548614]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6791605768610819,0.0],[0.0,0.6791605768610819]],"imag":[[0.7339897212071314,-0.0],[-0.0,-0.7339897212071314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9640995828353064,0.0],[0.0,0.9640995828353064]],"imag":[[-0.2655409467046246,-0.0],[-0.0,0.2655409467046246]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9167046879490938,0.0],[0.0,0.9167046879490938]],"imag":[[-0.39956540777719324,-0.0],[-0.0,0.39956540777719324]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9194999167442157,0.0],[0.0,0.9194999167442157]],"imag":[[-0.3930901971652058,-0.0],[-0.0,0.3930901971652058]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9227600858321274,0.0],[0.0,0.9227600858321274]],"imag":[[-0.3853749135518357,-0.0],[-0.0,0.3853749135518357]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993154810936301,0.0],[0.0,0.9993154810936301]],"imag":[[0.03699417855023496,-0.0],[-0.0,-0.03699417855023496]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995902816903167,0.0],[0.0,0.9995902816903167]],"imag":[[0.028622871104646,-0.0],[-0.0,-0.028622871104646]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9572509845681791,0.0],[0.0,0.9572509845681791]],"imag":[[-0.28925862570241817,-0.0],[-0.0,0.28925862570241817]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9645699681077377,0.0],[0.0,0.9645699681077377]],"imag":[[-0.26382717188462224,-0.0],[-0.0,0.26382717188462224]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.917413330458703,0.0],[0.0,0.917413330458703]],"imag":[[-0.39793564944180443,-0.0],[-0.0,0.39793564944180443]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.906562166287646,0.0],[0.0,0.906562166287646]],"imag":[[-0.42207231448633353,-0.0],[-0.0,0.42207231448633353]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,-0.021042426048349158],[0.021042426048349158,0.9997785836403977]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,0.021042426048349158],[-0.021042426048349158,0.9997785836403977]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,0.021042426048349158],[-0.021042426048349158,0.9997785836403977]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,-0.021042426048349158],[0.021042426048349158,0.9997785836403977]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8591715466456773,0.5116876522200577],[-0.5116876522200577,0.8591715466456773]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9693438355699191,0.24570821810146598],[-0.24570821810146598,0.9693438355699191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9693438355699191,0.24570821810146598],[-0.24570821810146598,0.9693438355699191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999960839554548,-0.0027985842411889796],[0.0027985842411889796,0.9999960839554548]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999960839554548,-0.0027985842411889796],[0.0027985842411889796,0.9999960839554548]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9248961917756001,0.3802197186351496],[-0.3802197186351496,0.9248961917756001]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9248961917756001,0.3802197186351496],[-0.3802197186351496,0.9248961917756001]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6704232789253983,0.7419788589137277],[-0.7419788589137277,0.6704232789253983]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8561110734650033,0.5098649587863477],[-0.5098649587863477,0.8561110734650033]],"imag":[[-0.07245396094158661,-0.04315063425108219],[-0.04315063425108219,0.07245396094158661]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"u","qubits":[3],"real":[[0.6704232789253983,-0.7419788589137277],[0.7419788589137277,0.6704232789253983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9248961917756001,-0.3802197186351496],[0.3802197186351496,0.9248961917756001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9248961917756001,-0.3802197186351496],[0.3802197186351496,0.9248961917756001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999960839554548,0.0027985842411889796],[-0.0027985842411889796,0.9999960839554548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999960839554548,0.0027985842411889796],[-0.0027985842411889796,0.9999960839554548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8591715466456773,-0.5116876522200577],[0.5116876522200577,0.8591715466456773]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9693438355699191,-0.24570821810146598],[0.24570821810146598,0.9693438355699191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9693438355699191,-0.24570821810146598],[0.24570821810146598,0.9693438355699191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8591715466456773,-0.5116876522200577],[0.5116876522200577,0.8591715466456773]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,0.021042426048349158],[-0.021042426048349158,0.9997785836403977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,-0.021042426048349158],[0.021042426048349158,0.9997785836403977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,-0.021042426048349158],[0.021042426048349158,0.9997785836403977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997785836403977,0.021042426048349158],[-0.021042426048349158,0.9997785836403977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.906562166287646,0.0],[0.0,0.906562166287646]],"imag":[[0.42207231448633353,0.0],[0.0,-0.42207231448633353]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.917413330458703,0.0],[0.0,0.917413330458703]],"imag":[[0.39793564944180443,0.0],[0.0,-0.39793564944180443]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9645699681077377,0.0],[0.0,0.9645699681077377]],"imag":[[0.26382717188462224,0.0],[0.0,-0.26382717188462224]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9572509845681791,0.0],[0.0,0.9572509845681791]],"imag":[[0.28925862570241817,0.0],[0.0,-0.28925862570241817]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995902816903167,0.0],[0.0,0.9995902816903167]],"imag":[[-0.028622871104646,0.0],[0.0,0.028622871104646]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993154810936301,0.0],[0.0,0.9993154810936301]],"imag":[[-0.03699417855023496,0.0],[0.0,0.03699417855023496]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9227600858321274,0.0],[0.0,0.9227600858321274]],"imag":[[0.3853749135518357,0.0],[0.0,-0.3853749135518357]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9194999167442157,0.0],[0.0,0.9194999167442157]],"imag":[[0.3930901971652058,0.0],[0.0,-0.3930901971652058]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9167046879490938,0.0],[0.0,0.9167046879490938]],"imag":[[0.39956540777719324,0.0],[0.0,-0.39956540777719324]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9640995828353064,0.0],[0.0,0.9640995828353064]],"imag":[[0.2655409467046246,0.0],[0.0,-0.2655409467046246]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.6791605768610819,0.0],[0.0,0.6791605768610819]],"imag":[[-0.7339897212071314,0.0],[0.0,0.7339897212071314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9243143688282253,0.0],[0.0,0.9243143688282253]],"imag":[[-0.38163195303548614,0.0],[0.0,0.38163195303548614]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8973645156166121,0.0],[0.0,0.8973645156166121]],"imag":[[0.441290070262365,0.0],[0.0,-0.441290070262365]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996980760900913,0.0],[0.0,0.9996980760900913]],"imag":[[0.024571460310084742,0.0],[0.0,-0.024571460310084742]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9878466792188189,0.0],[0.0,0.9878466792188189]],"imag":[[-0.15543145870882094,0.0],[0.0,0.15543145870882094]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814204203545012,0.0],[0.0,0.9814204203545012]],"imag":[[-0.1918696393679684,-0.0],[-0.0,0.1918696393679684]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9634877305031934,0.0],[0.0,0.9634877305031934]],"imag":[[-0.2677524848994046,-0.0],[-0.0,0.2677524848994046]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9730384982850563,0.0],[0.0,0.9730384982850563]],"imag":[[-0.23064275591304076,-0.0],[-0.0,0.23064275591304076]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824826654968675,0.0],[0.0,0.9824826654968675]],"imag":[[0.18635399646417705,-0.0],[-0.0,-0.18635399646417705]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8743511862477208,0.0],[0.0,0.8743511862477208]],"imag":[[-0.48529372869140136,-0.0],[-0.0,0.48529372869140136]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9243198681910323,0.0],[0.0,0.9243198681910323]],"imag":[[-0.38161863328107115,-0.0],[-0.0,0.38161863328107115]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9884419595666027,0.0],[0.0,0.9884419595666027]],"imag":[[-0.15159977759922508,-0.0],[-0.0,0.15159977759922508]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9875748340682522,0.0],[0.0,0.9875748340682522]],"imag":[[0.15714944198139583,-0.0],[-0.0,-0.15714944198139583]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8375616238881987,0.0],[0.0,0.8375616238881987]],"imag":[[0.5463428650488296,-0.0],[-0.0,-0.5463428650488296]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9643020445538124,0.0],[0.0,0.9643020445538124]],"imag":[[0.2648047712359751,-0.0],[-0.0,-0.2648047712359751]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.4804438436575156,0.0],[0.0,0.4804438436575156]],"imag":[[-0.8770254916999806,-0.0],[-0.0,0.8770254916999806]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998928649954326,0.0],[0.0,0.998928649954326]],"imag":[[0.046276908933372274,-0.0],[-0.0,-0.046276908933372274]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.986995926817023,0.0],[0.0,0.986995926817023]],"imag":[[0.16074526570510786,-0.0],[-0.0,-0.16074526570510786]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.5780304236252618,0.0],[0.0,0.5780304236252618]],"imag":[[-0.8160152139290054,-0.0],[-0.0,0.8160152139290054]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[9.494107596574928e-16,1.0],[-1.0,9.494107596574928e-16]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6524911339750199,0.7577963579247348],[-0.7577963579247348,0.6524911339750199]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"u","qubits":[3],"real":[[0.6524911339750199,-0.7577963579247348],[0.7577963579247348,0.6524911339750199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[9.494107596574928e-16,-1.0],[1.0,9.494107596574928e-16]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.5780304236252618,0.0],[0.0,0.5780304236252618]],"imag":[[0.8160152139290054,0.0],[0.0,-0.8160152139290054]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.986995926817023,0.0],[0.0,0.986995926817023]],"imag":[[-0.16074526570510786,0.0],[0.0,0.16074526570510786]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998928649954326,0.0],[0.0,0.998928649954326]],"imag":[[-0.046276908933372274,0.0],[0.0,0.046276908933372274]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.4804438436575156,0.0],[0.0,0.4804438436575156]],"imag":[[0.8770254916999806,0.0],[0.0,-0.8770254916999806]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9643020445538124,0.0],[0.0,0.9643020445538124]],"imag":[[-0.2648047712359751,0.0],[0.0,0.2648047712359751]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8375616238881987,0.0],[0.0,0.8375616238881987]],"imag":[[-0.5463428650488296,0.0],[0.0,0.5463428650488296]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9875748340682522,0.0],[0.0,0.9875748340682522]],"imag":[[-0.15714944198139583,0.0],[0.0,0.15714944198139583]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9884419595666027,0.0],[0.0,0.9884419595666027]],"imag":[[0.15159977759922508,0.0],[0.0,-0.15159977759922508]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9243198681910323,0.0],[0.0,0.9243198681910323]],"imag":[[0.38161863328107115,0.0],[0.0,-0.38161863328107115]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8743511862477208,0.0],[0.0,0.8743511862477208]],"imag":[[0.48529372869140136,0.0],[0.0,-0.48529372869140136]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824826654968675,0.0],[0.0,0.9824826654968675]],"imag":[[-0.18635399646417705,0.0],[0.0,0.18635399646417705]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9730384982850563,0.0],[0.0,0.9730384982850563]],"imag":[[0.23064275591304076,0.0],[0.0,-0.23064275591304076]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9634877305031934,0.0],[0.0,0.9634877305031934]],"imag":[[0.2677524848994046,0.0],[0.0,-0.2677524848994046]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814204203545012,0.0],[0.0,0.9814204203545012]],"imag":[[0.1918696393679684,0.0],[0.0,-0.1918696393679684]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8177790849133996,0.0],[0.0,0.8177790849133996]],"imag":[[0.5755322478177941,0.0],[0.0,-0.5755322478177941]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.08901457259133738,0.022321450585835508],[-0.022321450585835508,-0.08901457259133738]],"imag":[[-0.5766633436723784,0.8118112753434248],[0.8118112753434248,0.5766633436723784]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9957916165744024,0.016228704042711203],[-0.01622870404271123,0.9957916165744024]],"imag":[[-0.09018605905351061,-0.0014697882938528842],[-0.0014697882938528868,0.09018605905351061]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[0],"real":[[-0.03580202827901932,0.05158356437732263],[-0.05158356437732263,-0.03580202827901932]],"imag":[[0.5690569439822061,-0.819897277201767],[-0.819897277201767,-0.5690569439822061]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]}]}

==> anc/matched_benchmark/results/alternative_n4_i3_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.30227437912090654,0.5439550793962404],[-0.45857836334848606,0.28539324601689736]],"imag":[[0.14178165083425037,0.7698318224215047],[0.8235496632762404,-0.1732701125819265]]},{"name":"u","qubits":[1],"real":[[0.9081719482119665,0.0],[0.0,0.9081719482119665]],"imag":[[-0.418597315424838,0.0],[0.0,0.418597315424838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9601966290839048,0.0],[0.0,0.9601966290839048]],"imag":[[-0.2793249603882656,0.0],[0.0,0.2793249603882656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6471575984031266,0.2969682988247272],[-0.23255838995021863,-0.16624203953188266]],"imag":[[-0.5528786835100703,0.43280715525787794],[-0.47056221630410494,-0.8347762455550651]]},{"name":"u","qubits":[1],"real":[[0.7515820639249997,-0.6596395994679501],[0.6596395994679501,0.7515820639249997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9396109302816158,0.3422445027978047],[-0.3422445027978047,0.9396109302816158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2611629127227769,0.03480700692238202],[-0.028531763741483956,-0.14938911243958836]],"imag":[[-0.8360681639295788,-0.4812197320878296],[0.4816325328913919,-0.8630752775991991]]},{"name":"u","qubits":[1],"real":[[0.8029428849950466,0.0],[0.0,0.8029428849950466]],"imag":[[0.5960559734083967,0.0],[0.0,-0.5960559734083967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6519575241847502,0.0],[0.0,0.6519575241847502]],"imag":[[0.7582554890397372,0.0],[0.0,-0.7582554890397372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7128150535820352,-0.667401527363882],[-0.5593142119069302,0.7138340108296313]],"imag":[[0.21553884186058067,0.003592813465347733],[0.36415013304290944,-0.21213980754833034]]},{"name":"u","qubits":[2],"real":[[0.954831797829601,0.0],[0.0,0.954831797829601]],"imag":[[-0.29714682877912707,0.0],[0.0,0.29714682877912707]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9186308100858616,0.0],[0.0,0.9186308100858616]],"imag":[[-0.3951169887020726,0.0],[0.0,0.3951169887020726]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9960242860344258,0.0],[0.0,0.9960242860344258]],"imag":[[-0.08908210611347417,0.0],[0.0,0.08908210611347417]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5920278415308892,0.0],[0.0,0.5920278415308892]],"imag":[[0.8059175111959513,0.0],[0.0,-0.8059175111959513]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08630789715593487,-0.6080910415581411],[-0.4848236354429136,-0.30915522914591687]],"imag":[[-0.35276590134408237,0.7059266611441679],[0.7956464090620496,0.19056725467487326]]},{"name":"u","qubits":[1],"real":[[0.4869571399263971,0.0],[0.0,0.4869571399263971]],"imag":[[-0.8734258662729787,0.0],[0.0,0.8734258662729787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9752557475459164,0.0],[0.0,0.9752557475459164]],"imag":[[0.22107968445484963,0.0],[0.0,-0.22107968445484963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8371296181219581,-0.17259547197690545],[0.0020842968947354054,0.6908518893556259]],"imag":[[0.5173941081449679,-0.04157093182654213],[0.17751899905731883,-0.7008611329314134]]},{"name":"u","qubits":[1],"real":[[0.8777275106568432,-0.4791601162827946],[0.4791601162827946,0.8777275106568432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9425450752877366,0.334079004205345],[-0.334079004205345,0.9425450752877366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7036437655472706,-0.47787601415361947],[0.25390764664457405,0.4604420815842176]],"imag":[[0.1916323218157982,-0.48969073866941104],[0.6353687208364591,-0.5655356620624813]]},{"name":"u","qubits":[1],"real":[[0.9829673416633642,0.0],[0.0,0.9829673416633642]],"imag":[[0.18378031783425283,0.0],[0.0,-0.18378031783425283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6153043645925962,0.0],[0.0,0.6153043645925962]],"imag":[[0.7882896288251555,0.0],[0.0,-0.7882896288251555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3385540818720536,0.34119976938950713],[-0.2839968334240819,0.03447391631147784]],"imag":[[0.8737462676018184,-0.07437278311458574],[-0.20321021653636526,-0.9364096088755645]]},{"name":"u","qubits":[2],"real":[[0.7167036025702623,-0.6973779076388982],[0.6973779076388982,0.7167036025702623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9720925605761487,0.23459764208641704],[-0.23459764208641704,0.9720925605761487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999907062746169,0.013633263377809506],[-0.013633263377809506,0.999907062746169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.972074089369173,0.23467416725556547],[-0.23467416725556547,0.972074089369173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7760804065372213,-0.5185893326803588],[0.5639363039740973,0.8244181812965828]],"imag":[[0.28226174242277247,-0.22156853428143128],[0.0018320517231248514,0.048032811641139546]]},{"name":"u","qubits":[1],"real":[[0.9980145559975255,0.0],[0.0,0.9980145559975255]],"imag":[[0.06298369643853868,0.0],[0.0,-0.06298369643853868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5698286858914992,0.0],[0.0,0.5698286858914992]],"imag":[[0.8217635114405891,0.0],[0.0,-0.8217635114405891]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11530393916183246,0.3133860681500511],[0.11575417446649675,0.6159329551407806]],"imag":[[0.9098917788931521,0.24615264492966754],[-0.3813173526211458,0.6795768112988594]]},{"name":"u","qubits":[1],"real":[[0.7903121411663174,-0.6127044308025776],[0.6127044308025776,0.7903121411663174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9269259366135433,0.3752443311138831],[-0.3752443311138831,0.9269259366135433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5745966839115,0.36698503504130875],[0.1383538281195832,-0.5830015364216101]],"imag":[[-0.11496484633168426,0.7224567246566191],[-0.7984234172358028,0.05905483540068536]]},{"name":"u","qubits":[1],"real":[[0.6355697424308197,0.0],[0.0,0.6355697424308197]],"imag":[[0.7720434589493144,0.0],[0.0,-0.7720434589493144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8833932198136373,0.0],[0.0,0.8833932198136373]],"imag":[[-0.46863249907288207,0.0],[0.0,0.46863249907288207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9755439004356496,-0.10487855885062468],[-0.06980096635157303,0.9115030308557442]],"imag":[[-0.19096079351923206,0.0291300798955421],[-0.08352184599068185,0.39662847991475264]]},{"name":"u","qubits":[2],"real":[[0.9955119802519546,0.0],[0.0,0.9955119802519546]],"imag":[[-0.09463560204717855,0.0],[0.0,0.09463560204717855]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9495973978317833,0.0],[0.0,0.9495973978317833]],"imag":[[-0.3134721391624874,0.0],[0.0,0.3134721391624874]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9925321540524027,0.0],[0.0,0.9925321540524027]],"imag":[[-0.12198329054463833,0.0],[0.0,0.12198329054463833]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.4632394486432297,0.0],[0.0,0.4632394486432297]],"imag":[[0.8862331596260188,0.0],[0.0,-0.8862331596260188]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3987114887592407,0.2826732213125614],[-0.37959667092228716,-0.7742636300695694]],"imag":[[0.8311368039468296,-0.26521050471129337],[-0.07840363053555653,-0.5002749936735326]]},{"name":"u","qubits":[1],"real":[[0.95454474668776,0.0],[0.0,0.95454474668776]],"imag":[[-0.2980676543518269,0.0],[0.0,0.2980676543518269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7780098801294201,0.0],[0.0,0.7780098801294201]],"imag":[[0.6282520405227551,0.0],[0.0,-0.6282520405227551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5049089548371035,-0.362087633835835],[0.4586817924948702,-0.03699771805055137]],"imag":[[-0.7296393013239795,0.28563260092630444],[0.04800469271281721,0.8865312919295586]]},{"name":"u","qubits":[1],"real":[[0.39330941112100926,-0.9194061709188409],[0.9194061709188409,0.39330941112100926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9363041796190369,0.3511900955720738],[-0.3511900955720738,0.9363041796190369]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7983266334113887,0.3153169021772807],[-0.2672278829502384,0.5049728096767295]],"imag":[[0.4101888507363985,0.3082124986416258],[-0.3507263202149573,-0.7420126470415435]]},{"name":"u","qubits":[1],"real":[[0.9524389634995163,0.0],[0.0,0.9524389634995163]],"imag":[[-0.30472942228798167,0.0],[0.0,0.30472942228798167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9276272177779101,0.0],[0.0,0.9276272177779101]],"imag":[[-0.37350735580121275,0.0],[0.0,0.37350735580121275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5415389117591851,-0.046797073983353754],[0.09107356876383316,-0.4422923321720186]],"imag":[[-0.7596645772374919,0.35700892286868247],[0.3483546213470976,0.8214208152710621]]},{"name":"u","qubits":[3],"real":[[0.996038556995778,0.0],[0.0,0.996038556995778]],"imag":[[-0.08892239862806312,0.0],[0.0,0.08892239862806312]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9931187637831334,0.0],[0.0,0.9931187637831334]],"imag":[[-0.11711157509768613,0.0],[0.0,0.11711157509768613]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7861616580878533,0.0],[0.0,0.7861616580878533]],"imag":[[0.6180209117437349,0.0],[0.0,-0.6180209117437349]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999824496450075,0.0],[0.0,0.999824496450075]],"imag":[[-0.01873436143437907,0.0],[0.0,0.01873436143437907]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999995781340416,0.0],[0.0,0.9999995781340416]],"imag":[[-0.0009185487133776636,0.0],[0.0,0.0009185487133776636]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7372443395467044,0.0],[0.0,0.7372443395467044]],"imag":[[-0.6756262160443033,0.0],[0.0,0.6756262160443033]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9989945005529439,0.0],[0.0,0.9989945005529439]],"imag":[[-0.04483288820691943,0.0],[0.0,0.04483288820691943]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999976466979125,0.0],[0.0,0.9999976466979125]],"imag":[[-0.0021694696672392264,0.0],[0.0,0.0021694696672392264]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7855510038489881,-0.3810523138289249],[0.20658489247141434,-0.5413104470141592]],"imag":[[-0.3761203759442111,-0.310229297902463],[-0.4458315436956059,0.682304856205713]]},{"name":"u","qubits":[1],"real":[[0.8744185472747054,0.0],[0.0,0.8744185472747054]],"imag":[[-0.48517234482397487,0.0],[0.0,0.48517234482397487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8752505700436244,0.0],[0.0,0.8752505700436244]],"imag":[[-0.4836697629977613,0.0],[0.0,0.4836697629977613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7370107991192769,0.19744672072690603],[-0.09485408340188446,-0.6206055478296773]],"imag":[[-0.4596857995915783,0.4544434399456189],[0.4863195970731639,0.6077373662756059]]},{"name":"u","qubits":[1],"real":[[0.689685810953993,-0.7241087502362702],[0.7241087502362702,0.689685810953993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7392788676555454,0.6733994029088046],[-0.6733994029088046,0.7392788676555454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6168781026612974,-0.4019911071201662],[-0.15487520389702075,-0.33401063030904843]],"imag":[[-0.16952632239807647,-0.6550766232033357],[-0.7528186393076609,0.5456323545844498]]},{"name":"u","qubits":[1],"real":[[0.7155324737706671,0.0],[0.0,0.7155324737706671]],"imag":[[-0.6985794722002856,0.0],[0.0,0.6985794722002856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7532350283640895,0.0],[0.0,0.7532350283640895]],"imag":[[0.657751466775521,0.0],[0.0,-0.657751466775521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7563199363403834,-0.6067357087031764],[0.35783621491065226,0.5983822231997976]],"imag":[[0.03629448088055929,-0.24193934019944655],[-0.5464577823126934,-0.46397828656821694]]},{"name":"u","qubits":[2],"real":[[0.9127670786245209,0.0],[0.0,0.9127670786245209]],"imag":[[-0.40848042814712393,0.0],[0.0,0.40848042814712393]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9494512066637296,0.0],[0.0,0.9494512066637296]],"imag":[[-0.3139146478977809,0.0],[0.0,0.3139146478977809]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9675345309740053,0.0],[0.0,0.9675345309740053]],"imag":[[-0.25273886003721624,0.0],[0.0,0.25273886003721624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5629322931821262,0.0],[0.0,0.5629322931821262]],"imag":[[0.8265030146906378,0.0],[0.0,-0.8265030146906378]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12045407038235244,0.13675944787504363],[-0.4103189862018552,0.17815818876396253]],"imag":[[0.14217279027066954,0.9729206381056419],[-0.8927015426206327,0.054607189465937206]]},{"name":"u","qubits":[1],"real":[[0.8894129038159879,0.0],[0.0,0.8894129038159879]],"imag":[[0.45710467786450437,0.0],[0.0,-0.45710467786450437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5519344335633696,0.0],[0.0,0.5519344335633696]],"imag":[[0.8338875110271663,0.0],[0.0,-0.8338875110271663]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7831971258079307,-0.22038295598750557],[0.2150300042090425,-0.7775964607137693]],"imag":[[0.5606960871895509,0.15379698516789417],[-0.16119633130559594,0.5684378456338873]]},{"name":"u","qubits":[1],"real":[[0.6971607389323581,-0.716914851353554],[0.716914851353554,0.6971607389323581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9348960894825276,0.3549215432603068],[-0.3549215432603068,0.9348960894825276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24337775873386497,-0.43771408084637825],[0.7264165568542273,-0.3806297322001568]],"imag":[[0.3780172600441201,0.7786376571237913],[0.5197972716266079,-0.23927137167413112]]},{"name":"u","qubits":[1],"real":[[0.7291320638868297,0.0],[0.0,0.7291320638868297]],"imag":[[0.6843730221247271,0.0],[0.0,-0.6843730221247271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.720272268544226,0.0],[0.0,0.720272268544226]],"imag":[[0.6936914726059088,0.0],[0.0,-0.6936914726059088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7669755427745959,-0.6365151233396752],[0.6395211691272796,-0.7666490727330326]],"imag":[[0.04862175125352681,0.06506104710602054],[-0.01992777781718511,0.053523426524535365]]},{"name":"u","qubits":[2],"real":[[0.7076672994034355,-0.7065458182984656],[0.7065458182984656,0.7076672994034355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999582902373794,0.009133333758101924],[-0.009133333758101924,0.9999582902373794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999997744743053,0.0006716035574559251],[-0.0006716035574559251,0.9999997744743053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999571141737807,0.009261199341574987],[-0.009261199341574987,0.9999571141737807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15563361577495935,-0.1681105597810591],[-0.6646762123671915,0.6221997226248914]],"imag":[[-0.6659330341648677,-0.709964936696795],[0.3008602738182451,-0.28382412426839787]]},{"name":"u","qubits":[1],"real":[[0.7834681556386045,0.0],[0.0,0.7834681556386045]],"imag":[[-0.6214319344065313,0.0],[0.0,0.6214319344065313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8039504353851471,0.0],[0.0,0.8039504353851471]],"imag":[[-0.5946963069029708,0.0],[0.0,0.5946963069029708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7122078512606067,-0.669159760415458],[0.009154410731442129,-0.03597407100467294]],"imag":[[-0.16650197601012473,-0.1313860100170477],[0.681874816481466,-0.730526383936869]]},{"name":"u","qubits":[1],"real":[[0.4974377195594423,-0.8674996917345283],[0.8674996917345283,0.4974377195594423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9391907609449943,0.3433958569283596],[-0.3433958569283596,0.9391907609449943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.31502065336941065,0.7153642771990606],[0.796696099812811,-0.28445760925911806]],"imag":[[-0.1804042988700324,0.5970512773685249],[-0.48320968682651294,-0.22553844824035063]]},{"name":"u","qubits":[1],"real":[[0.9224778349882163,0.0],[0.0,0.9224778349882163]],"imag":[[-0.3860500536918149,0.0],[0.0,0.3860500536918149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6457168978757225,0.0],[0.0,0.6457168978757225]],"imag":[[-0.7635769036565694,0.0],[0.0,0.7635769036565694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6281038676441708,-0.45611912276197353],[0.46023167594537584,-0.60473957446973]],"imag":[[-0.6190078545077468,0.11945774717027863],[0.10247737293988796,0.6418529734775862]]},{"name":"u","qubits":[2],"real":[[0.8781139730020205,0.0],[0.0,0.8781139730020205]],"imag":[[0.4784515131323201,0.0],[0.0,-0.4784515131323201]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985727953264892,0.0],[0.0,0.9985727953264892]],"imag":[[-0.05340760651668764,0.0],[0.0,0.05340760651668764]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7348500308723962,0.0],[0.0,0.7348500308723962]],"imag":[[-0.6782296308233947,0.0],[0.0,0.6782296308233947]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.981297262715432,0.0],[0.0,0.981297262715432]],"imag":[[-0.1924985251559094,0.0],[0.0,0.1924985251559094]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04055070621194821,0.33832886172324295],[0.9184812770246931,0.2516306628073814]],"imag":[[-0.2502656561380254,0.9062319365971223],[0.30350434154819705,0.030972051136500166]]},{"name":"u","qubits":[1],"real":[[0.9151308885706158,0.0],[0.0,0.9151308885706158]],"imag":[[0.4031568637440709,0.0],[0.0,-0.4031568637440709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4770234289475155,0.0],[0.0,0.4770234289475155]],"imag":[[0.878890578078497,0.0],[0.0,-0.878890578078497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5698408813653746,-0.5214848043091008],[-0.21502738284500525,0.7664057483722176]],"imag":[[0.5212240898005229,-0.36285040583007255],[0.5978043515759793,0.09494951672163177]]},{"name":"u","qubits":[1],"real":[[0.7526891450936409,-0.6583760709945372],[0.6583760709945372,0.7526891450936409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7881432934385825,0.6154917944276629],[-0.6154917944276629,0.7881432934385825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21532255845354845,0.5179235932437823],[-0.5409346635369341,0.5387835315859544]],"imag":[[0.8103351308592857,0.1695533045320291],[-0.0662031819512173,-0.6424322023182562]]},{"name":"u","qubits":[1],"real":[[0.3145085708228869,0.0],[0.0,0.3145085708228869]],"imag":[[0.9492546333197143,0.0],[0.0,-0.9492546333197143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9832729422998734,0.0],[0.0,0.9832729422998734]],"imag":[[-0.18213819187899594,0.0],[0.0,0.18213819187899594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4836415127385296,-0.2076395424201565],[-0.5588709377723774,-0.2091120899299393]],"imag":[[-0.6497467057183706,0.5484577704688481],[-0.17771713613924592,-0.7825292507510639]]},{"name":"u","qubits":[3],"real":[[0.7075380984598636,-0.7066752006599639],[0.7066752006599639,0.7075380984598636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997824269614554,0.020859020568139874],[-0.020859020568139874,0.9997824269614554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999998138518295,0.0006101608857799936],[-0.0006101608857799936,0.9999998138518295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997824269614554,0.020859020568139902],[-0.020859020568139902,0.9997824269614554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999998138518295,-0.0006101608857799659],[0.0006101608857799659,0.9999998138518295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997824269614554,-0.020859020568139874],[0.020859020568139874,0.9997824269614554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999998138518295,-0.0006101608857799936],[0.0006101608857799936,0.9999998138518295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7217024887082307,0.6922033789229478],[-0.6922033789229478,0.7217024887082307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.03198860841336573,-0.07268499064410983],[0.03432518026844746,-0.03940081672024823]],"imag":[[-0.07086313368967223,-0.994319886832463],[0.9963819183500844,-0.0670255953074749]]},{"name":"u","qubits":[1],"real":[[0.7791530912500432,0.0],[0.0,0.7791530912500432]],"imag":[[-0.6268336784151772,0.0],[0.0,0.6268336784151772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9142126182598566,0.0],[0.0,0.9142126182598566]],"imag":[[0.4052348561198282,0.0],[0.0,-0.4052348561198282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8678925593666555,0.38322755438398376],[0.4242680926427432,0.8157875634852734]],"imag":[[-0.1902818390412681,-0.25237267817246006],[0.17479105438310616,-0.3520444916991195]]},{"name":"u","qubits":[1],"real":[[0.3708799886628604,-0.9286808030800661],[0.9286808030800661,0.3708799886628604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9979266813671961,0.06436100228752362],[-0.06436100228752362,0.9979266813671961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.539274432403859,-0.5238379345506462],[0.7587294974698188,-0.59102818321441]],"imag":[[0.34685411457545384,0.5607754702938481],[-0.11491239892531055,0.2486169280010926]]},{"name":"u","qubits":[1],"real":[[0.8319612698672262,0.0],[0.0,0.8319612698672262]],"imag":[[-0.5548337097193288,0.0],[0.0,0.5548337097193288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7951882134055807,0.0],[0.0,0.7951882134055807]],"imag":[[-0.6063626845880613,0.0],[0.0,0.6063626845880613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.716198437060239,0.5940339208186115],[-0.3103503683570386,-0.34700340437003796]],"imag":[[-0.29814628601121307,0.21281985764269842],[0.5494099013949796,0.6938443964358386]]},{"name":"u","qubits":[2],"real":[[0.938534128202354,0.0],[0.0,0.938534128202354]],"imag":[[0.34518645714953433,0.0],[0.0,-0.34518645714953433]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.961012815934408,0.0],[0.0,0.961012815934408]],"imag":[[0.27650382928599676,0.0],[0.0,-0.27650382928599676]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980145861634182,0.0],[0.0,0.9980145861634182]],"imag":[[0.06298321844000236,0.0],[0.0,-0.06298321844000236]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6522339324597191,0.0],[0.0,0.6522339324597191]],"imag":[[-0.7580177421064302,0.0],[0.0,0.7580177421064302]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5552353454667899,0.2673183865720157],[0.19284015359238305,-0.45690240747998984]],"imag":[[0.6222745003826295,0.4827308126880417],[-0.5170114432779884,0.6976761660835675]]},{"name":"u","qubits":[1],"real":[[0.8657973115754273,0.0],[0.0,0.8657973115754273]],"imag":[[0.5003948593548523,0.0],[0.0,-0.5003948593548523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7573988931248475,0.0],[0.0,0.7573988931248475]],"imag":[[-0.6529524612812603,0.0],[0.0,0.6529524612812603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8008069987881228,0.33853055721471326],[0.24227927021139362,0.917524500088144]],"imag":[[0.46137285792236904,0.1767492531707001],[-0.29520161227598163,0.11093040644249347]]},{"name":"u","qubits":[1],"real":[[0.7454940704707226,-0.666512258621695],[0.666512258621695,0.7454940704707226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9985732820880786,0.053398504659237685],[-0.053398504659237685,0.9985732820880786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6178454735024683,0.1696956275364752],[-0.6835165109887429,0.09751869752233924]],"imag":[[0.08174024344600783,-0.7634061156873843],[0.37998774017022435,0.6155522724835385]]},{"name":"u","qubits":[1],"real":[[0.9437606305091495,0.0],[0.0,0.9437606305091495]],"imag":[[-0.3306295091200612,0.0],[0.0,0.3306295091200612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9300412365561752,0.0],[0.0,0.9300412365561752]],"imag":[[-0.36745516502705533,0.0],[0.0,0.36745516502705533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5350785246615941,-0.3499682040412251],[0.3752258778311701,-0.6667118570252927]],"imag":[[-0.669946032622481,-0.3773400879571758],[0.35223405063281077,-0.5391029715022132]]},{"name":"u","qubits":[2],"real":[[0.7117550885111599,-0.7024277144151354],[0.7024277144151354,0.7117550885111599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998157266725292,0.06068006990350463],[-0.06068006990350463,0.998157266725292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998095319240698,-0.019516656316395105],[0.019516656316395105,0.9998095319240698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9445040994251156,0.3284996288721667],[-0.3284996288721667,0.9445040994251156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39695981265286623,-0.6220470213961057],[-0.5276041131496544,0.026229529537426275]],"imag":[[-0.057981452973759,0.6723976215171242],[0.7487956717537966,0.40031356900633797]]},{"name":"u","qubits":[1],"real":[[0.9922217302379761,0.0],[0.0,0.9922217302379761]],"imag":[[0.12448308336298947,0.0],[0.0,-0.12448308336298947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4666266084779545,0.0],[0.0,0.4666266084779545]],"imag":[[0.884454412765498,0.0],[0.0,-0.884454412765498]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18489729435146773,-0.3016611626065783],[0.06491521189392904,0.0930102801335621]],"imag":[[0.7252852038918653,0.5905716777258195],[0.6599699832733366,-0.7426807687239749]]},{"name":"u","qubits":[1],"real":[[0.7411347754380555,-0.6713562725084075],[0.6713562725084075,0.7411347754380555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8498363980758854,0.5270465790662199],[-0.5270465790662199,0.8498363980758854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7205921177240587,-0.32985171665901386],[0.6239631820162731,-0.19922036576811164]],"imag":[[-0.2964902577294945,0.5329525044153147],[0.059249256818811345,0.7533065238784046]]},{"name":"u","qubits":[1],"real":[[0.7419164958789847,0.0],[0.0,0.7419164958789847]],"imag":[[-0.670492291635518,0.0],[0.0,0.670492291635518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7760573778329599,0.0],[0.0,0.7760573778329599]],"imag":[[0.6306623076663377,0.0],[0.0,-0.6306623076663377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9908278536679624,-0.08501837124186502],[-0.08179224601206585,0.977145907229076]],"imag":[[-0.10046741215888227,-0.030632336528841578],[0.038425147782897136,-0.19240429437938786]]},{"name":"u","qubits":[2],"real":[[0.8078773998782922,0.0],[0.0,0.8078773998782922]],"imag":[[-0.5893505805256241,0.0],[0.0,0.5893505805256241]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9008635881018402,0.0],[0.0,0.9008635881018402]],"imag":[[0.4341022870617914,0.0],[0.0,-0.4341022870617914]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9505409839854163,0.0],[0.0,0.9505409839854163]],"imag":[[0.3105991593099321,0.0],[0.0,-0.3105991593099321]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996728181991096,0.0],[0.0,0.9996728181991096]],"imag":[[0.025578439237960007,0.0],[0.0,-0.025578439237960007]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19477792568751034,-0.9445121745109831],[-0.4680977270820818,0.06608906586548813]],"imag":[[-0.09292280507570513,-0.24763615277714918],[0.8569197336170534,-0.20543934241350653]]},{"name":"u","qubits":[1],"real":[[0.47245618537708034,0.0],[0.0,0.47245618537708034]],"imag":[[0.8813541586098848,0.0],[0.0,-0.8813541586098848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9070546336846921,0.0],[0.0,0.9070546336846921]],"imag":[[0.42101293508766335,0.0],[0.0,-0.42101293508766335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7139095967540872,-0.5026815126160029],[0.34384938595094455,-0.7637377360910871]],"imag":[[-0.47454129725500344,-0.11160171027382337],[0.38329002679839397,-0.38930839396101624]]},{"name":"u","qubits":[1],"real":[[0.9582889722818794,-0.285801059485334],[0.285801059485334,0.9582889722818794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9886497770687521,0.1502385380050895],[-0.1502385380050895,0.9886497770687521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6281861375549253,-0.08639272110740426],[-0.47058233823378354,-0.3934581385087203]],"imag":[[0.08542036569397195,0.768519248586651],[0.6137082373986499,-0.49709672653591286]]},{"name":"u","qubits":[1],"real":[[0.7854968930009147,0.0],[0.0,0.7854968930009147]],"imag":[[-0.6188656001798044,0.0],[0.0,0.6188656001798044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7467965382664716,0.0],[0.0,0.7467965382664716]],"imag":[[0.6650525771946263,0.0],[0.0,-0.6650525771946263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9444355519372747,0.05476352923255691],[0.23647552231473964,0.08312766263350094]],"imag":[[-0.2273198196676012,-0.23101546201330242],[0.021130905546042248,-0.9678443076662002]]},{"name":"u","qubits":[3],"real":[[0.9906303638732873,0.0],[0.0,0.9906303638732873]],"imag":[[-0.13657042934793162,0.0],[0.0,0.13657042934793162]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9731080203732426,0.0],[0.0,0.9731080203732426]],"imag":[[0.23034925805235165,0.0],[0.0,-0.23034925805235165]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9574408628960067,0.0],[0.0,0.9574408628960067]],"imag":[[0.288629510024443,0.0],[0.0,-0.288629510024443]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992649419838044,0.0],[0.0,0.9992649419838044]],"imag":[[0.038335045612390234,0.0],[0.0,-0.038335045612390234]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9345940240016885,0.0],[0.0,0.9345940240016885]],"imag":[[0.3557161934749829,0.0],[0.0,-0.3557161934749829]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8763733258198141,0.0],[0.0,0.8763733258198141]],"imag":[[0.48163242601751594,0.0],[0.0,-0.48163242601751594]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9475765815038266,0.0],[0.0,0.9475765815038266]],"imag":[[0.3195287501705001,0.0],[0.0,-0.3195287501705001]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9414887080782107,0.0],[0.0,0.9414887080782107]],"imag":[[-0.3370445260810828,0.0],[0.0,0.3370445260810828]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6160532043241878,0.7101529400173828],[-0.47463285485649315,0.6161149793430786]],"imag":[[0.32771125929120554,0.093630025955035],[-0.5364768709519989,0.32759510413528004]]},{"name":"u","qubits":[1],"real":[[0.7532794671162396,0.0],[0.0,0.7532794671162396]],"imag":[[-0.657700573529531,0.0],[0.0,0.657700573529531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.90497290691661,0.0],[0.0,0.90497290691661]],"imag":[[0.42546919717754034,0.0],[0.0,-0.42546919717754034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8692505138121254,0.45297010810463245],[-0.10729348719221832,-0.5637622312001047]],"imag":[[-0.11830782750904072,-0.15882343451495096],[-0.4678620627851553,-0.6721349153888914]]},{"name":"u","qubits":[1],"real":[[0.8356011014874187,-0.5493366901937395],[0.5493366901937395,0.8356011014874187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8738929915069376,0.48611833887959366],[-0.48611833887959366,0.8738929915069376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33401606271817746,-0.6798110221486726],[-0.488189323726601,0.5559519821400638]],"imag":[[-0.5871327867305115,0.2855964543853564],[-0.552611567732412,-0.383678293577085]]},{"name":"u","qubits":[1],"real":[[0.8327462868480111,0.0],[0.0,0.8327462868480111]],"imag":[[0.5536547857111416,0.0],[0.0,-0.5536547857111416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8356259548389232,0.0],[0.0,0.8356259548389232]],"imag":[[-0.5492988836685706,0.0],[0.0,0.5492988836685706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9035619899352543,0.18432178681696623],[-0.11297551080494127,-0.5580608179759705]],"imag":[[0.3791505512123685,-0.07645958909254824],[0.16449049765248766,0.8054486535964848]]},{"name":"u","qubits":[2],"real":[[0.995743623160026,0.0],[0.0,0.995743623160026]],"imag":[[-0.09216635468620936,0.0],[0.0,0.09216635468620936]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7997215677254352,0.0],[0.0,0.7997215677254352]],"imag":[[-0.600371063688759,0.0],[0.0,0.600371063688759]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.828602337364166,0.0],[0.0,0.828602337364166]],"imag":[[-0.5598376251330744,0.0],[0.0,0.5598376251330744]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997934698005658,0.0],[0.0,0.9997934698005658]],"imag":[[-0.02032283799436049,0.0],[0.0,0.02032283799436049]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22873410821595547,-0.06954690143366296],[-0.8530662782232066,-0.07607875755836728]],"imag":[[0.05656622520437601,0.969352463454731],[-0.46557372656023677,0.22300460251662044]]},{"name":"u","qubits":[1],"real":[[0.9998748331565559,0.0],[0.0,0.9998748331565559]],"imag":[[0.01582144178478872,0.0],[0.0,-0.01582144178478872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7064851977806234,0.0],[0.0,0.7064851977806234]],"imag":[[0.7077278186682175,0.0],[0.0,-0.7077278186682175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02941679084253579,0.3107815637410945],[0.12147054251080402,-0.9116195833092838]],"imag":[[0.9293004000849842,0.1973581476834812],[0.347534640173531,-0.18279583285346698]]},{"name":"u","qubits":[1],"real":[[0.73286490433193,-0.6803741852822983],[0.6803741852822983,0.73286490433193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8432770366831911,0.537479152528557],[-0.537479152528557,0.8432770366831911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0914883364924575,-0.04512743602722616],[0.07496607648049544,-0.05288675887131238]],"imag":[[0.785680871609052,-0.6101630657382435],[-0.6072195152089598,-0.7892195755698183]]},{"name":"u","qubits":[1],"real":[[0.6359692186770838,0.0],[0.0,0.6359692186770838]],"imag":[[0.7717144244442108,0.0],[0.0,-0.7717144244442108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8711856502219638,0.0],[0.0,0.8711856502219638]],"imag":[[-0.49095372780673957,0.0],[0.0,0.49095372780673957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9533859383618579,-0.23366754823525476],[0.22829200835794056,-0.9327239290983796]],"imag":[[-0.18559898507333797,-0.04480788072818859],[0.06701513406331941,-0.27095719738300744]]},{"name":"u","qubits":[2],"real":[[0.7243069209783983,-0.6894776894307693],[0.6894776894307693,0.7243069209783983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9635056406230164,0.2676880282859709],[-0.2676880282859709,0.9635056406230164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984307650718921,0.05600006569599816],[-0.05600006569599816,0.9984307650718921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9518832424760326,0.3064609154416181],[-0.3064609154416181,0.9518832424760326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.38047131613574264,-0.29062377727578736],[-0.49926851091571717,-0.15957585240871253]],"imag":[[0.7588144980105445,-0.4415653465670672],[0.17370402763016857,0.833722623011449]]},{"name":"u","qubits":[1],"real":[[0.8222902076616294,0.0],[0.0,0.8222902076616294]],"imag":[[-0.569068374085043,0.0],[0.0,0.569068374085043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.749355651744795,0.0],[0.0,0.749355651744795]],"imag":[[0.6621677334317443,0.0],[0.0,-0.6621677334317443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6808005041823941,0.6814514688285094],[0.15278422745585207,0.3277031530294662]],"imag":[[-0.2562952305687134,0.08029522977235286],[0.6689397642041071,0.6494514725534298]]},{"name":"u","qubits":[1],"real":[[0.7059729750592726,-0.708238772227248],[0.708238772227248,0.7059729750592726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9053446946127304,0.42467750580479535],[-0.42467750580479535,0.9053446946127304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09737690033808735,-0.7261882367155913],[0.21476243993287078,0.38874658569050025]],"imag":[[0.4738291891870779,0.4885225517934282],[0.8484578558472675,-0.2878757602840434]]},{"name":"u","qubits":[1],"real":[[0.9241191925056004,0.0],[0.0,0.9241191925056004]],"imag":[[0.38210432874124467,0.0],[0.0,-0.38210432874124467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9944601599208893,0.0],[0.0,0.9944601599208893]],"imag":[[0.10511417758855957,0.0],[0.0,-0.10511417758855957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.635857928869783,-0.3204034454808232],[0.021675901342103763,-0.08391673121432787]],"imag":[[0.6374539903795498,0.2944125278697152],[-0.43458860977207636,0.8964490380270836]]},{"name":"u","qubits":[2],"real":[[0.8416487004233573,0.0],[0.0,0.8416487004233573]],"imag":[[0.5400254300268403,0.0],[0.0,-0.5400254300268403]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9375682889766813,0.0],[0.0,0.9375682889766813]],"imag":[[0.34780124137981194,0.0],[0.0,-0.34780124137981194]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7933595252375174,0.0],[0.0,0.7933595252375174]],"imag":[[0.6087533685450135,0.0],[0.0,-0.6087533685450135]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991962588598214,0.0],[0.0,0.9991962588598214]],"imag":[[-0.04008536242241992,0.0],[0.0,0.04008536242241992]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3047303126253106,-0.7270366886204855],[0.7580248674692965,0.40331246180792973]],"imag":[[0.5679396191011977,-0.23664673887933924],[-0.0999115905219329,-0.502747483860397]]},{"name":"u","qubits":[1],"real":[[0.5765915598664002,0.0],[0.0,0.5765915598664002]],"imag":[[0.8170325410232028,0.0],[0.0,-0.8170325410232028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8833724687915792,0.0],[0.0,0.8833724687915792]],"imag":[[0.46867161358574994,0.0],[0.0,-0.46867161358574994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7597613306964781,0.5913124043418508],[0.48903760525308676,0.4651631019480324]],"imag":[[-0.27020519512690533,-0.010075384667933396],[-0.332556902729553,-0.6586891646910072]]},{"name":"u","qubits":[1],"real":[[0.7553572893066227,-0.6553131812281445],[0.6553131812281445,0.7553572893066227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8534837027769026,0.5211195343625374],[-0.5211195343625374,0.8534837027769026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0915845043534261,-0.06661383395952072],[0.23392906501140878,-0.5371742295872577]],"imag":[[-0.8998277332092575,-0.4212895990112264],[0.3566504193923156,-0.7276822919087075]]},{"name":"u","qubits":[1],"real":[[0.9762690276994602,0.0],[0.0,0.9762690276994602]],"imag":[[0.21656127436536432,0.0],[0.0,-0.21656127436536432]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.801303791454196,0.0],[0.0,0.801303791454196]],"imag":[[-0.5982576650584014,0.0],[0.0,0.5982576650584014]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4054032441732016,0.28423920435741856],[-0.2697813303894807,-0.6585197062660063]],"imag":[[0.8688246540477006,-6.956291030536799e-05],[0.08949840169533023,-0.6968212585208604]]},{"name":"u","qubits":[4],"real":[[0.9246291482684532,0.0],[0.0,0.9246291482684532]],"imag":[[0.3808686626284116,0.0],[0.0,-0.3808686626284116]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9945900960718239,0.0],[0.0,0.9945900960718239]],"imag":[[-0.10387752786738812,0.0],[0.0,0.10387752786738812]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9957448266239679,0.0],[0.0,0.9957448266239679]],"imag":[[0.09215335181969345,0.0],[0.0,-0.09215335181969345]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9563685188152519,0.0],[0.0,0.9563685188152519]],"imag":[[0.2921630644334105,0.0],[0.0,-0.2921630644334105]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9985950670631749,0.0],[0.0,0.9985950670631749]],"imag":[[-0.05298954648884189,0.0],[0.0,0.05298954648884189]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9945900960718239,0.0],[0.0,0.9945900960718239]],"imag":[[0.10387752786738809,0.0],[0.0,-0.10387752786738809]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9957448266239678,0.0],[0.0,0.9957448266239678]],"imag":[[-0.09215335181969353,0.0],[0.0,0.09215335181969353]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9991500236519368,0.0],[0.0,0.9991500236519368]],"imag":[[0.04122172044364641,0.0],[0.0,-0.04122172044364641]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.991866697787626,0.0],[0.0,0.991866697787626]],"imag":[[-0.1272810033739132,0.0],[0.0,0.1272810033739132]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9660950160599019,0.0],[0.0,0.9660950160599019]],"imag":[[-0.2581867927377734,0.0],[0.0,0.2581867927377734]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9979015157579979,0.0],[0.0,0.9979015157579979]],"imag":[[-0.06475001813042489,0.0],[0.0,0.06475001813042489]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9754865577288113,0.0],[0.0,0.9754865577288113]],"imag":[[-0.22005902774118233,0.0],[0.0,0.22005902774118233]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.991866697787626,0.0],[0.0,0.991866697787626]],"imag":[[0.12728100337391324,0.0],[0.0,-0.12728100337391324]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970694659941878,0.0],[0.0,0.9970694659941878]],"imag":[[-0.07650150313598629,0.0],[0.0,0.07650150313598629]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9629863529050913,0.0],[0.0,0.9629863529050913]],"imag":[[-0.26955015139775207,0.0],[0.0,0.26955015139775207]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9754865577288113,0.0],[0.0,0.9754865577288113]],"imag":[[0.22005902774118233,0.0],[0.0,-0.22005902774118233]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6248961959499353,-0.05838460165118417],[0.4423315317820288,0.3797250337937423]],"imag":[[0.6353342181934918,-0.4499404558047621],[-0.10098510519442261,-0.8061970746849536]]},{"name":"u","qubits":[1],"real":[[0.8750944158093106,0.0],[0.0,0.8750944158093106]],"imag":[[-0.4839522325802016,0.0],[0.0,0.4839522325802016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.580123306030897,0.0],[0.0,0.580123306030897]],"imag":[[0.8145286672670166,0.0],[0.0,-0.8145286672670166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7391037803281872,0.32489071719949963],[0.39850951287441816,0.8244115390553887]],"imag":[[-0.46386012117204767,0.36469907015021397],[-0.28239964242086035,-0.2859829092471946]]},{"name":"u","qubits":[1],"real":[[0.5846778316236761,-0.8112655750171064],[0.8112655750171064,0.5846778316236761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9303712985654051,0.3666186667447825],[-0.3666186667447825,0.9303712985654051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8250851197579339,-0.04741698757067595],[0.19987279646275874,0.9367494531295927]],"imag":[[-0.5150503368045178,0.22739684474792343],[0.11835776673182653,-0.26180673472968663]]},{"name":"u","qubits":[1],"real":[[0.9845391204371913,0.0],[0.0,0.9845391204371913]],"imag":[[0.17516483759237142,0.0],[0.0,-0.17516483759237142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43785116396195745,0.0],[0.0,0.43785116396195745]],"imag":[[0.8990474727271964,0.0],[0.0,-0.8990474727271964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.317115542705783,-0.252294655267774],[0.043343403994978526,-0.7414589808028995]],"imag":[[0.8629868240667437,-0.3017265003027202],[-0.3909128079146811,-0.5436424429026059]]},{"name":"u","qubits":[2],"real":[[0.997899145295233,0.0],[0.0,0.997899145295233]],"imag":[[-0.06478654041576438,0.0],[0.0,0.06478654041576438]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9777989130928373,0.0],[0.0,0.9777989130928373]],"imag":[[-0.20954542599270948,0.0],[0.0,0.20954542599270948]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9663721842752169,0.0],[0.0,0.9663721842752169]],"imag":[[-0.25714743136797297,0.0],[0.0,0.25714743136797297]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5545612706450747,0.0],[0.0,0.5545612706450747]],"imag":[[0.8321428946404099,0.0],[0.0,-0.8321428946404099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7967541292074813,-0.44578679843414065],[-0.598225806024903,-0.6619154858865913]],"imag":[[0.007389785157614833,-0.40792447708857976],[0.08517120212846509,-0.44355342505426043]]},{"name":"u","qubits":[1],"real":[[0.698893488754891,0.0],[0.0,0.698893488754891]],"imag":[[0.7152257625225877,0.0],[0.0,-0.7152257625225877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8573508343029432,0.0],[0.0,0.8573508343029432]],"imag":[[-0.5147325003533847,0.0],[0.0,0.5147325003533847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9282645319896676,-0.3712100400187514],[0.2352976077294162,-0.5877919769270938]],"imag":[[-0.021444716198753894,-0.00825766228632014],[-0.28722833877243326,0.7187736146124042]]},{"name":"u","qubits":[1],"real":[[0.755888485891299,-0.6547003871214371],[0.6547003871214371,0.755888485891299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9559481511101449,0.29353557261275115],[-0.29353557261275115,0.9559481511101449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.603645237070351,-0.33522029896447314],[0.6672746050709607,-0.6690916396488402]],"imag":[[0.31580597608813604,0.6507736660248848],[0.3010375635310197,0.12820828570231801]]},{"name":"u","qubits":[1],"real":[[0.8798549195469855,0.0],[0.0,0.8798549195469855]],"imag":[[0.4752423808426262,0.0],[0.0,-0.4752423808426262]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9291193533027202,0.0],[0.0,0.9291193533027202]],"imag":[[0.3697799714943131,0.0],[0.0,-0.3697799714943131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6303287697973812,0.4202440542805811],[0.050041237160695806,-0.1648344721866485]],"imag":[[0.41325747886622605,-0.5052710490109943],[-0.6552860235883852,-0.7354765112850976]]},{"name":"u","qubits":[2],"real":[[0.7448295184115258,-0.6672548152713884],[0.6672548152713884,0.7448295184115258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9708001967706493,0.23988951196346336],[-0.23988951196346336,0.9708001967706493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977648085102507,-0.0668235504781261],[0.0668235504781261,0.9977648085102507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9305787331569387,0.3660918209903454],[-0.3660918209903454,0.9305787331569387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7579336456167101,-0.3255548712524165],[-0.6460017472522973,0.2542191600302189]],"imag":[[0.05808698626959304,-0.5622957555167045],[-0.0696005274064696,0.7163868562482502]]},{"name":"u","qubits":[1],"real":[[0.736274073934874,0.0],[0.0,0.736274073934874]],"imag":[[0.6766834474489115,0.0],[0.0,-0.6766834474489115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7132003637771381,0.0],[0.0,0.7132003637771381]],"imag":[[-0.7009602279075167,0.0],[0.0,0.7009602279075167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.971417561839572,-0.2179518068811582],[-0.042360664019729585,0.30169367770188726]],"imag":[[0.08208389392123025,0.04590386460449226],[-0.21866807963714505,0.927022529352076]]},{"name":"u","qubits":[1],"real":[[0.6964484223468267,-0.7176068526781333],[0.7176068526781333,0.6964484223468267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7701632435999094,0.6378468297386659],[-0.6378468297386659,0.7701632435999094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.629809898048624,0.16481813364735817],[0.05796504475826062,0.7809114267102023]],"imag":[[0.6560634404288395,0.3817790424756949],[-0.41177701251870474,0.46610845216620933]]},{"name":"u","qubits":[1],"real":[[0.6767039288805041,0.0],[0.0,0.6767039288805041]],"imag":[[0.7362552496503435,0.0],[0.0,-0.7362552496503435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9501109990842734,0.0],[0.0,0.9501109990842734]],"imag":[[-0.3119119898610564,0.0],[0.0,0.3119119898610564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8598247138088806,-0.1900928952101873],[0.08351976959635744,-0.8233611753524719]],"imag":[[-0.07260622191528097,-0.4682888950778937],[-0.49845184937889137,0.2581599830716024]]},{"name":"u","qubits":[2],"real":[[0.9402789521961951,0.0],[0.0,0.9402789521961951]],"imag":[[0.34040489429035165,0.0],[0.0,-0.34040489429035165]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9889742157674297,0.0],[0.0,0.9889742157674297]],"imag":[[0.14808781363500953,0.0],[0.0,-0.14808781363500953]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9295373430371695,0.0],[0.0,0.9295373430371695]],"imag":[[0.36872798632514914,0.0],[0.0,-0.36872798632514914]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6024302791680243,0.0],[0.0,0.6024302791680243]],"imag":[[-0.7981715096027522,0.0],[0.0,0.7981715096027522]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42554829262593946,0.6543323623791749],[0.42550550184930147,0.23086121380965266]],"imag":[[0.30743421857566905,-0.5442811878387894],[-0.7371145906763003,-0.4714978770539888]]},{"name":"u","qubits":[1],"real":[[0.8971990326035174,0.0],[0.0,0.8971990326035174]],"imag":[[-0.4416264211925194,0.0],[0.0,0.4416264211925194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6654179279168501,0.0],[0.0,0.6654179279168501]],"imag":[[0.7464710183301464,0.0],[0.0,-0.7464710183301464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7496983790749001,0.01219142347650043],[-0.03572841706541682,-0.7897111673755007]],"imag":[[-0.5770245605582324,0.32379988591514763],[0.3220535314804754,0.5209234830542561]]},{"name":"u","qubits":[1],"real":[[0.7172537926626567,-0.6968120240861481],[0.6968120240861481,0.7172537926626567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8399188419247434,0.5427120221441551],[-0.5427120221441551,0.8399188419247434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17576935178961392,0.9763183978964999],[-0.9596311799426344,0.1651888289192538]],"imag":[[-0.08438541352344262,-0.09373698781563686],[-0.2027121985422782,0.10357805677048104]]},{"name":"u","qubits":[1],"real":[[0.9942263576095764,0.0],[0.0,0.9942263576095764]],"imag":[[0.10730307467353675,0.0],[0.0,-0.10730307467353675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.18222245529358763,0.0],[0.0,0.18222245529358763]],"imag":[[-0.9832573298922193,0.0],[0.0,0.9832573298922193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15142646149441763,0.3295466802165308],[-0.7027472961503538,-0.69539739773171]],"imag":[[0.6933563559543788,-0.6226764617160407],[0.04973156110873076,-0.1417584876154568]]},{"name":"u","qubits":[3],"real":[[0.9906063972033398,0.0],[0.0,0.9906063972033398]],"imag":[[-0.13674416192225192,0.0],[0.0,0.13674416192225192]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9897220010159933,0.0],[0.0,0.9897220010159933]],"imag":[[-0.14300475763029105,0.0],[0.0,0.14300475763029105]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.83346236716894,0.0],[0.0,0.83346236716894]],"imag":[[-0.5525762232607797,0.0],[0.0,0.5525762232607797]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9884089516790386,0.0],[0.0,0.9884089516790386]],"imag":[[-0.15181483537765292,0.0],[0.0,0.15181483537765292]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9883549031388863,0.0],[0.0,0.9883549031388863]],"imag":[[0.1521663084960751,0.0],[0.0,-0.1521663084960751]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8852765449603692,0.0],[0.0,0.8852765449603692]],"imag":[[-0.465064983570072,0.0],[0.0,0.465064983570072]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963538129684792,0.0],[0.0,0.9963538129684792]],"imag":[[-0.08531752096241797,0.0],[0.0,0.08531752096241797]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999792421946436,0.0],[0.0,0.9999792421946436]],"imag":[[0.0064432274386583945,0.0],[0.0,-0.0064432274386583945]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8289396900799743,0.0827855428155629],[0.4261528086108041,0.16522064349305948]],"imag":[[0.36202037884961435,-0.41826640961046646],[0.013929078247367143,0.8893266573402834]]},{"name":"u","qubits":[1],"real":[[0.9998005971216628,0.0],[0.0,0.9998005971216628]],"imag":[[-0.019969126049140064,0.0],[0.0,0.019969126049140064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3211037556800582,0.0],[0.0,0.3211037556800582]],"imag":[[0.9470440211986777,0.0],[0.0,-0.9470440211986777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03981304655625917,0.03128578974736657],[0.04951746246357657,-0.2392978073960575]],"imag":[[-0.9962686490827739,-0.06989205633387308],[0.058409939991939726,-0.9679219282549321]]},{"name":"u","qubits":[1],"real":[[0.6275021899888251,-0.7786147966480141],[0.7786147966480141,0.6275021899888251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959714816018899,0.28097592764116114],[-0.28097592764116114,0.959714816018899]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5318708032450997,-0.6783715491178834],[0.6180340362209625,0.4487195696683107]],"imag":[[-0.4222944948482798,0.2803441628135867],[0.39599840700269767,0.5097744006130924]]},{"name":"u","qubits":[1],"real":[[0.8318366944100184,0.0],[0.0,0.8318366944100184]],"imag":[[-0.5550204625354038,0.0],[0.0,0.5550204625354038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8879470848910622,0.0],[0.0,0.8879470848910622]],"imag":[[-0.45994562117000826,0.0],[0.0,0.45994562117000826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7242547379596602,0.21024549770579254],[-0.4784070497057002,-0.46953046872686244]],"imag":[[-0.3011185875687207,-0.5835918963265733],[-0.3948536001551585,0.6282980727119338]]},{"name":"u","qubits":[2],"real":[[0.9962747268513658,0.0],[0.0,0.9962747268513658]],"imag":[[-0.0862361214180953,0.0],[0.0,0.0862361214180953]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8191157695743528,0.0],[0.0,0.8191157695743528]],"imag":[[-0.5736282385261517,0.0],[0.0,0.5736282385261517]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.914594936019762,0.0],[0.0,0.914594936019762]],"imag":[[-0.40437124404068014,0.0],[0.0,0.40437124404068014]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900048218708647,0.0],[0.0,0.9900048218708647]],"imag":[[-0.14103351613158294,0.0],[0.0,0.14103351613158294]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.068337185977275,0.5451915580776437],[0.7523295802157888,0.3231226602400322]],"imag":[[0.5882982381351958,-0.5932970394503947],[0.2885054847868019,0.4963431619551872]]},{"name":"u","qubits":[1],"real":[[0.9211925813882023,0.0],[0.0,0.9211925813882023]],"imag":[[-0.38910696215223445,0.0],[0.0,0.38910696215223445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6556302234745512,0.0],[0.0,0.6556302234745512]],"imag":[[0.7550821214058178,0.0],[0.0,-0.7550821214058178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7070814705150827,-0.11424324077466258],[-0.11529941014051552,-0.7086292117502614]],"imag":[[-0.6876574278949116,0.11879199405888044],[0.11776715134718935,-0.6860623764199729]]},{"name":"u","qubits":[1],"real":[[0.5573041329068102,-0.8303084387412839],[0.8303084387412839,0.5573041329068102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240017457054205,0.3823882502553334],[-0.3823882502553334,0.9240017457054205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1045716687517735,0.06973555822318711],[0.022559928420078944,0.1310645767058625]],"imag":[[-0.4887470973191132,-0.8633238053453124],[0.8658418392444959,-0.4823183966803492]]},{"name":"u","qubits":[1],"real":[[0.8220342211434291,0.0],[0.0,0.8220342211434291]],"imag":[[0.5694380908133174,0.0],[0.0,-0.5694380908133174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6083103590877302,0.0],[0.0,0.6083103590877302]],"imag":[[0.7936992547725849,0.0],[0.0,-0.7936992547725849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.74455278924042,-0.5949178308330965],[-0.466024221507562,0.5190749453881138]],"imag":[[0.27953123881839503,0.11651697350947125],[-0.3877174944817866,0.6025427540941499]]},{"name":"u","qubits":[2],"real":[[0.719770667865704,-0.6942119169822414],[0.6942119169822414,0.719770667865704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9781862192820808,0.2077299217893966],[-0.2077299217893966,0.9781862192820808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999782068142321,-0.006601961571597091],[0.006601961571597091,0.9999782068142321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9085719230810603,0.41772845317117674],[-0.41772845317117674,0.9085719230810603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08890439852239757,-0.8143546634332972],[0.9153324496734339,0.2685525957903888]],"imag":[[-0.3915153947261772,0.4190920969908854],[-0.031276351938917264,0.29844228868990347]]},{"name":"u","qubits":[1],"real":[[0.9946604208850667,0.0],[0.0,0.9946604208850667]],"imag":[[0.10320197248474469,0.0],[0.0,-0.10320197248474469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47285911921998974,0.0],[0.0,0.47285911921998974]],"imag":[[-0.8811380444462125,0.0],[0.0,0.8811380444462125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17476239999855192,0.3767105643986507],[-0.21520786148044233,0.14518179624983787]],"imag":[[0.8331135222406172,-0.36533424870524944],[-0.4786079177819707,-0.8387742744213674]]},{"name":"u","qubits":[1],"real":[[0.6764444818967874,-0.7364936272035127],[0.7364936272035127,0.6764444818967874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.895896916926509,0.4442619882924667],[-0.4442619882924667,0.895896916926509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7756760778003108,0.35767489468930874],[0.5839500793670843,-0.3335490329222228]],"imag":[[0.23665069962550134,-0.4630245548608398],[0.03640567953305024,0.7392036079062135]]},{"name":"u","qubits":[1],"real":[[0.9589457472872642,0.0],[0.0,0.9589457472872642]],"imag":[[-0.2835895868322219,0.0],[0.0,0.2835895868322219]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8540775913458502,0.0],[0.0,0.8540775913458502]],"imag":[[-0.5201456218799414,0.0],[0.0,0.5201456218799414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5073268447481198,-0.20735613996291702],[0.3492531259469456,-0.9118071441830176]],"imag":[[-0.7827357026884315,-0.2948689938844768],[0.08925551160041276,-0.1966302099933912]]},{"name":"u","qubits":[2],"real":[[0.9970914901858748,0.0],[0.0,0.9970914901858748]],"imag":[[-0.07621391079659637,0.0],[0.0,0.07621391079659637]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9108310464430807,0.0],[0.0,0.9108310464430807]],"imag":[[-0.41277936580624125,0.0],[0.0,0.41277936580624125]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6955610548534572,0.0],[0.0,0.6955610548534572]],"imag":[[-0.7184669922627941,0.0],[0.0,0.7184669922627941]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9842483529429055,0.0],[0.0,0.9842483529429055]],"imag":[[-0.17679134517610826,0.0],[0.0,0.17679134517610826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6187539824445297,-0.4455543292978797],[0.14213991315053306,-0.7921652081051647]],"imag":[[-0.4998155250130984,0.41086407704839784],[0.5891724664769007,0.07173794604521236]]},{"name":"u","qubits":[1],"real":[[0.9062393101205319,0.0],[0.0,0.9062393101205319]],"imag":[[0.4227650799111279,0.0],[0.0,-0.4227650799111279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4252334861153971,0.0],[0.0,0.4252334861153971]],"imag":[[-0.9050836880013617,0.0],[0.0,0.9050836880013617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5556148517280788,-0.1378185069483251],[-0.57536310629649,-0.638845724559168]],"imag":[[0.4659095280412864,-0.6747047556984203],[-0.37838835094699264,0.3430097549530356]]},{"name":"u","qubits":[1],"real":[[0.8390547419412479,-0.544047001669806],[0.544047001669806,0.8390547419412479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9521626728561752,0.3055916301526995],[-0.3055916301526995,0.9521626728561752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6027172019340137,0.14620636722947253],[-0.6696689809737718,-0.4370881497851479]],"imag":[[-0.03122201479566383,0.7838245074418723],[0.4327824120808088,-0.4161691831845111]]},{"name":"u","qubits":[1],"real":[[0.9940482694846561,0.0],[0.0,0.9940482694846561]],"imag":[[0.10894052475805598,0.0],[0.0,-0.10894052475805598]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5217332421586218,0.0],[0.0,0.5217332421586218]],"imag":[[0.8531086824236715,0.0],[0.0,-0.8531086824236715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21058742026616906,-0.12105890362366269],[0.23358114028214777,0.682213066696151]],"imag":[[0.9492327932021621,-0.19988692950940595],[-0.00706354300284975,-0.6928024890932276]]},{"name":"u","qubits":[3],"real":[[0.7075380984598637,-0.7066752006599639],[0.7066752006599639,0.7075380984598637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997824269614554,0.020859020568139874],[-0.020859020568139874,0.9997824269614554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999998138518295,0.0006101608857800491],[-0.0006101608857800491,0.9999998138518295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997824269614554,0.020859020568139902],[-0.020859020568139902,0.9997824269614554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999998138518295,-0.0006101608857800769],[0.0006101608857800769,0.9999998138518295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997824269614554,-0.020859020568139874],[0.020859020568139874,0.9997824269614554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999998138518295,-0.0006101608857800491],[0.0006101608857800491,0.9999998138518295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7217024887082307,0.6922033789229478],[-0.6922033789229478,0.7217024887082307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.29261445396299934,0.07046583288998189],[-0.876346359503341,0.3543888116383393]],"imag":[[0.30803016192951305,0.9025124747441082],[-0.22696091923248474,-0.2343381520622538]]},{"name":"u","qubits":[1],"real":[[0.999314568836302,0.0],[0.0,0.999314568836302]],"imag":[[-0.0370188129403934,0.0],[0.0,0.0370188129403934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8570663796129836,0.0],[0.0,0.8570663796129836]],"imag":[[-0.5152059985453324,0.0],[0.0,0.5152059985453324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05778255533673238,-0.4258106652336263],[-0.05585069087336325,-0.6184073662784477]],"imag":[[-0.7788433190896857,0.45689116645150457],[0.6220490020384951,0.4769780589549525]]},{"name":"u","qubits":[1],"real":[[0.757941988184928,-0.652321962336298],[0.652321962336298,0.757941988184928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.995782549939766,0.09174482675038126],[-0.09174482675038126,0.995782549939766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7909817597371235,-0.5867416803518016],[-0.06728590139165073,-0.17513978599743277]],"imag":[[0.04321973628881982,-0.1679705649696771],[-0.606590898078929,0.7725581824060146]]},{"name":"u","qubits":[1],"real":[[0.9355580007430663,0.0],[0.0,0.9355580007430663]],"imag":[[-0.3531730839767335,0.0],[0.0,0.3531730839767335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6867109039677577,0.0],[0.0,0.6867109039677577]],"imag":[[0.7269306255563767,0.0],[0.0,-0.7269306255563767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.486209427181141,-0.6593329145574187],[0.5751069276724403,-0.6373974479113702]],"imag":[[-0.5522140945988266,0.15472586864452964],[0.35764788324517044,0.3675112335010824]]},{"name":"u","qubits":[2],"real":[[0.9468870538630716,0.0],[0.0,0.9468870538630716]],"imag":[[0.32156633409999946,0.0],[0.0,-0.32156633409999946]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7215308079547034,0.0],[0.0,0.7215308079547034]],"imag":[[0.6923823316436035,0.0],[0.0,-0.6923823316436035]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9133835559188861,0.0],[0.0,0.9133835559188861]],"imag":[[-0.4071000857000291,0.0],[0.0,0.4071000857000291]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999882859505455,0.0],[0.0,0.999882859505455]],"imag":[[-0.015305791949277746,0.0],[0.0,0.015305791949277746]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18493997546087437,0.8187790854045897],[0.16361160694814286,0.004362327606871079]],"imag":[[0.16116154082988693,-0.5190616269171627],[0.9555393269278425,0.24526884609338884]]},{"name":"u","qubits":[1],"real":[[0.9016793243184523,0.0],[0.0,0.9016793243184523]],"imag":[[-0.4324053608555509,0.0],[0.0,0.4324053608555509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6424851936322951,0.0],[0.0,0.6424851936322951]],"imag":[[0.7662980986295558,0.0],[0.0,-0.7662980986295558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7732143821897377,0.08078110810497877],[0.006063538155250321,0.9903478671759481]],"imag":[[-0.6207784106721158,-0.10123288295645937],[0.1293712391661465,-0.049370213304234176]]},{"name":"u","qubits":[1],"real":[[0.7792655767228851,-0.6266938334902852],[0.6266938334902852,0.7792655767228851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.958525105335701,0.2850081094305622],[-0.2850081094305622,0.958525105335701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1541489933659504,-0.2757735185137105],[-0.7053700100185487,0.3805994428323348]],"imag":[[0.6434137976609655,0.6972845468747512],[-0.25438144938298995,0.5411906238027016]]},{"name":"u","qubits":[1],"real":[[0.9909016325786607,0.0],[0.0,0.9909016325786607]],"imag":[[-0.1345880921662276,0.0],[0.0,0.1345880921662276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.1678749657120491,0.0],[0.0,0.1678749657120491]],"imag":[[-0.9858082957082367,0.0],[0.0,0.9858082957082367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25872794299857405,0.21420802410413178],[-0.22814690069984273,-0.38670391497595]],"imag":[[-0.9348684532833405,0.11487275123694587],[0.08384401152376746,0.8895949952506089]]},{"name":"u","qubits":[2],"real":[[0.7065961826987425,-0.7076170112395301],[0.7076170112395301,0.7065961826987425]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9263589225479487,0.37664193422374453],[-0.37664193422374453,0.9263589225479487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999997394772386,0.0007218347836196442],[-0.0007218347836196442,0.9999997394772386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9213607417151457,0.388708610177491],[-0.388708610177491,0.9213607417151457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.472874417866998,-0.6815967089081854],[0.532401522333189,0.17566939725985153]],"imag":[[0.5347484032995653,-0.16081000124694947],[-0.45495334828179507,-0.6918860692128779]]},{"name":"u","qubits":[1],"real":[[0.8798971944555186,0.0],[0.0,0.8798971944555186]],"imag":[[0.4751641055354532,0.0],[0.0,-0.4751641055354532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7052339582499457,0.0],[0.0,0.7052339582499457]],"imag":[[-0.7089746569032731,0.0],[0.0,0.7089746569032731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.605745417900746,-0.5885967743591736],[0.05349771545028611,-0.03237341719477992]],"imag":[[0.39729421072668913,0.35886436996347765],[0.6872901812603669,-0.7236865088170603]]},{"name":"u","qubits":[1],"real":[[0.8459411692245067,-0.533276230682631],[0.533276230682631,0.8459411692245067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9997314567793716,0.02317356955230326],[-0.02317356955230326,0.9997314567793716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38222564018236754,0.09297548904337591],[-0.11554655785161427,-0.7742147299795283]],"imag":[[0.9078172001098572,-0.1453514692358624],[0.1281424369228333,0.608949965687533]]},{"name":"u","qubits":[1],"real":[[0.9473388253436335,0.0],[0.0,0.9473388253436335]],"imag":[[0.32023296207065377,0.0],[0.0,-0.32023296207065377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8945663964055655,0.0],[0.0,0.8945663964055655]],"imag":[[0.44693507629404144,0.0],[0.0,-0.44693507629404144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6004162261800232,0.11399716855640593],[0.12224512034289467,-0.5271835529768351]],"imag":[[0.7866190894002608,0.0879511744774676],[0.07607163783694144,0.8374644696581923]]},{"name":"u","qubits":[2],"real":[[0.8251831196801845,0.0],[0.0,0.8251831196801845]],"imag":[[-0.564865310489924,0.0],[0.0,0.564865310489924]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983163574118483,0.0],[0.0,0.9983163574118483]],"imag":[[0.05800388369703108,0.0],[0.0,-0.05800388369703108]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999539886606882,0.0],[0.0,0.9999539886606882]],"imag":[[-0.00959273483321068,0.0],[0.0,0.00959273483321068]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7590004903677843,0.0],[0.0,0.7590004903677843]],"imag":[[-0.6510900518526319,0.0],[0.0,0.6510900518526319]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.46874850626516923,-0.111187976448774],[0.6000637138454921,0.10653819139802266]],"imag":[[0.380074126374434,0.7895921290312554],[0.5251114507043616,-0.5939958900857436]]},{"name":"u","qubits":[1],"real":[[0.8862941409070434,0.0],[0.0,0.8862941409070434]],"imag":[[-0.46312276535908475,0.0],[0.0,0.46312276535908475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7323814439008834,0.0],[0.0,0.7323814439008834]],"imag":[[-0.68089457379954,0.0],[0.0,0.68089457379954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6387639158390974,-0.31729287944396606],[-0.4206840700513546,0.5353277905953047]],"imag":[[-0.4443230064125595,0.5421097254694517],[-0.46645754254748023,-0.5646825929864869]]},{"name":"u","qubits":[1],"real":[[0.7076641883159884,-0.7065489343103373],[0.7065489343103373,0.7076641883159884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7134894400376416,0.7006659824443975],[-0.7006659824443975,0.7134894400376416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40986174912513607,0.5255994510114849],[0.8288152120031361,-0.11056298655281759]],"imag":[[0.24263477056172117,0.7049020725001244],[0.2936103865171354,0.46328620882341903]]},{"name":"u","qubits":[1],"real":[[0.718182386325272,0.0],[0.0,0.718182386325272]],"imag":[[-0.6958549130186104,0.0],[0.0,0.6958549130186104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8188295097398879,0.0],[0.0,0.8188295097398879]],"imag":[[-0.5740367880015486,0.0],[0.0,0.5740367880015486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8913204297132336,-0.39852439201798473],[0.2909558248891873,-0.20899864158047232]],"imag":[[-0.028154697266994745,-0.2143210525457446],[0.3465543428680021,-0.8669281188310235]]},{"name":"u","qubits":[3],"real":[[0.9914867955422866,0.0],[0.0,0.9914867955422866]],"imag":[[-0.13020727424106543,0.0],[0.0,0.13020727424106543]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998009224410263,0.0],[0.0,0.998009224410263]],"imag":[[0.06306812183683047,0.0],[0.0,-0.06306812183683047]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7503133105997023,0.0],[0.0,0.7503133105997023]],"imag":[[0.6610823972372238,0.0],[0.0,-0.6610823972372238]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9752339260742205,0.0],[0.0,0.9752339260742205]],"imag":[[-0.2211759241731832,0.0],[0.0,0.2211759241731832]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9826823223939032,0.0],[0.0,0.9826823223939032]],"imag":[[-0.1852982818445033,0.0],[0.0,0.1852982818445033]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9240856682976661,0.0],[0.0,0.9240856682976661]],"imag":[[-0.3821853969565762,0.0],[0.0,0.3821853969565762]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9240750747967789,0.0],[0.0,0.9240750747967789]],"imag":[[0.38221100996612795,0.0],[0.0,-0.38221100996612795]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9819197594242336,0.0],[0.0,0.9819197594242336]],"imag":[[-0.1892976123786437,0.0],[0.0,0.1892976123786437]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.049677563796257124,-0.8964155887512528],[-0.8158845680117675,0.0021846864044103515]],"imag":[[-0.2725727488477237,0.3459412211411211],[-0.507512175145697,-0.27705412991769274]]},{"name":"u","qubits":[1],"real":[[0.9883463493518042,0.0],[0.0,0.9883463493518042]],"imag":[[0.15222185691602072,0.0],[0.0,-0.15222185691602072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7729501413510891,0.0],[0.0,0.7729501413510891]],"imag":[[-0.6344667674396599,0.0],[0.0,0.6344667674396599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29928807234058286,-0.031450112702805885],[0.016918935608005847,-0.16686066868937455]],"imag":[[0.9485613874222375,0.09833023165455602],[-0.10184151247968579,0.980560846249878]]},{"name":"u","qubits":[1],"real":[[0.7836017401862844,-0.6212634809620045],[0.6212634809620045,0.7836017401862844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9013501775720905,0.4330910497698619],[-0.4330910497698619,0.9013501775720905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.25392116195339665,-0.05041872044341539],[-0.2883632211291992,0.1630234586795281]],"imag":[[-0.8169314419932608,-0.5153688147568656],[0.4301089574689654,-0.8398072929697122]]},{"name":"u","qubits":[1],"real":[[0.8978577802858536,0.0],[0.0,0.8978577802858536]],"imag":[[-0.44028559638053083,0.0],[0.0,0.44028559638053083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8656044101703843,0.0],[0.0,0.8656044101703843]],"imag":[[0.5007284744186027,0.0],[0.0,-0.5007284744186027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5782545062953051,-0.358173295791421],[-0.681883108919285,-0.06623699549054331]],"imag":[[-0.4478259606556416,0.5803322540527416],[-0.01044321227376295,-0.7283810990932981]]},{"name":"u","qubits":[2],"real":[[0.8192814402711944,0.0],[0.0,0.8192814402711944]],"imag":[[-0.5733915953579694,0.0],[0.0,0.5733915953579694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9597054111268818,0.0],[0.0,0.9597054111268818]],"imag":[[-0.2810080494466001,0.0],[0.0,0.2810080494466001]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8479784135343559,0.0],[0.0,0.8479784135343559]],"imag":[[-0.530030763427706,0.0],[0.0,0.530030763427706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993705614492163,0.0],[0.0,0.9993705614492163]],"imag":[[0.035475074470368725,0.0],[0.0,-0.035475074470368725]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8221410262932338,0.0649644279364729],[-0.03794884737566721,-0.40613894784519144]],"imag":[[0.5633089711261693,-0.05046542417509345],[0.07298644337918925,0.9101011037840332]]},{"name":"u","qubits":[1],"real":[[0.9688000026482138,0.0],[0.0,0.9688000026482138]],"imag":[[-0.24784381143942466,0.0],[0.0,0.24784381143942466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9722511307916207,0.0],[0.0,0.9722511307916207]],"imag":[[-0.23393960475818282,0.0],[0.0,0.23393960475818282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.348294677738487,0.43773227649063606],[-0.30999738791528375,-0.4419463622673261]],"imag":[[-0.6361755294339573,0.5313774245550831],[-0.6147138624548569,-0.5750755599660011]]},{"name":"u","qubits":[1],"real":[[0.6375577536014628,-0.7704025641329709],[0.7704025641329709,0.6375577536014628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9815550399556285,0.1911797675950686],[-0.1911797675950686,0.9815550399556285]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07097340075812016,0.5158833051907039],[0.3566286334310175,-0.8062448710251012]],"imag":[[0.8316953792896928,0.192639528338594],[0.41959693787029223,0.2161565069404963]]},{"name":"u","qubits":[1],"real":[[0.6408731006608106,0.0],[0.0,0.6408731006608106]],"imag":[[-0.767646838623985,0.0],[0.0,0.767646838623985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.809961586526449,0.0],[0.0,0.809961586526449]],"imag":[[0.5864829309976187,0.0],[0.0,-0.5864829309976187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8706481547143348,-0.43499719050231844],[0.4483981738892139,-0.8814374177748004]],"imag":[[0.1580052343317457,0.16668407503833013],[0.12627436109168108,-0.07785847372121946]]},{"name":"u","qubits":[2],"real":[[0.7156187631601781,-0.6984910778335661],[0.6984910778335661,0.7156187631601781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9785881277414891,0.20582826881506613],[-0.20582826881506613,0.9785881277414891]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999926657909307,-0.012111102440476607],[0.012111102440476607,0.999926657909307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8375088657536751,0.5464237364756335],[-0.5464237364756335,0.8375088657536751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.35488273869806586,-0.19708668167075408],[0.07257932266707645,-0.8491033969581959]],"imag":[[0.9052588590234224,-0.1253853254642821],[-0.2220290112912307,-0.4737708109838335]]},{"name":"u","qubits":[1],"real":[[0.7591148568346248,0.0],[0.0,0.7591148568346248]],"imag":[[0.6509567068038759,0.0],[0.0,-0.6509567068038759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6583981305955845,0.0],[0.0,0.6583981305955845]],"imag":[[0.7526698490229562,0.0],[0.0,-0.7526698490229562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7154288954425261,0.5724317181381207],[0.5920021980858378,0.4042250914643657]],"imag":[[0.11040208844888012,-0.38509064192921155],[-0.35426864367814104,-0.6005241052602404]]},{"name":"u","qubits":[1],"real":[[0.6509754237873475,-0.759098806233341],[0.759098806233341,0.6509754237873475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9059124217552601,0.42346509196097826],[-0.42346509196097826,0.9059124217552601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45351953726628014,0.6974302016946442],[-0.825627394884826,-0.5631210048305639]],"imag":[[-0.33434596502365727,0.44285880227714414],[-0.029533198368523354,0.019024429779559555]]},{"name":"u","qubits":[1],"real":[[0.9994402172999195,0.0],[0.0,0.9994402172999195]],"imag":[[0.03345522445732169,0.0],[0.0,-0.03345522445732169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5430449636049572,0.0],[0.0,0.5430449636049572]],"imag":[[0.8397036188461323,0.0],[0.0,-0.8397036188461323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0667836377754305,-0.0515579844936464],[0.015833895799524586,-0.9502491128215599]],"imag":[[0.9964282850117684,-0.0035203393215987935],[-0.04919254311169606,-0.3071742258521245]]},{"name":"u","qubits":[2],"real":[[0.969564649308998,0.0],[0.0,0.969564649308998]],"imag":[[0.24483543618177436,0.0],[0.0,-0.24483543618177436]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998655157619636,0.0],[0.0,0.9998655157619636]],"imag":[[0.016399707011484205,0.0],[0.0,-0.016399707011484205]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9746422567524313,0.0],[0.0,0.9746422567524313]],"imag":[[-0.22376878994294033,0.0],[0.0,0.22376878994294033]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7534980685777461,0.0],[0.0,0.7534980685777461]],"imag":[[-0.6574501202749956,0.0],[0.0,0.6574501202749956]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42132859463314776,0.7874655745142262],[0.744768182304499,0.45067078203145455]],"imag":[[0.25953329431736005,-0.36745428755181997],[-0.44771088786413044,-0.20437994455895594]]},{"name":"u","qubits":[1],"real":[[0.499718985367151,0.0],[0.0,0.499718985367151]],"imag":[[0.8661875868792078,0.0],[0.0,-0.8661875868792078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9053008920271652,0.0],[0.0,0.9053008920271652]],"imag":[[-0.42477087340685094,0.0],[0.0,0.42477087340685094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7349126194395257,0.05271249760985186],[0.08432956808078947,0.7079494891421545]],"imag":[[-0.4249380978988055,-0.5258825413896264],[0.521746661407611,-0.46848315453245676]]},{"name":"u","qubits":[1],"real":[[0.7041959530473053,-0.7100056758306919],[0.7100056758306919,0.7041959530473053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9864524177829405,0.16404763774645212],[-0.16404763774645212,0.9864524177829405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15256534237973382,0.9745399852188338],[0.25953192453926693,-0.09919338767895546]],"imag":[[0.03940358053252032,-0.15950859335925277],[0.952792923090173,-0.12243160415105515]]},{"name":"u","qubits":[1],"real":[[0.8295941038016793,0.0],[0.0,0.8295941038016793]],"imag":[[-0.5583669250031635,0.0],[0.0,0.5583669250031635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.768450045882455,0.0],[0.0,0.768450045882455]],"imag":[[-0.6399097803466147,0.0],[0.0,0.6399097803466147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9091884227729596,-0.07164786041354937],[-0.0816897971919208,-0.8897145538699861]],"imag":[[-0.3694443579503408,0.1781961345608792],[0.17382190687315932,-0.4141506179612111]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.7173098420821818,0.24423008170929514],[0.5960281405172251,-0.16478702149474633]],"imag":[[-0.03425073657605097,-0.6516480220827077],[-0.3592268547973729,-0.6989647774035944]]},{"name":"u","qubits":[1],"real":[[0.9518993876509899,0.0],[0.0,0.9518993876509899]],"imag":[[-0.30641076317530097,0.0],[0.0,0.30641076317530097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8284563300230032,0.0],[0.0,0.8284563300230032]],"imag":[[-0.5600536663970844,0.0],[0.0,0.5600536663970844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5771748422969507,-0.08525771834564475],[0.13675768691803503,-0.9346197045140049]],"imag":[[-0.8036345994171041,-0.11735311458029314],[0.048352529489463204,-0.32472353763617634]]},{"name":"u","qubits":[1],"real":[[0.5781748833204642,-0.8159128656280447],[0.8159128656280447,0.5781748833204642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112530974404276,0.4118468069625241],[-0.4118468069625241,0.9112530974404276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6036776269870056,0.21627864160428084],[0.3834446560623872,-0.1687729176351327]],"imag":[[-0.6656132842315805,0.38177981575195225],[-0.21331308976943986,-0.8826003760157469]]},{"name":"u","qubits":[1],"real":[[0.9448055253533524,0.0],[0.0,0.9448055253533524]],"imag":[[0.3276316823229642,0.0],[0.0,-0.3276316823229642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7687474023024207,0.0],[0.0,0.7687474023024207]],"imag":[[0.6395525243897331,0.0],[0.0,-0.6395525243897331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4485507397590027,-0.1762586016324632],[-0.3069385446736771,0.32466970672166473]],"imag":[[0.5689801780456261,-0.6663307708663827],[0.6171324984526617,0.6477081060820908]]},{"name":"u","qubits":[2],"real":[[0.9914218143771031,0.0],[0.0,0.9914218143771031]],"imag":[[-0.13070113227211538,0.0],[0.0,0.13070113227211538]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9895519304122311,0.0],[0.0,0.9895519304122311]],"imag":[[-0.14417689488065283,0.0],[0.0,0.14417689488065283]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9417943939092741,0.0],[0.0,0.9417943939092741]],"imag":[[-0.3361894103047613,0.0],[0.0,0.3361894103047613]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7680321556975086,0.0],[0.0,0.7680321556975086]],"imag":[[-0.6404112802056487,0.0],[0.0,0.6404112802056487]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20406735094812412,-0.3920059625144802],[-0.8473546262349771,-0.2403098816413684]],"imag":[[-0.24786449877640274,0.8621200797316076],[0.42297735627515487,0.21291184622320533]]},{"name":"u","qubits":[1],"real":[[0.8724258308765377,0.0],[0.0,0.8724258308765377]],"imag":[[0.48874652901006144,0.0],[0.0,-0.48874652901006144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8587262507146007,0.0],[0.0,0.8587262507146007]],"imag":[[-0.5124346068852539,0.0],[0.0,0.5124346068852539]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7200844575003409,-0.22106972550585816],[0.5290887594343102,-0.7645811394808945]],"imag":[[0.44098389842299085,0.4879956473810656],[0.08412288653133092,0.3583351863158234]]},{"name":"u","qubits":[1],"real":[[0.6275891603616591,-0.7785446973658916],[0.7785446973658916,0.6275891603616591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9783334263338995,0.20703552090830302],[-0.20703552090830302,0.9783334263338995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19652954909385684,-0.9464996292573704],[-0.9518500401017052,-0.1274232575688037]],"imag":[[-0.1134144903297566,-0.2294596729969503],[-0.20614264690885487,-0.18774989670928582]]},{"name":"u","qubits":[1],"real":[[0.9996878992559329,0.0],[0.0,0.9996878992559329]],"imag":[[-0.02498207519922594,0.0],[0.0,0.02498207519922594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8392944171055118,0.0],[0.0,0.8392944171055118]],"imag":[[-0.5436771849319403,0.0],[0.0,0.5436771849319403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0461782181009609,0.1267806702081176],[0.015630052957801382,0.31531366993146487]],"imag":[[-0.9233615795501108,-0.35944071450703136],[0.38082366920699795,-0.8690836116108774]]},{"name":"u","qubits":[2],"real":[[0.7550406653289476,-0.6556779649337167],[0.6556779649337167,0.7550406653289476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9489804867918578,0.3153347993613908],[-0.3153347993613908,0.9489804867918578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997919523010133,-0.020397355567044546],[0.020397355567044546,0.9997919523010133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.915249513874755,0.40288748721203144],[-0.40288748721203144,0.915249513874755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.28757919328247344,-0.05093901662213695],[0.43412373357275225,0.07045752386371464]],"imag":[[-0.32631993942045734,-0.8990098560712229],[0.7888916837414915,-0.4292111748351426]]},{"name":"u","qubits":[1],"real":[[0.6748901566676034,0.0],[0.0,0.6748901566676034]],"imag":[[0.7379182044326984,0.0],[0.0,-0.7379182044326984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8861086796965741,0.0],[0.0,0.8861086796965741]],"imag":[[-0.46347751592325825,0.0],[0.0,0.46347751592325825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.80256210006341,-0.5903643571904367],[0.2937345693724517,-0.40633380583033185]],"imag":[[-0.07175041951061444,-0.047073119728593224],[0.5142625356735995,-0.6958066436860014]]},{"name":"u","qubits":[1],"real":[[0.7264769399121747,-0.6871908437805633],[0.6871908437805633,0.7264769399121747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9237143047271215,0.3830820842097559],[-0.3830820842097559,0.9237143047271215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47583156616680816,0.0058053811173998365],[0.2708737836867209,-0.9462480110752158]],"imag":[[-0.8310987866963964,-0.28779406689697684],[0.09739877156442633,0.14749770894891306]]},{"name":"u","qubits":[1],"real":[[0.9872407613852702,0.0],[0.0,0.9872407613852702]],"imag":[[0.15923466663836788,0.0],[0.0,-0.15923466663836788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5382675124105782,0.0],[0.0,0.5382675124105782]],"imag":[[0.8427740415338668,0.0],[0.0,-0.8427740415338668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23569718522389582,0.1699044320726694],[-0.6408399088458729,0.5048465092246287]],"imag":[[0.7116426753785134,0.6396436690999981],[0.1653352675264949,-0.554182697912938]]},{"name":"u","qubits":[2],"real":[[0.9927315208846773,0.0],[0.0,0.9927315208846773]],"imag":[[0.12035002053176173,0.0],[0.0,-0.12035002053176173]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7399034222845001,0.0],[0.0,0.7399034222845001]],"imag":[[0.6727131080123865,0.0],[0.0,-0.6727131080123865]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8692644676272108,0.0],[0.0,0.8692644676272108]],"imag":[[0.4943473326728706,0.0],[0.0,-0.4943473326728706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999992494864527,0.0],[0.0,0.9999992494864527]],"imag":[[-0.0012251638793894703,0.0],[0.0,0.0012251638793894703]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18527357359954622,0.04392932680882318],[-0.3821349308482132,0.3180610758360479]],"imag":[[0.7290664200134993,0.6574238148869241],[-0.5367576294380774,0.6816900277278983]]},{"name":"u","qubits":[1],"real":[[0.9936513809799662,0.0],[0.0,0.9936513809799662]],"imag":[[-0.1125030358550654,0.0],[0.0,0.1125030358550654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7179685449385319,0.0],[0.0,0.7179685449385319]],"imag":[[0.6960755479679251,0.0],[0.0,-0.6960755479679251]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18451775716991103,-0.5249023056818065],[0.46005365728340436,0.5749913647272842]],"imag":[[-0.8044048432492509,0.2082393213013743],[-0.3274701175165414,0.5920294629855185]]},{"name":"u","qubits":[1],"real":[[0.6982486332281489,-0.7158553249051249],[0.7158553249051249,0.6982486332281489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9165591211143402,0.39989920917914823],[-0.39989920917914823,0.9165591211143402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4872899027708734,-0.8721158890072427],[0.7174095938130164,-0.4199274458528056]],"imag":[[0.012261312171752227,-0.04256861546358897],[-0.49771647108210393,0.24751308922592177]]},{"name":"u","qubits":[1],"real":[[0.8688936764073253,0.0],[0.0,0.8688936764073253]],"imag":[[-0.49499876676549637,0.0],[0.0,0.49499876676549637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5829523500689665,0.0],[0.0,0.5829523500689665]],"imag":[[-0.8125063430823596,0.0],[0.0,0.8125063430823596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7408771669998233,-0.4139582078630477],[-0.028223263553071396,0.11939365774715249]],"imag":[[-0.43921295041926445,-0.2946720376030526],[0.5073425420726463,-0.8529666739606155]]},{"name":"u","qubits":[3],"real":[[0.9260267412617093,0.0],[0.0,0.9260267412617093]],"imag":[[0.3774579108565873,0.0],[0.0,-0.3774579108565873]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9586868237391262,0.0],[0.0,0.9586868237391262]],"imag":[[0.2844636602256703,0.0],[0.0,-0.2844636602256703]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9738039345156818,0.0],[0.0,0.9738039345156818]],"imag":[[-0.22738930740423485,0.0],[0.0,0.22738930740423485]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8177691281806174,0.0],[0.0,0.8177691281806174]],"imag":[[0.5755463951713302,0.0],[0.0,-0.5755463951713302]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.987754683024166,0.0],[0.0,0.987754683024166]],"imag":[[0.15601501903287787,0.0],[0.0,-0.15601501903287787]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9409040689348998,0.0],[0.0,0.9409040689348998]],"imag":[[-0.33867319507417387,0.0],[0.0,0.33867319507417387]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9544213028089309,0.0],[0.0,0.9544213028089309]],"imag":[[0.29846268903248696,0.0],[0.0,-0.29846268903248696]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9221502757892382,0.0],[0.0,0.9221502757892382]],"imag":[[0.38683183537789634,0.0],[0.0,-0.38683183537789634]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.10534334874316216,-0.6966325958135415],[-0.8968273533134227,-0.16063775227305]],"imag":[[0.17390537663387365,-0.6880136083708622],[0.39288725762265314,0.12464274423830357]]},{"name":"u","qubits":[1],"real":[[0.9956235383872785,0.0],[0.0,0.9956235383872785]],"imag":[[0.09345464038342641,0.0],[0.0,-0.09345464038342641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5360552899511019,0.0],[0.0,0.5360552899511019]],"imag":[[0.8441828748058327,0.0],[0.0,-0.8441828748058327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18388924080213065,0.15041453494842874],[-0.1494893012883784,-0.21172001026635084]],"imag":[[0.9709060452118975,0.030027756567163236],[0.034338714136107916,-0.9652193733885617]]},{"name":"u","qubits":[1],"real":[[0.8576516023381721,-0.5142312018992683],[0.5142312018992683,0.8576516023381721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8909096298144701,0.45418061550868055],[-0.45418061550868055,0.8909096298144701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41564669454502345,-0.8979824861442628],[0.1573407000286804,-0.2273388371610394]],"imag":[[-0.13482214734056905,0.051848514717811045],[0.8856098000896097,-0.3731705229757473]]},{"name":"u","qubits":[1],"real":[[0.974397872799291,0.0],[0.0,0.974397872799291]],"imag":[[-0.22483057061755782,0.0],[0.0,0.22483057061755782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49422983824645256,0.0],[0.0,0.49422983824645256]],"imag":[[-0.8693312757441121,0.0],[0.0,0.8693312757441121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35748138403446594,0.48361270231300735],[0.12947060588483167,0.7657495726698922]],"imag":[[-0.7334057306661759,-0.31692561975379335],[0.5635250274004074,-0.28161054252471074]]},{"name":"u","qubits":[2],"real":[[0.9624993863240784,0.0],[0.0,0.9624993863240784]],"imag":[[-0.27128385747362965,0.0],[0.0,0.27128385747362965]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9558564274829315,0.0],[0.0,0.9558564274829315]],"imag":[[-0.2938341199377079,0.0],[0.0,0.2938341199377079]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8318921411445813,0.0],[0.0,0.8318921411445813]],"imag":[[-0.5549373527722603,0.0],[0.0,0.5549373527722603]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990958587859416,0.0],[0.0,0.9990958587859416]],"imag":[[-0.04251429120639034,0.0],[0.0,0.04251429120639034]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5476381391607499,-0.7228171736793442],[-0.21627562969583897,0.49265478960929826]],"imag":[[0.40931152708806035,0.10045832849294144],[0.6969801965113922,-0.47406193260546314]]},{"name":"u","qubits":[1],"real":[[0.7598297811270311,0.0],[0.0,0.7598297811270311]],"imag":[[-0.6501220683167492,0.0],[0.0,0.6501220683167492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6722948408888421,0.0],[0.0,0.6722948408888421]],"imag":[[0.7402834909102367,0.0],[0.0,-0.7402834909102367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8615305463763276,0.4676469386950225],[-0.25269190355558513,-0.5529525527804171]],"imag":[[-0.1348872520906083,0.14448836497491713],[0.4191865321803717,0.6742943923018113]]},{"name":"u","qubits":[1],"real":[[0.5576282943646914,-0.8300907693282253],[0.8300907693282253,0.5576282943646914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8912881594066329,0.4534373351429462],[-0.4534373351429462,0.8912881594066329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18728596751656848,0.5422078029991982],[0.9403747202089948,-0.2955313718392391]],"imag":[[0.23037295797244073,0.7860425974291683],[-0.1659748541143063,0.028441899592090005]]},{"name":"u","qubits":[1],"real":[[0.9003297109513282,0.0],[0.0,0.9003297109513282]],"imag":[[-0.4352084691022198,0.0],[0.0,0.4352084691022198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8760970509572238,0.0],[0.0,0.8760970509572238]],"imag":[[0.48213479163409845,0.0],[0.0,-0.48213479163409845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7099499710122894,0.4026889165010669],[-0.09399526187795766,0.11947090636680535]],"imag":[[-0.5627575262609179,0.13083058443475062],[0.4128436702201402,0.8980265570881254]]},{"name":"u","qubits":[2],"real":[[0.8051863674657231,-0.5930218492158222],[0.5930218492158222,0.8051863674657231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873307275471073,0.1586758785742173],[-0.1586758785742173,0.9873307275471073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991548640413198,0.04110422925407601],[-0.04110422925407601,0.9991548640413198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9071473655448332,0.42081309055811067],[-0.42081309055811067,0.9071473655448332]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11645279587697764,-0.4364401300270409],[-0.1764279733241484,0.867655494339678]],"imag":[[0.892128293663613,0.008115841254299516],[0.3992731198140176,0.2379665715281955]]},{"name":"u","qubits":[1],"real":[[0.9647681119209452,0.0],[0.0,0.9647681119209452]],"imag":[[0.2631016727816349,0.0],[0.0,-0.2631016727816349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7449349285933065,0.0],[0.0,0.7449349285933065]],"imag":[[-0.6671371314517619,0.0],[0.0,0.6671371314517619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4161799894807039,0.5127194297289236],[-0.2404851009564056,0.1170901211322628]],"imag":[[0.7062974958558745,-0.25506244349572404],[-0.519716249429965,-0.8113888339320858]]},{"name":"u","qubits":[1],"real":[[0.8913571844846823,-0.453301632103327],[0.453301632103327,0.8913571844846823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9671997579293071,0.25401698419887125],[-0.25401698419887125,0.9671997579293071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35033961117203105,0.17327761577735054],[0.3737845243863914,0.8189455602794867]],"imag":[[-0.8461408393398931,0.36232955263893085],[0.14694545305741905,-0.4099028329415476]]},{"name":"u","qubits":[1],"real":[[0.9244589156721923,0.0],[0.0,0.9244589156721923]],"imag":[[-0.3812816717784825,0.0],[0.0,0.3812816717784825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6501608756692802,0.0],[0.0,0.6501608756692802]],"imag":[[-0.7597965752416596,0.0],[0.0,0.7597965752416596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6667630888037335,-0.31778509443615055],[-0.10506094500712326,0.747460331743139]],"imag":[[-0.670820738926962,-0.06662697193026355],[-0.307227468610148,0.5795485595151173]]},{"name":"u","qubits":[2],"real":[[0.9816788745546777,0.0],[0.0,0.9816788745546777]],"imag":[[0.19054287510442708,0.0],[0.0,-0.19054287510442708]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7184860446574343,0.0],[0.0,0.7184860446574343]],"imag":[[-0.6955413744936496,0.0],[0.0,0.6955413744936496]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.902484092796616,0.0],[0.0,0.902484092796616]],"imag":[[0.43072318517705654,0.0],[0.0,-0.43072318517705654]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996261646108662,0.0],[0.0,0.9996261646108662]],"imag":[[-0.02734101361269181,0.0],[0.0,0.02734101361269181]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6953580903231397,-0.1539136147834832],[0.07259988273310568,0.7601945342050592]],"imag":[[0.6995241477069577,-0.05876812215217671],[0.14789303575270502,0.6284593679528868]]},{"name":"u","qubits":[1],"real":[[0.8212773359034333,0.0],[0.0,0.8212773359034333]],"imag":[[-0.5705291732517797,0.0],[0.0,0.5705291732517797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9211536826957782,0.0],[0.0,0.9211536826957782]],"imag":[[-0.38919904015298584,0.0],[0.0,0.38919904015298584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6952809341118833,0.3109628119525988],[0.6700995037766163,0.5348922057424212]],"imag":[[-0.2589281407630544,0.5940056987639326],[0.022523224010516957,0.5141494798738129]]},{"name":"u","qubits":[1],"real":[[0.8510016653788457,-0.5251629894827234],[0.5251629894827234,0.8510016653788457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9385916148681626,0.345030115351073],[-0.345030115351073,0.9385916148681626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3545116527411553,0.6132736134330732],[-0.18478930158619455,0.13969332625167474]],"imag":[[-0.5882479928292864,0.390104168229195],[0.7029499989489559,0.6724581679165574]]},{"name":"u","qubits":[1],"real":[[0.9630078440430948,0.0],[0.0,0.9630078440430948]],"imag":[[-0.2694733610423678,0.0],[0.0,0.2694733610423678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9897748022231116,0.0],[0.0,0.9897748022231116]],"imag":[[0.14263884773861676,0.0],[0.0,-0.14263884773861676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4418143601963449,0.3117066069280738],[-0.497915549190064,-0.7802109081179673]],"imag":[[-0.7276332435923081,0.4221243005810238],[0.16562016730576093,0.3404717387832737]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3622604351730016,-0.7916703606576355],[-0.7047826669698405,0.32168719583508926]],"imag":[[-0.20867052682382844,-0.4455132191075169],[0.5731538891800456,-0.26700816409320466]]},{"name":"u","qubits":[1],"real":[[0.8610236069590443,0.0],[0.0,0.8610236069590443]],"imag":[[0.508564989218917,0.0],[0.0,-0.508564989218917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8198655993731335,0.0],[0.0,0.8198655993731335]],"imag":[[-0.5725560225554636,0.0],[0.0,0.5725560225554636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8686306757032465,0.10015279332766022],[-0.1215459650098472,-0.8848889335441078]],"imag":[[0.47878651916925014,-0.07882662163115552],[0.038350967118696996,0.44802606732427663]]},{"name":"u","qubits":[1],"real":[[0.5705573392030304,-0.8212577687191507],[0.8212577687191507,0.5705573392030304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9081464873949953,0.418652549773833],[-0.418652549773833,0.9081464873949953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3141852600564197,0.5741434759306634],[0.7797865206394738,-0.29167130883478065]],"imag":[[-0.47200611929218506,-0.5906412741760158],[-0.26538807046096713,-0.48624068308667306]]},{"name":"u","qubits":[1],"real":[[0.9374652500199785,0.0],[0.0,0.9374652500199785]],"imag":[[-0.34807887756222616,0.0],[0.0,0.34807887756222616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7912769826333442,0.0],[0.0,0.7912769826333442]],"imag":[[-0.6114578781524287,0.0],[0.0,0.6114578781524287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6511114503362705,-0.0556212027055288],[0.06609854173738104,-0.9976599378390011]],"imag":[[-0.7559264958108067,-0.03918282763894441],[0.016124358975923504,0.006755461411906444]]},{"name":"u","qubits":[2],"real":[[0.9661026694073381,0.0],[0.0,0.9661026694073381]],"imag":[[0.2581581533944174,0.0],[0.0,-0.2581581533944174]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9697301209934661,0.0],[0.0,0.9697301209934661]],"imag":[[0.24417922196206113,0.0],[0.0,-0.24417922196206113]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9345640699189254,0.0],[0.0,0.9345640699189254]],"imag":[[0.3557948836290005,0.0],[0.0,-0.3557948836290005]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8513991056824461,0.0],[0.0,0.8513991056824461]],"imag":[[0.524518410394841,0.0],[0.0,-0.524518410394841]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04312648304378536,-0.4761551991467638],[0.6418800820335199,-0.05421882629284471]],"imag":[[-0.059788266324951274,-0.8762657679012894],[-0.7632531886332168,0.04994846549490301]]},{"name":"u","qubits":[1],"real":[[0.615583295924421,0.0],[0.0,0.615583295924421]],"imag":[[0.7880718278043105,0.0],[0.0,-0.7880718278043105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8512309146943511,0.0],[0.0,0.8512309146943511]],"imag":[[0.5247913203060988,0.0],[0.0,-0.5247913203060988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7990315875186318,0.5068473711379992],[-0.5391952183941595,-0.7075730297107988]],"imag":[[-0.19938935321151202,0.254751153763529],[-0.17624109746090547,-0.42136444991542754]]},{"name":"u","qubits":[1],"real":[[0.5705573392030305,-0.8212577687191507],[0.8212577687191507,0.5705573392030305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9081464873949953,0.41865254977383304],[-0.41865254977383304,0.9081464873949953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35834636859626606,-0.5594408110830055],[-0.805754407012763,-0.1902416045329545]],"imag":[[0.2857681072701771,-0.690615991616092],[-0.37507906441255817,0.416993600578759]]},{"name":"u","qubits":[1],"real":[[0.45224828633088837,0.0],[0.0,0.45224828633088837]],"imag":[[0.8918920828837841,0.0],[0.0,-0.8918920828837841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9386888634094681,0.0],[0.0,0.9386888634094681]],"imag":[[0.3447654531867148,0.0],[0.0,-0.3447654531867148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7918369946228874,0.15489434145905948],[-0.017048824965759254,-0.08158929443571693]],"imag":[[-0.5800455882958959,0.11202246394819665],[0.19039597425457194,0.9781625108275316]]},{"name":"u","qubits":[2],"real":[[0.8210530012140215,-0.5708519678493262],[0.5708519678493262,0.8210530012140215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9842254423919448,0.17691884735205762],[-0.17691884735205762,0.9842254423919448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9842254423919448,-0.17691884735205762],[0.17691884735205762,0.9842254423919448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8210530012140215,0.5708519678493262],[-0.5708519678493262,0.8210530012140215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1564605057311033,-0.8061950546366992],[-0.9588450653196898,-0.17380428660799338]],"imag":[[-0.07677977560013025,0.5653976565962141],[-0.22414530313446282,-0.01292647482980105]]},{"name":"u","qubits":[1],"real":[[0.9857414198097502,0.0],[0.0,0.9857414198097502]],"imag":[[0.1682672079505029,0.0],[0.0,-0.1682672079505029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6922518491383033,0.0],[0.0,0.6922518491383033]],"imag":[[-0.7216559965555609,0.0],[0.0,0.7216559965555609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3245658884694351,0.05910701700631129],[0.177410742524399,-0.3839155897116772]],"imag":[[0.9229825732917162,0.19815780071060377],[-0.10623361934335628,0.8999159219252025]]},{"name":"u","qubits":[1],"real":[[0.7336501257395972,-0.6795274041584145],[0.6795274041584145,0.7336501257395972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9201679113255612,0.39152396474130935],[-0.39152396474130935,0.9201679113255612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1060750034534618,0.6815948069297347],[-0.12135341445415727,0.20571829115006768]],"imag":[[-0.3309630690628605,-0.6439255079007647],[0.9297767954510145,-0.2801221949925706]]},{"name":"u","qubits":[1],"real":[[0.4658644161682638,0.0],[0.0,0.4658644161682638]],"imag":[[-0.884856115844945,0.0],[0.0,0.884856115844945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9736448324249712,0.0],[0.0,0.9736448324249712]],"imag":[[-0.22806959528211937,0.0],[0.0,0.22806959528211937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6429019363730017,0.038293334046407695],[0.6140553308561197,-0.26332956091546533]],"imag":[[0.44131985118372047,0.6248579916482095],[-0.12186032909115703,0.7339915893176463]]},{"name":"u","qubits":[2],"real":[[0.9946492045002784,0.0],[0.0,0.9946492045002784]],"imag":[[-0.1033100188121338,0.0],[0.0,0.1033100188121338]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.807180246298011,0.0],[0.0,0.807180246298011]],"imag":[[-0.5903050482473298,0.0],[0.0,0.5903050482473298]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7434305037628983,0.0],[0.0,0.7434305037628983]],"imag":[[-0.6688131922105329,0.0],[0.0,0.6688131922105329]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985920036864889,0.0],[0.0,0.9985920036864889]],"imag":[[0.05304724472961123,0.0],[0.0,-0.05304724472961123]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.48695000758958407,-0.02020399639986186],[-0.8299134775422635,-0.07867727326461688]],"imag":[[-0.08181323799398414,-0.8693549808489727],[0.25967268626320794,-0.48746651420810544]]},{"name":"u","qubits":[1],"real":[[0.9873857177123839,0.0],[0.0,0.9873857177123839]],"imag":[[-0.15833333337487882,0.0],[0.0,0.15833333337487882]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6657876250517489,0.0],[0.0,0.6657876250517489]],"imag":[[-0.7461412991705738,0.0],[0.0,0.7461412991705738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25961968923322365,0.5013228541652893],[-0.08369313303002882,-0.7968990494731417]],"imag":[[-0.788694008045043,-0.24338195193534337],[-0.5509581092242019,0.23322205365812507]]},{"name":"u","qubits":[1],"real":[[0.7441400645181312,-0.6680236256143578],[0.6680236256143578,0.7441400645181312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8331765892604097,0.5530070262739801],[-0.5530070262739801,0.8331765892604097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5914128217908875,0.08657343989104291],[-0.08294705670243575,-0.7022718314835709]],"imag":[[0.8014962309063669,0.018431103321814357],[0.03089420412683151,-0.7063848870413942]]},{"name":"u","qubits":[1],"real":[[0.7824398498175061,0.0],[0.0,0.7824398498175061]],"imag":[[-0.6227261688877049,0.0],[0.0,0.6227261688877049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9109294207978753,0.0],[0.0,0.9109294207978753]],"imag":[[-0.41256222600335984,0.0],[0.0,0.41256222600335984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8879465843942143,-0.22218597652377486],[-0.39087744062725516,0.41628204207568686]],"imag":[[-0.20449303728230203,-0.3469392638515912],[-0.13018558819774972,0.8105404372883492]]},{"name":"u","qubits":[3],"real":[[0.9917582216230334,0.0],[0.0,0.9917582216230334]],"imag":[[-0.12812349450088462,0.0],[0.0,0.12812349450088462]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996795638513907,0.0],[0.0,0.9996795638513907]],"imag":[[0.025313427620400345,0.0],[0.0,-0.025313427620400345]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9625592354833132,0.0],[0.0,0.9625592354833132]],"imag":[[-0.2710714263543459,0.0],[0.0,0.2710714263543459]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9630711995227498,0.0],[0.0,0.9630711995227498]],"imag":[[0.2692468470563991,0.0],[0.0,-0.2692468470563991]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8286290780947907,0.0],[0.0,0.8286290780947907]],"imag":[[0.5597980447766653,0.0],[0.0,-0.5597980447766653]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9074093471587306,0.0],[0.0,0.9074093471587306]],"imag":[[0.4202478752938157,0.0],[0.0,-0.4202478752938157]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9053679473608708,0.0],[0.0,0.9053679473608708]],"imag":[[-0.42462793112507735,0.0],[0.0,0.42462793112507735]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999974865416724,0.0],[0.0,0.9999974865416724]],"imag":[[0.0022420772372145513,0.0],[0.0,-0.0022420772372145513]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7469707756925497,0.0899062659594802],[-0.12689237825892763,0.381655867825229]],"imag":[[-0.5199565969850894,0.40447084054870963],[-0.3944339258389796,-0.8262318082969303]]},{"name":"u","qubits":[1],"real":[[0.815072274406237,0.0],[0.0,0.815072274406237]],"imag":[[-0.5793592905048162,0.0],[0.0,0.5793592905048162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9191720042940388,0.0],[0.0,0.9191720042940388]],"imag":[[-0.3938563526491347,0.0],[0.0,0.3938563526491347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.757219980458415,-0.4123171529809694],[-0.39875820264238904,0.7649981732187515]],"imag":[[-0.26352916384994857,0.43262552670036997],[-0.4451541045756135,-0.2400156536079856]]},{"name":"u","qubits":[1],"real":[[0.8054975051074817,-0.5925991640777283],[0.5925991640777283,0.8054975051074817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9632287053445902,0.2686828263960773],[-0.2686828263960773,0.9632287053445902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15703172980919772,-0.20111548905005866],[0.517042532642927,-0.4749529699008682]],"imag":[[-0.4860716912373425,-0.8358396418422355],[0.686835035688329,-0.1880008765180204]]},{"name":"u","qubits":[1],"real":[[0.27926529828340696,0.0],[0.0,0.27926529828340696]],"imag":[[-0.9602139830135155,0.0],[0.0,0.9602139830135155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9757813236654226,0.0],[0.0,0.9757813236654226]],"imag":[[0.2187482763035079,0.0],[0.0,-0.2187482763035079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4370463583138384,0.4513962271302538],[0.5204046900037603,-0.4382139941061668]],"imag":[[0.6878063291313828,0.3635304394737754],[0.25513112886026645,0.6870629964407166]]},{"name":"u","qubits":[2],"real":[[0.9870060257981809,0.0],[0.0,0.9870060257981809]],"imag":[[0.16068324442231272,0.0],[0.0,-0.16068324442231272]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9893525910197531,0.0],[0.0,0.9893525910197531]],"imag":[[0.1455384850907178,0.0],[0.0,-0.1455384850907178]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.934502020487611,0.0],[0.0,0.934502020487611]],"imag":[[0.35595782573862966,0.0],[0.0,-0.35595782573862966]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7577696700367338,0.0],[0.0,0.7577696700367338]],"imag":[[0.6525221277262707,0.0],[0.0,-0.6525221277262707]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12769444025956772,-0.4369377073507103],[-0.8455957003105296,0.20105980987127392]],"imag":[[0.2069743534487621,0.8659914473228754],[0.47520906826112663,-0.1368181490638744]]},{"name":"u","qubits":[1],"real":[[0.8932200187136483,0.0],[0.0,0.8932200187136483]],"imag":[[-0.4496198373839723,0.0],[0.0,0.4496198373839723]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8613808387279266,0.0],[0.0,0.8613808387279266]],"imag":[[0.5079596939446808,0.0],[0.0,-0.5079596939446808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7545647429269016,0.05251941458679099],[0.31896709645302457,-0.10271187658015951]],"imag":[[-0.5596010735936047,-0.33870399799235484],[0.12545389011454072,-0.9337941867696744]]},{"name":"u","qubits":[1],"real":[[0.5567174077951104,-0.8307019488708889],[0.8307019488708889,0.5567174077951104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9525654781453325,0.30433371460578285],[-0.30433371460578285,0.9525654781453325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9400562359023651,-0.14572157165989327],[0.15955198359555484,-0.9643657971468923]],"imag":[[0.2765412466356652,0.13632474391407928],[0.11984313405862071,-0.1737221835085246]]},{"name":"u","qubits":[1],"real":[[0.9998138473097613,0.0],[0.0,0.9998138473097613]],"imag":[[-0.019294318533013853,0.0],[0.0,0.019294318533013853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.866986958240969,0.0],[0.0,0.866986958240969]],"imag":[[0.49833082810525803,0.0],[0.0,-0.49833082810525803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03325226635504852,0.48701876119333304],[-0.4111172955219577,0.258280739925489]],"imag":[[-0.861230085664031,0.14138512147708482],[0.29691681604801357,0.8222615356771609]]},{"name":"u","qubits":[2],"real":[[0.9570397218310914,-0.2899568430602513],[0.2899568430602513,0.9570397218310914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9570397218310914,0.2899568430602513],[-0.2899568430602513,0.9570397218310914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9570397218310914,-0.2899568430602513],[0.2899568430602513,0.9570397218310914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9570397218310914,0.2899568430602513],[-0.2899568430602513,0.9570397218310914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.31847915003407007,-0.6570343083562136],[-0.11327960539132786,-0.6413407321204518]],"imag":[[-0.5631020887609423,0.38703098877158715],[0.754092036577118,-0.08482332637054044]]},{"name":"u","qubits":[1],"real":[[0.9812152476397802,0.0],[0.0,0.9812152476397802]],"imag":[[0.19291614188347472,0.0],[0.0,-0.19291614188347472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7738450014497409,0.0],[0.0,0.7738450014497409]],"imag":[[0.6333750182405764,0.0],[0.0,-0.6333750182405764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2682902304559527,-0.19486767523966148],[0.6884422464614455,0.638892165347976]],"imag":[[0.6559182871011044,-0.6780989175886765],[0.1543982712835967,-0.30663536679373754]]},{"name":"u","qubits":[1],"real":[[0.7383476803890615,-0.6744202716882791],[0.6744202716882791,0.7383476803890615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9323640935492151,0.36152067307437674],[-0.36152067307437674,0.9323640935492151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5379229941997047,0.6071338420214798],[-0.8328098923804984,0.39722031820866516]],"imag":[[-0.06469122893155521,0.5812421139962131],[0.113497050022159,0.36845911793801117]]},{"name":"u","qubits":[1],"real":[[0.8381592839197922,0.0],[0.0,0.8381592839197922]],"imag":[[-0.5454255355032995,0.0],[0.0,0.5454255355032995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8592991209184688,0.0],[0.0,0.8592991209184688]],"imag":[[-0.5114733822876287,0.0],[0.0,0.5114733822876287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7238843578809491,-0.6080687114140718],[0.41443881954077727,-0.18266305216860268]],"imag":[[-0.3206680953121162,0.05844528435567947],[-0.4487804295218688,0.7703705603852372]]},{"name":"u","qubits":[2],"real":[[0.8948632780603067,0.0],[0.0,0.8948632780603067]],"imag":[[-0.446340356207191,0.0],[0.0,0.446340356207191]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9821962730093459,0.0],[0.0,0.9821962730093459]],"imag":[[0.18785760907280435,0.0],[0.0,-0.18785760907280435]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9323915472674515,0.0],[0.0,0.9323915472674515]],"imag":[[0.36144986178474015,0.0],[0.0,-0.36144986178474015]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6885611602431742,0.0],[0.0,0.6885611602431742]],"imag":[[0.7251782736710841,0.0],[0.0,-0.7251782736710841]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05229203903814102,0.1780297175117016],[0.8594714881718132,0.3459436632451431]],"imag":[[-0.3635360677414928,0.9129142839209988],[0.35555004025314885,0.12335279387287748]]},{"name":"u","qubits":[1],"real":[[0.9985157276709901,0.0],[0.0,0.9985157276709901]],"imag":[[-0.05446413125785803,0.0],[0.0,0.05446413125785803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6770854812531839,0.0],[0.0,0.6770854812531839]],"imag":[[0.735904376312673,0.0],[0.0,-0.735904376312673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.103372093759728,-0.30731282518728376],[0.1905149893518487,0.7769816615482849]],"imag":[[-0.944764621173536,0.047883695408401566],[-0.24584153360004002,0.5473257501772707]]},{"name":"u","qubits":[1],"real":[[0.7714468790514662,-0.6362937315436578],[0.6362937315436578,0.7714468790514662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.918057063603829,0.39644826644483516],[-0.39644826644483516,0.918057063603829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0023350403594345616,0.8489031220089246],[-0.12276339015363275,0.021490302548781804]],"imag":[[0.025739592173992354,-0.5279161964031195],[-0.9920993755764707,-0.014357782388845554]]},{"name":"u","qubits":[1],"real":[[0.8676529085853946,0.0],[0.0,0.8676529085853946]],"imag":[[0.4971704237213885,0.0],[0.0,-0.4971704237213885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6385534220490247,0.0],[0.0,0.6385534220490247]],"imag":[[0.7695774991444853,0.0],[0.0,-0.7695774991444853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.640680870240337,-0.5622694545326596],[0.6667801076204635,-0.7355476736185705]],"imag":[[0.37549535453928234,0.36384656343993205],[-0.06273395658768896,0.10216828571922747]]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.5624643529888044,0.7928920750142687],[-0.7636481406310697,-0.5255781149269336]],"imag":[[0.19603651748051273,-0.12855229601436688],[-0.24908844361332377,-0.28029289980099836]]},{"name":"u","qubits":[1],"real":[[0.8701194864414797,0.0],[0.0,0.8701194864414797]],"imag":[[-0.49284082553580677,0.0],[0.0,0.49284082553580677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9165071804511973,0.0],[0.0,0.9165071804511973]],"imag":[[0.4000182348111103,0.0],[0.0,-0.4000182348111103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7243838553615887,-0.47151797518785066],[0.3554499246333423,-0.5895701568329167]],"imag":[[-0.43430881816822103,-0.25360339041020985],[0.40037386482006443,-0.6047835560092603]]},{"name":"u","qubits":[1],"real":[[0.6265575475358538,-0.7793751597439171],[0.7793751597439171,0.6265575475358538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8755609486867504,0.48310767447304925],[-0.48310767447304925,0.8755609486867504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48243068531402106,-0.8680311999732966],[-0.11736817890589563,0.05342757931461562]],"imag":[[0.06609413692485656,0.09702594912970729],[-0.8655154010830287,0.4839972054020338]]},{"name":"u","qubits":[1],"real":[[0.6804468620285581,0.0],[0.0,0.6804468620285581]],"imag":[[-0.7327974262751531,0.0],[0.0,0.7327974262751531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7535447078292695,0.0],[0.0,0.7535447078292695]],"imag":[[-0.6573966635924622,0.0],[0.0,0.6573966635924622]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9972259969884021,-0.008164470360746547],[0.008152949137141156,-0.995818748682833]],"imag":[[0.07398165645987453,0.0006056910669757364],[0.0007448881173117955,-0.09098348385183011]]},{"name":"u","qubits":[2],"real":[[0.9548877559464725,0.0],[0.0,0.9548877559464725]],"imag":[[0.2969669569893424,0.0],[0.0,-0.2969669569893424]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9950034070278672,0.0],[0.0,0.9950034070278672]],"imag":[[0.09984097356765138,0.0],[0.0,-0.09984097356765138]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9520792592075097,0.0],[0.0,0.9520792592075097]],"imag":[[0.30585140867238053,0.0],[0.0,-0.30585140867238053]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7407383894324433,0.0],[0.0,0.7407383894324433]],"imag":[[0.6717935980798194,0.0],[0.0,-0.6717935980798194]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7143047264770169,0.20230376758333243],[-0.5526241779781617,-0.708106525186404]],"imag":[[-0.424982153359096,0.5179112980814858],[0.061363221662665855,-0.4352312281185446]]},{"name":"u","qubits":[1],"real":[[0.9384222410142384,0.0],[0.0,0.9384222410142384]],"imag":[[-0.3454905173370385,0.0],[0.0,0.3454905173370385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8127928598528535,0.0],[0.0,0.8127928598528535]],"imag":[[-0.582552801874834,0.0],[0.0,0.582552801874834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5511772365540679,0.07187114754495899],[-0.5191818569135822,-0.7832955335587822]],"imag":[[-0.6470935261368422,0.5218315441662952],[0.08901585133095057,-0.33011283642181116]]},{"name":"u","qubits":[1],"real":[[0.8227972705601017,-0.5683349818186866],[0.5683349818186866,0.8227972705601017]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959478959232472,0.28178028105276004],[-0.28178028105276004,0.959478959232472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7790215735174074,0.10106831716526633],[-0.10219072843783437,-0.3299626032084357]],"imag":[[0.6180069057664773,0.03127375392863101],[-0.02738443793018589,-0.938046815497236]]},{"name":"u","qubits":[1],"real":[[0.9337904918579242,0.0],[0.0,0.9337904918579242]],"imag":[[0.3578202304450324,0.0],[0.0,-0.3578202304450324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.681468537996243,0.0],[0.0,0.681468537996243]],"imag":[[0.7318474101349701,0.0],[0.0,-0.7318474101349701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5287279908166074,-0.41012806885229364],[0.029198946108901072,-0.782124606322295]],"imag":[[0.58859920393177,-0.4536437545006087],[-0.610856047202653,-0.11951322657879758]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4478580236545515,-0.24128183905985165],[-0.14479671135251276,0.05889548984321843]],"imag":[[-0.6678717632354246,-0.5432803812590139],[-0.5765452375161385,0.8019730810663684]]},{"name":"u","qubits":[1],"real":[[0.9978798117870596,0.0],[0.0,0.9978798117870596]],"imag":[[0.06508364792958662,0.0],[0.0,-0.06508364792958662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6260558425389537,0.0],[0.0,0.6260558425389537]],"imag":[[0.7797782261789827,0.0],[0.0,-0.7797782261789827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1072004301423588,0.09320193028680235],[0.5037897093679021,-0.8130445663785903]],"imag":[[0.8183168534233223,0.5569371556750906],[0.25507160546727015,-0.14174956049880338]]},{"name":"u","qubits":[1],"real":[[0.7426174737158292,-0.669715826102325],[0.669715826102325,0.7426174737158292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9281510444576683,0.3722037596158044],[-0.3722037596158044,0.9281510444576683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1914597926545459,0.9394807581609285],[-0.92250710911184,-0.19579242382776701]],"imag":[[-0.08171553577789538,-0.27210590595313633],[-0.32503284856661135,0.07070790452586126]]},{"name":"u","qubits":[1],"real":[[0.6599980566989483,0.0],[0.0,0.6599980566989483]],"imag":[[0.7512673060593092,0.0],[0.0,-0.7512673060593092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7665540883950769,0.0],[0.0,0.7665540883950769]],"imag":[[-0.642179748641136,0.0],[0.0,0.642179748641136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.82003836370943,0.5368182539010403],[-0.4951891050322582,-0.6498581489923214]],"imag":[[-0.10651240470776509,0.16738683331363846],[-0.26642060720875343,-0.5113630769816532]]},{"name":"u","qubits":[2],"real":[[0.9986210741783083,0.0],[0.0,0.9986210741783083]],"imag":[[-0.05249714475056555,0.0],[0.0,0.05249714475056555]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9059819450130824,0.0],[0.0,0.9059819450130824]],"imag":[[-0.4233163300775346,0.0],[0.0,0.4233163300775346]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984253225631893,0.0],[0.0,0.9984253225631893]],"imag":[[-0.05609701653913089,0.0],[0.0,0.05609701653913089]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6179929318647368,0.0],[0.0,0.6179929318647368]],"imag":[[0.7861836529496316,0.0],[0.0,-0.7861836529496316]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5542686563541718,0.216943936909073],[0.6347429469309241,-0.20094553796771206]],"imag":[[0.037853496588895474,-0.8026759605330958],[-0.5370798457406333,-0.517945481099634]]},{"name":"u","qubits":[1],"real":[[0.9831575682409522,0.0],[0.0,0.9831575682409522]],"imag":[[-0.18275994093492504,0.0],[0.0,0.18275994093492504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7528496796024118,0.0],[0.0,0.7528496796024118]],"imag":[[-0.6581924945808375,0.0],[0.0,0.6581924945808375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35491820941745744,0.06239820876166863],[-0.13734865244904895,0.9509458538389652]],"imag":[[-0.9216536923792708,-0.14385409097727336],[0.07564974301339555,0.26667292160794887]]},{"name":"u","qubits":[1],"real":[[0.742617473715829,-0.6697158261023254],[0.6697158261023254,0.742617473715829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.928151044457668,0.3722037596158048],[-0.3722037596158048,0.928151044457668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7337298354377011,-0.6426059784208301],[-0.6705384695922323,-0.6521968869660182]],"imag":[[0.10186358062598348,0.19575979165402105],[0.04052777229906788,0.35124760654161996]]},{"name":"u","qubits":[1],"real":[[0.6950755414063791,0.0],[0.0,0.6950755414063791]],"imag":[[-0.7189367091327504,0.0],[0.0,0.7189367091327504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.735388425482321,0.0],[0.0,0.735388425482321]],"imag":[[0.6776458246507779,0.0],[0.0,-0.6776458246507779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8172731231618482,0.5755893952429242],[0.07452046969037814,0.13387693730300337]],"imag":[[0.02759049046456043,0.0005050515700984401],[-0.570745220383254,-0.8067053728996503]]},{"name":"u","qubits":[3],"real":[[0.9957603123393222,0.0],[0.0,0.9957603123393222]],"imag":[[0.09198587049050301,0.0],[0.0,-0.09198587049050301]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8132021491636547,0.0],[0.0,0.8132021491636547]],"imag":[[-0.5819813266726115,0.0],[0.0,0.5819813266726115]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9967970179444402,0.0],[0.0,0.9967970179444402]],"imag":[[-0.07997315185155122,0.0],[0.0,0.07997315185155122]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8540053679472728,0.0],[0.0,0.8540053679472728]],"imag":[[0.5202641939603794,0.0],[0.0,-0.5202641939603794]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9828563532107467,0.0],[0.0,0.9828563532107467]],"imag":[[0.18437296155692628,0.0],[0.0,-0.18437296155692628]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935867451743453,0.0],[0.0,0.9935867451743453]],"imag":[[0.11307245382430967,0.0],[0.0,-0.11307245382430967]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9805618967117592,0.0],[0.0,0.9805618967117592]],"imag":[[-0.19621000666896993,0.0],[0.0,0.19621000666896993]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992273807264362,0.0],[0.0,0.9992273807264362]],"imag":[[-0.03930192878963497,0.0],[0.0,0.03930192878963497]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6799101499159208,-0.6350449060742728],[0.21655500619665402,-0.40067720604259094]],"imag":[[0.33330260100673625,0.15280553482309575],[-0.6162268198436526,0.6425155347183823]]},{"name":"u","qubits":[1],"real":[[0.8754489424561294,0.0],[0.0,0.8754489424561294]],"imag":[[-0.48331061353175847,0.0],[0.0,0.48331061353175847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.874674612083509,0.0],[0.0,0.874674612083509]],"imag":[[0.48471055587490874,0.0],[0.0,-0.48471055587490874]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6838084924028489,-0.28277591803412233],[0.033061046618201244,0.8080564274085683]],"imag":[[-0.4305556026168186,0.5167838996650054],[-0.5881622105928944,-0.004122056609273457]]},{"name":"u","qubits":[1],"real":[[0.51373487119207,-0.857948997389278],[0.857948997389278,0.51373487119207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8981852029778101,0.43961726666693834],[-0.43961726666693834,0.8981852029778101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11192764244612985,-0.8421419111190098],[0.8142990183837524,-0.08659180260901325]],"imag":[[0.36709348655079815,0.3788292181514674],[0.435467201575145,-0.3738813778894201]]},{"name":"u","qubits":[1],"real":[[0.9592518598045596,0.0],[0.0,0.9592518598045596]],"imag":[[0.2825524189623822,0.0],[0.0,-0.2825524189623822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.589571927774495,0.0],[0.0,0.589571927774495]],"imag":[[0.8077158794899761,0.0],[0.0,-0.8077158794899761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.447562531903241,-0.27709348773619],[0.24283849790402234,-0.4939581462163908]],"imag":[[0.6938107368277684,-0.4914607212718667],[-0.5092581913279234,-0.6615821251270303]]},{"name":"u","qubits":[2],"real":[[0.9855453053603097,0.0],[0.0,0.9855453053603097]],"imag":[[-0.16941207478292056,0.0],[0.0,0.16941207478292056]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392268576500301,0.0],[0.0,0.9392268576500301]],"imag":[[0.3432971160217488,0.0],[0.0,-0.3432971160217488]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9797846033274263,0.0],[0.0,0.9797846033274263]],"imag":[[0.20005532005552298,0.0],[0.0,-0.20005532005552298]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6666957807335743,0.0],[0.0,0.6666957807335743]],"imag":[[-0.7453299510633192,0.0],[0.0,0.7453299510633192]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5222937167084953,0.3995074509081384],[-0.35559732266403005,-0.6850102727981047]],"imag":[[-0.7413433407996671,-0.13421296959569814],[-0.2262075786815911,0.5942571847460084]]},{"name":"u","qubits":[1],"real":[[0.9902961555095346,0.0],[0.0,0.9902961555095346]],"imag":[[0.1389731066898759,0.0],[0.0,-0.1389731066898759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8373486039005833,0.0],[0.0,0.8373486039005833]],"imag":[[0.5466692926676456,0.0],[0.0,-0.5466692926676456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20239366839991346,-0.2535635869464339],[0.37984339203116657,-0.3462701220822579]],"imag":[[0.7069081132250482,0.628508734882091],[0.5612813198196477,-0.6486750188691639]]},{"name":"u","qubits":[1],"real":[[0.6731708034990519,-0.7394870312023334],[0.7394870312023334,0.6731708034990519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9580918211768127,0.28646127520853215],[-0.28646127520853215,0.9580918211768127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.300766436201691,0.5517194680539204],[0.5566296030285489,-0.29514276143015733]],"imag":[[0.36578138139051125,0.686548731302362],[0.6825738179236468,-0.37033392835763485]]},{"name":"u","qubits":[1],"real":[[0.9862014694630031,0.0],[0.0,0.9862014694630031]],"imag":[[-0.16554957453588745,0.0],[0.0,0.16554957453588745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5533930666498056,0.0],[0.0,0.5533930666498056]],"imag":[[0.8329202325456645,0.0],[0.0,-0.8329202325456645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2763609811093175,-0.17093851574792496],[-0.3089467750281874,0.4949963864713628]],"imag":[[-0.7999643017502936,-0.5044420163699264],[0.4338589796755891,-0.6865106359954177]]},{"name":"u","qubits":[2],"real":[[0.841823476385037,-0.5397529384885377],[0.5397529384885377,0.841823476385037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9769220516845035,0.21359612574328254],[-0.21359612574328254,0.9769220516845035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9769220516845035,-0.21359612574328254],[0.21359612574328254,0.9769220516845035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.841823476385037,0.5397529384885377],[-0.5397529384885377,0.841823476385037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[1.6745047959026999e-16,-0.6580943215087983],[-0.9873537579685081,-2.3000838216167053e-16]],"imag":[[-6.5733137490074806e-18,0.7529354978999693],[-0.15853250968008042,1.1040281223184091e-16]]},{"name":"u","qubits":[1],"real":[[0.9345845907022796,0.0],[0.0,0.9345845907022796]],"imag":[[-0.3557409771474922,0.0],[0.0,0.3557409771474922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4664267875997377,0.0],[0.0,0.4664267875997377]],"imag":[[-0.8845598068018856,0.0],[0.0,0.8845598068018856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47018363331988255,-0.4499631429407761],[0.4701836333198823,-0.44996314294077644]],"imag":[[-0.5281357315672878,0.5454660117687065],[0.528135731567288,0.5454660117687063]]},{"name":"u","qubits":[1],"real":[[0.7071067811865474,-0.7071067811865477],[0.7071067811865477,0.7071067811865474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9597600872311686,0.2808212509017431],[-0.2808212509017431,0.9597600872311686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0019225655889882239,0.14383007070130985],[-0.9746565518292549,0.013028159817290373]],"imag":[[-0.013226733283253637,-0.9895121363734078],[-0.2233068813192199,0.002984926056945294]]},{"name":"u","qubits":[1],"real":[[0.8524226816497354,0.0],[0.0,0.8524226816497354]],"imag":[[-0.5228532985542634,0.0],[0.0,0.5228532985542634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5377466371379241,0.0],[0.0,0.5377466371379241]],"imag":[[-0.8431064904547074,0.0],[0.0,0.8431064904547074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6338466921078334,-0.2670046494601708],[-0.6977518322009464,0.030316357357995913]],"imag":[[-0.32229687914193106,0.6504395512005559],[-0.08663413449415656,-0.7104349554161966]]},{"name":"u","qubits":[2],"real":[[0.8965767204717573,0.0],[0.0,0.8965767204717573]],"imag":[[-0.4428884558307073,0.0],[0.0,0.4428884558307073]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9531488451745895,0.0],[0.0,0.9531488451745895]],"imag":[[0.30250170072637006,0.0],[0.0,-0.30250170072637006]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865475,0.0],[0.0,0.7071067811865475]],"imag":[[0.7071067811865476,0.0],[0.0,-0.7071067811865476]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9695712726710863,1.5118831756761436e-16],[-3.3317000974487434e-16,-0.7154909372015114]],"imag":[[0.24480920573166767,-4.835000079841501e-16],[3.8161225045351894e-16,-0.698622014241251]]},{"name":"u","qubits":[1],"real":[[0.8524226816497356,0.0],[0.0,0.8524226816497356]],"imag":[[0.5228532985542633,0.0],[0.0,-0.5228532985542633]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6984852435675827,0.0],[0.0,0.6984852435675827]],"imag":[[-0.7156244577418626,0.0],[0.0,0.7156244577418626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9323664568022658,-0.24011420085718405],[-0.22782375292165818,-0.09936860276861326]],"imag":[[0.04155565353577323,0.2670413609086028],[0.27760089245874947,-0.9279870488830168]]},{"name":"u","qubits":[1],"real":[[0.7061601563070369,-0.706160156307037],[0.706160156307037,0.7061601563070369]],"imag":[[0.03657640830400337,-0.03657640830400337],[-0.03657640830400337,-0.03657640830400337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4896527428817426,0.0],[0.0,0.4896527428817426]],"imag":[[0.8719175370345443,0.0],[0.0,-0.8719175370345443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09734537204187621,-0.2710323071561431],[0.31645908721208393,-0.824719541648641]],"imag":[[0.9371751312508962,0.19689626808172878],[-0.10991040909663005,-0.4556435292155058]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.9860284986456523,-0.040744264201642864],[0.06273221970994669,0.3316174776180473]],"imag":[[-0.15144192705953863,0.056152003719905606],[-0.0296278787184731,-0.940859556974977]]},{"name":"u","qubits":[1],"real":[[0.9463915696754348,0.0],[0.0,0.9463915696754348]],"imag":[[0.323021666219569,0.0],[0.0,-0.323021666219569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7321094285915222,0.0],[0.0,0.7321094285915222]],"imag":[[0.6811870408099342,0.0],[0.0,-0.6811870408099342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5952351987857878,-0.047041562634323436],[0.09952837977542744,-0.00019771004415630733]],"imag":[[0.7703799054492327,0.2235999794083076],[-0.20567926736973963,0.9735451204254806]]},{"name":"u","qubits":[1],"real":[[0.733353720676003,-0.6798472772400158],[0.6798472772400158,0.733353720676003]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9989992339625385,0.044727290799478826],[-0.044727290799478826,0.9989992339625385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05774819132028259,-0.1972112236064478],[0.05888351563040768,0.20522846648044035]],"imag":[[-0.87636215628193,-0.43561709185908837],[-0.4745389857779079,0.8539477496369227]]},{"name":"u","qubits":[1],"real":[[0.7385054115771426,0.0],[0.0,0.7385054115771426]],"imag":[[-0.6742475488062788,0.0],[0.0,0.6742475488062788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6849885980593879,0.0],[0.0,0.6849885980593879]],"imag":[[0.7285537869839359,0.0],[0.0,-0.7285537869839359]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7148712112224223,-0.05283615802122495],[-0.677570180350397,-0.17542513570228863]],"imag":[[-0.065165428687703,0.6942052712814063],[0.1600352116543893,-0.6960699702576592]]},{"name":"u","qubits":[2],"real":[[0.9950424723623162,0.0],[0.0,0.9950424723623162]],"imag":[[0.09945088332985871,0.0],[0.0,-0.09945088332985871]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999313426195613,0.0],[0.0,0.9999313426195613]],"imag":[[-0.011717936978906157,0.0],[0.0,0.011717936978906157]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9470587979306371,0.0],[0.0,0.9470587979306371]],"imag":[[0.3210601707813923,0.0],[0.0,-0.3210601707813923]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7031549551789897,0.0],[0.0,0.7031549551789897]],"imag":[[0.7110366439271839,0.0],[0.0,-0.7110366439271839]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15219910628574101,-0.2404137157775377],[0.799966488828961,-0.1510253740492323]],"imag":[[0.053653585941497925,0.9571614127342774],[0.5779362780723356,0.056873646197948616]]},{"name":"u","qubits":[1],"real":[[0.9990363486524575,0.0],[0.0,0.9990363486524575]],"imag":[[-0.043890478137808255,0.0],[0.0,0.043890478137808255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8803932307858195,0.0],[0.0,0.8803932307858195]],"imag":[[-0.47424440870347284,0.0],[0.0,0.47424440870347284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06246690721866921,-0.3902780595489036],[-0.17467214821715574,0.294304936712967]],"imag":[[-0.7095646121799988,0.5833515088513312],[-0.6797834855905123,-0.6486668309556102]]},{"name":"u","qubits":[1],"real":[[0.770758915846216,-0.63712690544629],[0.63712690544629,0.770758915846216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9793908219227409,0.20197430018073642],[-0.20197430018073642,0.9793908219227409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7060432570686714,-0.05009782164969425],[-0.03860413884447481,0.9350077796094071]],"imag":[[-0.7061216127959993,-0.019631488893970525],[-0.0374820964503745,0.350521418717384]]},{"name":"u","qubits":[1],"real":[[0.9931237461385954,0.0],[0.0,0.9931237461385954]],"imag":[[-0.11706931645671566,0.0],[0.0,0.11706931645671566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.692495433479687,0.0],[0.0,0.692495433479687]],"imag":[[0.72142225818849,0.0],[0.0,-0.72142225818849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1777593182336903,0.5820022540016725],[-0.6117374107529885,-0.08476412781049558]],"imag":[[-0.7435078026518434,-0.27725646703709866],[-0.2034087325120302,0.7597481625246649]]},{"name":"u","qubits":[2],"real":[[0.7115927382817765,-0.7025921824391751],[0.7025921824391751,0.7115927382817765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989785728295738,0.04518640312514322],[-0.04518640312514322,0.9989785728295738]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999996420486665,0.0008461102403171327],[-0.0008461102403171327,0.9999996420486665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238562415365906,0.382739656913005],[-0.382739656913005,0.9238562415365906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.72725114667645,0.45200259374483115],[0.4355187564807945,0.5521541509986533]],"imag":[[-0.5164846771359702,-0.00655768171583999],[-0.12113117144221487,-0.7005543844651999]]},{"name":"u","qubits":[1],"real":[[0.993709588649564,0.0],[0.0,0.993709588649564]],"imag":[[0.11198773783729231,0.0],[0.0,-0.11198773783729231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6552293019215951,0.0],[0.0,0.6552293019215951]],"imag":[[0.7554300509665598,0.0],[0.0,-0.7554300509665598]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16562800331419592,-0.00422917602427475],[0.08433646811655716,0.2603203310902701]],"imag":[[0.7255071241252694,-0.6679737206146581],[0.6626417867198374,0.6971560426901702]]},{"name":"u","qubits":[1],"real":[[0.7215832335385686,-0.6923276948642338],[0.6923276948642338,0.7215832335385686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8948248954507723,0.4464173008313124],[-0.4464173008313124,0.8948248954507723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08691321815406645,0.5756765904519957],[0.6231709188641955,0.09989967758878814]],"imag":[[-0.21240705096116513,0.7848094038794705],[-0.7476545613410239,-0.20661732068142663]]},{"name":"u","qubits":[1],"real":[[0.7675757055763811,0.0],[0.0,0.7675757055763811]],"imag":[[-0.6409582952181215,0.0],[0.0,0.6409582952181215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9098937353932757,0.0],[0.0,0.9098937353932757]],"imag":[[-0.41484140378230294,0.0],[0.0,0.41484140378230294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8139143798760904,0.49738598701734116],[0.3858386582382518,0.7222244545676234]],"imag":[[-0.1475225784839856,0.26151032673135627],[-0.408544980237502,-0.40325099647259793]]},{"name":"u","qubits":[2],"real":[[0.9945436651702225,0.0],[0.0,0.9945436651702225]],"imag":[[-0.10432112954612983,0.0],[0.0,0.10432112954612983]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9866632073483599,0.0],[0.0,0.9866632073483599]],"imag":[[-0.16277504497018977,0.0],[0.0,0.16277504497018977]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9811841908237654,0.0],[0.0,0.9811841908237654]],"imag":[[-0.1930740367773793,0.0],[0.0,0.1930740367773793]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8711520307801542,0.0],[0.0,0.8711520307801542]],"imag":[[-0.49101337992728183,0.0],[0.0,0.49101337992728183]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07047783280898551,0.614216388888612],[-0.8398446624097297,0.43349189269326527]],"imag":[[0.44149779184117727,0.6502697920882888],[-0.3078530784380763,-0.10941756754423494]]},{"name":"u","qubits":[1],"real":[[0.9664041055330301,0.0],[0.0,0.9664041055330301]],"imag":[[-0.2570274397975905,0.0],[0.0,0.2570274397975905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8012101175633658,0.0],[0.0,0.8012101175633658]],"imag":[[0.5983831109866801,0.0],[0.0,-0.5983831109866801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4542716482357687,0.39555320791719617],[-0.07671848163378207,-0.7829529567282074]],"imag":[[-0.7936041923682375,0.08583306572137903],[-0.39742160238281243,-0.4723928577845377]]},{"name":"u","qubits":[1],"real":[[0.7012085256492319,-0.7129562423857656],[0.7129562423857656,0.7012085256492319]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7336833624236406,0.6794915184921301],[-0.6794915184921301,0.7336833624236406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.32095397839909284,0.8243541864326916],[-0.5714919604368142,-0.22342398391132012]],"imag":[[0.3727118470277211,-0.2802045648198372],[0.6568647973449835,-0.438186376531967]]},{"name":"u","qubits":[1],"real":[[0.8702057103674354,0.0],[0.0,0.8702057103674354]],"imag":[[-0.4926885645556501,0.0],[0.0,0.4926885645556501]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9383854077194784,0.0],[0.0,0.9383854077194784]],"imag":[[0.3455905475836227,0.0],[0.0,-0.3455905475836227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7267399359853448,0.5228280489316769],[0.5302186689511738,0.7765529193405167]],"imag":[[-0.4360672465560048,0.0913523572513438],[-0.023718874777838624,-0.3395160401787223]]},{"name":"u","qubits":[3],"real":[[0.9918467992661566,0.0],[0.0,0.9918467992661566]],"imag":[[0.12743597131689516,0.0],[0.0,-0.12743597131689516]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988629275386344,0.0],[0.0,0.9988629275386344]],"imag":[[-0.04767443747910227,0.0],[0.0,0.04767443747910227]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9976702760780348,0.0],[0.0,0.9976702760780348]],"imag":[[-0.06822037987564823,0.0],[0.0,0.06822037987564823]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7039636786163656,0.0],[0.0,0.7039636786163656]],"imag":[[-0.7102359742993272,0.0],[0.0,0.7102359742993272]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238204013592657,0.0],[0.0,0.9238204013592657]],"imag":[[-0.3828261564109814,0.0],[0.0,0.3828261564109814]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998072685650435,0.0],[0.0,0.998072685650435]],"imag":[[-0.062055734292069425,0.0],[0.0,0.062055734292069425]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9990666967450612,0.0],[0.0,0.9990666967450612]],"imag":[[0.04319415996303121,0.0],[0.0,-0.04319415996303121]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999993212595361,0.0],[0.0,0.9999993212595361]],"imag":[[0.0011651096374194977,0.0],[0.0,-0.0011651096374194977]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7649945782351626,0.405025214295878],[0.43208101793686393,-0.025576095174866524]],"imag":[[0.08268827090734608,-0.493862856377898],[-0.47037425425271934,-0.7690253040248076]]},{"name":"u","qubits":[1],"real":[[0.8729957758713099,0.0],[0.0,0.8729957758713099]],"imag":[[0.4877277676233429,0.0],[0.0,-0.4877277676233429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7650046969034159,0.0],[0.0,0.7650046969034159]],"imag":[[0.6440246996161816,0.0],[0.0,-0.6440246996161816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7017025168321214,0.5611525250534055],[-0.18371667491040444,0.06844922209056647]],"imag":[[0.4319826071720129,-0.07818215012727442],[-0.5359596890925672,-0.8211638685566114]]},{"name":"u","qubits":[1],"real":[[0.6929033306346974,-0.7210304947749042],[0.7210304947749042,0.6929033306346974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7606069895655616,0.6492126057186611],[-0.6492126057186611,0.7606069895655616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.30611048868035173,-0.2462778500105676],[0.7278616492176333,0.6540715476812398]],"imag":[[-0.6049919240040746,0.692552063894041],[-0.10246248195271708,-0.17863165985945434]]},{"name":"u","qubits":[1],"real":[[0.9891193896936727,0.0],[0.0,0.9891193896936727]],"imag":[[-0.14711503299124903,0.0],[0.0,0.14711503299124903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.574036550442512,0.0],[0.0,0.574036550442512]],"imag":[[0.8188296762795432,0.0],[0.0,-0.8188296762795432]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2106428471379358,-0.5947699318209356],[-0.18651886365923898,0.6316491033845912]],"imag":[[-0.6924576739590665,0.3498295140872805],[-0.6643362659256903,-0.3533941842597565]]},{"name":"u","qubits":[2],"real":[[0.9940892155226284,0.0],[0.0,0.9940892155226284]],"imag":[[0.10856625434086475,0.0],[0.0,-0.10856625434086475]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9901494357229998,0.0],[0.0,0.9901494357229998]],"imag":[[0.14001462401272588,0.0],[0.0,-0.14001462401272588]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9524329003440511,0.0],[0.0,0.9524329003440511]],"imag":[[0.30474837217320594,0.0],[0.0,-0.30474837217320594]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.48668711876313236,0.0],[0.0,0.48668711876313236]],"imag":[[-0.8735763552375034,0.0],[0.0,0.8735763552375034]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6943488512948598,0.31421437548699993],[-0.45605199984215544,-0.22038266626773065]],"imag":[[0.5370524287150321,-0.36155730908682854],[0.14652963849257433,-0.8496923672082338]]},{"name":"u","qubits":[1],"real":[[0.9799228391696402,0.0],[0.0,0.9799228391696402]],"imag":[[0.1993771031831678,0.0],[0.0,-0.1993771031831678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6853540596340035,0.0],[0.0,0.6853540596340035]],"imag":[[0.7282100060718685,0.0],[0.0,-0.7282100060718685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28081783699784313,0.6762947558561393],[-0.388935771975459,0.24040634455958296]],"imag":[[0.6615309466677687,-0.1616896787868149],[-0.5764088083145088,-0.6772640847341608]]},{"name":"u","qubits":[1],"real":[[0.7107504761919825,-0.7034442128505075],[0.7034442128505075,0.7107504761919825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9481130310051373,0.317933452845484],[-0.317933452845484,0.9481130310051373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14901713623173046,-0.08462571027285844],[-0.04594039610515431,0.1038415959515408]],"imag":[[0.7476853961158854,0.6415597639387457],[-0.6454842535260075,0.7552856952212929]]},{"name":"u","qubits":[1],"real":[[0.7269473050943713,0.0],[0.0,0.7269473050943713]],"imag":[[0.686693247102395,0.0],[0.0,-0.686693247102395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7724998222725981,0.0],[0.0,0.7724998222725981]],"imag":[[0.6350149798144957,0.0],[0.0,-0.6350149798144957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9554991469527043,-0.26537688521058383],[-0.0507441701605723,0.4866693147738833]],"imag":[[0.05446070555358245,0.11674982021052056],[-0.28544779017882616,0.8240737626779894]]},{"name":"u","qubits":[2],"real":[[0.6980426101957192,-0.7160562228981374],[0.7160562228981374,0.6980426101957192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873838788438437,0.15834480035443432],[-0.15834480035443432,0.9873838788438437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999891780926343,-0.004652278755375084],[0.004652278755375084,0.9999891780926343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.923747554921521,0.38300189918133754],[-0.38300189918133754,0.923747554921521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11354917389650225,-0.46257762083586906],[-0.6178331961626853,-0.018017154266563286]],"imag":[[0.42873407798341406,0.767668952208542],[-0.6492887009663227,0.44314975648080995]]},{"name":"u","qubits":[1],"real":[[0.8468608986427926,0.0],[0.0,0.8468608986427926]],"imag":[[-0.5318144585754714,0.0],[0.0,0.5318144585754714]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.549498228366912,0.0],[0.0,0.549498228366912]],"imag":[[-0.8354948815053417,0.0],[0.0,0.8354948815053417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8785252790193117,-0.03176464812115119],[-0.11858096308975195,-0.3887727301241679]],"imag":[[-0.4236318799185674,-0.2184499292067657],[-0.18619323197530133,0.8944978478851136]]},{"name":"u","qubits":[1],"real":[[0.7620949144256018,-0.6474653206208304],[0.6474653206208304,0.7620949144256018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8509366845661768,0.5252682732276174],[-0.5252682732276174,0.8509366845661768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16204499865946975,-0.24744223258933815],[0.019805901025070294,-0.527835404658973]],"imag":[[-0.8128827737695788,-0.5017323549955016],[0.5590802632920552,-0.639082757606845]]},{"name":"u","qubits":[1],"real":[[0.8708018069816655,0.0],[0.0,0.8708018069816655]],"imag":[[0.49163422679616814,0.0],[0.0,-0.49163422679616814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8293643035953726,0.0],[0.0,0.8293643035953726]],"imag":[[0.5587081992612625,0.0],[0.0,-0.5587081992612625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6326696597376698,0.4606216319368152],[-0.6524504339727398,-0.7387086232041699]],"imag":[[0.38170943851671,-0.4917872694433485],[-0.16833133220961188,0.01680963441363975]]},{"name":"u","qubits":[2],"real":[[0.9362770152076254,0.0],[0.0,0.9362770152076254]],"imag":[[0.35126250980413504,0.0],[0.0,-0.35126250980413504]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8926362278409228,0.0],[0.0,0.8926362278409228]],"imag":[[0.45077773319666986,0.0],[0.0,-0.45077773319666986]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5273585951279387,0.0],[0.0,0.5273585951279387]],"imag":[[-0.849642814448923,0.0],[0.0,0.849642814448923]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9610313222948701,0.0],[0.0,0.9610313222948701]],"imag":[[0.276439500737817,0.0],[0.0,-0.276439500737817]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8164616719877519,0.5637265736117987],[-0.3216722819077736,-0.5447943368175999]],"imag":[[-0.05206590819700873,0.11354219296141256],[0.4766617484451959,0.6103438794588559]]},{"name":"u","qubits":[1],"real":[[0.968760861772657,0.0],[0.0,0.968760861772657]],"imag":[[0.24799675944959262,0.0],[0.0,-0.24799675944959262]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.75886511429525,0.0],[0.0,0.75886511429525]],"imag":[[0.6512478317089869,0.0],[0.0,-0.6512478317089869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4010550738454415,-0.019610086371292856],[-0.3494361979750846,-0.7850151252741795]],"imag":[[0.7319959061570918,-0.5504109970055071],[-0.4257125375846986,-0.2835743852654511]]},{"name":"u","qubits":[1],"real":[[0.7738954749655457,-0.6333133456890455],[0.6333133456890455,0.7738954749655457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7963612595166482,0.6048212499086468],[-0.6048212499086468,0.7963612595166482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.913924904244313,0.2069882871154869],[0.15855639591540072,-0.9509654020800922]],"imag":[[-0.2753288788906223,0.21468844134664866],[-0.2525770123450968,-0.0820336893952246]]},{"name":"u","qubits":[1],"real":[[0.7897918926670807,0.0],[0.0,0.7897918926670807]],"imag":[[0.6133748986365113,0.0],[0.0,-0.6133748986365113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.771895209138033,0.0],[0.0,0.771895209138033]],"imag":[[0.6357497826265867,0.0],[0.0,-0.6357497826265867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7409393157199058,0.42032945271918015],[-0.6349210166865785,-0.6922904121672443]],"imag":[[0.18930569935086233,-0.4883599428603801],[-0.10976149226154176,0.32490260480258987]]}]}

==> anc/matched_benchmark/results/alternative_n4_i3_result.json <==
{
  "case": "alternative_n4_i3",
  "n": 4,
  "generator": 3,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.04,
  "c": 0.07,
  "l": 0.17333333333333334,
  "target_sha256": "a2ecda56f9cdc29bd959992c96cdcd58cb71ded7fd0a8e36b2b73cd44e3315f8",
  "target_unitarity_defect": 7.950239117623039e-16,
  "structured": {
    "raw": {
      "cx": 584,
      "one_qubit": 638,
      "total": 1222
    },
    "optimized": {
      "cx": 576,
      "one_qubit": 578,
      "total": 1154
    },
    "depth": 1010,
    "timing_samples": [
      {
        "construction_s": 0.009308594999993147,
        "optimization_s": 0.005100141000013991,
        "total_s": 0.014408736000007139
      },
      {
        "construction_s": 0.007572657000025629,
        "optimization_s": 0.0049488469999801055,
        "total_s": 0.012521504000005734
      },
      {
        "construction_s": 0.007943915000055313,
        "optimization_s": 0.011436265999975603,
        "total_s": 0.019380181000030916
      }
    ],
    "median_construction_s": 0.007943915000055313,
    "median_optimization_s": 0.005100141000013991,
    "median_total_s": 0.014408736000007139,
    "validation_s": 0.021518646999993507,
    "phase_aligned_op_error": 3.1422888996303593e-15,
    "phase_aligned_fro_error": 9.413757713961601e-15,
    "alignment_phase": -5.052875821027584e-16,
    "ordinary_op_error": 3.2904290297712243e-15,
    "unitarity_defect": 5.7740628525456195e-15,
    "padding_leakage_op": 9.489995407519824e-16,
    "padding_action_error_op": 1.8702841583472206e-15,
    "structure_checks": {
      "generator": 3,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 5.127963847461417e-16,
      "fixed_coordinate_error": 2.429951977798246e-16,
      "unitarity_error": 1.5196762215661764e-15,
      "reflection_product_error": 4.95457807853739e-15,
      "normal_Schur_error": 1.5401512218999263e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 718,
      "one_qubit": 938,
      "total": 1656
    },
    "depth": 1374,
    "timing_samples": [
      {
        "construction_s": 0.027319265000016912,
        "optimization_s": 0.007044124999993073,
        "total_s": 0.034363390000009986
      },
      {
        "construction_s": 0.03239493400002402,
        "optimization_s": 0.007269478000011986,
        "total_s": 0.03966441200003601
      },
      {
        "construction_s": 0.0307346619999862,
        "optimization_s": 0.007124330000010559,
        "total_s": 0.03785899199999676
      }
    ],
    "median_construction_s": 0.0307346619999862,
    "median_optimization_s": 0.007124330000010559,
    "median_total_s": 0.03785899199999676,
    "validation_s": 0.017367801000034433,
    "phase_aligned_op_error": 1.640236378413526e-14,
    "phase_aligned_fro_error": 5.191747020828208e-14,
    "alignment_phase": -7.845317393446387e-16,
    "ordinary_op_error": 1.705246222847348e-14,
    "unitarity_defect": 1.0778064920719517e-14,
    "padding_leakage_op": 1.0832054952541169e-14,
    "padding_action_error_op": 1.4710478859049833e-14
  },
  "cx_reduction_fraction": 0.1977715877437326
}

==> anc/matched_benchmark/results/alternative_n4_i3_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.5713771638716437,"gates":[{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[-0.20855184234829435,-0.0],[-0.0,0.20855184234829435]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[0.10614897023166345,-0.0],[-0.0,-0.10614897023166345]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6760903128790655,0.736818762540075],[-0.736818762540075,0.6760903128790655]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6760903128790655,-0.736818762540075],[0.736818762540075,0.6760903128790655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9943502381549257,0.0],[0.0,0.9943502381549257]],"imag":[[-0.10614897023166345,0.0],[0.0,0.10614897023166345]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9780113133564111,0.0],[0.0,0.9780113133564111]],"imag":[[0.20855184234829435,0.0],[0.0,-0.20855184234829435]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453112,0.0],[0.0,0.08433002841453112]]},{"name":"u","qubits":[3],"real":[[0.9491693752714722,0.0],[0.0,0.9491693752714722]],"imag":[[0.3147657812513351,0.0],[0.0,-0.3147657812513351]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9701292641881003,0.0],[0.0,0.9701292641881003]],"imag":[[-0.24258856272680124,-0.0],[-0.0,0.24258856272680124]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9894653002269638,0.0],[0.0,0.9894653002269638]],"imag":[[0.1447702305267362,-0.0],[-0.0,-0.1447702305267362]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9256916135865343,0.0],[0.0,0.9256916135865343]],"imag":[[0.3782790458584226,-0.0],[-0.0,-0.3782790458584226]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9994625418794314,0.0],[0.0,0.9994625418794314]],"imag":[[0.032781509725848486,-0.0],[-0.0,-0.032781509725848486]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9614386171265559,0.0],[0.0,0.9614386171265559]],"imag":[[-0.27501960929682084,-0.0],[-0.0,0.27501960929682084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999531007895737,0.0],[0.0,0.9999531007895737]],"imag":[[-0.009684844929926637,-0.0],[-0.0,0.009684844929926637]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9256916135865348,0.0],[0.0,0.9256916135865348]],"imag":[[0.3782790458584212,-0.0],[-0.0,-0.3782790458584212]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9846060578104526,0.0],[0.0,0.9846060578104526]],"imag":[[-0.17478818873985627,-0.0],[-0.0,0.17478818873985627]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8623822472239053,0.0],[0.0,0.8623822472239053]],"imag":[[-0.5062577008530804,-0.0],[-0.0,0.5062577008530804]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994625418794314,0.0],[0.0,0.9994625418794314]],"imag":[[0.03278150972584699,-0.0],[-0.0,-0.03278150972584699]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9696027798963323,0.0],[0.0,0.9696027798963323]],"imag":[[-0.24468438695042355,-0.0],[-0.0,0.24468438695042355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9876496627019424,0.0],[0.0,0.9876496627019424]],"imag":[[-0.1566784725632064,-0.0],[-0.0,0.1566784725632064]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9937793569868555,0.0],[0.0,0.9937793569868555]],"imag":[[0.1113669144171288,-0.0],[-0.0,-0.1113669144171288]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997638926280374,0.0],[0.0,0.9997638926280374]],"imag":[[0.02172921989474024,-0.0],[-0.0,-0.02172921989474024]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,-0.005920602879705899],[0.005920602879705899,0.9999824730771739]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,0.005920602879705927],[-0.005920602879705927,0.9999824730771739]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,0.005920602879705927],[-0.005920602879705927,0.9999824730771739]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,-0.005920602879705899],[0.005920602879705899,0.9999824730771739]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7137094124205898,0.7004419138103147],[-0.7004419138103147,0.7137094124205898]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999559924018222,0.009381538236708587],[-0.009381538236708587,0.9999559924018222]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999559924018222,0.009381538236708587],[-0.009381538236708587,0.9999559924018222]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997324679588288,-0.023129905078694453],[0.023129905078694453,0.9997324679588288]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997324679588288,-0.023129905078694453],[0.023129905078694453,0.9997324679588288]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7322420072042338,0.6810445234237735],[-0.6810445234237735,0.7322420072042338]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7322420072042338,0.6810445234237735],[-0.6810445234237735,0.7322420072042338]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9972645675036629,0.07391469679118075],[-0.07391469679118075,0.9972645675036629]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5927889222197139,0.8053578668477698],[-0.8053578668477698,0.5927889222197139]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6773632052742318,0.7356487532379967],[-0.7356487532379967,0.6773632052742318]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7134769170376024,0.7002137403994311],[-0.7002137403994311,0.7134769170376024]],"imag":[[0.018215768780420617,0.017877146810787826],[0.017877146810787826,-0.018215768780420617]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6773632052742318,-0.7356487532379967],[0.7356487532379967,0.6773632052742318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5927889222197139,-0.8053578668477698],[0.8053578668477698,0.5927889222197139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9972645675036629,-0.07391469679118075],[0.07391469679118075,0.9972645675036629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7322420072042338,-0.6810445234237735],[0.6810445234237735,0.7322420072042338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7322420072042338,-0.6810445234237735],[0.6810445234237735,0.7322420072042338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997324679588288,0.023129905078694453],[-0.023129905078694453,0.9997324679588288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997324679588288,0.023129905078694453],[-0.023129905078694453,0.9997324679588288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7137094124205898,-0.7004419138103147],[0.7004419138103147,0.7137094124205898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999559924018222,-0.009381538236708587],[0.009381538236708587,0.9999559924018222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999559924018222,-0.009381538236708587],[0.009381538236708587,0.9999559924018222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7137094124205898,-0.7004419138103147],[0.7004419138103147,0.7137094124205898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,0.005920602879705899],[-0.005920602879705899,0.9999824730771739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,-0.005920602879705927],[0.005920602879705927,0.9999824730771739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,-0.005920602879705927],[0.005920602879705927,0.9999824730771739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999824730771739,0.005920602879705899],[-0.005920602879705899,0.9999824730771739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997638926280374,0.0],[0.0,0.9997638926280374]],"imag":[[-0.02172921989474024,0.0],[0.0,0.02172921989474024]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9937793569868555,0.0],[0.0,0.9937793569868555]],"imag":[[-0.1113669144171288,0.0],[0.0,0.1113669144171288]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9876496627019424,0.0],[0.0,0.9876496627019424]],"imag":[[0.1566784725632064,0.0],[0.0,-0.1566784725632064]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9696027798963323,0.0],[0.0,0.9696027798963323]],"imag":[[0.24468438695042355,0.0],[0.0,-0.24468438695042355]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9994625418794314,0.0],[0.0,0.9994625418794314]],"imag":[[-0.03278150972584699,0.0],[0.0,0.03278150972584699]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8623822472239053,0.0],[0.0,0.8623822472239053]],"imag":[[0.5062577008530804,0.0],[0.0,-0.5062577008530804]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9846060578104526,0.0],[0.0,0.9846060578104526]],"imag":[[0.17478818873985627,0.0],[0.0,-0.17478818873985627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9256916135865348,0.0],[0.0,0.9256916135865348]],"imag":[[-0.3782790458584212,0.0],[0.0,0.3782790458584212]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999531007895737,0.0],[0.0,0.9999531007895737]],"imag":[[0.009684844929926637,0.0],[0.0,-0.009684844929926637]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9614386171265559,0.0],[0.0,0.9614386171265559]],"imag":[[0.27501960929682084,0.0],[0.0,-0.27501960929682084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9994625418794314,0.0],[0.0,0.9994625418794314]],"imag":[[-0.032781509725848486,0.0],[0.0,0.032781509725848486]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9256916135865343,0.0],[0.0,0.9256916135865343]],"imag":[[-0.3782790458584226,0.0],[0.0,0.3782790458584226]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9894653002269638,0.0],[0.0,0.9894653002269638]],"imag":[[-0.1447702305267362,0.0],[0.0,0.1447702305267362]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9701292641881003,0.0],[0.0,0.9701292641881003]],"imag":[[0.24258856272680124,0.0],[0.0,-0.24258856272680124]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9996742436362176,0.0],[0.0,0.9996742436362176]],"imag":[[0.025522668558679514,0.0],[0.0,-0.025522668558679514]]},{"name":"u","qubits":[3],"real":[[0.850115541622562,0.0],[0.0,0.850115541622562]],"imag":[[0.5265962076314052,0.0],[0.0,-0.5265962076314052]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.924046020323187,0.0],[0.0,0.924046020323187]],"imag":[[0.38228124767621063,-0.0],[-0.0,-0.38228124767621063]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9435771070991316,0.0],[0.0,0.9435771070991316]],"imag":[[0.33115289966786327,-0.0],[-0.0,-0.33115289966786327]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9985952458889338,0.0],[0.0,0.9985952458889338]],"imag":[[-0.052986176386108724,-0.0],[-0.0,0.052986176386108724]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9475054275890286,0.0],[0.0,0.9475054275890286]],"imag":[[-0.31973968269411324,-0.0],[-0.0,0.31973968269411324]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9368759104008055,0.0],[0.0,0.9368759104008055]],"imag":[[-0.34966202040064615,-0.0],[-0.0,0.34966202040064615]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999982145532716,0.0],[0.0,0.9999982145532716]],"imag":[[-0.0018896799382232374,-0.0],[-0.0,0.0018896799382232374]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9985952458889338,0.0],[0.0,0.9985952458889338]],"imag":[[-0.052986176386108925,-0.0],[-0.0,0.052986176386108925]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999048082353947,0.0],[0.0,0.9999048082353947]],"imag":[[-0.013797625438399883,-0.0],[-0.0,0.013797625438399883]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9593117723442659,0.0],[0.0,0.9593117723442659]],"imag":[[-0.28234893915455633,-0.0],[-0.0,0.28234893915455633]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9475054275890284,0.0],[0.0,0.9475054275890284]],"imag":[[-0.31973968269411346,-0.0],[-0.0,0.31973968269411346]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9473967681757989,0.0],[0.0,0.9473967681757989]],"imag":[[-0.32006149979347964,-0.0],[-0.0,0.32006149979347964]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9340660240411726,0.0],[0.0,0.9340660240411726]],"imag":[[-0.35710035386697064,-0.0],[-0.0,0.35710035386697064]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999515770532657,0.0],[0.0,0.9999515770532657]],"imag":[[-0.009840911984509317,-0.0],[-0.0,0.009840911984509317]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995641320812877,0.0],[0.0,0.9995641320812877]],"imag":[[0.02952195550064637,-0.0],[-0.0,-0.02952195550064637]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,-0.045859861011598314],[0.045859861011598314,0.9989478830990117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,0.04585986101159833],[-0.04585986101159833,0.9989478830990117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,0.04585986101159833],[-0.04585986101159833,0.9989478830990117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,-0.045859861011598314],[0.045859861011598314,0.9989478830990117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8108481115562841,0.5852566445463118],[-0.5852566445463118,0.8108481115562841]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9871951402869366,0.15951725610057274],[-0.15951725610057274,0.9871951402869366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9871951402869366,0.15951725610057274],[-0.15951725610057274,0.9871951402869366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9977981416742219,-0.0663239660414647],[0.0663239660414647,0.9977981416742219]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977981416742219,-0.0663239660414647],[0.0663239660414647,0.9977981416742219]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9318422202793865,0.36286371615908825],[-0.36286371615908825,0.9318422202793865]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9318422202793865,0.36286371615908825],[-0.36286371615908825,0.9318422202793865]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9794627567248191,0.20162516754864176],[-0.20162516754864176,0.9794627567248191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9196594747591538,0.3927167560541788],[-0.3927167560541788,0.9196594747591538]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7053546096736657,0.7088546216341618],[-0.7088546216341618,0.7053546096736657]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8087092547048766,0.5837128533403151],[-0.5837128533403151,0.8087092547048766]],"imag":[[-0.058855767509013564,-0.04248111146045643],[-0.04248111146045643,0.058855767509013564]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.7053546096736657,-0.7088546216341618],[0.7088546216341618,0.7053546096736657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9196594747591538,-0.3927167560541788],[0.3927167560541788,0.9196594747591538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9794627567248191,-0.20162516754864176],[0.20162516754864176,0.9794627567248191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9318422202793865,-0.36286371615908825],[0.36286371615908825,0.9318422202793865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9318422202793865,-0.36286371615908825],[0.36286371615908825,0.9318422202793865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9977981416742219,0.0663239660414647],[-0.0663239660414647,0.9977981416742219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977981416742219,0.0663239660414647],[-0.0663239660414647,0.9977981416742219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8108481115562841,-0.5852566445463118],[0.5852566445463118,0.8108481115562841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9871951402869366,-0.15951725610057274],[0.15951725610057274,0.9871951402869366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9871951402869366,-0.15951725610057274],[0.15951725610057274,0.9871951402869366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8108481115562841,-0.5852566445463118],[0.5852566445463118,0.8108481115562841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,0.045859861011598314],[-0.045859861011598314,0.9989478830990117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,-0.04585986101159833],[0.04585986101159833,0.9989478830990117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,-0.04585986101159833],[0.04585986101159833,0.9989478830990117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989478830990117,0.045859861011598314],[-0.045859861011598314,0.9989478830990117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995641320812877,0.0],[0.0,0.9995641320812877]],"imag":[[-0.02952195550064637,0.0],[0.0,0.02952195550064637]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999515770532657,0.0],[0.0,0.9999515770532657]],"imag":[[0.009840911984509317,0.0],[0.0,-0.009840911984509317]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9340660240411726,0.0],[0.0,0.9340660240411726]],"imag":[[0.35710035386697064,0.0],[0.0,-0.35710035386697064]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9473967681757989,0.0],[0.0,0.9473967681757989]],"imag":[[0.32006149979347964,0.0],[0.0,-0.32006149979347964]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9475054275890284,0.0],[0.0,0.9475054275890284]],"imag":[[0.31973968269411346,0.0],[0.0,-0.31973968269411346]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9593117723442659,0.0],[0.0,0.9593117723442659]],"imag":[[0.28234893915455633,0.0],[0.0,-0.28234893915455633]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999048082353947,0.0],[0.0,0.9999048082353947]],"imag":[[0.013797625438399883,0.0],[0.0,-0.013797625438399883]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985952458889338,0.0],[0.0,0.9985952458889338]],"imag":[[0.052986176386108925,0.0],[0.0,-0.052986176386108925]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999982145532716,0.0],[0.0,0.9999982145532716]],"imag":[[0.0018896799382232374,0.0],[0.0,-0.0018896799382232374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9368759104008055,0.0],[0.0,0.9368759104008055]],"imag":[[0.34966202040064615,0.0],[0.0,-0.34966202040064615]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9475054275890286,0.0],[0.0,0.9475054275890286]],"imag":[[0.31973968269411324,0.0],[0.0,-0.31973968269411324]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9985952458889338,0.0],[0.0,0.9985952458889338]],"imag":[[0.052986176386108724,0.0],[0.0,-0.052986176386108724]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9435771070991316,0.0],[0.0,0.9435771070991316]],"imag":[[-0.33115289966786327,0.0],[0.0,0.33115289966786327]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.924046020323187,0.0],[0.0,0.924046020323187]],"imag":[[-0.38228124767621063,0.0],[0.0,0.38228124767621063]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9973621979000453,0.0],[0.0,0.9973621979000453]],"imag":[[-0.07258544068882394,0.0],[0.0,0.07258544068882394]]},{"name":"u","qubits":[3],"real":[[0.9454085125285185,0.0],[0.0,0.9454085125285185]],"imag":[[-0.32588762547635,0.0],[0.0,0.32588762547635]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9994734453531877,0.0],[0.0,0.9994734453531877]],"imag":[[-0.03244737329628483,-0.0],[-0.0,0.03244737329628483]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9938974533091045,0.0],[0.0,0.9938974533091045]],"imag":[[-0.11030798840372576,-0.0],[-0.0,0.11030798840372576]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.922803098198863,0.0],[0.0,0.922803098198863]],"imag":[[0.385271906521329,-0.0],[-0.0,-0.385271906521329]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995412230228932,0.0],[0.0,0.9995412230228932]],"imag":[[0.030287678648237934,-0.0],[-0.0,-0.030287678648237934]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9936567843973352,0.0],[0.0,0.9936567843973352]],"imag":[[0.11245530143638309,-0.0],[-0.0,-0.11245530143638309]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999995979152337,0.0],[0.0,0.9999995979152337]],"imag":[[-0.0008967549112231468,-0.0],[-0.0,0.0008967549112231468]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9258945532285163,0.0],[0.0,0.9258945532285163]],"imag":[[-0.377782048675908,-0.0],[-0.0,0.377782048675908]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9250760967086458,0.0],[0.0,0.9250760967086458]],"imag":[[0.37978179958799535,-0.0],[-0.0,-0.37978179958799535]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997035469180697,0.0],[0.0,0.9997035469180697]],"imag":[[0.024347859853193033,-0.0],[-0.0,-0.024347859853193033]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7299074384372116,0.0],[0.0,0.7299074384372116]],"imag":[[-0.6835459979504145,-0.0],[-0.0,0.6835459979504145]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9899895465484634,0.0],[0.0,0.9899895465484634]],"imag":[[0.1411407018714584,-0.0],[-0.0,-0.1411407018714584]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9965236888646672,0.0],[0.0,0.9965236888646672]],"imag":[[0.08330988855805754,-0.0],[-0.0,-0.08330988855805754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995445013545906,0.0],[0.0,0.9995445013545906]],"imag":[[-0.030179294421883163,-0.0],[-0.0,0.030179294421883163]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996073780918913,0.0],[0.0,0.9996073780918913]],"imag":[[0.028019451533796435,-0.0],[-0.0,-0.028019451533796435]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,0.0027305506326577036],[-0.0027305506326577036,0.9999962720396725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,-0.0027305506326577036],[0.0027305506326577036,0.9999962720396725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,-0.0027305506326577036],[0.0027305506326577036,0.9999962720396725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,0.0027305506326577036],[-0.0027305506326577036,0.9999962720396725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9029407531756614,0.4297650477348867],[-0.4297650477348867,0.9029407531756614]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9423653091504974,0.33458575000990004],[-0.33458575000990004,0.9423653091504974]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9423653091504974,0.33458575000990004],[-0.33458575000990004,0.9423653091504974]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999815176935727,0.0060798249365433136],[-0.0060798249365433136,0.9999815176935727]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999815176935727,0.0060798249365433136],[-0.0060798249365433136,0.9999815176935727]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7952277068062366,0.6063108891713016],[-0.6063108891713016,0.7952277068062366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7952277068062366,0.6063108891713016],[-0.6063108891713016,0.7952277068062366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998624627161873,-0.016584801811324285],[0.016584801811324285,0.9998624627161873]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9892251221839878,0.14640238263113903],[-0.14640238263113903,0.9892251221839878]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6880935492248339,0.7256219866536371],[-0.7256219866536371,0.6880935492248339]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8997243687765033,0.42823417254736595],[-0.42823417254736595,0.8997243687765033]],"imag":[[-0.07614501937194167,-0.03624209868705532],[-0.03624209868705532,0.07614501937194167]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6880935492248339,-0.7256219866536371],[0.7256219866536371,0.6880935492248339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9892251221839878,-0.14640238263113903],[0.14640238263113903,0.9892251221839878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998624627161873,0.016584801811324285],[-0.016584801811324285,0.9998624627161873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7952277068062366,-0.6063108891713016],[0.6063108891713016,0.7952277068062366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7952277068062366,-0.6063108891713016],[0.6063108891713016,0.7952277068062366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999815176935727,-0.0060798249365433136],[0.0060798249365433136,0.9999815176935727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999815176935727,-0.0060798249365433136],[0.0060798249365433136,0.9999815176935727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9029407531756614,-0.4297650477348867],[0.4297650477348867,0.9029407531756614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9423653091504974,-0.33458575000990004],[0.33458575000990004,0.9423653091504974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9423653091504974,-0.33458575000990004],[0.33458575000990004,0.9423653091504974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9029407531756614,-0.4297650477348867],[0.4297650477348867,0.9029407531756614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,-0.0027305506326577036],[0.0027305506326577036,0.9999962720396725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,0.0027305506326577036],[-0.0027305506326577036,0.9999962720396725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,0.0027305506326577036],[-0.0027305506326577036,0.9999962720396725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962720396725,-0.0027305506326577036],[0.0027305506326577036,0.9999962720396725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996073780918913,0.0],[0.0,0.9996073780918913]],"imag":[[-0.028019451533796435,0.0],[0.0,0.028019451533796435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995445013545906,0.0],[0.0,0.9995445013545906]],"imag":[[0.030179294421883163,0.0],[0.0,-0.030179294421883163]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9965236888646672,0.0],[0.0,0.9965236888646672]],"imag":[[-0.08330988855805754,0.0],[0.0,0.08330988855805754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9899895465484634,0.0],[0.0,0.9899895465484634]],"imag":[[-0.1411407018714584,0.0],[0.0,0.1411407018714584]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7299074384372116,0.0],[0.0,0.7299074384372116]],"imag":[[0.6835459979504145,0.0],[0.0,-0.6835459979504145]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997035469180697,0.0],[0.0,0.9997035469180697]],"imag":[[-0.024347859853193033,0.0],[0.0,0.024347859853193033]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9250760967086458,0.0],[0.0,0.9250760967086458]],"imag":[[-0.37978179958799535,0.0],[0.0,0.37978179958799535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9258945532285163,0.0],[0.0,0.9258945532285163]],"imag":[[0.377782048675908,0.0],[0.0,-0.377782048675908]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999995979152337,0.0],[0.0,0.9999995979152337]],"imag":[[0.0008967549112231468,0.0],[0.0,-0.0008967549112231468]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9936567843973352,0.0],[0.0,0.9936567843973352]],"imag":[[-0.11245530143638309,0.0],[0.0,0.11245530143638309]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995412230228932,0.0],[0.0,0.9995412230228932]],"imag":[[-0.030287678648237934,0.0],[0.0,0.030287678648237934]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.922803098198863,0.0],[0.0,0.922803098198863]],"imag":[[-0.385271906521329,0.0],[0.0,0.385271906521329]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9938974533091045,0.0],[0.0,0.9938974533091045]],"imag":[[0.11030798840372576,0.0],[0.0,-0.11030798840372576]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9994734453531877,0.0],[0.0,0.9994734453531877]],"imag":[[0.03244737329628483,0.0],[0.0,-0.03244737329628483]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"u","qubits":[3],"real":[[0.7178687990633702,0.0],[0.0,0.7178687990633702]],"imag":[[-0.696178416306707,0.0],[0.0,0.696178416306707]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9233401487476772,0.0],[0.0,0.9233401487476772]],"imag":[[-0.3839830331025282,-0.0],[-0.0,0.3839830331025282]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7144084816189669,0.0],[0.0,0.7144084816189669]],"imag":[[-0.6997288913507018,-0.0],[-0.0,0.6997288913507018]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998606203890428,0.0],[0.0,0.9998606203890428]],"imag":[[-0.01669550224576947,-0.0],[-0.0,0.01669550224576947]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996488790921652,0.0],[0.0,0.9996488790921652]],"imag":[[0.02649751931365922,-0.0],[-0.0,-0.02649751931365922]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9522227359719591,0.0],[0.0,0.9522227359719591]],"imag":[[-0.3054044221979715,-0.0],[-0.0,0.3054044221979715]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907930045046,0.0],[0.0,0.9999907930045046]],"imag":[[-0.004291142764133621,-0.0],[-0.0,0.004291142764133621]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998606203890428,0.0],[0.0,0.9998606203890428]],"imag":[[-0.01669550224576982,-0.0],[-0.0,0.01669550224576982]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9270604120762805,0.0],[0.0,0.9270604120762805]],"imag":[[0.37491197948446103,-0.0],[-0.0,-0.37491197948446103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9100056133433995,0.0],[0.0,0.9100056133433995]],"imag":[[0.41459592820420144,-0.0],[-0.0,-0.41459592820420144]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996488790921652,0.0],[0.0,0.9996488790921652]],"imag":[[0.0264975193136589,-0.0],[-0.0,-0.0264975193136589]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9613458562604346,0.0],[0.0,0.9613458562604346]],"imag":[[-0.2753436846032463,-0.0],[-0.0,0.2753436846032463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.6832353785305224,0.0],[0.0,0.6832353785305224]],"imag":[[-0.7301982042735067,-0.0],[-0.0,0.7301982042735067]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8715017018971435,0.0],[0.0,0.8715017018971435]],"imag":[[-0.4903924791331759,-0.0],[-0.0,0.4903924791331759]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996321459648666,0.0],[0.0,0.9996321459648666]],"imag":[[0.027121444535193905,-0.0],[-0.0,-0.027121444535193905]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,0.0061676759362778825],[-0.0061676759362778825,0.9999809797058867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,-0.00616767593627791],[0.00616767593627791,0.9999809797058867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,-0.00616767593627791],[0.00616767593627791,0.9999809797058867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,0.0061676759362778825],[-0.0061676759362778825,0.9999809797058867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7428569135408939,0.669450226681937],[-0.669450226681937,0.7428569135408939]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998651955969744,0.051906366062405784],[-0.051906366062405784,0.998651955969744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998651955969744,0.051906366062405784],[-0.051906366062405784,0.998651955969744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998489417009597,0.017380845188623786],[-0.017380845188623786,0.9998489417009597]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998489417009597,0.017380845188623786],[-0.017380845188623786,0.9998489417009597]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8267290263692894,0.5626003172399451],[-0.5626003172399451,0.8267290263692894]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8267290263692894,0.5626003172399451],[-0.5626003172399451,0.8267290263692894]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9934394154700571,-0.11435964231542167],[0.11435964231542167,0.9934394154700571]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6281143523289132,0.7781210448242805],[-0.7781210448242805,0.6281143523289132]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7384197828823676,0.6743413262198581],[-0.6743413262198581,0.7384197828823676]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7398289171373187,0.6667214469643152],[-0.6667214469643152,0.7398289171373187]],"imag":[[-0.06700423391790603,-0.06038309500436846],[-0.06038309500436846,0.06700423391790603]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.7384197828823676,-0.6743413262198581],[0.6743413262198581,0.7384197828823676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.6281143523289132,-0.7781210448242805],[0.7781210448242805,0.6281143523289132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9934394154700571,0.11435964231542167],[-0.11435964231542167,0.9934394154700571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8267290263692894,-0.5626003172399451],[0.5626003172399451,0.8267290263692894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8267290263692894,-0.5626003172399451],[0.5626003172399451,0.8267290263692894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998489417009597,-0.017380845188623786],[0.017380845188623786,0.9998489417009597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998489417009597,-0.017380845188623786],[0.017380845188623786,0.9998489417009597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7428569135408939,-0.669450226681937],[0.669450226681937,0.7428569135408939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998651955969744,-0.051906366062405784],[0.051906366062405784,0.998651955969744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998651955969744,-0.051906366062405784],[0.051906366062405784,0.998651955969744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7428569135408939,-0.669450226681937],[0.669450226681937,0.7428569135408939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,-0.0061676759362778825],[0.0061676759362778825,0.9999809797058867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,0.00616767593627791],[-0.00616767593627791,0.9999809797058867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,0.00616767593627791],[-0.00616767593627791,0.9999809797058867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999809797058867,-0.0061676759362778825],[0.0061676759362778825,0.9999809797058867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996321459648666,0.0],[0.0,0.9996321459648666]],"imag":[[-0.027121444535193905,0.0],[0.0,0.027121444535193905]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8715017018971435,0.0],[0.0,0.8715017018971435]],"imag":[[0.4903924791331759,0.0],[0.0,-0.4903924791331759]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.6832353785305224,0.0],[0.0,0.6832353785305224]],"imag":[[0.7301982042735067,0.0],[0.0,-0.7301982042735067]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9613458562604346,0.0],[0.0,0.9613458562604346]],"imag":[[0.2753436846032463,0.0],[0.0,-0.2753436846032463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996488790921652,0.0],[0.0,0.9996488790921652]],"imag":[[-0.0264975193136589,0.0],[0.0,0.0264975193136589]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9100056133433995,0.0],[0.0,0.9100056133433995]],"imag":[[-0.41459592820420144,0.0],[0.0,0.41459592820420144]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9270604120762805,0.0],[0.0,0.9270604120762805]],"imag":[[-0.37491197948446103,0.0],[0.0,0.37491197948446103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998606203890428,0.0],[0.0,0.9998606203890428]],"imag":[[0.01669550224576982,0.0],[0.0,-0.01669550224576982]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999907930045046,0.0],[0.0,0.9999907930045046]],"imag":[[0.004291142764133621,0.0],[0.0,-0.004291142764133621]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9522227359719591,0.0],[0.0,0.9522227359719591]],"imag":[[0.3054044221979715,0.0],[0.0,-0.3054044221979715]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996488790921652,0.0],[0.0,0.9996488790921652]],"imag":[[-0.02649751931365922,0.0],[0.0,0.02649751931365922]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998606203890428,0.0],[0.0,0.9998606203890428]],"imag":[[0.01669550224576947,0.0],[0.0,-0.01669550224576947]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.7144084816189669,0.0],[0.0,0.7144084816189669]],"imag":[[0.6997288913507018,0.0],[0.0,-0.6997288913507018]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9233401487476772,0.0],[0.0,0.9233401487476772]],"imag":[[0.3839830331025282,0.0],[0.0,-0.3839830331025282]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085916,0.0],[0.0,0.09019803504085916]]},{"name":"u","qubits":[3],"real":[[0.9940341003710348,0.0],[0.0,0.9940341003710348]],"imag":[[0.10906973594699623,0.0],[0.0,-0.10906973594699623]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9957551582236727,0.0],[0.0,0.9957551582236727]],"imag":[[0.09204164748063082,-0.0],[-0.0,-0.09204164748063082]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9962627147660618,0.0],[0.0,0.9962627147660618]],"imag":[[-0.08637478316590302,-0.0],[-0.0,0.08637478316590302]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9622322016561148,0.0],[0.0,0.9622322016561148]],"imag":[[0.2722300315836335,-0.0],[-0.0,-0.2722300315836335]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7674784206710168,0.0],[0.0,0.7674784206710168]],"imag":[[0.6410747801967582,-0.0],[-0.0,-0.6410747801967582]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964899340610343,0.0],[0.0,0.9964899340610343]],"imag":[[0.08371267117369814,-0.0],[-0.0,-0.08371267117369814]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9725629584438982,0.0],[0.0,0.9725629584438982]],"imag":[[-0.23263983292388332,-0.0],[-0.0,0.23263983292388332]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9644064162527443,0.0],[0.0,0.9644064162527443]],"imag":[[-0.26442440184396465,-0.0],[-0.0,0.26442440184396465]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8675890689733473,0.0],[0.0,0.8675890689733473]],"imag":[[-0.4972818188894104,-0.0],[-0.0,0.4972818188894104]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9949766828199051,0.0],[0.0,0.9949766828199051]],"imag":[[-0.10010694603621625,-0.0],[-0.0,0.10010694603621625]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9883820873137193,0.0],[0.0,0.9883820873137193]],"imag":[[0.15198963608541,-0.0],[-0.0,-0.15198963608541]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8361779259688629,0.0],[0.0,0.8361779259688629]],"imag":[[0.5484582719974336,-0.0],[-0.0,-0.5484582719974336]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982389389266563,0.0],[0.0,0.9982389389266563]],"imag":[[0.05932133520566986,-0.0],[-0.0,-0.05932133520566986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9665836234070445,0.0],[0.0,0.9665836234070445]],"imag":[[-0.25635151445097576,-0.0],[-0.0,0.25635151445097576]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9658952563030203,0.0],[0.0,0.9658952563030203]],"imag":[[0.25893310690470384,-0.0],[-0.0,-0.25893310690470384]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,0.0022155878224298592],[-0.0022155878224298592,0.9999975455822885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,-0.0022155878224298592],[0.0022155878224298592,0.9999975455822885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,-0.0022155878224298592],[0.0022155878224298592,0.9999975455822885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,0.0022155878224298592],[-0.0022155878224298592,0.9999975455822885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7086717028246943,0.7055383884775853],[-0.7055383884775853,0.7086717028246943]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,0.0022155878224298592],[-0.0022155878224298592,0.9999975455822885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,0.0022155878224298592],[-0.0022155878224298592,0.9999975455822885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999559807079385,0.009382784577359173],[-0.009382784577359173,0.9999559807079385]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999559807079385,0.009382784577359173],[-0.009382784577359173,0.9999559807079385]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9369872313716768,0.3493636046391204],[-0.3493636046391204,0.9369872313716768]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9369872313716768,0.3493636046391204],[-0.3493636046391204,0.9369872313716768]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9982806917641656,-0.0586145071706576],[0.0586145071706576,0.9982806917641656]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8974092332773526,0.4411991251448195],[-0.4411991251448195,0.8974092332773526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6934756135818219,0.7204800992167069],[-0.7204800992167069,0.6934756135818219]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7061473283282795,0.7030251752266324],[-0.7030251752266324,0.7061473283282795]],"imag":[[-0.05976230483578063,-0.05949807234785728],[-0.05949807234785728,0.05976230483578063]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9964378788000807,0.0],[0.0,0.9964378788000807]],"imag":[[-0.08433002841453113,0.0],[0.0,0.08433002841453113]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6934756135818219,-0.7204800992167069],[0.7204800992167069,0.6934756135818219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8974092332773526,-0.4411991251448195],[0.4411991251448195,0.8974092332773526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9982806917641656,0.0586145071706576],[-0.0586145071706576,0.9982806917641656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9369872313716768,-0.3493636046391204],[0.3493636046391204,0.9369872313716768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9369872313716768,-0.3493636046391204],[0.3493636046391204,0.9369872313716768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999559807079385,-0.009382784577359173],[0.009382784577359173,0.9999559807079385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999559807079385,-0.009382784577359173],[0.009382784577359173,0.9999559807079385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7086717028246943,-0.7055383884775853],[0.7055383884775853,0.7086717028246943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,-0.0022155878224298592],[0.0022155878224298592,0.9999975455822885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,-0.0022155878224298592],[0.0022155878224298592,0.9999975455822885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7086717028246943,-0.7055383884775853],[0.7055383884775853,0.7086717028246943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,-0.0022155878224298592],[0.0022155878224298592,0.9999975455822885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,0.0022155878224298592],[-0.0022155878224298592,0.9999975455822885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,0.0022155878224298592],[-0.0022155878224298592,0.9999975455822885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975455822885,-0.0022155878224298592],[0.0022155878224298592,0.9999975455822885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9658952563030203,0.0],[0.0,0.9658952563030203]],"imag":[[-0.25893310690470384,0.0],[0.0,0.25893310690470384]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9665836234070445,0.0],[0.0,0.9665836234070445]],"imag":[[0.25635151445097576,0.0],[0.0,-0.25635151445097576]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982389389266563,0.0],[0.0,0.9982389389266563]],"imag":[[-0.05932133520566986,0.0],[0.0,0.05932133520566986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8361779259688629,0.0],[0.0,0.8361779259688629]],"imag":[[-0.5484582719974336,0.0],[0.0,0.5484582719974336]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9883820873137193,0.0],[0.0,0.9883820873137193]],"imag":[[-0.15198963608541,0.0],[0.0,0.15198963608541]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949766828199051,0.0],[0.0,0.9949766828199051]],"imag":[[0.10010694603621625,0.0],[0.0,-0.10010694603621625]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8675890689733473,0.0],[0.0,0.8675890689733473]],"imag":[[0.4972818188894104,0.0],[0.0,-0.4972818188894104]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9644064162527443,0.0],[0.0,0.9644064162527443]],"imag":[[0.26442440184396465,0.0],[0.0,-0.26442440184396465]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9725629584438982,0.0],[0.0,0.9725629584438982]],"imag":[[0.23263983292388332,0.0],[0.0,-0.23263983292388332]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964899340610343,0.0],[0.0,0.9964899340610343]],"imag":[[-0.08371267117369814,0.0],[0.0,0.08371267117369814]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7674784206710168,0.0],[0.0,0.7674784206710168]],"imag":[[-0.6410747801967582,0.0],[0.0,0.6410747801967582]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9622322016561148,0.0],[0.0,0.9622322016561148]],"imag":[[-0.2722300315836335,0.0],[0.0,0.2722300315836335]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9962627147660618,0.0],[0.0,0.9962627147660618]],"imag":[[0.08637478316590302,0.0],[0.0,-0.08637478316590302]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9957551582236727,0.0],[0.0,0.9957551582236727]],"imag":[[-0.09204164748063082,0.0],[0.0,0.09204164748063082]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9466834101437093,0.0],[0.0,0.9466834101437093]],"imag":[[0.3221653627544053,0.0],[0.0,-0.3221653627544053]]},{"name":"u","qubits":[4],"real":[[0.0,0.9964378788000807],[0.9964378788000807,0.0]],"imag":[[0.0,0.08433002841453113],[-0.08433002841453113,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[0],"real":[[0.09467042241272365,-0.02155282058524926],[0.02155282058524926,0.09467042241272365]],"imag":[[0.6133036506958475,-0.7838568868665775],[-0.7838568868665775,-0.6133036506958475]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[0],"real":[[0.03896574736934753,-0.04923738289866034],[0.04923738289866034,0.03896574736934753]],"imag":[[-0.6193428189368193,0.7826057904773215],[0.7826057904773215,0.6193428189368193]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/benchmark.json <==
{
  "protocol": {
    "epsilon": 1e-08,
    "peephole_tolerance": 1e-13,
    "repeats": 3,
    "ancillas": 0,
    "gate_library": [
      "arbitrary U(2)",
      "CNOT"
    ],
    "coupling": "all-to-all",
    "baseline": "independent unoptimized CS-based Quantum Shannon reference; no KAK/A.1/A.2",
    "target": "identical padded numerical matrices from the manuscript common Cholesky coordinates",
    "qiskit_executed": false
  },
  "environment": {
    "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "platform": "Linux-6.18.44-x86_64-with-glibc2.41",
    "processor": "",
    "threads": {
      "OPENBLAS_NUM_THREADS": "1",
      "OMP_NUM_THREADS": "1"
    }
  },
  "preprocessing": [
    {
      "seed": "main_n2",
      "assembly_s": 0.0006433499999616288
    },
    {
      "seed": "main_n3",
      "assembly_s": 0.0005329370000026756
    },
    {
      "seed": "main_n4",
      "assembly_s": 0.0022956629999839606
    },
    {
      "seed": "main_n5",
      "assembly_s": 0.0013880770000014309
    },
    {
      "seed": "main_n6",
      "assembly_s": 0.002969261000032475
    },
    {
      "seed": "main_n8",
      "assembly_s": 0.012534151000011207
    },
    {
      "seed": "coincident",
      "assembly_s": 0.0012648150000131864
    },
    {
      "seed": "alternative",
      "assembly_s": 0.001173338999990392
    }
  ],
  "results": [
    {
      "case": "main_n2_i1",
      "n": 2,
      "generator": 1,
      "M": 6,
      "data_qubits": 3,
      "ancillas": 0,
      "a": 0.029462782549439483,
      "c": 0.05412658773652741,
      "l": 0.2677861589595422,
      "target_sha256": "edb6bc5900fe9442c8232be4d7589cfd951906aa49da5abacb14ca6612c87617",
      "target_unitarity_defect": 1.11802039564126e-15,
      "structured": {
        "raw": {
          "cx": 120,
          "one_qubit": 140,
          "total": 260
        },
        "optimized": {
          "cx": 116,
          "one_qubit": 106,
          "total": 222
        },
        "depth": 196,
        "timing_samples": [
          {
            "construction_s": 0.0024685299999873678,
            "optimization_s": 0.0011420530000236795,
            "total_s": 0.0036105830000110473
          },
          {
            "construction_s": 0.0017211530000054154,
            "optimization_s": 0.002010373000018717,
            "total_s": 0.0037315260000241324
          },
          {
            "construction_s": 0.002670362000003479,
            "optimization_s": 0.0019667700000240984,
            "total_s": 0.004637132000027577
          }
        ],
        "median_construction_s": 0.0024685299999873678,
        "median_optimization_s": 0.0019667700000240984,
        "median_total_s": 0.0037315260000241324,
        "validation_s": 0.0022237340000401673,
        "phase_aligned_op_error": 1.4609993535871799e-15,
        "phase_aligned_fro_error": 2.712194539939588e-15,
        "alignment_phase": 9.395578841668153e-17,
        "ordinary_op_error": 1.4642059455188046e-15,
        "unitarity_defect": 1.3548629680355405e-15,
        "padding_leakage_op": 3.9615681296140873e-16,
        "padding_action_error_op": 7.763729753640081e-16,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 4,
          "core_reflections": 4,
          "spectator_reflections": 0,
          "active_coordinate_bound": 6,
          "actual_active_coordinates": 6,
          "rank_U_minus_I": 4,
          "block_off_pattern_error": 0.0,
          "fixed_coordinate_error": 0.0,
          "unitarity_error": 1.347845883775527e-15,
          "reflection_product_error": 2.98181597570834e-15,
          "normal_Schur_error": 9.675315679270452e-16,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 36,
          "one_qubit": 50,
          "total": 86
        },
        "optimized": {
          "cx": 36,
          "one_qubit": 50,
          "total": 86
        },
        "depth": 73,
        "timing_samples": [
          {
            "construction_s": 0.002278534000026866,
            "optimization_s": 0.00033910199999809265,
            "total_s": 0.0026176360000249588
          },
          {
            "construction_s": 0.0014428309999630073,
            "optimization_s": 0.0003169270000284996,
            "total_s": 0.001759757999991507
          },
          {
            "construction_s": 0.0014719209999611849,
            "optimization_s": 0.0003213250000158041,
            "total_s": 0.001793245999976989
          }
        ],
        "median_construction_s": 0.0014719209999611849,
        "median_optimization_s": 0.0003213250000158041,
        "median_total_s": 0.001793245999976989,
        "validation_s": 0.0008646750000025349,
        "phase_aligned_op_error": 1.7485830258525466e-15,
        "phase_aligned_fro_error": 3.0908591256582146e-15,
        "alignment_phase": -1.112907929772166e-16,
        "ordinary_op_error": 1.7217186804017197e-15,
        "unitarity_defect": 3.2209230375838347e-15,
        "padding_leakage_op": 4.261775746563643e-16,
        "padding_action_error_op": 1.7092622241372722e-15
      },
      "cx_reduction_fraction": -2.2222222222222223
    },
    {
      "case": "main_n3_i1",
      "n": 3,
      "generator": 1,
      "M": 12,
      "data_qubits": 4,
      "ancillas": 0,
      "a": 0.02209708691207961,
      "c": 0.03608439182435161,
      "l": 0.2677861589595422,
      "target_sha256": "f58ffbc7091d4abb8f9f9de41a40c29d66d3c5f4f8b645219ab9f471758817ec",
      "target_unitarity_defect": 9.491926607025138e-16,
      "structured": {
        "raw": {
          "cx": 206,
          "one_qubit": 238,
          "total": 444
        },
        "optimized": {
          "cx": 198,
          "one_qubit": 195,
          "total": 393
        },
        "depth": 335,
        "timing_samples": [
          {
            "construction_s": 0.0029604889999745865,
            "optimization_s": 0.0017057450000379504,
            "total_s": 0.004666234000012537
          },
          {
            "construction_s": 0.0031130540000390283,
            "optimization_s": 0.001866015999951287,
            "total_s": 0.004979069999990315
          },
          {
            "construction_s": 0.0027617869999971845,
            "optimization_s": 0.0017731439999693066,
            "total_s": 0.004534930999966491
          }
        ],
        "median_construction_s": 0.0029604889999745865,
        "median_optimization_s": 0.0017731439999693066,
        "median_total_s": 0.004666234000012537,
        "validation_s": 0.004077848000008544,
        "phase_aligned_op_error": 2.161433190330589e-15,
        "phase_aligned_fro_error": 3.934129488867522e-15,
        "alignment_phase": 7.166143019875523e-18,
        "ordinary_op_error": 2.1606484097855983e-15,
        "unitarity_defect": 2.466149198154768e-15,
        "padding_leakage_op": 7.551586094048019e-16,
        "padding_action_error_op": 1.1080417791536927e-15,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 6,
          "core_reflections": 5,
          "spectator_reflections": 1,
          "active_coordinate_bound": 10,
          "actual_active_coordinates": 10,
          "rank_U_minus_I": 6,
          "block_off_pattern_error": 5.505440306757436e-16,
          "fixed_coordinate_error": 0.0,
          "unitarity_error": 1.7990886154300685e-15,
          "reflection_product_error": 2.4229004257503108e-15,
          "normal_Schur_error": 1.3007648746916557e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 144,
          "one_qubit": 192,
          "total": 336
        },
        "optimized": {
          "cx": 144,
          "one_qubit": 168,
          "total": 312
        },
        "depth": 263,
        "timing_samples": [
          {
            "construction_s": 0.00593028499997672,
            "optimization_s": 0.0016704089999848293,
            "total_s": 0.00760069399996155
          },
          {
            "construction_s": 0.0062626899999713714,
            "optimization_s": 0.0015801360000295972,
            "total_s": 0.007842826000000969
          },
          {
            "construction_s": 0.005965322000008655,
            "optimization_s": 0.0013401410000142278,
            "total_s": 0.007305463000022883
          }
        ],
        "median_construction_s": 0.005965322000008655,
        "median_optimization_s": 0.0015801360000295972,
        "median_total_s": 0.00760069399996155,
        "validation_s": 0.004436802999975953,
        "phase_aligned_op_error": 1.2247979525167469e-14,
        "phase_aligned_fro_error": 2.9820720396937815e-14,
        "alignment_phase": 4.113961220700568e-17,
        "ordinary_op_error": 1.2269097699977198e-14,
        "unitarity_defect": 6.342778781462967e-15,
        "padding_leakage_op": 3.5038199629764383e-15,
        "padding_action_error_op": 9.373604225600952e-15
      },
      "cx_reduction_fraction": -0.375
    },
    {
      "case": "main_n3_i2",
      "n": 3,
      "generator": 2,
      "M": 12,
      "data_qubits": 4,
      "ancillas": 0,
      "a": 0.02209708691207961,
      "c": 0.03608439182435161,
      "l": 0.2677861589595422,
      "target_sha256": "71f9a1725001871a1855bf6724e0abfbe1da3a3e342c6a54a6b1a7779174eff6",
      "target_unitarity_defect": 7.993043384500727e-16,
      "structured": {
        "raw": {
          "cx": 214,
          "one_qubit": 246,
          "total": 460
        },
        "optimized": {
          "cx": 202,
          "one_qubit": 215,
          "total": 417
        },
        "depth": 360,
        "timing_samples": [
          {
            "construction_s": 0.0029735960000039086,
            "optimization_s": 0.0016932890000020961,
            "total_s": 0.004666885000006005
          },
          {
            "construction_s": 0.0029780909999885807,
            "optimization_s": 0.0018196200000488716,
            "total_s": 0.004797711000037452
          },
          {
            "construction_s": 0.0029906320000350206,
            "optimization_s": 0.001820239999972273,
            "total_s": 0.0048108720000072935
          }
        ],
        "median_construction_s": 0.0029780909999885807,
        "median_optimization_s": 0.0018196200000488716,
        "median_total_s": 0.004797711000037452,
        "validation_s": 0.003871893999985332,
        "phase_aligned_op_error": 2.1197491746185806e-15,
        "phase_aligned_fro_error": 3.940124158210501e-15,
        "alignment_phase": 1.1496541908205195e-16,
        "ordinary_op_error": 2.195318643766164e-15,
        "unitarity_defect": 2.0792215105489778e-15,
        "padding_leakage_op": 6.570331074298634e-16,
        "padding_action_error_op": 8.4057025487955e-16,
        "structure_checks": {
          "generator": 2,
          "reflection_count": 6,
          "core_reflections": 5,
          "spectator_reflections": 1,
          "active_coordinate_bound": 10,
          "actual_active_coordinates": 10,
          "rank_U_minus_I": 6,
          "block_off_pattern_error": 1.797058413745148e-16,
          "fixed_coordinate_error": 1.2432693116021407e-16,
          "unitarity_error": 1.111127418383622e-15,
          "reflection_product_error": 2.3154044907962854e-15,
          "normal_Schur_error": 1.360162207040317e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 168,
          "one_qubit": 232,
          "total": 400
        },
        "optimized": {
          "cx": 164,
          "one_qubit": 220,
          "total": 384
        },
        "depth": 317,
        "timing_samples": [
          {
            "construction_s": 0.006306988999995156,
            "optimization_s": 0.0016135879999978897,
            "total_s": 0.007920576999993045
          },
          {
            "construction_s": 0.006347851999976228,
            "optimization_s": 0.001628680000010263,
            "total_s": 0.007976531999986491
          },
          {
            "construction_s": 0.007093151999981728,
            "optimization_s": 0.0018878820000054475,
            "total_s": 0.008981033999987176
          }
        ],
        "median_construction_s": 0.006347851999976228,
        "median_optimization_s": 0.001628680000010263,
        "median_total_s": 0.007976531999986491,
        "validation_s": 0.003326745999970626,
        "phase_aligned_op_error": 1.259160815812487e-14,
        "phase_aligned_fro_error": 2.6557249475912766e-14,
        "alignment_phase": -5.434792933568391e-16,
        "ordinary_op_error": 1.2384422062219974e-14,
        "unitarity_defect": 5.9755858898436364e-15,
        "padding_leakage_op": 6.333018712418217e-15,
        "padding_action_error_op": 7.715709300841945e-15
      },
      "cx_reduction_fraction": -0.23170731707317072
    },
    {
      "case": "main_n4_i1",
      "n": 4,
      "generator": 1,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.017677669529663688,
      "c": 0.027063293868263706,
      "l": 0.2677861589595423,
      "target_sha256": "68fe7237b0663e609e5bceede677ccac443cc57c5a25d9472939c00a10c12bb0",
      "target_unitarity_defect": 1.2634904316485148e-15,
      "structured": {
        "raw": {
          "cx": 580,
          "one_qubit": 626,
          "total": 1206
        },
        "optimized": {
          "cx": 554,
          "one_qubit": 511,
          "total": 1065
        },
        "depth": 929,
        "timing_samples": [
          {
            "construction_s": 0.011066405999997642,
            "optimization_s": 0.0073993839999957345,
            "total_s": 0.018465789999993376
          },
          {
            "construction_s": 0.011557072000016433,
            "optimization_s": 0.005039210000006733,
            "total_s": 0.016596282000023166
          },
          {
            "construction_s": 0.008721861000026365,
            "optimization_s": 0.005637966999984201,
            "total_s": 0.014359828000010566
          }
        ],
        "median_construction_s": 0.011066405999997642,
        "median_optimization_s": 0.005637966999984201,
        "median_total_s": 0.016596282000023166,
        "validation_s": 0.012108231000013348,
        "phase_aligned_op_error": 3.333984337116073e-15,
        "phase_aligned_fro_error": 9.45208707165493e-15,
        "alignment_phase": -7.1438479539021e-17,
        "ordinary_op_error": 3.365066857610324e-15,
        "unitarity_defect": 5.775527729051172e-15,
        "padding_leakage_op": 9.502320597858354e-16,
        "padding_action_error_op": 2.5975139213914804e-15,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 4.835741161681138e-16,
          "fixed_coordinate_error": 1.1317290442408972e-16,
          "unitarity_error": 1.790626958394143e-15,
          "reflection_product_error": 3.3371926493816695e-15,
          "normal_Schur_error": 1.6095849220382777e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 718,
          "one_qubit": 922,
          "total": 1640
        },
        "depth": 1358,
        "timing_samples": [
          {
            "construction_s": 0.02987987400001657,
            "optimization_s": 0.008666843000014524,
            "total_s": 0.038546717000031094
          },
          {
            "construction_s": 0.046234250000054544,
            "optimization_s": 0.010813817999974162,
            "total_s": 0.05704806800002871
          },
          {
            "construction_s": 0.05710409799996796,
            "optimization_s": 0.010112173000038638,
            "total_s": 0.0672162710000066
          }
        ],
        "median_construction_s": 0.046234250000054544,
        "median_optimization_s": 0.010112173000038638,
        "median_total_s": 0.05704806800002871,
        "validation_s": 0.02095516200000702,
        "phase_aligned_op_error": 1.655698363752065e-14,
        "phase_aligned_fro_error": 5.2127532985534106e-14,
        "alignment_phase": 1.0852491432429987e-15,
        "ordinary_op_error": 1.7342663163549895e-14,
        "unitarity_defect": 1.70626583546937e-14,
        "padding_leakage_op": 1.1942843409958145e-14,
        "padding_action_error_op": 1.2681750115149908e-14
      },
      "cx_reduction_fraction": 0.22841225626740946
    },
    {
      "case": "main_n4_i2",
      "n": 4,
      "generator": 2,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.017677669529663688,
      "c": 0.027063293868263706,
      "l": 0.2677861589595423,
      "target_sha256": "905ac067d83efa34c1a92a650b2c3ead78c4d30203c44a64d7a0d4946f1652fa",
      "target_unitarity_defect": 1.6688209370019882e-15,
      "structured": {
        "raw": {
          "cx": 588,
          "one_qubit": 636,
          "total": 1224
        },
        "optimized": {
          "cx": 554,
          "one_qubit": 551,
          "total": 1105
        },
        "depth": 970,
        "timing_samples": [
          {
            "construction_s": 0.010989289000008284,
            "optimization_s": 0.007689642999991975,
            "total_s": 0.01867893200000026
          },
          {
            "construction_s": 0.008835084999986975,
            "optimization_s": 0.00786231099999668,
            "total_s": 0.016697395999983655
          },
          {
            "construction_s": 0.008258077000050434,
            "optimization_s": 0.006956431999981305,
            "total_s": 0.01521450900003174
          }
        ],
        "median_construction_s": 0.008835084999986975,
        "median_optimization_s": 0.007689642999991975,
        "median_total_s": 0.016697395999983655,
        "validation_s": 0.014626540999984172,
        "phase_aligned_op_error": 4.629396859837658e-15,
        "phase_aligned_fro_error": 1.1230866716683095e-14,
        "alignment_phase": -1.6900179966303851e-16,
        "ordinary_op_error": 4.749945425758915e-15,
        "unitarity_defect": 5.200806482154409e-15,
        "padding_leakage_op": 6.284420194596777e-16,
        "padding_action_error_op": 2.986875328760014e-15,
        "structure_checks": {
          "generator": 2,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 1.0183478583788455e-15,
          "fixed_coordinate_error": 3.1907476199521457e-16,
          "unitarity_error": 2.486374253773187e-15,
          "reflection_product_error": 4.67399756487056e-15,
          "normal_Schur_error": 2.0229917607143094e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "depth": 1411,
        "timing_samples": [
          {
            "construction_s": 0.03039495899997746,
            "optimization_s": 0.009603996000009829,
            "total_s": 0.03999895499998729
          },
          {
            "construction_s": 0.042152344999976776,
            "optimization_s": 0.00692243700001427,
            "total_s": 0.049074781999991046
          },
          {
            "construction_s": 0.026411874000018543,
            "optimization_s": 0.007190260000015769,
            "total_s": 0.03360213400003431
          }
        ],
        "median_construction_s": 0.03039495899997746,
        "median_optimization_s": 0.007190260000015769,
        "median_total_s": 0.03999895499998729,
        "validation_s": 0.027297079000049962,
        "phase_aligned_op_error": 1.4915715789332858e-14,
        "phase_aligned_fro_error": 4.6579863903541914e-14,
        "alignment_phase": 1.1163789337619601e-15,
        "ordinary_op_error": 1.506244978969469e-14,
        "unitarity_defect": 1.2146412798856677e-14,
        "padding_leakage_op": 8.686341010010242e-15,
        "padding_action_error_op": 1.217698103354381e-14
      },
      "cx_reduction_fraction": 0.2305555555555555
    },
    {
      "case": "main_n4_i3",
      "n": 4,
      "generator": 3,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.017677669529663688,
      "c": 0.027063293868263706,
      "l": 0.2677861589595423,
      "target_sha256": "9e43e86dd5734fc4240ce9309107c137605aa9efcdb71dd8d51f007ea4195f5f",
      "target_unitarity_defect": 1.2270244396812049e-15,
      "structured": {
        "raw": {
          "cx": 584,
          "one_qubit": 638,
          "total": 1222
        },
        "optimized": {
          "cx": 576,
          "one_qubit": 578,
          "total": 1154
        },
        "depth": 1010,
        "timing_samples": [
          {
            "construction_s": 0.006787507000012738,
            "optimization_s": 0.00456927700003007,
            "total_s": 0.011356784000042808
          },
          {
            "construction_s": 0.0067081200000416175,
            "optimization_s": 0.004670668999949612,
            "total_s": 0.01137878899999123
          },
          {
            "construction_s": 0.0070954939999978706,
            "optimization_s": 0.00488398900000675,
            "total_s": 0.01197948300000462
          }
        ],
        "median_construction_s": 0.006787507000012738,
        "median_optimization_s": 0.004670668999949612,
        "median_total_s": 0.01137878899999123,
        "validation_s": 0.013096836999977768,
        "phase_aligned_op_error": 5.115381968548795e-15,
        "phase_aligned_fro_error": 1.7947674871371844e-14,
        "alignment_phase": -2.3296358982760504e-16,
        "ordinary_op_error": 5.104342100317362e-15,
        "unitarity_defect": 9.355013796614301e-15,
        "padding_leakage_op": 1.9205452437376163e-15,
        "padding_action_error_op": 4.4278378792346276e-15,
        "structure_checks": {
          "generator": 3,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 1.4344092472568573e-16,
          "fixed_coordinate_error": 5.79808937563316e-17,
          "unitarity_error": 1.8134545016826867e-15,
          "reflection_product_error": 3.666372168892591e-15,
          "normal_Schur_error": 1.4777963138243304e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 718,
          "one_qubit": 938,
          "total": 1656
        },
        "depth": 1374,
        "timing_samples": [
          {
            "construction_s": 0.036019015000022137,
            "optimization_s": 0.007435497000017222,
            "total_s": 0.04345451200003936
          },
          {
            "construction_s": 0.042764966999982335,
            "optimization_s": 0.008775485999990451,
            "total_s": 0.051540452999972786
          },
          {
            "construction_s": 0.028214728000023115,
            "optimization_s": 0.006911021999997047,
            "total_s": 0.03512575000002016
          }
        ],
        "median_construction_s": 0.036019015000022137,
        "median_optimization_s": 0.007435497000017222,
        "median_total_s": 0.04345451200003936,
        "validation_s": 0.021210812999981954,
        "phase_aligned_op_error": 1.6044600843086367e-14,
        "phase_aligned_fro_error": 4.9426605263702073e-14,
        "alignment_phase": 6.26143983430345e-17,
        "ordinary_op_error": 1.605850119276198e-14,
        "unitarity_defect": 1.3950225866812324e-14,
        "padding_leakage_op": 9.750955386747157e-15,
        "padding_action_error_op": 1.3362340850991897e-14
      },
      "cx_reduction_fraction": 0.1977715877437326
    },
    {
      "case": "main_n5_i1",
      "n": 5,
      "generator": 1,
      "M": 30,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "l": 0.2677861589595422,
      "target_sha256": "8d05090f294fa2599f1660990c8f528632715ea1fbff0f3d229fb340e08c4ab8",
      "target_unitarity_defect": 2.0513865506841205e-15,
      "structured": {
        "raw": {
          "cx": 1018,
          "one_qubit": 1076,
          "total": 2094
        },
        "optimized": {
          "cx": 986,
          "one_qubit": 939,
          "total": 1925
        },
        "depth": 1708,
        "timing_samples": [
          {
            "construction_s": 0.014861970000026758,
            "optimization_s": 0.008921678999968208,
            "total_s": 0.023783648999994966
          },
          {
            "construction_s": 0.013761490000035792,
            "optimization_s": 0.008583745000009912,
            "total_s": 0.022345235000045705
          },
          {
            "construction_s": 0.014347100999998474,
            "optimization_s": 0.008061037999993914,
            "total_s": 0.02240813899999239
          }
        ],
        "median_construction_s": 0.014347100999998474,
        "median_optimization_s": 0.008583745000009912,
        "median_total_s": 0.02240813899999239,
        "validation_s": 0.03960123299998486,
        "phase_aligned_op_error": 6.758036690408747e-15,
        "phase_aligned_fro_error": 2.64072261212153e-14,
        "alignment_phase": 1.198123917608356e-17,
        "ordinary_op_error": 6.759161440997398e-15,
        "unitarity_defect": 1.3142149107601764e-14,
        "padding_leakage_op": 2.6655826536084333e-15,
        "padding_action_error_op": 6.758036690408748e-15,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 2.402638481794405e-15,
          "fixed_coordinate_error": 6.66405167915073e-16,
          "unitarity_error": 4.1282676215834876e-15,
          "reflection_product_error": 3.711532512825534e-15,
          "normal_Schur_error": 1.534426737927038e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2016,
          "one_qubit": 2656,
          "total": 4672
        },
        "optimized": {
          "cx": 2016,
          "one_qubit": 2472,
          "total": 4488
        },
        "depth": 3775,
        "timing_samples": [
          {
            "construction_s": 0.08368947700000717,
            "optimization_s": 0.0203188429999841,
            "total_s": 0.10400831999999127
          },
          {
            "construction_s": 0.09569107300001178,
            "optimization_s": 0.021969244999979765,
            "total_s": 0.11766031799999155
          },
          {
            "construction_s": 0.12059549299999617,
            "optimization_s": 0.038448108000011416,
            "total_s": 0.15904360100000758
          }
        ],
        "median_construction_s": 0.09569107300001178,
        "median_optimization_s": 0.021969244999979765,
        "median_total_s": 0.11766031799999155,
        "validation_s": 0.09789306200002557,
        "phase_aligned_op_error": 3.017577421167741e-14,
        "phase_aligned_fro_error": 1.300324935120536e-13,
        "alignment_phase": -3.8753266616838225e-16,
        "ordinary_op_error": 3.022924754446315e-14,
        "unitarity_defect": 1.8664771422607096e-14,
        "padding_leakage_op": 2.1104290259965978e-14,
        "padding_action_error_op": 2.8395696181403326e-14
      },
      "cx_reduction_fraction": 0.5109126984126984
    },
    {
      "case": "main_n5_i2",
      "n": 5,
      "generator": 2,
      "M": 30,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "l": 0.2677861589595422,
      "target_sha256": "fe2485ff802152e88295d7d1e2b8b08a50b717c473b2c9b6b9a8e2cf95c65192",
      "target_unitarity_defect": 1.9858696321024805e-15,
      "structured": {
        "raw": {
          "cx": 1026,
          "one_qubit": 1088,
          "total": 2114
        },
        "optimized": {
          "cx": 986,
          "one_qubit": 999,
          "total": 1985
        },
        "depth": 1769,
        "timing_samples": [
          {
            "construction_s": 0.013502770999991753,
            "optimization_s": 0.007483524999997826,
            "total_s": 0.02098629599998958
          },
          {
            "construction_s": 0.013479389999986324,
            "optimization_s": 0.007823981999990792,
            "total_s": 0.021303371999977117
          },
          {
            "construction_s": 0.013282185999969442,
            "optimization_s": 0.009376554000027681,
            "total_s": 0.022658739999997124
          }
        ],
        "median_construction_s": 0.013479389999986324,
        "median_optimization_s": 0.007823981999990792,
        "median_total_s": 0.021303371999977117,
        "validation_s": 0.03812990799997351,
        "phase_aligned_op_error": 9.832548340303555e-15,
        "phase_aligned_fro_error": 2.8820726440179594e-14,
        "alignment_phase": -6.815107532001016e-17,
        "ordinary_op_error": 9.835741741370485e-15,
        "unitarity_defect": 1.942483169375115e-14,
        "padding_leakage_op": 2.9617848144222794e-15,
        "padding_action_error_op": 9.363429688307444e-15,
        "structure_checks": {
          "generator": 2,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 6.683327623044958e-16,
          "fixed_coordinate_error": 2.407915478750147e-16,
          "unitarity_error": 2.5401586507359852e-15,
          "reflection_product_error": 3.568817740829199e-15,
          "normal_Schur_error": 1.8984587637084023e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2016,
          "one_qubit": 2656,
          "total": 4672
        },
        "optimized": {
          "cx": 2016,
          "one_qubit": 2468,
          "total": 4484
        },
        "depth": 3771,
        "timing_samples": [
          {
            "construction_s": 0.11050792300000012,
            "optimization_s": 0.023898325999994086,
            "total_s": 0.1344062489999942
          },
          {
            "construction_s": 0.07674738699995487,
            "optimization_s": 0.02358183100000133,
            "total_s": 0.1003292179999562
          },
          {
            "construction_s": 0.08420813500003987,
            "optimization_s": 0.026918548999958603,
            "total_s": 0.11112668399999848
          }
        ],
        "median_construction_s": 0.08420813500003987,
        "median_optimization_s": 0.023898325999994086,
        "median_total_s": 0.11112668399999848,
        "validation_s": 0.09927562400002898,
        "phase_aligned_op_error": 2.803712913723681e-14,
        "phase_aligned_fro_error": 1.1537487588164602e-13,
        "alignment_phase": 9.75540039109055e-16,
        "ordinary_op_error": 2.864703132111092e-14,
        "unitarity_defect": 2.703754195281196e-14,
        "padding_leakage_op": 1.5853975455764313e-14,
        "padding_action_error_op": 2.6703883974450872e-14
      },
      "cx_reduction_fraction": 0.5109126984126984
    },
    {
      "case": "main_n5_i3",
      "n": 5,
      "generator": 3,
      "M": 30,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "l": 0.2677861589595422,
      "target_sha256": "4704b8166d2e4f2e55acf5d41f83805d4286a6a3e6aae724715902eecb946e1d",
      "target_unitarity_defect": 1.7204186102101316e-15,
      "structured": {
        "raw": {
          "cx": 1024,
          "one_qubit": 1092,
          "total": 2116
        },
        "optimized": {
          "cx": 1012,
          "one_qubit": 1019,
          "total": 2031
        },
        "depth": 1807,
        "timing_samples": [
          {
            "construction_s": 0.026768769999989672,
            "optimization_s": 0.01637062300000025,
            "total_s": 0.04313939299998992
          },
          {
            "construction_s": 0.03327967199999193,
            "optimization_s": 0.014567494999994324,
            "total_s": 0.04784716699998626
          },
          {
            "construction_s": 0.017759558999955516,
            "optimization_s": 0.009159709000016392,
            "total_s": 0.026919267999971908
          }
        ],
        "median_construction_s": 0.026768769999989672,
        "median_optimization_s": 0.014567494999994324,
        "median_total_s": 0.04313939299998992,
        "validation_s": 0.048708665999981804,
        "phase_aligned_op_error": 8.310687216871662e-15,
        "phase_aligned_fro_error": 3.196071716949122e-14,
        "alignment_phase": 1.1400573515274357e-16,
        "ordinary_op_error": 8.333809482627711e-15,
        "unitarity_defect": 1.5795053350803785e-14,
        "padding_leakage_op": 3.2837529603551992e-15,
        "padding_action_error_op": 8.155588693104613e-15,
        "structure_checks": {
          "generator": 3,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 1.3303300354078413e-15,
          "fixed_coordinate_error": 5.722253198428182e-16,
          "unitarity_error": 2.727253439241815e-15,
          "reflection_product_error": 3.7346597489473044e-15,
          "normal_Schur_error": 1.5596926627256277e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2016,
          "one_qubit": 2656,
          "total": 4672
        },
        "optimized": {
          "cx": 2016,
          "one_qubit": 2472,
          "total": 4488
        },
        "depth": 3775,
        "timing_samples": [
          {
            "construction_s": 0.09508496000000832,
            "optimization_s": 0.01938900099997909,
            "total_s": 0.11447396099998741
          },
          {
            "construction_s": 0.10247678199999655,
            "optimization_s": 0.024411081000039303,
            "total_s": 0.12688786300003585
          },
          {
            "construction_s": 0.11347760900002868,
            "optimization_s": 0.022456696000006104,
            "total_s": 0.13593430500003478
          }
        ],
        "median_construction_s": 0.10247678199999655,
        "median_optimization_s": 0.022456696000006104,
        "median_total_s": 0.12688786300003585,
        "validation_s": 0.09290747900001861,
        "phase_aligned_op_error": 3.4268818610609365e-14,
        "phase_aligned_fro_error": 1.433248453739845e-13,
        "alignment_phase": -5.06823635037382e-16,
        "ordinary_op_error": 3.458006603291092e-14,
        "unitarity_defect": 2.652764200394848e-14,
        "padding_leakage_op": 1.7745855569989527e-14,
        "padding_action_error_op": 3.4039658249562614e-14
      },
      "cx_reduction_fraction": 0.498015873015873
    },
    {
      "case": "main_n5_i4",
      "n": 5,
      "generator": 4,
      "M": 30,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "l": 0.2677861589595422,
      "target_sha256": "213e0c65b6e94a5faea7a2cecaafcf96b199b0afc355a0e967cd7800975aed94",
      "target_unitarity_defect": 3.805787439930912e-15,
      "structured": {
        "raw": {
          "cx": 1040,
          "one_qubit": 1100,
          "total": 2140
        },
        "optimized": {
          "cx": 1012,
          "one_qubit": 1021,
          "total": 2033
        },
        "depth": 1807,
        "timing_samples": [
          {
            "construction_s": 0.016146912000010616,
            "optimization_s": 0.008220609999966655,
            "total_s": 0.02436752199997727
          },
          {
            "construction_s": 0.014234110000018063,
            "optimization_s": 0.007929816000000756,
            "total_s": 0.02216392600001882
          },
          {
            "construction_s": 0.012895611000033114,
            "optimization_s": 0.008310444000017014,
            "total_s": 0.021206055000050128
          }
        ],
        "median_construction_s": 0.014234110000018063,
        "median_optimization_s": 0.008220609999966655,
        "median_total_s": 0.02216392600001882,
        "validation_s": 0.04428585299996257,
        "phase_aligned_op_error": 8.170130067686096e-15,
        "phase_aligned_fro_error": 3.180721376996516e-14,
        "alignment_phase": 2.934162639614484e-16,
        "ordinary_op_error": 8.194035654717668e-15,
        "unitarity_defect": 1.4915315961477415e-14,
        "padding_leakage_op": 3.466679297637269e-15,
        "padding_action_error_op": 8.043715094534524e-15,
        "structure_checks": {
          "generator": 4,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 1.3386978011363274e-15,
          "fixed_coordinate_error": 1.9702692386517054e-16,
          "unitarity_error": 4.481306946568272e-15,
          "reflection_product_error": 4.3923262972005086e-15,
          "normal_Schur_error": 2.6923639215362024e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2976,
          "one_qubit": 4000,
          "total": 6976
        },
        "optimized": {
          "cx": 2976,
          "one_qubit": 3976,
          "total": 6952
        },
        "depth": 5803,
        "timing_samples": [
          {
            "construction_s": 0.19145496999999523,
            "optimization_s": 0.04545526100002917,
            "total_s": 0.2369102310000244
          },
          {
            "construction_s": 0.14002890599999773,
            "optimization_s": 0.028146719999995184,
            "total_s": 0.16817562599999292
          },
          {
            "construction_s": 0.14450240200000053,
            "optimization_s": 0.041154198000015185,
            "total_s": 0.18565660000001571
          }
        ],
        "median_construction_s": 0.14450240200000053,
        "median_optimization_s": 0.041154198000015185,
        "median_total_s": 0.18565660000001571,
        "validation_s": 0.13457455600001822,
        "phase_aligned_op_error": 3.887872204789602e-14,
        "phase_aligned_fro_error": 1.7010861528494072e-13,
        "alignment_phase": 1.9103556858215672e-15,
        "ordinary_op_error": 4.035002542809718e-14,
        "unitarity_defect": 3.7027876145068124e-14,
        "padding_leakage_op": 2.307910527545391e-14,
        "padding_action_error_op": 3.66098449888285e-14
      },
      "cx_reduction_fraction": 0.6599462365591398
    },
    {
      "case": "main_n6_i1",
      "n": 6,
      "generator": 1,
      "M": 42,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "target_sha256": "f858c1987560b48cec1c106e792990803e3dc0b228733fb139234cdb023151ef",
      "target_unitarity_defect": 1.714945389806994e-15,
      "structured": {
        "raw": {
          "cx": 1200,
          "one_qubit": 1272,
          "total": 2472
        },
        "optimized": {
          "cx": 1162,
          "one_qubit": 1111,
          "total": 2273
        },
        "depth": 2012,
        "timing_samples": [
          {
            "construction_s": 0.030457226000009996,
            "optimization_s": 0.01301492700002882,
            "total_s": 0.043472153000038816
          },
          {
            "construction_s": 0.031125843999973313,
            "optimization_s": 0.012272316999997201,
            "total_s": 0.043398160999970514
          },
          {
            "construction_s": 0.020300662000011016,
            "optimization_s": 0.01199390400000766,
            "total_s": 0.032294566000018676
          }
        ],
        "median_construction_s": 0.030457226000009996,
        "median_optimization_s": 0.012272316999997201,
        "median_total_s": 0.043398160999970514,
        "validation_s": 0.04537085900000193,
        "phase_aligned_op_error": 2.830270706581846e-14,
        "phase_aligned_fro_error": 1.8730319315809163e-13,
        "alignment_phase": 1.0161449054038643e-17,
        "ordinary_op_error": 2.8302205188002004e-14,
        "unitarity_defect": 5.621431939750473e-14,
        "padding_leakage_op": 2.7488982767144047e-15,
        "padding_action_error_op": 2.7758455293592733e-14,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 1.285330438573321e-15,
          "fixed_coordinate_error": 3.0810608526194896e-16,
          "unitarity_error": 2.6758528813897924e-15,
          "reflection_product_error": 4.646679283238044e-15,
          "normal_Schur_error": 1.4067612409101837e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2304,
          "one_qubit": 3072,
          "total": 5376
        },
        "optimized": {
          "cx": 2304,
          "one_qubit": 2944,
          "total": 5248
        },
        "depth": 4389,
        "timing_samples": [
          {
            "construction_s": 0.13093080800001644,
            "optimization_s": 0.024602607000019816,
            "total_s": 0.15553341500003626
          },
          {
            "construction_s": 0.09844740199997659,
            "optimization_s": 0.025331885000014154,
            "total_s": 0.12377928699999075
          },
          {
            "construction_s": 0.11276227299998709,
            "optimization_s": 0.02814042700003938,
            "total_s": 0.14090270000002647
          }
        ],
        "median_construction_s": 0.11276227299998709,
        "median_optimization_s": 0.025331885000014154,
        "median_total_s": 0.14090270000002647,
        "validation_s": 0.1069365029999858,
        "phase_aligned_op_error": 3.286155346350245e-14,
        "phase_aligned_fro_error": 1.3514963871672316e-13,
        "alignment_phase": -2.72755072957819e-15,
        "ordinary_op_error": 3.264050789903726e-14,
        "unitarity_defect": 2.8297888820700425e-14,
        "padding_leakage_op": 1.8166129551512244e-14,
        "padding_action_error_op": 2.7902264541234566e-14
      },
      "cx_reduction_fraction": 0.4956597222222222
    },
    {
      "case": "main_n6_i2",
      "n": 6,
      "generator": 2,
      "M": 42,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "target_sha256": "0c1890e2d8840130760be9e7589eb4ba405c8294007139e145a1a3a8c3701f0c",
      "target_unitarity_defect": 2.3888787627776196e-15,
      "structured": {
        "raw": {
          "cx": 1208,
          "one_qubit": 1286,
          "total": 2494
        },
        "optimized": {
          "cx": 1162,
          "one_qubit": 1175,
          "total": 2337
        },
        "depth": 2077,
        "timing_samples": [
          {
            "construction_s": 0.02576381799997307,
            "optimization_s": 0.010016258000007383,
            "total_s": 0.035780075999980454
          },
          {
            "construction_s": 0.018694215999971675,
            "optimization_s": 0.009717365000028622,
            "total_s": 0.028411581000000297
          },
          {
            "construction_s": 0.016041483999970296,
            "optimization_s": 0.010535482000022967,
            "total_s": 0.026576965999993263
          }
        ],
        "median_construction_s": 0.018694215999971675,
        "median_optimization_s": 0.010016258000007383,
        "median_total_s": 0.028411581000000297,
        "validation_s": 0.044868413000017426,
        "phase_aligned_op_error": 2.986176545257111e-14,
        "phase_aligned_fro_error": 1.7908691300570294e-13,
        "alignment_phase": -1.729408025324853e-16,
        "ordinary_op_error": 2.985953921218124e-14,
        "unitarity_defect": 5.968605523299541e-14,
        "padding_leakage_op": 3.545698743740871e-15,
        "padding_action_error_op": 2.981230056701299e-14,
        "structure_checks": {
          "generator": 2,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 3.020076234787042e-15,
          "fixed_coordinate_error": 1.2899633508799145e-15,
          "unitarity_error": 5.018297812976533e-15,
          "reflection_product_error": 4.564018328740668e-15,
          "normal_Schur_error": 1.7589736106093051e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2304,
          "one_qubit": 3072,
          "total": 5376
        },
        "optimized": {
          "cx": 2304,
          "one_qubit": 2960,
          "total": 5264
        },
        "depth": 4405,
        "timing_samples": [
          {
            "construction_s": 0.12430598499997814,
            "optimization_s": 0.03413402699999324,
            "total_s": 0.15844001199997138
          },
          {
            "construction_s": 0.14708535100004383,
            "optimization_s": 0.026554922000002534,
            "total_s": 0.17364027300004636
          },
          {
            "construction_s": 0.10268614500000695,
            "optimization_s": 0.024710852999987765,
            "total_s": 0.1273969979999947
          }
        ],
        "median_construction_s": 0.12430598499997814,
        "median_optimization_s": 0.026554922000002534,
        "median_total_s": 0.15844001199997138,
        "validation_s": 0.1178549750000002,
        "phase_aligned_op_error": 3.285273157620699e-14,
        "phase_aligned_fro_error": 1.5356874307664156e-13,
        "alignment_phase": -8.124040125029493e-16,
        "ordinary_op_error": 3.2308084455045024e-14,
        "unitarity_defect": 4.088943369015422e-14,
        "padding_leakage_op": 1.7875765574650318e-14,
        "padding_action_error_op": 3.0401494271757626e-14
      },
      "cx_reduction_fraction": 0.4956597222222222
    },
    {
      "case": "main_n6_i3",
      "n": 6,
      "generator": 3,
      "M": 42,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "target_sha256": "3d16c1322546edea77cd22928591082535681544bdb9c437dbe7acb0525ce63b",
      "target_unitarity_defect": 1.6979523992374946e-15,
      "structured": {
        "raw": {
          "cx": 1208,
          "one_qubit": 1292,
          "total": 2500
        },
        "optimized": {
          "cx": 1192,
          "one_qubit": 1205,
          "total": 2397
        },
        "depth": 2129,
        "timing_samples": [
          {
            "construction_s": 0.018615088000046853,
            "optimization_s": 0.01427237799998693,
            "total_s": 0.03288746600003378
          },
          {
            "construction_s": 0.018606022000028588,
            "optimization_s": 0.011069794999968963,
            "total_s": 0.02967581699999755
          },
          {
            "construction_s": 0.017460199000026932,
            "optimization_s": 0.009402474000012262,
            "total_s": 0.026862673000039194
          }
        ],
        "median_construction_s": 0.018606022000028588,
        "median_optimization_s": 0.011069794999968963,
        "median_total_s": 0.02967581699999755,
        "validation_s": 0.04871903299999758,
        "phase_aligned_op_error": 2.965795249645352e-14,
        "phase_aligned_fro_error": 1.94205877658615e-13,
        "alignment_phase": -2.2812694980964623e-17,
        "ordinary_op_error": 2.965871490021212e-14,
        "unitarity_defect": 5.901050802298789e-14,
        "padding_leakage_op": 2.264379764493327e-15,
        "padding_action_error_op": 2.965795249645352e-14,
        "structure_checks": {
          "generator": 3,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 6.022326482569731e-16,
          "fixed_coordinate_error": 3.007857007059788e-16,
          "unitarity_error": 2.3844657694908627e-15,
          "reflection_product_error": 5.6103161025430035e-15,
          "normal_Schur_error": 2.126820342512985e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2304,
          "one_qubit": 3072,
          "total": 5376
        },
        "optimized": {
          "cx": 2304,
          "one_qubit": 2960,
          "total": 5264
        },
        "depth": 4405,
        "timing_samples": [
          {
            "construction_s": 0.0921392179999998,
            "optimization_s": 0.02591112699997211,
            "total_s": 0.11805034499997191
          },
          {
            "construction_s": 0.12426610400001437,
            "optimization_s": 0.02659207400000696,
            "total_s": 0.15085817800002133
          },
          {
            "construction_s": 0.2753660690000288,
            "optimization_s": 0.023479232999989108,
            "total_s": 0.2988453020000179
          }
        ],
        "median_construction_s": 0.12426610400001437,
        "median_optimization_s": 0.02591112699997211,
        "median_total_s": 0.15085817800002133,
        "validation_s": 0.12190943799998877,
        "phase_aligned_op_error": 3.114942750714968e-14,
        "phase_aligned_fro_error": 1.3596838497397156e-13,
        "alignment_phase": -1.4479977777235556e-15,
        "ordinary_op_error": 3.218015016036635e-14,
        "unitarity_defect": 2.3611971836618805e-14,
        "padding_leakage_op": 1.973399200824132e-14,
        "padding_action_error_op": 2.99873667643245e-14
      },
      "cx_reduction_fraction": 0.48263888888888884
    },
    {
      "case": "main_n6_i4",
      "n": 6,
      "generator": 4,
      "M": 42,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "target_sha256": "89da20af5c6f622467c95af8b09a4e0c251c3cf09245aac0376c313d60531b56",
      "target_unitarity_defect": 1.5871416041501514e-15,
      "structured": {
        "raw": {
          "cx": 1224,
          "one_qubit": 1300,
          "total": 2524
        },
        "optimized": {
          "cx": 1192,
          "one_qubit": 1207,
          "total": 2399
        },
        "depth": 2129,
        "timing_samples": [
          {
            "construction_s": 0.01933969999998908,
            "optimization_s": 0.009476593000044886,
            "total_s": 0.028816293000033966
          },
          {
            "construction_s": 0.017129801000010048,
            "optimization_s": 0.014666615999999522,
            "total_s": 0.03179641700000957
          },
          {
            "construction_s": 0.017427334000046812,
            "optimization_s": 0.010077924999961851,
            "total_s": 0.027505259000008664
          }
        ],
        "median_construction_s": 0.017427334000046812,
        "median_optimization_s": 0.010077924999961851,
        "median_total_s": 0.028816293000033966,
        "validation_s": 0.0430194580000034,
        "phase_aligned_op_error": 3.3091232884667803e-14,
        "phase_aligned_fro_error": 2.0685966228061995e-13,
        "alignment_phase": 2.112763397239205e-16,
        "ordinary_op_error": 3.309728652963672e-14,
        "unitarity_defect": 6.578706505765218e-14,
        "padding_leakage_op": 4.3305014891946316e-15,
        "padding_action_error_op": 3.093190258430832e-14,
        "structure_checks": {
          "generator": 4,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 9.016056006251443e-16,
          "fixed_coordinate_error": 4.974792719755582e-16,
          "unitarity_error": 2.6330444404042177e-15,
          "reflection_product_error": 4.673420296571064e-15,
          "normal_Schur_error": 2.381544584623087e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2976,
          "one_qubit": 4000,
          "total": 6976
        },
        "optimized": {
          "cx": 2976,
          "one_qubit": 4000,
          "total": 6976
        },
        "depth": 5827,
        "timing_samples": [
          {
            "construction_s": 0.12756172000001698,
            "optimization_s": 0.03376250599995956,
            "total_s": 0.16132422599997653
          },
          {
            "construction_s": 0.16104328300002635,
            "optimization_s": 0.03551318600000286,
            "total_s": 0.1965564690000292
          },
          {
            "construction_s": 0.18434883599996965,
            "optimization_s": 0.030130792000022666,
            "total_s": 0.21447962799999232
          }
        ],
        "median_construction_s": 0.16104328300002635,
        "median_optimization_s": 0.03376250599995956,
        "median_total_s": 0.1965564690000292,
        "validation_s": 0.14327957299997252,
        "phase_aligned_op_error": 3.618951704043579e-14,
        "phase_aligned_fro_error": 1.5076796293070436e-13,
        "alignment_phase": 1.4340384336611553e-16,
        "ordinary_op_error": 3.6168967102454113e-14,
        "unitarity_defect": 2.3671423831426367e-14,
        "padding_leakage_op": 2.172926626172702e-14,
        "padding_action_error_op": 3.071281110027427e-14
      },
      "cx_reduction_fraction": 0.5994623655913979
    },
    {
      "case": "main_n6_i5",
      "n": 6,
      "generator": 5,
      "M": 42,
      "data_qubits": 6,
      "ancillas": 0,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "target_sha256": "b560932e5f9e94f74a8259a4c50f1c7572975f8b71b4ee73c2f68c9562f3f719",
      "target_unitarity_defect": 2.2647839010333563e-15,
      "structured": {
        "raw": {
          "cx": 1200,
          "one_qubit": 1292,
          "total": 2492
        },
        "optimized": {
          "cx": 1190,
          "one_qubit": 1206,
          "total": 2396
        },
        "depth": 2126,
        "timing_samples": [
          {
            "construction_s": 0.01737886000000799,
            "optimization_s": 0.00960746499998777,
            "total_s": 0.02698632499999576
          },
          {
            "construction_s": 0.020261364000020876,
            "optimization_s": 0.01449899499999674,
            "total_s": 0.034760359000017615
          },
          {
            "construction_s": 0.01698844099996677,
            "optimization_s": 0.009325794999995196,
            "total_s": 0.026314235999961966
          }
        ],
        "median_construction_s": 0.01737886000000799,
        "median_optimization_s": 0.00960746499998777,
        "median_total_s": 0.02698632499999576,
        "validation_s": 0.04380104400001983,
        "phase_aligned_op_error": 3.069140023283424e-14,
        "phase_aligned_fro_error": 2.088273711265234e-13,
        "alignment_phase": -2.5132270082372345e-16,
        "ordinary_op_error": 3.0698548696730365e-14,
        "unitarity_defect": 6.110362522784605e-14,
        "padding_leakage_op": 3.028899505673006e-15,
        "padding_action_error_op": 3.043830428936338e-14,
        "structure_checks": {
          "generator": 5,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 2.9119703332943224e-16,
          "fixed_coordinate_error": 3.217583432076304e-16,
          "unitarity_error": 2.6639006357687292e-15,
          "reflection_product_error": 4.6257351467551976e-15,
          "normal_Schur_error": 2.390289371222435e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 2304,
          "one_qubit": 3072,
          "total": 5376
        },
        "optimized": {
          "cx": 2304,
          "one_qubit": 2928,
          "total": 5232
        },
        "depth": 4373,
        "timing_samples": [
          {
            "construction_s": 0.11742807100000618,
            "optimization_s": 0.026911746999985553,
            "total_s": 0.14433981799999174
          },
          {
            "construction_s": 0.11570089100001724,
            "optimization_s": 0.030841641999984404,
            "total_s": 0.14654253300000164
          },
          {
            "construction_s": 0.1431056860000126,
            "optimization_s": 0.023494222000010723,
            "total_s": 0.16659990800002333
          }
        ],
        "median_construction_s": 0.11742807100000618,
        "median_optimization_s": 0.026911746999985553,
        "median_total_s": 0.14654253300000164,
        "validation_s": 0.10593124600001147,
        "phase_aligned_op_error": 3.3728997940463515e-14,
        "phase_aligned_fro_error": 1.520204271569836e-13,
        "alignment_phase": -2.780971028237275e-15,
        "ordinary_op_error": 3.488999846253385e-14,
        "unitarity_defect": 3.610778155399089e-14,
        "padding_leakage_op": 1.9812400659461028e-14,
        "padding_action_error_op": 3.0895902544216565e-14
      },
      "cx_reduction_fraction": 0.4835069444444444
    },
    {
      "case": "main_n8_i1",
      "n": 8,
      "generator": 1,
      "M": 72,
      "data_qubits": 7,
      "ancillas": 0,
      "a": 0.009820927516479828,
      "c": 0.013531646934131853,
      "l": 0.2677861589595422,
      "target_sha256": "35c4b1476180db0d6e3afa4d2a96c67ae64a7a8c6d29492f9db0649346488ad0",
      "target_unitarity_defect": 1.6247026474981192e-15,
      "structured": {
        "raw": {
          "cx": 3228,
          "one_qubit": 3330,
          "total": 6558
        },
        "optimized": {
          "cx": 3178,
          "one_qubit": 2955,
          "total": 6133
        },
        "depth": 5645,
        "timing_samples": [
          {
            "construction_s": 0.05709521699998277,
            "optimization_s": 0.02472283800000241,
            "total_s": 0.08181805499998518
          },
          {
            "construction_s": 0.052261049999970055,
            "optimization_s": 0.042214086000001316,
            "total_s": 0.09447513599997137
          },
          {
            "construction_s": 0.05535667399999511,
            "optimization_s": 0.029953963000025396,
            "total_s": 0.0853106370000205
          }
        ],
        "median_construction_s": 0.05535667399999511,
        "median_optimization_s": 0.029953963000025396,
        "median_total_s": 0.0853106370000205,
        "validation_s": 0.34533416399995076,
        "phase_aligned_op_error": 8.294524399434752e-14,
        "phase_aligned_fro_error": 8.14804626703537e-13,
        "alignment_phase": -3.14847795945581e-17,
        "ordinary_op_error": 8.294455257208297e-14,
        "unitarity_defect": 1.6567945930472794e-13,
        "padding_leakage_op": 5.110131395249954e-15,
        "padding_action_error_op": 8.173138798976175e-14,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.8369158384490547e-15,
          "fixed_coordinate_error": 8.754380076334737e-16,
          "unitarity_error": 3.91854234763212e-15,
          "reflection_product_error": 4.934079346809914e-15,
          "normal_Schur_error": 1.7120475123853652e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 12096,
          "one_qubit": 16192,
          "total": 28288
        },
        "optimized": {
          "cx": 12096,
          "one_qubit": 16056,
          "total": 28152
        },
        "depth": 23549,
        "timing_samples": [
          {
            "construction_s": 0.7086984829999778,
            "optimization_s": 0.15323209600001064,
            "total_s": 0.8619305789999885
          },
          {
            "construction_s": 0.6657109309999782,
            "optimization_s": 0.16636959300001308,
            "total_s": 0.8320805239999913
          },
          {
            "construction_s": 0.7218911760000424,
            "optimization_s": 0.13930697699998973,
            "total_s": 0.8611981530000321
          }
        ],
        "median_construction_s": 0.7086984829999778,
        "median_optimization_s": 0.15323209600001064,
        "median_total_s": 0.8611981530000321,
        "validation_s": 1.652535126000032,
        "phase_aligned_op_error": 8.103753501243571e-14,
        "phase_aligned_fro_error": 5.066141522328101e-13,
        "alignment_phase": -3.2707516994831472e-15,
        "ordinary_op_error": 8.329115279752135e-14,
        "unitarity_defect": 8.603343987819444e-14,
        "padding_leakage_op": 4.7200662763631913e-14,
        "padding_action_error_op": 6.965312491262133e-14
      },
      "cx_reduction_fraction": 0.7372685185185186
    },
    {
      "case": "main_n8_i4",
      "n": 8,
      "generator": 4,
      "M": 72,
      "data_qubits": 7,
      "ancillas": 0,
      "a": 0.009820927516479828,
      "c": 0.013531646934131853,
      "l": 0.2677861589595422,
      "target_sha256": "e147555da41fd93dac84cd32d9be6582e5a2580be169f31476b586863c678278",
      "target_unitarity_defect": 2.889303871999937e-15,
      "structured": {
        "raw": {
          "cx": 3256,
          "one_qubit": 3366,
          "total": 6622
        },
        "optimized": {
          "cx": 3196,
          "one_qubit": 3191,
          "total": 6387
        },
        "depth": 5887,
        "timing_samples": [
          {
            "construction_s": 0.08523768800000653,
            "optimization_s": 0.026842057999999724,
            "total_s": 0.11207974600000625
          },
          {
            "construction_s": 0.05336126399998875,
            "optimization_s": 0.024918891000027088,
            "total_s": 0.07828015500001584
          },
          {
            "construction_s": 0.061652236999975685,
            "optimization_s": 0.025433493999969414,
            "total_s": 0.0870857309999451
          }
        ],
        "median_construction_s": 0.061652236999975685,
        "median_optimization_s": 0.025433493999969414,
        "median_total_s": 0.0870857309999451,
        "validation_s": 0.33690116500002887,
        "phase_aligned_op_error": 8.537587438260525e-14,
        "phase_aligned_fro_error": 8.072259496553248e-13,
        "alignment_phase": 1.3860912347897154e-16,
        "ordinary_op_error": 8.537409779309465e-14,
        "unitarity_defect": 1.7001332433180508e-13,
        "padding_leakage_op": 8.456472042255239e-15,
        "padding_action_error_op": 7.798605267097691e-14,
        "structure_checks": {
          "generator": 4,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.1330835646678235e-15,
          "fixed_coordinate_error": 5.071425072887091e-16,
          "unitarity_error": 4.058762130667316e-15,
          "reflection_product_error": 4.85462452543705e-15,
          "normal_Schur_error": 2.785167922471323e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 12096,
          "one_qubit": 16192,
          "total": 28288
        },
        "optimized": {
          "cx": 12096,
          "one_qubit": 16192,
          "total": 28288
        },
        "depth": 23683,
        "timing_samples": [
          {
            "construction_s": 0.7220321380000314,
            "optimization_s": 0.12414869899998848,
            "total_s": 0.8461808370000199
          },
          {
            "construction_s": 0.637681448999956,
            "optimization_s": 0.13753661600003397,
            "total_s": 0.77521806499999
          },
          {
            "construction_s": 0.5999043200000074,
            "optimization_s": 0.14958756300001141,
            "total_s": 0.7494918830000188
          }
        ],
        "median_construction_s": 0.637681448999956,
        "median_optimization_s": 0.13753661600003397,
        "median_total_s": 0.77521806499999,
        "validation_s": 1.6208194509999885,
        "phase_aligned_op_error": 9.311847818904086e-14,
        "phase_aligned_fro_error": 6.652243241533221e-13,
        "alignment_phase": 1.7641254293765888e-15,
        "ordinary_op_error": 9.408573981176778e-14,
        "unitarity_defect": 1.2853275146383254e-13,
        "padding_leakage_op": 5.162516422948358e-14,
        "padding_action_error_op": 8.291785263527252e-14
      },
      "cx_reduction_fraction": 0.7357804232804233
    },
    {
      "case": "main_n8_i7",
      "n": 8,
      "generator": 7,
      "M": 72,
      "data_qubits": 7,
      "ancillas": 0,
      "a": 0.009820927516479828,
      "c": 0.013531646934131853,
      "l": 0.2677861589595422,
      "target_sha256": "c86e2193587f9ad83d5f6867de1c50242f06b149c4971cf01d624a11e9c0e0a3",
      "target_unitarity_defect": 4.0060583505476814e-15,
      "structured": {
        "raw": {
          "cx": 3252,
          "one_qubit": 3386,
          "total": 6638
        },
        "optimized": {
          "cx": 3218,
          "one_qubit": 3212,
          "total": 6430
        },
        "depth": 5915,
        "timing_samples": [
          {
            "construction_s": 0.05266566199998124,
            "optimization_s": 0.025693710000041392,
            "total_s": 0.07835937200002263
          },
          {
            "construction_s": 0.05408335000004172,
            "optimization_s": 0.025070027999959166,
            "total_s": 0.07915337800000088
          },
          {
            "construction_s": 0.061971811000034904,
            "optimization_s": 0.03230118900000889,
            "total_s": 0.0942730000000438
          }
        ],
        "median_construction_s": 0.05408335000004172,
        "median_optimization_s": 0.025693710000041392,
        "median_total_s": 0.07915337800000088,
        "validation_s": 0.3733369120000134,
        "phase_aligned_op_error": 9.204312501205881e-14,
        "phase_aligned_fro_error": 8.687908381615259e-13,
        "alignment_phase": -6.60469361538315e-16,
        "ordinary_op_error": 9.207552594462913e-14,
        "unitarity_defect": 1.8363000936688362e-13,
        "padding_leakage_op": 1.3008386199719082e-14,
        "padding_action_error_op": 9.108439455363151e-14,
        "structure_checks": {
          "generator": 7,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 8.319058879998419e-16,
          "fixed_coordinate_error": 2.18038418418161e-16,
          "unitarity_error": 4.6260768395302446e-15,
          "reflection_product_error": 5.630941135241102e-15,
          "normal_Schur_error": 2.8242237675635756e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 12096,
          "one_qubit": 16192,
          "total": 28288
        },
        "optimized": {
          "cx": 12096,
          "one_qubit": 16024,
          "total": 28120
        },
        "depth": 23517,
        "timing_samples": [
          {
            "construction_s": 0.5830079500000238,
            "optimization_s": 0.12827040700000225,
            "total_s": 0.7112783570000261
          },
          {
            "construction_s": 0.7793190880000225,
            "optimization_s": 0.1491330719999837,
            "total_s": 0.9284521600000062
          },
          {
            "construction_s": 1.0907690170000137,
            "optimization_s": 0.1491446850000102,
            "total_s": 1.239913702000024
          }
        ],
        "median_construction_s": 0.7793190880000225,
        "median_optimization_s": 0.1491330719999837,
        "median_total_s": 0.9284521600000062,
        "validation_s": 2.194623997000008,
        "phase_aligned_op_error": 8.888372335237397e-14,
        "phase_aligned_fro_error": 6.39240549006887e-13,
        "alignment_phase": -6.880148877124779e-16,
        "ordinary_op_error": 8.853129164296261e-14,
        "unitarity_defect": 1.2302439030852774e-13,
        "padding_leakage_op": 4.849911506498076e-14,
        "padding_action_error_op": 8.097112724608917e-14
      },
      "cx_reduction_fraction": 0.7339616402116402
    },
    {
      "case": "coincident_n4_i1",
      "n": 4,
      "generator": 1,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.04,
      "c": 0.04,
      "l": 0.2133333333333333,
      "target_sha256": "4b055b1dbc1615f7a7a1dc638128bb19d313d268840306623e3f731143979a22",
      "target_unitarity_defect": 7.381511422527657e-16,
      "structured": {
        "raw": {
          "cx": 580,
          "one_qubit": 626,
          "total": 1206
        },
        "optimized": {
          "cx": 564,
          "one_qubit": 549,
          "total": 1113
        },
        "depth": 975,
        "timing_samples": [
          {
            "construction_s": 0.006846004999999877,
            "optimization_s": 0.004539200000010624,
            "total_s": 0.011385205000010501
          },
          {
            "construction_s": 0.006752554000001965,
            "optimization_s": 0.0046720159999722455,
            "total_s": 0.01142456999997421
          },
          {
            "construction_s": 0.006125311999994665,
            "optimization_s": 0.0045421840000017255,
            "total_s": 0.01066749599999639
          }
        ],
        "median_construction_s": 0.006752554000001965,
        "median_optimization_s": 0.0045421840000017255,
        "median_total_s": 0.011385205000010501,
        "validation_s": 0.01327943499995854,
        "phase_aligned_op_error": 3.387205287513293e-15,
        "phase_aligned_fro_error": 9.365920418882252e-15,
        "alignment_phase": 1.0110015532744283e-16,
        "ordinary_op_error": 3.3958396022850635e-15,
        "unitarity_defect": 6.524289996517515e-15,
        "padding_leakage_op": 6.267843768439022e-16,
        "padding_action_error_op": 3.375504246604207e-15,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 5.97520495141021e-16,
          "fixed_coordinate_error": 5.5119159090277666e-17,
          "unitarity_error": 1.4308094808495854e-15,
          "reflection_product_error": 2.5077130157787135e-15,
          "normal_Schur_error": 1.1303009034640916e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 718,
          "one_qubit": 921,
          "total": 1639
        },
        "depth": 1357,
        "timing_samples": [
          {
            "construction_s": 0.0337652329999969,
            "optimization_s": 0.0075772459999825514,
            "total_s": 0.04134247899997945
          },
          {
            "construction_s": 0.04085784800003012,
            "optimization_s": 0.008431176999977197,
            "total_s": 0.049289025000007314
          },
          {
            "construction_s": 0.045328345999962494,
            "optimization_s": 0.013291442000024745,
            "total_s": 0.05861978799998724
          }
        ],
        "median_construction_s": 0.04085784800003012,
        "median_optimization_s": 0.008431176999977197,
        "median_total_s": 0.049289025000007314,
        "validation_s": 0.02727792299998555,
        "phase_aligned_op_error": 2.3719763532586614e-14,
        "phase_aligned_fro_error": 7.16413402176011e-14,
        "alignment_phase": -8.35836895014069e-16,
        "ordinary_op_error": 2.3418906785666237e-14,
        "unitarity_defect": 1.903575597936565e-14,
        "padding_leakage_op": 1.5087209463431027e-14,
        "padding_action_error_op": 1.919913722551325e-14
      },
      "cx_reduction_fraction": 0.21448467966573814
    },
    {
      "case": "coincident_n4_i2",
      "n": 4,
      "generator": 2,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.04,
      "c": 0.04,
      "l": 0.2133333333333333,
      "target_sha256": "2855de8cfe61ee111a6ad251f8f1705b3056e337a7fd7eb498cad7fd79f4a739",
      "target_unitarity_defect": 1.1886800526848634e-15,
      "structured": {
        "raw": {
          "cx": 588,
          "one_qubit": 636,
          "total": 1224
        },
        "optimized": {
          "cx": 566,
          "one_qubit": 569,
          "total": 1135
        },
        "depth": 996,
        "timing_samples": [
          {
            "construction_s": 0.009832399000003988,
            "optimization_s": 0.005059869999968214,
            "total_s": 0.014892268999972202
          },
          {
            "construction_s": 0.0070901859999707995,
            "optimization_s": 0.005673466000018834,
            "total_s": 0.012763651999989634
          },
          {
            "construction_s": 0.007335386000022481,
            "optimization_s": 0.010488408000014715,
            "total_s": 0.017823794000037196
          }
        ],
        "median_construction_s": 0.007335386000022481,
        "median_optimization_s": 0.005673466000018834,
        "median_total_s": 0.014892268999972202,
        "validation_s": 0.014013497000007646,
        "phase_aligned_op_error": 2.8835271849232914e-15,
        "phase_aligned_fro_error": 8.864467788665782e-15,
        "alignment_phase": -5.817885953209996e-17,
        "ordinary_op_error": 2.8644386834339603e-15,
        "unitarity_defect": 4.839019913922351e-15,
        "padding_leakage_op": 5.606464028957642e-16,
        "padding_action_error_op": 2.765612936705222e-15,
        "structure_checks": {
          "generator": 2,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 8.337633971869918e-16,
          "fixed_coordinate_error": 2.4964598091347214e-16,
          "unitarity_error": 1.9864636567806934e-15,
          "reflection_product_error": 2.933144023811323e-15,
          "normal_Schur_error": 1.5072035807004512e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "depth": 1411,
        "timing_samples": [
          {
            "construction_s": 0.03685204900000372,
            "optimization_s": 0.020435363999979472,
            "total_s": 0.05728741299998319
          },
          {
            "construction_s": 0.0364849029999732,
            "optimization_s": 0.007072269999980563,
            "total_s": 0.043557172999953764
          },
          {
            "construction_s": 0.025338872000020274,
            "optimization_s": 0.006845398999985264,
            "total_s": 0.03218427100000554
          }
        ],
        "median_construction_s": 0.0364849029999732,
        "median_optimization_s": 0.007072269999980563,
        "median_total_s": 0.043557172999953764,
        "validation_s": 0.019119791999969493,
        "phase_aligned_op_error": 1.6139084892220928e-14,
        "phase_aligned_fro_error": 4.844732932638766e-14,
        "alignment_phase": 3.321051245792958e-16,
        "ordinary_op_error": 1.6366948457698868e-14,
        "unitarity_defect": 1.1674838555486325e-14,
        "padding_leakage_op": 1.1363953272883586e-14,
        "padding_action_error_op": 1.2518429047311886e-14
      },
      "cx_reduction_fraction": 0.2138888888888889
    },
    {
      "case": "coincident_n4_i3",
      "n": 4,
      "generator": 3,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.04,
      "c": 0.04,
      "l": 0.2133333333333333,
      "target_sha256": "932579ac023374dd3d86bd29ad487cf666afc8b7504177983059c7a4c0b4ea7d",
      "target_unitarity_defect": 1.0904502386696192e-15,
      "structured": {
        "raw": {
          "cx": 584,
          "one_qubit": 638,
          "total": 1222
        },
        "optimized": {
          "cx": 576,
          "one_qubit": 578,
          "total": 1154
        },
        "depth": 1010,
        "timing_samples": [
          {
            "construction_s": 0.007483674000013707,
            "optimization_s": 0.006104935999985628,
            "total_s": 0.013588609999999335
          },
          {
            "construction_s": 0.0073244790000330795,
            "optimization_s": 0.004838615999972262,
            "total_s": 0.012163095000005342
          },
          {
            "construction_s": 0.007469181000033132,
            "optimization_s": 0.004857223999977123,
            "total_s": 0.012326405000010254
          }
        ],
        "median_construction_s": 0.007469181000033132,
        "median_optimization_s": 0.004857223999977123,
        "median_total_s": 0.012326405000010254,
        "validation_s": 0.012023713000019143,
        "phase_aligned_op_error": 2.545995893856741e-15,
        "phase_aligned_fro_error": 7.806238307678482e-15,
        "alignment_phase": 1.2178787781398066e-16,
        "ordinary_op_error": 2.5532510246057155e-15,
        "unitarity_defect": 4.0347891455856886e-15,
        "padding_leakage_op": 1.3190407266623103e-15,
        "padding_action_error_op": 1.6458873813896699e-15,
        "structure_checks": {
          "generator": 3,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 5.057159280802752e-16,
          "fixed_coordinate_error": 1.8621717288324787e-16,
          "unitarity_error": 2.091538818498418e-15,
          "reflection_product_error": 2.740682663682035e-15,
          "normal_Schur_error": 1.7493600284434653e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 718,
          "one_qubit": 938,
          "total": 1656
        },
        "depth": 1374,
        "timing_samples": [
          {
            "construction_s": 0.028418430999977318,
            "optimization_s": 0.008567932000005385,
            "total_s": 0.0369863629999827
          },
          {
            "construction_s": 0.029859250000015436,
            "optimization_s": 0.007453650999991623,
            "total_s": 0.03731290100000706
          },
          {
            "construction_s": 0.03203163000000586,
            "optimization_s": 0.007885240999996768,
            "total_s": 0.03991687100000263
          }
        ],
        "median_construction_s": 0.029859250000015436,
        "median_optimization_s": 0.007885240999996768,
        "median_total_s": 0.03731290100000706,
        "validation_s": 0.027945440000053168,
        "phase_aligned_op_error": 1.559071945701347e-14,
        "phase_aligned_fro_error": 4.98501557551832e-14,
        "alignment_phase": 6.072153406264188e-16,
        "ordinary_op_error": 1.5992995343846546e-14,
        "unitarity_defect": 1.3334566599246764e-14,
        "padding_leakage_op": 1.0249676041298235e-14,
        "padding_action_error_op": 1.2662756879401323e-14
      },
      "cx_reduction_fraction": 0.1977715877437326
    },
    {
      "case": "alternative_n4_i1",
      "n": 4,
      "generator": 1,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.04,
      "c": 0.07,
      "l": 0.17333333333333334,
      "target_sha256": "d51fe2a30339c627cafaf8445c2f9b73da09cc3939c5803e648118f8cf04412b",
      "target_unitarity_defect": 9.881112858754427e-16,
      "structured": {
        "raw": {
          "cx": 580,
          "one_qubit": 626,
          "total": 1206
        },
        "optimized": {
          "cx": 554,
          "one_qubit": 511,
          "total": 1065
        },
        "depth": 929,
        "timing_samples": [
          {
            "construction_s": 0.009258526999985861,
            "optimization_s": 0.005431395000016437,
            "total_s": 0.014689922000002298
          },
          {
            "construction_s": 0.007149801000025491,
            "optimization_s": 0.005391809999991892,
            "total_s": 0.012541611000017383
          },
          {
            "construction_s": 0.006772926999985884,
            "optimization_s": 0.005958765999992011,
            "total_s": 0.012731692999977895
          }
        ],
        "median_construction_s": 0.007149801000025491,
        "median_optimization_s": 0.005431395000016437,
        "median_total_s": 0.012731692999977895,
        "validation_s": 0.011692925000033938,
        "phase_aligned_op_error": 5.465430560632184e-15,
        "phase_aligned_fro_error": 1.8860758692301652e-14,
        "alignment_phase": -2.5243969507410044e-16,
        "ordinary_op_error": 5.451316352286179e-15,
        "unitarity_defect": 1.0654094968336226e-14,
        "padding_leakage_op": 5.875366025905356e-16,
        "padding_action_error_op": 5.457692074723915e-15,
        "structure_checks": {
          "generator": 1,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 9.217846944879862e-16,
          "fixed_coordinate_error": 1.629365103249045e-16,
          "unitarity_error": 1.750558520865002e-15,
          "reflection_product_error": 3.1873284259349098e-15,
          "normal_Schur_error": 1.1664444393883528e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 716,
          "one_qubit": 916,
          "total": 1632
        },
        "depth": 1352,
        "timing_samples": [
          {
            "construction_s": 0.0296603390000314,
            "optimization_s": 0.011108849999970971,
            "total_s": 0.04076918900000237
          },
          {
            "construction_s": 0.030691309000019373,
            "optimization_s": 0.007015522000017427,
            "total_s": 0.0377068310000368
          },
          {
            "construction_s": 0.025270777999992333,
            "optimization_s": 0.007308782000052361,
            "total_s": 0.032579560000044694
          }
        ],
        "median_construction_s": 0.0296603390000314,
        "median_optimization_s": 0.007308782000052361,
        "median_total_s": 0.0377068310000368,
        "validation_s": 0.017531812000015634,
        "phase_aligned_op_error": 1.6389362146380403e-14,
        "phase_aligned_fro_error": 5.496663406461966e-14,
        "alignment_phase": 4.017926939743311e-16,
        "ordinary_op_error": 1.6467983707518048e-14,
        "unitarity_defect": 1.9497335883871334e-14,
        "padding_leakage_op": 8.935005328139431e-15,
        "padding_action_error_op": 1.2441134029992958e-14
      },
      "cx_reduction_fraction": 0.22625698324022347
    },
    {
      "case": "alternative_n4_i2",
      "n": 4,
      "generator": 2,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.04,
      "c": 0.07,
      "l": 0.17333333333333334,
      "target_sha256": "febab88d30872143a84cb8d5324d3673710b3431524c0188fe82ed82f14bab1c",
      "target_unitarity_defect": 1.0158634297849442e-15,
      "structured": {
        "raw": {
          "cx": 588,
          "one_qubit": 636,
          "total": 1224
        },
        "optimized": {
          "cx": 554,
          "one_qubit": 536,
          "total": 1090
        },
        "depth": 958,
        "timing_samples": [
          {
            "construction_s": 0.007606785999996646,
            "optimization_s": 0.006590804000040862,
            "total_s": 0.014197590000037508
          },
          {
            "construction_s": 0.009457168000039928,
            "optimization_s": 0.005204975999959061,
            "total_s": 0.014662143999998989
          },
          {
            "construction_s": 0.007621649000043362,
            "optimization_s": 0.005011432999992849,
            "total_s": 0.012633082000036211
          }
        ],
        "median_construction_s": 0.007621649000043362,
        "median_optimization_s": 0.005204975999959061,
        "median_total_s": 0.014197590000037508,
        "validation_s": 0.013216053000007832,
        "phase_aligned_op_error": 5.428091172064036e-15,
        "phase_aligned_fro_error": 1.8812226038664683e-14,
        "alignment_phase": -1.7428714110877065e-17,
        "ordinary_op_error": 5.421271606607436e-15,
        "unitarity_defect": 9.595560206793119e-15,
        "padding_leakage_op": 3.782745929500561e-16,
        "padding_action_error_op": 4.0536426187526205e-15,
        "structure_checks": {
          "generator": 2,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 8.116105625747748e-16,
          "fixed_coordinate_error": 3.4939059853772856e-16,
          "unitarity_error": 1.8111485271817e-15,
          "reflection_product_error": 3.0145902713628995e-15,
          "normal_Schur_error": 2.2162174652345232e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "depth": 1411,
        "timing_samples": [
          {
            "construction_s": 0.03217545699999391,
            "optimization_s": 0.010850660000016887,
            "total_s": 0.0430261170000108
          },
          {
            "construction_s": 0.05353787900003226,
            "optimization_s": 0.00829561399996237,
            "total_s": 0.06183349299999463
          },
          {
            "construction_s": 0.04584877799999276,
            "optimization_s": 0.007602068999972289,
            "total_s": 0.05345084699996505
          }
        ],
        "median_construction_s": 0.04584877799999276,
        "median_optimization_s": 0.00829561399996237,
        "median_total_s": 0.05345084699996505,
        "validation_s": 0.020270646999961173,
        "phase_aligned_op_error": 1.738402528622476e-14,
        "phase_aligned_fro_error": 5.814616095942267e-14,
        "alignment_phase": -5.972046536994122e-16,
        "ordinary_op_error": 1.766188206229604e-14,
        "unitarity_defect": 1.9122296883613202e-14,
        "padding_leakage_op": 1.0442775779903339e-14,
        "padding_action_error_op": 1.3937669256580279e-14
      },
      "cx_reduction_fraction": 0.2305555555555555
    },
    {
      "case": "alternative_n4_i3",
      "n": 4,
      "generator": 3,
      "M": 20,
      "data_qubits": 5,
      "ancillas": 0,
      "a": 0.04,
      "c": 0.07,
      "l": 0.17333333333333334,
      "target_sha256": "a2ecda56f9cdc29bd959992c96cdcd58cb71ded7fd0a8e36b2b73cd44e3315f8",
      "target_unitarity_defect": 7.950239117623039e-16,
      "structured": {
        "raw": {
          "cx": 584,
          "one_qubit": 638,
          "total": 1222
        },
        "optimized": {
          "cx": 576,
          "one_qubit": 578,
          "total": 1154
        },
        "depth": 1010,
        "timing_samples": [
          {
            "construction_s": 0.009308594999993147,
            "optimization_s": 0.005100141000013991,
            "total_s": 0.014408736000007139
          },
          {
            "construction_s": 0.007572657000025629,
            "optimization_s": 0.0049488469999801055,
            "total_s": 0.012521504000005734
          },
          {
            "construction_s": 0.007943915000055313,
            "optimization_s": 0.011436265999975603,
            "total_s": 0.019380181000030916
          }
        ],
        "median_construction_s": 0.007943915000055313,
        "median_optimization_s": 0.005100141000013991,
        "median_total_s": 0.014408736000007139,
        "validation_s": 0.021518646999993507,
        "phase_aligned_op_error": 3.1422888996303593e-15,
        "phase_aligned_fro_error": 9.413757713961601e-15,
        "alignment_phase": -5.052875821027584e-16,
        "ordinary_op_error": 3.2904290297712243e-15,
        "unitarity_defect": 5.7740628525456195e-15,
        "padding_leakage_op": 9.489995407519824e-16,
        "padding_action_error_op": 1.8702841583472206e-15,
        "structure_checks": {
          "generator": 3,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 5.127963847461417e-16,
          "fixed_coordinate_error": 2.429951977798246e-16,
          "unitarity_error": 1.5196762215661764e-15,
          "reflection_product_error": 4.95457807853739e-15,
          "normal_Schur_error": 1.5401512218999263e-15,
          "allzero_phase_methods": [
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity",
            "parity"
          ]
        }
      },
      "qsd_reference": {
        "raw": {
          "cx": 720,
          "one_qubit": 976,
          "total": 1696
        },
        "optimized": {
          "cx": 718,
          "one_qubit": 938,
          "total": 1656
        },
        "depth": 1374,
        "timing_samples": [
          {
            "construction_s": 0.027319265000016912,
            "optimization_s": 0.007044124999993073,
            "total_s": 0.034363390000009986
          },
          {
            "construction_s": 0.03239493400002402,
            "optimization_s": 0.007269478000011986,
            "total_s": 0.03966441200003601
          },
          {
            "construction_s": 0.0307346619999862,
            "optimization_s": 0.007124330000010559,
            "total_s": 0.03785899199999676
          }
        ],
        "median_construction_s": 0.0307346619999862,
        "median_optimization_s": 0.007124330000010559,
        "median_total_s": 0.03785899199999676,
        "validation_s": 0.017367801000034433,
        "phase_aligned_op_error": 1.640236378413526e-14,
        "phase_aligned_fro_error": 5.191747020828208e-14,
        "alignment_phase": -7.845317393446387e-16,
        "ordinary_op_error": 1.705246222847348e-14,
        "unitarity_defect": 1.0778064920719517e-14,
        "padding_leakage_op": 1.0832054952541169e-14,
        "padding_action_error_op": 1.4710478859049833e-14
      },
      "cx_reduction_fraction": 0.1977715877437326
    }
  ],
  "all_cases_pass": true
}

==> anc/matched_benchmark/results/benchmark_summary.csv <==
case,n,generator,M,data_qubits,ancillas,structured_cx,qsd_reference_cx,structured_u,qsd_reference_u,structured_time_s,qsd_reference_time_s,structured_error,qsd_reference_error
main_n2_i1,2,1,6,3,0,116,36,106,50,0.0037315260000241324,0.001793245999976989,1.4609993535871799e-15,1.7485830258525466e-15
main_n3_i1,3,1,12,4,0,198,144,195,168,0.004666234000012537,0.00760069399996155,2.161433190330589e-15,1.2247979525167469e-14
main_n3_i2,3,2,12,4,0,202,164,215,220,0.004797711000037452,0.007976531999986491,2.1197491746185806e-15,1.259160815812487e-14
main_n4_i1,4,1,20,5,0,554,718,511,922,0.016596282000023166,0.05704806800002871,3.333984337116073e-15,1.655698363752065e-14
main_n4_i2,4,2,20,5,0,554,720,551,976,0.016697395999983655,0.03999895499998729,4.629396859837658e-15,1.4915715789332858e-14
main_n4_i3,4,3,20,5,0,576,718,578,938,0.01137878899999123,0.04345451200003936,5.115381968548795e-15,1.6044600843086367e-14
main_n5_i1,5,1,30,6,0,986,2016,939,2472,0.02240813899999239,0.11766031799999155,6.758036690408747e-15,3.017577421167741e-14
main_n5_i2,5,2,30,6,0,986,2016,999,2468,0.021303371999977117,0.11112668399999848,9.832548340303555e-15,2.803712913723681e-14
main_n5_i3,5,3,30,6,0,1012,2016,1019,2472,0.04313939299998992,0.12688786300003585,8.310687216871662e-15,3.4268818610609365e-14
main_n5_i4,5,4,30,6,0,1012,2976,1021,3976,0.02216392600001882,0.18565660000001571,8.170130067686096e-15,3.887872204789602e-14
main_n6_i1,6,1,42,6,0,1162,2304,1111,2944,0.043398160999970514,0.14090270000002647,2.830270706581846e-14,3.286155346350245e-14
main_n6_i2,6,2,42,6,0,1162,2304,1175,2960,0.028411581000000297,0.15844001199997138,2.986176545257111e-14,3.285273157620699e-14
main_n6_i3,6,3,42,6,0,1192,2304,1205,2960,0.02967581699999755,0.15085817800002133,2.965795249645352e-14,3.114942750714968e-14
main_n6_i4,6,4,42,6,0,1192,2976,1207,4000,0.028816293000033966,0.1965564690000292,3.3091232884667803e-14,3.618951704043579e-14
main_n6_i5,6,5,42,6,0,1190,2304,1206,2928,0.02698632499999576,0.14654253300000164,3.069140023283424e-14,3.3728997940463515e-14
main_n8_i1,8,1,72,7,0,3178,12096,2955,16056,0.0853106370000205,0.8611981530000321,8.294524399434752e-14,8.103753501243571e-14
main_n8_i4,8,4,72,7,0,3196,12096,3191,16192,0.0870857309999451,0.77521806499999,8.537587438260525e-14,9.311847818904086e-14
main_n8_i7,8,7,72,7,0,3218,12096,3212,16024,0.07915337800000088,0.9284521600000062,9.204312501205881e-14,8.888372335237397e-14
coincident_n4_i1,4,1,20,5,0,564,718,549,921,0.011385205000010501,0.049289025000007314,3.387205287513293e-15,2.3719763532586614e-14
coincident_n4_i2,4,2,20,5,0,566,720,569,976,0.014892268999972202,0.043557172999953764,2.8835271849232914e-15,1.6139084892220928e-14
coincident_n4_i3,4,3,20,5,0,576,718,578,938,0.012326405000010254,0.03731290100000706,2.545995893856741e-15,1.559071945701347e-14
alternative_n4_i1,4,1,20,5,0,554,716,511,916,0.012731692999977895,0.0377068310000368,5.465430560632184e-15,1.6389362146380403e-14
alternative_n4_i2,4,2,20,5,0,554,720,536,976,0.014197590000037508,0.05345084699996505,5.428091172064036e-15,1.738402528622476e-14
alternative_n4_i3,4,3,20,5,0,576,718,578,938,0.014408736000007139,0.03785899199999676,3.1422888996303593e-15,1.640236378413526e-14


==> anc/matched_benchmark/results/coincident_n4_i1_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.30945302925643864,0.23480186652948368],[0.7445886351658396,0.24989176702302252]],"imag":[[-0.5349249144468762,0.7503080980919015],[-0.25235277484087243,-0.565207878736749]]},{"name":"u","qubits":[1],"real":[[0.9513036131544813,0.0],[0.0,0.9513036131544813]],"imag":[[0.30825547132083325,0.0],[0.0,-0.30825547132083325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7722356598447937,0.0],[0.0,0.7722356598447937]],"imag":[[-0.6353361989246922,0.0],[0.0,0.6353361989246922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5133992374044112,-0.27215372891245737],[-0.33550807801977595,-0.7989737484163082]],"imag":[[0.7090180896331147,-0.3995584055487036],[-0.34806450722395355,0.3576679713589352]]},{"name":"u","qubits":[1],"real":[[0.6131854315869008,-0.7899390017524051],[0.7899390017524051,0.6131854315869008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8588227431711679,0.5122728724146439],[-0.5122728724146439,0.8588227431711679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3527357800865941,0.36146355310454675],[-0.2241739325318787,-0.8848587469978214]],"imag":[[0.844797505777006,-0.17674485411657137],[0.3341267598574594,0.23479853956486604]]},{"name":"u","qubits":[1],"real":[[0.9919525840759934,0.0],[0.0,0.9919525840759934]],"imag":[[0.12660991645585787,0.0],[0.0,-0.12660991645585787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6273860956960617,0.0],[0.0,0.6273860956960617]],"imag":[[-0.778708345227693,0.0],[0.0,0.778708345227693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1969087836027974,-0.273005793436275],[0.057588042148936355,-0.45313088050614303]],"imag":[[0.7587956492484267,-0.5576055329459665],[-0.6181744988457365,-0.6397001731358232]]},{"name":"u","qubits":[2],"real":[[0.9715557665364345,0.0],[0.0,0.9715557665364345]],"imag":[[0.23681087920490715,0.0],[0.0,-0.23681087920490715]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9747359231095747,0.0],[0.0,0.9747359231095747]],"imag":[[-0.22336042666445025,0.0],[0.0,0.22336042666445025]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990870253585782,0.0],[0.0,0.9990870253585782]],"imag":[[-0.04272137357515394,0.0],[0.0,0.04272137357515394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8415951499399353,0.0],[0.0,0.8415951499399353]],"imag":[[-0.5401088812430117,0.0],[0.0,0.5401088812430117]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3156280886163204,-0.058025825863992395],[0.36654896070746623,-0.5482032949851545]],"imag":[[0.5296376444226232,0.7851725153236483],[-0.6967816980167747,0.2821529232181666]]},{"name":"u","qubits":[1],"real":[[0.6443612741068072,0.0],[0.0,0.6443612741068072]],"imag":[[0.7647212226893223,0.0],[0.0,-0.7647212226893223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7765932587689505,0.0],[0.0,0.7765932587689505]],"imag":[[0.6300023098645131,0.0],[0.0,-0.6300023098645131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9161403278187203,-0.06024058709702826],[0.20448967389168646,0.7765888547974048]],"imag":[[-0.15765866488120706,0.36359554012430884],[-0.3066180333962017,0.5109590056671602]]},{"name":"u","qubits":[1],"real":[[0.7903406301378297,-0.6126676818254233],[0.6126676818254233,0.7903406301378297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8586383642698403,0.5125818562961559],[-0.5125818562961559,0.8586383642698403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2031428289940002,-0.8084637123933018],[0.173749494784794,-0.008908297442355741]],"imag":[[0.07988219767305874,-0.5465695301299521],[0.9602931524202729,0.2181027664048342]]},{"name":"u","qubits":[1],"real":[[0.8654172386558446,0.0],[0.0,0.8654172386558446]],"imag":[[-0.501051896550939,0.0],[0.0,0.501051896550939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5461162165063964,0.0],[0.0,0.5461162165063964]],"imag":[[-0.8377094234092981,0.0],[0.0,0.8377094234092981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.729694014555885,0.4062060419005863],[-0.20809240985354865,-0.1640429018632653]],"imag":[[-0.41892803382949995,0.3564303566147582],[-0.4987419137734539,-0.825253887452349]]},{"name":"u","qubits":[2],"real":[[0.5558276358814861,-0.8312975635657777],[0.8312975635657777,0.5558276358814861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9807250418676221,0.1953929176141008],[-0.1953929176141008,0.9807250418676221]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9811352261950963,0.1933227040962785],[-0.1933227040962785,0.9811352261950963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8324687627717591,0.5540719799892941],[-0.5540719799892941,0.8324687627717591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.41363087274953325,-0.04124724879816777],[-0.029367610779492848,-0.9086465252021849]],"imag":[[0.909036847722801,-0.02932874114644206],[-0.04121958306141818,0.4144876133822847]]},{"name":"u","qubits":[1],"real":[[0.9689789979835809,0.0],[0.0,0.9689789979835809]],"imag":[[0.24714307893755705,0.0],[0.0,-0.24714307893755705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3811596893794838,0.0],[0.0,0.3811596893794838]],"imag":[[-0.9245092163911268,0.0],[0.0,0.9245092163911268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34825683642875904,0.5310050367484778],[0.3330841737695051,0.5591253902805111]],"imag":[[0.6382965536053998,0.4351187613558506],[-0.6002912782311501,0.46484848327983624]]},{"name":"u","qubits":[1],"real":[[0.7159702066798894,-0.6981308352642479],[0.6981308352642479,0.7159702066798894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9881059470556874,0.15377463182587392],[-0.15377463182587392,0.9881059470556874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.031054408604805562,0.37462318391581745],[-0.2870586096008681,0.0020676471063310947]],"imag":[[0.3326495275890478,-0.8648915455557215],[-0.8977623684221822,-0.3340895229342799]]},{"name":"u","qubits":[1],"real":[[0.9957188682765005,0.0],[0.0,0.9957188682765005]],"imag":[[-0.09243341039994733,0.0],[0.0,0.09243341039994733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6887587825794,0.0],[0.0,0.6887587825794]],"imag":[[0.724990578848955,0.0],[0.0,-0.724990578848955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14346705507431956,0.10498487651508087],[0.5565957645278026,-0.7734545978325549]],"imag":[[-0.7660747861449964,-0.6176769397057928],[-0.2876591403917339,0.09602790714412551]]},{"name":"u","qubits":[2],"real":[[0.9852525888911029,0.0],[0.0,0.9852525888911029]],"imag":[[0.17110621287194477,0.0],[0.0,-0.17110621287194477]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9850315168971155,0.0],[0.0,0.9850315168971155]],"imag":[[0.17237433312232883,0.0],[0.0,-0.17237433312232883]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995154447051964,0.0],[0.0,0.9995154447051964]],"imag":[[0.031126769761309656,0.0],[0.0,-0.031126769761309656]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7622416445373007,0.0],[0.0,0.7622416445373007]],"imag":[[-0.6472925732101917,0.0],[0.0,0.6472925732101917]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6709467248019657,-0.4931316348974203],[0.2694208911040742,-0.36962567746606634]],"imag":[[0.44728174778895124,0.32648234444725094],[-0.5264806872137504,0.716664027271758]]},{"name":"u","qubits":[1],"real":[[0.6453043641387323,0.0],[0.0,0.6453043641387323]],"imag":[[0.7639255707354653,0.0],[0.0,-0.7639255707354653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7955119932390562,0.0],[0.0,0.7955119932390562]],"imag":[[-0.6059378422023367,0.0],[0.0,0.6059378422023367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9246768959271274,0.3185596723999478],[0.1287041254960455,0.5446260398256362]],"imag":[[-0.15677924129390738,0.13752324442914],[-0.3222237665321682,-0.7635375361473499]]},{"name":"u","qubits":[1],"real":[[0.6907322398354998,-0.723110622831551],[0.723110622831551,0.6907322398354998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8088022171851054,0.5880807542136178],[-0.5880807542136178,0.8088022171851054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7314556172099704,0.5345447744723714],[-0.47709523846553825,0.4882685211316282]],"imag":[[0.42284948489184904,0.020805702654828628],[0.24197340062947112,-0.689509142864149]]},{"name":"u","qubits":[1],"real":[[0.9355097393190115,0.0],[0.0,0.9355097393190115]],"imag":[[0.35330090240370915,0.0],[0.0,-0.35330090240370915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8943863604800745,0.0],[0.0,0.8943863604800745]],"imag":[[0.4472952472217945,0.0],[0.0,-0.4472952472217945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5581220159974587,0.2696811982662003],[-0.5053222897670536,0.5178928103638849]],"imag":[[0.6335399487285522,0.46303239619454506],[-0.17825917112041595,-0.6668283799820169]]},{"name":"u","qubits":[3],"real":[[0.9981745585137995,0.0],[0.0,0.9981745585137995]],"imag":[[0.06039495621143659,0.0],[0.0,-0.06039495621143659]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9504798442028811,0.0],[0.0,0.9504798442028811]],"imag":[[-0.3107862058780389,0.0],[0.0,0.3107862058780389]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9017809506543738,0.0],[0.0,0.9017809506543738]],"imag":[[0.4321933792145523,0.0],[0.0,-0.4321933792145523]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99993708612813,0.0],[0.0,0.99993708612813]],"imag":[[0.01121712020015518,0.0],[0.0,-0.01121712020015518]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999976396849372,0.0],[0.0,0.9999976396849372]],"imag":[[-0.0021726998307391456,0.0],[0.0,0.0021726998307391456]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9977151656954952,0.0],[0.0,0.9977151656954952]],"imag":[[0.06756069967969872,0.0],[0.0,-0.06756069967969872]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.6609703869644469,0.0],[0.0,0.6609703869644469]],"imag":[[0.7504119852161674,0.0],[0.0,-0.7504119852161674]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997947319872731,0.0],[0.0,0.9997947319872731]],"imag":[[0.020260648817271663,0.0],[0.0,-0.020260648817271663]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.34203085085418006,-0.6722449018426968],[0.39949638807116955,-0.2995235988559999]],"imag":[[-0.2089020318029578,-0.622464159706456],[0.8244861879320059,0.26629077256973865]]},{"name":"u","qubits":[1],"real":[[0.7242885623007491,0.0],[0.0,0.7242885623007491]],"imag":[[-0.689496974989966,0.0],[0.0,0.689496974989966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7474124097896306,0.0],[0.0,0.7474124097896306]],"imag":[[0.6643603613194102,0.0],[0.0,-0.6643603613194102]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9225191101528039,0.37580054540309377],[0.3141872673241952,0.8634901049547232]],"imag":[[-0.045431718147052616,-0.07528878046444012],[0.2195012789038826,0.3278572681155557]]},{"name":"u","qubits":[1],"real":[[0.7165470291741529,-0.6975387838548447],[0.6975387838548447,0.7165470291741529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8189680059381005,0.573839180650617],[-0.573839180650617,0.8189680059381005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17619836823104543,-0.9059035084699222],[0.9788286867683875,-0.19865597850664488]],"imag":[[-0.09210529581390454,-0.37391119648605875],[0.04863282302132491,0.008065524646133764]]},{"name":"u","qubits":[1],"real":[[0.9402040579232506,0.0],[0.0,0.9402040579232506]],"imag":[[-0.3406116989544736,0.0],[0.0,0.3406116989544736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8573140284175642,0.0],[0.0,0.8573140284175642]],"imag":[[0.5147938001554097,0.0],[0.0,-0.5147938001554097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6004160259945632,0.02088786674387358],[0.296805115753408,-0.9177868327609413]],"imag":[[-0.7199185260196848,-0.3475364853442454],[-0.18200174418160608,-0.19091730667516488]]},{"name":"u","qubits":[2],"real":[[0.9813898016188183,0.0],[0.0,0.9813898016188183]],"imag":[[-0.19202618904351706,0.0],[0.0,0.19202618904351706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9597436827853887,0.0],[0.0,0.9597436827853887]],"imag":[[0.2808773101436625,0.0],[0.0,-0.2808773101436625]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999621921144043,0.0],[0.0,0.999621921144043]],"imag":[[0.02749572272722668,0.0],[0.0,-0.02749572272722668]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5185747467012751,0.0],[0.0,0.5185747467012751]],"imag":[[-0.8550322988540892,0.0],[0.0,0.8550322988540892]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06805499337279551,0.14309375195152724],[-0.5409929672533202,0.4680676622853728]],"imag":[[0.7545193482877556,0.6368620330094146],[0.36523373381835555,-0.5956874957444183]]},{"name":"u","qubits":[1],"real":[[0.9156628823900818,0.0],[0.0,0.9156628823900818]],"imag":[[-0.40194711817985124,0.0],[0.0,0.40194711817985124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6134226497657674,0.0],[0.0,0.6134226497657674]],"imag":[[0.789754805464547,0.0],[0.0,-0.789754805464547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7048637091014434,0.28770223689147756],[0.20652369214539684,-0.00324246169032244]],"imag":[[-0.6481572773024713,-0.016932759941708175],[-0.20101557167104422,-0.9575647189462355]]},{"name":"u","qubits":[1],"real":[[0.7016844862284853,-0.712487811675587],[0.712487811675587,0.7016844862284853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9884519229203053,0.15153480153136725],[-0.15153480153136725,0.9884519229203053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4690657142221973,0.8063890645431108],[0.7632306466409656,0.3822771576805799]],"imag":[[0.34378611647475293,-0.10735519757196044],[0.28154474224968506,0.4382644325692303]]},{"name":"u","qubits":[1],"real":[[0.9808225680123654,0.0],[0.0,0.9808225680123654]],"imag":[[-0.19490277083107063,0.0],[0.0,0.19490277083107063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2320811438456828,0.0],[0.0,0.2320811438456828]],"imag":[[-0.9726964288364995,0.0],[0.0,0.9726964288364995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37488976735185964,-0.18232082149428758],[-0.16628794201431182,0.9528790474192412]],"imag":[[-0.9060438862565777,-0.07280972848180566],[-0.10435736127648604,-0.23125609716816758]]},{"name":"u","qubits":[2],"real":[[0.5558276358814861,-0.8312975635657777],[0.8312975635657777,0.5558276358814861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9807250418676222,0.1953929176141007],[-0.1953929176141007,0.9807250418676222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9811352261950963,0.1933227040962785],[-0.1933227040962785,0.9811352261950963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.832468762771759,0.5540719799892942],[-0.5540719799892942,0.832468762771759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2801339756772317,-0.6418390912792757],[0.858137780893162,0.13553889212149473]],"imag":[[0.26139809031250894,-0.6642579129811221],[0.34175362917751384,-0.3583758008993298]]},{"name":"u","qubits":[1],"real":[[0.9964140687352374,0.0],[0.0,0.9964140687352374]],"imag":[[0.08461089543604587,0.0],[0.0,-0.08461089543604587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7166555649356264,0.0],[0.0,0.7166555649356264]],"imag":[[-0.6974272730878812,0.0],[0.0,0.6974272730878812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11931779654220853,-0.1481791859283985],[-0.3763825461048854,0.40167548273993114]],"imag":[[0.6975027262451026,0.6908662237847201],[0.5979877835679972,-0.5825835530262432]]},{"name":"u","qubits":[1],"real":[[0.7860777439501635,-0.6181276409174897],[0.6181276409174897,0.7860777439501635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8450412818548552,0.5347010678510968],[-0.5347010678510968,0.8450412818548552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.25672908007010026,0.35646067323706115],[0.9664596654421901,-0.08905051231714237]],"imag":[[-0.00654041310485576,0.898322431467766],[-0.0017656489310991436,-0.24087881561747299]]},{"name":"u","qubits":[1],"real":[[0.6481912592119695,0.0],[0.0,0.6481912592119695]],"imag":[[0.761477571226626,0.0],[0.0,-0.761477571226626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9813564298525156,0.0],[0.0,0.9813564298525156]],"imag":[[-0.19219666382933034,0.0],[0.0,0.19219666382933034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.987096403600684,0.0018990822449817956],[-0.008871086326529345,-0.6659456277118285]],"imag":[[-0.15968488997389968,-0.011739650729307879],[-0.007920210856196201,0.7459054866528863]]},{"name":"u","qubits":[2],"real":[[0.8462080543201959,0.0],[0.0,0.8462080543201959]],"imag":[[-0.5328526332895694,0.0],[0.0,0.5328526332895694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999341305944716,0.0],[0.0,0.9999341305944716]],"imag":[[0.011477563865136582,0.0],[0.0,-0.011477563865136582]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9508807752312524,0.0],[0.0,0.9508807752312524]],"imag":[[0.3095573473455483,0.0],[0.0,-0.3095573473455483]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8158609995887343,0.0],[0.0,0.8158609995887343]],"imag":[[0.5782480690413685,0.0],[0.0,-0.5782480690413685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22482394050945506,-0.5482338724381002],[-0.7092407384020026,0.5922363894709627]],"imag":[[-0.6680775250328082,-0.450073591128566],[0.010207414502222182,-0.38226880943461705]]},{"name":"u","qubits":[1],"real":[[0.7654070599665682,0.0],[0.0,0.7654070599665682]],"imag":[[0.6435464494139753,0.0],[0.0,-0.6435464494139753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.711029283834193,0.0],[0.0,0.711029283834193]],"imag":[[-0.7031623976936158,0.0],[0.0,0.7031623976936158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7508218332807355,0.6445198390972242],[-0.12904507084080083,-0.209632489973642]],"imag":[[0.13085627336264485,-0.06113417539056696],[0.6344214530438652,0.7327421161342199]]},{"name":"u","qubits":[1],"real":[[0.7046343464744114,-0.7095706009753922],[0.7095706009753922,0.7046343464744114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.929544311311818,0.36871041931011106],[-0.36871041931011106,0.929544311311818]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6842192603270679,0.29202949201174117],[-0.25271066060888436,-0.7584697988169042]],"imag":[[0.47145421516861463,-0.4735965610016508],[0.4956937046320509,-0.339335582403937]]},{"name":"u","qubits":[1],"real":[[0.738065214586889,0.0],[0.0,0.738065214586889]],"imag":[[0.6747293820612894,0.0],[0.0,-0.6747293820612894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.768158584054576,0.0],[0.0,0.768158584054576]],"imag":[[-0.640259626825922,0.0],[0.0,0.640259626825922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8266344421564698,0.5572996047515091],[0.5503293333842517,0.7936945800646981]],"imag":[[0.07426559241275225,0.024026472234951586],[0.09109196254933895,0.24267013156067943]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8504233244611142,0.16921907412837278],[0.40371726795978957,-0.16118450794531533]],"imag":[[-0.11856792350451485,0.48382509409854974],[0.31580719478729075,0.8433846913894585]]},{"name":"u","qubits":[1],"real":[[0.9510249489113378,0.0],[0.0,0.9510249489113378]],"imag":[[-0.30911413191277315,0.0],[0.0,0.30911413191277315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6676151055451847,0.0],[0.0,0.6676151055451847]],"imag":[[-0.7445065955704435,0.0],[0.0,0.7445065955704435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4784314759508992,-0.12056446724147696],[0.2837976920477702,-0.26165900881325105]],"imag":[[-0.6582216344301676,0.5686051459724066],[0.5072538543726227,0.7705108437389727]]},{"name":"u","qubits":[1],"real":[[0.4797243517840155,-0.8774192534389738],[0.8774192534389738,0.4797243517840155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9739731831213644,0.22666327130886735],[-0.22666327130886735,0.9739731831213644]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16901623010366393,0.7537053952852465],[-0.17269376580027773,-0.25562546254824947]],"imag":[[0.4800882593866633,0.41578474512485364],[0.8432826574846347,-0.44012139886213714]]},{"name":"u","qubits":[1],"real":[[0.8558200785629784,0.0],[0.0,0.8558200785629784]],"imag":[[-0.5172736153414916,0.0],[0.0,0.5172736153414916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7681762404151276,0.0],[0.0,0.7681762404151276]],"imag":[[-0.6402384428177366,0.0],[0.0,0.6402384428177366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7200390384501225,-0.3633896188968238],[-0.4830170257334635,0.4363305042065722]],"imag":[[-0.3780434371831379,-0.454505145832919],[-0.3245327341920697,0.6862862000566942]]},{"name":"u","qubits":[2],"real":[[0.9591008251672378,0.0],[0.0,0.9591008251672378]],"imag":[[0.2830646695783908,0.0],[0.0,-0.2830646695783908]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.795559452987163,0.0],[0.0,0.795559452987163]],"imag":[[-0.605875529100463,0.0],[0.0,0.605875529100463]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9000143285498583,0.0],[0.0,0.9000143285498583]],"imag":[[-0.4358603083614607,0.0],[0.0,0.4358603083614607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9955406322508962,0.0],[0.0,0.9955406322508962]],"imag":[[-0.09433371368437637,0.0],[0.0,0.09433371368437637]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5579373360973686,0.5812543476193782],[-0.5878831229642207,-0.44336140252911066]],"imag":[[-0.5855124063203672,-0.08957976561186419],[0.016570599486444494,0.6764240650020625]]},{"name":"u","qubits":[1],"real":[[0.8057988806686959,0.0],[0.0,0.8057988806686959]],"imag":[[-0.592189297364514,0.0],[0.0,0.592189297364514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7509634290501546,0.0],[0.0,0.7509634290501546]],"imag":[[-0.6603437954802283,0.0],[0.0,0.6603437954802283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8190124490402038,-0.4442522340464458],[0.17633549149567507,-0.464744756471255]],"imag":[[-0.2562698562167098,-0.2572631369951333],[-0.4821308572896092,0.7214346416832498]]},{"name":"u","qubits":[1],"real":[[0.6445105549648179,-0.7645954123187912],[0.7645954123187912,0.6445105549648179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8359962691274355,0.5487351255432884],[-0.5487351255432884,0.8359962691274355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8184961951719072,-0.011473917779111496],[0.1007115293419025,0.8729048342444958]],"imag":[[-0.32787140921508634,0.4716276780673745],[-0.46089207561645035,-0.12438984220652435]]},{"name":"u","qubits":[1],"real":[[0.9719856260966231,0.0],[0.0,0.9719856260966231]],"imag":[[0.23504030007970045,0.0],[0.0,-0.23504030007970045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9133266451504466,0.0],[0.0,0.9133266451504466]],"imag":[[0.40722774863487654,0.0],[0.0,-0.40722774863487654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44253100038858295,-0.14322560613264412],[-0.20462048122829468,-0.8582455077223861]],"imag":[[0.8615160955184659,-0.20357494100609264],[-0.14172787135774842,0.44884108280843216]]},{"name":"u","qubits":[2],"real":[[0.7058154551531026,-0.708395753281327],[0.708395753281327,0.7058154551531026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9809567149961879,0.1942264742610745],[-0.1942264742610745,0.9809567149961879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989053967096442,-0.04677615230380131],[0.04677615230380131,0.9989053967096442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8833332714297296,0.46874548700254337],[-0.46874548700254337,0.8833332714297296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.019602289641286977,0.2955149955738741],[0.1501956044935706,0.13008312648879677]],"imag":[[-0.700032699314485,-0.6498006290565347],[0.6978619136491871,-0.6881194736901468]]},{"name":"u","qubits":[1],"real":[[0.8682338599369878,0.0],[0.0,0.8682338599369878]],"imag":[[-0.4961551818321755,0.0],[0.0,0.4961551818321755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7848124032559053,0.0],[0.0,0.7848124032559053]],"imag":[[0.6197334037275143,0.0],[0.0,-0.6197334037275143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6140140475075992,-0.5427988719393635],[-0.3663396687245672,0.4607579019975302]],"imag":[[-0.3617987545254283,-0.44436223434101496],[0.5982337818996507,-0.5437037291206027]]},{"name":"u","qubits":[1],"real":[[0.8633491821522933,-0.5046069655454295],[0.5046069655454295,0.8633491821522933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8932870012640327,0.44948674437931097],[-0.44948674437931097,0.8932870012640327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.001181026884769912,-0.90364440847487],[0.811501546832573,-0.24239617056209262]],"imag":[[-0.3292956039695546,-0.27384264352712756],[0.48272999686177054,0.2228925438748662]]},{"name":"u","qubits":[1],"real":[[0.9993930735980466,0.0],[0.0,0.9993930735980466]],"imag":[[-0.034835103620475275,0.0],[0.0,0.034835103620475275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7918864536359821,0.0],[0.0,0.7918864536359821]],"imag":[[-0.6106683588887077,0.0],[0.0,0.6106683588887077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05481934999662608,-0.5906717934854386],[0.4632602994920956,-0.3771797130772545]],"imag":[[-0.7854076803493476,0.1767383571692905],[0.4068408895731822,0.6910903338412104]]},{"name":"u","qubits":[2],"real":[[0.9997605097944986,0.0],[0.0,0.9997605097944986]],"imag":[[-0.021884310714397785,0.0],[0.0,0.021884310714397785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9177775424466941,0.0],[0.0,0.9177775424466941]],"imag":[[-0.3970949289282183,0.0],[0.0,0.3970949289282183]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5525413472128184,0.0],[0.0,0.5525413472128184]],"imag":[[0.8334854885480872,0.0],[0.0,-0.8334854885480872]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997962434901061,0.0],[0.0,0.997962434901061]],"imag":[[0.0638042202863229,0.0],[0.0,-0.0638042202863229]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.02847950808693212,0.128499458766525],[-0.09541239300845329,0.519945613991078]],"imag":[[-0.9910584959290344,0.02190580659818547],[0.08881694954459643,0.8441946358662998]]},{"name":"u","qubits":[1],"real":[[0.9648137313732029,0.0],[0.0,0.9648137313732029]],"imag":[[0.262934333539226,0.0],[0.0,-0.262934333539226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6965315585890391,0.0],[0.0,0.6965315585890391]],"imag":[[-0.7175261583311956,0.0],[0.0,0.7175261583311956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4916891696376675,0.021288822315655084],[-0.19779570116301504,-0.4516074726863871]],"imag":[[0.8351060397416856,-0.24573654366494174],[0.1473652721960321,0.8574444750337104]]},{"name":"u","qubits":[1],"real":[[0.7656860900079687,-0.6432144366914574],[0.6432144366914574,0.7656860900079687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.857177861331387,0.5150204986632566],[-0.5150204986632566,0.857177861331387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9842739512634509,-0.17407504223748482],[-0.12969464627555635,0.8145187621491446]],"imag":[[0.021522030735183863,-0.02096355712386427],[0.11798682038569375,-0.553007771238124]]},{"name":"u","qubits":[1],"real":[[0.9695087779323375,0.0],[0.0,0.9695087779323375]],"imag":[[0.24505658430686078,0.0],[0.0,-0.24505658430686078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7500062635467262,0.0],[0.0,0.7500062635467262]],"imag":[[-0.6614307255039478,0.0],[0.0,0.6614307255039478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47008162172190215,-0.12796359688255687],[-0.13685050286529624,-0.3496215840896269]],"imag":[[0.8704739494694709,-0.07016901087521421],[-0.050698245332979695,0.9254546859378542]]},{"name":"u","qubits":[3],"real":[[0.9795740875979975,0.0],[0.0,0.9795740875979975]],"imag":[[-0.20108358189208464,0.0],[0.0,0.20108358189208464]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9873233847926106,0.0],[0.0,0.9873233847926106]],"imag":[[0.15872156073345084,0.0],[0.0,-0.15872156073345084]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.987625232415984,0.0],[0.0,0.987625232415984]],"imag":[[-0.15683239555421438,0.0],[0.0,0.15683239555421438]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9827027473440197,0.0],[0.0,0.9827027473440197]],"imag":[[0.1851899305105859,0.0],[0.0,-0.1851899305105859]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8599361017171598,0.0],[0.0,0.8599361017171598]],"imag":[[0.5104017054864672,0.0],[0.0,-0.5104017054864672]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.98654077297556,0.0],[0.0,0.98654077297556]],"imag":[[-0.16351545265443423,0.0],[0.0,0.16351545265443423]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9420156593321385,0.0],[0.0,0.9420156593321385]],"imag":[[0.33556891627955704,0.0],[0.0,-0.33556891627955704]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9208845858356093,0.0],[0.0,0.9208845858356093]],"imag":[[0.3898353236565132,0.0],[0.0,-0.3898353236565132]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.05109418787841131,-0.7573098072553073],[-0.059343471289822064,0.04263276555262964]],"imag":[[0.009860989620100735,-0.6509792628676332],[0.996880382625735,-0.029837936466462343]]},{"name":"u","qubits":[1],"real":[[0.9980507651570444,0.0],[0.0,0.9980507651570444]],"imag":[[-0.06240729259820794,0.0],[0.0,0.06240729259820794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8409009529573922,0.0],[0.0,0.8409009529573922]],"imag":[[-0.5411890495153701,0.0],[0.0,0.5411890495153701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12442092851718112,-0.046344619150248775],[0.025330018639210597,0.535950942531988]],"imag":[[-0.9910130120827405,-0.016273251225088388],[-0.042083637976696946,0.8428190462782963]]},{"name":"u","qubits":[1],"real":[[0.5570741487281404,-0.8304627582371275],[0.8304627582371275,0.5570741487281404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9052895606050179,0.4247950228752377],[-0.4247950228752377,0.9052895606050179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2763788605557349,0.26057606202364186],[0.7831512221744897,0.6149782647629525]],"imag":[[0.5567224063108597,-0.7387658652439287],[-0.018682905447554223,-0.0901490217350591]]},{"name":"u","qubits":[1],"real":[[0.9782050827612838,0.0],[0.0,0.9782050827612838]],"imag":[[0.20764107507906485,0.0],[0.0,-0.20764107507906485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6289061827460015,0.0],[0.0,0.6289061827460015]],"imag":[[0.7774811980388033,0.0],[0.0,-0.7774811980388033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34865330334116895,-0.5038516586270791],[0.4984340075211433,-0.3095956120205555]],"imag":[[0.7842556844203523,0.09755717104547806],[0.12225970583175948,-0.8004790200211134]]},{"name":"u","qubits":[2],"real":[[0.9348147176239909,0.0],[0.0,0.9348147176239909]],"imag":[[-0.35513581023824975,0.0],[0.0,0.35513581023824975]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9593334051924826,0.0],[0.0,0.9593334051924826]],"imag":[[-0.2822754287602731,0.0],[0.0,0.2822754287602731]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997657304878385,0.0],[0.0,0.9997657304878385]],"imag":[[0.021644494499036587,0.0],[0.0,-0.021644494499036587]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.797968400267005,0.0],[0.0,0.797968400267005]],"imag":[[-0.6026992883481088,0.0],[0.0,0.6026992883481088]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5184695910950518,-0.6050742209095508],[-0.7048202459715895,0.18843024730691907]],"imag":[[0.08841301739480406,0.5977103049601674],[0.47602609417281316,-0.4910413632627879]]},{"name":"u","qubits":[1],"real":[[0.9930627183875046,0.0],[0.0,0.9930627183875046]],"imag":[[-0.11758587223310309,0.0],[0.0,0.11758587223310309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43115874239336094,0.0],[0.0,0.43115874239336094]],"imag":[[-0.9022760879341619,0.0],[0.0,0.9022760879341619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.217348647466733,-0.3503427734830107],[0.1488860390599627,-0.8273365639377411]],"imag":[[-0.9049330669270463,0.10543078722376933],[0.3341985296188886,0.42621414822281545]]},{"name":"u","qubits":[1],"real":[[0.7516797989238091,-0.6595282252412416],[0.6595282252412416,0.7516797989238091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8774310102105932,0.4797028479390318],[-0.4797028479390318,0.8774310102105932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.013392510016532747,0.6776368174153425],[-0.020513332071080113,-0.6388542293983692]],"imag":[[0.6790972889180517,-0.281879152373522],[0.7336393637659794,0.2306897499244519]]},{"name":"u","qubits":[1],"real":[[0.9998788387227514,0.0],[0.0,0.9998788387227514]],"imag":[[0.015566241500188585,0.0],[0.0,-0.015566241500188585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6216142976904429,0.0],[0.0,0.6216142976904429]],"imag":[[0.7833234739919502,0.0],[0.0,-0.7833234739919502]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.031079622306091848,-0.042667429785096356],[0.03222599245860791,0.9963261075112917]],"imag":[[0.9979391913328757,-0.03648174769293465],[0.04596643220062673,0.06467503391727475]]},{"name":"u","qubits":[2],"real":[[0.7083957532813271,-0.7058154551531025],[0.7058154551531025,0.7083957532813271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9809567149961879,0.19422647426107464],[-0.19422647426107464,0.9809567149961879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989053967096442,0.046776152303801256],[-0.046776152303801256,0.9989053967096442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8833332714297297,0.46874548700254326],[-0.46874548700254326,0.8833332714297297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5430052066821455,-0.32019502023764934],[0.4524633471190623,-0.7000147782780828]],"imag":[[0.604019149604254,0.48762830254451617],[0.3682161483982609,-0.4119139446108277]]},{"name":"u","qubits":[1],"real":[[0.8721906789189107,0.0],[0.0,0.8721906789189107]],"imag":[[-0.48916604502660416,0.0],[0.0,0.48916604502660416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7283272384275674,0.0],[0.0,0.7283272384275674]],"imag":[[0.6852294752595465,0.0],[0.0,-0.6852294752595465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7334868763132099,0.39363116763827777],[0.5035732384599032,0.8592707118070159]],"imag":[[-0.4482220882390453,0.3258043366111714],[-0.08664845871638492,-0.02366182452273924]]},{"name":"u","qubits":[1],"real":[[0.6095689201209306,-0.7927330771593946],[0.7927330771593946,0.6095689201209306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9846884637617697,0.17432334707228964],[-0.17432334707228964,0.9846884637617697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7497717049321531,-0.3734549695107723],[0.3092538883508333,-0.45729335815966765]],"imag":[[0.14167372113460755,0.5275436787325902],[-0.5675675992891916,-0.6108288118286889]]},{"name":"u","qubits":[1],"real":[[0.9001919849743358,0.0],[0.0,0.9001919849743358]],"imag":[[0.43549327226487106,0.0],[0.0,-0.43549327226487106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5813791819683435,0.0],[0.0,0.5813791819683435]],"imag":[[-0.8136327468666805,0.0],[0.0,0.8136327468666805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7098812241976942,-0.2445980716604929],[-0.17183796853983024,0.5859683956595594]],"imag":[[0.5619720338983936,0.3470271804738847],[-0.3882367746823968,0.6902064608799865]]},{"name":"u","qubits":[2],"real":[[0.9944177813222456,0.0],[0.0,0.9944177813222456]],"imag":[[-0.10551434115864362,0.0],[0.0,0.10551434115864362]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999222882462198,0.0],[0.0,0.9999222882462198]],"imag":[[0.012466654260221637,0.0],[0.0,-0.012466654260221637]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9488619454718112,0.0],[0.0,0.9488619454718112]],"imag":[[0.31569131827696734,0.0],[0.0,-0.31569131827696734]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6114892371268236,0.0],[0.0,0.6114892371268236]],"imag":[[-0.7912527490492879,0.0],[0.0,0.7912527490492879]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04840565440461153,-0.9830695696379411],[0.9443750196716608,0.06621366988494318]],"imag":[[0.04954693450488253,-0.16963553623785205],[0.32149310431637684,-0.02034099352385687]]},{"name":"u","qubits":[1],"real":[[0.9984588659597595,0.0],[0.0,0.9984588659597595]],"imag":[[0.05549678356761806,0.0],[0.0,-0.05549678356761806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7555756304171216,0.0],[0.0,0.7555756304171216]],"imag":[[0.6550614220970192,0.0],[0.0,-0.6550614220970192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08746299568986471,-0.582730892926283],[-0.0779245077865557,0.7447565745441714]],"imag":[[0.7843554656690009,-0.19380772505103216],[0.6091506373191631,0.2611530524675377]]},{"name":"u","qubits":[1],"real":[[0.7725635142693681,-0.6349374901671533],[0.6349374901671533,0.7725635142693681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9296354318974505,0.3684806151764849],[-0.3684806151764849,0.9296354318974505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.423680285039434,-0.8448713744894537],[-0.4982864461856833,-0.4558232850277743]],"imag":[[-0.297694558015822,0.13440731663480687],[0.6954017426957679,0.2456667796626563]]},{"name":"u","qubits":[1],"real":[[0.9983873658078237,0.0],[0.0,0.9983873658078237]],"imag":[[0.05676854582702177,0.0],[0.0,-0.05676854582702177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.40858882767515076,0.0],[0.0,0.40858882767515076]],"imag":[[0.9127185600715294,0.0],[0.0,-0.9127185600715294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08437749065138944,0.5731520157304312],[0.6614187988924513,-0.39742154373560734]],"imag":[[0.7395738217622799,0.3426481695550897],[0.09184864564585138,0.6294006000469788]]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.17966074859319253,0.0],[0.0,-0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.17966074859319253,0.0],[0.0,-0.17966074859319253]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.17966074859319253,0.0],[0.0,-0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[0.17966074859319253,0.0],[0.0,-0.17966074859319253]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.004582035817259026,-0.45236229289994656],[-0.5944801321537135,0.24670500697744477]],"imag":[[-0.26780804060421226,-0.8506622210359438],[-0.7581894425603701,0.10430139594826614]]},{"name":"u","qubits":[1],"real":[[0.9362981500036174,0.0],[0.0,0.9362981500036174]],"imag":[[-0.35120617064596615,0.0],[0.0,0.35120617064596615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8092223581005532,0.0],[0.0,0.8092223581005532]],"imag":[[-0.5875024894842404,0.0],[0.0,0.5875024894842404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5426884570593076,0.010915080707410318],[-0.07433014656917367,0.44280340736999313]],"imag":[[-0.6216087589117055,0.5647766376471215],[-0.5599703730822216,-0.6962997580084933]]},{"name":"u","qubits":[1],"real":[[0.4832362406660919,-0.8754899974910638],[0.8754899974910638,0.4832362406660919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9550987594749833,0.2962876299296816],[-0.2962876299296816,0.9550987594749833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46925382673329674,0.009841102120212407],[-0.2363792122588817,0.5774307697596421]],"imag":[[0.43673943867658466,0.7674390278775759],[0.7301947526601993,-0.27841371613871385]]},{"name":"u","qubits":[1],"real":[[0.858709142210273,0.0],[0.0,0.858709142210273]],"imag":[[0.5124632758398373,0.0],[0.0,-0.5124632758398373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6779673305095915,0.0],[0.0,0.6779673305095915]],"imag":[[-0.7350920342118383,0.0],[0.0,0.7350920342118383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7544446257957544,-0.2267094387753451],[0.5139074208513287,0.08801228751616191]],"imag":[[0.4069726315750768,-0.46237367369577725],[0.03295066844081182,-0.8526823872283346]]},{"name":"u","qubits":[2],"real":[[0.9998141492246755,0.0],[0.0,0.9998141492246755]],"imag":[[0.019278667229307288,0.0],[0.0,-0.019278667229307288]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9814432983334593,0.0],[0.0,0.9814432983334593]],"imag":[[0.19175258057283157,0.0],[0.0,-0.19175258057283157]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7459497328219136,0.0],[0.0,0.7459497328219136]],"imag":[[-0.6660022493227149,0.0],[0.0,0.6660022493227149]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9951821004456207,0.0],[0.0,0.9951821004456207]],"imag":[[0.09804380119437683,0.0],[0.0,-0.09804380119437683]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7157799675255129,-0.19089255070070915],[-0.14636879722714444,-0.6930914417043613]],"imag":[[-0.2870314632879388,0.6073154133223841],[-0.6195548017489978,-0.3381601340551681]]},{"name":"u","qubits":[1],"real":[[0.9926039578844768,0.0],[0.0,0.9926039578844768]],"imag":[[-0.12139762267883161,0.0],[0.0,0.12139762267883161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2842638812775755,0.0],[0.0,0.2842638812775755]],"imag":[[-0.9587460799403607,0.0],[0.0,0.9587460799403607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20966350529753508,0.4077965990854394],[-0.3106318918563316,0.8236299836595018]],"imag":[[-0.8443324756950171,-0.27721078407490496],[0.382951319092689,0.280160248757697]]},{"name":"u","qubits":[1],"real":[[0.7882454899918231,-0.6153609083355479],[0.6153609083355479,0.7882454899918231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8958114869714183,0.44443422439103],[-0.44443422439103,0.8958114869714183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0902540259860353,-0.018664790843351032],[0.25996403743197377,-0.2810283986957194]],"imag":[[0.5748270425671296,0.8130680829485399],[-0.7706145477272716,0.5095046194095597]]},{"name":"u","qubits":[1],"real":[[0.7689623443213345,0.0],[0.0,0.7689623443213345]],"imag":[[0.6392940739720941,0.0],[0.0,-0.6392940739720941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9197778041930273,0.0],[0.0,0.9197778041930273]],"imag":[[-0.3924395379085204,0.0],[0.0,0.3924395379085204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7035292629621193,-0.40403477866747933],[-0.08992592702628685,-0.6054217862809673]],"imag":[[0.13066578321383684,-0.5698499161009092],[-0.6927383033307422,0.3814333905720247]]},{"name":"u","qubits":[2],"real":[[0.6595163002303485,-0.7516902618302786],[0.7516902618302786,0.6595163002303485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9595015630677358,0.28170330220033246],[-0.28170330220033246,0.9595015630677358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996175301977863,0.027654896877003503],[-0.027654896877003503,0.9996175301977863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8950448015885969,0.4459762360812841],[-0.4459762360812841,0.8950448015885969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07411658933970662,0.8848674947022562],[0.5033678607528097,-0.3633251892377747]],"imag":[[-0.4333082954874211,0.15414333934940985],[-0.7438894064359127,-0.24747556368033638]]},{"name":"u","qubits":[1],"real":[[0.9997881199104782,0.0],[0.0,0.9997881199104782]],"imag":[[0.02058434565078991,0.0],[0.0,-0.02058434565078991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5221052432738468,0.0],[0.0,0.5221052432738468]],"imag":[[-0.8528810672924785,0.0],[0.0,0.8528810672924785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.029979463880790647,-0.6185071879079962],[-0.35736895282793707,0.7269347073588319]],"imag":[[0.7277473592902358,0.29484550411639526],[0.5846130723360301,0.045617085018888615]]},{"name":"u","qubits":[1],"real":[[0.7133048640644359,-0.7008538869850239],[0.7008538869850239,0.7133048640644359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9691295177897923,0.24655218057953693],[-0.24655218057953693,0.9691295177897923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4406841226039517,0.5484702178579913],[-0.5844126316790405,-0.6380579663018386]],"imag":[[-0.6812397392975734,0.20221360441218367],[0.013107159132999415,0.5011707393216431]]},{"name":"u","qubits":[1],"real":[[0.7309798299812371,0.0],[0.0,0.7309798299812371]],"imag":[[0.6823990681123485,0.0],[0.0,-0.6823990681123485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9157655316842825,0.0],[0.0,0.9157655316842825]],"imag":[[0.401713194927679,0.0],[0.0,-0.401713194927679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8939675162995615,-0.44295191845983417],[0.22127856421430928,-0.4437681407308565]],"imag":[[0.06152772373132583,0.0288100146891173],[0.3848015281062286,-0.7784814822837112]]},{"name":"u","qubits":[2],"real":[[0.8183243666524008,0.0],[0.0,0.8183243666524008]],"imag":[[-0.5747566710730264,0.0],[0.0,0.5747566710730264]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9175271844204352,0.0],[0.0,0.9175271844204352]],"imag":[[0.39767306402308505,0.0],[0.0,-0.39767306402308505]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8951055906739237,0.0],[0.0,0.8951055906739237]],"imag":[[0.4458542155730797,0.0],[0.0,-0.4458542155730797]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9751509543672452,0.0],[0.0,0.9751509543672452]],"imag":[[0.22154145480395054,0.0],[0.0,-0.22154145480395054]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2964649006961968,-0.3043682696436205],[0.6649661941083919,-0.352807898722282]],"imag":[[-0.4549289129268866,-0.7826290329859377],[0.5128042584957306,-0.41276911192676774]]},{"name":"u","qubits":[1],"real":[[0.983442699618656,0.0],[0.0,0.983442699618656]],"imag":[[-0.18121936035305322,0.0],[0.0,0.18121936035305322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7696268949678315,0.0],[0.0,0.7696268949678315]],"imag":[[0.6384938860648349,0.0],[0.0,-0.6384938860648349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28718172808366527,-0.49062183529000924],[-0.5551117010131271,0.779593146655676]],"imag":[[-0.7527805264593218,-0.33187098212282584],[-0.20663768639049998,-0.20343645604707994]]},{"name":"u","qubits":[1],"real":[[0.8219872939477045,-0.5695058284061103],[0.5695058284061103,0.8219872939477045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.848332461392411,0.5294639127909413],[-0.5294639127909413,0.848332461392411]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.800552868674224,-0.5867834115718394],[-0.35266238931272875,-0.4004462037938273]],"imag":[[0.12092346002595818,-0.01333601053292973],[0.4691714616609354,0.7036691101606574]]},{"name":"u","qubits":[1],"real":[[0.9764857571530382,0.0],[0.0,0.9764857571530382]],"imag":[[-0.21558192428229597,0.0],[0.0,0.21558192428229597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.754049558429857,0.0],[0.0,0.754049558429857]],"imag":[[-0.6568175267391528,0.0],[0.0,0.6568175267391528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3413477346306617,-0.49353234332662577],[0.1333898085908105,-0.7578896672526927]],"imag":[[-0.7353929424925194,0.3148091013379996],[0.5699878096580804,0.2879658106041294]]},{"name":"u","qubits":[3],"real":[[0.9692976565539742,0.0],[0.0,0.9692976565539742]],"imag":[[-0.245890327176516,0.0],[0.0,0.245890327176516]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9843654625364385,0.0],[0.0,0.9843654625364385]],"imag":[[0.17613811673065963,0.0],[0.0,-0.17613811673065963]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9951414946611683,0.0],[0.0,0.9951414946611683]],"imag":[[0.09845509435034787,0.0],[0.0,-0.09845509435034787]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9923826747604048,0.0],[0.0,0.9923826747604048]],"imag":[[-0.12319345289172091,0.0],[0.0,0.12319345289172091]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9940177782106135,0.0],[0.0,0.9940177782106135]],"imag":[[0.10921838948288605,0.0],[0.0,-0.10921838948288605]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9278936389652883,0.0],[0.0,0.9278936389652883]],"imag":[[-0.3728450009960644,0.0],[0.0,0.3728450009960644]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9463874682386381,0.0],[0.0,0.9463874682386381]],"imag":[[0.32303368239374164,0.0],[0.0,-0.32303368239374164]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8155801052023648,0.0],[0.0,0.8155801052023648]],"imag":[[0.5786441842774362,0.0],[0.0,-0.5786441842774362]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3912270127656635,0.8421856341671691],[0.1590489789513253,0.4306779781210367]],"imag":[[-0.28848352001549316,-0.2333281825334644],[0.8593149047098319,0.22538366400351625]]},{"name":"u","qubits":[1],"real":[[0.966111044000951,0.0],[0.0,0.966111044000951]],"imag":[[-0.2581268111982799,0.0],[0.0,0.2581268111982799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.771160762997658,0.0],[0.0,0.771160762997658]],"imag":[[-0.6366404618093873,0.0],[0.0,0.6366404618093873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4200388549902121,-0.41079756663402794],[0.23852625065162805,-0.09599658784800116]],"imag":[[-0.7299425786186635,-0.34928004733395435],[-0.4835870345326937,0.8366800242048887]]},{"name":"u","qubits":[1],"real":[[0.6610862047498505,-0.7503099558778618],[0.7503099558778618,0.6610862047498505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.871151328097622,0.49101462661895245],[-0.49101462661895245,0.871151328097622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6398668298189584,-0.13190723594283396],[-0.45032296017247014,-0.14048816292926422]],"imag":[[-0.605170606721206,0.45490598805032734],[-0.14679308021711068,-0.8694389565798384]]},{"name":"u","qubits":[1],"real":[[0.9829450644644907,0.0],[0.0,0.9829450644644907]],"imag":[[0.18389942970248246,0.0],[0.0,-0.18389942970248246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6049197271538603,0.0],[0.0,0.6049197271538603]],"imag":[[0.7962864583176705,0.0],[0.0,-0.7962864583176705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3598356796203743,-0.06062497076925714],[0.088084604297348,0.8067946022216657]],"imag":[[0.9280025377839476,-0.07519432463905085],[0.039631755253532144,-0.5828832612859015]]},{"name":"u","qubits":[2],"real":[[0.9830331509880621,0.0],[0.0,0.9830331509880621]],"imag":[[-0.1834279805767975,0.0],[0.0,0.1834279805767975]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5222648427155229,0.0],[0.0,0.5222648427155229]],"imag":[[0.8527833453247842,0.0],[0.0,-0.8527833453247842]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9171849710734779,0.0],[0.0,0.9171849710734779]],"imag":[[-0.3984617030994868,0.0],[0.0,0.3984617030994868]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779290485212053,0.0],[0.0,0.9779290485212053]],"imag":[[-0.20893725387879006,0.0],[0.0,0.20893725387879006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2909134476380036,-0.3714651237049299],[0.4143946596918363,0.7107438079807892]],"imag":[[0.6490370527904491,-0.5967695802898635],[0.5678004368678713,-0.026888088970920793]]},{"name":"u","qubits":[1],"real":[[0.8989862225713239,0.0],[0.0,0.8989862225713239]],"imag":[[-0.437976907641193,0.0],[0.0,0.437976907641193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6895107685603905,0.0],[0.0,0.6895107685603905]],"imag":[[0.7242754310614571,0.0],[0.0,-0.7242754310614571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.652409815461503,0.4870119969060783],[-0.5581494706039051,-0.8068080811270925]],"imag":[[-0.5106406369919138,0.27645413256367524],[0.045571273918563686,0.18829006263220255]]},{"name":"u","qubits":[1],"real":[[0.5320793153075588,-0.8466945152898059],[0.8466945152898059,0.5320793153075588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9651437140155633,0.2617204831423106],[-0.2617204831423106,0.9651437140155633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5922466775745835,-0.7632972585173957],[0.7850737768855847,-0.5846432961688023]],"imag":[[-0.12149361152126113,-0.22772894063165666],[0.13469350432738628,-0.15397740413284655]]},{"name":"u","qubits":[1],"real":[[0.9933890380766578,0.0],[0.0,0.9933890380766578]],"imag":[[0.11479642428722454,0.0],[0.0,-0.11479642428722454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6926180120792161,0.0],[0.0,0.6926180120792161]],"imag":[[-0.7213045746031526,0.0],[0.0,0.7213045746031526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16905723937536488,0.300798196128004],[-0.6581632402246566,-0.7407331508532278]],"imag":[[0.7216989104857934,-0.6000756432521973],[0.13187676685216562,-0.027277588028450872]]},{"name":"u","qubits":[2],"real":[[0.7516902618302785,-0.6595163002303486],[0.6595163002303486,0.7516902618302785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9595015630677358,0.28170330220033246],[-0.28170330220033246,0.9595015630677358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996175301977863,-0.027654896877003503],[0.027654896877003503,0.9996175301977863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8950448015885968,0.4459762360812842],[-0.4459762360812842,0.8950448015885968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.38068590088101323,-0.4781513629899053],[0.4972631796381127,-0.13680031002515095]],"imag":[[-0.7795729351134043,0.13680481636250633],[-0.008579853453135463,0.8567037944750444]]},{"name":"u","qubits":[1],"real":[[0.7371978559756678,0.0],[0.0,0.7371978559756678]],"imag":[[-0.6756769354838735,0.0],[0.0,0.6756769354838735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9450321086586567,0.0],[0.0,0.9450321086586567]],"imag":[[-0.3269775429661383,0.0],[0.0,0.3269775429661383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8321964963203794,0.5479820385646561],[-0.2504558600793624,-0.3747833413272468]],"imag":[[-0.07261046715579562,0.04350168941576302],[0.4893348278259056,0.7465659619163483]]},{"name":"u","qubits":[1],"real":[[0.835510956940183,-0.5494737853918964],[0.5494737853918964,0.835510956940183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9291725902772835,0.36964617876748485],[-0.36964617876748485,0.9291725902772835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5874522520915127,-0.49666598940784207],[0.6082917041342305,-0.7634453440424529]],"imag":[[-0.5103485990596056,-0.384404804751498],[0.1562861530398043,-0.1506885785631859]]},{"name":"u","qubits":[1],"real":[[0.9602325617088507,0.0],[0.0,0.9602325617088507]],"imag":[[-0.2792014101577178,0.0],[0.0,0.2792014101577178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5531769358735443,0.0],[0.0,0.5531769358735443]],"imag":[[0.8330637896449207,0.0],[0.0,-0.8330637896449207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41583068399334233,0.05092796143146733],[0.6170698517755193,-0.5062222878822076]],"imag":[[-0.6546103595747149,-0.629266606559991],[0.1333975914956123,-0.587510745318085]]},{"name":"u","qubits":[2],"real":[[0.9924516603940609,0.0],[0.0,0.9924516603940609]],"imag":[[-0.12263646187440218,0.0],[0.0,0.12263646187440218]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7167820702473026,0.0],[0.0,0.7167820702473026]],"imag":[[0.6972972563921295,0.0],[0.0,-0.6972972563921295]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9038244545071692,0.0],[0.0,0.9038244545071692]],"imag":[[-0.42790344171882766,0.0],[0.0,0.42790344171882766]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993535723656393,0.0],[0.0,0.9993535723656393]],"imag":[[0.03595048539359375,0.0],[0.0,-0.03595048539359375]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5526650437691419,0.7755873027010352],[0.8257058798566054,0.5556811573259223]],"imag":[[-0.11184724754495477,0.28375319998407533],[0.01616609360666204,0.09574397516634474]]},{"name":"u","qubits":[1],"real":[[0.9280157553484936,0.0],[0.0,0.9280157553484936]],"imag":[[0.3725409478499847,0.0],[0.0,-0.3725409478499847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7205467826297841,0.0],[0.0,0.7205467826297841]],"imag":[[0.6934063267968259,0.0],[0.0,-0.6934063267968259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5677679716010442,0.5630042593603484],[0.5573698365635181,0.5361420028851951]],"imag":[[0.5932055265631795,-0.09366396116459205],[0.12282344632884185,0.6219365072604398]]},{"name":"u","qubits":[1],"real":[[0.7509990651762557,-0.6603032667679224],[0.6603032667679224,0.7509990651762557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8917383119418594,0.452551414775253],[-0.452551414775253,0.8917383119418594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9255311193593421,-0.3404410168255675],[-0.19346861160274098,-0.211863106793076]],"imag":[[-0.0789502807735896,0.14580437005106414],[0.31579882296760053,0.9044086596869647]]},{"name":"u","qubits":[1],"real":[[0.9983977861231417,0.0],[0.0,0.9983977861231417]],"imag":[[0.05658498621020858,0.0],[0.0,-0.05658498621020858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6988625828405843,0.0],[0.0,0.6988625828405843]],"imag":[[0.7152559613910165,0.0],[0.0,-0.7152559613910165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10459570151194009,0.27150282072701865],[-0.3569365396258416,0.775881595496553]],"imag":[[0.9197906149042393,0.26330815083581915],[-0.12506506562280334,-0.5049383980352629]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5172223838482581,0.07833629545627788],[-0.24722907510086722,0.39823450940645283]],"imag":[[0.8164758882171007,0.2443594778612201],[0.0687452837014374,-0.8806594948738022]]},{"name":"u","qubits":[1],"real":[[0.4296658758471045,0.0],[0.0,0.4296658758471045]],"imag":[[-0.9029879484979524,0.0],[0.0,0.9029879484979524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9183154454499669,0.0],[0.0,0.9183154454499669]],"imag":[[-0.39584939389625057,0.0],[0.0,0.39584939389625057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6936515722655487,-0.42256433163585494],[0.4116750979947259,-0.7296504630495684]],"imag":[[0.5638617948579218,-0.1494883213574836],[-0.17728786276609004,-0.516432792508779]]},{"name":"u","qubits":[1],"real":[[0.8109710186538699,-0.5850863243176213],[0.5850863243176213,0.8109710186538699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9874226840090731,0.1581026347165605],[-0.1581026347165605,0.9874226840090731]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5723876560538427,0.4950961523358259],[-0.5741622655146981,-0.5668128912194805]],"imag":[[0.007328989528313495,0.6536042051975662],[0.5853685590879568,-0.08002805281731812]]},{"name":"u","qubits":[1],"real":[[0.9995258276348863,0.0],[0.0,0.9995258276348863]],"imag":[[0.03079155551113849,0.0],[0.0,-0.03079155551113849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8665368280686981,0.0],[0.0,0.8665368280686981]],"imag":[[-0.49911313907834515,0.0],[0.0,0.49911313907834515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.060391934901961264,-0.07247339822873379],[0.15199893633950307,0.4342992545821466]],"imag":[[0.9792621995890611,-0.17929295915894286],[-0.11956036971526422,-0.8797646269398426]]},{"name":"u","qubits":[2],"real":[[0.9732247816376246,0.0],[0.0,0.9732247816376246]],"imag":[[0.2298554424119601,0.0],[0.0,-0.2298554424119601]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9479186108297104,0.0],[0.0,0.9479186108297104]],"imag":[[0.3185126484814567,0.0],[0.0,-0.3185126484814567]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6705578377936763,0.0],[0.0,0.6705578377936763]],"imag":[[-0.7418572545803336,0.0],[0.0,0.7418572545803336]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998670412464329,0.0],[0.0,0.998670412464329]],"imag":[[0.05155004624951517,0.0],[0.0,-0.05155004624951517]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18503046619508215,-0.9642282839858539],[-0.034962621965346635,-0.1845340216797089]],"imag":[[0.1600359580050486,0.10205897847192191],[-0.9689839182310227,-0.16060814461812264]]},{"name":"u","qubits":[1],"real":[[0.8937875977920272,0.0],[0.0,0.8937875977920272]],"imag":[[-0.4484905016086264,0.0],[0.0,0.4484905016086264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7616490840591956,0.0],[0.0,0.7616490840591956]],"imag":[[-0.6479897165478695,0.0],[0.0,0.6479897165478695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6660177725450744,-0.14989386204233623],[-0.4034969623038301,0.1268788085587242]],"imag":[[-0.49654729031267103,-0.5360904263827831],[-0.3834727063935877,0.8209997885514206]]},{"name":"u","qubits":[1],"real":[[0.7532227094298894,-0.6577655737412047],[0.6577655737412047,0.7532227094298894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7998103953394157,0.6002527230317308],[-0.6002527230317308,0.7998103953394157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4209073103568985,0.31699453760899887],[-0.34198483802750296,0.03512729738152902]],"imag":[[0.8400548447256648,-0.12907113181156288],[0.013829840937745523,-0.9389468456934125]]},{"name":"u","qubits":[1],"real":[[0.9974430902571843,0.0],[0.0,0.9974430902571843]],"imag":[[-0.07146524818538458,0.0],[0.0,0.07146524818538458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.533799983233615,0.0],[0.0,0.533799983233615]],"imag":[[-0.8456107721048688,0.0],[0.0,0.8456107721048688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1353409566820809,-0.30874496220966513],[-0.04310972280187219,-0.945263212097252]],"imag":[[-0.9396308636809784,0.0587640517040014],[0.31131690808959256,-0.08775417023177612]]},{"name":"u","qubits":[2],"real":[[0.7618084447646503,-0.647802356807433],[0.647802356807433,0.7618084447646503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9522179343524396,0.3054193927987759],[-0.3054193927987759,0.9522179343524396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999975396977258,-0.007014658949317929],[0.007014658949317929,0.999975396977258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9205414738608201,0.39064484497065766],[-0.39064484497065766,0.9205414738608201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6544992986510872,-0.14422215407844025],[0.4090344770004448,-0.29122435472793273]],"imag":[[-0.5044657823970455,0.5443757091648613],[0.38708621659876213,0.7733326792251364]]},{"name":"u","qubits":[1],"real":[[0.9040206966351141,0.0],[0.0,0.9040206966351141]],"imag":[[-0.4274886899736214,0.0],[0.0,0.4274886899736214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9024179373682297,0.0],[0.0,0.9024179373682297]],"imag":[[-0.4308617717041857,0.0],[0.0,0.4308617717041857]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6112613315256441,-0.11051537490215871],[0.5234168681606871,-0.7811137921722748]],"imag":[[-0.501799510239072,-0.6019494895882535],[-0.31716181710631774,-0.12371098404314873]]},{"name":"u","qubits":[1],"real":[[0.4826811119732803,-0.875796177283412],[0.875796177283412,0.4826811119732803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.993993477267099,0.10943933091197716],[-0.10943933091197716,0.993993477267099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8382898554703011,0.07138180109996364],[-0.010937775665196402,0.5672922178336017]],"imag":[[-0.5220889185960863,-0.1399925632541814],[-0.1567598301805936,0.8083849703518012]]},{"name":"u","qubits":[1],"real":[[0.872127372442141,0.0],[0.0,0.872127372442141]],"imag":[[0.48927890434512605,0.0],[0.0,-0.48927890434512605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8703325222784265,0.0],[0.0,0.8703325222784265]],"imag":[[0.49246451716288375,0.0],[0.0,-0.49246451716288375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6379870552550908,0.09618140796167138],[-0.5051350221193849,0.6694649519485212]],"imag":[[0.38963694091443807,0.6571945742048441],[-0.4312704267976471,-0.3326576415938589]]},{"name":"u","qubits":[2],"real":[[0.9975551317431083,0.0],[0.0,0.9975551317431083]],"imag":[[-0.06988389752289012,0.0],[0.0,0.06988389752289012]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9706421389688986,0.0],[0.0,0.9706421389688986]],"imag":[[-0.24052824794165314,0.0],[0.0,0.24052824794165314]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9076991886237271,0.0],[0.0,0.9076991886237271]],"imag":[[-0.41962147582294634,0.0],[0.0,0.41962147582294634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7367784615466098,0.0],[0.0,0.7367784615466098]],"imag":[[-0.6761342312004407,0.0],[0.0,0.6761342312004407]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.37456297849857884,0.6761073981631207],[0.7398799117818786,-0.3599378179037347]],"imag":[[-0.11429041642216008,0.6241146224864619],[-0.5470082193111564,-0.15428704219854456]]},{"name":"u","qubits":[1],"real":[[0.9882201063330557,0.0],[0.0,0.9882201063330557]],"imag":[[-0.15303928070624268,0.0],[0.0,0.15303928070624268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4634542180882045,0.0],[0.0,0.4634542180882045]],"imag":[[-0.8861208651963066,0.0],[0.0,0.8861208651963066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24532401421633532,0.5242389663088568],[0.06970848313779004,0.7812759073627357]],"imag":[[-0.7730691503359169,-0.25952595833771264],[0.5807933748126913,-0.21777910764544778]]},{"name":"u","qubits":[1],"real":[[0.4272383109860598,-0.9041390521517024],[0.9041390521517024,0.4272383109860598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9673462065724349,0.2534587079386309],[-0.2534587079386309,0.9673462065724349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.008600377305361517,0.2854037271207584],[0.27523099816509344,-0.005070751123949883]],"imag":[[0.31460457518098767,0.9052594696168474],[-0.9084040358972667,0.3146812557138467]]},{"name":"u","qubits":[1],"real":[[0.9945071181583494,0.0],[0.0,0.9945071181583494]],"imag":[[-0.10466896355832993,0.0],[0.0,0.10466896355832993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.904045757487081,0.0],[0.0,0.904045757487081]],"imag":[[-0.42743568916225255,0.0],[0.0,0.42743568916225255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15948016929371756,0.2641001786599142],[-0.35412105524356075,-0.5479893669030049]],"imag":[[-0.7492541648017036,0.5860335892772275],[-0.536453679605738,-0.535278788699772]]},{"name":"u","qubits":[3],"real":[[0.9973124694577801,0.0],[0.0,0.9973124694577801]],"imag":[[-0.0732655325785909,0.0],[0.0,0.0732655325785909]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9320985107259026,0.0],[0.0,0.9320985107259026]],"imag":[[-0.3622048678614833,0.0],[0.0,0.3622048678614833]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9390146539964487,0.0],[0.0,0.9390146539964487]],"imag":[[0.34387712860835884,0.0],[0.0,-0.34387712860835884]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978243656689113,0.0],[0.0,0.9978243656689113]],"imag":[[0.06592825856516187,0.0],[0.0,-0.06592825856516187]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9698542219559986,0.0],[0.0,0.9698542219559986]],"imag":[[-0.24368583905127653,0.0],[0.0,0.24368583905127653]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.981136266036253,0.0],[0.0,0.981136266036253]],"imag":[[-0.19331742670654092,0.0],[0.0,0.19331742670654092]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.6778096724995936,0.0],[0.0,0.6778096724995936]],"imag":[[-0.7352374091856274,0.0],[0.0,0.7352374091856274]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.976283427784309,0.0],[0.0,0.976283427784309]],"imag":[[-0.21649634785307564,0.0],[0.0,0.21649634785307564]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6490962612214657,0.41787100822116163],[0.39292687506523155,0.7302310970873636]],"imag":[[0.6186131792646341,0.14620396231513777],[-0.20396139085593665,0.5203563843541931]]},{"name":"u","qubits":[1],"real":[[0.8750006196441039,0.0],[0.0,0.8750006196441039]],"imag":[[-0.48412179833429747,0.0],[0.0,0.48412179833429747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8048484886196848,0.0],[0.0,0.8048484886196848]],"imag":[[0.5934803369671223,0.0],[0.0,-0.5934803369671223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.801040974928735,-0.12178570450825833],[-0.21631258944296952,0.09362057794030404]],"imag":[[-0.5022991620162759,-0.301988659555944],[-0.2433881097577406,0.9408540158085921]]},{"name":"u","qubits":[1],"real":[[0.44411028541447084,-0.8959721281318282],[0.8959721281318282,0.44411028541447084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9772355126271324,0.21215737757708503],[-0.21215737757708503,0.9772355126271324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3043756478043659,-0.8081010813959558],[-0.7990537678016627,0.36136872147898097]],"imag":[[-0.5034471933999072,0.029479327131326283],[-0.12413486473749352,-0.4642372870151831]]},{"name":"u","qubits":[1],"real":[[0.9683551820411115,0.0],[0.0,0.9683551820411115]],"imag":[[0.249576123485653,0.0],[0.0,-0.249576123485653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9066435461806042,0.0],[0.0,0.9066435461806042]],"imag":[[-0.42189747589794685,0.0],[0.0,0.42189747589794685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.472708094980832,-0.05523016660622791],[0.16075056229762358,0.9748097007321829]],"imag":[[0.8561375338001743,-0.20130874013513755],[0.13317220760784104,-0.07855232141880986]]},{"name":"u","qubits":[2],"real":[[0.8466346341479134,0.0],[0.0,0.8466346341479134]],"imag":[[0.5321745918974606,0.0],[0.0,-0.5321745918974606]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8746054739967767,0.0],[0.0,0.8746054739967767]],"imag":[[0.48483529662646635,0.0],[0.0,-0.48483529662646635]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9389806336617867,0.0],[0.0,0.9389806336617867]],"imag":[[0.34397001265823957,0.0],[0.0,-0.34397001265823957]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994830250333768,0.0],[0.0,0.9994830250333768]],"imag":[[0.03215093575823534,0.0],[0.0,-0.03215093575823534]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30866028835643144,-0.13651228771951998],[-0.672378630759291,-0.5959684574433823]],"imag":[[0.516719746941029,-0.7868252187204642],[-0.4308555516773392,0.08421441812202984]]},{"name":"u","qubits":[1],"real":[[0.6606115545944341,0.0],[0.0,0.6606115545944341]],"imag":[[0.7507278960690917,0.0],[0.0,-0.7507278960690917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7632359334014147,0.0],[0.0,0.7632359334014147]],"imag":[[0.6461198882288575,0.0],[0.0,-0.6461198882288575]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8222518454263772,-0.06450221906916676],[0.11147440889333568,-0.8103190587815188]],"imag":[[-0.10543411938746713,0.5555402891753753],[0.548050185041286,0.174921336072896]]},{"name":"u","qubits":[1],"real":[[0.39218931638897403,-0.9198845254217234],[0.9198845254217234,0.39218931638897403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9865110598856481,0.16369462032484533],[-0.16369462032484533,0.9865110598856481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.057077544125173615,-0.673267434129272],[0.06638133921614772,0.47837739228673354]],"imag":[[0.5806780106921007,-0.4541653487401805],[0.8094125769094364,0.3340656652420915]]},{"name":"u","qubits":[1],"real":[[0.9984107896988971,0.0],[0.0,0.9984107896988971]],"imag":[[0.05635507974286612,0.0],[0.0,-0.05635507974286612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4755802219783865,0.0],[0.0,0.4755802219783865]],"imag":[[-0.8796723551771924,0.0],[0.0,0.8796723551771924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10255831746928457,0.3062106518824396],[-0.4072084958644825,-0.5862919023789558]],"imag":[[0.9055891527325631,-0.27500020844486517],[-0.059760512604676255,-0.6977619416633993]]},{"name":"u","qubits":[2],"real":[[0.7618084447646506,-0.6478023568074327],[0.6478023568074327,0.7618084447646506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9522179343524396,0.3054193927987759],[-0.3054193927987759,0.9522179343524396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999975396977258,-0.007014658949318373],[0.007014658949318373,0.999975396977258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9205414738608201,0.39064484497065766],[-0.39064484497065766,0.9205414738608201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18495398142114378,-0.3651874438531046],[-0.3769970695581232,-0.7609806808013198]],"imag":[[0.7420214190520429,-0.530880748639932],[-0.5225604730258948,-0.0755788662438138]]},{"name":"u","qubits":[1],"real":[[0.9992546771921565,0.0],[0.0,0.9992546771921565]],"imag":[[-0.038601685320710025,0.0],[0.0,0.038601685320710025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7879129013754008,0.0],[0.0,0.7879129013754008]],"imag":[[-0.6157866999588395,0.0],[0.0,0.6157866999588395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05874246999721078,-0.46059824621749335],[0.35785668180115354,0.0973744084917321]],"imag":[[-0.7591778771585463,-0.4561222737743018],[-0.5404968717226193,0.7551953068704913]]},{"name":"u","qubits":[1],"real":[[0.8928736838079929,-0.4503072115380168],[0.4503072115380168,0.8928736838079929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9864175542978779,0.16425714161945287],[-0.16425714161945287,0.9864175542978779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3170040338462162,0.9159870609343851],[0.9404698754091205,-0.2740459701025516]],"imag":[[0.11676277898696094,-0.21643151380807843],[-0.037300260272846,0.19754470456603582]]},{"name":"u","qubits":[1],"real":[[0.9185837801094568,0.0],[0.0,0.9185837801094568]],"imag":[[0.395226313546835,0.0],[0.0,-0.395226313546835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6286267133445849,0.0],[0.0,0.6286267133445849]],"imag":[[0.7777071783580148,0.0],[0.0,-0.7777071783580148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6158214733823739,-0.3383445586330417],[0.09437673194721781,0.8426545731875353]],"imag":[[0.5831646997120454,-0.40768346247344184],[0.5213212813590914,-0.09617912640074497]]},{"name":"u","qubits":[2],"real":[[0.9982257480903022,0.0],[0.0,0.9982257480903022]],"imag":[[0.059542890839769186,0.0],[0.0,-0.059542890839769186]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9317301603313574,0.0],[0.0,0.9317301603313574]],"imag":[[-0.36315135732763437,0.0],[0.0,0.36315135732763437]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6858901456012261,0.0],[0.0,0.6858901456012261]],"imag":[[0.7277050969775661,0.0],[0.0,-0.7277050969775661]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993181805400808,0.0],[0.0,0.9993181805400808]],"imag":[[-0.03692118689942807,0.0],[0.0,0.03692118689942807]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5377610910419431,0.06887023317682978],[-0.767453253217041,0.35910741262331813]],"imag":[[-0.33162267361808156,-0.7720727312150998],[0.108880280263944,0.5198100180789237]]},{"name":"u","qubits":[1],"real":[[0.8162205265957923,0.0],[0.0,0.8162205265957923]],"imag":[[-0.5777404711145719,0.0],[0.0,0.5777404711145719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9721578484756641,0.0],[0.0,0.9721578484756641]],"imag":[[0.23432694605437018,0.0],[0.0,-0.23432694605437018]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.797050781873416,-0.5090769383838649],[0.007759571435372385,-0.03652790823029774]],"imag":[[-0.2809431060266877,-0.1631615552045411],[0.5345285879559606,-0.8443249905275012]]},{"name":"u","qubits":[1],"real":[[0.572063701287669,-0.8202091938457241],[0.8202091938457241,0.572063701287669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9010360101841245,0.43374428912836915],[-0.43374428912836915,0.9010360101841245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6742361882721966,-0.359058940287028],[-0.2923047562750867,-0.5869198544999366]],"imag":[[-0.570835891068692,0.30104588569178026],[0.3662101546256659,-0.660282618657936]]},{"name":"u","qubits":[1],"real":[[0.9888524782521666,0.0],[0.0,0.9888524782521666]],"imag":[[-0.14889854349371048,0.0],[0.0,0.14889854349371048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.910601674003026,0.0],[0.0,0.910601674003026]],"imag":[[0.41328512107610016,0.0],[0.0,-0.41328512107610016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.285764176106142,0.22911832842435573],[-0.24068613531036118,-0.05606665676208734]],"imag":[[-0.9273817294414434,-0.07620206777118849],[-0.01929113324660461,0.9687902592651036]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.03262088052638876,-0.9520638988177929],[0.17197087987409593,0.0106103727445447]],"imag":[[0.015170384860885212,-0.30377634888963856],[0.9844448964021218,0.0343756078254063]]},{"name":"u","qubits":[1],"real":[[0.7730342433074593,0.0],[0.0,0.7730342433074593]],"imag":[[-0.6343642949237164,0.0],[0.0,0.6343642949237164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7445304778010611,0.0],[0.0,0.7445304778010611]],"imag":[[0.667588471758855,0.0],[0.0,-0.667588471758855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8104534902088787,0.5623656135742456],[0.5569287133139007,0.8263292494263181]],"imag":[[-0.16127241429718517,0.030021080331435218],[0.08358682241554052,0.0048603443842465816]]},{"name":"u","qubits":[1],"real":[[0.5473958635732806,-0.8368738068208744],[0.8368738068208744,0.5473958635732806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9192262369405994,0.39372976179103486],[-0.39372976179103486,0.9192262369405994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0364884552317187,0.9679788335877255],[0.585822890264202,-0.0663288918593584]],"imag":[[0.056811929352261634,0.24178084093704166],[0.8076215317588885,-0.012628570252924482]]},{"name":"u","qubits":[1],"real":[[0.8972499752722678,0.0],[0.0,0.8972499752722678]],"imag":[[-0.44152291205996863,0.0],[0.0,0.44152291205996863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9764182742426745,0.0],[0.0,0.9764182742426745]],"imag":[[0.21588736351384097,0.0],[0.0,-0.21588736351384097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6814850105668133,-0.44712452134487957],[-0.45778050413431126,-0.038157890084960955]],"imag":[[-0.5247728282477594,0.24550218230742982],[0.2250081534970101,-0.8592742963214168]]},{"name":"u","qubits":[2],"real":[[0.9645108432500614,0.0],[0.0,0.9645108432500614]],"imag":[[0.2640432412561537,0.0],[0.0,-0.2640432412561537]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9104570521131335,0.0],[0.0,0.9104570521131335]],"imag":[[0.41360362215225205,0.0],[0.0,-0.41360362215225205]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6496951577820297,0.0],[0.0,0.6496951577820297]],"imag":[[-0.7601948447303386,0.0],[0.0,0.7601948447303386]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985835615577591,0.0],[0.0,0.9985835615577591]],"imag":[[0.053205926235911916,0.0],[0.0,-0.053205926235911916]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07978457291159258,-0.44906316471335367],[-0.22332039976503038,-0.35416658659232475]],"imag":[[0.7346256011405126,0.5022966475817677],[-0.6356788867998074,0.6485417340983431]]},{"name":"u","qubits":[1],"real":[[0.9731351883735165,0.0],[0.0,0.9731351883735165]],"imag":[[-0.23023445691129846,0.0],[0.0,0.23023445691129846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2938670813866122,0.0],[0.0,0.2938670813866122]],"imag":[[0.9558462943786068,0.0],[0.0,-0.9558462943786068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39357801771173007,-0.3096043549803422],[-0.4459935706559737,-0.6114444202994189]],"imag":[[-0.7852124538271051,0.36425662616639864],[0.17212635260893747,-0.630553704735597]]},{"name":"u","qubits":[1],"real":[[0.5866844009364137,-0.8098156664932343],[0.8098156664932343,0.5866844009364137]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9877457524025693,0.1560715496516969],[-0.1560715496516969,0.9877457524025693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17654635078661715,0.972398373149145],[-0.7871824705151549,0.18150727440086567]],"imag":[[-0.07895780839697186,-0.13053143075126525],[0.5856114826663947,-0.0667686964264911]]},{"name":"u","qubits":[1],"real":[[0.6301958175126225,0.0],[0.0,0.6301958175126225]],"imag":[[0.776436237942046,0.0],[0.0,-0.776436237942046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7832057761427,0.0],[0.0,0.7832057761427]],"imag":[[-0.6217625850891245,0.0],[0.0,0.6217625850891245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9432236752244025,-0.2610028315920228],[0.26060179382605675,-0.9432903296576292]],"imag":[[-0.19826740459395673,-0.0538205971045799],[0.0557300621423369,-0.19795004218906853]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112868,0.38268343236508967],[-0.38268343236508967,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.38268343236508984],[-0.38268343236508984,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11226051086405582,0.46209750034661135],[-0.009608647706720994,0.393686161771585]],"imag":[[-0.5474270972398984,0.6886124099095613],[0.8292338782257324,0.3965981027709503]]},{"name":"u","qubits":[1],"real":[[0.9648210704599337,0.0],[0.0,0.9648210704599337]],"imag":[[-0.2629074019432463,0.0],[0.0,0.2629074019432463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9075113693448248,0.0],[0.0,0.9075113693448248]],"imag":[[0.420027516372298,0.0],[0.0,-0.420027516372298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4790901703312982,-0.2778338698996794],[-0.27430841598311173,0.4950444846884851]],"imag":[[-0.8138112688295682,0.17604592626500565],[-0.18149027615487273,-0.8042059007254154]]},{"name":"u","qubits":[1],"real":[[0.8353317995729449,-0.5497461092379149],[0.5497461092379149,0.8353317995729449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9650464322079896,0.2620789645939372],[-0.2620789645939372,0.9650464322079896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7830432647226077,-0.49180868974233416],[0.6193347979796985,0.6462077359368746]],"imag":[[0.0217990350025452,0.38012137579916017],[0.05284369079619206,-0.4427725311825707]]},{"name":"u","qubits":[1],"real":[[0.6880284466070636,0.0],[0.0,0.6880284466070636]],"imag":[[-0.725683716683426,0.0],[0.0,0.725683716683426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9068992845117341,0.0],[0.0,0.9068992845117341]],"imag":[[0.4213474667683488,0.0],[0.0,-0.4213474667683488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.944807886517196,0.32329619046219094],[-0.3125400080518354,-0.913080054722826]],"imag":[[0.050367048585855785,-0.016756826199915035],[-0.08437986346645741,-0.24795885883690774]]},{"name":"u","qubits":[2],"real":[[0.9989451440600756,0.0],[0.0,0.9989451440600756]],"imag":[[0.0459194856111736,0.0],[0.0,-0.0459194856111736]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987567790730931,0.0],[0.0,0.9987567790730931]],"imag":[[-0.04984873374059379,0.0],[0.0,0.04984873374059379]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9256777227612758,0.0],[0.0,0.9256777227612758]],"imag":[[-0.37831303649689185,0.0],[0.0,0.37831303649689185]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6994520367065022,0.0],[0.0,0.6994520367065022]],"imag":[[0.7146795424154282,0.0],[0.0,-0.7146795424154282]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1329611782284053,0.9553029822766198],[-0.4707206763471316,-0.24505075624788034]],"imag":[[-0.20750590681287925,-0.1632753373148417],[-0.8471627167086484,0.026220281090467333]]},{"name":"u","qubits":[1],"real":[[0.8128234950001337,0.0],[0.0,0.8128234950001337]],"imag":[[0.5825100565447497,0.0],[0.0,-0.5825100565447497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9994324850245033,0.0],[0.0,0.9994324850245033]],"imag":[[-0.033685425301546015,0.0],[0.0,0.033685425301546015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6732379886000956,0.27111212853921096],[0.693112495043297,-0.07192530845921609]],"imag":[[0.2284737228959511,0.6488825644218684],[0.11893459491088945,0.7073021853149365]]},{"name":"u","qubits":[1],"real":[[0.7548963769733761,-0.6558440821052444],[0.6558440821052444,0.7548963769733761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9229559451140169,0.3849056032051129],[-0.3849056032051129,0.9229559451140169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49339507641350683,-0.5432825923460138],[-0.7256370380882473,0.22395332729495124]],"imag":[[0.4375565263708623,-0.5195667518759931],[0.19635802442398448,0.620273586727942]]},{"name":"u","qubits":[1],"real":[[0.8779927194046259,0.0],[0.0,0.8779927194046259]],"imag":[[-0.478673985790402,0.0],[0.0,0.478673985790402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5732658005189927,0.0],[0.0,0.5732658005189927]],"imag":[[0.81936946608677,0.0],[0.0,-0.81936946608677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8380480053385675,-0.007926894486577664],[-0.06596386242742776,0.9356138065294661]],"imag":[[-0.5401333742109448,-0.076607069878351],[0.03975232905382114,0.34452188061122424]]},{"name":"u","qubits":[3],"real":[[0.9238795325112868,0.0],[0.0,0.9238795325112868]],"imag":[[0.38268343236508967,0.0],[0.0,-0.38268343236508967]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993050042470129,0.0],[0.0,0.9993050042470129]],"imag":[[0.037276111477427536,0.0],[0.0,-0.037276111477427536]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999287275711014,0.0],[0.0,0.9999287275711014]],"imag":[[0.01193900238872774,0.0],[0.0,-0.01193900238872774]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9712337205219804,0.0],[0.0,0.9712337205219804]],"imag":[[-0.23812824301420377,0.0],[0.0,0.23812824301420377]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8488981107704516,0.0],[0.0,0.8488981107704516]],"imag":[[0.5285565225501981,0.0],[0.0,-0.5285565225501981]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9817742057458919,0.0],[0.0,0.9817742057458919]],"imag":[[-0.19005106927355905,0.0],[0.0,0.19005106927355905]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8352303867184873,0.0],[0.0,0.8352303867184873]],"imag":[[-0.5499001737607347,0.0],[0.0,0.5499001737607347]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.01850272888400242,-0.43839022339307415],[-0.9678714425163546,-0.23164872270693374]],"imag":[[-0.2448333247788205,0.8645971918384678],[0.05421404673057684,-0.08139150549444572]]},{"name":"u","qubits":[1],"real":[[0.7631561185737658,0.0],[0.0,0.7631561185737658]],"imag":[[0.6462141585290626,0.0],[0.0,-0.6462141585290626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8630701313552025,0.0],[0.0,0.8630701313552025]],"imag":[[0.5050841002867873,0.0],[0.0,-0.5050841002867873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8280632226754274,0.54270893632348],[-0.4927939048425648,-0.8188124161620193]],"imag":[[0.13836910060043311,0.02514560967742885],[0.22873447182580478,0.18542096938454325]]},{"name":"u","qubits":[1],"real":[[0.8315774884257247,-0.5554087510505787],[0.5554087510505787,0.8315774884257247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9146219330934883,0.40431017734448704],[-0.40431017734448704,0.9146219330934883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.547201102891804,-0.4651120296058354],[0.5635705552978122,0.4518506475233122]],"imag":[[0.43043819529276367,0.5467766572770295],[0.4446145996572962,-0.5296575113275198]]},{"name":"u","qubits":[1],"real":[[0.9901649149984535,0.0],[0.0,0.9901649149984535]],"imag":[[-0.1399051146531295,0.0],[0.0,0.1399051146531295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3584190933093908,0.0],[0.0,0.3584190933093908]],"imag":[[-0.9335607926382054,0.0],[0.0,0.9335607926382054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2769662385658067,-0.024762339369759013],[0.02526347865671808,-0.1975599767478572]],"imag":[[-0.9605339411338574,0.00714682961213255],[0.005099732417443294,0.9799519401291159]]},{"name":"u","qubits":[2],"real":[[0.9863731046914627,0.0],[0.0,0.9863731046914627]],"imag":[[-0.16452385341136674,0.0],[0.0,0.16452385341136674]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9889796752886847,0.0],[0.0,0.9889796752886847]],"imag":[[0.14805134874727696,0.0],[0.0,-0.14805134874727696]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9394710088804255,0.0],[0.0,0.9394710088804255]],"imag":[[0.3426284043584179,0.0],[0.0,-0.3426284043584179]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7121665824106201,0.0],[0.0,0.7121665824106201]],"imag":[[0.702010511956607,0.0],[0.0,-0.702010511956607]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0805665417545408,-0.5552930756573364],[-0.5392665487795024,0.36967307743428723]],"imag":[[0.36237168595799396,0.7442078968223133],[0.7559017018985468,-0.03385295045618122]]},{"name":"u","qubits":[1],"real":[[0.9764037741725582,0.0],[0.0,0.9764037741725582]],"imag":[[-0.21595293418146458,0.0],[0.0,0.21595293418146458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6868034930607138,0.0],[0.0,0.6868034930607138]],"imag":[[0.7268431480860241,0.0],[0.0,-0.7268431480860241]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3621481828638742,0.22315156946978437],[-0.24767326443079826,-0.3196790813607964]],"imag":[[-0.7786550407640699,-0.46124656983469353],[-0.4485565462985583,0.7970321598274555]]},{"name":"u","qubits":[1],"real":[[0.6951743748188557,-0.7188411428091837],[0.7188411428091837,0.6951743748188557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9568299147226424,0.290648437621572],[-0.290648437621572,0.9568299147226424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13576977400058723,-0.9292946396932279],[0.9206789892643265,0.13537212687340172]],"imag":[[0.014709470791628163,-0.343164206429362],[-0.3656506511194501,-0.01800520282895663]]},{"name":"u","qubits":[1],"real":[[0.9599961951429922,0.0],[0.0,0.9599961951429922]],"imag":[[-0.2800130448943013,0.0],[0.0,0.2800130448943013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6191752276193005,0.0],[0.0,0.6191752276193005]],"imag":[[0.7852528494074933,0.0],[0.0,-0.7852528494074933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4711009229508032,-0.06985297889999356],[0.37039245576589686,0.8761057356829478]],"imag":[[-0.7388550669858271,0.47673648037785743],[-0.3081664146138875,0.01678182109220122]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112868,0.38268343236508956],[-0.38268343236508956,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112866,0.38268343236508995],[-0.38268343236508995,0.9238795325112866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8250458616207491,0.49872810151157276],[0.5373565185110508,0.7139856138824522]],"imag":[[0.17405532689915168,0.20068470336118704],[-0.015875812237108204,0.4485760512648805]]},{"name":"u","qubits":[1],"real":[[0.8174315627250595,0.0],[0.0,0.8174315627250595]],"imag":[[0.5760257288184852,0.0],[0.0,-0.5760257288184852]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9396511712136989,0.0],[0.0,0.9396511712136989]],"imag":[[-0.34213400362536894,0.0],[0.0,0.34213400362536894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8409559715957771,0.4456496876007491],[-0.2515391957818047,-0.09787557603804364]],"imag":[[0.30039410243555437,0.06287124144388215],[-0.3732083466976363,-0.8876169976717891]]},{"name":"u","qubits":[1],"real":[[0.8754660921737444,-0.4832795479368363],[0.4832795479368363,0.8754660921737444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9266994797516831,0.37580323871403754],[-0.37580323871403754,0.9266994797516831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.94338011272047,0.20466312461610695],[-0.31780997718741005,0.7719729228896497]],"imag":[[0.07129868263346742,0.25112440383327367],[0.06282737602656185,0.5469070721310576]]},{"name":"u","qubits":[1],"real":[[0.9409961660685375,0.0],[0.0,0.9409961660685375]],"imag":[[0.3384172209629902,0.0],[0.0,-0.3384172209629902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.715544118021125,0.0],[0.0,0.715544118021125]],"imag":[[-0.6985675451703796,0.0],[0.0,0.6985675451703796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.540935936292771,-0.44761701260381637],[-0.4756917320014886,0.8425235496944334]],"imag":[[0.654787489505273,0.27978682321024295],[0.22882096171432545,-0.10729590763792712]]},{"name":"u","qubits":[2],"real":[[0.8325645328782796,0.0],[0.0,0.8325645328782796]],"imag":[[0.5539280626517962,0.0],[0.0,-0.5539280626517962]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7608363010667617,0.0],[0.0,0.7608363010667617]],"imag":[[-0.648943851946413,0.0],[0.0,0.648943851946413]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8441124621518665,0.0],[0.0,0.8441124621518665]],"imag":[[-0.5361661601032964,0.0],[0.0,0.5361661601032964]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9440924320607702,0.0],[0.0,0.9440924320607702]],"imag":[[-0.32968087558361664,0.0],[0.0,0.32968087558361664]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5495116923148118,-0.30025555011328187],[0.30782919482400567,-0.4767677676357328]],"imag":[[0.7736291399947284,-0.09685792887780921],[-0.06910890372689132,-0.8204618467566371]]},{"name":"u","qubits":[1],"real":[[0.8181290202139837,0.0],[0.0,0.8181290202139837]],"imag":[[0.575034700069228,0.0],[0.0,-0.575034700069228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6403666114078302,0.0],[0.0,0.6403666114078302]],"imag":[[0.7680693998552819,0.0],[0.0,-0.7680693998552819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8087226194267958,0.362351462015546],[-0.2450677720661398,-0.053925158103911075]],"imag":[[0.2910922962444383,-0.36046417002220643],[0.44852512414483575,0.8578222877897649]]},{"name":"u","qubits":[1],"real":[[0.872782123802468,-0.48810999208257705],[0.48810999208257705,0.872782123802468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9231378539131284,0.3844691179700439],[-0.3844691179700439,0.9231378539131284]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34037608737549374,-0.3868229133041134],[-0.0708646806132052,-0.7929671545039225]],"imag":[[0.8569748399318384,-0.010309054741750881],[-0.3804161404414102,0.47060051956112736]]},{"name":"u","qubits":[1],"real":[[0.7505652859453064,0.0],[0.0,0.7505652859453064]],"imag":[[-0.6607963010897083,0.0],[0.0,0.6607963010897083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9608132404242141,0.0],[0.0,0.9608132404242141]],"imag":[[0.27719653140961437,0.0],[0.0,-0.27719653140961437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8907056361064718,0.41441112917095496],[0.2464687157603406,0.7854600300652941]],"imag":[[-0.11376606438244581,-0.1482031322960099],[0.36462847468970794,0.43514570981078604]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978745469605094,0.06516431944214653],[-0.06516431944214653,0.9978745469605094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978745469605094,0.06516431944214653],[-0.06516431944214653,0.9978745469605094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978745469605094,-0.06516431944214653],[0.06516431944214653,0.9978745469605094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7516819910981783,0.659525726760282],[-0.659525726760282,0.7516819910981783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.1830496630391512,-0.9162649919292083],[-0.10471271582592732,-0.3494733539317983]],"imag":[[-0.3088443418323214,-0.17766951889500218],[0.9274390764485676,0.0822215392232879]]},{"name":"u","qubits":[1],"real":[[0.9582363145060224,0.0],[0.0,0.9582363145060224]],"imag":[[0.2859775612909433,0.0],[0.0,-0.2859775612909433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9231486071329185,0.0],[0.0,0.9231486071329185]],"imag":[[0.38444329770273344,0.0],[0.0,-0.38444329770273344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4453477794177887,-0.308304797348922],[-0.560457090569116,-0.12565198614369988]],"imag":[[0.6796670529696527,-0.49463744743683924],[0.16001844301827725,0.8028035412870024]]},{"name":"u","qubits":[1],"real":[[0.6465922613624782,-0.7628357933042712],[0.7628357933042712,0.6465922613624782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9705329601761796,0.24096840708205347],[-0.24096840708205347,0.9705329601761796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7136819235153617,-0.5275951636916437],[-0.553721737170514,0.7056323755314751]],"imag":[[-0.111190811557431,0.44714433768281214],[-0.4143512438227757,-0.15423435132678476]]},{"name":"u","qubits":[1],"real":[[0.5604718171818576,0.0],[0.0,0.5604718171818576]],"imag":[[0.8281734976107763,0.0],[0.0,-0.8281734976107763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.935654287236745,0.0],[0.0,0.935654287236745]],"imag":[[-0.3529179150673688,0.0],[0.0,0.3529179150673688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7777378374214512,0.0636254789298018],[-0.002468861686146696,-0.7379494079225685]],"imag":[[-0.3114372494848628,0.5422937343426169],[0.5460078759489482,0.3966106093770352]]},{"name":"u","qubits":[2],"real":[[0.9992252566159706,0.0],[0.0,0.9992252566159706]],"imag":[[-0.03935589588292672,0.0],[0.0,0.03935589588292672]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9745634196606918,0.0],[0.0,0.9745634196606918]],"imag":[[0.22411189406021775,0.0],[0.0,-0.22411189406021775]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995338504108521,0.0],[0.0,0.9995338504108521]],"imag":[[0.030530016096564052,0.0],[0.0,-0.030530016096564052]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5410241251139588,0.0],[0.0,0.5410241251139588]],"imag":[[-0.8410070725295212,0.0],[0.0,0.8410070725295212]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0035633760058760813,-0.7540189145407591],[0.6807272851548207,-0.0906183524709549]],"imag":[[0.5318949020522497,-0.3853966684301307],[-0.5036719952191269,-0.5241308984148725]]},{"name":"u","qubits":[1],"real":[[0.6663096078231826,0.0],[0.0,0.6663096078231826]],"imag":[[0.7456752017618103,0.0],[0.0,-0.7456752017618103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7505490955371742,0.0],[0.0,0.7505490955371742]],"imag":[[0.6608146905058405,0.0],[0.0,-0.6608146905058405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.972952517831158,0.20023053704536667],[0.17631052528159433,0.817787471835128]],"imag":[[-0.10972312541843655,0.03509937077704127],[0.1011871161232915,0.538423083750214]]},{"name":"u","qubits":[1],"real":[[0.7714829838005213,-0.6362499553683635],[0.6362499553683635,0.7714829838005213]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040139978874541,0.4275028556905114],[-0.4275028556905114,0.9040139978874541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28576088031070757,0.8334725541476636],[0.7138281682266113,0.20695861990146674]],"imag":[[0.2827484978340288,-0.3791009202563612],[0.5734486485317498,0.344636218920517]]},{"name":"u","qubits":[1],"real":[[0.41361106441013157,0.0],[0.0,0.41361106441013157]],"imag":[[-0.9104536711977815,0.0],[0.0,0.9104536711977815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9485947174159459,0.0],[0.0,0.9485947174159459]],"imag":[[0.3164933839601732,0.0],[0.0,-0.3164933839601732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5390094416432709,-0.09061307617808773],[0.4819989687330993,0.7048952905286772]],"imag":[[0.47080864446856213,-0.6925296474076965],[0.5054552762147343,-0.1237521202945922]]},{"name":"u","qubits":[2],"real":[[0.7901690126796547,-0.6128890041441922],[0.6128890041441922,0.7901690126796547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9778468553812659,0.2093215885210353],[-0.2093215885210353,0.9778468553812659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998690085404643,0.05116750252325014],[-0.05116750252325014,0.998690085404643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9534488440735265,0.3015548071824691],[-0.3015548071824691,0.9534488440735265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19534369149239336,-0.6760330134139777],[-0.8198751415974436,0.3157331551849497]],"imag":[[-0.420607010789694,-0.5726342195879496],[0.33576083282487723,-0.33967924583093595]]},{"name":"u","qubits":[1],"real":[[0.9653789560707213,0.0],[0.0,0.9653789560707213]],"imag":[[0.260851435065641,0.0],[0.0,-0.260851435065641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5913596868015,0.0],[0.0,0.5913596868015]],"imag":[[0.8064079121797056,0.0],[0.0,-0.8064079121797056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44980732686097147,-0.3916036602774451],[0.3737354462123576,-0.3901479749505815]],"imag":[[0.7715703141565007,0.22135761173253898],[0.25034862743597386,-0.8033877884479788]]},{"name":"u","qubits":[1],"real":[[0.7548357874319672,-0.6559138159941152],[0.6559138159941152,0.7548357874319672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8891986359643195,0.45752135010204026],[-0.45752135010204026,0.8891986359643195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6195152164400217,-0.4156407860684778],[0.586624742498211,0.46382679923618375]],"imag":[[0.3428176355394497,0.5708937749868983],[0.3931264133218743,-0.5349651717148535]]},{"name":"u","qubits":[1],"real":[[0.9835561234720993,0.0],[0.0,0.9835561234720993]],"imag":[[-0.18060274632611936,0.0],[0.0,0.18060274632611936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3809108882901136,0.0],[0.0,0.3809108882901136]],"imag":[[-0.9246117537550756,0.0],[0.0,0.9246117537550756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2673831341179873,0.655560992604565],[-0.4632657335039533,0.3745032709241306]],"imag":[[-0.7035307715152278,-0.061567021170006064],[0.46790551747278486,0.6528373357481145]]},{"name":"u","qubits":[2],"real":[[0.9827825982112478,0.0],[0.0,0.9827825982112478]],"imag":[[-0.18476570204761802,0.0],[0.0,0.18476570204761802]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9769394774637072,0.0],[0.0,0.9769394774637072]],"imag":[[-0.2135164100788009,0.0],[0.0,0.2135164100788009]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999852100691633,0.0],[0.0,0.9999852100691633]],"imag":[[-0.005438717029903537,0.0],[0.0,0.005438717029903537]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5928926072353734,0.0],[0.0,0.5928926072353734]],"imag":[[0.8052815385227959,0.0],[0.0,-0.8052815385227959]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7273611687744517,0.3779490354819241],[-0.5313520084899696,0.7778482698212189]],"imag":[[-0.27566947901064764,-0.5021021759356806],[-0.3355847308426549,2.520068668480014e-05]]},{"name":"u","qubits":[1],"real":[[0.9115945389677694,0.0],[0.0,0.9115945389677694]],"imag":[[0.4110904967572712,0.0],[0.0,-0.4110904967572712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9027799256854111,0.0],[0.0,0.9027799256854111]],"imag":[[0.43010278513332545,0.0],[0.0,-0.43010278513332545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7234201146096844,0.17046042392432037],[0.20052052214068525,-0.6293341779314093]],"imag":[[0.6389773470103773,0.19827892389568766],[0.16781778209152293,0.731824572354404]]},{"name":"u","qubits":[1],"real":[[0.8982796840832594,-0.43942417908358167],[0.43942417908358167,0.8982796840832594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9232192288028169,0.3842736727499451],[-0.3842736727499451,0.9232192288028169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8204417077906048,0.4623367052841727],[0.4103139521543887,0.1451478698922154]],"imag":[[0.005104095333083345,-0.3362946970670856],[-0.3981103025493222,-0.8075164045004198]]},{"name":"u","qubits":[1],"real":[[0.9971995120333282,0.0],[0.0,0.9971995120333282]],"imag":[[0.07478725292783626,0.0],[0.0,-0.07478725292783626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3422047167710201,0.0],[0.0,0.3422047167710201]],"imag":[[0.9396254210160908,0.0],[0.0,-0.9396254210160908]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1318339262031587,-0.44214821341132626],[-0.22735671851263056,-0.4852564196265109]],"imag":[[0.8739811015359646,0.15258377186652028],[-0.40876126603068746,0.7387485073767781]]},{"name":"u","qubits":[3],"real":[[0.9800820043035433,0.0],[0.0,0.9800820043035433]],"imag":[[0.1985932144871754,0.0],[0.0,-0.1985932144871754]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983087418465417,0.0],[0.0,0.9983087418465417]],"imag":[[-0.05813480844360728,0.0],[0.0,0.05813480844360728]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9160724329405061,0.0],[0.0,0.9160724329405061]],"imag":[[0.40101283970274815,0.0],[0.0,-0.40101283970274815]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9441244637277839,0.0],[0.0,0.9441244637277839]],"imag":[[-0.32958913360534886,0.0],[0.0,0.32958913360534886]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9145244492892681,0.0],[0.0,0.9145244492892681]],"imag":[[-0.4045306312903397,0.0],[0.0,0.4045306312903397]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9902098361543143,0.0],[0.0,0.9902098361543143]],"imag":[[0.13958682023474095,0.0],[0.0,-0.13958682023474095]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9596046772845113,0.0],[0.0,0.9596046772845113]],"imag":[[-0.28135184970724647,0.0],[0.0,0.28135184970724647]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9223292820806962,0.0],[0.0,0.9223292820806962]],"imag":[[-0.38640483358326083,0.0],[0.0,0.38640483358326083]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5787246553104569,-0.2951219532079789],[-0.7890644492323458,-0.03289235570757433]],"imag":[[0.15959887205916173,-0.7433094955050309],[-0.1303198692866553,0.5994264922096542]]},{"name":"u","qubits":[1],"real":[[0.9999022272798315,0.0],[0.0,0.9999022272798315]],"imag":[[0.013983414491187784,0.0],[0.0,-0.013983414491187784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8025388283746228,0.0],[0.0,0.8025388283746228]],"imag":[[0.5965998901701941,0.0],[0.0,-0.5965998901701941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.022198856055549943,0.003396640710342652],[0.5989163123296508,0.7846873998318521]],"imag":[[0.7935238038492352,-0.6081246963792463],[0.10548191475280377,0.12016031387551215]]},{"name":"u","qubits":[1],"real":[[0.6483296781114422,-0.7613597234421543],[0.7613597234421543,0.6483296781114422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8918906073516151,0.4522511962592992],[-0.4522511962592992,0.8918906073516151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1203501204756486,-0.687658453141576],[-0.7344395254359314,0.3963214838845448]],"imag":[[-0.6653120574181677,-0.264578091644862],[-0.0589431780017481,-0.5477714547656263]]},{"name":"u","qubits":[1],"real":[[0.9108858951599745,0.0],[0.0,0.9108858951599745]],"imag":[[-0.41265831628432253,0.0],[0.0,0.41265831628432253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9578591792278168,0.0],[0.0,0.9578591792278168]],"imag":[[0.28723821606640904,0.0],[0.0,-0.28723821606640904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7467620361544176,-0.0757644040433523],[0.0002433313729224975,0.993339306977]],"imag":[[-0.6550340457483773,0.08681368180751894],[-0.1152250018826836,-0.00040118004905010003]]},{"name":"u","qubits":[2],"real":[[0.9843992745941887,0.0],[0.0,0.9843992745941887]],"imag":[[0.17594904995036229,0.0],[0.0,-0.17594904995036229]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9006715853567361,0.0],[0.0,0.9006715853567361]],"imag":[[0.43450051246343047,0.0],[0.0,-0.43450051246343047]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6498383278042741,0.0],[0.0,0.6498383278042741]],"imag":[[-0.7600724621485407,0.0],[0.0,0.7600724621485407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914266643401476,0.0],[0.0,0.9914266643401476]],"imag":[[0.13066433803975866,0.0],[0.0,-0.13066433803975866]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7830892084274789,0.5770265417525606],[-0.41469835154117296,0.21587124369722208]],"imag":[[0.07416109428318049,-0.21979944006349725],[0.45748956378061795,-0.7563915536317606]]},{"name":"u","qubits":[1],"real":[[0.29648727102528843,0.0],[0.0,0.29648727102528843]],"imag":[[-0.9550368045892144,0.0],[0.0,0.9550368045892144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9653981687171582,0.0],[0.0,0.9653981687171582]],"imag":[[-0.2607803210320082,0.0],[0.0,0.2607803210320082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40542016565137184,-0.4984070011717664],[0.45911437287465756,0.612638098638782]],"imag":[[0.5900337376771508,-0.48896333080192494],[0.5260310545071041,-0.37037802635997774]]},{"name":"u","qubits":[1],"real":[[0.7305796715159315,-0.6828274625171967],[0.6828274625171967,0.7305796715159315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8324661178233538,0.5540759538872935],[-0.5540759538872935,0.8324661178233538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3560766327717323,-0.1320487214613256],[0.3331603622425835,-0.6541381356951118]],"imag":[[-0.7779144369258684,-0.5006213095511248],[-0.3963114096851677,0.5514025199553132]]},{"name":"u","qubits":[1],"real":[[0.617282387659811,0.0],[0.0,0.617282387659811]],"imag":[[0.7867416690915785,0.0],[0.0,-0.7867416690915785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9099022750558401,0.0],[0.0,0.9099022750558401]],"imag":[[-0.414822672775014,0.0],[0.0,0.414822672775014]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9387287044343455,0.249608699344377],[-0.24952676128896134,-0.9402858883475276]],"imag":[[-0.2299502961604466,0.06005645659166511],[-0.06039599463027216,-0.2234975780803075]]},{"name":"u","qubits":[2],"real":[[0.6516866742334803,-0.7584882850951],[0.7584882850951,0.6516866742334803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9862462260067202,0.1652827325751285],[-0.1652827325751285,0.9862462260067202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989188462487364,0.0464880480241242],[-0.0464880480241242,0.9989188462487364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9477953311731413,0.31887930350901655],[-0.31887930350901655,0.9477953311731413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20862735074451844,0.5937472184631337],[0.2502447632862213,-0.4361946498782446]],"imag":[[0.3842984680650696,0.6754654369628811],[0.8638095128047545,-0.03073941205409275]]},{"name":"u","qubits":[1],"real":[[0.9178222467646632,0.0],[0.0,0.9178222467646632]],"imag":[[0.3969915910241244,0.0],[0.0,-0.3969915910241244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8159365824003904,0.0],[0.0,0.8159365824003904]],"imag":[[0.5781414130649792,0.0],[0.0,-0.5781414130649792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6584899475288337,0.4149873185080316],[0.10040469455329136,-0.23855250709219147]],"imag":[[0.6187854177514873,-0.10621262288026184],[0.41643065820524255,0.8715486822768072]]},{"name":"u","qubits":[1],"real":[[0.5091949282907526,-0.8606512214613858],[0.8606512214613858,0.5091949282907526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.901953618467986,0.4318329192320875],[-0.4318329192320875,0.901953618467986]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5318332759284604,0.5926938747149147],[-0.6118771119538126,-0.16838246064667764]],"imag":[[-0.5710605588059094,-0.19939201505302326],[0.12903334707952657,0.7619738461096194]]},{"name":"u","qubits":[1],"real":[[0.9872443106861317,0.0],[0.0,0.9872443106861317]],"imag":[[-0.15921265972863008,0.0],[0.0,0.15921265972863008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5638239280948562,0.0],[0.0,0.5638239280948562]],"imag":[[0.8258950163959621,0.0],[0.0,-0.8258950163959621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2576685896955637,0.5683718342278906],[-0.3190355976311251,-0.8109803087090914]],"imag":[[-0.778097364750769,0.07158803607189648],[-0.4758021398610548,0.11890983993723592]]},{"name":"u","qubits":[2],"real":[[0.9852610871058669,0.0],[0.0,0.9852610871058669]],"imag":[[0.17105727179797198,0.0],[0.0,-0.17105727179797198]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7214050477128172,0.0],[0.0,0.7214050477128172]],"imag":[[-0.6925133624230423,0.0],[0.0,0.6925133624230423]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.87890510693953,0.0],[0.0,0.87890510693953]],"imag":[[-0.4769966593128441,0.0],[0.0,0.4769966593128441]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.994692944806817,0.0],[0.0,0.994692944806817]],"imag":[[-0.10288802433491677,0.0],[0.0,0.10288802433491677]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0562678427003804,0.3131373251099626],[-0.20881074741479952,-0.4297715894661461]],"imag":[[-0.6151213428130267,0.7213907950041516],[-0.7581937320090536,-0.4436628420253359]]},{"name":"u","qubits":[1],"real":[[0.9830111752184102,0.0],[0.0,0.9830111752184102]],"imag":[[0.18354571472992762,0.0],[0.0,-0.18354571472992762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6124922603904613,0.0],[0.0,0.6124922603904613]],"imag":[[-0.7904765847017755,0.0],[0.0,0.7904765847017755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3340205611204754,0.11064508476404689],[-0.16441785895559527,0.8312962780166231]],"imag":[[0.8632689682876533,0.36187652363463735],[-0.34082799297709004,0.4071235009372169]]},{"name":"u","qubits":[1],"real":[[0.7621230059782956,-0.647432254184642],[0.647432254184642,0.7621230059782956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.933978191419688,0.3573300126667346],[-0.3573300126667346,0.933978191419688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03963952551907783,-0.45498889052153557],[-0.296020634593302,-0.21247510695718763]],"imag":[[-0.6854887314369656,-0.5670264690396244],[0.6640072973880186,-0.6529321724604858]]},{"name":"u","qubits":[1],"real":[[0.5689944487657534,0.0],[0.0,0.5689944487657534]],"imag":[[0.822341362983619,0.0],[0.0,-0.822341362983619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9197428670204497,0.0],[0.0,0.9197428670204497]],"imag":[[0.39252141160069653,0.0],[0.0,-0.39252141160069653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8008843261491891,-0.5128026346725519],[0.4849729502720208,-0.5665899309722426]],"imag":[[-0.3016665916214179,0.0679339495463415],[-0.17995221902640576,0.6414002545156909]]},{"name":"u","qubits":[4],"real":[[0.9130122581062643,0.0],[0.0,0.9130122581062643]],"imag":[[-0.40793212247590915,0.0],[0.0,0.40793212247590915]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9613818739141861,0.0],[0.0,0.9613818739141861]],"imag":[[0.2752179000523915,0.0],[0.0,-0.2752179000523915]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9982656101847159,0.0],[0.0,0.9982656101847159]],"imag":[[0.058870803651189,0.0],[0.0,-0.058870803651189]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.961381873914186,0.0],[0.0,0.961381873914186]],"imag":[[-0.27521790005239155,0.0],[0.0,0.27521790005239155]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9925992326887378,0.0],[0.0,0.9925992326887378]],"imag":[[-0.12143625185968468,0.0],[0.0,0.12143625185968468]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9655862055042406,0.0],[0.0,0.9655862055042406]],"imag":[[0.2600832169516566,0.0],[0.0,-0.2600832169516566]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9925992326887378,0.0],[0.0,0.9925992326887378]],"imag":[[0.12143625185968471,0.0],[0.0,-0.12143625185968471]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.09801714032956065,0.0],[0.0,-0.09801714032956065]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.961381873914186,0.0],[0.0,0.961381873914186]],"imag":[[0.27521790005239155,0.0],[0.0,-0.27521790005239155]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9982656101847159,0.0],[0.0,0.9982656101847159]],"imag":[[-0.058870803651189,0.0],[0.0,0.058870803651189]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9966015395273318,0.0],[0.0,0.9966015395273318]],"imag":[[0.08237336591248572,0.0],[0.0,-0.08237336591248572]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9982656101847159,0.0],[0.0,0.9982656101847159]],"imag":[[0.05887080365118904,0.0],[0.0,-0.05887080365118904]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.09801714032956065,0.0],[0.0,0.09801714032956065]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9925992326887378,0.0],[0.0,0.9925992326887378]],"imag":[[-0.12143625185968471,0.0],[0.0,0.12143625185968471]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.09801714032956059,0.0],[0.0,-0.09801714032956059]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.971445687380227,0.0],[0.0,0.971445687380227]],"imag":[[-0.23726204178156773,0.0],[0.0,0.23726204178156773]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.254939991785862,-0.92630412261431],[-0.510686615125032,0.36250676347957456]],"imag":[[-0.2598276294741041,0.09724132854823493],[-0.7789058894900138,0.0330702718687271]]},{"name":"u","qubits":[1],"real":[[0.9068541243421538,0.0],[0.0,0.9068541243421538]],"imag":[[-0.4214446549235444,0.0],[0.0,0.4214446549235444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5581334273094555,0.0],[0.0,0.5581334273094555]],"imag":[[-0.8297512141116762,0.0],[0.0,0.8297512141116762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5629094965165342,-0.001280521362709619],[0.47112132387996136,-0.07469811664752496]],"imag":[[-0.47482613495552733,0.6765141539980793],[0.48550771207086907,0.7326302963122773]]},{"name":"u","qubits":[1],"real":[[0.7033096523831869,-0.7108836282153647],[0.7108836282153647,0.7033096523831869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9522756820023309,0.30523929214142065],[-0.30523929214142065,0.9522756820023309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06356910193025449,-0.7314796617972328],[0.7527569809528818,0.11698434526300706]],"imag":[[-0.6546981128495786,0.17962977116276682],[-0.026196907025146057,0.6472907481591285]]},{"name":"u","qubits":[1],"real":[[0.8164684392193713,0.0],[0.0,0.8164684392193713]],"imag":[[-0.5773900655178299,0.0],[0.0,0.5773900655178299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8314506792450412,0.0],[0.0,0.8314506792450412]],"imag":[[0.5555985672974325,0.0],[0.0,-0.5555985672974325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9092836193596856,-0.25590404501061204],[-0.1485221298576748,0.002131181218960554]],"imag":[[-0.32138059105162375,0.06656526877183468],[0.21876698151686405,-0.9644053311793502]]},{"name":"u","qubits":[2],"real":[[0.9649092430743769,0.0],[0.0,0.9649092430743769]],"imag":[[-0.26258361074071856,0.0],[0.0,0.26258361074071856]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8883085763549646,0.0],[0.0,0.8883085763549646]],"imag":[[-0.4592470720366281,0.0],[0.0,0.4592470720366281]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.784656292173022,0.0],[0.0,0.784656292173022]],"imag":[[-0.6199310470957919,0.0],[0.0,0.6199310470957919]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992991416830245,0.0],[0.0,0.9992991416830245]],"imag":[[-0.03743294580407265,0.0],[0.0,0.03743294580407265]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.837593680037783,-0.006408559832766306],[0.09060693846134858,0.8390520974710228]],"imag":[[0.5364873854993973,-0.1028447505789901],[0.049076420646235415,-0.5342035804528953]]},{"name":"u","qubits":[1],"real":[[0.8735141163117276,0.0],[0.0,0.8735141163117276]],"imag":[[-0.48679881738161784,0.0],[0.0,0.48679881738161784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8938296707839911,0.0],[0.0,0.8938296707839911]],"imag":[[0.4484066453858396,0.0],[0.0,-0.4484066453858396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.726525159375307,-0.38394555971960465],[0.3774780646769314,-0.7346161012122997]],"imag":[[-0.44939827538886584,0.35041145820848524],[0.35736912787754344,0.43604678758986726]]},{"name":"u","qubits":[1],"real":[[0.6501276926397755,-0.7598249688335345],[0.7598249688335345,0.6501276926397755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8293317060402237,0.5587565850676053],[-0.5587565850676053,0.8293317060402237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6155914364567602,0.2874572529288409],[0.17418497232597477,-0.6248130094273726]],"imag":[[-0.10777090467037362,0.7258105422258871],[-0.7609810844452254,-0.013269807183153211]]},{"name":"u","qubits":[1],"real":[[0.8577190729265991,0.0],[0.0,0.8577190729265991]],"imag":[[0.5141186555046757,0.0],[0.0,-0.5141186555046757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7070382049784285,0.0],[0.0,0.7070382049784285]],"imag":[[0.7071753507446945,0.0],[0.0,-0.7071753507446945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6440745751789441,-0.2740527609910187],[-0.3122208806149981,-0.6736013349610231]],"imag":[[0.3442343103263332,-0.6257521597209362],[-0.6076090872511796,0.2821179900972477]]},{"name":"u","qubits":[2],"real":[[0.7174579171545743,-0.6966018497766282],[0.6966018497766282,0.7174579171545743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914776045641297,0.130277241480526],[-0.130277241480526,0.9914776045641297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977493307044605,0.06705425474047957],[-0.06705425474047957,0.9977493307044605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9578409688843423,0.28729893547784746],[-0.28729893547784746,0.9578409688843423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14064412451133634,-0.5236155489173994],[-0.6421355998313131,-0.18623803930741492]],"imag":[[0.29744137320614566,-0.785859158295946],[0.692394202152908,0.27123335519299185]]},{"name":"u","qubits":[1],"real":[[0.8247256100841718,0.0],[0.0,0.8247256100841718]],"imag":[[0.565533083091777,0.0],[0.0,-0.565533083091777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9345571547240352,0.0],[0.0,0.9345571547240352]],"imag":[[0.3558130471948937,0.0],[0.0,-0.3558130471948937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8089434447613548,-0.16705650678815837],[0.19349944935129726,-0.7898348989068358]],"imag":[[0.31249189882957745,-0.4690964078771614],[-0.45882162050655695,-0.35805239298922525]]},{"name":"u","qubits":[1],"real":[[0.7340758236943188,-0.6790675114209981],[0.6790675114209981,0.7340758236943188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9175288554311256,0.397669208578246],[-0.397669208578246,0.9175288554311256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45171174303927647,0.07332546848416359],[-0.051089349711661375,-0.4663277016653817]],"imag":[[-0.4936135839277436,-0.7395441208163347],[-0.7414121723498117,0.47982949440093386]]},{"name":"u","qubits":[1],"real":[[0.9713756310397841,0.0],[0.0,0.9713756310397841]],"imag":[[0.23754869694877565,0.0],[0.0,-0.23754869694877565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9321152517534896,0.0],[0.0,0.9321152517534896]],"imag":[[-0.3621617835284788,0.0],[0.0,0.3621617835284788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4590488507835304,-0.10155442026343708],[0.10057315277222381,-0.5037365237532215]],"imag":[[0.8824331554668967,-0.016509950091172],[-0.021700683595470407,-0.8577083629707503]]},{"name":"u","qubits":[2],"real":[[0.9578430246555436,0.0],[0.0,0.9578430246555436]],"imag":[[0.28729208154545377,0.0],[0.0,-0.28729208154545377]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9602383218459566,0.0],[0.0,0.9602383218459566]],"imag":[[0.2791815990685294,0.0],[0.0,-0.2791815990685294]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999998443266304,0.0],[0.0,0.9999998443266304]],"imag":[[0.0005579845114205057,0.0],[0.0,-0.0005579845114205057]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6506838292523772,0.0],[0.0,0.6506838292523772]],"imag":[[-0.75934876990054,0.0],[0.0,0.75934876990054]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4196130584583438,0.8548417703559223],[0.6123628891879703,0.3510907178708317]],"imag":[[0.04102497867699139,-0.30246880822745953],[0.6687701580073296,0.2334383762990935]]},{"name":"u","qubits":[1],"real":[[0.9312098781028137,0.0],[0.0,0.9312098781028137]],"imag":[[0.3644834192713611,0.0],[0.0,-0.3644834192713611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8750160210181773,0.0],[0.0,0.8750160210181773]],"imag":[[-0.4840939608810635,0.0],[0.0,0.4840939608810635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5628378106835823,0.2709932686100549],[-0.1042587273781867,-0.34389217992660864]],"imag":[[0.6088406203582596,-0.4889676331156494],[-0.549232933856085,-0.7544610465217163]]},{"name":"u","qubits":[1],"real":[[0.5318819466991491,-0.8468185134817988],[0.8468185134817988,0.5318819466991491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.888814846418222,0.45826648228574673],[-0.45826648228574673,0.888814846418222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.047610348048016685,0.3896201569917072],[0.47425179289701924,0.7617268982487015]],"imag":[[-0.8630490549294648,0.3179240739702825],[0.16722685334020596,-0.4085248449486381]]},{"name":"u","qubits":[1],"real":[[0.6719671070831059,0.0],[0.0,0.6719671070831059]],"imag":[[-0.7405809928686812,0.0],[0.0,0.7405809928686812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7494134839088787,0.0],[0.0,0.7494134839088787]],"imag":[[0.6621022807207031,0.0],[0.0,-0.6621022807207031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7438065217482386,-0.5845656519516349],[0.49324453571569815,-0.31707836899725894]],"imag":[[0.07243103156307772,0.3158933402746185],[-0.44521391696363327,0.6767242452007629]]},{"name":"u","qubits":[3],"real":[[0.9769074711297957,0.0],[0.0,0.9769074711297957]],"imag":[[-0.21366280174795824,0.0],[0.0,0.21366280174795824]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988522720420081,0.0],[0.0,0.9988522720420081]],"imag":[[0.04789716731204599,0.0],[0.0,-0.04789716731204599]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9942270949119731,0.0],[0.0,0.9942270949119731]],"imag":[[0.10729624291138276,0.0],[0.0,-0.10729624291138276]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7524434723175631,0.0],[0.0,0.7524434723175631]],"imag":[[0.6586568309572813,0.0],[0.0,-0.6586568309572813]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9264835852603006,0.0],[0.0,0.9264835852603006]],"imag":[[0.37633517805703376,0.0],[0.0,-0.37633517805703376]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9923243227631172,0.0],[0.0,0.9923243227631172]],"imag":[[0.12366259924779519,0.0],[0.0,-0.12366259924779519]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987013492205772,0.0],[0.0,0.9987013492205772]],"imag":[[-0.05094717916625709,0.0],[0.0,0.05094717916625709]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999007482068646,0.0],[0.0,0.9999007482068646]],"imag":[[0.014088780477823939,0.0],[0.0,-0.014088780477823939]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.158683986182465,0.3081479028025992],[-0.2291066517263204,0.8335625122327]],"imag":[[-0.9273271078946299,-0.14116903871382197],[0.2497878492396682,0.43622208874297624]]},{"name":"u","qubits":[1],"real":[[0.7230158385356945,0.0],[0.0,0.7230158385356945]],"imag":[[-0.6908314535590621,0.0],[0.0,0.6908314535590621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8467261137520821,0.0],[0.0,0.8467261137520821]],"imag":[[-0.5320290295559972,0.0],[0.0,0.5320290295559972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8489652282309093,-0.022036158929604276],[-0.5112398950619061,-0.20952448081348424]],"imag":[[-0.038671205635764615,0.526570970344118],[0.12804822843994332,-0.8236121130910612]]},{"name":"u","qubits":[1],"real":[[0.833646831185025,-0.5522978914093066],[0.5522978914093066,0.833646831185025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9441327523236619,0.32956538955076414],[-0.32956538955076414,0.9441327523236619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9087063606403467,-0.35480165197782065],[-0.22892153825085423,-0.13703053963199394]],"imag":[[0.0771856600188911,-0.2059390972424461],[-0.3404262818057483,-0.9016249260024596]]},{"name":"u","qubits":[1],"real":[[0.7271071172476619,0.0],[0.0,0.7271071172476619]],"imag":[[0.6865240272909572,0.0],[0.0,-0.6865240272909572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7852798574176131,0.0],[0.0,0.7852798574176131]],"imag":[[-0.6191409738776568,0.0],[0.0,0.6191409738776568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8914967402590561,0.4494613725075358],[-0.39455864894789944,-0.7813408887773534]],"imag":[[0.05122911367901524,-0.02436420823218839],[-0.21663936059623992,-0.432316175391896]]},{"name":"u","qubits":[2],"real":[[0.9075760702784192,0.0],[0.0,0.9075760702784192]],"imag":[[0.41988769529242187,0.0],[0.0,-0.41988769529242187]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9086474512423905,0.0],[0.0,0.9086474512423905]],"imag":[[0.41756413800841113,0.0],[0.0,-0.41756413800841113]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9894211739788006,0.0],[0.0,0.9894211739788006]],"imag":[[-0.14507150127579177,0.0],[0.0,0.14507150127579177]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7840577515342022,0.0],[0.0,0.7840577515342022]],"imag":[[0.6206878782924081,0.0],[0.0,-0.6206878782924081]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7878012540147892,0.473655257067582],[0.5642959217173403,-0.7475516052264906]],"imag":[[0.23527261894023854,0.3157002952199602],[0.07474016111104105,-0.3422727254304234]]},{"name":"u","qubits":[1],"real":[[0.9215464853008383,0.0],[0.0,0.9215464853008383]],"imag":[[-0.38826804585192404,0.0],[0.0,0.38826804585192404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9170200342381928,0.0],[0.0,0.9170200342381928]],"imag":[[-0.3988411423183216,0.0],[0.0,0.3988411423183216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.672087234822573,0.012925384194559908],[0.3089511058053152,0.8950139130971111]],"imag":[[-0.6560101873838277,0.343194285034885],[-0.14999532345661915,0.2846062411919557]]},{"name":"u","qubits":[1],"real":[[0.8171846363016694,-0.5763759798885693],[0.5763759798885693,0.8171846363016694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9673389443101269,0.25348642334643734],[-0.25348642334643734,0.9673389443101269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3907297475559031,-0.6003833374791466],[-0.5767362795012484,-0.39722486790271466]],"imag":[[-0.40095752255235706,0.5710544436049663],[0.5949273849728506,-0.39452385838640314]]},{"name":"u","qubits":[1],"real":[[0.915850374520055,0.0],[0.0,0.915850374520055]],"imag":[[0.40151972740013026,0.0],[0.0,-0.40151972740013026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7217087043492433,0.0],[0.0,0.7217087043492433]],"imag":[[0.692196898336403,0.0],[0.0,-0.692196898336403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6038265919862298,0.4694699918307864],[-0.11502972215101452,-0.27534839998568783]],"imag":[[0.5562897145012514,-0.3248586263604717],[0.5591988585219676,0.7734649690030638]]},{"name":"u","qubits":[2],"real":[[0.765466735842652,-0.6434754667571994],[0.6434754667571994,0.765466735842652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9836180887784078,0.1802649589573973],[-0.1802649589573973,0.9836180887784078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995891768136183,-0.02866143047848437],[0.02866143047848437,0.9995891768136183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9487306115893304,0.31608578998957715],[-0.31608578998957715,0.9487306115893304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17557392450103895,0.3872951380328226],[-0.1092227867670283,0.3482295181763095]],"imag":[[0.6987192472622049,0.575297911170185],[-0.6848617330465216,0.6306908847684844]]},{"name":"u","qubits":[1],"real":[[0.959743481097719,0.0],[0.0,0.959743481097719]],"imag":[[-0.2808779992993974,0.0],[0.0,0.2808779992993974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30612880929900765,0.0],[0.0,0.30612880929900765]],"imag":[[0.9519901008504089,0.0],[0.0,-0.9519901008504089]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.526758512358124,0.11716020619098885],[-0.20549679376733684,-0.94541053311532]],"imag":[[-0.8228708844370406,0.17799568334469165],[-0.05639188731904055,-0.24655617345859981]]},{"name":"u","qubits":[1],"real":[[0.7134619946776058,-0.7006939290094156],[0.7006939290094156,0.7134619946776058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9512634642112997,0.30837934700092584],[-0.30837934700092584,0.9512634642112997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42282490043253945,-0.7169519952431508],[0.255222495131915,-0.5477599536864569]],"imag":[[0.34861403560440246,-0.4308911629062383],[-0.7965857365861284,0.016482578183796576]]},{"name":"u","qubits":[1],"real":[[0.9345070708266103,0.0],[0.0,0.9345070708266103]],"imag":[[-0.3559445667166007,0.0],[0.0,0.3559445667166007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9205568277984977,0.0],[0.0,0.9205568277984977]],"imag":[[-0.3906086619540932,0.0],[0.0,0.3906086619540932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5931071988798535,0.31831245471487096],[-0.3819571155894536,-0.7261798138343099]],"imag":[[-0.6656259685613514,0.32224695776228846],[0.24346392435891143,0.5172010802056684]]},{"name":"u","qubits":[2],"real":[[0.9281525991855852,0.0],[0.0,0.9281525991855852]],"imag":[[-0.37219988262362785,0.0],[0.0,0.37219988262362785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9923672573868116,0.0],[0.0,0.9923672573868116]],"imag":[[-0.1233175837688104,0.0],[0.0,0.1233175837688104]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9714495448451114,0.0],[0.0,0.9714495448451114]],"imag":[[-0.23724624722053217,0.0],[0.0,0.23724624722053217]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9136169386628746,0.0],[0.0,0.9136169386628746]],"imag":[[-0.4065760560931708,0.0],[0.0,0.4065760560931708]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.32258484228869083,-0.7289132851798048],[0.09524208658691387,-0.2768955418328498]],"imag":[[0.5121267615641864,-0.3199228380465272],[-0.7903126878381307,-0.5382041056121114]]},{"name":"u","qubits":[1],"real":[[0.8275341791431081,0.0],[0.0,0.8275341791431081]],"imag":[[0.561415338541745,0.0],[0.0,-0.561415338541745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117015170225929,0.0],[0.0,0.9117015170225929]],"imag":[[-0.41085319015276317,0.0],[0.0,0.41085319015276317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7822606422623233,-0.4482188020795827],[-0.2725740658638214,0.5686429182320896]],"imag":[[0.31118120228130874,0.3005569037244705],[-0.46576595574661983,0.6208145331984397]]},{"name":"u","qubits":[1],"real":[[0.790964430154066,-0.6118621333528115],[0.6118621333528115,0.790964430154066]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8214306117888491,0.570308469178038],[-0.570308469178038,0.8214306117888491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2795726410132704,-0.3793426831755335],[-0.5702066463632832,0.37272853701446224]],"imag":[[-0.2750563429698297,-0.838022836986031],[-0.7218362189805013,-0.12202578049793515]]},{"name":"u","qubits":[1],"real":[[0.9117630371565525,0.0],[0.0,0.9117630371565525]],"imag":[[-0.41071664694173177,0.0],[0.0,0.41071664694173177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6022059792417892,0.0],[0.0,0.6022059792417892]],"imag":[[-0.7983407534163829,0.0],[0.0,0.7983407534163829]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.733323153880235,-0.05925529420654656],[0.047849761916526956,-0.6943508715219333]],"imag":[[-0.6487958465193568,-0.19439627473506899],[-0.19751329526618833,0.6903446716636228]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978745469605094,0.06516431944214647],[-0.06516431944214647,0.9978745469605094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978745469605094,0.06516431944214647],[-0.06516431944214647,0.9978745469605094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978745469605094,-0.06516431944214647],[0.06516431944214647,0.9978745469605094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7516819910981783,0.659525726760282],[-0.659525726760282,0.7516819910981783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[4.4792704261464246e-15,-0.8082238036172126],[-0.8533009169315904,-4.304849798315119e-15]],"imag":[[-1.4327279905152538e-15,-0.5888754395171574],[0.5214187809848312,-1.890939389008443e-15]]},{"name":"u","qubits":[1],"real":[[0.9817412979466047,0.0],[0.0,0.9817412979466047]],"imag":[[0.19022098702855028,0.0],[0.0,-0.19022098702855028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4806119979578965,0.0],[0.0,0.4806119979578965]],"imag":[[-0.8769333540349112,0.0],[0.0,0.8769333540349112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2641012696678211,-0.5351728445135691],[0.264101269667825,-0.5351728445135736]],"imag":[[0.655934843837287,0.46215801031168335],[-0.6559348438372834,0.4621580103116808]]},{"name":"u","qubits":[1],"real":[[0.7071067811865492,-0.7071067811865459],[0.7071067811865459,0.7071067811865492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.783434645195401,0.6214741802420727],[-0.6214741802420727,0.783434645195401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3105911539022686,-0.6084206564483579],[-0.271416351644527,-0.6344134025877128]],"imag":[[0.5712914065253765,-0.454954468881078],[-0.7095720033991544,0.14268977072364378]]},{"name":"u","qubits":[1],"real":[[0.8934904151169769,0.0],[0.0,0.8934904151169769]],"imag":[[0.4490822620568444,0.0],[0.0,-0.4490822620568444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8938643142522361,0.0],[0.0,0.8938643142522361]],"imag":[[-0.44833758230420484,0.0],[0.0,0.44833758230420484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5911876301112255,0.16492563813355027],[-0.6533855885418768,-0.6713333259163116]],"imag":[[0.4395409733916797,-0.6558204423465379],[-0.17432209096713178,0.3033325679856619]]},{"name":"u","qubits":[2],"real":[[0.9168941878952924,0.0],[0.0,0.9168941878952924]],"imag":[[0.3991303649233319,0.0],[0.0,-0.3991303649233319]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9352663332337247,0.0],[0.0,0.9352663332337247]],"imag":[[-0.3539447498120907,0.0],[0.0,0.3539447498120907]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865464,0.0],[0.0,0.7071067811865464]],"imag":[[0.7071067811865487,0.0],[0.0,-0.7071067811865487]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8499887792337335,3.0065973171490643e-15],[-3.1919257199079176e-15,-0.6576074716629392]],"imag":[[-0.5268007926880407,2.740836523101507e-15],[-2.5225825006222097e-15,-0.7533607457341246]]},{"name":"u","qubits":[1],"real":[[0.8934904151169739,0.0],[0.0,0.8934904151169739]],"imag":[[-0.4490822620568503,0.0],[0.0,0.4490822620568503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.746230552021179,0.0],[0.0,0.746230552021179]],"imag":[[-0.6656875868079308,0.0],[0.0,0.6656875868079308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5395132639702414,-0.45263840699200797],[-0.6930160921905621,0.7157969126825924]],"imag":[[-0.47083799830129053,-0.5313713295535879],[0.08346084902954663,0.01994398250746989]]},{"name":"u","qubits":[1],"real":[[0.6938391506750533,-0.693839150675053],[0.693839150675053,0.6938391506750533]],"imag":[[0.13633500280749916,-0.1363350028074991],[-0.1363350028074991,-0.13633500280749916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.715032886382409,0.0],[0.0,0.715032886382409]],"imag":[[-0.699090817699418,0.0],[0.0,0.699090817699418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3291198569300957,0.4372813406547098],[0.41111658301201115,0.41115909042739174]],"imag":[[0.8051470899871662,0.22848044199609474],[-0.27276627070083137,0.7665050026577834]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7933042209408465,0.541265361949133],[0.6043273272876262,0.6693805741617243]],"imag":[[0.07286029915958868,0.2690568672193403],[0.012176671844394195,0.43193733005044704]]},{"name":"u","qubits":[1],"real":[[0.9039993658787475,0.0],[0.0,0.9039993658787475]],"imag":[[0.4275337957294397,0.0],[0.0,-0.4275337957294397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9892149710763324,0.0],[0.0,0.9892149710763324]],"imag":[[0.1464709561600897,0.0],[0.0,-0.1464709561600897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7399541675921555,0.2294818784454707],[0.13738201632200706,-0.7168995779259308]],"imag":[[0.6073230424730722,0.17596766580650378],[0.2544655841868424,0.63437247987706]]},{"name":"u","qubits":[1],"real":[[0.6680328711269693,-0.744131764604803],[0.744131764604803,0.6680328711269693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8865271274203417,0.46267661746390126],[-0.46267661746390126,0.8865271274203417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6937919294626995,-0.5881698487525262],[-0.5893781235702209,0.6861224605448962]],"imag":[[0.40948267923742,-0.07094309716526032],[0.060084286413459025,0.4222076208678006]]},{"name":"u","qubits":[1],"real":[[0.8473516065081094,0.0],[0.0,0.8473516065081094]],"imag":[[0.531032254150467,0.0],[0.0,-0.531032254150467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6064589229988514,0.0],[0.0,0.6064589229988514]],"imag":[[0.7951148185734392,0.0],[0.0,-0.7951148185734392]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6674849344142864,0.5862052017556941],[-0.48043434828518794,-0.55955242434571]],"imag":[[0.3233872228812209,-0.3259570950933473],[-0.46804636885132894,-0.4868434224693924]]},{"name":"u","qubits":[2],"real":[[0.9998094332509432,0.0],[0.0,0.9998094332509432]],"imag":[[-0.01952171054051936,0.0],[0.0,0.01952171054051936]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8881379323735649,0.0],[0.0,0.8881379323735649]],"imag":[[-0.4595769936356791,0.0],[0.0,0.4595769936356791]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9773842796415135,0.0],[0.0,0.9773842796415135]],"imag":[[-0.21147096706082316,0.0],[0.0,0.21147096706082316]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7039003220977084,0.0],[0.0,0.7039003220977084]],"imag":[[-0.7102987656970428,0.0],[0.0,0.7102987656970428]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21724664838672553,0.2707233593765834],[-0.7479175545958314,-0.041432284426741225]],"imag":[[0.23319621107005714,0.908367923032931],[0.5822737779040843,-0.3160062418685395]]},{"name":"u","qubits":[1],"real":[[0.9966816294650086,0.0],[0.0,0.9966816294650086]],"imag":[[0.08139858406001516,0.0],[0.0,-0.08139858406001516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8543377009795091,0.0],[0.0,0.8543377009795091]],"imag":[[-0.5197182820384972,0.0],[0.0,0.5197182820384972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16053075382825988,0.024907460155040924],[-0.14511456484163276,-0.9862079148575336]],"imag":[[0.9762508802214671,-0.14333078654206238],[-0.010288780927046779,-0.07892941612741455]]},{"name":"u","qubits":[1],"real":[[0.7606345295834924,-0.649180338893053],[0.649180338893053,0.7606345295834924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9477539659229401,0.31900222581878396],[-0.31900222581878396,0.9477539659229401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2566491947527937,-0.0769017916417391],[-0.8417850029868522,0.3931493057971884]],"imag":[[-0.43285934385211133,-0.8607264918166241],[-0.19535093554699923,0.314117245751529]]},{"name":"u","qubits":[1],"real":[[0.393919358593002,0.0],[0.0,0.393919358593002]],"imag":[[-0.9191450042978409,0.0],[0.0,0.9191450042978409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9967910929506958,0.0],[0.0,0.9967910929506958]],"imag":[[-0.08004696755129072,0.0],[0.0,0.08004696755129072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5949435699553149,0.44231034585122214],[-0.45604776800184765,-0.6166638718813194]],"imag":[[0.5666127756071406,-0.3596577109427376],[-0.3420709639652722,-0.5428936894353648]]},{"name":"u","qubits":[3],"real":[[0.8463460332857174,0.0],[0.0,0.8463460332857174]],"imag":[[-0.5326334498898199,0.0],[0.0,0.5326334498898199]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8383588130552003,0.0],[0.0,0.8383588130552003]],"imag":[[-0.5451187949178378,0.0],[0.0,0.5451187949178378]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9268565956401208,0.0],[0.0,0.9268565956401208]],"imag":[[0.37541557122528313,0.0],[0.0,-0.37541557122528313]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9208454801410263,0.0],[0.0,0.9208454801410263]],"imag":[[-0.38992768778818815,0.0],[0.0,0.38992768778818815]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9782663982174792,0.0],[0.0,0.9782663982174792]],"imag":[[-0.20735200534019527,0.0],[0.0,0.20735200534019527]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9844528202196476,0.0],[0.0,0.9844528202196476]],"imag":[[-0.17564920939640527,0.0],[0.0,0.17564920939640527]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.16221533753463577,-0.6545655984994869],[-0.6960093907040924,-0.18544941885788024]],"imag":[[-0.6939761363269429,0.2522442937674936],[0.08748848226464469,-0.6881316782186544]]},{"name":"u","qubits":[1],"real":[[0.994010891367988,0.0],[0.0,0.994010891367988]],"imag":[[-0.10928104978365634,0.0],[0.0,0.10928104978365634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7850743068480885,0.0],[0.0,0.7850743068480885]],"imag":[[0.6194015924478992,0.0],[0.0,-0.6194015924478992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21589010240739137,0.07694761034628035],[0.11178321786853707,-0.5287684112762652]],"imag":[[-0.9699913410786194,-0.08116235073619353],[0.0035740898118352907,-0.8413653815800521]]},{"name":"u","qubits":[1],"real":[[0.7293905779139611,-0.6840974965970406],[0.6840974965970406,0.7293905779139611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9121165680867134,0.40993092859860664],[-0.40993092859860664,0.9121165680867134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06990316234232978,-0.10954260099874645],[0.49659320655493666,0.36734304576938226]],"imag":[[-0.5825919847686856,0.8023095074497468],[-0.6396055928314824,-0.4575576024360735]]},{"name":"u","qubits":[1],"real":[[0.9968794748105042,0.0],[0.0,0.9968794748105042]],"imag":[[0.07893866417373296,0.0],[0.0,-0.07893866417373296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7581520241916007,0.0],[0.0,0.7581520241916007]],"imag":[[0.6520778390761173,0.0],[0.0,-0.6520778390761173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12905763446782514,0.018522174682258585],[-0.05931241311328776,0.23780387768168912]],"imag":[[0.8097944926782825,0.5720436483857958],[-0.5692618415669286,0.7847753239915615]]},{"name":"u","qubits":[2],"real":[[0.9914720166228621,0.0],[0.0,0.9914720166228621]],"imag":[[-0.13031976156283817,0.0],[0.0,0.13031976156283817]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9229318304482521,0.0],[0.0,0.9229318304482521]],"imag":[[0.38496342208765605,0.0],[0.0,-0.38496342208765605]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989145024247671,0.0],[0.0,0.9989145024247671]],"imag":[[0.04658129287042177,0.0],[0.0,-0.04658129287042177]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7592115186048861,0.0],[0.0,0.7592115186048861]],"imag":[[0.6508439674896455,0.0],[0.0,-0.6508439674896455]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4592509395947554,-0.6085163108048465],[0.08536979228644287,-0.3397526847177465]],"imag":[[0.6117920346641026,-0.21096677531628424],[-0.6383659447118569,-0.6853969889226184]]},{"name":"u","qubits":[1],"real":[[0.9986949067936894,0.0],[0.0,0.9986949067936894]],"imag":[[-0.05107331146835908,0.0],[0.0,0.05107331146835908]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6800278226525863,0.0],[0.0,0.6800278226525863]],"imag":[[0.7331863067586455,0.0],[0.0,-0.7331863067586455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10190509799712433,0.045803508636865324],[-0.03286631579988716,-0.6989881351133281]],"imag":[[-0.9937277839152051,-0.004741421065946938],[-0.03225287216534505,0.7136491746605048]]},{"name":"u","qubits":[1],"real":[[0.652487702358964,-0.7577993126615515],[0.7577993126615515,0.652487702358964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.988192348316302,0.15321841511095385],[-0.15321841511095385,0.988192348316302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04759494572950672,0.08719128635694108],[-0.10358287071070997,0.9641224808588076]],"imag":[[-0.9916573293228206,-0.08214707496167015],[0.060175171264107374,0.2368910710882148]]},{"name":"u","qubits":[1],"real":[[0.9938573076822768,0.0],[0.0,0.9938573076822768]],"imag":[[-0.11066911026359692,0.0],[0.0,0.11066911026359692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7749716408135785,0.0],[0.0,0.7749716408135785]],"imag":[[-0.6319960094294187,0.0],[0.0,0.6319960094294187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20466409730465518,-0.04181128673383102],[-0.36114686901517407,0.9284122243285983]],"imag":[[-0.9075918331619497,-0.3641997912600495],[0.06294927047026723,-0.06050677701730531]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6925893907847132,-0.1591684855419865],[0.19958810197094434,0.6090192926039215]],"imag":[[0.004491114905362802,-0.7035376030246262],[0.6931553615251076,-0.3298419857702356]]},{"name":"u","qubits":[1],"real":[[0.9820974509615669,0.0],[0.0,0.9820974509615669]],"imag":[[-0.18837355656989835,0.0],[0.0,0.18837355656989835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6789315622581825,0.0],[0.0,0.6789315622581825]],"imag":[[-0.7342015620860961,0.0],[0.0,0.7342015620860961]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2852279580805037,-0.33512968694625683],[0.3879874815251272,-0.35591421365613407]],"imag":[[-0.716172583195964,-0.5416917351547373],[-0.5051807173551216,0.6838005772956685]]},{"name":"u","qubits":[1],"real":[[0.41366342867105227,-0.9104298807596932],[0.9104298807596932,0.41366342867105227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9247576791202812,0.380556480575579],[-0.380556480575579,0.9247576791202812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4531812209029468,-0.4178050326057588],[-0.15552141307950978,-0.8423315248755848]],"imag":[[0.7536375685954715,0.22824581256119636],[-0.44996698356231923,0.2526270095978499]]},{"name":"u","qubits":[1],"real":[[0.9928089974634233,0.0],[0.0,0.9928089974634233]],"imag":[[0.1197092083161206,0.0],[0.0,-0.1197092083161206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3712962635595727,0.0],[0.0,0.3712962635595727]],"imag":[[-0.9285144504350487,0.0],[0.0,0.9285144504350487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23179919188944198,0.21395134270146818],[-0.1438795132754898,0.7534847075607872]],"imag":[[0.9472392144006231,0.05684917147444646],[-0.16824295230618208,-0.6190749471032914]]},{"name":"u","qubits":[2],"real":[[0.9887752461577777,0.0],[0.0,0.9887752461577777]],"imag":[[-0.14941055044951185,0.0],[0.0,0.14941055044951185]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996109620160297,0.0],[0.0,0.9996109620160297]],"imag":[[0.027891300030433035,0.0],[0.0,-0.027891300030433035]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9743786791405902,0.0],[0.0,0.9743786791405902]],"imag":[[-0.22491373821142788,0.0],[0.0,0.22491373821142788]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6030884246666397,0.0],[0.0,0.6030884246666397]],"imag":[[0.797674339585467,0.0],[0.0,-0.797674339585467]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15888831309122972,0.7752535348701246],[0.9779823763997312,-0.1182284427414992]],"imag":[[-0.036337555175184034,0.6102589964255261],[-0.13032481535934923,-0.11219603058934965]]},{"name":"u","qubits":[1],"real":[[0.7197430235246888,0.0],[0.0,0.7197430235246888]],"imag":[[-0.6942405779609395,0.0],[0.0,0.6942405779609395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8301835414956358,0.0],[0.0,0.8301835414956358]],"imag":[[0.5574901680117453,0.0],[0.0,-0.5574901680117453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8865217783118133,0.01564905842019193],[-0.4582470667155167,0.10830838810647313]],"imag":[[-0.03198881534872083,-0.46131438221890125],[0.055366760046708804,0.8804620609624996]]},{"name":"u","qubits":[1],"real":[[0.9104298807596941,-0.41366342867105044],[0.41366342867105044,0.9104298807596941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9247576791202817,0.38055648057557767],[-0.38055648057557767,0.9247576791202817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13493398670720172,-0.9899918128624432],[-0.11983361945479783,0.004326765394356838]],"imag":[[0.006479899655467128,-0.0408294084832149],[-0.9835602339359388,0.13502017986014683]]},{"name":"u","qubits":[1],"real":[[0.9863320325268933,0.0],[0.0,0.9863320325268933]],"imag":[[-0.16476990505358521,0.0],[0.0,0.16476990505358521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9017286171874271,0.0],[0.0,0.9017286171874271]],"imag":[[-0.43230255718102173,0.0],[0.0,0.43230255718102173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30977379589646103,0.3025390520168384],[0.29885573406303917,0.11911167196279215]],"imag":[[-0.9012968402838887,-0.013203146402605323],[-0.04888201395010115,-0.9455729525171774]]}]}

==> anc/matched_benchmark/results/coincident_n4_i1_result.json <==
{
  "case": "coincident_n4_i1",
  "n": 4,
  "generator": 1,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.04,
  "c": 0.04,
  "l": 0.2133333333333333,
  "target_sha256": "4b055b1dbc1615f7a7a1dc638128bb19d313d268840306623e3f731143979a22",
  "target_unitarity_defect": 7.381511422527657e-16,
  "structured": {
    "raw": {
      "cx": 580,
      "one_qubit": 626,
      "total": 1206
    },
    "optimized": {
      "cx": 564,
      "one_qubit": 549,
      "total": 1113
    },
    "depth": 975,
    "timing_samples": [
      {
        "construction_s": 0.006846004999999877,
        "optimization_s": 0.004539200000010624,
        "total_s": 0.011385205000010501
      },
      {
        "construction_s": 0.006752554000001965,
        "optimization_s": 0.0046720159999722455,
        "total_s": 0.01142456999997421
      },
      {
        "construction_s": 0.006125311999994665,
        "optimization_s": 0.0045421840000017255,
        "total_s": 0.01066749599999639
      }
    ],
    "median_construction_s": 0.006752554000001965,
    "median_optimization_s": 0.0045421840000017255,
    "median_total_s": 0.011385205000010501,
    "validation_s": 0.01327943499995854,
    "phase_aligned_op_error": 3.387205287513293e-15,
    "phase_aligned_fro_error": 9.365920418882252e-15,
    "alignment_phase": 1.0110015532744283e-16,
    "ordinary_op_error": 3.3958396022850635e-15,
    "unitarity_defect": 6.524289996517515e-15,
    "padding_leakage_op": 6.267843768439022e-16,
    "padding_action_error_op": 3.375504246604207e-15,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 5.97520495141021e-16,
      "fixed_coordinate_error": 5.5119159090277666e-17,
      "unitarity_error": 1.4308094808495854e-15,
      "reflection_product_error": 2.5077130157787135e-15,
      "normal_Schur_error": 1.1303009034640916e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 718,
      "one_qubit": 921,
      "total": 1639
    },
    "depth": 1357,
    "timing_samples": [
      {
        "construction_s": 0.0337652329999969,
        "optimization_s": 0.0075772459999825514,
        "total_s": 0.04134247899997945
      },
      {
        "construction_s": 0.04085784800003012,
        "optimization_s": 0.008431176999977197,
        "total_s": 0.049289025000007314
      },
      {
        "construction_s": 0.045328345999962494,
        "optimization_s": 0.013291442000024745,
        "total_s": 0.05861978799998724
      }
    ],
    "median_construction_s": 0.04085784800003012,
    "median_optimization_s": 0.008431176999977197,
    "median_total_s": 0.049289025000007314,
    "validation_s": 0.02727792299998555,
    "phase_aligned_op_error": 2.3719763532586614e-14,
    "phase_aligned_fro_error": 7.16413402176011e-14,
    "alignment_phase": -8.35836895014069e-16,
    "ordinary_op_error": 2.3418906785666237e-14,
    "unitarity_defect": 1.903575597936565e-14,
    "padding_leakage_op": 1.5087209463431027e-14,
    "padding_action_error_op": 1.919913722551325e-14
  },
  "cx_reduction_fraction": 0.21448467966573814
}

==> anc/matched_benchmark/results/coincident_n4_i1_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.600829594999048,"gates":[{"name":"u","qubits":[3],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.1873813145857246,-0.0],[-0.0,-0.1873813145857246]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[-0.005602644532352111,-0.0],[-0.0,0.005602644532352111]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6619248947589721,0.7495701659606816],[-0.7495701659606816,0.6619248947589721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.6619248947589721,-0.7495701659606816],[0.7495701659606816,0.6619248947589721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999843050639565,0.0],[0.0,0.9999843050639565]],"imag":[[0.005602644532352111,0.0],[0.0,-0.005602644532352111]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.1873813145857246,0.0],[0.0,0.1873813145857246]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7934178516066044,0.0],[0.0,0.7934178516066044]],"imag":[[-0.6086773470008231,0.0],[0.0,0.6086773470008231]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9746849759174049,0.0],[0.0,0.9746849759174049]],"imag":[[-0.22358264181480617,-0.0],[-0.0,0.22358264181480617]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9970464548826925,0.0],[0.0,0.9970464548826925]],"imag":[[-0.07680082555451428,-0.0],[-0.0,0.07680082555451428]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9800689822445764,0.0],[0.0,0.9800689822445764]],"imag":[[-0.19865746913237403,-0.0],[-0.0,0.19865746913237403]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991832063655691,0.0],[0.0,0.9991832063655691]],"imag":[[0.0404094062938383,-0.0],[-0.0,-0.0404094062938383]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8406530692882631,0.0],[0.0,0.8406530692882631]],"imag":[[0.5415740181140734,-0.0],[-0.0,-0.5415740181140734]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9454249385954857,0.0],[0.0,0.9454249385954857]],"imag":[[0.32583996912859237,-0.0],[-0.0,-0.32583996912859237]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9217308973938636,0.0],[0.0,0.9217308973938636]],"imag":[[0.38783005658342523,-0.0],[-0.0,-0.38783005658342523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9773571422610275,0.0],[0.0,0.9773571422610275]],"imag":[[-0.21159635268916538,-0.0],[-0.0,0.21159635268916538]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996300946158634,0.0],[0.0,0.9996300946158634]],"imag":[[0.02719694722353918,-0.0],[-0.0,-0.02719694722353918]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8028806578451045,0.0],[0.0,0.8028806578451045]],"imag":[[0.5961397900310061,-0.0],[-0.0,-0.5961397900310061]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9983546962995716,0.0],[0.0,0.9983546962995716]],"imag":[[-0.057340216049383566,-0.0],[-0.0,0.057340216049383566]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990860813446716,0.0],[0.0,0.9990860813446716]],"imag":[[0.042743444682762505,-0.0],[-0.0,-0.042743444682762505]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9805303831606705,0.0],[0.0,0.9805303831606705]],"imag":[[-0.1963674303411559,-0.0],[-0.0,0.1963674303411559]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9559901913147238,0.0],[0.0,0.9559901913147238]],"imag":[[-0.29339862663284166,-0.0],[-0.0,0.29339862663284166]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9849019633949953,0.17311303388446364],[-0.17311303388446364,0.9849019633949953]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9849019633949953,0.17311303388446364],[-0.17311303388446364,0.9849019633949953]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9716319518844081,0.23649809740734745],[-0.23649809740734745,0.9716319518844081]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9716319518844081,0.23649809740734745],[-0.23649809740734745,0.9716319518844081]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6421517868883724,0.7665775124513309],[-0.7665775124513309,0.6421517868883724]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9210315202417607,0.3815037470572471],[-0.3815037470572471,0.9210315202417607]],"imag":[[-0.07248675268229968,-0.030024996053392854],[-0.030024996053392854,0.07248675268229968]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"u","qubits":[3],"real":[[0.6421517868883724,-0.7665775124513309],[0.7665775124513309,0.6421517868883724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9716319518844081,-0.23649809740734745],[0.23649809740734745,0.9716319518844081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9716319518844081,-0.23649809740734745],[0.23649809740734745,0.9716319518844081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9849019633949953,-0.17311303388446364],[0.17311303388446364,0.9849019633949953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9849019633949953,-0.17311303388446364],[0.17311303388446364,0.9849019633949953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9559901913147238,0.0],[0.0,0.9559901913147238]],"imag":[[0.29339862663284166,0.0],[0.0,-0.29339862663284166]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9805303831606705,0.0],[0.0,0.9805303831606705]],"imag":[[0.1963674303411559,0.0],[0.0,-0.1963674303411559]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990860813446716,0.0],[0.0,0.9990860813446716]],"imag":[[-0.042743444682762505,0.0],[0.0,0.042743444682762505]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983546962995716,0.0],[0.0,0.9983546962995716]],"imag":[[0.057340216049383566,0.0],[0.0,-0.057340216049383566]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8028806578451045,0.0],[0.0,0.8028806578451045]],"imag":[[-0.5961397900310061,0.0],[0.0,0.5961397900310061]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996300946158634,0.0],[0.0,0.9996300946158634]],"imag":[[-0.02719694722353918,0.0],[0.0,0.02719694722353918]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9773571422610275,0.0],[0.0,0.9773571422610275]],"imag":[[0.21159635268916538,0.0],[0.0,-0.21159635268916538]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9217308973938636,0.0],[0.0,0.9217308973938636]],"imag":[[-0.38783005658342523,0.0],[0.0,0.38783005658342523]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9454249385954857,0.0],[0.0,0.9454249385954857]],"imag":[[-0.32583996912859237,0.0],[0.0,0.32583996912859237]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8406530692882631,0.0],[0.0,0.8406530692882631]],"imag":[[-0.5415740181140734,0.0],[0.0,0.5415740181140734]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991832063655691,0.0],[0.0,0.9991832063655691]],"imag":[[-0.0404094062938383,0.0],[0.0,0.0404094062938383]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9800689822445764,0.0],[0.0,0.9800689822445764]],"imag":[[0.19865746913237403,0.0],[0.0,-0.19865746913237403]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9970464548826925,0.0],[0.0,0.9970464548826925]],"imag":[[0.07680082555451428,0.0],[0.0,-0.07680082555451428]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9746849759174049,0.0],[0.0,0.9746849759174049]],"imag":[[0.22358264181480617,0.0],[0.0,-0.22358264181480617]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9066689009963306,0.0],[0.0,0.9066689009963306]],"imag":[[0.4218429849672815,0.0],[0.0,-0.4218429849672815]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9958176003465271,0.0],[0.0,0.9958176003465271]],"imag":[[-0.09136359690863934,-0.0],[-0.0,0.09136359690863934]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9448415439283052,0.0],[0.0,0.9448415439283052]],"imag":[[0.327527795564249,-0.0],[-0.0,-0.327527795564249]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8822207662741118,0.0],[0.0,0.8822207662741118]],"imag":[[0.4708359794607023,-0.0],[-0.0,-0.4708359794607023]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9093127658920974,0.0],[0.0,0.9093127658920974]],"imag":[[0.41611331844302185,-0.0],[-0.0,-0.41611331844302185]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9355448359695078,0.0],[0.0,0.9355448359695078]],"imag":[[-0.35320795558818724,-0.0],[-0.0,0.35320795558818724]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9553581918925111,0.0],[0.0,0.9553581918925111]],"imag":[[-0.2954500383886788,-0.0],[-0.0,0.2954500383886788]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9477241924048863,0.0],[0.0,0.9477241924048863]],"imag":[[-0.3190906691373256,-0.0],[-0.0,0.3190906691373256]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999167215078419,0.0],[0.0,0.9999167215078419]],"imag":[[-0.012905427114549747,-0.0],[-0.0,0.012905427114549747]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9972649421967607,0.0],[0.0,0.9972649421967607]],"imag":[[-0.07390964122015238,-0.0],[-0.0,0.07390964122015238]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.926482201306108,0.0],[0.0,0.926482201306108]],"imag":[[-0.37633858513709206,-0.0],[-0.0,0.37633858513709206]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9349053734876741,0.0],[0.0,0.9349053734876741]],"imag":[[-0.3548970873702299,-0.0],[-0.0,0.3548970873702299]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9643094825778369,0.0],[0.0,0.9643094825778369]],"imag":[[0.264777683747072,-0.0],[-0.0,-0.264777683747072]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9463514757485827,0.0],[0.0,0.9463514757485827]],"imag":[[0.32313910990234473,-0.0],[-0.0,-0.32313910990234473]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9548230149249123,0.0],[0.0,0.9548230149249123]],"imag":[[-0.29717504970925934,-0.0],[-0.0,0.29717504970925934]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996391720520367,0.02686123040961992],[-0.02686123040961992,0.9996391720520367]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996391720520367,0.02686123040961992],[-0.02686123040961992,0.9996391720520367]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8191864578562621,0.5735272855452568],[-0.5735272855452568,0.8191864578562621]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8191864578562621,0.5735272855452568],[-0.5735272855452568,0.8191864578562621]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6581425788431794,0.7528933164224858],[-0.7528933164224858,0.6581425788431794]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9237014459379697,0.3826096664911453],[-0.3826096664911453,0.9237014459379697]],"imag":[[0.018139166611995643,0.007513488820833821],[0.007513488820833821,-0.018139166611995643]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628294,0.0],[0.0,-0.019633692460628294]]},{"name":"u","qubits":[3],"real":[[0.6581425788431794,-0.7528933164224858],[0.7528933164224858,0.6581425788431794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8191864578562621,-0.5735272855452568],[0.5735272855452568,0.8191864578562621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8191864578562621,-0.5735272855452568],[0.5735272855452568,0.8191864578562621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996391720520367,-0.02686123040961992],[0.02686123040961992,0.9996391720520367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996391720520367,-0.02686123040961992],[0.02686123040961992,0.9996391720520367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9548230149249123,0.0],[0.0,0.9548230149249123]],"imag":[[0.29717504970925934,0.0],[0.0,-0.29717504970925934]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9463514757485827,0.0],[0.0,0.9463514757485827]],"imag":[[-0.32313910990234473,0.0],[0.0,0.32313910990234473]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9643094825778369,0.0],[0.0,0.9643094825778369]],"imag":[[-0.264777683747072,0.0],[0.0,0.264777683747072]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9349053734876741,0.0],[0.0,0.9349053734876741]],"imag":[[0.3548970873702299,0.0],[0.0,-0.3548970873702299]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.926482201306108,0.0],[0.0,0.926482201306108]],"imag":[[0.37633858513709206,0.0],[0.0,-0.37633858513709206]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9972649421967607,0.0],[0.0,0.9972649421967607]],"imag":[[0.07390964122015238,0.0],[0.0,-0.07390964122015238]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999167215078419,0.0],[0.0,0.9999167215078419]],"imag":[[0.012905427114549747,0.0],[0.0,-0.012905427114549747]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9477241924048863,0.0],[0.0,0.9477241924048863]],"imag":[[0.3190906691373256,0.0],[0.0,-0.3190906691373256]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9553581918925111,0.0],[0.0,0.9553581918925111]],"imag":[[0.2954500383886788,0.0],[0.0,-0.2954500383886788]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9355448359695078,0.0],[0.0,0.9355448359695078]],"imag":[[0.35320795558818724,0.0],[0.0,-0.35320795558818724]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9093127658920974,0.0],[0.0,0.9093127658920974]],"imag":[[-0.41611331844302185,0.0],[0.0,0.41611331844302185]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8822207662741118,0.0],[0.0,0.8822207662741118]],"imag":[[-0.4708359794607023,0.0],[0.0,0.4708359794607023]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9448415439283052,0.0],[0.0,0.9448415439283052]],"imag":[[-0.327527795564249,0.0],[0.0,0.327527795564249]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9958176003465271,0.0],[0.0,0.9958176003465271]],"imag":[[0.09136359690863934,0.0],[0.0,-0.09136359690863934]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9614679540168802,0.0],[0.0,0.9614679540168802]],"imag":[[-0.2749170300265052,0.0],[0.0,0.2749170300265052]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[0.09931974974363893,-0.0],[-0.0,-0.09931974974363893]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9969561246178513,0.0],[0.0,0.9969561246178513]],"imag":[[-0.07796464318494209,-0.0],[-0.0,0.07796464318494209]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[0.13052619222005143,-0.0],[-0.0,-0.13052619222005143]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8580649057236446,0.0],[0.0,0.8580649057236446]],"imag":[[0.51354125205817,-0.0],[-0.0,-0.51354125205817]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9182545820331232,0.0],[0.0,0.9182545820331232]],"imag":[[0.39599055869449,-0.0],[-0.0,-0.39599055869449]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9775844655517607,0.0],[0.0,0.9775844655517607]],"imag":[[0.21054361237491487,-0.0],[-0.0,-0.21054361237491487]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[-0.13052619222005155,-0.0],[-0.0,0.13052619222005155]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8737722230354653,0.0],[0.0,0.8737722230354653]],"imag":[[-0.48633538042349045,-0.0],[-0.0,0.48633538042349045]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[-0.09931974974363882,-0.0],[-0.0,0.09931974974363882]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[0.2739592186924326,-0.0],[-0.0,-0.2739592186924326]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9890873794376869,0.0],[0.0,0.9890873794376869]],"imag":[[-0.1473300914175009,-0.0],[-0.0,0.1473300914175009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9782810796946317,0.0],[0.0,0.9782810796946317]],"imag":[[0.2072827274798977,-0.0],[-0.0,-0.2072827274798977]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999050407423488,0.0],[0.0,0.9999050407423488]],"imag":[[0.01378076551000627,-0.0],[-0.0,-0.01378076551000627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9417890707956773,0.0],[0.0,0.9417890707956773]],"imag":[[-0.3362043219975239,-0.0],[-0.0,0.3362043219975239]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,0.0021874285908837316],[-0.0021874285908837316,0.999997607575218]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,-0.0021874285908837316],[0.0021874285908837316,0.999997607575218]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,-0.0021874285908837316],[0.0021874285908837316,0.999997607575218]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,0.0021874285908837316],[-0.0021874285908837316,0.999997607575218]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.867051346665506,0.4982187895348112],[-0.4982187895348112,0.867051346665506]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9653917714587257,0.26080400226948897],[-0.26080400226948897,0.9653917714587257]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9653917714587257,0.26080400226948897],[-0.26080400226948897,0.9653917714587257]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9910679122717073,-0.13335813910444125],[0.13335813910444125,0.9910679122717073]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9910679122717073,-0.13335813910444125],[0.13335813910444125,0.9910679122717073]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8331770749037691,0.5530062945887677],[-0.5530062945887677,0.8331770749037691]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8331770749037691,0.5530062945887677],[-0.5530062945887677,0.8331770749037691]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998561210160305,-0.016962820130417503],[0.016962820130417503,0.9998561210160305]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9851417611676445,0.17174315242102592],[-0.17174315242102592,0.9851417611676445]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7317040188296882,0.6816224973021968],[-0.6816224973021968,0.7317040188296882]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8635171150906744,0.4961879748847676],[-0.4961879748847676,0.8635171150906744]],"imag":[[-0.07820632774875942,-0.044938355836475326],[-0.044938355836475326,0.07820632774875942]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.7317040188296882,-0.6816224973021968],[0.6816224973021968,0.7317040188296882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9851417611676445,-0.17174315242102592],[0.17174315242102592,0.9851417611676445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998561210160305,0.016962820130417503],[-0.016962820130417503,0.9998561210160305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8331770749037691,-0.5530062945887677],[0.5530062945887677,0.8331770749037691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8331770749037691,-0.5530062945887677],[0.5530062945887677,0.8331770749037691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9910679122717073,0.13335813910444125],[-0.13335813910444125,0.9910679122717073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9910679122717073,0.13335813910444125],[-0.13335813910444125,0.9910679122717073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.867051346665506,-0.4982187895348112],[0.4982187895348112,0.867051346665506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9653917714587257,-0.26080400226948897],[0.26080400226948897,0.9653917714587257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9653917714587257,-0.26080400226948897],[0.26080400226948897,0.9653917714587257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.867051346665506,-0.4982187895348112],[0.4982187895348112,0.867051346665506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,-0.0021874285908837316],[0.0021874285908837316,0.999997607575218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,0.0021874285908837316],[-0.0021874285908837316,0.999997607575218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,0.0021874285908837316],[-0.0021874285908837316,0.999997607575218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999997607575218,-0.0021874285908837316],[0.0021874285908837316,0.999997607575218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9417890707956773,0.0],[0.0,0.9417890707956773]],"imag":[[0.3362043219975239,0.0],[0.0,-0.3362043219975239]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999050407423488,0.0],[0.0,0.9999050407423488]],"imag":[[-0.01378076551000627,0.0],[0.0,0.01378076551000627]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9782810796946317,0.0],[0.0,0.9782810796946317]],"imag":[[-0.2072827274798977,0.0],[0.0,0.2072827274798977]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9890873794376869,0.0],[0.0,0.9890873794376869]],"imag":[[0.1473300914175009,0.0],[0.0,-0.1473300914175009]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[-0.2739592186924326,0.0],[0.0,0.2739592186924326]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[0.09931974974363882,0.0],[0.0,-0.09931974974363882]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8737722230354653,0.0],[0.0,0.8737722230354653]],"imag":[[0.48633538042349045,0.0],[0.0,-0.48633538042349045]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[0.13052619222005155,0.0],[0.0,-0.13052619222005155]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9775844655517607,0.0],[0.0,0.9775844655517607]],"imag":[[-0.21054361237491487,0.0],[0.0,0.21054361237491487]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9182545820331232,0.0],[0.0,0.9182545820331232]],"imag":[[-0.39599055869449,0.0],[0.0,0.39599055869449]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8580649057236446,0.0],[0.0,0.8580649057236446]],"imag":[[-0.51354125205817,0.0],[0.0,0.51354125205817]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[-0.13052619222005143,0.0],[0.0,0.13052619222005143]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9969561246178513,0.0],[0.0,0.9969561246178513]],"imag":[[0.07796464318494209,0.0],[0.0,-0.07796464318494209]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.0],[0.0,0.7071067811865476]],"imag":[[-0.7071067811865476,0.0],[0.0,0.7071067811865476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9798630959479387,0.0],[0.0,0.9798630959479387]],"imag":[[0.19967051159177335,-0.0],[-0.0,-0.19967051159177335]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[0.13052619222005146,-0.0],[-0.0,-0.13052619222005146]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9698720152847468,0.0],[0.0,0.9698720152847468]],"imag":[[-0.24361501178602268,-0.0],[-0.0,0.24361501178602268]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999978028625777,0.0],[0.0,0.999978028625777]],"imag":[[0.006628896265954874,-0.0],[-0.0,-0.006628896265954874]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9916938784922732,0.0],[0.0,0.9916938784922732]],"imag":[[-0.1286205712977226,-0.0],[-0.0,0.1286205712977226]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.793353340291235,0.0],[0.0,0.793353340291235]],"imag":[[0.6087614290087208,-0.0],[-0.0,-0.6087614290087208]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[0.27395921869243267,-0.0],[-0.0,-0.27395921869243267]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[-0.09931974974363882,-0.0],[-0.0,0.09931974974363882]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[0.2739592186924325,-0.0],[-0.0,-0.2739592186924325]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9720437977765456,0.0],[0.0,0.9720437977765456]],"imag":[[0.23479960648210244,-0.0],[-0.0,-0.23479960648210244]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9849953325597535,0.0],[0.0,0.9849953325597535]],"imag":[[-0.1725809805149472,-0.0],[-0.0,0.1725809805149472]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9526210648050273,0.0],[0.0,0.9526210648050273]],"imag":[[-0.3041596733456558,-0.0],[-0.0,0.3041596733456558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.994862857578501,0.0],[0.0,0.994862857578501]],"imag":[[0.10123188534616537,-0.0],[-0.0,-0.10123188534616537]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,0.0016121768837380351],[-0.0016121768837380351,0.9999987004420033]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,-0.0016121768837380629],[0.0016121768837380629,0.9999987004420033]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,-0.0016121768837380629],[0.0016121768837380629,0.9999987004420033]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,0.0016121768837380351],[-0.0016121768837380351,0.9999987004420033]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7649335188462822,0.6441092389846961],[-0.6441092389846961,0.7649335188462822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963436890440791,0.08543566762210879],[-0.08543566762210879,0.9963436890440791]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963436890440791,0.08543566762210879],[-0.08543566762210879,0.9963436890440791]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9982127185562705,-0.059760927975559514],[0.059760927975559514,0.9982127185562705]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9982127185562705,-0.059760927975559514],[0.059760927975559514,0.9982127185562705]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7649582905084636,0.6440798194186563],[-0.6440798194186563,0.7649582905084636]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7649582905084636,0.6440798194186563],[-0.6440798194186563,0.7649582905084636]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999825672881839,-0.005904669316120414],[0.005904669316120414,0.9999825672881839]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9404870890452693,0.33982942094403135],[-0.33982942094403135,0.9404870890452693]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6740156377908594,0.7387170771096205],[-0.7387170771096205,0.6740156377908594]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7618155348821832,0.6414837529407437],[-0.6414837529407437,0.7618155348821832]],"imag":[[-0.06899550033682465,-0.05809738770808273],[-0.05809738770808273,0.06899550033682465]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.6740156377908594,-0.7387170771096205],[0.7387170771096205,0.6740156377908594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9404870890452693,-0.33982942094403135],[0.33982942094403135,0.9404870890452693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999825672881839,0.005904669316120414],[-0.005904669316120414,0.9999825672881839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7649582905084636,-0.6440798194186563],[0.6440798194186563,0.7649582905084636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7649582905084636,-0.6440798194186563],[0.6440798194186563,0.7649582905084636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9982127185562705,0.059760927975559514],[-0.059760927975559514,0.9982127185562705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9982127185562705,0.059760927975559514],[-0.059760927975559514,0.9982127185562705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7649335188462822,-0.6441092389846961],[0.6441092389846961,0.7649335188462822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963436890440791,-0.08543566762210879],[0.08543566762210879,0.9963436890440791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963436890440791,-0.08543566762210879],[0.08543566762210879,0.9963436890440791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7649335188462822,-0.6441092389846961],[0.6441092389846961,0.7649335188462822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,-0.0016121768837380351],[0.0016121768837380351,0.9999987004420033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,0.0016121768837380629],[-0.0016121768837380629,0.9999987004420033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,0.0016121768837380629],[-0.0016121768837380629,0.9999987004420033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999987004420033,-0.0016121768837380351],[0.0016121768837380351,0.9999987004420033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.994862857578501,0.0],[0.0,0.994862857578501]],"imag":[[-0.10123188534616537,0.0],[0.0,0.10123188534616537]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9526210648050273,0.0],[0.0,0.9526210648050273]],"imag":[[0.3041596733456558,0.0],[0.0,-0.3041596733456558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9849953325597535,0.0],[0.0,0.9849953325597535]],"imag":[[0.1725809805149472,0.0],[0.0,-0.1725809805149472]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9720437977765456,0.0],[0.0,0.9720437977765456]],"imag":[[-0.23479960648210244,0.0],[0.0,0.23479960648210244]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[-0.2739592186924325,0.0],[0.0,0.2739592186924325]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[0.09931974974363882,0.0],[0.0,-0.09931974974363882]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[-0.27395921869243267,0.0],[0.0,0.27395921869243267]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.793353340291235,0.0],[0.0,0.793353340291235]],"imag":[[-0.6087614290087208,0.0],[0.0,0.6087614290087208]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9916938784922732,0.0],[0.0,0.9916938784922732]],"imag":[[0.1286205712977226,0.0],[0.0,-0.1286205712977226]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999978028625777,0.0],[0.0,0.999978028625777]],"imag":[[-0.006628896265954874,0.0],[0.0,0.006628896265954874]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9698720152847468,0.0],[0.0,0.9698720152847468]],"imag":[[0.24361501178602268,0.0],[0.0,-0.24361501178602268]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[-0.13052619222005146,0.0],[0.0,0.13052619222005146]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9798630959479387,0.0],[0.0,0.9798630959479387]],"imag":[[-0.19967051159177335,0.0],[0.0,0.19967051159177335]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7738402097265061,0.0],[0.0,0.7738402097265061]],"imag":[[0.6333808726275503,0.0],[0.0,-0.6333808726275503]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.0],[0.0,0.7071067811865476]],"imag":[[0.7071067811865475,0.0],[0.0,-0.7071067811865475]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[0.09931974974363891,-0.0],[-0.0,-0.09931974974363891]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.998593347178317,0.0],[0.0,0.998593347178317]],"imag":[[-0.05302194801405414,-0.0],[-0.0,0.05302194801405414]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[0.1305261922200514,-0.0],[-0.0,-0.1305261922200514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9698720152847468,0.0],[0.0,0.9698720152847468]],"imag":[[-0.24361501178602263,-0.0],[-0.0,0.24361501178602263]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9467076984031807,0.0],[0.0,0.9467076984031807]],"imag":[[0.3220939828437535,-0.0],[-0.0,-0.3220939828437535]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.961106226537248,0.0],[0.0,0.961106226537248]],"imag":[[0.2761789660914318,-0.0],[-0.0,-0.2761789660914318]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9914448613738105,0.0],[0.0,0.9914448613738105]],"imag":[[-0.13052619222005138,-0.0],[-0.0,0.13052619222005138]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[0.2739592186924325,-0.0],[-0.0,-0.2739592186924325]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[-0.09931974974363893,-0.0],[-0.0,0.09931974974363893]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8737722230354653,0.0],[0.0,0.8737722230354653]],"imag":[[-0.48633538042349034,-0.0],[-0.0,0.48633538042349034]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9743292462213984,0.0],[0.0,0.9743292462213984]],"imag":[[-0.22512778584093462,-0.0],[-0.0,0.22512778584093462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998827535485565,0.0],[0.0,0.998827535485565]],"imag":[[0.04841027118114949,-0.0],[-0.0,-0.04841027118114949]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999535340763,0.0],[0.0,0.9999999535340763]],"imag":[[0.00030484724877950564,-0.0],[-0.0,-0.00030484724877950564]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9623712658943449,0.0],[0.0,0.9623712658943449]],"imag":[[-0.271738010923971,-0.0],[-0.0,0.271738010923971]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,0.002550367758866831],[-0.002550367758866831,0.9999967478068589]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,-0.002550367758866845],[0.002550367758866845,0.9999967478068589]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,-0.002550367758866845],[0.002550367758866845,0.9999967478068589]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,0.002550367758866831],[-0.002550367758866831,0.9999967478068589]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8309900117795394,0.5562873361156455],[-0.5562873361156455,0.8309900117795394]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9809532200831744,0.19424412477202807],[-0.19424412477202807,0.9809532200831744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9809532200831744,0.19424412477202807],[-0.19424412477202807,0.9809532200831744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9934662819871769,-0.11412601173516582],[0.11412601173516582,0.9934662819871769]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9934662819871769,-0.11412601173516582],[0.11412601173516582,0.9934662819871769]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8153559461338008,0.5789599995718655],[-0.5789599995718655,0.8153559461338008]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8153559461338008,0.5789599995718655],[-0.5789599995718655,0.8153559461338008]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996825257630814,-0.025196183916343054],[0.025196183916343054,0.9996825257630814]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.3828893437177435,0.9237942143504665],[-0.9237942143504665,0.3828893437177435]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6696691086973782,0.7426596022784995],[-0.7426596022784995,0.6696691086973782]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.827602771624391,0.5540198253441787],[-0.5540198253441787,0.827602771624391]],"imag":[[-0.07495366620109484,-0.050176024635745185],[-0.050176024635745185,0.07495366620109484]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6696691086973782,-0.7426596022784995],[0.7426596022784995,0.6696691086973782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.3828893437177435,-0.9237942143504665],[0.9237942143504665,0.3828893437177435]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996825257630814,0.025196183916343054],[-0.025196183916343054,0.9996825257630814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8153559461338008,-0.5789599995718655],[0.5789599995718655,0.8153559461338008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8153559461338008,-0.5789599995718655],[0.5789599995718655,0.8153559461338008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9934662819871769,0.11412601173516582],[-0.11412601173516582,0.9934662819871769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9934662819871769,0.11412601173516582],[-0.11412601173516582,0.9934662819871769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8309900117795394,-0.5562873361156455],[0.5562873361156455,0.8309900117795394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9809532200831744,-0.19424412477202807],[0.19424412477202807,0.9809532200831744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9809532200831744,-0.19424412477202807],[0.19424412477202807,0.9809532200831744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8309900117795394,-0.5562873361156455],[0.5562873361156455,0.8309900117795394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,-0.002550367758866831],[0.002550367758866831,0.9999967478068589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,0.002550367758866845],[-0.002550367758866845,0.9999967478068589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,0.002550367758866845],[-0.002550367758866845,0.9999967478068589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999967478068589,-0.002550367758866831],[0.002550367758866831,0.9999967478068589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9623712658943449,0.0],[0.0,0.9623712658943449]],"imag":[[0.271738010923971,0.0],[0.0,-0.271738010923971]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999535340763,0.0],[0.0,0.9999999535340763]],"imag":[[-0.00030484724877950564,0.0],[0.0,0.00030484724877950564]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998827535485565,0.0],[0.0,0.998827535485565]],"imag":[[-0.04841027118114949,0.0],[0.0,0.04841027118114949]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9743292462213984,0.0],[0.0,0.9743292462213984]],"imag":[[0.22512778584093462,0.0],[0.0,-0.22512778584093462]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8737722230354653,0.0],[0.0,0.8737722230354653]],"imag":[[0.48633538042349034,0.0],[0.0,-0.48633538042349034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[0.09931974974363893,0.0],[0.0,-0.09931974974363893]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9617413095492113,0.0],[0.0,0.9617413095492113]],"imag":[[-0.2739592186924325,0.0],[0.0,0.2739592186924325]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9914448613738105,0.0],[0.0,0.9914448613738105]],"imag":[[0.13052619222005138,0.0],[0.0,-0.13052619222005138]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.961106226537248,0.0],[0.0,0.961106226537248]],"imag":[[-0.2761789660914318,0.0],[0.0,0.2761789660914318]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9467076984031807,0.0],[0.0,0.9467076984031807]],"imag":[[-0.3220939828437535,0.0],[0.0,0.3220939828437535]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9698720152847468,0.0],[0.0,0.9698720152847468]],"imag":[[0.24361501178602263,0.0],[0.0,-0.24361501178602263]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9914448613738104,0.0],[0.0,0.9914448613738104]],"imag":[[-0.1305261922200514,0.0],[0.0,0.1305261922200514]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.998593347178317,0.0],[0.0,0.998593347178317]],"imag":[[0.05302194801405414,0.0],[0.0,-0.05302194801405414]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9950555699612263,0.0],[0.0,0.9950555699612263]],"imag":[[-0.09931974974363891,0.0],[0.0,0.09931974974363891]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8886172326549489,0.0],[0.0,0.8886172326549489]],"imag":[[-0.45864955448431477,0.0],[0.0,0.45864955448431477]]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06299304094039217,-0.025032855721832],[0.025032855721832,0.06299304094039217]],"imag":[[0.4080879855880216,-0.9104226650002748],[-0.9104226650002748,-0.4080879855880216]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9958900074529357,-0.008210208898674388],[0.008210208898674376,0.9958900074529357]],"imag":[[-0.09019497003993994,0.0007435756359595616],[0.0007435756359595605,0.09019497003993994]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[0],"real":[[0.02639809951515214,-0.056971832380126236],[0.056971832380126236,0.02639809951515214]],"imag":[[-0.4195857765364051,0.9055413446030948],[0.9055413446030948,0.4195857765364051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]}]}

==> anc/matched_benchmark/results/coincident_n4_i2_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[-0.6087248879247271,0.1560369988634946],[0.43991548708444034,0.8745574014461431]],"imag":[[-0.627977564236293,0.4590758593332414],[-0.20389348655643688,0.007152757432568407]]},{"name":"u","qubits":[1],"real":[[0.8870432694688004,0.0],[0.0,0.8870432694688004]],"imag":[[-0.4616862983564719,0.0],[0.0,0.4616862983564719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.683749716511367,0.0],[0.0,0.683749716511367]],"imag":[[-0.7297166060674687,0.0],[0.0,0.7297166060674687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7973520191569075,0.1296449434370024],[-0.11794961297245053,0.8383301836332301]],"imag":[[-0.5584788683525783,-0.18847625789802444],[0.19600765278344434,0.49484481613880565]]},{"name":"u","qubits":[1],"real":[[0.8085898685213444,-0.5883726918583451],[0.5883726918583451,0.8085898685213444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9479117670759738,0.3185330153043869],[-0.3185330153043869,0.9479117670759738]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6058786578074123,0.5977724707274584],[-0.5905799978605746,0.4722867954046604]],"imag":[[0.52369912999729,-0.03630904149050931],[0.0993254216229339,-0.6467572261929717]]},{"name":"u","qubits":[1],"real":[[0.7219333147870103,0.0],[0.0,0.7219333147870103]],"imag":[[0.6919626355524116,0.0],[0.0,-0.6919626355524116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6934311143803057,0.0],[0.0,0.6934311143803057]],"imag":[[-0.7205229278859122,0.0],[0.0,0.7205229278859122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9911498108420893,-0.005314435656225148],[-0.08914924319578542,0.70046714930969]],"imag":[[0.04203815191580337,-0.1258038275445157],[0.08892276811263307,0.7024890935002209]]},{"name":"u","qubits":[2],"real":[[0.8532866012639069,0.0],[0.0,0.8532866012639069]],"imag":[[0.5214422078269944,0.0],[0.0,-0.5214422078269944]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9676837433953402,0.0],[0.0,0.9676837433953402]],"imag":[[0.2521669541561329,0.0],[0.0,-0.2521669541561329]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9258818123139125,0.0],[0.0,0.9258818123139125]],"imag":[[0.3778132734914231,0.0],[0.0,-0.3778132734914231]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.656831810848562,0.0],[0.0,0.656831810848562]],"imag":[[-0.7540371159680396,0.0],[0.0,0.7540371159680396]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7449210495484496,-0.05006865672688281],[0.16916101961085672,0.9344570792568606]],"imag":[[0.5642917119120321,-0.352364333354825],[0.3131326288511627,0.011066761934410052]]},{"name":"u","qubits":[1],"real":[[0.9322244471491937,0.0],[0.0,0.9322244471491937]],"imag":[[0.36188061586299436,0.0],[0.0,-0.36188061586299436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4200958247511828,0.0],[0.0,0.4200958247511828]],"imag":[[0.907479750752943,0.0],[0.0,-0.907479750752943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5384554373697394,0.5527458555998414],[-0.33096551730135804,-0.6724580672075019]],"imag":[[0.5890338424623964,-0.2399518566674296],[0.503554069349451,0.42976187993655685]]},{"name":"u","qubits":[1],"real":[[0.7462112928971044,-0.6657091755059651],[0.6657091755059651,0.7462112928971044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8828002744795882,0.46974852355144625],[-0.46974852355144625,0.8828002744795882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15431941292646925,-0.644602836140137],[0.048291496949883196,-0.7618397477069244]],"imag":[[0.7469158386407744,-0.05281507759788088],[-0.6449575025565001,0.036027073601272185]]},{"name":"u","qubits":[1],"real":[[0.9505392218094303,0.0],[0.0,0.9505392218094303]],"imag":[[-0.31060455212685256,0.0],[0.0,0.31060455212685256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8706897026542442,0.0],[0.0,0.8706897026542442]],"imag":[[-0.491832737515371,0.0],[0.0,0.491832737515371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4786125933293546,0.39394306578935245],[-0.5158011079121817,-0.7504821212551752]],"imag":[[-0.6541487376634207,0.4333915959457324],[-0.2774322108127837,-0.3061979280733777]]},{"name":"u","qubits":[2],"real":[[0.5698210491156804,-0.8217688068944363],[0.8217688068944363,0.5698210491156804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9712784977505432,0.23794553958300657],[-0.23794553958300657,0.9712784977505432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984433430597894,0.05577535925112199],[-0.05577535925112199,0.9984433430597894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9359710017405001,0.3520770993701307],[-0.3520770993701307,0.9359710017405001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16580470711405218,0.1892276011683989],[-0.11509597846505956,-0.04444347023105545]],"imag":[[0.9173264819845243,0.3085673986421332],[0.34318193467880903,-0.9311304169691277]]},{"name":"u","qubits":[1],"real":[[0.7798025081477704,0.0],[0.0,0.7798025081477704]],"imag":[[-0.6260255971495466,0.0],[0.0,0.6260255971495466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7505331613823443,0.0],[0.0,0.7505331613823443]],"imag":[[-0.6608327879769769,0.0],[0.0,0.6608327879769769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8303935425235212,0.5209790289401425],[0.42577703502877634,0.6463401975930841]],"imag":[[-0.1838656506565483,0.07225536968604687],[-0.30879427372602847,-0.552814943657868]]},{"name":"u","qubits":[1],"real":[[0.900594886059978,-0.43465946579203285],[0.43465946579203285,0.900594886059978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9497275658177974,0.31307754746356603],[-0.31307754746356603,0.9497275658177974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09156560812925131,-0.9850716592023945],[0.6214130456790705,0.1330286323604252]],"imag":[[-0.0965793878114379,-0.10918785415113322],[-0.7720971363227227,0.0039015015604946133]]},{"name":"u","qubits":[1],"real":[[0.9719827601899976,0.0],[0.0,0.9719827601899976]],"imag":[[-0.23505215143332242,0.0],[0.0,0.23505215143332242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6179194248429675,0.0],[0.0,0.6179194248429675]],"imag":[[-0.7862414288256097,0.0],[0.0,0.7862414288256097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4402148146647651,0.2355615700284976],[-0.012024708383927253,-0.961209025327815]],"imag":[[-0.8569555438067613,-0.12786265918646272],[-0.267756455154317,0.06510834616105225]]},{"name":"u","qubits":[2],"real":[[0.9949077166531359,0.0],[0.0,0.9949077166531359]],"imag":[[0.1007900557795434,0.0],[0.0,-0.1007900557795434]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9232409857294755,0.0],[0.0,0.9232409857294755]],"imag":[[-0.38422139746410056,0.0],[0.0,0.38422139746410056]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6210298294642235,0.0],[0.0,0.6210298294642235]],"imag":[[0.7837869295386581,0.0],[0.0,-0.7837869295386581]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991689924232785,0.0],[0.0,0.9991689924232785]],"imag":[[-0.04075934960043325,0.0],[0.0,0.04075934960043325]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04401848730089072,-0.7291669974723723],[0.8711397803999418,0.11666290805316008]],"imag":[[0.10828628944798081,-0.6742788311154775],[0.4769192125486988,0.007301615660281309]]},{"name":"u","qubits":[1],"real":[[0.4463701404252281,0.0],[0.0,0.4463701404252281]],"imag":[[-0.8948484216540599,0.0],[0.0,0.8948484216540599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9190990347667842,0.0],[0.0,0.9190990347667842]],"imag":[[0.39402660353174823,0.0],[0.0,-0.39402660353174823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5784188139758628,-0.3537052641985857],[-0.5325919145463291,0.3977845931781003]],"imag":[[0.4355206731112535,-0.5921537004948002],[0.4382913089388749,0.6049909077818082]]},{"name":"u","qubits":[1],"real":[[0.7162673250406796,-0.6978259948433201],[0.6978259948433201,0.7162673250406796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9602527183742783,0.2791320777961735],[-0.2791320777961735,0.9602527183742783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5628898567481841,0.08470452796649892],[-0.39891696147108024,-0.8151050582099442]],"imag":[[-0.6992411568422678,0.4324834756263734],[-0.18730208647683566,0.3760145347359169]]},{"name":"u","qubits":[1],"real":[[0.9573347773141487,0.0],[0.0,0.9573347773141487]],"imag":[[0.28898118302904985,0.0],[0.0,-0.28898118302904985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5866432757979386,0.0],[0.0,0.5866432757979386]],"imag":[[-0.8098454586901527,0.0],[0.0,0.8098454586901527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47588071226042894,0.10301361103658419],[0.4975095861894634,0.7067840964470986]],"imag":[[0.7164223918362431,-0.4996645876138776],[-0.11296333840557281,-0.49008135736356595]]},{"name":"u","qubits":[3],"real":[[0.9934472344372317,0.0],[0.0,0.9934472344372317]],"imag":[[0.11429169868812036,0.0],[0.0,-0.11429169868812036]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.989678288104628,0.0],[0.0,0.989678288104628]],"imag":[[0.14330696443052937,0.0],[0.0,-0.14330696443052937]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9900130110412679,0.0],[0.0,0.9900130110412679]],"imag":[[0.14097601912737578,0.0],[0.0,-0.14097601912737578]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.989276045108864,0.0],[0.0,0.989276045108864]],"imag":[[-0.14605788774922374,0.0],[0.0,0.14605788774922374]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9201175910100439,0.0],[0.0,0.9201175910100439]],"imag":[[-0.3916422075234916,0.0],[0.0,0.3916422075234916]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9893074799528148,0.0],[0.0,0.9893074799528148]],"imag":[[0.14584481516122177,0.0],[0.0,-0.14584481516122177]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999880207710377,0.0],[0.0,0.9999880207710377]],"imag":[[0.004894723120139371,0.0],[0.0,-0.004894723120139371]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7771970782089496,0.0],[0.0,0.7771970782089496]],"imag":[[-0.629257261875834,0.0],[0.0,0.629257261875834]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.060234854806906726,0.17502782004155767],[-0.7864010550341762,-0.1575552207466749]],"imag":[[0.16684738162628684,-0.9684518448133308],[-0.591698482465502,-0.08150238588301244]]},{"name":"u","qubits":[1],"real":[[0.9436063895093196,0.0],[0.0,0.9436063895093196]],"imag":[[0.3310694514406095,0.0],[0.0,-0.3310694514406095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5856897909193965,0.0],[0.0,0.5856897909193965]],"imag":[[0.8105352976970179,0.0],[0.0,-0.8105352976970179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4810443528984174,-0.6331698116952734],[-0.23470647143207612,0.7583829647189309]],"imag":[[0.6011421507094523,-0.07950116189546697],[0.5934115919434514,-0.13278114941198488]]},{"name":"u","qubits":[1],"real":[[0.6265154329496574,-0.7794090147514997],[0.7794090147514997,0.6265154329496574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9689711865541016,0.24717370335036937],[-0.24717370335036937,0.9689711865541016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9029408608335123,0.2511387113464684],[0.4087926356655679,0.25459652311336367]],"imag":[[-0.06502805856931418,-0.34263464667073096],[-0.11557566552496909,-0.8687413061335604]]},{"name":"u","qubits":[1],"real":[[0.9412935060652511,0.0],[0.0,0.9412935060652511]],"imag":[[-0.33758929994800957,0.0],[0.0,0.33758929994800957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6909663829032031,0.0],[0.0,0.6909663829032031]],"imag":[[0.7228868913582983,0.0],[0.0,-0.7228868913582983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5260076410093384,0.2282924266871351],[0.4743939627335902,0.5563948370964253]],"imag":[[-0.6390035515389397,0.5127114106763299],[0.2999013018350104,0.6127269885781343]]},{"name":"u","qubits":[2],"real":[[0.8977623132318794,0.0],[0.0,0.8977623132318794]],"imag":[[-0.4404802253683415,0.0],[0.0,0.4404802253683415]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.959904613339579,0.0],[0.0,0.959904613339579]],"imag":[[-0.28032683298142086,0.0],[0.0,0.28032683298142086]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9955047234483891,0.0],[0.0,0.9955047234483891]],"imag":[[-0.09471190839565154,0.0],[0.0,0.09471190839565154]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8163849510764957,0.0],[0.0,0.8163849510764957]],"imag":[[-0.5775081052728418,0.0],[0.0,0.5775081052728418]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.366504119171321,0.3323279847602392],[-0.3607110786003688,-0.3284864569457646]],"imag":[[0.6883825868797343,0.5304359106022304],[0.5115580734248827,-0.7073135817245411]]},{"name":"u","qubits":[1],"real":[[0.8756000387321966,0.0],[0.0,0.8756000387321966]],"imag":[[0.48303682279115717,0.0],[0.0,-0.48303682279115717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7960275940912452,0.0],[0.0,0.7960275940912452]],"imag":[[0.6052603319608049,0.0],[0.0,-0.6052603319608049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.702829282512546,0.3132663903931444],[-0.38309245135369335,-0.7649003653493033]],"imag":[[0.44314600336459575,-0.4599095432744742],[-0.4035997931871416,-0.3244608015517696]]},{"name":"u","qubits":[1],"real":[[0.8039480829056272,-0.5946994871297324],[0.5946994871297324,0.8039480829056272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9980906425128264,0.06176624748463614],[-0.06176624748463614,0.9980906425128264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.49350917217298423,0.0007439137978175047],[-0.07760355882465035,0.9604908419310284]],"imag":[[0.8629519883409386,0.10845279798980823],[0.07576444058597516,-0.25630992912305955]]},{"name":"u","qubits":[1],"real":[[0.9563224861213618,0.0],[0.0,0.9563224861213618]],"imag":[[-0.2923137056975906,0.0],[0.0,0.2923137056975906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8924116912552126,0.0],[0.0,0.8924116912552126]],"imag":[[-0.4512220886780822,0.0],[0.0,0.4512220886780822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4309660605460037,0.16811656568134378],[0.6292760822431819,0.7597263169528465]],"imag":[[-0.6391006647201597,0.6144553810938744],[-0.09914740202536988,0.13037380226700154]]},{"name":"u","qubits":[2],"real":[[0.7576355566518306,-0.6526778403599058],[0.6526778403599058,0.7576355566518306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9617609688261478,0.27389019486390814],[-0.27389019486390814,0.9617609688261478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9945513301853592,-0.10424802936522332],[0.10424802936522332,0.9945513301853592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9184201793959981,0.39560633725740885],[-0.39560633725740885,0.9184201793959981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7981746380638117,-0.026538224205955255],[0.23417446691793195,0.7733912779066486]],"imag":[[0.12796606106901967,-0.58807963493236],[0.5400965223086387,-0.2352105373739401]]},{"name":"u","qubits":[1],"real":[[0.7755840291757923,0.0],[0.0,0.7755840291757923]],"imag":[[-0.6312443375488163,0.0],[0.0,0.6312443375488163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.820311829928945,0.0],[0.0,0.820311829928945]],"imag":[[0.571916516354114,0.0],[0.0,-0.571916516354114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7338291831044945,0.6519456090055926],[-0.5603670874437682,-0.6457730590373335]],"imag":[[-0.15218278238620025,0.11533452938175837],[-0.3525958849436178,-0.38031832121550485]]},{"name":"u","qubits":[1],"real":[[0.6524271824765988,-0.7578514178687316],[0.7578514178687316,0.6524271824765988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8149733656345993,0.5794984152749804],[-0.5794984152749804,0.8149733656345993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45664265323225317,-0.15053988947988078],[-0.6158914761212582,0.5735056194925066]],"imag":[[0.6105066656232674,0.6293622487518251],[0.19858697872656808,-0.502326791971071]]},{"name":"u","qubits":[1],"real":[[0.9843277677348781,0.0],[0.0,0.9843277677348781]],"imag":[[0.17634864804152026,0.0],[0.0,-0.17634864804152026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6298570432694863,0.0],[0.0,0.6298570432694863]],"imag":[[0.776711082091546,0.0],[0.0,-0.776711082091546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3385829240681928,0.12788130302860973],[0.1454222352189458,0.42915437071127793]],"imag":[[0.9146069179584041,-0.18028355856196815],[0.1664576902879146,0.8757686549239732]]},{"name":"u","qubits":[2],"real":[[0.9713427156545551,0.0],[0.0,0.9713427156545551]],"imag":[[-0.2376832529751183,0.0],[0.0,0.2376832529751183]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9865916706284216,0.0],[0.0,0.9865916706284216]],"imag":[[0.16320807408526136,0.0],[0.0,-0.16320807408526136]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9838563888893376,0.0],[0.0,0.9838563888893376]],"imag":[[0.17895978889580888,0.0],[0.0,-0.17895978889580888]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6051281934865025,0.0],[0.0,0.6051281934865025]],"imag":[[-0.7961280483991015,0.0],[0.0,0.7961280483991015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1399697543830676,0.23130562362465365],[0.25785614612661795,-0.007159958960914232]],"imag":[[-0.943784612320614,-0.19020195026440206],[0.15228027222690468,-0.9540805320217506]]},{"name":"u","qubits":[1],"real":[[0.9454869621105025,0.0],[0.0,0.9454869621105025]],"imag":[[0.32565995221864963,0.0],[0.0,-0.32565995221864963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7346736356215003,0.0],[0.0,0.7346736356215003]],"imag":[[-0.6784207021625202,0.0],[0.0,0.6784207021625202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46220971236394237,-0.2194355555087687],[0.31032865594833176,-0.1225103464563726]],"imag":[[0.5913647273794517,0.6232960596589926],[-0.5833918634204374,0.740500691426599]]},{"name":"u","qubits":[1],"real":[[0.6408732734420356,-0.7676466943768402],[0.7676466943768402,0.6408732734420356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8244760273230038,0.5658968813924294],[-0.5658968813924294,0.8244760273230038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2980430240846448,0.6081502294713158],[-0.6281151132888607,-0.3242980334458478]],"imag":[[0.5814271664724393,-0.4508504233959371],[-0.4225922506866779,-0.5672018861224334]]},{"name":"u","qubits":[1],"real":[[0.7425828165735627,0.0],[0.0,0.7425828165735627]],"imag":[[0.6697542538346991,0.0],[0.0,-0.6697542538346991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8531456707948949,0.0],[0.0,0.8531456707948949]],"imag":[[0.5216727560491623,0.0],[0.0,-0.5216727560491623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8090013157445477,-0.4941634103610677],[-0.4620135525837318,0.36431658799273303]],"imag":[[0.08365635808415331,0.3071172556793337],[0.35364100738552007,-0.72715537461924]]},{"name":"u","qubits":[3],"real":[[0.7835540368910524,-0.6213236445458481],[0.6213236445458481,0.7835540368910524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9877745115841403,0.15588942961186641],[-0.15588942961186641,0.9877745115841403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9944783050026555,-0.10494236932262045],[0.10494236932262045,0.9944783050026555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9734549346288289,0.22887876757528733],[-0.22887876757528733,0.9734549346288289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9991133102892595,-0.04210217574945243],[0.04210217574945243,0.9991133102892595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.996501277123732,-0.08357753699871122],[0.08357753699871122,0.996501277123732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994789405617024,0.03227766059764798],[-0.03227766059764798,0.9994789405617024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8862457872764614,0.4632152896167452],[-0.4632152896167452,0.8862457872764614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5133128171725868,0.641673343238984],[-0.14523191875330335,0.7188769172948416]],"imag":[[0.5491725962592419,-0.15223249265755037],[-0.6432939460460205,0.2197647982194578]]},{"name":"u","qubits":[1],"real":[[0.9786111953882495,0.0],[0.0,0.9786111953882495]],"imag":[[-0.20571856566868593,0.0],[0.0,0.20571856566868593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5805360832460149,0.0],[0.0,0.5805360832460149]],"imag":[[-0.8142345215288873,0.0],[0.0,0.8142345215288873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30117061621975916,-0.42272071260120786],[0.6569535509189222,0.23754417418503487]],"imag":[[-0.6846848891111202,0.5116737844433998],[0.09441871892650613,0.7092742084427194]]},{"name":"u","qubits":[1],"real":[[0.8428724637591337,-0.5381133800943885],[0.5381133800943885,0.8428724637591337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9262114494060635,0.3770044442564559],[-0.3770044442564559,0.9262114494060635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17292317940688107,-0.19784434825373487],[0.9710961418361479,0.034756811336939294]],"imag":[[-0.029335493368695106,-0.9644141313339855],[-0.16189282307619215,0.17191556419666454]]},{"name":"u","qubits":[1],"real":[[0.9476101890257519,0.0],[0.0,0.9476101890257519]],"imag":[[0.31942906826802525,0.0],[0.0,-0.31942906826802525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8635884386224529,0.0],[0.0,0.8635884386224529]],"imag":[[-0.50419739058987,0.0],[0.0,0.50419739058987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45352125275983646,-0.46518663335869564],[-0.2023729584722874,0.6737630853358214]],"imag":[[0.5962637987420968,-0.47158175510636025],[0.6307401535370698,0.32749862478178704]]},{"name":"u","qubits":[2],"real":[[0.9704660602679126,0.0],[0.0,0.9704660602679126]],"imag":[[0.24123769578587037,0.0],[0.0,-0.24123769578587037]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8833291489397809,0.0],[0.0,0.8833291489397809]],"imag":[[-0.46875325559757175,0.0],[0.0,0.46875325559757175]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8026678622033506,0.0],[0.0,0.8026678622033506]],"imag":[[-0.5964262762369738,0.0],[0.0,0.5964262762369738]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994976551163974,0.0],[0.0,0.9994976551163974]],"imag":[[-0.03169286066014134,0.0],[0.0,0.03169286066014134]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.30985473492979193,-0.49499220902202623],[0.4889160809883869,0.14971185848516497]],"imag":[[-0.3009554826609779,0.7539221138190477],[-0.7578765773190536,-0.40517961292620785]]},{"name":"u","qubits":[1],"real":[[0.585222665841935,0.0],[0.0,0.585222665841935]],"imag":[[-0.8108726357356368,0.0],[0.0,0.8108726357356368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9636570114063086,0.0],[0.0,0.9636570114063086]],"imag":[[-0.2671425918259044,0.0],[0.0,0.2671425918259044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6761894730057174,0.18461159251794362],[-0.6034970375730454,0.3962149831125956]],"imag":[[0.22444760331941144,0.6769856939909522],[-0.3580256912582961,-0.5921339520722176]]},{"name":"u","qubits":[1],"real":[[0.6780656187100571,-0.7350013719193642],[0.7350013719193642,0.6780656187100571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.844259583253789,0.535934469953313],[-0.535934469953313,0.844259583253789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7586797330326641,-0.5440040016810718],[0.4589068210313587,0.7053319725243111]],"imag":[[-0.15556243127119107,0.3229009737016326],[0.43544221462023475,0.3198459252085024]]},{"name":"u","qubits":[1],"real":[[0.9878401742269651,0.0],[0.0,0.9878401742269651]],"imag":[[0.15547279563717648,0.0],[0.0,-0.15547279563717648]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5176735831980585,0.0],[0.0,0.5176735831980585]],"imag":[[-0.8555782028890655,0.0],[0.0,0.8555782028890655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2695429510079206,0.47779386466584073],[0.13690675711019135,-0.7631109322377807]],"imag":[[0.8350972862890645,0.040891843713172865],[0.4595820490969523,0.4332465638693554]]},{"name":"u","qubits":[2],"real":[[0.5945109765400718,-0.8040874944764221],[0.8040874944764221,0.5945109765400718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9639516455750492,0.2660774793047221],[-0.2660774793047221,0.9639516455750492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9912712439135714,0.13183823796623212],[-0.13183823796623212,0.9912712439135714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9315671907723623,0.36356920809728804],[-0.36356920809728804,0.9315671907723623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2929159884395261,-0.8845911519686008],[-0.6889139722753018,0.09310719212414702]],"imag":[[0.3255658046451969,0.16032973654654473],[-0.5775852052867051,0.4279298075765889]]},{"name":"u","qubits":[1],"real":[[0.8349810172930692,0.0],[0.0,0.8349810172930692]],"imag":[[0.5502787482360475,0.0],[0.0,-0.5502787482360475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7584259803487036,0.0],[0.0,0.7584259803487036]],"imag":[[0.6517591827754389,0.0],[0.0,-0.6517591827754389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8666885247758584,-0.2669525695347003],[0.31621622412290384,-0.8058241319660058]],"imag":[[0.3719596725794323,0.19807404831342323],[-0.10249050003732411,0.4900514925441871]]},{"name":"u","qubits":[1],"real":[[0.6854140463440649,-0.7281535449850232],[0.7281535449850232,0.6854140463440649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.956789759987079,0.2907805962987691],[-0.2907805962987691,0.956789759987079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06875496069733686,0.325895257118631],[-0.6001551661362351,0.42671763025692566]],"imag":[[-0.4973062361237456,-0.8010939671970589],[0.6227142518458441,-0.26448591859676085]]},{"name":"u","qubits":[1],"real":[[0.6802625777508055,0.0],[0.0,0.6802625777508055]],"imag":[[-0.7329685022644762,0.0],[0.0,0.7329685022644762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9319585483498795,0.0],[0.0,0.9319585483498795]],"imag":[[0.3625648413147439,0.0],[0.0,-0.3625648413147439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7843105400390054,-0.15644906048492108],[0.2606746957237627,0.5665993378351443]],"imag":[[0.05858261836957543,0.5974518767918254],[-0.55988727134845,0.5454723977948721]]},{"name":"u","qubits":[2],"real":[[0.9522782670610705,0.0],[0.0,0.9522782670610705]],"imag":[[0.30523122724119245,0.0],[0.0,-0.30523122724119245]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9435869226143588,0.0],[0.0,0.9435869226143588]],"imag":[[-0.331124930307526,0.0],[0.0,0.331124930307526]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6472484280654015,0.0],[0.0,0.6472484280654015]],"imag":[[-0.7622791302186273,0.0],[0.0,0.7622791302186273]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961838047006569,0.0],[0.0,0.9961838047006569]],"imag":[[-0.08728016528469287,0.0],[0.0,0.08728016528469287]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7904528810614382,0.13850311851523459],[0.22076772135070655,0.4947119037274017]],"imag":[[-0.5505047162679928,-0.23009929671757623],[0.15293924740884904,-0.8265175933530045]]},{"name":"u","qubits":[1],"real":[[0.3217819193937357,0.0],[0.0,0.3217819193937357]],"imag":[[0.9468138129280135,0.0],[0.0,-0.9468138129280135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9783312787223737,0.0],[0.0,0.9783312787223737]],"imag":[[0.20704566905261523,0.0],[0.0,-0.20704566905261523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4550973875411488,-0.47597920558784845],[0.23305891959967445,-0.358484012592936]],"imag":[[-0.5922070163327265,-0.46435009799446786],[0.6227846800095068,-0.6552190435692148]]},{"name":"u","qubits":[1],"real":[[0.7237527298270937,-0.6900594076366395],[0.6900594076366395,0.7237527298270937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7991249690074042,0.6011649390216592],[-0.6011649390216592,0.7991249690074042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0975047837103297,0.18226523629605984],[-0.10153176285261045,0.388707858869189]],"imag":[[-0.9712592385342469,0.11801564452824968],[0.1919364734684836,0.8954093431151215]]},{"name":"u","qubits":[1],"real":[[0.9998818557625329,0.0],[0.0,0.9998818557625329]],"imag":[[-0.0153712236622004,0.0],[0.0,0.0153712236622004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7521336980978505,0.0],[0.0,0.7521336980978505]],"imag":[[-0.6590105463387149,0.0],[0.0,0.6590105463387149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.029775513289062028,0.015294313910444862],[-0.18971921383238627,-0.7588232144352874]],"imag":[[-0.9682039670875966,0.24791244600911388],[-0.1603156786687888,-0.6020737764675396]]},{"name":"u","qubits":[3],"real":[[0.9507453740267783,0.0],[0.0,0.9507453740267783]],"imag":[[-0.3099729565085986,0.0],[0.0,0.3099729565085986]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9986391366428675,0.0],[0.0,0.9986391366428675]],"imag":[[0.05215241859385002,0.0],[0.0,-0.05215241859385002]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9986191328195374,0.0],[0.0,0.9986191328195374]],"imag":[[-0.05253406101526128,0.0],[0.0,0.05253406101526128]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9262157571344273,0.0],[0.0,0.9262157571344273]],"imag":[[0.37699386100558685,0.0],[0.0,-0.37699386100558685]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9962914585464129,0.0],[0.0,0.9962914585464129]],"imag":[[0.08604260356045285,0.0],[0.0,-0.08604260356045285]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9950789897621078,0.0],[0.0,0.9950789897621078]],"imag":[[-0.09908483301708139,0.0],[0.0,0.09908483301708139]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9979074523588743,0.0],[0.0,0.9979074523588743]],"imag":[[-0.06465846059581704,0.0],[0.0,0.06465846059581704]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.726492619489876,0.0],[0.0,0.726492619489876]],"imag":[[0.6871742674363892,0.0],[0.0,-0.6871742674363892]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.06494852177489832,-0.4358701380490085],[-0.024408658667433938,-0.010579022028509745]],"imag":[[-0.16527776029257973,-0.882316368560089],[0.983803419822263,-0.17726571247987052]]},{"name":"u","qubits":[1],"real":[[0.9346939015935399,0.0],[0.0,0.9346939015935399]],"imag":[[-0.3554536683223931,0.0],[0.0,0.3554536683223931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36402123678616066,0.0],[0.0,0.36402123678616066]],"imag":[[0.9313906479929214,0.0],[0.0,-0.9313906479929214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48200800613324457,0.6859063628263837],[0.4139574371157751,0.72538818561651]],"imag":[[-0.5420882015067413,-0.057802467463955176],[0.5499526380218388,-0.0018210868586998608]]},{"name":"u","qubits":[1],"real":[[0.6028655356529743,-0.797842807777229],[0.797842807777229,0.6028655356529743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9600756846724366,0.27974037910311056],[-0.27974037910311056,0.9600756846724366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7803146376401594,0.1254515736686799],[-0.25759584210187714,0.048642923266850054]],"imag":[[-0.46796688431811884,0.39544653763833937],[-0.3252083080087648,-0.9085801035406602]]},{"name":"u","qubits":[1],"real":[[0.9798733216612726,0.0],[0.0,0.9798733216612726]],"imag":[[-0.19962032335537422,0.0],[0.0,0.19962032335537422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8410266222785515,0.0],[0.0,0.8410266222785515]],"imag":[[0.5409937343618045,0.0],[0.0,-0.5409937343618045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36551572269362187,-0.15401076456962173],[0.289779341452401,-0.7833272118863686]],"imag":[[-0.8598692739900891,-0.32140904235599344],[0.2074874005305601,-0.5092891035618297]]},{"name":"u","qubits":[2],"real":[[0.9200080288863356,0.0],[0.0,0.9200080288863356]],"imag":[[-0.39189951107991905,0.0],[0.0,0.39189951107991905]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6647476092200019,0.0],[0.0,0.6647476092200019]],"imag":[[0.7470680129923191,0.0],[0.0,-0.7470680129923191]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.85933183466031,0.0],[0.0,0.85933183466031]],"imag":[[-0.511418417677097,0.0],[0.0,0.511418417677097]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9372528312314341,0.0],[0.0,0.9372528312314341]],"imag":[[-0.348650441486399,0.0],[0.0,0.348650441486399]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10029048930761647,-0.23324340258070853],[-0.9267675419305414,0.2310993536681004]],"imag":[[-0.23578665768535653,-0.9380532953753646],[-0.274678708741741,0.11066444289914858]]},{"name":"u","qubits":[1],"real":[[0.8486807172746886,0.0],[0.0,0.8486807172746886]],"imag":[[0.5289055115293467,0.0],[0.0,-0.5289055115293467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6531180369305688,0.0],[0.0,0.6531180369305688]],"imag":[[-0.7572561190482122,0.0],[0.0,0.7572561190482122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8479238011728467,0.14078857439312348],[0.32739811985325057,0.0646826062489498]],"imag":[[0.4160715134932097,0.29679673243553806],[-0.026836433828231854,0.942287873945528]]},{"name":"u","qubits":[1],"real":[[0.7832544417797354,-0.6217012782939368],[0.6217012782939368,0.7832544417797354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9108370751403377,0.41276606273989486],[-0.41276606273989486,0.9108370751403377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7767853105864893,0.5198285770076764],[0.022361292581117312,-0.549529481489639]],"imag":[[0.13354679714761508,-0.32946636361674253],[0.6150364272323771,-0.5650199242018487]]},{"name":"u","qubits":[1],"real":[[0.7982888515610488,0.0],[0.0,0.7982888515610488]],"imag":[[-0.6022747790446997,0.0],[0.0,0.6022747790446997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.991206907092319,0.0],[0.0,0.991206907092319]],"imag":[[0.13232107667518073,0.0],[0.0,-0.13232107667518073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7229822576952478,0.14721642617841327],[0.1124745125015869,0.7108478715385823]],"imag":[[-0.20641107671904102,0.6426651121142521],[-0.649646524275393,-0.24495750868976968]]},{"name":"u","qubits":[2],"real":[[0.8045753210150616,-0.5938506148969711],[0.5938506148969711,0.8045753210150616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9906579941445661,0.1363698597105124],[-0.1363698597105124,0.9906579941445661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995736004279477,-0.0291996117698434],[0.0291996117698434,0.9995736004279477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9295973006598709,0.36857680150259275],[-0.36857680150259275,0.9295973006598709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0532894286350558,0.5194053772466687],[0.09553927029615311,-0.29816757573686614]],"imag":[[-0.39664582815832594,-0.7550168063610179],[-0.9114299598058117,0.2669527542072849]]},{"name":"u","qubits":[1],"real":[[0.9938651126437132,0.0],[0.0,0.9938651126437132]],"imag":[[-0.11059899578974113,0.0],[0.0,0.11059899578974113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8841366595132802,0.0],[0.0,0.8841366595132802]],"imag":[[-0.4672283888043383,0.0],[0.0,0.4672283888043383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16651017513352295,0.5135636737803587],[-0.2211934783808135,0.25111167395638934]],"imag":[[-0.7388824141695822,0.40321147377171046],[0.6143293780454667,0.7145738503436061]]},{"name":"u","qubits":[1],"real":[[0.6632004194636437,-0.7484418505289819],[0.7484418505289819,0.6632004194636437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.927297829971509,0.3743243707403117],[-0.3743243707403117,0.927297829971509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6218652420378371,0.12966758843808182],[-0.13279758816564877,-0.833613348788788]],"imag":[[0.7632746874822625,-0.1178205784348759],[0.11428111292537914,0.5238257463384803]]},{"name":"u","qubits":[1],"real":[[0.8664489820728946,0.0],[0.0,0.8664489820728946]],"imag":[[0.49926562215402426,0.0],[0.0,-0.49926562215402426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.977440581240439,0.0],[0.0,0.977440581240439]],"imag":[[0.21121058246298344,0.0],[0.0,-0.21121058246298344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8082951287728866,-0.17315822409644255],[-0.20180804715723172,-0.7797942186037752]],"imag":[[0.468498551150808,-0.31174400042243444],[-0.2940095312642112,0.5145414310437122]]},{"name":"u","qubits":[2],"real":[[0.9399370040448953,0.0],[0.0,0.9399370040448953]],"imag":[[-0.3413479579946341,0.0],[0.0,0.3413479579946341]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7554862971465943,0.0],[0.0,0.7554862971465943]],"imag":[[0.6551644486872955,0.0],[0.0,-0.6551644486872955]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9260680258892257,0.0],[0.0,0.9260680258892257]],"imag":[[0.37735661041729823,0.0],[0.0,-0.37735661041729823]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994098154990508,0.0],[0.0,0.9994098154990508]],"imag":[[0.034351429142805576,0.0],[0.0,-0.034351429142805576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.13939088521268864,0.9595361345343909],[-0.5060546911778121,-0.01647329525777451]],"imag":[[-0.11067475016535963,0.2182010250165141],[0.843937160179825,0.17722118876672702]]},{"name":"u","qubits":[1],"real":[[0.9836380300500445,0.0],[0.0,0.9836380300500445]],"imag":[[-0.18015611518698949,0.0],[0.0,0.18015611518698949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9553256144167244,0.0],[0.0,0.9553256144167244]],"imag":[[-0.29555535934797056,0.0],[0.0,0.29555535934797056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34451408417244345,-0.2339515000546788],[-0.11281199295919832,-0.569051797657142]],"imag":[[-0.9089603511456823,-0.019178672376010786],[0.2058508685833376,-0.7880856081234034]]},{"name":"u","qubits":[1],"real":[[0.6817810652809544,-0.7315562719465721],[0.7315562719465721,0.6817810652809544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9776051197120277,0.21044768925514962],[-0.21044768925514962,0.9776051197120277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9592409797146618,-0.18771403852133225],[0.1231264284133564,-0.8976461694196144]],"imag":[[-0.2053608590090687,0.04946817325437007],[0.1500784563129674,-0.3956610848986545]]},{"name":"u","qubits":[1],"real":[[0.8229913625361933,0.0],[0.0,0.8229913625361933]],"imag":[[0.5680538858161432,0.0],[0.0,-0.5680538858161432]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.821051912661948,0.0],[0.0,0.821051912661948]],"imag":[[-0.5708535335041353,0.0],[0.0,0.5708535335041353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7964521207748168,-0.4950348837381941],[0.035015968332157296,-0.03199080347501163]],"imag":[[0.3020784924394899,0.1713273696789111],[0.5226724458784326,-0.8512132428329823]]},{"name":"u","qubits":[4],"real":[[0.9999369311950873,0.0],[0.0,0.9999369311950873]],"imag":[[0.011230923032024399,0.0],[0.0,-0.011230923032024399]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9921625705866499,0.0],[0.0,0.9921625705866499]],"imag":[[-0.12495372554226153,0.0],[0.0,0.12495372554226153]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.987343632697176,0.0],[0.0,0.987343632697176]],"imag":[[-0.15859555785816995,0.0],[0.0,0.15859555785816995]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8484467346661828,0.0],[0.0,0.8484467346661828]],"imag":[[-0.5292807746690711,0.0],[0.0,0.5292807746690711]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9978717272556097,0.0],[0.0,0.9978717272556097]],"imag":[[-0.06520748380290553,0.0],[0.0,0.06520748380290553]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986901246125259,0.0],[0.0,0.9986901246125259]],"imag":[[-0.05116673725592983,0.0],[0.0,0.05116673725592983]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999340297336514,0.0],[0.0,0.9999340297336514]],"imag":[[0.011486347575319293,0.0],[0.0,-0.011486347575319293]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9969787997504266,0.0],[0.0,0.9969787997504266]],"imag":[[0.07767414530072954,0.0],[0.0,-0.07767414530072954]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9935029552923069,0.0],[0.0,0.9935029552923069]],"imag":[[-0.11380631715969172,0.0],[0.0,0.11380631715969172]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9839559664671894,0.0],[0.0,0.9839559664671894]],"imag":[[-0.17841147960156384,0.0],[0.0,0.17841147960156384]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9723603100921054,0.0],[0.0,0.9723603100921054]],"imag":[[-0.23348539003026408,0.0],[0.0,0.23348539003026408]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9134383807712765,0.0],[0.0,0.9134383807712765]],"imag":[[0.40697705652032584,0.0],[0.0,-0.40697705652032584]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9728565187748893,0.0],[0.0,0.9728565187748893]],"imag":[[0.23140914821416078,0.0],[0.0,-0.23140914821416078]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9993208573274965,0.0],[0.0,0.9993208573274965]],"imag":[[-0.03684866497225328,0.0],[0.0,0.03684866497225328]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999957154056364,0.0],[0.0,0.999957154056364]],"imag":[[-0.00925689210788916,0.0],[0.0,0.00925689210788916]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9920337657288425,0.0],[0.0,0.9920337657288425]],"imag":[[0.12597224953874597,0.0],[0.0,-0.12597224953874597]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.022069785497797374,0.7622807983115334],[-0.5500706086887577,-0.5028192393271831]],"imag":[[0.6332318880387223,-0.1321298038465512],[0.544015281031495,-0.3855418421176054]]},{"name":"u","qubits":[1],"real":[[0.9006975971587338,0.0],[0.0,0.9006975971587338]],"imag":[[0.43444658874536385,0.0],[0.0,-0.43444658874536385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7201103750750307,0.0],[0.0,0.7201103750750307]],"imag":[[-0.6938595302431888,0.0],[0.0,0.6938595302431888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6701965090435118,0.17735061574363145],[-0.4233230648403496,-0.8547424159842094]],"imag":[[0.5330951396806803,-0.48496697868007554],[-0.29570896856351736,-0.052623103317370246]]},{"name":"u","qubits":[1],"real":[[0.8481497751356711,-0.5297565091032959],[0.5297565091032959,0.8481497751356711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9409501088267277,0.3385452594542852],[-0.3385452594542852,0.9409501088267277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.887749132465482,0.16521188087773786],[0.2492645087212516,-0.515818453708491]],"imag":[[-0.30910293509167575,-0.2984323838683312],[-0.2328605978186259,-0.7858590646479091]]},{"name":"u","qubits":[1],"real":[[0.7989110250849725,0.0],[0.0,0.7989110250849725]],"imag":[[-0.6014492281129626,0.0],[0.0,0.6014492281129626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7688107974589604,0.0],[0.0,0.7688107974589604]],"imag":[[-0.6394763152068396,0.0],[0.0,0.6394763152068396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9525843700131758,0.12449737178638452],[-0.1232668731078963,-0.9448935283194219]],"imag":[[-0.2740936219469733,0.04422791915603994],[0.04754978873551657,0.29953383068609063]]},{"name":"u","qubits":[2],"real":[[0.9015949550057736,0.0],[0.0,0.9015949550057736]],"imag":[[-0.4325812491407102,0.0],[0.0,0.4325812491407102]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9609024817751145,0.0],[0.0,0.9609024817751145]],"imag":[[-0.2768870176054228,0.0],[0.0,0.2768870176054228]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989371363511129,0.0],[0.0,0.9989371363511129]],"imag":[[0.04609335764118267,0.0],[0.0,-0.04609335764118267]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7055033271682437,0.0],[0.0,0.7055033271682437]],"imag":[[-0.7087066073873858,0.0],[0.0,0.7087066073873858]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.48616576357317143,-0.08904839080509674],[-0.2642075644041854,0.8000987107297963]],"imag":[[0.8296886597755396,0.2594801770159066],[0.07385080284459855,0.5334627212086468]]},{"name":"u","qubits":[1],"real":[[0.9934891666031854,0.0],[0.0,0.9934891666031854]],"imag":[[-0.11392662481662474,0.0],[0.0,0.11392662481662474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5001730283497994,0.0],[0.0,0.5001730283497994]],"imag":[[0.8659254827705388,0.0],[0.0,-0.8659254827705388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1920838083377845,-0.49552467713373993],[0.3596423705085425,-0.5424102764477364]],"imag":[[-0.8265132739599494,0.18556646489590028],[0.38811980608757246,0.6525423154565777]]},{"name":"u","qubits":[1],"real":[[0.6416801300761728,-0.7669723662984383],[0.7669723662984383,0.6416801300761728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9786247574735697,0.20565403973614754],[-0.20565403973614754,0.9786247574735697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9012567711353949,0.009388460290818405],[-0.07035974771664424,0.9616523057451756]],"imag":[[-0.4218828165398813,-0.09830044966502749],[-0.06928656068985574,-0.25587833293189943]]},{"name":"u","qubits":[1],"real":[[0.8366357735420089,0.0],[0.0,0.8366357735420089]],"imag":[[0.5477596027727532,0.0],[0.0,-0.5477596027727532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8036526743426364,0.0],[0.0,0.8036526743426364]],"imag":[[-0.5950986296589234,0.0],[0.0,0.5950986296589234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8867912318591697,0.21283419611018584],[-0.19742649095314407,-0.841512713465502]],"imag":[[0.3869339376614351,-0.13632697440214703],[-0.15781704487615006,-0.4774650920144998]]},{"name":"u","qubits":[2],"real":[[0.6134788998169192,-0.7897111114068375],[0.7897111114068375,0.6134788998169192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.974629041727523,0.22382634121409925],[-0.22382634121409925,0.974629041727523]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982389187968737,-0.05932167394172834],[0.05932167394172834,0.9982389187968737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9420358991932043,0.3355120931222168],[-0.3355120931222168,0.9420358991932043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7191020606588284,-0.23639395770987512],[0.2346146050601906,-0.7165112829514251]],"imag":[[0.5383654940868677,0.370368354332671],[0.3714980595175163,-0.5418087857080884]]},{"name":"u","qubits":[1],"real":[[0.9418084390491129,0.0],[0.0,0.9418084390491129]],"imag":[[0.33615006193049163,0.0],[0.0,-0.33615006193049163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6757971026161417,0.0],[0.0,0.6757971026161417]],"imag":[[0.7370876990532592,0.0],[0.0,-0.7370876990532592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.479740969015336,-0.04838044864864677],[-0.6220392953830945,0.45969348131710763]],"imag":[[0.5864426113056427,0.6508402250028811],[0.1974861546857103,-0.6022858432184112]]},{"name":"u","qubits":[1],"real":[[0.8193589713780405,-0.5732808003259131],[0.5732808003259131,0.8193589713780405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9821019231176047,0.18835023920532337],[-0.18835023920532337,0.9821019231176047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5760790018918327,-0.38199333746434455],[-0.19831821587942622,-0.42623818208251035]],"imag":[[0.4329388674314702,-0.5786000438811912],[0.664354427919967,0.5810542930643668]]},{"name":"u","qubits":[1],"real":[[0.633280263754391,0.0],[0.0,0.633280263754391]],"imag":[[-0.7739225462145221,0.0],[0.0,0.7739225462145221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8917746275746595,0.0],[0.0,0.8917746275746595]],"imag":[[0.4524798488486282,0.0],[0.0,-0.4524798488486282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.708630280246543,0.47609549617479113],[0.35546710405180565,0.6603841838787574]],"imag":[[0.1430766811894282,-0.5007047710373888],[0.5924654649467317,0.29414374116282493]]},{"name":"u","qubits":[2],"real":[[0.9282639560216331,0.0],[0.0,0.9282639560216331]],"imag":[[-0.3719220724171498,0.0],[0.0,0.3719220724171498]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995297536166484,0.0],[0.0,0.9995297536166484]],"imag":[[0.030663848992618994,0.0],[0.0,-0.030663848992618994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9412651485199663,0.0],[0.0,0.9412651485199663]],"imag":[[-0.337668358277298,0.0],[0.0,0.337668358277298]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6748712881648697,0.0],[0.0,0.6748712881648697]],"imag":[[-0.7379354608708605,0.0],[0.0,0.7379354608708605]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7113559590957436,-0.48748665644489686],[0.5025567134940622,-0.7560485089553319]],"imag":[[0.4757948068947815,0.17305710323216436],[0.12259180605970359,-0.4009970709562437]]},{"name":"u","qubits":[1],"real":[[0.9358703575272368,0.0],[0.0,0.9358703575272368]],"imag":[[-0.3523445386292259,0.0],[0.0,0.3523445386292259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9883044169275015,0.0],[0.0,0.9883044169275015]],"imag":[[0.15249386702943576,0.0],[0.0,-0.15249386702943576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6565643103510292,0.0534791138450415],[-0.05901772968778553,0.9049318779701959]],"imag":[[-0.7483632172529133,-0.07756149701040721],[0.07343506668238135,0.41499698167238297]]},{"name":"u","qubits":[1],"real":[[0.8372387750719921,-0.5468374836420326],[0.5468374836420326,0.8372387750719921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.998463068699469,0.055421119108507756],[-0.055421119108507756,0.998463068699469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.576108888839192,0.6580014555991943],[-0.06527252459758635,-0.5402856174982558]],"imag":[[0.4521038244510859,-0.17531333248362632],[0.6778201661575364,-0.4943589499618217]]},{"name":"u","qubits":[1],"real":[[0.9091660696278009,0.0],[0.0,0.9091660696278009]],"imag":[[0.41643373763125474,0.0],[0.0,-0.41643373763125474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6042049535683719,0.0],[0.0,0.6042049535683719]],"imag":[[-0.7968289490746691,0.0],[0.0,0.7968289490746691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.757214121100378,-0.0009056616065430498],[-0.0007423901878280062,-0.8445892435736101]],"imag":[[0.6531652564415366,-0.001049933758870267],[-0.0011710852456581816,0.5354130060578594]]},{"name":"u","qubits":[3],"real":[[0.9995630459684433,0.0],[0.0,0.9995630459684433]],"imag":[[-0.029558706573321974,0.0],[0.0,0.029558706573321974]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9837957664995823,0.0],[0.0,0.9837957664995823]],"imag":[[0.17929274892616082,0.0],[0.0,-0.17929274892616082]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9733816490034485,0.0],[0.0,0.9733816490034485]],"imag":[[-0.22919023841195205,0.0],[0.0,0.22919023841195205]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9676924638486999,0.0],[0.0,0.9676924638486999]],"imag":[[0.252133487284876,0.0],[0.0,-0.252133487284876]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8669220575452816,0.0],[0.0,0.8669220575452816]],"imag":[[0.49844372414692445,0.0],[0.0,-0.49844372414692445]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9877631793905918,0.0],[0.0,0.9877631793905918]],"imag":[[-0.15596121774399468,0.0],[0.0,0.15596121774399468]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9365522844990721,0.0],[0.0,0.9365522844990721]],"imag":[[0.3505279138664554,0.0],[0.0,-0.3505279138664554]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9156586050909898,0.0],[0.0,0.9156586050909898]],"imag":[[0.4019568620173347,0.0],[0.0,-0.4019568620173347]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.32559660241327276,0.8740701847908181],[0.7441721959420534,0.463914230796678]],"imag":[[-0.36025343678023075,-0.014339659853373902],[0.45870693974666193,-0.14345477572866244]]},{"name":"u","qubits":[1],"real":[[0.5112878772427147,0.0],[0.0,0.5112878772427147]],"imag":[[-0.8594095104108627,0.0],[0.0,0.8594095104108627]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8705640543046921,0.0],[0.0,0.8705640543046921]],"imag":[[0.4920551060120982,0.0],[0.0,-0.4920551060120982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7027579310324179,0.2562423982479892],[0.3998487114774897,0.565529302655525]],"imag":[[0.38157745430455287,0.5430191249648681],[-0.44794078254528646,0.5653730371183823]]},{"name":"u","qubits":[1],"real":[[0.6509955057512857,-0.7590815842132042],[0.7590815842132042,0.6509955057512857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8724362791938058,0.48872787801236345],[-0.48872787801236345,0.8724362791938058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.620580493350297,0.5595716002315284],[-0.0006915275431586814,0.6754323253583727]],"imag":[[-0.5254399815412001,-0.16022578221189113],[0.5820585871377065,0.45276759688596946]]},{"name":"u","qubits":[1],"real":[[0.9348279108659876,0.0],[0.0,0.9348279108659876]],"imag":[[-0.3551010800686659,0.0],[0.0,0.3551010800686659]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4344680789302666,0.0],[0.0,0.4344680789302666]],"imag":[[-0.900687231168869,0.0],[0.0,0.900687231168869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6502269070778166,-0.010095128255761102],[0.10378995115142925,-0.229461227354392]],"imag":[[-0.7323867556575588,0.20177387797956264],[0.17332701892490865,0.9521202317415612]]},{"name":"u","qubits":[2],"real":[[0.9275500932286087,0.0],[0.0,0.9275500932286087]],"imag":[[0.3736988420527942,0.0],[0.0,-0.3736988420527942]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9554222650968267,0.0],[0.0,0.9554222650968267]],"imag":[[0.2952427735902251,0.0],[0.0,-0.2952427735902251]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995752026269488,0.0],[0.0,0.9995752026269488]],"imag":[[0.02914471295611276,0.0],[0.0,-0.02914471295611276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6531979511003286,0.0],[0.0,0.6531979511003286]],"imag":[[-0.7571871873442739,0.0],[0.0,0.7571871873442739]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2801601495814061,-0.7599064418007245],[0.08716066690052976,-0.49650709100592233]],"imag":[[0.42150640538050926,0.40790297929714575],[-0.8580475854841507,-0.09817366129013949]]},{"name":"u","qubits":[1],"real":[[0.8599465103111977,0.0],[0.0,0.8599465103111977]],"imag":[[0.5103841684492115,0.0],[0.0,-0.5103841684492115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7977861729399589,0.0],[0.0,0.7977861729399589]],"imag":[[-0.6029404798699569,0.0],[0.0,0.6029404798699569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6676466980119427,-0.6488742114816539],[-0.6345990024309247,0.5587077993170466]],"imag":[[0.3643326542125286,-0.02172237054894427],[-0.1370901521695809,0.516077505103738]]},{"name":"u","qubits":[1],"real":[[0.8456806504946321,-0.5336892704364364],[0.5336892704364364,0.8456806504946321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9590297346695859,0.28330543238629197],[-0.28330543238629197,0.9590297346695859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8696712804309715,0.4246876304154777],[0.3806924859555301,0.842281885962294]],"imag":[[-0.0950359682390328,0.23298164156540443],[-0.29952171853043086,-0.236476628539433]]},{"name":"u","qubits":[1],"real":[[0.8383602495616121,0.0],[0.0,0.8383602495616121]],"imag":[[-0.5451165856539235,0.0],[0.0,0.5451165856539235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8687948122893271,0.0],[0.0,0.8687948122893271]],"imag":[[0.4951722671345325,0.0],[0.0,-0.4951722671345325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7806735593551235,0.3440065508613346],[0.39982850824932964,0.8246291519185025]],"imag":[[-0.3465133166729995,0.39004718696148544],[-0.3325875510045373,-0.2225071835112104]]},{"name":"u","qubits":[2],"real":[[0.7680700508056073,-0.6403658306432908],[0.6403658306432908,0.7680700508056073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9818494964863329,0.18966171529735365],[-0.18966171529735365,0.9818494964863329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9915956216385041,0.12937589863397522],[-0.12937589863397522,0.9915956216385041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9355681354004215,0.35314623603173023],[-0.35314623603173023,0.9355681354004215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5101617540501676,-0.7014477738781287],[-0.7542290622472313,0.57993051104983]],"imag":[[-0.37978885896357095,-0.3216619775991907],[0.1631990470966875,-0.26112295004820696]]},{"name":"u","qubits":[1],"real":[[0.8217901328500083,0.0],[0.0,0.8217901328500083]],"imag":[[-0.5697902926080485,0.0],[0.0,0.5697902926080485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9922407253071559,0.0],[0.0,0.9922407253071559]],"imag":[[0.12433158505355461,0.0],[0.0,-0.12433158505355461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7675357143299375,-0.5434432719540914],[0.0073796767531590975,0.018870881834615987]],"imag":[[-0.2874095570615746,-0.18153259736348443],[-0.5729137929119182,0.8193651298908702]]},{"name":"u","qubits":[1],"real":[[0.5149966663832939,-0.8571921800938774],[0.8571921800938774,0.5149966663832939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9356834656411745,0.352840547734697],[-0.352840547734697,0.9356834656411745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16549504423236047,0.653888781405818],[0.6573599031363551,-0.23285584042760887]],"imag":[[-0.7351466081878743,-0.06782563199858903],[0.006986598096019929,-0.7166640096826119]]},{"name":"u","qubits":[1],"real":[[0.9302149982835074,0.0],[0.0,0.9302149982835074]],"imag":[[-0.3670150636805176,0.0],[0.0,0.3670150636805176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6046455233731084,0.0],[0.0,0.6046455233731084]],"imag":[[-0.7964946899162981,0.0],[0.0,0.7964946899162981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5021843392346976,-0.2898611780753795],[-0.6676165266019666,-0.38356259101873835]],"imag":[[-0.5373355102419348,0.6124230043892891],[0.11562703952093398,-0.6275335050103238]]},{"name":"u","qubits":[2],"real":[[0.993564021341791,0.0],[0.0,0.993564021341791]],"imag":[[-0.1132719537005042,0.0],[0.0,0.1132719537005042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8138758333064693,0.0],[0.0,0.8138758333064693]],"imag":[[0.5810388351562228,0.0],[0.0,-0.5810388351562228]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9018885875881367,0.0],[0.0,0.9018885875881367]],"imag":[[0.4319687206017073,0.0],[0.0,-0.4319687206017073]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914831601984301,0.0],[0.0,0.9914831601984301]],"imag":[[0.13023495323043777,0.0],[0.0,-0.13023495323043777]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4876289607929289,-0.8467957055637076],[-0.6900231482729317,-0.2443684206389866]],"imag":[[0.08728147597540979,0.19374460918029413],[0.5277006683670906,0.43091081959826105]]},{"name":"u","qubits":[1],"real":[[0.9913743625228483,0.0],[0.0,0.9913743625228483]],"imag":[[0.1310605712348923,0.0],[0.0,-0.1310605712348923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8727800809939972,0.0],[0.0,0.8727800809939972]],"imag":[[0.4881136447796882,0.0],[0.0,-0.4881136447796882]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20354226809349174,0.12037379924119462],[0.3146017163487244,-0.6541258340967445]],"imag":[[0.7563676288791354,0.6099087665703389],[0.5361942886245138,-0.43086057847536574]]},{"name":"u","qubits":[1],"real":[[0.8156020310283499,-0.5786132793001129],[0.5786132793001129,0.8156020310283499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8942067320404745,0.4476542419920702],[-0.4476542419920702,0.8942067320404745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0666267872468909,0.5931707331081174],[-0.6868591626931759,0.015436154063115251]],"imag":[[0.363506250709033,-0.715243006467451],[-0.6258183183169448,-0.3692392831635342]]},{"name":"u","qubits":[1],"real":[[0.9978925780367399,0.0],[0.0,0.9978925780367399]],"imag":[[-0.06488761591543384,0.0],[0.0,0.06488761591543384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9320812588547047,0.0],[0.0,0.9320812588547047]],"imag":[[0.36224926071950636,0.0],[0.0,-0.36224926071950636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12927827353069898,-0.05766060368869868],[-0.05279130123084592,-0.13243125868146582]],"imag":[[-0.9898681337926085,-0.011111277024510136],[0.025715446898987873,-0.9894512398441787]]},{"name":"u","qubits":[3],"real":[[0.7835540368910524,-0.621323644545848],[0.621323644545848,0.7835540368910524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9877745115841403,0.15588942961186616],[-0.15588942961186616,0.9877745115841403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9944783050026555,-0.10494236932262059],[0.10494236932262059,0.9944783050026555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9734549346288289,0.2288787675752873],[-0.2288787675752873,0.9734549346288289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9991133102892595,-0.042102175749452485],[0.042102175749452485,0.9991133102892595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.996501277123732,-0.083577536998711],[0.083577536998711,0.996501277123732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994789405617024,0.03227766059764812],[-0.03227766059764812,0.9994789405617024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8862457872764614,0.46321528961674524],[-0.46321528961674524,0.8862457872764614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5427687145262646,0.8359053467180135],[-0.7903833717214336,0.5411590389261544]],"imag":[[0.07936437369005948,-0.019122501105467895],[-0.27275913261804585,0.08968542729022369]]},{"name":"u","qubits":[1],"real":[[0.9978675937868774,0.0],[0.0,0.9978675937868774]],"imag":[[-0.06527070759527197,0.0],[0.0,0.06527070759527197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.955754317694358,0.0],[0.0,0.955754317694358]],"imag":[[0.29416608269579997,0.0],[0.0,-0.29416608269579997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10816758567822604,-0.16085938056548443],[0.5570709972538435,-0.8221743550527532]],"imag":[[-0.8233028646126173,-0.533475797214167],[0.012002939132171852,0.11643523248736647]]},{"name":"u","qubits":[1],"real":[[0.6211886827651187,-0.7836610366762766],[0.7836610366762766,0.6211886827651187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8447782380895703,0.5351165559485906],[-0.5351165559485906,0.8447782380895703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47976289653763193,0.3102630405702212],[0.1423346368245293,-0.2521004275404579]],"imag":[[0.29298030106164,-0.7666335186722358],[-0.8146968500342208,-0.502449269218561]]},{"name":"u","qubits":[1],"real":[[0.6762763202769101,0.0],[0.0,0.6762763202769101]],"imag":[[-0.7366480425771333,0.0],[0.0,0.7366480425771333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9932929995028941,0.0],[0.0,0.9932929995028941]],"imag":[[0.11562446600328044,0.0],[0.0,-0.11562446600328044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9617289631423767,0.010571347024506263],[-0.2583202369034514,0.02536221937437269]],"imag":[[0.08233622643941008,-0.26112524560236366],[0.03960811122676774,0.9649137840033165]]},{"name":"u","qubits":[2],"real":[[0.9938775115958733,0.0],[0.0,0.9938775115958733]],"imag":[[0.11048751940375276,0.0],[0.0,-0.11048751940375276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9194641948264446,0.0],[0.0,0.9194641948264446]],"imag":[[0.39317374585818665,0.0],[0.0,-0.39317374585818665]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7928645893364553,0.0],[0.0,0.7928645893364553]],"imag":[[0.6093978527828385,0.0],[0.0,-0.6093978527828385]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999963589443203,0.0],[0.0,0.9999963589443203]],"imag":[[0.00269853628885112,0.0],[0.0,-0.00269853628885112]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9756343264034689,0.18683504090268124],[0.20474299401018575,-0.946801136606328]],"imag":[[0.04154037370892927,-0.10726008570883017],[0.06702510648344562,0.23907226778861995]]},{"name":"u","qubits":[1],"real":[[0.9635540491388117,0.0],[0.0,0.9635540491388117]],"imag":[[0.26751372747618096,0.0],[0.0,-0.26751372747618096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6880073697422189,0.0],[0.0,0.6880073697422189]],"imag":[[0.7257036993018526,0.0],[0.0,-0.7257036993018526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4725607201286637,-0.10623613143593838],[-0.004838327424512323,0.25745459362345396]],"imag":[[0.7854559487611901,0.3853040393308427],[-0.39965223499296326,0.879756678789678]]},{"name":"u","qubits":[1],"real":[[0.7863471426099667,-0.6177848908067763],[0.6177848908067763,0.7863471426099667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970921051243782,0.23939990027497754],[-0.23939990027497754,0.970921051243782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23864838226514584,-0.41618233333010446],[-0.6846740545497892,-0.05830698033613936]],"imag":[[-0.5655364482414434,0.6708261628593449],[-0.39298462359109476,-0.6110522241931526]]},{"name":"u","qubits":[1],"real":[[0.6708725724631063,0.0],[0.0,0.6708725724631063]],"imag":[[-0.7415726474976907,0.0],[0.0,0.7415726474976907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8123477030410151,0.0],[0.0,0.8123477030410151]],"imag":[[-0.5831733956243088,0.0],[0.0,0.5831733956243088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7911293216185484,-0.6040947250987947],[0.5884224693050206,-0.7735878697291451]],"imag":[[0.0793990367678167,0.053663325870933275],[-0.1468645193799387,0.1837161353071776]]},{"name":"u","qubits":[2],"real":[[0.8125151683078682,-0.5829400494644682],[0.5829400494644682,0.8125151683078682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9916794087476742,0.1287320871650234],[-0.1287320871650234,0.9916794087476742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989946881169509,-0.04482870859299922],[0.04482870859299922,0.9989946881169509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9179698114336967,0.396650255636352],[-0.396650255636352,0.9179698114336967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.92307779128422,0.16337868069823083],[0.21871750803461054,0.8465558849694403]],"imag":[[0.22950222971712358,0.2618463757358891],[-0.21775851182409595,0.4336899996897469]]},{"name":"u","qubits":[1],"real":[[0.8325241768774222,0.0],[0.0,0.8325241768774222]],"imag":[[-0.5539887137068504,0.0],[0.0,0.5539887137068504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.903267599590352,0.0],[0.0,0.903267599590352]],"imag":[[0.4290776660818921,0.0],[0.0,-0.4290776660818921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9064551449838512,0.07093621407369959],[0.17705564140836969,0.28546853518516135]],"imag":[[-0.37950976958025545,-0.17111241468209407],[0.05443073369813663,-0.940317132936432]]},{"name":"u","qubits":[1],"real":[[0.6444209448653704,-0.7646709395673561],[0.7646709395673561,0.6444209448653704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9857652979180153,0.1681272655478777],[-0.1681272655478777,0.9857652979180153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7385027377439441,0.19870585234574448],[-0.5884638048216498,0.6142274136586272]],"imag":[[0.3222442470163692,0.5579321964657568],[0.06695298368541752,0.521490491476768]]},{"name":"u","qubits":[1],"real":[[0.8202345288712426,0.0],[0.0,0.8202345288712426]],"imag":[[0.572027374910826,0.0],[0.0,-0.572027374910826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9573443095285245,0.0],[0.0,0.9573443095285245]],"imag":[[-0.28894960289530197,0.0],[0.0,0.28894960289530197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7267110406550041,0.4409570611617859],[0.593077954400526,0.5413105473405833]],"imag":[[0.2676160380414809,0.45368446059421386],[-0.22029811523748716,0.5538142032890961]]},{"name":"u","qubits":[2],"real":[[0.993162035794079,0.0],[0.0,0.993162035794079]],"imag":[[0.1167440390656433,0.0],[0.0,-0.1167440390656433]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992879467181678,0.0],[0.0,0.9992879467181678]],"imag":[[-0.03773061812093994,0.0],[0.0,0.03773061812093994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9644033341868151,0.0],[0.0,0.9644033341868151]],"imag":[[-0.2644356424715741,0.0],[0.0,0.2644356424715741]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7894256162138087,0.0],[0.0,0.7894256162138087]],"imag":[[-0.6138462319387881,0.0],[0.0,0.6138462319387881]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2288139226064741,-0.7732327977727386],[0.6531264318272209,0.30404054834972954]],"imag":[[-0.5347470044259467,0.25258834202603],[-0.4848873004395538,0.4958523115608926]]},{"name":"u","qubits":[1],"real":[[0.9628502049671693,0.0],[0.0,0.9628502049671693]],"imag":[[-0.2700360768391512,0.0],[0.0,0.2700360768391512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5777210278333929,0.0],[0.0,0.5777210278333929]],"imag":[[-0.8162342886690855,0.0],[0.0,0.8162342886690855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37991638786411097,0.5127211601040754],[-0.4392655830422705,0.6324531816914778]],"imag":[[-0.6240469579076253,-0.4509389587738635],[0.5227568078112989,0.3657513368530611]]},{"name":"u","qubits":[1],"real":[[0.6487838024887195,-0.7609727837631766],[0.7609727837631766,0.6487838024887195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9612457213802729,0.2756930596299421],[-0.2756930596299421,0.9612457213802729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34190558093362466,-0.122562656041919],[-0.7095708971968204,0.4431238351463058]],"imag":[[-0.6011932547894535,-0.7117904463155245],[0.1348198278199553,-0.5310122621965764]]},{"name":"u","qubits":[1],"real":[[0.909092954115791,0.0],[0.0,0.909092954115791]],"imag":[[-0.41659332781145714,0.0],[0.0,0.41659332781145714]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.549960085561097,0.0],[0.0,0.549960085561097]],"imag":[[-0.8351909388215553,0.0],[0.0,0.8351909388215553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6482832975292754,-0.06790090927451828],[0.03594256563508762,-0.6123429269947787]],"imag":[[-0.5588057968113453,-0.5126931968675805],[-0.5159195475751752,0.5979726516863968]]},{"name":"u","qubits":[3],"real":[[0.9998260002722665,0.0],[0.0,0.9998260002722665]],"imag":[[-0.018653932013428083,0.0],[0.0,0.018653932013428083]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999491966457252,0.0],[0.0,0.9999491966457252]],"imag":[[-0.010079887279561378,0.0],[0.0,0.010079887279561378]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8543968256165216,0.0],[0.0,0.8543968256165216]],"imag":[[0.519621077686819,0.0],[0.0,-0.519621077686819]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9384209130582117,0.0],[0.0,0.9384209130582117]],"imag":[[0.34549412431326837,0.0],[0.0,-0.34549412431326837]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9611579267206948,0.0],[0.0,0.9611579267206948]],"imag":[[-0.27599898532780076,0.0],[0.0,0.27599898532780076]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9641096001750815,0.0],[0.0,0.9641096001750815]],"imag":[[-0.26550457406652067,0.0],[0.0,0.26550457406652067]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8928971619585223,0.0],[0.0,0.8928971619585223]],"imag":[[-0.4502606558055194,0.0],[0.0,0.4502606558055194]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9083339634507688,0.0],[0.0,0.9083339634507688]],"imag":[[0.4182456345759241,0.0],[0.0,-0.4182456345759241]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5654347799989448,-0.16446343848716],[0.21364300166484262,0.5175969603720603]],"imag":[[-0.5477122149459707,-0.5943455363401873],[-0.5784907147104098,0.5931260805655738]]},{"name":"u","qubits":[1],"real":[[0.8643107583684987,0.0],[0.0,0.8643107583684987]],"imag":[[0.5029581622446053,0.0],[0.0,-0.5029581622446053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5717646683221956,0.0],[0.0,0.5717646683221956]],"imag":[[0.8204176765882178,0.0],[0.0,-0.8204176765882178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7850659302928769,-0.2021559586748949],[-0.32909531058322294,-0.5990267261939054]],"imag":[[0.44612799527049923,-0.3791757709843018],[-0.2762925505355466,0.6756668442184406]]},{"name":"u","qubits":[1],"real":[[0.8666169591206297,-0.4989739934751236],[0.4989739934751236,0.8666169591206297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9596062948899642,0.28134633249352126],[-0.28134633249352126,0.9596062948899642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33034873055665864,-0.03574136180377229],[0.04085569264434548,-0.698415399080138]],"imag":[[-0.9278476003047057,-0.16938447946850105],[0.1682241338421867,-0.6944403383295993]]},{"name":"u","qubits":[1],"real":[[0.9994100039049206,0.0],[0.0,0.9994100039049206]],"imag":[[-0.03434594728299914,0.0],[0.0,0.03434594728299914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8022586583834872,0.0],[0.0,0.8022586583834872]],"imag":[[-0.5969765866838725,0.0],[0.0,0.5969765866838725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06150226445590712,0.3631144911113948],[0.09647979899263885,-0.5556061260881126]],"imag":[[-0.8937500579202284,0.25607844848658523],[-0.43372797214466574,-0.7027613586552525]]},{"name":"u","qubits":[2],"real":[[0.9984044423933031,0.0],[0.0,0.9984044423933031]],"imag":[[0.05646741900704785,0.0],[0.0,-0.05646741900704785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9960717415903076,0.0],[0.0,0.9960717415903076]],"imag":[[-0.08854990460328833,0.0],[0.0,0.08854990460328833]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9581008909813808,0.0],[0.0,0.9581008909813808]],"imag":[[-0.286430938797966,0.0],[0.0,0.286430938797966]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6477193851410779,0.0],[0.0,0.6477193851410779]],"imag":[[0.7618789917778702,0.0],[0.0,-0.7618789917778702]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3979376356722283,0.6556993082059402],[0.6368104839938135,-0.005411274185104184]],"imag":[[-0.002492742144192645,-0.6416368455524126],[-0.6603876375491627,-0.39790865001843617]]},{"name":"u","qubits":[1],"real":[[0.9972257508967222,0.0],[0.0,0.9972257508967222]],"imag":[[-0.07443656190655605,0.0],[0.0,0.07443656190655605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7411888932122392,0.0],[0.0,0.7411888932122392]],"imag":[[-0.6712965250757789,0.0],[0.0,0.6712965250757789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14351037932641386,0.11489337218651843],[-0.23908918041639546,0.9370530223318949]],"imag":[[-0.9559473695684293,-0.22884254558189118],[0.09168293979037825,0.2374073202280665]]},{"name":"u","qubits":[1],"real":[[0.7041297818095171,-0.7100712994966645],[0.7100712994966645,0.7041297818095171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8351445733806051,0.5500304914756337],[-0.5500304914756337,0.8351445733806051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5888727936876152,-0.1423888805284649],[0.1233284878690083,-0.9358789903085798]],"imag":[[-0.7326665314496487,-0.31008707365824745],[0.31814881836654496,-0.08776063440352333]]},{"name":"u","qubits":[1],"real":[[0.7381195167161893,0.0],[0.0,0.7381195167161893]],"imag":[[0.6746699778726332,0.0],[0.0,-0.6746699778726332]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9346570686494154,0.0],[0.0,0.9346570686494154]],"imag":[[0.35555050840025804,0.0],[0.0,-0.35555050840025804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.800627465423051,0.5929113999077102],[-0.5932496759857768,-0.8011430393435157]],"imag":[[0.0720590184260358,-0.0475313720948283],[-0.04310430856084622,-0.06608079174538142]]},{"name":"u","qubits":[2],"real":[[0.831914771109255,-0.5549034272828344],[0.5549034272828344,0.831914771109255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9628329662295195,0.270097536348751],[-0.270097536348751,0.9628329662295195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9918875301304437,-0.12711855714933237],[0.12711855714933237,0.9918875301304437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9419555437553229,0.3357376261139255],[-0.3357376261139255,0.9419555437553229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5203615609390705,-0.8357211032652808],[-0.7203678531892883,-0.3219908706124962]],"imag":[[-0.14587097717840972,-0.09754866206735874],[-0.4347593127300734,-0.4340234732455571]]},{"name":"u","qubits":[1],"real":[[0.9999986916831258,0.0],[0.0,0.9999986916831258]],"imag":[[0.0016176007037118755,0.0],[0.0,-0.0016176007037118755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7710302972421389,0.0],[0.0,0.7710302972421389]],"imag":[[-0.6367984616302861,0.0],[0.0,0.6367984616302861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0030218839847540035,0.3561993491894866],[0.32901383870605866,-0.4207068866460827]],"imag":[[0.9340599682817948,0.02539424162248688],[0.13882628645360606,0.8339561569159167]]},{"name":"u","qubits":[1],"real":[[0.7059084467175012,-0.7083030882700462],[0.7083030882700462,0.7059084467175012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8690995626346728,0.49463719050251415],[-0.49463719050251415,0.8690995626346728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8215213848834572,-0.5374120913369211],[0.2270417790716765,-0.09239201199628534]],"imag":[[-0.18175090730487367,0.0570742144746495],[-0.4904296610412033,0.8362980893474864]]},{"name":"u","qubits":[1],"real":[[0.9952628637801405,0.0],[0.0,0.9952628637801405]],"imag":[[-0.09722053270864928,0.0],[0.0,0.09722053270864928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9533850924175483,0.0],[0.0,0.9533850924175483]],"imag":[[0.30175630160111444,0.0],[0.0,-0.30175630160111444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1818827507029679,-0.3334650040752559],[0.15831892450854454,0.5881393368900082]],"imag":[[-0.9220986279852645,-0.07385036439655766],[-0.30263493421426507,0.7331025406709258]]},{"name":"u","qubits":[2],"real":[[0.974136271196585,0.0],[0.0,0.974136271196585]],"imag":[[0.22596133549617145,0.0],[0.0,-0.22596133549617145]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5379561764468537,0.0],[0.0,0.5379561764468537]],"imag":[[-0.8429728063364095,0.0],[0.0,0.8429728063364095]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8855720523519981,0.0],[0.0,0.8855720523519981]],"imag":[[0.4645020345413678,0.0],[0.0,-0.4645020345413678]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9881981348506902,0.0],[0.0,0.9881981348506902]],"imag":[[0.15318108981730477,0.0],[0.0,-0.15318108981730477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37166497087410055,-0.18745463032127918],[0.7662053450726585,0.44632717566746016]],"imag":[[0.5217903211203635,-0.7446212270553226],[0.050292935809619764,-0.45955635350895374]]},{"name":"u","qubits":[1],"real":[[0.9273535805422936,0.0],[0.0,0.9273535805422936]],"imag":[[0.3741862325839741,0.0],[0.0,-0.3741862325839741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5622452490352832,0.0],[0.0,0.5622452490352832]],"imag":[[0.8269705435728968,0.0],[0.0,-0.8269705435728968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5853946479626688,0.26360006531291214],[0.17110383077394373,-0.843030394561755]],"imag":[[0.6072948364816648,0.4679968945264482],[0.5091459189798663,0.028172080606179095]]},{"name":"u","qubits":[1],"real":[[0.645423415992761,-0.7638249891750304],[0.7638249891750304,0.645423415992761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9799910779270045,0.19904142077333511],[-0.19904142077333511,0.9799910779270045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35875021439925836,-0.8225337823525163],[0.7996135052516707,-0.3623549116100818]],"imag":[[-0.08054828072615364,0.4338760595255402],[0.47479311321846557,0.062359120355428996]]},{"name":"u","qubits":[1],"real":[[0.9497825142875959,0.0],[0.0,0.9497825142875959]],"imag":[[0.3129108108607511,0.0],[0.0,-0.3129108108607511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6070758273635385,0.0],[0.0,0.6070758273635385]],"imag":[[0.7946439075654423,0.0],[0.0,-0.7946439075654423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5868882320768765,0.028248954761993204],[0.01083342327609472,-0.3742915889977946]],"imag":[[0.7940182891727592,-0.15588186573074422],[-0.15804998085720817,-0.9136786343658599]]},{"name":"u","qubits":[4],"real":[[0.9089370678323533,-0.4169333360626421],[0.4169333360626421,0.9089370678323533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.996644176599016,0.08185588098157184],[-0.08185588098157184,0.996644176599016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9970468685748725,-0.07679545471602407],[0.07679545471602407,0.9970468685748725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.996644176599016,0.08185588098157187],[-0.08185588098157187,0.996644176599016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9971933595849569,0.07486924334909986],[-0.07486924334909986,0.9971933595849569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9968004439545696,-0.07993043808195321],[0.07993043808195321,0.9968004439545696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9971933595849569,0.07486924334909986],[-0.07486924334909986,0.9971933595849569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9629173161564938,0.2697966683374259],[-0.2697966683374259,0.9629173161564938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9629173161564938,-0.2697966683374259],[0.2697966683374259,0.9629173161564938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9971933595849569,-0.07486924334909986],[0.07486924334909986,0.9971933595849569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9968004439545696,0.07993043808195321],[-0.07993043808195321,0.9968004439545696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9971933595849569,-0.07486924334909986],[0.07486924334909986,0.9971933595849569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.996644176599016,-0.08185588098157187],[0.08185588098157187,0.996644176599016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970468685748725,0.07679545471602407],[-0.07679545471602407,0.9970468685748725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.996644176599016,-0.08185588098157184],[0.08185588098157184,0.996644176599016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9089370678323533,0.4169333360626421],[-0.4169333360626421,0.9089370678323533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6616641544588063,-0.04505668347553575],[0.3313744068737192,-0.6980973222855705]],"imag":[[-0.6718548542011461,-0.329820400922767],[0.03166392363179859,-0.6339152364686047]]},{"name":"u","qubits":[1],"real":[[0.8398781915837122,0.0],[0.0,0.8398781915837122]],"imag":[[-0.5427749287707319,0.0],[0.0,0.5427749287707319]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9085382230834527,0.0],[0.0,0.9085382230834527]],"imag":[[-0.4178017438886085,0.0],[0.0,0.4178017438886085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7129069996375939,-0.39241109204873104],[-0.6232224636516248,0.6905734065653781]],"imag":[[-0.32120881786452915,-0.48435734745218595],[-0.013500592349756247,0.3667694983922382]]},{"name":"u","qubits":[1],"real":[[0.8697132266855745,-0.49355739618423966],[0.49355739618423966,0.8697132266855745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.943910426623894,0.3302016149425959],[-0.3302016149425959,0.943910426623894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5557418820093561,-0.7915205090783138],[0.5544846457723854,0.4580394547221113]],"imag":[[0.04084458440462709,-0.2509541077845108],[-0.6180853162049597,-0.3173596972086381]]},{"name":"u","qubits":[1],"real":[[0.761881177616527,0.0],[0.0,0.761881177616527]],"imag":[[0.647716814042722,0.0],[0.0,-0.647716814042722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.847917383865215,0.0],[0.0,0.847917383865215]],"imag":[[0.5301283902406753,0.0],[0.0,-0.5301283902406753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7365260946479391,0.548740701449283],[-0.5542075960177067,-0.3859836440898308]],"imag":[[0.12009130367114398,-0.37681697580943607],[0.36872934681347913,0.6386777245292923]]},{"name":"u","qubits":[2],"real":[[0.9090090257877259,0.0],[0.0,0.9090090257877259]],"imag":[[-0.4167764281199806,0.0],[0.0,0.4167764281199806]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961990013914175,0.0],[0.0,0.9961990013914175]],"imag":[[0.08710654181370456,0.0],[0.0,-0.08710654181370456]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9661700779991654,0.0],[0.0,0.9661700779991654]],"imag":[[0.2579057587164091,0.0],[0.0,-0.2579057587164091]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8761072925201983,0.0],[0.0,0.8761072925201983]],"imag":[[0.48211618101130743,0.0],[0.0,-0.48211618101130743]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.02257769289379776,0.3750267719489089],[0.6912415207255721,-0.451201034220848]],"imag":[[-0.6792379876049254,-0.6304608824499622],[0.24558331377152395,-0.5082239887490874]]},{"name":"u","qubits":[1],"real":[[0.9966871760115847,0.0],[0.0,0.9966871760115847]],"imag":[[0.08133064105275603,0.0],[0.0,-0.08133064105275603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.876205686578246,0.0],[0.0,0.876205686578246]],"imag":[[0.48193733493883245,0.0],[0.0,-0.48193733493883245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1174572901753439,0.5382748292324104],[-0.6868010194188409,-0.49527401041506114]],"imag":[[0.7149129118454746,-0.4305386413274762],[-0.05837527889895295,-0.5287724852392492]]},{"name":"u","qubits":[1],"real":[[0.5993329612452383,-0.8004998448251028],[0.8004998448251028,0.5993329612452383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8777529409579997,0.47911353001098006],[-0.47911353001098006,0.8777529409579997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5620381702641045,0.35369510077153676],[-0.18824511883241643,-0.7887479651157747]],"imag":[[0.7041308911027848,-0.25142107917035816],[0.39099432041494503,-0.4353893248171674]]},{"name":"u","qubits":[1],"real":[[0.9809717461874277,0.0],[0.0,0.9809717461874277]],"imag":[[0.1941505425745418,0.0],[0.0,-0.1941505425745418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7076671294844651,0.0],[0.0,0.7076671294844651]],"imag":[[-0.7065459884871028,0.0],[0.0,0.7065459884871028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32253807365545595,-0.11455661905837056],[0.04171587654353053,0.5365784050298765]],"imag":[[0.7829157018173679,-0.5195083983155239],[0.530350808931834,0.6550354344347702]]},{"name":"u","qubits":[2],"real":[[0.45586052142172734,-0.8900512260589898],[0.8900512260589898,0.45586052142172734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9940729016474316,0.10871552883675792],[-0.10871552883675792,0.9940729016474316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999748487742446,-0.007092377522857372],[0.007092377522857372,0.9999748487742446]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9447869384061464,0.3276852773884425],[-0.3276852773884425,0.9447869384061464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.29940719206514477,-0.7660389166043348],[-0.7954798633968175,-0.23392239697087433]],"imag":[[-0.49503313282510136,-0.2801462278751703],[0.18030340450255108,-0.5291339919626883]]},{"name":"u","qubits":[1],"real":[[0.6411545193552423,0.0],[0.0,0.6411545193552423]],"imag":[[-0.767411807512986,0.0],[0.0,0.767411807512986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8218937124105433,0.0],[0.0,0.8218937124105433]],"imag":[[-0.5696408741479275,0.0],[0.0,0.5696408741479275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8382594306737841,-0.5233835255273199],[0.3650568720308733,-0.5035167394500586]],"imag":[[0.15149246299039018,0.0209963270635969],[0.3756389765807094,-0.6870951408284105]]},{"name":"u","qubits":[1],"real":[[0.6795641771827046,-0.7336160638167581],[0.7336160638167581,0.6795641771827046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7930521291191104,0.6091537740994846],[-0.6091537740994846,0.7930521291191104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14398596817790932,0.2976501811245989],[0.9122140088772182,0.00452332178320055]],"imag":[[-0.017840475498960263,0.9435857820454558],[0.38316492586090845,0.1450164858152497]]},{"name":"u","qubits":[1],"real":[[0.9739397940757653,0.0],[0.0,0.9739397940757653]],"imag":[[0.22680669636423012,0.0],[0.0,-0.22680669636423012]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8035424779603179,0.0],[0.0,0.8035424779603179]],"imag":[[0.5952474158813226,0.0],[0.0,-0.5952474158813226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32704264222213775,0.5381363019115766],[0.6559335120740091,0.02665140911778638]],"imag":[[0.664103402493509,0.40301253272055876],[-0.1475161303151719,0.7397836990817853]]},{"name":"u","qubits":[2],"real":[[0.9961936127941766,0.0],[0.0,0.9961936127941766]],"imag":[[-0.08716814686619273,0.0],[0.0,0.08716814686619273]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.977475939121914,0.0],[0.0,0.977475939121914]],"imag":[[0.21104688682312325,0.0],[0.0,-0.21104688682312325]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8759887961282159,0.0],[0.0,0.8759887961282159]],"imag":[[0.48233145144997436,0.0],[0.0,-0.48233145144997436]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7406923375647382,0.0],[0.0,0.7406923375647382]],"imag":[[0.671844372658493,0.0],[0.0,-0.671844372658493]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.38529917563103955,-0.4910438854672016],[-0.6311448648959084,0.5652935258256964]],"imag":[[0.6000785828948908,0.5003260358547965],[-0.30513341200928307,0.4347332401032286]]},{"name":"u","qubits":[1],"real":[[0.8029818007912668,0.0],[0.0,0.8029818007912668]],"imag":[[0.5960035466320769,0.0],[0.0,-0.5960035466320769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8311572927728871,0.0],[0.0,0.8311572927728871]],"imag":[[0.5560373680522248,0.0],[0.0,-0.5560373680522248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9125750372796468,-0.28933400469873966],[0.24310152564421644,-0.7723364215852448]],"imag":[[0.2760717244324436,0.08530555684091048],[-0.1785857008060906,0.5590216879423827]]},{"name":"u","qubits":[1],"real":[[0.82944702921036,-0.5585853790908856],[0.5585853790908856,0.82944702921036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8562194142381964,0.5166123446856452],[-0.5166123446856452,0.8562194142381964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7417088933790362,0.3894633340351463],[0.11103380857432543,-0.669156511038985]],"imag":[[-0.5444795493166027,-0.04157221789443696],[-0.3756080819310398,0.6315216749056978]]},{"name":"u","qubits":[1],"real":[[0.991822423035239,0.0],[0.0,0.991822423035239]],"imag":[[-0.12762555059433603,0.0],[0.0,0.12762555059433603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7512206882671909,0.0],[0.0,0.7512206882671909]],"imag":[[-0.6600511173533214,0.0],[0.0,0.6600511173533214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18250386687390296,-0.40798037766346473],[-0.06397262696736941,0.32385044456522627]],"imag":[[-0.6974083270438204,-0.560237427692571],[-0.6900880139119255,0.644055064112451]]},{"name":"u","qubits":[3],"real":[[0.9502948890993304,0.0],[0.0,0.9502948890993304]],"imag":[[0.31135128673524304,0.0],[0.0,-0.31135128673524304]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9679761664933889,0.0],[0.0,0.9679761664933889]],"imag":[[-0.25104211021412925,0.0],[0.0,0.25104211021412925]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9128410768102596,0.0],[0.0,0.9128410768102596]],"imag":[[0.40831503583371215,0.0],[0.0,-0.40831503583371215]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9958145075765376,0.0],[0.0,0.9958145075765376]],"imag":[[-0.09139730028889223,0.0],[0.0,0.09139730028889223]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9932954473474627,0.0],[0.0,0.9932954473474627]],"imag":[[-0.11560343541090792,0.0],[0.0,0.11560343541090792]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9723517037030741,0.0],[0.0,0.9723517037030741]],"imag":[[0.23352122881170584,0.0],[0.0,-0.23352122881170584]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8505596655088041,0.0],[0.0,0.8505596655088041]],"imag":[[-0.5258785557612625,0.0],[0.0,0.5258785557612625]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9025370765616113,0.0],[0.0,0.9025370765616113]],"imag":[[-0.4306121519785759,0.0],[0.0,0.4306121519785759]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.24851998050798854,0.14621141459432585],[0.8677935855357607,0.2905865259061553]],"imag":[[-0.23940674720959607,0.9271162014122909],[0.3575703029920379,-0.18611083333046943]]},{"name":"u","qubits":[1],"real":[[0.9351895695345948,0.0],[0.0,0.9351895695345948]],"imag":[[-0.35414752439301245,0.0],[0.0,0.35414752439301245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44269248743886175,0.0],[0.0,0.44269248743886175]],"imag":[[0.8966734977488703,0.0],[0.0,-0.8966734977488703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.597753006959608,-0.3824063194788654],[0.024476428119844098,0.27626535536313435]],"imag":[[-0.6760548711661644,-0.1985108578034854],[-0.4301651523656254,0.8590903908104393]]},{"name":"u","qubits":[1],"real":[[0.7206910062685917,-0.6932564269327509],[0.6932564269327509,0.7206910062685917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.985860731586883,0.16756675659263606],[-0.16756675659263606,0.985860731586883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6613291042547852,-0.49332072718042475],[0.5630018673016893,0.3398928357320672]],"imag":[[-0.4956535192438249,-0.2713043767817839],[0.0005496740727080989,0.7533269247088139]]},{"name":"u","qubits":[1],"real":[[0.9559078238600259,0.0],[0.0,0.9559078238600259]],"imag":[[-0.29366687297546795,0.0],[0.0,0.29366687297546795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.964717689758371,0.0],[0.0,0.964717689758371]],"imag":[[0.2632864961734107,0.0],[0.0,-0.2632864961734107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45928767408028937,0.3714343952088949],[-0.5113906492890598,-0.7629023860348774]],"imag":[[-0.6769585453584276,0.439110977271034],[-0.26317591858647355,-0.2952930562647404]]},{"name":"u","qubits":[2],"real":[[0.9656311715121942,0.0],[0.0,0.9656311715121942]],"imag":[[-0.25991621843199253,0.0],[0.0,0.25991621843199253]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7973315933030175,0.0],[0.0,0.7973315933030175]],"imag":[[0.6035414901403808,0.0],[0.0,-0.6035414901403808]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9275831190743311,0.0],[0.0,0.9275831190743311]],"imag":[[0.3736168588384834,0.0],[0.0,-0.3736168588384834]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996879670090213,0.0],[0.0,0.996879670090213]],"imag":[[0.0789361980388467,0.0],[0.0,-0.0789361980388467]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11637713394936776,0.49305923598524104],[0.5677126180428005,0.2414076905442042]],"imag":[[0.7232728975430457,-0.4692816512320378],[0.3755463509187733,0.6916571756099232]]},{"name":"u","qubits":[1],"real":[[0.9989193682267983,0.0],[0.0,0.9989193682267983]],"imag":[[0.04647683058658527,0.0],[0.0,-0.04647683058658527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45521403696853596,0.0],[0.0,0.45521403696853596]],"imag":[[-0.8903820419049389,0.0],[0.0,0.8903820419049389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06641881873066735,-0.4773094118058932],[0.6987217002691334,-0.5586331462197239]],"imag":[[0.7122195876101708,0.51039937788396],[0.010944638679839688,-0.44676303383542304]]},{"name":"u","qubits":[1],"real":[[0.7126964341079374,-0.7014725887800823],[0.7014725887800823,0.7126964341079374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9236134154561728,0.3833252650026909],[-0.3833252650026909,0.9236134154561728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008635245511652699,-0.3770597308824043],[-0.49962199540184415,-0.07132599810053879]],"imag":[[0.4913563109104165,-0.7850607413508512],[0.7133528369426583,0.4862285406385584]]},{"name":"u","qubits":[1],"real":[[0.9541775438128524,0.0],[0.0,0.9541775438128524]],"imag":[[-0.29924106483447793,0.0],[0.0,0.29924106483447793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9273927406370354,0.0],[0.0,0.9273927406370354]],"imag":[[-0.37408916666181125,0.0],[0.0,0.37408916666181125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5628388196640042,-0.15759002566909106],[-0.15615741413305126,0.5810958050827425]],"imag":[[-0.8090940059717661,0.061194251277433546],[-0.06476275620346283,-0.7960831066763371]]},{"name":"u","qubits":[2],"real":[[0.5694041988643002,-0.8220576976804637],[0.8220576976804637,0.5694041988643002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.96130001148911,0.27550369854329904],[-0.27550369854329904,0.96130001148911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9960843038742339,0.0884084813543525],[-0.0884084813543525,0.9960843038742339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.918637670100686,0.3951010390672028],[-0.3951010390672028,0.918637670100686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6458105444052811,-0.5597195453646736],[-0.13458120113145428,-0.6072685412870298]],"imag":[[-0.16133705298721562,-0.49357180491304253],[0.734021114390022,0.27262762643350796]]},{"name":"u","qubits":[1],"real":[[0.9896436204348574,0.0],[0.0,0.9896436204348574]],"imag":[[-0.14354617561115257,0.0],[0.0,0.14354617561115257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9026894233212336,0.0],[0.0,0.9026894233212336]],"imag":[[-0.43029269692150107,0.0],[0.0,0.43029269692150107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24389706716450976,0.475633543722054],[0.4239605571279813,0.06340171982101145]],"imag":[[-0.8230555830592547,0.19200640590860907],[-0.28870603357614866,-0.8560879009191737]]},{"name":"u","qubits":[1],"real":[[0.7705208923826571,-0.6374147428494527],[0.6374147428494527,0.7705208923826571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9548973452799151,0.296936121038466],[-0.296936121038466,0.9548973452799151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8331047690251709,-0.352543445681576],[0.17375864443923836,0.768086908672509]],"imag":[[0.0221661006897223,-0.42562686324372256],[-0.5246456340143961,-0.32341520205175744]]},{"name":"u","qubits":[1],"real":[[0.8405506620668458,0.0],[0.0,0.8405506620668458]],"imag":[[-0.541732945738938,0.0],[0.0,0.541732945738938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6695987212000577,0.0],[0.0,0.6695987212000577]],"imag":[[-0.7427230658645572,0.0],[0.0,0.7427230658645572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6618310257095621,-0.6869316109971957],[-0.6664221876456822,0.5686490014696778]],"imag":[[-0.3001729022194339,0.0009402096511085256],[0.16660549209114892,-0.45250678552497714]]},{"name":"u","qubits":[2],"real":[[0.9782932712988829,0.0],[0.0,0.9782932712988829]],"imag":[[-0.20722518025406636,0.0],[0.0,0.20722518025406636]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6405392931929279,0.0],[0.0,0.6405392931929279]],"imag":[[0.7679253960352558,0.0],[0.0,-0.7679253960352558]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997067421677088,0.0],[0.0,0.9997067421677088]],"imag":[[-0.024216309884583603,0.0],[0.0,0.024216309884583603]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9096888160452451,0.0],[0.0,0.9096888160452451]],"imag":[[-0.4152905705192453,0.0],[0.0,0.4152905705192453]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1889067939229882,0.5792078918530644],[0.7439853944180306,-0.41042628912012596]],"imag":[[-0.6031196014777391,-0.5148584150406783],[-0.2169025182327714,-0.48061345349044526]]},{"name":"u","qubits":[1],"real":[[0.9371118777009936,0.0],[0.0,0.9371118777009936]],"imag":[[0.3490291229564061,0.0],[0.0,-0.3490291229564061]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7566874932602564,0.0],[0.0,0.7566874932602564]],"imag":[[0.6537767490080305,0.0],[0.0,-0.6537767490080305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4689529725758619,0.6553006724003652],[0.6344876644533988,0.424733094016003]],"imag":[[0.5422171080168767,-0.23804358012285684],[0.28897944726666763,0.5775102436853529]]},{"name":"u","qubits":[1],"real":[[0.8053746571082767,-0.5927661104413154],[0.5927661104413154,0.8053746571082767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.877172888433681,0.48017468050378614],[-0.48017468050378614,0.877172888433681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9525290005354811,0.08269651179991142],[0.1035101452176726,-0.943712978305246]],"imag":[[-0.0821311357278546,0.28125480728168417],[-0.2742783796071913,-0.15317582999713797]]},{"name":"u","qubits":[1],"real":[[0.9241185836745233,0.0],[0.0,0.9241185836745233]],"imag":[[-0.3821058011956808,0.0],[0.0,0.3821058011956808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8361226561434943,0.0],[0.0,0.8361226561434943]],"imag":[[-0.5485425269598957,0.0],[0.0,0.5485425269598957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6498604275530695,-0.2858542050693558],[0.3833835962659504,-0.9070727082900362]],"imag":[[-0.651487484370491,-0.2674562690484513],[0.07913596226329496,-0.1548341676317865]]},{"name":"u","qubits":[3],"real":[[0.8011377850773875,-0.5984799489718078],[0.5984799489718078,0.8011377850773875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9847209552100963,0.17413971508566234],[-0.17413971508566234,0.9847209552100963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9907586000790226,-0.13563700221346442],[0.13563700221346442,0.9907586000790226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9773914961897661,0.2114376105992745],[-0.2114376105992745,0.9773914961897661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999738345278913,-0.02287446128285652],[0.02287446128285652,0.999738345278913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985362620299025,-0.05408635143314565],[0.05408635143314565,0.9985362620299025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998854367876219,0.01513648902574658],[-0.01513648902574658,0.9998854367876219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8998227584148755,0.436255662930173],[-0.436255662930173,0.8998227584148755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.43583733940574754,0.7772635305803276],[0.33138344814653015,0.5511806101096014]],"imag":[[0.44149052889437046,-0.10484908443135016],[-0.7108564811344158,-0.28472444321294105]]},{"name":"u","qubits":[1],"real":[[0.8604527269838516,0.0],[0.0,0.8604527269838516]],"imag":[[0.5095302784193039,0.0],[0.0,-0.5095302784193039]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5573584767113073,0.0],[0.0,0.5573584767113073]],"imag":[[0.8302719605274232,0.0],[0.0,-0.8302719605274232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8236108880992159,0.16012546658171029],[0.33407888416379355,-0.22919944794065095]],"imag":[[0.4515661741762864,0.3035011207494996],[0.07838618819720286,0.9108866656832166]]},{"name":"u","qubits":[1],"real":[[0.7163749574801672,-0.6977155009710538],[0.6977155009710538,0.7163749574801672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.783487234878089,0.6214078795630823],[-0.6214078795630823,0.783487234878089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5856785126142608,0.14485237813729931],[0.22350682681148407,-0.5686712323206145]],"imag":[[0.7499017992501483,0.2713775228188692],[0.21135910132283942,-0.7628794519369468]]},{"name":"u","qubits":[1],"real":[[0.9600748667734421,0.0],[0.0,0.9600748667734421]],"imag":[[0.2797431861367803,0.0],[0.0,-0.2797431861367803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.539686676888638,0.0],[0.0,0.539686676888638]],"imag":[[-0.8418659577325234,0.0],[0.0,0.8418659577325234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5235208848262163,-0.18708032228875288],[-0.2149803594408861,-0.28445772912848005]],"imag":[[0.8220875083176572,-0.12287784516005161],[-0.06230133925935038,0.9321940723477203]]},{"name":"u","qubits":[2],"real":[[0.873114727299819,0.0],[0.0,0.873114727299819]],"imag":[[0.487514792567531,0.0],[0.0,-0.487514792567531]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999997713441377,0.0],[0.0,0.999997713441377]],"imag":[[0.0021384835790023028,0.0],[0.0,-0.0021384835790023028]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9556993779612747,0.0],[0.0,0.9556993779612747]],"imag":[[-0.2943445242643944,0.0],[0.0,0.2943445242643944]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7380816499694236,0.0],[0.0,0.7380816499694236]],"imag":[[-0.6747114034744138,0.0],[0.0,0.6747114034744138]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5791958365865948,0.6400070626227861],[0.24846591236239288,-0.2570386214793332]],"imag":[[0.06004622368781308,0.5013158622012084],[0.7740744953139276,0.5224983379556498]]},{"name":"u","qubits":[1],"real":[[0.9962359273975454,0.0],[0.0,0.9962359273975454]],"imag":[[-0.08668319884702377,0.0],[0.0,0.08668319884702377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4779742521064345,0.0],[0.0,0.4779742521064345]],"imag":[[-0.878373846561528,0.0],[0.0,0.878373846561528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15779458222713894,-0.316670543957723],[-0.08076073244206117,-0.45342296588974773]],"imag":[[-0.8998888446202213,-0.2549915758164679],[0.3984703768704363,-0.7931624530043635]]},{"name":"u","qubits":[1],"real":[[0.6466940249508473,-0.7627495251344788],[0.7627495251344788,0.6466940249508473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8889627439659379,0.45797951901864603],[-0.45797951901864603,0.8889627439659379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9281514195165607,0.25494351204883875],[-0.11575581102008417,0.3778281327328632]],"imag":[[0.060156284474120296,-0.26442384452213413],[0.3485925359251759,0.8498998401152548]]},{"name":"u","qubits":[1],"real":[[0.9201579830648566,0.0],[0.0,0.9201579830648566]],"imag":[[-0.39154729752868306,0.0],[0.0,0.39154729752868306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47614564555270017,0.0],[0.0,0.47614564555270017]],"imag":[[0.8793664334173794,0.0],[0.0,-0.8793664334173794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6478225914386178,0.328226199732643],[-0.3692772672155011,-0.736828144183667]],"imag":[[-0.6233782838935511,0.2898154015934145],[0.23528643205577426,0.5151299649090205]]},{"name":"u","qubits":[2],"real":[[0.755786592278217,-0.6548180105437543],[0.6548180105437543,0.755786592278217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.980343590851641,0.19729785573115166],[-0.19729785573115166,0.980343590851641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965358792782099,-0.08316394237411544],[0.08316394237411544,0.9965358792782099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9283088782236952,0.3718099334486165],[-0.3718099334486165,0.9283088782236952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4737220781706006,-0.4042039847671341],[0.7157919336119989,0.43682644525741465]],"imag":[[0.03305393932191841,-0.781737787526867],[-0.5119929076901613,0.1862466831241318]]},{"name":"u","qubits":[1],"real":[[0.7967088408866233,0.0],[0.0,0.7967088408866233]],"imag":[[0.6043633202413041,0.0],[0.0,-0.6043633202413041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6466714580462659,0.0],[0.0,0.6466714580462659]],"imag":[[-0.7627686578172418,0.0],[0.0,0.7627686578172418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8776530681760157,-0.38153662711753245],[-0.21920494051599787,0.39643894255449075]],"imag":[[0.2456052950391879,0.15437918621924573],[0.34835660611407576,-0.8206296569441893]]},{"name":"u","qubits":[1],"real":[[0.8593646071103526,-0.5113633464045594],[0.5113633464045594,0.8593646071103526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8754470109017403,0.48331411225331333],[-0.48331411225331333,0.8754470109017403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6181314487770582,-0.202542139096697],[-0.4958173591356152,-0.08870398185769197]],"imag":[[0.5565718298211363,0.5168345887926435],[-0.24961261318713715,0.8270370567999137]]},{"name":"u","qubits":[1],"real":[[0.9475677549717633,0.0],[0.0,0.9475677549717633]],"imag":[[0.31955492444613076,0.0],[0.0,-0.31955492444613076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5268880732150035,0.0],[0.0,0.5268880732150035]],"imag":[[-0.8499346788452516,0.0],[0.0,0.8499346788452516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6005021225716376,-0.09097303398257428],[0.12850983120112397,-0.960532246417954]],"imag":[[0.7890707480613294,0.09213285206101603],[0.015804386275660894,-0.24619757970050726]]},{"name":"u","qubits":[2],"real":[[0.963866032014638,0.0],[0.0,0.963866032014638]],"imag":[[0.26638744776801465,0.0],[0.0,-0.26638744776801465]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9981470355081797,0.0],[0.0,0.9981470355081797]],"imag":[[-0.06084813478022537,0.0],[0.0,0.06084813478022537]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9382732997509713,0.0],[0.0,0.9382732997509713]],"imag":[[0.3458948033353839,0.0],[0.0,-0.3458948033353839]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6739828312109724,0.0],[0.0,0.6739828312109724]],"imag":[[-0.7387470089501832,0.0],[0.0,0.7387470089501832]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5322561759613119,-0.6636036139140484],[0.7091314377842537,-0.11386892210567334]],"imag":[[0.062297225200781674,-0.5219699823586976],[0.4582084927512378,-0.523652031119109]]},{"name":"u","qubits":[1],"real":[[0.5821820031791246,0.0],[0.0,0.5821820031791246]],"imag":[[0.8130584943128888,0.0],[0.0,-0.8130584943128888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9386490160958153,0.0],[0.0,0.9386490160958153]],"imag":[[-0.3448739256342205,0.0],[0.0,0.3448739256342205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8259530656734757,-0.4660697433624322],[0.01611577938839415,-0.009110215411268378]],"imag":[[-0.28104353088313105,-0.14695258206444217],[-0.48842230570279505,0.8724109908304859]]},{"name":"u","qubits":[1],"real":[[0.5948936727507821,-0.8038044028997884],[0.8038044028997884,0.5948936727507821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8105893925264888,0.5856149218757476],[-0.5856149218757476,0.8105893925264888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.859756602502863,-0.40543254196572914],[-0.4323640350893778,-0.8868911338215644]],"imag":[[0.2378619149914235,-0.19966158309638485],[0.13153567961043325,0.0958322643964595]]},{"name":"u","qubits":[1],"real":[[0.5953672272595726,0.0],[0.0,0.5953672272595726]],"imag":[[-0.8034537103687109,0.0],[0.0,0.8034537103687109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9075501642361082,0.0],[0.0,0.9075501642361082]],"imag":[[-0.41994368598064774,0.0],[0.0,0.41994368598064774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9317580302019473,0.19973320482171056],[0.04961044913592969,-0.5246245514812379]],"imag":[[0.28348713689523186,0.10755772060052202],[0.22136128773040395,0.8205529011672427]]},{"name":"u","qubits":[3],"real":[[0.9880535197424999,0.0],[0.0,0.9880535197424999]],"imag":[[-0.15411113562769344,0.0],[0.0,0.15411113562769344]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9760335921124883,0.0],[0.0,0.9760335921124883]],"imag":[[-0.2176199142266003,0.0],[0.0,0.2176199142266003]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9908728737551006,0.0],[0.0,0.9908728737551006]],"imag":[[-0.13479965896213703,0.0],[0.0,0.13479965896213703]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9881194748015342,0.0],[0.0,0.9881194748015342]],"imag":[[-0.15368768173780328,0.0],[0.0,0.15368768173780328]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9853106467505276,0.0],[0.0,0.9853106467505276]],"imag":[[-0.17077157081920005,0.0],[0.0,0.17077157081920005]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9951859366782991,0.0],[0.0,0.9951859366782991]],"imag":[[0.09800485415394734,0.0],[0.0,-0.09800485415394734]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9977721420553074,0.0],[0.0,0.9977721420553074]],"imag":[[0.06671396059569147,0.0],[0.0,-0.06671396059569147]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.710989810837065,0.0],[0.0,0.710989810837065]],"imag":[[0.703202310068642,0.0],[0.0,-0.703202310068642]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.26824975193058603,-0.6045689703757369],[-0.885607552587808,-0.4530065351409874]],"imag":[[0.3650474330529105,-0.6551937135454529],[-0.10238019833001058,-0.001623856181291967]]},{"name":"u","qubits":[1],"real":[[0.9065475641591703,0.0],[0.0,0.9065475641591703]],"imag":[[-0.4221036767395839,0.0],[0.0,0.4221036767395839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9364903311237378,0.0],[0.0,0.9364903311237378]],"imag":[[0.35069339844335806,0.0],[0.0,-0.35069339844335806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6065588568509346,-0.10344734803387795],[-0.591079303338056,0.7127305016816942]],"imag":[[-0.5101380296900073,-0.6009527352666282],[0.14990263841935075,0.3466549987132387]]},{"name":"u","qubits":[1],"real":[[0.6096745934315049,-0.7926518088821404],[0.7926518088821404,0.6096745934315049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8612367486557432,0.5082039578406333],[-0.5082039578406333,0.8612367486557432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5259693219083446,0.6283015609481947],[-0.048537405807839544,0.00429730857163885]],"imag":[[-0.39994082462216707,0.41065893113614255],[0.749031193909347,0.6607404361224029]]},{"name":"u","qubits":[1],"real":[[0.8363759805411725,0.0],[0.0,0.8363759805411725]],"imag":[[0.5481561996126582,0.0],[0.0,-0.5481561996126582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7532174828351865,0.0],[0.0,0.7532174828351865]],"imag":[[-0.657771558788783,0.0],[0.0,0.657771558788783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7831500220629444,0.2897080876359788],[0.2807406344136698,0.7759564123196543]],"imag":[[0.34082851675110076,-0.43195044747095535],[0.4378317728318316,0.35690290145634324]]},{"name":"u","qubits":[2],"real":[[0.7320074889991538,0.0],[0.0,0.7320074889991538]],"imag":[[-0.6812965844983767,0.0],[0.0,0.6812965844983767]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9797753355217981,0.0],[0.0,0.9797753355217981]],"imag":[[0.2001007044044276,0.0],[0.0,-0.2001007044044276]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986585775774738,0.0],[0.0,0.9986585775774738]],"imag":[[0.051778812567851926,0.0],[0.0,-0.051778812567851926]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8178041912875954,0.0],[0.0,0.8178041912875954]],"imag":[[0.5754965722855715,0.0],[0.0,-0.5754965722855715]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09244667443579924,-0.06907600062883987],[-0.36925985686651047,-0.8557563243854984]],"imag":[[0.9237918996863784,-0.3650899130306371],[0.04134363997663612,0.3600263529446534]]},{"name":"u","qubits":[1],"real":[[0.6964307728219605,0.0],[0.0,0.6964307728219605]],"imag":[[-0.7176239813903984,0.0],[0.0,0.7176239813903984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.763831716580933,0.0],[0.0,0.763831716580933]],"imag":[[-0.6454154543741769,0.0],[0.0,0.6454154543741769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9125234977065741,0.31934873064393704],[0.17392763104836273,-0.18304542859906303]],"imag":[[0.027359118659535307,-0.254103783906575],[-0.369190362709318,-0.8943947821345181]]},{"name":"u","qubits":[1],"real":[[0.776593199092472,-0.630002383426698],[0.630002383426698,0.776593199092472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.960956837737331,0.27669831225699404],[-0.27669831225699404,0.960956837737331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.42176311131925776,-0.15561747769255008],[0.14015434346338518,0.45269270001372386]],"imag":[[-0.8018031201942459,-0.39371415394125675],[-0.39948015518348134,0.7847558123245815]]},{"name":"u","qubits":[1],"real":[[0.9792856057324337,0.0],[0.0,0.9792856057324337]],"imag":[[-0.20248383245400195,0.0],[0.0,0.20248383245400195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8633594640828443,0.0],[0.0,0.8633594640828443]],"imag":[[-0.504589373430103,0.0],[0.0,0.504589373430103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33717521234216363,0.39871544188060415],[0.5086342630121681,-0.4549186356424341]],"imag":[[-0.7804927686191371,-0.3437585063983224],[-0.13577592130167762,-0.7182653553039957]]},{"name":"u","qubits":[2],"real":[[0.6958061760714666,-0.718229604890249],[0.718229604890249,0.6958061760714666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9723926419680328,0.23335070140547956],[-0.23335070140547956,0.9723926419680328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980721281641234,0.062064699966548016],[-0.062064699966548016,0.9980721281641234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9505005542912344,0.3107228609099373],[-0.3107228609099373,0.9505005542912344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1028846664441894,0.9271852792360922],[0.9519048082042749,0.09065198370877037]],"imag":[[-0.015636940734395678,0.35985787397669466],[0.28817957528721533,0.05110759585940188]]},{"name":"u","qubits":[1],"real":[[0.996297458996492,0.0],[0.0,0.996297458996492]],"imag":[[-0.0859730957749761,0.0],[0.0,0.0859730957749761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8083702305734836,0.0],[0.0,0.8083702305734836]],"imag":[[-0.588674417927748,0.0],[0.0,0.588674417927748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16540703644814614,0.11128192013408855],[-0.037662765208662505,0.6646585861068219]],"imag":[[-0.9512713251111542,-0.23524394267649268],[0.25749736781479493,-0.7003610394644821]]},{"name":"u","qubits":[1],"real":[[0.8292225099797843,-0.5589186246161658],[0.5589186246161658,0.8292225099797843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8809428940355536,0.47322258763531494],[-0.47322258763531494,0.8809428940355536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19204063428521945,0.15571979010419265],[-0.5229572347306927,0.16648760664436782]],"imag":[[0.03381026949202957,0.9683638817253113],[-0.8297547776922012,-0.10151165634361062]]},{"name":"u","qubits":[1],"real":[[0.9982714306838265,0.0],[0.0,0.9982714306838265]],"imag":[[-0.05877202294005263,0.0],[0.0,0.05877202294005263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5316906488967813,0.0],[0.0,0.5316906488967813]],"imag":[[0.8469386364287083,0.0],[0.0,-0.8469386364287083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11373287766921503,-0.23929837505830714],[-0.17871544888657875,-0.38203700503648563]],"imag":[[-0.9625562138645738,-0.05732935881579402],[0.169148325492879,-0.8907846872813745]]},{"name":"u","qubits":[2],"real":[[0.9372569421652837,0.0],[0.0,0.9372569421652837]],"imag":[[-0.3486393901483051,0.0],[0.0,0.3486393901483051]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9174040422614237,0.0],[0.0,0.9174040422614237]],"imag":[[0.3979570620587099,0.0],[0.0,-0.3979570620587099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.992326824032583,0.0],[0.0,0.992326824032583]],"imag":[[0.12364252628204901,0.0],[0.0,-0.12364252628204901]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.839945963710565,0.0],[0.0,0.839945963710565]],"imag":[[0.5426700452819654,0.0],[0.0,-0.5426700452819654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5224798454599814,0.8391324035882504],[-0.5654099638417165,0.22246363318097076]],"imag":[[0.0706719623784467,-0.13370525071925757],[0.6342963484131079,-0.4780059069616492]]},{"name":"u","qubits":[1],"real":[[0.9584278431904194,0.0],[0.0,0.9584278431904194]],"imag":[[-0.2853350125683156,0.0],[0.0,0.2853350125683156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7016092914609302,0.0],[0.0,0.7016092914609302]],"imag":[[-0.712561858462612,0.0],[0.0,0.712561858462612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43007765477937676,0.5894469563858652],[-0.2794779309832,-0.7200564234424759]],"imag":[[-0.6582864911229458,0.18505240358328473],[-0.5509847480265319,-0.3159535418296795]]},{"name":"u","qubits":[1],"real":[[0.9778163636482582,-0.20946398015338416],[0.20946398015338416,0.9778163636482582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9942500528429619,0.10708329665156677],[-0.10708329665156677,0.9942500528429619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6250130536903055,0.41280568568960596],[-0.5649525676583604,-0.5455627779508184]],"imag":[[-0.43774853720018453,0.4973191799620763],[-0.3139482396702416,-0.5335038466766369]]},{"name":"u","qubits":[1],"real":[[0.7591998186451752,0.0],[0.0,0.7591998186451752]],"imag":[[0.6508576152808947,0.0],[0.0,-0.6508576152808947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8280523044145436,0.0],[0.0,0.8280523044145436]],"imag":[[-0.5606508549478578,0.0],[0.0,0.5606508549478578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7419618262308634,-0.0866099933511902],[0.47767447074234715,-0.5065643027927865]],"imag":[[0.11469485737826178,-0.6548560507156127],[-0.4562508499807544,-0.5541253188845605]]},{"name":"u","qubits":[4],"real":[[0.9871878314785033,0.0],[0.0,0.9871878314785033]],"imag":[[0.15956248111874569,0.0],[0.0,-0.15956248111874569]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9973921377781733,0.0],[0.0,0.9973921377781733]],"imag":[[-0.07217287231561012,0.0],[0.0,0.07217287231561012]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993814772871363,0.0],[0.0,0.9993814772871363]],"imag":[[0.035166217530193736,0.0],[0.0,-0.035166217530193736]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999742573077307,0.0],[0.0,0.9999742573077307]],"imag":[[0.00717528548925328,0.0],[0.0,-0.00717528548925328]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9990993821678792,0.0],[0.0,0.9990993821678792]],"imag":[[-0.04243140996669999,0.0],[0.0,0.04243140996669999]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9368214764464733,0.0],[0.0,0.9368214764464733]],"imag":[[-0.3498078347731079,0.0],[0.0,0.3498078347731079]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9969910235756654,0.0],[0.0,0.9969910235756654]],"imag":[[-0.07751708785517628,0.0],[0.0,0.07751708785517628]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9407712589654555,0.0],[0.0,0.9407712589654555]],"imag":[[0.3390419418074286,0.0],[0.0,-0.3390419418074286]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.999527122842545,0.0],[0.0,0.999527122842545]],"imag":[[-0.030749482956695273,0.0],[0.0,0.030749482956695273]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951665875842917,0.0],[0.0,0.9951665875842917]],"imag":[[0.09820113520645472,0.0],[0.0,-0.09820113520645472]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9891982420099524,0.0],[0.0,0.9891982420099524]],"imag":[[-0.14658389408260214,0.0],[0.0,0.14658389408260214]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9645456749899249,0.0],[0.0,0.9645456749899249]],"imag":[[0.26391597310172427,0.0],[0.0,-0.26391597310172427]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999518154377399,0.0],[0.0,0.9999518154377399]],"imag":[[0.009816659450556342,0.0],[0.0,-0.009816659450556342]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.998112107301081,0.0],[0.0,0.998112107301081]],"imag":[[-0.0614184114007789,0.0],[0.0,0.0614184114007789]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9794331545251544,0.0],[0.0,0.9794331545251544]],"imag":[[-0.201768916874986,0.0],[0.0,0.201768916874986]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8661808572663984,0.0],[0.0,0.8661808572663984]],"imag":[[-0.49973064995580097,0.0],[0.0,0.49973064995580097]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.5954166382748906,0.750925683377119],[0.4250786193352657,0.5064441109768372]],"imag":[[0.2679556801757149,-0.09894138856719878],[-0.6268867104278275,-0.4121111283742317]]},{"name":"u","qubits":[1],"real":[[0.9682545105781029,0.0],[0.0,0.9682545105781029]],"imag":[[-0.24996640323283129,0.0],[0.0,0.24996640323283129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5624354492016225,0.0],[0.0,0.5624354492016225]],"imag":[[-0.8268411972569879,0.0],[0.0,0.8268411972569879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4346810811875208,-0.21203807563624644],[0.2496919046317202,0.897242421971026]],"imag":[[-0.7857679302090651,0.3855657816677817],[-0.3623190172679237,0.03653653928544931]]},{"name":"u","qubits":[1],"real":[[0.7671851236338718,-0.6414257447864724],[0.6414257447864724,0.7671851236338718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8889250785857732,0.4580526221530415],[-0.4580526221530415,0.8889250785857732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.162875687919137,-0.6444430579662916],[0.648437272296901,0.40490959985393754]],"imag":[[0.4116689778010631,-0.6234527311995279],[0.6192973977801388,-0.17901969987972932]]},{"name":"u","qubits":[1],"real":[[0.9112439982251981,0.0],[0.0,0.9112439982251981]],"imag":[[0.4118669393123891,0.0],[0.0,-0.4118669393123891]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9609524852883617,0.0],[0.0,0.9609524852883617]],"imag":[[0.27671342760719253,0.0],[0.0,-0.27671342760719253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5593691327348385,-0.31703110177156496],[-0.5036703356751129,0.35895977733060797]],"imag":[[0.4923815092007353,0.5866497279042993],[0.4370158071530137,-0.6530553234742671]]},{"name":"u","qubits":[2],"real":[[0.9793320823587737,0.0],[0.0,0.9793320823587737]],"imag":[[-0.20225892430948064,0.0],[0.0,0.20225892430948064]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8373156048612884,0.0],[0.0,0.8373156048612884]],"imag":[[0.5467198348841705,0.0],[0.0,-0.5467198348841705]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8071637556351322,0.0],[0.0,0.8071637556351322]],"imag":[[0.59032759683839,0.0],[0.0,-0.59032759683839]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9978675857725258,0.0],[0.0,0.9978675857725258]],"imag":[[0.06527083011967068,0.0],[0.0,-0.06527083011967068]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8018378335546938,0.14924505577198965],[0.1069978836187186,0.4767208192758912]],"imag":[[0.5749929219639864,-0.06453790900895606],[0.12243643768399891,0.8638854276449455]]},{"name":"u","qubits":[1],"real":[[0.8812966825089568,0.0],[0.0,0.8812966825089568]],"imag":[[-0.47256338982056895,0.0],[0.0,0.47256338982056895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7877417059673693,0.0],[0.0,0.7877417059673693]],"imag":[[0.6160056855903351,0.0],[0.0,-0.6160056855903351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6382392347058115,0.31172943581775137],[0.6218462363032171,0.1331248095947205]],"imag":[[-0.4240187762613913,-0.5618572020582087],[0.16175912665273576,-0.7545985876016712]]},{"name":"u","qubits":[1],"real":[[0.6363781792020019,-0.7713772183799213],[0.7713772183799213,0.6363781792020019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9610711380436484,0.2763010452739664],[-0.2763010452739664,0.9610711380436484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4751029166064552,0.1703886769287509],[0.2105505201282076,-0.8791337519316645]],"imag":[[-0.8318740990065874,-0.23071714459157108],[-0.19475928863024575,-0.3806062849987318]]},{"name":"u","qubits":[1],"real":[[0.92080585905754,0.0],[0.0,0.92080585905754]],"imag":[[0.3900212429154416,0.0],[0.0,-0.3900212429154416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8224392742559664,0.0],[0.0,0.8224392742559664]],"imag":[[-0.5688529161051381,0.0],[0.0,0.5688529161051381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6370542395757912,0.1739760520884805],[0.1626834744716784,-0.04893764063946543]],"imag":[[0.6170975437203817,-0.4278841556689009],[-0.43230383355529556,-0.8855803689986924]]},{"name":"u","qubits":[2],"real":[[0.7475238303917368,-0.6642349907950243],[0.6642349907950243,0.7475238303917368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9760588815577996,0.21750645905843188],[-0.21750645905843188,0.9760588815577996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996624088100748,-0.08210010363789161],[0.08210010363789161,0.996624088100748]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.907035855585025,0.42105338935002257],[-0.42105338935002257,0.907035855585025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20469551694406501,-0.6322944637787511],[-0.05190496868167225,0.44347921964341497]],"imag":[[-0.6611987406847765,0.348022530498543],[-0.719876270539613,-0.531422817617573]]},{"name":"u","qubits":[1],"real":[[0.9593013497181514,0.0],[0.0,0.9593013497181514]],"imag":[[0.2823843487676558,0.0],[0.0,-0.2823843487676558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6891310323592508,0.0],[0.0,0.6891310323592508]],"imag":[[-0.7246367505443491,0.0],[0.0,0.7246367505443491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4824325833225571,0.44998709302052414],[0.4451167818080219,0.43675609273110283]],"imag":[[0.748441843060407,-0.0678618170991861],[0.09468189192203065,0.7759835728655567]]},{"name":"u","qubits":[1],"real":[[0.5896551122249827,-0.8076551545226113],[0.8076551545226113,0.5896551122249827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9861110644156938,0.1660872320106132],[-0.1660872320106132,0.9861110644156938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17249431533629514,0.4448356098622487],[0.3927596360252439,0.3508615954187141]],"imag":[[0.8565353469593981,0.19675922032852106],[-0.28693689009105083,0.8001894964784455]]},{"name":"u","qubits":[1],"real":[[0.8897132332549363,0.0],[0.0,0.8897132332549363]],"imag":[[0.4565198380914538,0.0],[0.0,-0.4565198380914538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8210276829517703,0.0],[0.0,0.8210276829517703]],"imag":[[0.5708883812330107,0.0],[0.0,-0.5708883812330107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7419698319347701,0.40370375053798563],[-0.09099184094336644,0.24132167298695717]],"imag":[[0.5326582140880205,-0.052718851133282396],[-0.3968330635733197,-0.8809130800956054]]},{"name":"u","qubits":[2],"real":[[0.7962975163167528,0.0],[0.0,0.7962975163167528]],"imag":[[-0.604905170673694,0.0],[0.0,0.604905170673694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779539021736805,0.0],[0.0,0.9779539021736805]],"imag":[[0.2088208926886179,0.0],[0.0,-0.2088208926886179]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9677971366037177,0.0],[0.0,0.9677971366037177]],"imag":[[0.25173140920760145,0.0],[0.0,-0.25173140920760145]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7347769190892078,0.0],[0.0,0.7347769190892078]],"imag":[[0.6783088376055347,0.0],[0.0,-0.6783088376055347]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.49672853027944214,-0.35518752720013635],[-0.4665454353997908,-0.30597152502741976]],"imag":[[-0.724152579700838,0.32047718957907],[0.10582610843580358,-0.8231145833681653]]},{"name":"u","qubits":[1],"real":[[0.7433472333601637,0.0],[0.0,0.7433472333601637]],"imag":[[-0.6689057412339875,0.0],[0.0,0.6689057412339875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.960010303059779,0.0],[0.0,0.960010303059779]],"imag":[[-0.27996467280546555,0.0],[0.0,0.27996467280546555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9752898120371665,-0.19433365741476344],[0.1106655487980642,-0.5562789312872126]],"imag":[[-0.10310378453199676,-0.02034260916130034],[0.16103579869367973,-0.807696947161662]]},{"name":"u","qubits":[1],"real":[[0.540234381971865,-0.8415145943686758],[0.8415145943686758,0.540234381971865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9011064224414437,0.4335979882734496],[-0.4335979882734496,0.9011064224414437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3006475183686731,0.8555569622511299],[-0.4635141139385889,-0.11152823273843064]],"imag":[[-0.4036059662658194,-0.12139018921235509],[-0.7292927806259418,0.4907628343801617]]},{"name":"u","qubits":[1],"real":[[0.9763670341102794,0.0],[0.0,0.9763670341102794]],"imag":[[0.21611898274491434,0.0],[0.0,-0.21611898274491434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.34499245520147925,0.0],[0.0,0.34499245520147925]],"imag":[[0.9386054580355131,0.0],[0.0,-0.9386054580355131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3014464786591877,0.42208365690506533],[-0.25718242724279977,-0.3962227848380907]],"imag":[[0.6475641654149298,-0.5582437270118568],[0.650882378999419,0.5943204797083024]]},{"name":"u","qubits":[3],"real":[[0.9801975849443417,0.0],[0.0,0.9801975849443417]],"imag":[[0.19802195451333185,0.0],[0.0,-0.19802195451333185]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987576343093828,0.0],[0.0,0.9987576343093828]],"imag":[[-0.04983159548645017,0.0],[0.0,0.04983159548645017]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9936531298159073,0.0],[0.0,0.9936531298159073]],"imag":[[0.11248758868004843,0.0],[0.0,-0.11248758868004843]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9381409934415109,0.0],[0.0,0.9381409934415109]],"imag":[[0.34625348579411425,0.0],[0.0,-0.34625348579411425]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7858377197897538,0.0],[0.0,0.7858377197897538]],"imag":[[0.6184327596074131,0.0],[0.0,-0.6184327596074131]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9939077702949974,0.0],[0.0,0.9939077702949974]],"imag":[[0.11021499057399813,0.0],[0.0,-0.11021499057399813]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9978879776300469,0.0],[0.0,0.9978879776300469]],"imag":[[0.0649583258821773,0.0],[0.0,-0.0649583258821773]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978900761299304,0.0],[0.0,0.9978900761299304]],"imag":[[0.06492608074881553,0.0],[0.0,-0.06492608074881553]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3118277211768439,0.8494783360297687],[-0.9150376417393355,0.32618561830438153]],"imag":[[-0.10317688931187996,-0.41292197620576654],[-0.23414550180965668,0.03853492693398684]]},{"name":"u","qubits":[1],"real":[[0.8033731370450313,0.0],[0.0,0.8033731370450313]],"imag":[[-0.59547594634412,0.0],[0.0,0.59547594634412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7842890342920614,0.0],[0.0,0.7842890342920614]],"imag":[[0.6203956082123936,0.0],[0.0,-0.6203956082123936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9516031734495511,-0.04898808716499665],[0.10003787234211735,-0.48868974243689206]],"imag":[[-0.28924365464844554,-0.09159517368436476],[0.027963058194991616,-0.8662521729326913]]},{"name":"u","qubits":[1],"real":[[0.9052346006140518,-0.4249121295645936],[0.4249121295645936,0.9052346006140518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9576213134135445,0.2880302416346554],[-0.2880302416346554,0.9576213134135445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12636485245901583,0.6924585379214419],[0.018680590704256306,-0.11508156624092243]],"imag":[[-0.28447954434909795,0.6508490502179747],[-0.9501338581699323,-0.2892281455902853]]},{"name":"u","qubits":[1],"real":[[0.9810530717330535,0.0],[0.0,0.9810530717330535]],"imag":[[-0.19373918148671,0.0],[0.0,0.19373918148671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6804057150808976,0.0],[0.0,0.6804057150808976]],"imag":[[-0.7328356315608926,0.0],[0.0,0.7328356315608926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30226726420634553,-0.3244517900873142],[0.6052627848223897,0.41889088248773454]],"imag":[[-0.7354618413445304,0.5123098835904509],[0.03724704316277659,0.6758698452019613]]},{"name":"u","qubits":[2],"real":[[0.9289088818297154,0.0],[0.0,0.9289088818297154]],"imag":[[-0.3703083704939274,0.0],[0.0,0.3703083704939274]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999588984381571,0.0],[0.0,0.9999588984381571]],"imag":[[0.009066500667148026,0.0],[0.0,-0.009066500667148026]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9601685655204532,0.0],[0.0,0.9601685655204532]],"imag":[[0.2794214125409777,0.0],[0.0,-0.2794214125409777]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6697276638606963,0.0],[0.0,0.6697276638606963]],"imag":[[-0.7426067978814187,0.0],[0.0,0.7426067978814187]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45117685020039616,0.5682626646247383],[-0.29766042989707736,0.38408686394489694]],"imag":[[0.6876184516685412,0.0264170165196535],[-0.4847871525130331,-0.7272255263511912]]},{"name":"u","qubits":[1],"real":[[0.8163712756890038,0.0],[0.0,0.8163712756890038]],"imag":[[-0.5775274367767375,0.0],[0.0,0.5775274367767375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6691360482990365,0.0],[0.0,0.6691360482990365]],"imag":[[0.7431399254963694,0.0],[0.0,-0.7431399254963694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8066839379288688,0.15930468634552292],[0.06337615232202641,0.8459584788719055]],"imag":[[-0.2848120351957512,-0.4927120313160431],[0.5139324782615728,-0.1273229088950798]]},{"name":"u","qubits":[1],"real":[[0.6695585369563724,-0.7427592918226215],[0.7427592918226215,0.6695585369563724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7842436158703776,0.6204530207570558],[-0.6204530207570558,0.7842436158703776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5895464827803504,0.3837754421797071],[-0.18623833667393655,-0.7393067432586009]],"imag":[[-0.5261043477586725,-0.4778761030753792],[-0.5839216059229747,0.2788841685388779]]},{"name":"u","qubits":[1],"real":[[0.9629983038680988,0.0],[0.0,0.9629983038680988]],"imag":[[-0.26950745211805344,0.0],[0.0,0.26950745211805344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8002968592593461,0.0],[0.0,0.8002968592593461]],"imag":[[-0.5996039835254818,0.0],[0.0,0.5996039835254818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41018597745312957,-0.603497961610598],[0.35723733514244116,-0.7864447502813482]],"imag":[[-0.6754360025498455,-0.10641372417202039],[0.49791079195035837,-0.0772721450110091]]},{"name":"u","qubits":[2],"real":[[0.7084483842147217,-0.7057626278739546],[0.7057626278739546,0.7084483842147217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9902659815186572,0.13918795151481525],[-0.13918795151481525,0.9902659815186572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992919791862889,-0.037623667204960465],[0.037623667204960465,0.9992919791862889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8757533577253377,0.48275879736447747],[-0.48275879736447747,0.8757533577253377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5060437816542044,-0.38083560086045004],[0.3305852727924907,-0.12791639792826764]],"imag":[[-0.7731923076547925,-0.03252063267878808],[-0.19185078536530228,0.9151743269500564]]},{"name":"u","qubits":[1],"real":[[0.9862048994311927,0.0],[0.0,0.9862048994311927]],"imag":[[-0.16552914044938172,0.0],[0.0,0.16552914044938172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36119103527493657,0.0],[0.0,0.36119103527493657]],"imag":[[0.9324918423434168,0.0],[0.0,-0.9324918423434168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31292281895693486,-0.2780869549857164],[0.27166836734345506,-0.731337015500975]],"imag":[[-0.905919130479329,-0.06369838203905892],[0.08709843048277793,0.6194806948973512]]},{"name":"u","qubits":[1],"real":[[0.7920991347367943,-0.6103924645252609],[0.6103924645252609,0.7920991347367943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9433588617980481,0.3317741066856955],[-0.3317741066856955,0.9433588617980481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6531142242142136,0.0782105437482865],[-0.7498712004856256,-0.036729898752273074]],"imag":[[0.013795638724712424,-0.7530833959979737],[0.10461679197666754,-0.652226512843816]]},{"name":"u","qubits":[1],"real":[[0.9768761968682873,0.0],[0.0,0.9768761968682873]],"imag":[[0.21380574359018326,0.0],[0.0,-0.21380574359018326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9632454813198819,0.0],[0.0,0.9632454813198819]],"imag":[[-0.268622677219979,0.0],[0.0,0.268622677219979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3516053429360113,-0.5238706377513673],[-0.3347318110145673,0.8416993059677377]],"imag":[[0.7647631956012925,0.1306540943657146],[0.4236337476729839,-0.005598290889087698]]},{"name":"u","qubits":[2],"real":[[0.9910232589837943,0.0],[0.0,0.9910232589837943]],"imag":[[0.13368956635855817,0.0],[0.0,-0.13368956635855817]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9464846421088298,0.0],[0.0,0.9464846421088298]],"imag":[[0.32274885321580987,0.0],[0.0,-0.32274885321580987]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.4316269299653204,0.0],[0.0,0.4316269299653204]],"imag":[[-0.9020522120857043,0.0],[0.0,0.9020522120857043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9978470168881202,0.0],[0.0,0.9978470168881202]],"imag":[[0.06558453237982063,0.0],[0.0,-0.06558453237982063]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1384904419805321,0.5795845521110495],[-0.7953234048031462,-0.3809213696415623]],"imag":[[-0.4227097507068116,0.6828020292088008],[-0.4118222260997491,0.22969990425112125]]},{"name":"u","qubits":[1],"real":[[0.9863519463583449,0.0],[0.0,0.9863519463583449]],"imag":[[-0.16465065415935856,0.0],[0.0,0.16465065415935856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5691527406676535,0.0],[0.0,0.5691527406676535]],"imag":[[-0.8222318151169405,0.0],[0.0,0.8222318151169405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2956758610670829,0.4064582779548238],[-0.3925227856625189,-0.1791020553384547]],"imag":[[-0.8609556550181561,0.07824840929051677],[0.13136593169552457,0.8925196403996072]]},{"name":"u","qubits":[1],"real":[[0.8410540024902836,-0.5409511668303101],[0.5409511668303101,0.8410540024902836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9280008708242824,0.3725780237069459],[-0.3725780237069459,0.9280008708242824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8812186930641679,-0.041944932443028084],[0.09348267411029104,0.8843424596745336]],"imag":[[-0.07730271917762357,0.464455086358601],[0.4568795183012854,-0.021459483096535656]]},{"name":"u","qubits":[1],"real":[[0.8532353068245228,0.0],[0.0,0.8532353068245228]],"imag":[[0.5215261366298554,0.0],[0.0,-0.5215261366298554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.722333087412234,0.0],[0.0,0.722333087412234]],"imag":[[0.6915453064185382,0.0],[0.0,-0.6915453064185382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7596917889615451,-0.2197094773633409],[-0.4581323464217101,0.3773446331822977]],"imag":[[0.3892667969502519,-0.47230021398812255],[0.2479001809975883,0.7656835385666969]]},{"name":"u","qubits":[3],"real":[[0.8011377850773874,-0.5984799489718079],[0.5984799489718079,0.8011377850773874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9847209552100963,0.17413971508566217],[-0.17413971508566217,0.9847209552100963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9907586000790226,-0.13563700221346459],[0.13563700221346459,0.9907586000790226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9773914961897661,0.21143761059927446],[-0.21143761059927446,0.9773914961897661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999738345278913,-0.02287446128285644],[0.02287446128285644,0.999738345278913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985362620299025,-0.05408635143314554],[0.05408635143314554,0.9985362620299025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998854367876219,0.015136489025746802],[-0.015136489025746802,0.9998854367876219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8998227584148755,0.43625566293017304],[-0.43625566293017304,0.8998227584148755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2742705866232325,0.7687755073378053],[0.6258996416892961,-0.22997655415176443]],"imag":[[-0.16735993600766552,-0.5529471190361318],[0.7106447323846625,-0.22437577277331533]]},{"name":"u","qubits":[1],"real":[[0.9700449376763248,0.0],[0.0,0.9700449376763248]],"imag":[[0.24292554186115353,0.0],[0.0,-0.24292554186115353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.389102188762241,0.0],[0.0,0.389102188762241]],"imag":[[-0.921194597628771,0.0],[0.0,0.921194597628771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37347688882204566,-0.4930795301047709],[0.502545376249975,-0.35456902643470284]],"imag":[[0.6989154870070536,-0.3590330521402683],[-0.3456592257517066,-0.70869503311061]]},{"name":"u","qubits":[1],"real":[[0.7906616708132546,-0.6122533154722747],[0.6122533154722747,0.7906616708132546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9556946165311672,0.29435998358021637],[-0.29435998358021637,0.9556946165311672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3176454954351087,-0.47762362449109513],[0.8982875985807506,0.04450573082856112]],"imag":[[-0.2937994972090751,0.7646298895527618],[0.07656751860617389,0.4303905729148079]]},{"name":"u","qubits":[1],"real":[[0.9993015972231705,0.0],[0.0,0.9993015972231705]],"imag":[[-0.0373673358325198,0.0],[0.0,0.0373673358325198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6858894877664076,0.0],[0.0,0.6858894877664076]],"imag":[[0.7277057170117156,0.0],[0.0,-0.7277057170117156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07254677393572861,-0.1271914911134265],[-0.22061835810355335,0.965325518383947]],"imag":[[-0.9686901180818555,-0.20049624762180138],[-0.08777220966668098,-0.10849065782215533]]},{"name":"u","qubits":[2],"real":[[0.9966106150101959,0.0],[0.0,0.9966106150101959]],"imag":[[0.08226349159255932,0.0],[0.0,-0.08226349159255932]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9332673473539265,0.0],[0.0,0.9332673473539265]],"imag":[[0.35918248615845055,0.0],[0.0,-0.35918248615845055]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.4832040462006726,0.0],[0.0,0.4832040462006726]],"imag":[[-0.8755077668046688,0.0],[0.0,0.8755077668046688]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9890899163111676,0.0],[0.0,0.9890899163111676]],"imag":[[0.14731305933815703,0.0],[0.0,-0.14731305933815703]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.010948122680896883,-0.18992434558881222],[-0.9126934235362195,0.26062200498585086]],"imag":[[-0.2614824123691711,-0.9462747114786618],[-0.31384359363399106,0.023855479156626315]]},{"name":"u","qubits":[1],"real":[[0.8753191478619763,0.0],[0.0,0.8753191478619763]],"imag":[[0.48354564353965973,0.0],[0.0,-0.48354564353965973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6916658026022366,0.0],[0.0,0.6916658026022366]],"imag":[[0.7222177078351124,0.0],[0.0,-0.7222177078351124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7739374197199242,-0.36060973688674786],[0.4037647272899039,-0.914245359365807]],"imag":[[0.4867245509584755,0.18460958673375222],[-0.03307758830455724,-0.005944831919399041]]},{"name":"u","qubits":[1],"real":[[0.6593141736006922,-0.7518675551513286],[0.7518675551513286,0.6593141736006922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9211842704554293,0.38912663731168357],[-0.38912663731168357,0.9211842704554293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5340455954984404,-0.6030952764936284],[-0.18512736845170347,0.4024631805805341]],"imag":[[0.08250967524455355,0.5867397573804155],[-0.820801628208608,0.36060495401095916]]},{"name":"u","qubits":[1],"real":[[0.9138026204484279,0.0],[0.0,0.9138026204484279]],"imag":[[-0.40615855384515365,0.0],[0.0,0.40615855384515365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.759812561618499,0.0],[0.0,0.759812561618499]],"imag":[[-0.6501421930675895,0.0],[0.0,0.6501421930675895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6702812520188457,-0.2751909476999064],[-0.35133378396124476,0.4904974274376485]],"imag":[[-0.6050615349247778,0.3299901884155775],[-0.24736239486630598,-0.7581481989232237]]},{"name":"u","qubits":[2],"real":[[0.7036181134138848,-0.7105783211412275],[0.7105783211412275,0.7036181134138848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9710780132901157,0.23876241769701118],[-0.23876241769701118,0.9710780132901157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998212777625912,0.01890535726135135],[-0.01890535726135135,0.9998212777625912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9227300388644138,0.38544685155968944],[-0.38544685155968944,0.9227300388644138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7333448030700088,0.608768567049615],[-0.30091508755251545,-0.5433522458068065]],"imag":[[0.06102860933106012,-0.29644854600028836],[-0.6065731767368129,-0.4962735418329017]]},{"name":"u","qubits":[1],"real":[[0.9121967187256395,0.0],[0.0,0.9121967187256395]],"imag":[[-0.4097525428184389,0.0],[0.0,0.4097525428184389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7817668862552117,0.0],[0.0,0.7817668862552117]],"imag":[[-0.6235707943408116,0.0],[0.0,0.6235707943408116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6598567099154398,-0.3656939754218047],[0.010240763868422953,0.022561250230099507]],"imag":[[-0.5862894530368111,-0.29516387986602355],[-0.4698392559086129,0.8824042102974616]]},{"name":"u","qubits":[1],"real":[[0.6131193975962174,-0.7899902558204446],[0.7899902558204446,0.6131193975962174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9004880365226978,0.4348807837551534],[-0.4348807837551534,0.9004880365226978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3413616978043447,-0.814505665027313],[0.5117370188490165,0.20007517179772716]],"imag":[[-0.20647693386379687,0.4212125220037444],[0.7608972930651428,0.3451528046760878]]},{"name":"u","qubits":[1],"real":[[0.8280714748873953,0.0],[0.0,0.8280714748873953]],"imag":[[-0.5606225401085956,0.0],[0.0,0.5606225401085956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6876799644278483,0.0],[0.0,0.6876799644278483]],"imag":[[-0.7260139575273421,0.0],[0.0,0.7260139575273421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6801259404870845,-0.268581940881792],[-0.023609017218418106,0.5352774092323385]],"imag":[[-0.2720623222669426,-0.625519415295358],[0.6803333096249642,-0.5000672927579236]]},{"name":"u","qubits":[2],"real":[[0.9792976812695889,0.0],[0.0,0.9792976812695889]],"imag":[[-0.20242542197067706,0.0],[0.0,0.20242542197067706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9634379082728981,0.0],[0.0,0.9634379082728981]],"imag":[[-0.26793170193678617,0.0],[0.0,0.26793170193678617]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7999855660476972,0.0],[0.0,0.7999855660476972]],"imag":[[-0.6000192447874863,0.0],[0.0,0.6000192447874863]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9956833272476194,0.0],[0.0,0.9956833272476194]],"imag":[[-0.09281547199206575,0.0],[0.0,0.09281547199206575]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18579096654921162,0.4479704618904011],[-0.6213397361926921,0.4819906124778781]],"imag":[[0.7566391305611521,0.438521844525532],[-0.08316174048424979,-0.612132425730598]]},{"name":"u","qubits":[1],"real":[[0.8545867568710376,0.0],[0.0,0.8545867568710376]],"imag":[[0.5193086509780499,0.0],[0.0,-0.5193086509780499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6361328013311539,0.0],[0.0,0.6361328013311539]],"imag":[[0.7715795869970762,0.0],[0.0,-0.7715795869970762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7186297236741079,0.5179158860983817],[-0.58563956645315,-0.8084162150412671]],"imag":[[0.3729514767039485,-0.27611890772518105],[-0.03879193835045746,-0.044550050302245466]]},{"name":"u","qubits":[1],"real":[[0.7557321085780841,-0.6548808899823867],[0.6548808899823867,0.7557321085780841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9588904742560335,0.2837764232296954],[-0.2837764232296954,0.9588904742560335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7567396986029623,-0.04729392443643112],[-0.028759390372428438,0.4771443914254317]],"imag":[[-0.6505405140473175,-0.0436503476819075],[0.05757573800444544,-0.8764651513836154]]},{"name":"u","qubits":[1],"real":[[0.6779222296037516,0.0],[0.0,0.6779222296037516]],"imag":[[-0.735133627722932,0.0],[0.0,0.735133627722932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8669884471151974,0.0],[0.0,0.8669884471151974]],"imag":[[-0.49832823777985796,0.0],[0.0,0.49832823777985796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9954764523818589,-0.04991070633693201],[0.04140736403226173,-0.8258508854667616]],"imag":[[0.08074148301161374,0.00404562322301954],[0.028158051747481698,-0.5616608133913665]]},{"name":"u","qubits":[3],"real":[[0.9978893857772061,0.0],[0.0,0.9978893857772061]],"imag":[[-0.06493669034675421,0.0],[0.0,0.06493669034675421]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.931650564319791,0.0],[0.0,0.931650564319791]],"imag":[[0.36335550911279013,0.0],[0.0,-0.36335550911279013]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9527029729770486,0.0],[0.0,0.9527029729770486]],"imag":[[0.30390301953204246,0.0],[0.0,-0.30390301953204246]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994261068933754,0.0],[0.0,0.9994261068933754]],"imag":[[0.03387413260810373,0.0],[0.0,-0.03387413260810373]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9744970803388077,0.0],[0.0,0.9744970803388077]],"imag":[[-0.2244001791691339,0.0],[0.0,0.2244001791691339]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9809895430209338,0.0],[0.0,0.9809895430209338]],"imag":[[0.19406060002890715,0.0],[0.0,-0.19406060002890715]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9441355120061813,0.0],[0.0,0.9441355120061813]],"imag":[[0.3295574835576124,0.0],[0.0,-0.3295574835576124]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9591541093946964,0.0],[0.0,0.9591541093946964]],"imag":[[0.28288406535410743,0.0],[0.0,-0.28288406535410743]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.9473761830997584,0.2186230382909316],[0.27300019210043897,-0.9279130252505589]],"imag":[[0.06810370223870785,0.22370565608664694],[-0.15267988914666666,-0.20282298719237704]]},{"name":"u","qubits":[1],"real":[[0.7603831028349127,0.0],[0.0,0.7603831028349127]],"imag":[[0.649474816234741,0.0],[0.0,-0.649474816234741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7910485825675326,0.0],[0.0,0.7910485825675326]],"imag":[[-0.6117533326577776,0.0],[0.0,0.6117533326577776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.774184693935267,0.5777359204935189],[0.5439888894105409,-0.5807136304903884]],"imag":[[-0.2514273388228306,0.060361901397597215],[0.20371166183287936,-0.5703940097808231]]},{"name":"u","qubits":[1],"real":[[0.738201762571486,-0.6745799861664675],[0.6745799861664675,0.738201762571486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9579682015630403,0.28687440595855584],[-0.28687440595855584,0.9579682015630403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26628985872081484,-0.9544310456355323],[-0.4743185989872535,0.22259166862851254]],"imag":[[-0.11829017799267011,-0.06448661923202564],[-0.8307340197606452,0.18803139132672375]]},{"name":"u","qubits":[1],"real":[[0.8481195446939742,0.0],[0.0,0.8481195446939742]],"imag":[[-0.5298049055153093,0.0],[0.0,0.5298049055153093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8915420333978447,0.0],[0.0,0.8915420333978447]],"imag":[[0.45293796781108614,0.0],[0.0,-0.45293796781108614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8143910733090662,0.38409778771437253],[-0.17839291554683406,-0.36356634448915254]],"imag":[[-0.3974769794736989,0.17677137770549],[0.3833473596957103,0.8300845033198864]]},{"name":"u","qubits":[2],"real":[[0.998924643517834,0.0],[0.0,0.998924643517834]],"imag":[[-0.046363310632094916,0.0],[0.0,0.046363310632094916]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9923884783148743,0.0],[0.0,0.9923884783148743]],"imag":[[-0.12314669345089299,0.0],[0.0,0.12314669345089299]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9585188289398342,0.0],[0.0,0.9585188289398342]],"imag":[[-0.28502921704240936,0.0],[0.0,0.28502921704240936]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8379643913797378,0.0],[0.0,0.8379643913797378]],"imag":[[-0.5457249112690254,0.0],[0.0,0.5457249112690254]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4940935869495691,0.14632737710143512],[0.2581624387282584,-0.19261759031835277]],"imag":[[0.7826371200015697,-0.3491976008531146],[0.27695274138530385,0.9052887926893801]]},{"name":"u","qubits":[1],"real":[[0.8788424034239964,0.0],[0.0,0.8788424034239964]],"imag":[[-0.477112177526348,0.0],[0.0,0.477112177526348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5992977205776072,0.0],[0.0,0.5992977205776072]],"imag":[[-0.800526228246448,0.0],[0.0,0.800526228246448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7818177277687919,0.35478706950280525],[0.3507894557771288,0.7553118742024595]],"imag":[[-0.5078362116460919,0.07063680344551462],[-0.08837522505190282,-0.5464801460267151]]},{"name":"u","qubits":[1],"real":[[0.7191480318500943,-0.6948568977035025],[0.6948568977035025,0.7191480318500943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8912281292423269,0.4535553126656355],[-0.4535553126656355,0.8912281292423269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5934853297824093,-0.4728527354984912],[-0.7225472762401837,0.5801791613804793]],"imag":[[0.3291344698856618,0.5620106356624788],[0.13179946002939946,-0.3520603309572016]]},{"name":"u","qubits":[1],"real":[[0.8264015906366698,0.0],[0.0,0.8264015906366698]],"imag":[[-0.5630811762021369,0.0],[0.0,0.5630811762021369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6300401717993177,0.0],[0.0,0.6300401717993177]],"imag":[[0.7765625421813018,0.0],[0.0,-0.7765625421813018]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.869514634841928,0.1261526754089853],[0.0605357652198571,-0.9226941664667077]],"imag":[[-0.3418396550299005,-0.3334298314966768],[-0.35131947166929633,-0.1467839402780858]]},{"name":"u","qubits":[2],"real":[[0.6462960219897563,-0.7630867918921258],[0.7630867918921258,0.6462960219897563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9800708641112926,0.19864818478945173],[-0.19864818478945173,0.9800708641112926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998817478855904,-0.015378239341898144],[0.015378239341898144,0.9998817478855904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9442487235982442,0.3292329691617876],[-0.3292329691617876,0.9442487235982442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6951649748811177,0.1097159729540441],[0.024215908964880156,-0.7136395629986524]],"imag":[[0.1924346850388136,-0.6838691066068824],[0.6921908258894742,0.10490006878236384]]},{"name":"u","qubits":[1],"real":[[0.8953068447363176,0.0],[0.0,0.8953068447363176]],"imag":[[-0.4454499453005906,0.0],[0.0,0.4454499453005906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8879345514199474,0.0],[0.0,0.8879345514199474]],"imag":[[-0.459969816830036,0.0],[0.0,0.459969816830036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6427370621124564,-0.007514905168162833],[0.46238337395355683,0.011829631803850216]],"imag":[[-0.48602311398105635,-0.5921267836059426],[0.3699624537091981,-0.8057229413068615]]},{"name":"u","qubits":[1],"real":[[0.7324266287106266,-0.680845969038215],[0.680845969038215,0.7324266287106266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8919311122212826,0.452171307196405],[-0.452171307196405,0.8919311122212826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7291309936349686,0.28294074714876066],[0.29748300157408325,-0.13435388975149318]],"imag":[[0.5975994194802904,0.17659972129254392],[0.1508203956107299,0.9331163402014461]]},{"name":"u","qubits":[1],"real":[[0.6401915109938446,0.0],[0.0,0.6401915109938446]],"imag":[[0.7682153534337999,0.0],[0.0,-0.7682153534337999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8993802478402386,0.0],[0.0,0.8993802478402386]],"imag":[[0.43716721033813943,0.0],[0.0,-0.43716721033813943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8523389236504688,-0.4774944659710346],[0.0417722709449118,-0.46061689385580856]],"imag":[[-0.15624582561998784,0.14527434795491165],[0.4973536755537182,-0.7339798879315007]]},{"name":"u","qubits":[2],"real":[[0.978013275912175,0.0],[0.0,0.978013275912175]],"imag":[[-0.2085426386606247,0.0],[0.0,0.2085426386606247]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9756437236700501,0.0],[0.0,0.9756437236700501]],"imag":[[-0.21936117355457171,0.0],[0.0,0.21936117355457171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9222914493644355,0.0],[0.0,0.9222914493644355]],"imag":[[-0.38649512600969343,0.0],[0.0,0.38649512600969343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6215270799056859,0.0],[0.0,0.6215270799056859]],"imag":[[0.7833926786381854,0.0],[0.0,-0.7833926786381854]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19671657999210507,0.6568539543726628],[-0.7349193064533339,0.3555546641219181]],"imag":[[-0.5891258016522227,-0.4275234024107113],[0.27226272235836046,0.5092617243002997]]},{"name":"u","qubits":[1],"real":[[0.899577507333819,0.0],[0.0,0.899577507333819]],"imag":[[0.4367611570401755,0.0],[0.0,-0.4367611570401755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46524146786577203,0.0],[0.0,0.46524146786577203]],"imag":[[-0.8851838094871041,0.0],[0.0,0.8851838094871041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7829783139191437,-0.06661003808568726],[0.02878675942085115,-0.3398778384902777]],"imag":[[0.6162577151824999,0.05229236308107268],[-0.07964113819142389,0.9366491693760248]]},{"name":"u","qubits":[1],"real":[[0.7006199984455499,-0.7135345946610842],[0.7135345946610842,0.7006199984455499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8008904443192912,0.5988109018697374],[-0.5988109018697374,0.8008904443192912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6784285270745464,0.49945174813104526],[0.05198658309370955,0.11104261765898399]],"imag":[[-0.49517666840842045,-0.2123269931126086],[0.5402149534154342,-0.8325471376132658]]},{"name":"u","qubits":[1],"real":[[0.9252875831164105,0.0],[0.0,0.9252875831164105]],"imag":[[0.379266250186583,0.0],[0.0,-0.379266250186583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5881538828598321,0.0],[0.0,0.5881538828598321]],"imag":[[0.8087490402324462,0.0],[0.0,-0.8087490402324462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6833878300891287,0.16176955325623474],[-0.17889609350261887,-0.7574706618998301]],"imag":[[0.6935662139104664,-0.16055401660267332],[-0.14122028302434295,-0.6117934420644439]]}]}

==> anc/matched_benchmark/results/coincident_n4_i2_result.json <==
{
  "case": "coincident_n4_i2",
  "n": 4,
  "generator": 2,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.04,
  "c": 0.04,
  "l": 0.2133333333333333,
  "target_sha256": "2855de8cfe61ee111a6ad251f8f1705b3056e337a7fd7eb498cad7fd79f4a739",
  "target_unitarity_defect": 1.1886800526848634e-15,
  "structured": {
    "raw": {
      "cx": 588,
      "one_qubit": 636,
      "total": 1224
    },
    "optimized": {
      "cx": 566,
      "one_qubit": 569,
      "total": 1135
    },
    "depth": 996,
    "timing_samples": [
      {
        "construction_s": 0.009832399000003988,
        "optimization_s": 0.005059869999968214,
        "total_s": 0.014892268999972202
      },
      {
        "construction_s": 0.0070901859999707995,
        "optimization_s": 0.005673466000018834,
        "total_s": 0.012763651999989634
      },
      {
        "construction_s": 0.007335386000022481,
        "optimization_s": 0.010488408000014715,
        "total_s": 0.017823794000037196
      }
    ],
    "median_construction_s": 0.007335386000022481,
    "median_optimization_s": 0.005673466000018834,
    "median_total_s": 0.014892268999972202,
    "validation_s": 0.014013497000007646,
    "phase_aligned_op_error": 2.8835271849232914e-15,
    "phase_aligned_fro_error": 8.864467788665782e-15,
    "alignment_phase": -5.817885953209996e-17,
    "ordinary_op_error": 2.8644386834339603e-15,
    "unitarity_defect": 4.839019913922351e-15,
    "padding_leakage_op": 5.606464028957642e-16,
    "padding_action_error_op": 2.765612936705222e-15,
    "structure_checks": {
      "generator": 2,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 8.337633971869918e-16,
      "fixed_coordinate_error": 2.4964598091347214e-16,
      "unitarity_error": 1.9864636567806934e-15,
      "reflection_product_error": 2.933144023811323e-15,
      "normal_Schur_error": 1.5072035807004512e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "depth": 1411,
    "timing_samples": [
      {
        "construction_s": 0.03685204900000372,
        "optimization_s": 0.020435363999979472,
        "total_s": 0.05728741299998319
      },
      {
        "construction_s": 0.0364849029999732,
        "optimization_s": 0.007072269999980563,
        "total_s": 0.043557172999953764
      },
      {
        "construction_s": 0.025338872000020274,
        "optimization_s": 0.006845398999985264,
        "total_s": 0.03218427100000554
      }
    ],
    "median_construction_s": 0.0364849029999732,
    "median_optimization_s": 0.007072269999980563,
    "median_total_s": 0.043557172999953764,
    "validation_s": 0.019119791999969493,
    "phase_aligned_op_error": 1.6139084892220928e-14,
    "phase_aligned_fro_error": 4.844732932638766e-14,
    "alignment_phase": 3.321051245792958e-16,
    "ordinary_op_error": 1.6366948457698868e-14,
    "unitarity_defect": 1.1674838555486325e-14,
    "padding_leakage_op": 1.1363953272883586e-14,
    "padding_action_error_op": 1.2518429047311886e-14
  },
  "cx_reduction_fraction": 0.2138888888888889
}

==> anc/matched_benchmark/results/coincident_n4_i2_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.600829594999048,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[0.18202059091701342,-0.0],[-0.0,-0.18202059091701342]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6723506461316182,0.7402328070589653],[-0.7402328070589653,0.6723506461316182]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.6723506461316182,-0.7402328070589653],[0.7402328070589653,0.6723506461316182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9832947190350517,0.0],[0.0,0.9832947190350517]],"imag":[[-0.18202059091701342,0.0],[0.0,0.18202059091701342]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9908880735704821,0.0],[0.0,0.9908880735704821]],"imag":[[-0.13468788236429682,0.0],[0.0,0.13468788236429682]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9979706885774067,0.0],[0.0,0.9979706885774067]],"imag":[[0.06367499305329236,-0.0],[-0.0,-0.06367499305329236]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999575764795825,0.0],[0.0,0.9999575764795825]],"imag":[[-0.009211147652698726,-0.0],[-0.0,0.009211147652698726]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9957478578844544,0.0],[0.0,0.9957478578844544]],"imag":[[0.09212059226101581,-0.0],[-0.0,-0.09212059226101581]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.994744062646323,0.0],[0.0,0.994744062646323]],"imag":[[0.10239262585698405,-0.0],[-0.0,-0.10239262585698405]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9858560166685159,0.0],[0.0,0.9858560166685159]],"imag":[[-0.16759449393845555,-0.0],[-0.0,0.16759449393845555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992738629714005,0.0],[0.0,0.9992738629714005]],"imag":[[-0.03810179499990336,-0.0],[-0.0,0.03810179499990336]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8907927629021611,0.0],[0.0,0.8907927629021611]],"imag":[[-0.45440978594340836,-0.0],[-0.0,0.45440978594340836]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9537210349904268,0.0],[0.0,0.9537210349904268]],"imag":[[0.30069284563618925,-0.0],[-0.0,-0.30069284563618925]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9505668402839359,0.0],[0.0,0.9505668402839359]],"imag":[[0.31052001892408543,-0.0],[-0.0,-0.31052001892408543]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8954352024439579,0.0],[0.0,0.8954352024439579]],"imag":[[-0.4451918667542661,-0.0],[-0.0,0.4451918667542661]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988969140954114,0.0],[0.0,0.9988969140954114]],"imag":[[-0.04695694848118286,-0.0],[-0.0,0.04695694848118286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993527319668187,0.0],[0.0,0.9993527319668187]],"imag":[[-0.03597383925098523,-0.0],[-0.0,0.03597383925098523]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955573765521599,0.0],[0.0,0.9955573765521599]],"imag":[[0.09415683720570106,-0.0],[-0.0,-0.09415683720570106]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9965322361423498,0.0],[0.0,0.9965322361423498]],"imag":[[0.08320758576673219,-0.0],[-0.0,-0.08320758576673219]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,0.021758528425587138],[-0.021758528425587138,0.9997632551963255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,-0.021758528425587165],[0.021758528425587165,0.9997632551963255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,-0.021758528425587165],[0.021758528425587165,0.9997632551963255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,0.021758528425587138],[-0.021758528425587138,0.9997632551963255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7958497351662378,0.6054941775408159],[-0.6054941775408159,0.7958497351662378]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990899783449647,0.13460170563348245],[-0.13460170563348245,0.990899783449647]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.990899783449647,0.13460170563348245],[-0.13460170563348245,0.990899783449647]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999882585598945,-0.0048458995397714245],[0.0048458995397714245,0.9999882585598945]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999882585598945,-0.0048458995397714245],[0.0048458995397714245,0.9999882585598945]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7236174337037007,0.6902012819750991],[-0.6902012819750991,0.7236174337037007]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7236174337037007,0.6902012819750991],[-0.6902012819750991,0.7236174337037007]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.669877001701555,0.74247208876249],[-0.74247208876249,0.669877001701555]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7956963275549384,0.6053774627750406],[-0.6053774627750406,0.7956963275549384]],"imag":[[0.01562546894512639,0.01188808646853745],[0.01188808646853745,-0.01562546894512639]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628297,0.0],[0.0,-0.019633692460628297]]},{"name":"u","qubits":[3],"real":[[0.669877001701555,-0.74247208876249],[0.74247208876249,0.669877001701555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7236174337037007,-0.6902012819750991],[0.6902012819750991,0.7236174337037007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7236174337037007,-0.6902012819750991],[0.6902012819750991,0.7236174337037007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999882585598945,0.0048458995397714245],[-0.0048458995397714245,0.9999882585598945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999882585598945,0.0048458995397714245],[-0.0048458995397714245,0.9999882585598945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7958497351662378,-0.6054941775408159],[0.6054941775408159,0.7958497351662378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990899783449647,-0.13460170563348245],[0.13460170563348245,0.990899783449647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.990899783449647,-0.13460170563348245],[0.13460170563348245,0.990899783449647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7958497351662378,-0.6054941775408159],[0.6054941775408159,0.7958497351662378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,-0.021758528425587138],[0.021758528425587138,0.9997632551963255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,0.021758528425587165],[-0.021758528425587165,0.9997632551963255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,0.021758528425587165],[-0.021758528425587165,0.9997632551963255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997632551963255,-0.021758528425587138],[0.021758528425587138,0.9997632551963255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9965322361423498,0.0],[0.0,0.9965322361423498]],"imag":[[-0.08320758576673219,0.0],[0.0,0.08320758576673219]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955573765521599,0.0],[0.0,0.9955573765521599]],"imag":[[-0.09415683720570106,0.0],[0.0,0.09415683720570106]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993527319668187,0.0],[0.0,0.9993527319668187]],"imag":[[0.03597383925098523,0.0],[0.0,-0.03597383925098523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988969140954114,0.0],[0.0,0.9988969140954114]],"imag":[[0.04695694848118286,0.0],[0.0,-0.04695694848118286]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8954352024439579,0.0],[0.0,0.8954352024439579]],"imag":[[0.4451918667542661,0.0],[0.0,-0.4451918667542661]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9505668402839359,0.0],[0.0,0.9505668402839359]],"imag":[[-0.31052001892408543,0.0],[0.0,0.31052001892408543]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9537210349904268,0.0],[0.0,0.9537210349904268]],"imag":[[-0.30069284563618925,0.0],[0.0,0.30069284563618925]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8907927629021611,0.0],[0.0,0.8907927629021611]],"imag":[[0.45440978594340836,0.0],[0.0,-0.45440978594340836]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9992738629714005,0.0],[0.0,0.9992738629714005]],"imag":[[0.03810179499990336,0.0],[0.0,-0.03810179499990336]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9858560166685159,0.0],[0.0,0.9858560166685159]],"imag":[[0.16759449393845555,0.0],[0.0,-0.16759449393845555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.994744062646323,0.0],[0.0,0.994744062646323]],"imag":[[-0.10239262585698405,0.0],[0.0,0.10239262585698405]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9957478578844544,0.0],[0.0,0.9957478578844544]],"imag":[[-0.09212059226101581,0.0],[0.0,0.09212059226101581]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999575764795825,0.0],[0.0,0.9999575764795825]],"imag":[[0.009211147652698726,0.0],[0.0,-0.009211147652698726]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9979706885774067,0.0],[0.0,0.9979706885774067]],"imag":[[-0.06367499305329236,0.0],[0.0,0.06367499305329236]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.5808375505071557,0.0],[0.0,0.5808375505071557]],"imag":[[-0.814019496032403,0.0],[0.0,0.814019496032403]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.855289300126729,0.0],[0.0,0.855289300126729]],"imag":[[-0.5181507628950575,-0.0],[-0.0,0.5181507628950575]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9748611070589303,0.0],[0.0,0.9748611070589303]],"imag":[[-0.22281342406559984,-0.0],[-0.0,0.22281342406559984]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9937782589218744,0.0],[0.0,0.9937782589218744]],"imag":[[0.1113767125309768,-0.0],[-0.0,-0.1113767125309768]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8940174960262894,0.0],[0.0,0.8940174960262894]],"imag":[[0.4480320488524047,-0.0],[-0.0,-0.4480320488524047]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9933104616961655,0.0],[0.0,0.9933104616961655]],"imag":[[0.11547435509649089,-0.0],[-0.0,-0.11547435509649089]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999726021994937,0.0],[0.0,0.9999726021994937]],"imag":[[-0.007402354380414883,-0.0],[-0.0,0.007402354380414883]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9890609429207792,0.0],[0.0,0.9890609429207792]],"imag":[[0.1475074614677479,-0.0],[-0.0,-0.1475074614677479]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9976941092302191,0.0],[0.0,0.9976941092302191]],"imag":[[-0.06787093934313733,-0.0],[-0.0,0.06787093934313733]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9596528104985774,0.0],[0.0,0.9596528104985774]],"imag":[[0.2811876300660851,-0.0],[-0.0,-0.2811876300660851]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8771015963806895,0.0],[0.0,0.8771015963806895]],"imag":[[0.4803048923615561,-0.0],[-0.0,-0.4803048923615561]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9942706168930725,0.0],[0.0,0.9942706168930725]],"imag":[[0.10689219046810194,-0.0],[-0.0,-0.10689219046810194]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9693708980984576,0.0],[0.0,0.9693708980984576]],"imag":[[0.24560142898564288,-0.0],[-0.0,-0.24560142898564288]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9921970291325249,0.0],[0.0,0.9921970291325249]],"imag":[[0.12467981143950857,-0.0],[-0.0,-0.12467981143950857]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998713915243229,0.0],[0.0,0.9998713915243229]],"imag":[[-0.016037468977810155,-0.0],[-0.0,0.016037468977810155]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,0.12570890525427206],[-0.12570890525427206,0.9920671706793711]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,-0.12570890525427206],[0.12570890525427206,0.9920671706793711]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,-0.12570890525427206],[0.12570890525427206,0.9920671706793711]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,0.12570890525427206],[-0.12570890525427206,0.9920671706793711]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8483602667330254,0.5294193591366583],[-0.5294193591366583,0.8483602667330254]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9742373164331177,0.22552527855918322],[-0.22552527855918322,0.9742373164331177]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9742373164331177,0.22552527855918322],[-0.22552527855918322,0.9742373164331177]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999971544162864,-0.0023856150841785745],[0.0023856150841785745,0.9999971544162864]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999971544162864,-0.0023856150841785745],[0.0023856150841785745,0.9999971544162864]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.915410149794575,0.40252236913378325],[-0.40252236913378325,0.915410149794575]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.915410149794575,0.40252236913378325],[-0.40252236913378325,0.915410149794575]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.668564771267718,0.7436539158908154],[-0.7436539158908154,0.668564771267718]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.845745055156613,0.5277873359372187],[-0.5277873359372187,0.845745055156613]],"imag":[[-0.06656157937930651,-0.04153776417867739],[-0.04153776417867739,0.06656157937930651]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"u","qubits":[3],"real":[[0.668564771267718,-0.7436539158908154],[0.7436539158908154,0.668564771267718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.915410149794575,-0.40252236913378325],[0.40252236913378325,0.915410149794575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.915410149794575,-0.40252236913378325],[0.40252236913378325,0.915410149794575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999971544162864,0.0023856150841785745],[-0.0023856150841785745,0.9999971544162864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999971544162864,0.0023856150841785745],[-0.0023856150841785745,0.9999971544162864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8483602667330254,-0.5294193591366583],[0.5294193591366583,0.8483602667330254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9742373164331177,-0.22552527855918322],[0.22552527855918322,0.9742373164331177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9742373164331177,-0.22552527855918322],[0.22552527855918322,0.9742373164331177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8483602667330254,-0.5294193591366583],[0.5294193591366583,0.8483602667330254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,-0.12570890525427206],[0.12570890525427206,0.9920671706793711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,0.12570890525427206],[-0.12570890525427206,0.9920671706793711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,0.12570890525427206],[-0.12570890525427206,0.9920671706793711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920671706793711,-0.12570890525427206],[0.12570890525427206,0.9920671706793711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998713915243229,0.0],[0.0,0.9998713915243229]],"imag":[[0.016037468977810155,0.0],[0.0,-0.016037468977810155]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9921970291325249,0.0],[0.0,0.9921970291325249]],"imag":[[-0.12467981143950857,0.0],[0.0,0.12467981143950857]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9693708980984576,0.0],[0.0,0.9693708980984576]],"imag":[[-0.24560142898564288,0.0],[0.0,0.24560142898564288]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942706168930725,0.0],[0.0,0.9942706168930725]],"imag":[[-0.10689219046810194,0.0],[0.0,0.10689219046810194]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8771015963806895,0.0],[0.0,0.8771015963806895]],"imag":[[-0.4803048923615561,0.0],[0.0,0.4803048923615561]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9596528104985774,0.0],[0.0,0.9596528104985774]],"imag":[[-0.2811876300660851,0.0],[0.0,0.2811876300660851]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9976941092302191,0.0],[0.0,0.9976941092302191]],"imag":[[0.06787093934313733,0.0],[0.0,-0.06787093934313733]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9890609429207792,0.0],[0.0,0.9890609429207792]],"imag":[[-0.1475074614677479,0.0],[0.0,0.1475074614677479]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999726021994937,0.0],[0.0,0.9999726021994937]],"imag":[[0.007402354380414883,0.0],[0.0,-0.007402354380414883]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9933104616961655,0.0],[0.0,0.9933104616961655]],"imag":[[-0.11547435509649089,0.0],[0.0,0.11547435509649089]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8940174960262894,0.0],[0.0,0.8940174960262894]],"imag":[[-0.4480320488524047,0.0],[0.0,0.4480320488524047]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937782589218744,0.0],[0.0,0.9937782589218744]],"imag":[[-0.1113767125309768,0.0],[0.0,0.1113767125309768]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9748611070589303,0.0],[0.0,0.9748611070589303]],"imag":[[0.22281342406559984,0.0],[0.0,-0.22281342406559984]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.855289300126729,0.0],[0.0,0.855289300126729]],"imag":[[0.5181507628950575,0.0],[0.0,-0.5181507628950575]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7904607563638745,0.0],[0.0,0.7904607563638745]],"imag":[[0.612512687745039,0.0],[0.0,-0.612512687745039]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9855846849480276,0.0],[0.0,0.9855846849480276]],"imag":[[0.16918282653950753,-0.0],[-0.0,-0.16918282653950753]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9487540364624076,0.0],[0.0,0.9487540364624076]],"imag":[[0.31601547160904725,-0.0],[-0.0,-0.31601547160904725]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824518566371702,0.0],[0.0,0.9824518566371702]],"imag":[[0.1865163515356692,-0.0],[-0.0,-0.1865163515356692]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8275751603592916,0.0],[0.0,0.8275751603592916]],"imag":[[0.5613549269012367,-0.0],[-0.0,-0.5613549269012367]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9680916063516487,0.0],[0.0,0.9680916063516487]],"imag":[[-0.2505965716275551,-0.0],[-0.0,0.2505965716275551]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8855734095199398,0.0],[0.0,0.8855734095199398]],"imag":[[-0.46449944709464297,-0.0],[-0.0,0.46449944709464297]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8354296936129093,0.0],[0.0,0.8354296936129093]],"imag":[[-0.5495973317164491,-0.0],[-0.0,0.5495973317164491]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.983094002351642,0.0],[0.0,0.983094002351642]],"imag":[[-0.18310156345654094,-0.0],[-0.0,0.18310156345654094]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9749574678390935,0.0],[0.0,0.9749574678390935]],"imag":[[0.22239140249745004,-0.0],[-0.0,-0.22239140249745004]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9849908867366903,0.0],[0.0,0.9849908867366903]],"imag":[[-0.17260635285431575,-0.0],[-0.0,0.17260635285431575]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998813610165931,0.0],[0.0,0.9998813610165931]],"imag":[[-0.015403372734747334,-0.0],[-0.0,0.015403372734747334]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9184235826013827,0.0],[0.0,0.9184235826013827]],"imag":[[0.3955984364499451,-0.0],[-0.0,-0.3955984364499451]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9843857731503702,0.0],[0.0,0.9843857731503702]],"imag":[[0.1760245710665069,-0.0],[-0.0,-0.1760245710665069]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9700944165603724,0.0],[0.0,0.9700944165603724]],"imag":[[-0.24272787841199983,-0.0],[-0.0,0.24272787841199983]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,-0.12751961804791784],[0.12751961804791784,0.9918360484540342]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,0.12751961804791784],[-0.12751961804791784,0.9918360484540342]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,0.12751961804791784],[-0.12751961804791784,0.9918360484540342]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,-0.12751961804791784],[0.12751961804791784,0.9918360484540342]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8111706641783586,0.5848095019546456],[-0.5848095019546456,0.8111706641783586]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9871070418745704,0.1600615128056556],[-0.1600615128056556,0.9871070418745704]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9871070418745704,0.1600615128056556],[-0.1600615128056556,0.9871070418745704]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999725262551996,0.00741260647775572],[-0.00741260647775572,0.9999725262551996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999725262551996,0.00741260647775572],[-0.00741260647775572,0.9999725262551996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7715056518563669,0.6362224682873769],[-0.6362224682873769,0.7715056518563669]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7715056518563669,0.6362224682873769],[-0.6362224682873769,0.7715056518563669]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999901594256945,-0.004436333145086205],[0.004436333145086205,0.9999901594256945]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9976381032899865,0.0686892630908079],[-0.0686892630908079,0.9976381032899865]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7186269821168695,0.6953957582367041],[-0.6953957582367041,0.7186269821168695]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8078642106621492,0.5824257305493901],[-0.5824257305493901,0.8078642106621492]],"imag":[[-0.07316599999167657,-0.052748667949532514],[-0.052748667949532514,0.07316599999167657]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.7186269821168695,-0.6953957582367041],[0.6953957582367041,0.7186269821168695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9976381032899865,-0.0686892630908079],[0.0686892630908079,0.9976381032899865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999901594256945,0.004436333145086205],[-0.004436333145086205,0.9999901594256945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7715056518563669,-0.6362224682873769],[0.6362224682873769,0.7715056518563669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7715056518563669,-0.6362224682873769],[0.6362224682873769,0.7715056518563669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999725262551996,-0.00741260647775572],[0.00741260647775572,0.9999725262551996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999725262551996,-0.00741260647775572],[0.00741260647775572,0.9999725262551996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8111706641783586,-0.5848095019546456],[0.5848095019546456,0.8111706641783586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9871070418745704,-0.1600615128056556],[0.1600615128056556,0.9871070418745704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9871070418745704,-0.1600615128056556],[0.1600615128056556,0.9871070418745704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8111706641783586,-0.5848095019546456],[0.5848095019546456,0.8111706641783586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,0.12751961804791784],[-0.12751961804791784,0.9918360484540342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,-0.12751961804791784],[0.12751961804791784,0.9918360484540342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,-0.12751961804791784],[0.12751961804791784,0.9918360484540342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918360484540342,0.12751961804791784],[-0.12751961804791784,0.9918360484540342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9700944165603724,0.0],[0.0,0.9700944165603724]],"imag":[[0.24272787841199983,0.0],[0.0,-0.24272787841199983]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9843857731503702,0.0],[0.0,0.9843857731503702]],"imag":[[-0.1760245710665069,0.0],[0.0,0.1760245710665069]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9184235826013827,0.0],[0.0,0.9184235826013827]],"imag":[[-0.3955984364499451,0.0],[0.0,0.3955984364499451]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998813610165931,0.0],[0.0,0.9998813610165931]],"imag":[[0.015403372734747334,0.0],[0.0,-0.015403372734747334]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9849908867366903,0.0],[0.0,0.9849908867366903]],"imag":[[0.17260635285431575,0.0],[0.0,-0.17260635285431575]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9749574678390935,0.0],[0.0,0.9749574678390935]],"imag":[[-0.22239140249745004,0.0],[0.0,0.22239140249745004]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.983094002351642,0.0],[0.0,0.983094002351642]],"imag":[[0.18310156345654094,0.0],[0.0,-0.18310156345654094]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8354296936129093,0.0],[0.0,0.8354296936129093]],"imag":[[0.5495973317164491,0.0],[0.0,-0.5495973317164491]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8855734095199398,0.0],[0.0,0.8855734095199398]],"imag":[[0.46449944709464297,0.0],[0.0,-0.46449944709464297]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9680916063516487,0.0],[0.0,0.9680916063516487]],"imag":[[0.2505965716275551,0.0],[0.0,-0.2505965716275551]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8275751603592916,0.0],[0.0,0.8275751603592916]],"imag":[[-0.5613549269012367,0.0],[0.0,0.5613549269012367]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824518566371702,0.0],[0.0,0.9824518566371702]],"imag":[[-0.1865163515356692,0.0],[0.0,0.1865163515356692]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9487540364624076,0.0],[0.0,0.9487540364624076]],"imag":[[-0.31601547160904725,0.0],[0.0,0.31601547160904725]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9855846849480276,0.0],[0.0,0.9855846849480276]],"imag":[[-0.16918282653950753,0.0],[0.0,0.16918282653950753]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9573730717892021,0.0],[0.0,0.9573730717892021]],"imag":[[0.28885429097194876,0.0],[0.0,-0.28885429097194876]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.894703051932387,0.0],[0.0,0.894703051932387]],"imag":[[0.4466614477015812,-0.0],[-0.0,-0.4466614477015812]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.954495916872651,0.0],[0.0,0.954495916872651]],"imag":[[0.29822398406807815,-0.0],[-0.0,-0.29822398406807815]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.6455714710083509,0.0],[0.0,0.6455714710083509]],"imag":[[-0.7636998597748424,-0.0],[-0.0,0.7636998597748424]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8957779921151825,0.0],[0.0,0.8957779921151825]],"imag":[[-0.4445017309776105,-0.0],[-0.0,0.4445017309776105]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9751964894993155,0.0],[0.0,0.9751964894993155]],"imag":[[0.2213409290398217,-0.0],[-0.0,-0.2213409290398217]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9981206147087014,0.0],[0.0,0.9981206147087014]],"imag":[[-0.06128000076308723,-0.0],[-0.0,0.06128000076308723]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9852994242791606,0.0],[0.0,0.9852994242791606]],"imag":[[-0.17083630912412806,-0.0],[-0.0,0.17083630912412806]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857086893777115,0.0],[0.0,0.9857086893777115]],"imag":[[0.16845883676813822,-0.0],[-0.0,-0.16845883676813822]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8377356375720345,0.0],[0.0,0.8377356375720345]],"imag":[[0.5460760034480338,-0.0],[-0.0,-0.5460760034480338]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.972110384128442,0.0],[0.0,0.972110384128442]],"imag":[[0.23452377506268524,-0.0],[-0.0,-0.23452377506268524]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9963508694289855,0.0],[0.0,0.9963508694289855]],"imag":[[0.08535188918884376,-0.0],[-0.0,-0.08535188918884376]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990986604436278,0.0],[0.0,0.9990986604436278]],"imag":[[-0.04244840043804427,-0.0],[-0.0,0.04244840043804427]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9470202129286063,0.0],[0.0,0.9470202129286063]],"imag":[[-0.32117396579526364,-0.0],[-0.0,0.32117396579526364]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802545057335191,0.0],[0.0,0.9802545057335191]],"imag":[[-0.19773999086966243,-0.0],[-0.0,0.19773999086966243]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,0.12812869150477896],[-0.12812869150477896,0.9917575502174275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,-0.12812869150477899],[0.12812869150477899,0.9917575502174275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,-0.12812869150477899],[0.12812869150477899,0.9917575502174275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,0.12812869150477896],[-0.12812869150477896,0.9917575502174275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8395614989678587,0.5432646587537626],[-0.5432646587537626,0.8395614989678587]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9778057533270967,0.20951350495953433],[-0.20951350495953433,0.9778057533270967]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9778057533270967,0.20951350495953433],[-0.20951350495953433,0.9778057533270967]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999810941945881,0.006149085573818398],[-0.006149085573818398,0.9999810941945881]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999810941945881,0.006149085573818398],[-0.006149085573818398,0.9999810941945881]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.925084029131764,0.3797624771424128],[-0.3797624771424128,0.925084029131764]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.925084029131764,0.3797624771424128],[-0.3797624771424128,0.925084029131764]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999170165540457,-0.012882546551680184],[0.012882546551680184,0.9999170165540457]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.959044674465014,0.28325485411603335],[-0.28325485411603335,0.959044674465014]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7039579599631932,0.7102416424038084],[-0.7102416424038084,0.7039579599631932]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8361393201429524,0.5410502303720507],[-0.5410502303720507,0.8361393201429524]],"imag":[[-0.07572679750285914,-0.04900140472673227],[-0.04900140472673227,0.07572679750285914]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.7039579599631932,-0.7102416424038084],[0.7102416424038084,0.7039579599631932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.959044674465014,-0.28325485411603335],[0.28325485411603335,0.959044674465014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999170165540457,0.012882546551680184],[-0.012882546551680184,0.9999170165540457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.925084029131764,-0.3797624771424128],[0.3797624771424128,0.925084029131764]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.925084029131764,-0.3797624771424128],[0.3797624771424128,0.925084029131764]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999810941945881,-0.006149085573818398],[0.006149085573818398,0.9999810941945881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999810941945881,-0.006149085573818398],[0.006149085573818398,0.9999810941945881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8395614989678587,-0.5432646587537626],[0.5432646587537626,0.8395614989678587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9778057533270967,-0.20951350495953433],[0.20951350495953433,0.9778057533270967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9778057533270967,-0.20951350495953433],[0.20951350495953433,0.9778057533270967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8395614989678587,-0.5432646587537626],[0.5432646587537626,0.8395614989678587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,-0.12812869150477896],[0.12812869150477896,0.9917575502174275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,0.12812869150477899],[-0.12812869150477899,0.9917575502174275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,0.12812869150477899],[-0.12812869150477899,0.9917575502174275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9917575502174275,-0.12812869150477896],[0.12812869150477896,0.9917575502174275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9802545057335191,0.0],[0.0,0.9802545057335191]],"imag":[[0.19773999086966243,0.0],[0.0,-0.19773999086966243]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9470202129286063,0.0],[0.0,0.9470202129286063]],"imag":[[0.32117396579526364,0.0],[0.0,-0.32117396579526364]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990986604436278,0.0],[0.0,0.9990986604436278]],"imag":[[0.04244840043804427,0.0],[0.0,-0.04244840043804427]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963508694289855,0.0],[0.0,0.9963508694289855]],"imag":[[-0.08535188918884376,0.0],[0.0,0.08535188918884376]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.972110384128442,0.0],[0.0,0.972110384128442]],"imag":[[-0.23452377506268524,0.0],[0.0,0.23452377506268524]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8377356375720345,0.0],[0.0,0.8377356375720345]],"imag":[[-0.5460760034480338,0.0],[0.0,0.5460760034480338]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857086893777115,0.0],[0.0,0.9857086893777115]],"imag":[[-0.16845883676813822,0.0],[0.0,0.16845883676813822]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9852994242791606,0.0],[0.0,0.9852994242791606]],"imag":[[0.17083630912412806,0.0],[0.0,-0.17083630912412806]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9981206147087014,0.0],[0.0,0.9981206147087014]],"imag":[[0.06128000076308723,0.0],[0.0,-0.06128000076308723]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9751964894993155,0.0],[0.0,0.9751964894993155]],"imag":[[-0.2213409290398217,0.0],[0.0,0.2213409290398217]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8957779921151825,0.0],[0.0,0.8957779921151825]],"imag":[[0.4445017309776105,0.0],[0.0,-0.4445017309776105]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6455714710083509,0.0],[0.0,0.6455714710083509]],"imag":[[0.7636998597748424,0.0],[0.0,-0.7636998597748424]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.954495916872651,0.0],[0.0,0.954495916872651]],"imag":[[-0.29822398406807815,0.0],[0.0,0.29822398406807815]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.894703051932387,0.0],[0.0,0.894703051932387]],"imag":[[-0.4466614477015812,0.0],[0.0,0.4466614477015812]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9733964408133479,0.0],[0.0,0.9733964408133479]],"imag":[[-0.2291274078147494,0.0],[0.0,0.2291274078147494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9732431460184721,0.0],[0.0,0.9732431460184721]],"imag":[[0.22977767238804372,-0.0],[-0.0,-0.22977767238804372]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9424361063148459,0.0],[0.0,0.9424361063148459]],"imag":[[0.3343862818868509,-0.0],[-0.0,-0.3343862818868509]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9893079485413898,0.0],[0.0,0.9893079485413898]],"imag":[[0.14584163655426696,-0.0],[-0.0,-0.14584163655426696]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.850021247675539,0.0],[0.0,0.850021247675539]],"imag":[[0.5267484015164355,-0.0],[-0.0,-0.5267484015164355]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9798689472831691,0.0],[0.0,0.9798689472831691]],"imag":[[0.19964179459765924,-0.0],[-0.0,-0.19964179459765924]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977553450679549,0.0],[0.0,0.9977553450679549]],"imag":[[-0.0669647025553473,-0.0],[-0.0,0.0669647025553473]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8563029811407643,0.0],[0.0,0.8563029811407643]],"imag":[[-0.5164738178160049,-0.0],[-0.0,0.5164738178160049]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9704054732849263,0.0],[0.0,0.9704054732849263]],"imag":[[-0.241481298279304,-0.0],[-0.0,0.241481298279304]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.986497900135668,0.0],[0.0,0.986497900135668]],"imag":[[0.16377390826355,-0.0],[-0.0,-0.16377390826355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9909925092426376,0.0],[0.0,0.9909925092426376]],"imag":[[-0.13391731264097534,-0.0],[-0.0,0.13391731264097534]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9718274888985102,0.0],[0.0,0.9718274888985102]],"imag":[[0.23569330033163022,-0.0],[-0.0,-0.23569330033163022]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9704122888676854,0.0],[0.0,0.9704122888676854]],"imag":[[-0.241453907846984,-0.0],[-0.0,0.241453907846984]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8718295989752182,0.0],[0.0,0.8718295989752182]],"imag":[[-0.4898092999838919,-0.0],[-0.0,0.4898092999838919]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995477725741346,0.0],[0.0,0.9995477725741346]],"imag":[[-0.0300707555955297,-0.0],[-0.0,0.0300707555955297]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,0.15047137302558336],[-0.15047137302558336,0.988614366626237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,-0.15047137302558336],[0.15047137302558336,0.988614366626237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,-0.15047137302558336],[0.15047137302558336,0.988614366626237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,0.15047137302558336],[-0.15047137302558336,0.988614366626237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8054552508606965,0.5926565943790152],[-0.5926565943790152,0.8054552508606965]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,0.15047137302558336],[-0.15047137302558336,0.988614366626237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,0.15047137302558336],[-0.15047137302558336,0.988614366626237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999366825758106,0.011253036891551358],[-0.011253036891551358,0.9999366825758106]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999366825758106,0.011253036891551358],[-0.011253036891551358,0.9999366825758106]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9238395573536761,0.3827799266792393],[-0.3827799266792393,0.9238395573536761]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9238395573536761,0.3827799266792393],[-0.3827799266792393,0.9238395573536761]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998482384340678,-0.01742125426861133],[0.01742125426861133,0.9998482384340678]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.29280219841409716,0.9561730348654849],[-0.9561730348654849,0.29280219841409716]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6762744967892671,0.736649716617351],[-0.736649716617351,0.6762744967892671]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8021720942279856,0.5902408370459094],[-0.5902408370459094,0.8021720942279856]],"imag":[[-0.07265048094097709,-0.05345646026699466],[-0.05345646026699466,0.07265048094097709]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.6762744967892671,-0.736649716617351],[0.736649716617351,0.6762744967892671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.29280219841409716,-0.9561730348654849],[0.9561730348654849,0.29280219841409716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998482384340678,0.01742125426861133],[-0.01742125426861133,0.9998482384340678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9238395573536761,-0.3827799266792393],[0.3827799266792393,0.9238395573536761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9238395573536761,-0.3827799266792393],[0.3827799266792393,0.9238395573536761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999366825758106,-0.011253036891551358],[0.011253036891551358,0.9999366825758106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999366825758106,-0.011253036891551358],[0.011253036891551358,0.9999366825758106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8054552508606965,-0.5926565943790152],[0.5926565943790152,0.8054552508606965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,-0.15047137302558336],[0.15047137302558336,0.988614366626237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,-0.15047137302558336],[0.15047137302558336,0.988614366626237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8054552508606965,-0.5926565943790152],[0.5926565943790152,0.8054552508606965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,-0.15047137302558336],[0.15047137302558336,0.988614366626237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,0.15047137302558336],[-0.15047137302558336,0.988614366626237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,0.15047137302558336],[-0.15047137302558336,0.988614366626237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988614366626237,-0.15047137302558336],[0.15047137302558336,0.988614366626237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995477725741346,0.0],[0.0,0.9995477725741346]],"imag":[[0.0300707555955297,0.0],[0.0,-0.0300707555955297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8718295989752182,0.0],[0.0,0.8718295989752182]],"imag":[[0.4898092999838919,0.0],[0.0,-0.4898092999838919]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9704122888676854,0.0],[0.0,0.9704122888676854]],"imag":[[0.241453907846984,0.0],[0.0,-0.241453907846984]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9718274888985102,0.0],[0.0,0.9718274888985102]],"imag":[[-0.23569330033163022,0.0],[0.0,0.23569330033163022]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9909925092426376,0.0],[0.0,0.9909925092426376]],"imag":[[0.13391731264097534,0.0],[0.0,-0.13391731264097534]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.986497900135668,0.0],[0.0,0.986497900135668]],"imag":[[-0.16377390826355,0.0],[0.0,0.16377390826355]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9704054732849263,0.0],[0.0,0.9704054732849263]],"imag":[[0.241481298279304,0.0],[0.0,-0.241481298279304]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8563029811407643,0.0],[0.0,0.8563029811407643]],"imag":[[0.5164738178160049,0.0],[0.0,-0.5164738178160049]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9977553450679549,0.0],[0.0,0.9977553450679549]],"imag":[[0.0669647025553473,0.0],[0.0,-0.0669647025553473]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9798689472831691,0.0],[0.0,0.9798689472831691]],"imag":[[-0.19964179459765924,0.0],[0.0,0.19964179459765924]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.850021247675539,0.0],[0.0,0.850021247675539]],"imag":[[-0.5267484015164355,0.0],[0.0,0.5267484015164355]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9893079485413898,0.0],[0.0,0.9893079485413898]],"imag":[[-0.14584163655426696,0.0],[0.0,0.14584163655426696]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9424361063148459,0.0],[0.0,0.9424361063148459]],"imag":[[-0.3343862818868509,0.0],[0.0,0.3343862818868509]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9732431460184721,0.0],[0.0,0.9732431460184721]],"imag":[[-0.22977767238804372,0.0],[0.0,0.22977767238804372]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9844541170775643,0.0],[0.0,0.9844541170775643]],"imag":[[0.17564194080296847,0.0],[0.0,-0.17564194080296847]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.0890145725913374,0.022321450585835508],[-0.022321450585835508,-0.0890145725913374]],"imag":[[-0.5766633436723785,0.8118112753434248],[0.8118112753434248,0.5766633436723785]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9953440609854781,0.033978150857642],[-0.03397815085764202,0.9953440609854781]],"imag":[[-0.0901455251967271,-0.003077306003356408],[-0.0030773060033564103,0.0901455251967271]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[0],"real":[[-0.034876756097061284,0.05221361150990406],[-0.05221361150990406,-0.034876756097061284]],"imag":[[0.5543501637932929,-0.8299115896043314],[-0.8299115896043314,-0.5543501637932929]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]}]}

==> anc/matched_benchmark/results/coincident_n4_i3_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[-0.8989502605584934,-0.1508420405330534],[0.38546101039584757,0.1722130932821627]],"imag":[[-0.09963041962875155,0.3990098837550777],[-0.18270746561382872,0.8879079017419392]]},{"name":"u","qubits":[1],"real":[[0.9586886427515002,0.0],[0.0,0.9586886427515002]],"imag":[[-0.2844575297988901,0.0],[0.0,0.2844575297988901]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.691705032266371,0.0],[0.0,0.691705032266371]],"imag":[[-0.7221801356568724,0.0],[0.0,0.7221801356568724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5237473990362216,-0.2790294983703765],[-0.16225129584020334,0.9588526671981674]],"imag":[[-0.8048739165208825,0.0030297766096734624],[-0.22702677706672234,-0.05229648267170506]]},{"name":"u","qubits":[1],"real":[[0.7034568426552071,-0.7107379759950689],[0.7107379759950689,0.7034568426552071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9846799222917632,0.17437158781030632],[-0.17437158781030632,0.9846799222917632]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7364152559979407,0.2442672318034586],[0.37326542193933604,0.1833410886283558]],"imag":[[-0.561539906711872,-0.28757437884934295],[0.055121943796996,-0.9077557718445309]]},{"name":"u","qubits":[1],"real":[[0.9939467803496538,0.0],[0.0,0.9939467803496538]],"imag":[[-0.10986263164769465,0.0],[0.0,0.10986263164769465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4968517691706985,0.0],[0.0,0.4968517691706985]],"imag":[[0.8678354218813306,0.0],[0.0,-0.8678354218813306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17187381516868783,-0.5657043157484618],[0.33452359581166413,0.7300593415602418]],"imag":[[-0.7679877439184373,0.24623737326814002],[-0.5184092791373077,0.29386925825985555]]},{"name":"u","qubits":[2],"real":[[0.987955879695052,0.0],[0.0,0.987955879695052]],"imag":[[0.15473583869283725,0.0],[0.0,-0.15473583869283725]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9552974572644651,0.0],[0.0,0.9552974572644651]],"imag":[[0.2956463565546639,0.0],[0.0,-0.2956463565546639]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9891091160398061,0.0],[0.0,0.9891091160398061]],"imag":[[0.14718409073997563,0.0],[0.0,-0.14718409073997563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7942831201379092,0.0],[0.0,0.7942831201379092]],"imag":[[0.6075477965263207,0.0],[0.0,-0.6075477965263207]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.383215004491432,0.36568044230989],[-0.6473005839051134,0.19732210876792255]],"imag":[[0.6479804998431219,0.5473073599612313],[0.11945495482309958,-0.7264960104747242]]},{"name":"u","qubits":[1],"real":[[0.9479784539400701,0.0],[0.0,0.9479784539400701]],"imag":[[0.3183344952489353,0.0],[0.0,-0.3183344952489353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47610553929731075,0.0],[0.0,0.47610553929731075]],"imag":[[0.8793881483454373,0.0],[0.0,-0.8793881483454373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4847562733416526,0.5954897356819939],[-0.5895227251426378,-0.5880939870665346]],"imag":[[0.6403941595588001,-0.017281509085727065],[0.08584656311867761,-0.5470272264863018]]},{"name":"u","qubits":[1],"real":[[0.5947646694129253,-0.8038998619343914],[0.8038998619343914,0.5947646694129253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9651872778420423,0.2615597803406869],[-0.2615597803406869,0.9651872778420423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6270624274540836,0.6958441697921908],[-0.36511990862188554,0.2554348684386989]],"imag":[[-0.19064669427634612,-0.29367914703483894],[0.6611611016725347,-0.6035780628459015]]},{"name":"u","qubits":[1],"real":[[0.9654960167367689,0.0],[0.0,0.9654960167367689]],"imag":[[0.26041782132840485,0.0],[0.0,-0.26041782132840485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6771627648571543,0.0],[0.0,0.6771627648571543]],"imag":[[-0.7358332622890965,0.0],[0.0,0.7358332622890965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4506847652213619,-0.4338973385878063],[0.18028152790478397,-0.8916712677512365]],"imag":[[0.7746739032493575,-0.09217746789855713],[-0.40529268031644433,-0.09032587804794256]]},{"name":"u","qubits":[2],"real":[[0.7194849087455679,-0.6945080748899769],[0.6945080748899769,0.7194849087455679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9693145069921517,0.2458238933353751],[-0.2458238933353751,0.9693145069921517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999294656002079,0.011877029278515649],[-0.011877029278515649,0.9999294656002079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9676963626863362,0.25211852300780047],[-0.25211852300780047,0.9676963626863362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6142174302430802,-0.7497012507854101],[0.24107433721718585,-0.02420798644841558]],"imag":[[-0.23868364485745427,-0.0609516253592826],[-0.7124957754249786,0.6585187220793088]]},{"name":"u","qubits":[1],"real":[[0.8576766329338642,0.0],[0.0,0.8576766329338642]],"imag":[[0.5141894527498881,0.0],[0.0,-0.5141894527498881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.750855641982191,0.0],[0.0,0.750855641982191]],"imag":[[0.6604663541040617,0.0],[0.0,-0.6604663541040617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6833027406278909,0.5907344307763174],[0.11542037341624428,0.044594821314504034]],"imag":[[0.36505531637801736,-0.22553228799872288],[0.6216993791496123,0.7734205332659384]]},{"name":"u","qubits":[1],"real":[[0.7950085120209388,-0.6065982738305911],[0.6065982738305911,0.7950085120209388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9183747320731753,0.39571182884710876],[-0.39571182884710876,0.9183747320731753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2568347020609863,0.6758400340417398],[0.2309411576796367,0.12978354022144709]],"imag":[[-0.1731439108437923,0.6688029383468806],[-0.9223466287923161,-0.2812456412686724]]},{"name":"u","qubits":[1],"real":[[0.9743073178092417,0.0],[0.0,0.9743073178092417]],"imag":[[-0.2252226686267643,0.0],[0.0,0.2252226686267643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9169097713968071,0.0],[0.0,0.9169097713968071]],"imag":[[0.39909456412867245,0.0],[0.0,-0.39909456412867245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39303921074806114,0.42971272088822376],[0.09742268303601162,-0.5300968643104795]],"imag":[[-0.804710791208311,0.11535899979747821],[-0.43413078923004284,-0.7218286452619915]]},{"name":"u","qubits":[2],"real":[[0.8958375679152456,0.0],[0.0,0.8958375679152456]],"imag":[[0.4443816511870149,0.0],[0.0,-0.4443816511870149]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6964407138069263,0.0],[0.0,0.6964407138069263]],"imag":[[0.7176143338535671,0.0],[0.0,-0.7176143338535671]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8915097896943117,0.0],[0.0,0.8915097896943117]],"imag":[[0.45300142922423986,0.0],[0.0,-0.45300142922423986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9668766907502836,0.0],[0.0,0.9668766907502836]],"imag":[[-0.25524393211941476,0.0],[0.0,0.25524393211941476]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.680602499898651,-0.4971043853882834],[0.05514796943100853,0.7589297171023447]],"imag":[[0.4274064213291548,0.3270951209756106],[0.5925054342417027,0.2644271097309104]]},{"name":"u","qubits":[1],"real":[[0.29682799994506404,0.0],[0.0,0.29682799994506404]],"imag":[[0.954930960042983,0.0],[0.0,-0.954930960042983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9790045020333938,0.0],[0.0,0.9790045020333938]],"imag":[[0.20383862489318963,0.0],[0.0,-0.20383862489318963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45660465651336324,-0.38898442036243164],[0.4733197717870007,-0.5843682281026723]],"imag":[[-0.663510887790053,-0.4471650815411157],[-0.3566985885448263,0.5542998146759329]]},{"name":"u","qubits":[1],"real":[[0.8682367212497546,-0.4961501747187801],[0.4961501747187801,0.8682367212497546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9642548244267666,0.26497666608534715],[-0.26497666608534715,0.9642548244267666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6661728124221101,-0.6035077607492243],[0.49401030553453057,0.7826765479202966]],"imag":[[0.42168439329139645,0.11905645366606381],[0.3665376849244325,-0.0949808659230046]]},{"name":"u","qubits":[1],"real":[[0.8632006996451547,0.0],[0.0,0.8632006996451547]],"imag":[[-0.5048609235543147,0.0],[0.0,0.5048609235543147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6008065520363295,0.0],[0.0,0.6008065520363295]],"imag":[[-0.7993944502122949,0.0],[0.0,0.7993944502122949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6250391484756201,-0.28806840179498916],[0.28133108046592,-0.6287273301516548]],"imag":[[-0.35155587589274884,0.6346267602972903],[0.6376420250909062,0.34491653384872456]]},{"name":"u","qubits":[3],"real":[[0.9999233531452528,0.0],[0.0,0.9999233531452528]],"imag":[[-0.012380946440152016,0.0],[0.0,0.012380946440152016]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9933477111985599,0.0],[0.0,0.9933477111985599]],"imag":[[-0.11515348304147092,0.0],[0.0,0.11515348304147092]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9596887132558612,0.0],[0.0,0.9596887132558612]],"imag":[[-0.2810650701337847,0.0],[0.0,0.2810650701337847]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9904507137370991,0.0],[0.0,0.9904507137370991]],"imag":[[-0.1378672682607115,0.0],[0.0,0.1378672682607115]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9810509663589108,0.0],[0.0,0.9810509663589108]],"imag":[[-0.19374984233863876,0.0],[0.0,0.19374984233863876]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.889001015687195,0.0],[0.0,0.889001015687195]],"imag":[[-0.457905223935189,0.0],[0.0,0.457905223935189]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9308480466233245,0.0],[0.0,0.9308480466233245]],"imag":[[-0.3654065052753455,0.0],[0.0,0.3654065052753455]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9505474189856172,0.0],[0.0,0.9505474189856172]],"imag":[[0.31057946528993435,0.0],[0.0,-0.31057946528993435]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7775323390182015,-0.3324109291608747],[-0.1582054687874914,0.7839491229328691]],"imag":[[-0.1433734930295789,0.5141891455989575],[-0.5914884047241433,0.10264633152433465]]},{"name":"u","qubits":[1],"real":[[0.716445552177065,0.0],[0.0,0.716445552177065]],"imag":[[-0.697643010977463,0.0],[0.0,0.697643010977463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8440849933259108,0.0],[0.0,0.8440849933259108]],"imag":[[0.53620940316447,0.0],[0.0,-0.53620940316447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8051641235562452,-0.5924984505704832],[0.5834889299300761,-0.793379324489827]],"imag":[[-0.021415644051198397,-0.014060241795670458],[0.10388827160382821,-0.13891415746528418]]},{"name":"u","qubits":[1],"real":[[0.9137864081149545,-0.40619502747371233],[0.40619502747371233,0.9137864081149545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9209114069586392,0.3897719596552062],[-0.3897719596552062,0.9209114069586392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5826955311215407,0.3001979043173748],[0.17511138737796658,0.9537069353763719]],"imag":[[-0.7550815204784592,-0.014107929911222348],[0.2442413098832534,-0.011192228200197742]]},{"name":"u","qubits":[1],"real":[[0.997556138129011,0.0],[0.0,0.997556138129011]],"imag":[[-0.06986953042015906,0.0],[0.0,0.06986953042015906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9272185510832076,0.0],[0.0,0.9272185510832076]],"imag":[[0.3745207050713715,0.0],[0.0,-0.3745207050713715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13273040768793365,-0.17328144799122897],[0.15544677958308648,0.9112395790012301]],"imag":[[-0.9428751551569489,0.2516795987854746],[-0.26306915322781926,-0.27617630057430087]]},{"name":"u","qubits":[2],"real":[[0.951870837116235,0.0],[0.0,0.951870837116235]],"imag":[[-0.3064994444491507,0.0],[0.0,0.3064994444491507]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9821601160417083,0.0],[0.0,0.9821601160417083]],"imag":[[0.18804655396187964,0.0],[0.0,-0.18804655396187964]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9928776030048108,0.0],[0.0,0.9928776030048108]],"imag":[[0.11913884946322705,0.0],[0.0,-0.11913884946322705]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6100301145847787,0.0],[0.0,0.6100301145847787]],"imag":[[0.7923782299506226,0.0],[0.0,-0.7923782299506226]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7572234579896985,-0.08803628153916283],[-0.10598076399032395,-0.8540166745003879]],"imag":[[-0.637136544628626,0.11366297242979072],[-0.09714800992735458,-0.49998586130657746]]},{"name":"u","qubits":[1],"real":[[0.9923196958542154,0.0],[0.0,0.9923196958542154]],"imag":[[0.12369972198755107,0.0],[0.0,-0.12369972198755107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38594352571371315,0.0],[0.0,0.38594352571371315]],"imag":[[-0.9225224089200589,0.0],[0.0,0.9225224089200589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.217752299649963,0.46145673370723045],[0.04730762851123574,-0.8203880816990671]],"imag":[[0.8598327489282473,-0.01814559957401521],[0.45938390062374757,0.3371821696627482]]},{"name":"u","qubits":[1],"real":[[0.5982917773287627,-0.8012783219211601],[0.8012783219211601,0.5982917773287627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9695127308018768,0.24504094517669378],[-0.24504094517669378,0.9695127308018768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6379178518441626,0.2931369610050875],[-0.029516693251183793,-0.1075150557501168]],"imag":[[-0.6564566476172548,0.2760366029901594],[-0.40156475059093594,-0.9090187174582294]]},{"name":"u","qubits":[1],"real":[[0.9313757442603349,0.0],[0.0,0.9313757442603349]],"imag":[[0.3640593674162323,0.0],[0.0,-0.3640593674162323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6842450918935516,0.0],[0.0,0.6842450918935516]],"imag":[[-0.7292521197909438,0.0],[0.0,0.7292521197909438]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5642968051828177,0.55190548178792],[-0.04212374598664583,0.6242398449580403]],"imag":[[0.6115351814291349,0.05471907078290353],[-0.5530094280922824,-0.5502097585756376]]},{"name":"u","qubits":[2],"real":[[0.7066827060756309,-0.7075306021181158],[0.7075306021181158,0.7066827060756309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9780228605100436,0.20849768420716744],[-0.20849768420716744,0.9780228605100436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999997177051743,-0.0007513917565782782],[0.0007513917565782782,0.9999997177051743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9776578819335974,0.21020244026440846],[-0.21020244026440846,0.9776578819335974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8838410024635646,-0.26584336914575324],[-0.21159111771480374,0.8931309649963697]],"imag":[[0.1284934623781309,-0.3628247725438765],[0.39691776401980405,0.0016021468011141896]]},{"name":"u","qubits":[1],"real":[[0.9988315846526943,0.0],[0.0,0.9988315846526943]],"imag":[[-0.048326654138142834,0.0],[0.0,0.048326654138142834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4556409158498501,0.0],[0.0,0.4556409158498501]],"imag":[[-0.8901636679866853,0.0],[0.0,0.8901636679866853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09033837290290392,-0.10647733677403232],[0.3365940959687152,0.7119051926030999]],"imag":[[-0.9313865485888231,0.3361854432341844],[0.10517837252999826,0.6073161625180803]]},{"name":"u","qubits":[1],"real":[[0.6021486663904462,-0.7983839825323445],[0.7983839825323445,0.6021486663904462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9432533988272451,0.33207382552807435],[-0.33207382552807435,0.9432533988272451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.022704166543640027,-0.9452192756074428],[-0.9956368555347788,0.04971346776797777]],"imag":[[-0.07982392707140362,-0.31571059929720285],[-0.04266044290998742,-0.0664523109757992]]},{"name":"u","qubits":[1],"real":[[0.937110926368405,0.0],[0.0,0.937110926368405]],"imag":[[0.3490316771884035,0.0],[0.0,-0.3490316771884035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8105104684135608,0.0],[0.0,0.8105104684135608]],"imag":[[-0.5857241505965333,0.0],[0.0,0.5857241505965333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5962645346624544,0.3939333893531527],[-0.12602415688217714,0.6775703841660042]],"imag":[[0.6894108545357089,0.11831214267710508],[-0.3915344049176862,-0.6096860636007873]]},{"name":"u","qubits":[2],"real":[[0.9959575591477484,0.0],[0.0,0.9959575591477484]],"imag":[[-0.08982505428030187,0.0],[0.0,0.08982505428030187]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8119361141799325,0.0],[0.0,0.8119361141799325]],"imag":[[0.5837463031920558,0.0],[0.0,-0.5837463031920558]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8903116076266419,0.0],[0.0,0.8903116076266419]],"imag":[[0.45535177755803763,0.0],[0.0,-0.45535177755803763]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9802748154617335,0.0],[0.0,0.9802748154617335]],"imag":[[0.1976392829663789,0.0],[0.0,-0.1976392829663789]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4295943048145992,-0.7472283199592603],[0.6100389704061752,-0.05586373653963296]],"imag":[[-0.5070436358344792,0.002307050384119423],[-0.43151817947380505,0.662211264106265]]},{"name":"u","qubits":[1],"real":[[0.49228894355278036,0.0],[0.0,0.49228894355278036]],"imag":[[-0.8704318445781309,0.0],[0.0,0.8704318445781309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063843013137544,0.0],[0.0,0.9063843013137544]],"imag":[[-0.4224541375486544,0.0],[0.0,0.4224541375486544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6270137525228874,-0.45708251996658256],[-0.2952923908129471,0.49470895420586036]],"imag":[[0.37701189298006005,0.5057581997751078],[-0.6144250895159905,0.5390243630206196]]},{"name":"u","qubits":[1],"real":[[0.5384363407610671,-0.8426661895126872],[0.8426661895126872,0.5384363407610671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8676310908220399,0.49720849775416853],[-0.49720849775416853,0.8676310908220399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4448730035565289,0.1430681924990772],[-0.28951341734700764,0.9069301245954549]],"imag":[[0.8425328411295481,0.26787667800652604],[0.09169734729435926,-0.29197829846841006]]},{"name":"u","qubits":[1],"real":[[0.6935726075876126,0.0],[0.0,0.6935726075876126]],"imag":[[-0.720386728087157,0.0],[0.0,0.720386728087157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8558090730230399,0.0],[0.0,0.8558090730230399]],"imag":[[0.5172918233757859,0.0],[0.0,-0.5172918233757859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9714182719249997,0.22946084015140542],[-0.08646081677445332,-0.5673124971571053]],"imag":[[0.03685692621908109,0.04833043344457052],[0.21797393220893022,0.7894101738699855]]},{"name":"u","qubits":[3],"real":[[0.7018983675435108,-0.712277110147276],[0.712277110147276,0.7018983675435108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962540549595541,0.08647460885511904],[-0.08647460885511904,0.9962540549595541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999730700628804,-0.007338879275312134],[0.007338879275312134,0.9999730700628804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962540549595541,0.08647460885511904],[-0.08647460885511904,0.9962540549595541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999730700628804,0.007338879275312134],[-0.007338879275312134,0.9999730700628804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962540549595541,-0.08647460885511904],[0.08647460885511904,0.9962540549595541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999730700628804,0.007338879275312134],[-0.007338879275312134,0.9999730700628804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7656047803684051,0.6433112157245872],[-0.6433112157245872,0.7656047803684051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.14979208346409403,-0.882580698927172],[-0.7529602412134274,0.39205623060257216]],"imag":[[0.4260465267277716,0.13075931582840578],[0.4786413729991438,0.22415446292905875]]},{"name":"u","qubits":[1],"real":[[0.9939625040339709,0.0],[0.0,0.9939625040339709]],"imag":[[-0.10972028333229142,0.0],[0.0,0.10972028333229142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.783052934766403,0.0],[0.0,0.783052934766403]],"imag":[[0.6219550637736808,0.0],[0.0,-0.6219550637736808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20784244730009438,-0.2932060180787253],[-0.30242949465169655,-0.10816197445540976]],"imag":[[-0.9299569556912373,0.07753585379817357],[0.02275913940624811,-0.9467414692618645]]},{"name":"u","qubits":[1],"real":[[0.7224198251492603,-0.6914546957186076],[0.6914546957186076,0.7224198251492603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.790212693466939,0.6128326844120877],[-0.6128326844120877,0.790212693466939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5644735952804665,-0.107874666173886],[-0.7296992808065321,-0.45571832790308525]],"imag":[[-0.38566088402333254,0.7218021191180852],[0.01319857401069414,0.5095935270857844]]},{"name":"u","qubits":[1],"real":[[0.9314596232173131,0.0],[0.0,0.9314596232173131]],"imag":[[0.36384470631831534,0.0],[0.0,-0.36384470631831534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4009001107127617,0.0],[0.0,0.4009001107127617]],"imag":[[-0.9161217720535275,0.0],[0.0,0.9161217720535275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6479322702234396,-0.28044936896892997],[0.24410278750777964,0.13856628682240862]],"imag":[[0.7028216603823088,-0.08702665307526936],[0.16321555082615785,-0.945819167312492]]},{"name":"u","qubits":[2],"real":[[0.9898832921209015,0.0],[0.0,0.9898832921209015]],"imag":[[0.14188399479816544,0.0],[0.0,-0.14188399479816544]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8954838721030073,0.0],[0.0,0.8954838721030073]],"imag":[[0.4450939617692032,0.0],[0.0,-0.4450939617692032]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8159870184260495,0.0],[0.0,0.8159870184260495]],"imag":[[0.5780702256302136,0.0],[0.0,-0.5780702256302136]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9930245148939649,0.0],[0.0,0.9930245148939649]],"imag":[[0.11790806935746831,0.0],[0.0,-0.11790806935746831]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2578075540702893,-0.8173010289423704],[0.8449743513110147,0.0677858512104496]],"imag":[[-0.3327866630145807,0.393455626562461],[-0.32985852666021176,0.4154717516170741]]},{"name":"u","qubits":[1],"real":[[0.7863722923122561,0.0],[0.0,0.7863722923122561]],"imag":[[-0.6177528776813327,0.0],[0.0,0.6177528776813327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8578175804855819,0.0],[0.0,0.8578175804855819]],"imag":[[-0.5139542767696968,0.0],[0.0,0.5139542767696968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8542687587137896,0.4072323436849194],[0.47040669060688095,0.7862476908595943]],"imag":[[-0.20817805676509205,0.24708015465431288],[0.07486207317055742,0.3936086686683168]]},{"name":"u","qubits":[1],"real":[[0.6368995081407676,-0.7709468311952831],[0.7709468311952831,0.6368995081407676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9363386833127919,0.3510980918946545],[-0.3510980918946545,0.9363386833127919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6684806543066486,0.21707741366176606],[-0.7228076264099086,-0.3861893438953296]],"imag":[[0.06224925333316437,-0.7086155810840857],[-0.16373081713865656,0.5491804306277456]]},{"name":"u","qubits":[1],"real":[[0.768428959319578,0.0],[0.0,0.768428959319578]],"imag":[[-0.6399351017712893,0.0],[0.0,0.6399351017712893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8005726779146146,0.0],[0.0,0.8005726779146146]],"imag":[[0.5992356693126859,0.0],[0.0,-0.5992356693126859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9287547211707265,0.30013101338453124],[0.2419096664032732,0.5226420695348433]],"imag":[[-0.1708947354021394,0.13465152104485376],[0.2229111271685991,0.7865339216063202]]},{"name":"u","qubits":[2],"real":[[0.6543665820271699,-0.7561774767381524],[0.7561774767381524,0.6543665820271699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9763373446942356,0.21625306785201753],[-0.21625306785201753,0.9763373446942356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972271257094305,0.07441814126480017],[-0.07441814126480017,0.9972271257094305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8898585073095036,0.4562366019609806],[-0.4562366019609806,0.8898585073095036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8092288438792806,-0.5786679791147071],[0.5851323583382568,-0.8019632446335484]],"imag":[[0.03589595633919194,-0.0948869248084213],[-0.03847443018172001,-0.11399471787996775]]},{"name":"u","qubits":[1],"real":[[0.9930495892094743,0.0],[0.0,0.9930495892094743]],"imag":[[0.11769670076469615,0.0],[0.0,-0.11769670076469615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3962139542124532,0.0],[0.0,0.3962139542124532]],"imag":[[0.918158212122144,0.0],[0.0,-0.918158212122144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23015771660020423,-0.16946034242900726],[0.14275699321928162,-0.5584230396918771]],"imag":[[0.9573227064935931,-0.042940114869497545],[-0.10090144700722588,-0.8109272764065358]]},{"name":"u","qubits":[1],"real":[[0.47402395904262956,-0.8805119455484698],[0.8805119455484698,0.47402395904262956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9473440761194586,0.320217428384792],[-0.320217428384792,0.9473440761194586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3636885473638355,0.2006930890065136],[-0.704556092994239,0.4388340543720194]],"imag":[[0.6071141210986942,0.6773960204370609],[0.0523812590879276,-0.5552311124608136]]},{"name":"u","qubits":[1],"real":[[0.26067691473990995,0.0],[0.0,0.26067691473990995]],"imag":[[0.9654260956291174,0.0],[0.0,-0.9654260956291174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9769927945640198,0.0],[0.0,0.9769927945640198]],"imag":[[0.2132723127130828,0.0],[0.0,-0.2132723127130828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4853010061775993,-0.1382758504563357],[0.2123565178709733,-0.7596753514758093]],"imag":[[-0.83314602892427,-0.22634137286697312],[-0.15891927890738772,0.5937530904924848]]},{"name":"u","qubits":[2],"real":[[0.9963215883516942,0.0],[0.0,0.9963215883516942]],"imag":[[-0.08569301362630041,0.0],[0.0,0.08569301362630041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9715625968488039,0.0],[0.0,0.9715625968488039]],"imag":[[0.2367828549629568,0.0],[0.0,-0.2367828549629568]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9839496179660582,0.0],[0.0,0.9839496179660582]],"imag":[[0.1784464886302005,0.0],[0.0,-0.1784464886302005]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5494963882349527,0.0],[0.0,0.5494963882349527]],"imag":[[-0.8354960917423505,0.0],[0.0,0.8354960917423505]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.46888233909032906,-0.08028591304750353],[0.24753818914748613,0.6151329166724161]],"imag":[[-0.8291604429189868,0.29359237754699896],[-0.17710775505650347,-0.727302676221197]]},{"name":"u","qubits":[1],"real":[[0.9964141553184321,0.0],[0.0,0.9964141553184321]],"imag":[[0.08460987578915008,0.0],[0.0,-0.08460987578915008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6375678975574175,0.0],[0.0,0.6375678975574175]],"imag":[[-0.7703941692433909,0.0],[0.0,0.7703941692433909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15442768743349555,0.33903338387511023],[0.35174949736346667,0.09798726923396761]],"imag":[[0.9027576986903171,0.21502788523235147],[-0.19352756370567423,0.9106140061841598]]},{"name":"u","qubits":[1],"real":[[0.6405757545664031,-0.7678949815317738],[0.7678949815317738,0.6405757545664031]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9288257585270033,0.37051681513358714],[-0.37051681513358714,0.9288257585270033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.27889932626871017,-0.7477837032306353],[-0.6938244051162082,-0.33664741881725746]],"imag":[[0.4710745220598421,0.375664070221825],[-0.4678799582564854,0.4316996119186664]]},{"name":"u","qubits":[1],"real":[[0.891091200349745,0.0],[0.0,0.891091200349745]],"imag":[[-0.4538242750881124,0.0],[0.0,0.4538242750881124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.566429222624682,0.0],[0.0,0.566429222624682]],"imag":[[0.8241103905162211,0.0],[0.0,-0.8241103905162211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7463409023409704,-0.3816185251232855],[0.1944170567611496,-0.7856377890072646]],"imag":[[-0.5426739687043693,-0.05336218198540332],[0.3326893885050242,-0.4840382663594499]]},{"name":"u","qubits":[3],"real":[[0.9625953333149401,0.0],[0.0,0.9625953333149401]],"imag":[[-0.2709432122794359,0.0],[0.0,0.2709432122794359]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9095845598727615,0.0],[0.0,0.9095845598727615]],"imag":[[-0.41551886652843417,0.0],[0.0,0.41551886652843417]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9521313433316266,0.0],[0.0,0.9521313433316266]],"imag":[[-0.30568922952160454,0.0],[0.0,0.30568922952160454]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9574801566765991,0.0],[0.0,0.9574801566765991]],"imag":[[-0.2884991327032981,0.0],[0.0,0.2884991327032981]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9973554490281609,0.0],[0.0,0.9973554490281609]],"imag":[[-0.07267811426994794,0.0],[0.0,0.07267811426994794]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.960901709262334,0.0],[0.0,0.960901709262334]],"imag":[[-0.2768896985023547,0.0],[0.0,0.2768896985023547]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9516309504754965,0.0],[0.0,0.9516309504754965]],"imag":[[-0.3072434443517113,0.0],[0.0,0.3072434443517113]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9081059186279988,0.0],[0.0,0.9081059186279988]],"imag":[[0.4187405408517289,0.0],[0.0,-0.4187405408517289]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.21904404919582918,-0.6269898195902471],[-0.972976720446363,0.10905040132496438]],"imag":[[0.024132332101854385,-0.7472088738695565],[-0.068946620864705,0.19149588745360369]]},{"name":"u","qubits":[1],"real":[[0.8769912808256568,0.0],[0.0,0.8769912808256568]],"imag":[[0.4805062885704764,0.0],[0.0,-0.4805062885704764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9904302396908111,0.0],[0.0,0.9904302396908111]],"imag":[[0.1380142757326303,0.0],[0.0,-0.1380142757326303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8410369420167647,0.054501663158601894],[-0.05860812820759251,-0.9050157295102758]],"imag":[[0.5371017148494402,-0.034758866233321854],[0.02727081547886064,0.42043777098413043]]},{"name":"u","qubits":[1],"real":[[0.8031489150922891,-0.5957783314170455],[0.5957783314170455,0.8031489150922891]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8878363084779499,0.4601594173199616],[-0.4601594173199616,0.8878363084779499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0453693329816187,0.984393578656246],[-0.6606947125707634,-0.01618363301467769]],"imag":[[-0.008928438569161784,-0.16979749382682024],[0.7492292061782935,0.043314932909177324]]},{"name":"u","qubits":[1],"real":[[0.32857531114966626,0.0],[0.0,0.32857531114966626]],"imag":[[0.9444777736415506,0.0],[0.0,-0.9444777736415506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9558864926561614,0.0],[0.0,0.9558864926561614]],"imag":[[-0.2937362986719589,0.0],[0.0,0.2937362986719589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.589505562338128,0.02839921714969687],[0.1621974885463111,-0.9165687457840972]],"imag":[[-0.7447143042374313,-0.31157227332009274],[-0.2675364867561722,0.24903400814989207]]},{"name":"u","qubits":[2],"real":[[0.8231659413909908,0.0],[0.0,0.8231659413909908]],"imag":[[-0.5678008743687208,0.0],[0.0,0.5678008743687208]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9325942903280697,0.0],[0.0,0.9325942903280697]],"imag":[[-0.36092643245886563,0.0],[0.0,0.36092643245886563]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.896187688198054,0.0],[0.0,0.896187688198054]],"imag":[[-0.44367513737218517,0.0],[0.0,0.44367513737218517]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999669138869093,0.0],[0.0,0.9999669138869093]],"imag":[[0.008134564001258114,0.0],[0.0,-0.008134564001258114]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9422051787597298,0.2970579644308074],[0.3105008610091993,0.9455878521267408]],"imag":[[0.08505226447300891,-0.1295070623347788],[0.09276167710269598,-0.029122164822996684]]},{"name":"u","qubits":[1],"real":[[0.9804651526556165,0.0],[0.0,0.9804651526556165]],"imag":[[-0.19669286826928606,0.0],[0.0,0.19669286826928606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5694414318929973,0.0],[0.0,0.5694414318929973]],"imag":[[-0.8220319067065784,0.0],[0.0,0.8220319067065784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3585751137187838,0.33259380488888435],[0.2396215437708498,-0.7346263745716026]],"imag":[[-0.8577367956792411,-0.15840719083742316],[-0.2798088506826468,-0.5697478500392205]]},{"name":"u","qubits":[1],"real":[[0.821906025019882,-0.5696231087622913],[0.5696231087622913,0.821906025019882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.961482579131245,0.27486587643272326],[-0.27486587643272326,0.961482579131245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2553273869996393,0.7134426325497517],[0.7186133394664361,-0.1795039985335965]],"imag":[[0.6468295173133367,-0.08613426171165484],[0.0037906887274682267,0.6718324296506673]]},{"name":"u","qubits":[1],"real":[[0.986952253070603,0.0],[0.0,0.986952253070603]],"imag":[[0.1610131987101075,0.0],[0.0,-0.1610131987101075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6388715642069573,0.0],[0.0,0.6388715642069573]],"imag":[[0.7693134110671382,0.0],[0.0,-0.7693134110671382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28835808669160645,0.31785832703278394],[-0.19423679805988533,-0.7701035526981734]],"imag":[[0.8602433798777283,-0.2753125953384956],[0.37296515587322865,0.47969738054898003]]},{"name":"u","qubits":[2],"real":[[0.7772301559461139,-0.6292164052915177],[0.6292164052915177,0.7772301559461139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9825225985472418,0.1861433408531595],[-0.1861433408531595,0.9825225985472418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9976165231309345,0.06900197661042398],[-0.06900197661042398,0.9976165231309345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9362814329050001,0.3512507343726981],[-0.3512507343726981,0.9362814329050001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.21437763461459958,-0.15636504801208778],[0.5468838559979657,-0.13740517489666532]],"imag":[[-0.5853988109090861,-0.7660942720863112],[-0.5588099050769175,0.6080866352324635]]},{"name":"u","qubits":[1],"real":[[0.9889692642962675,0.0],[0.0,0.9889692642962675]],"imag":[[0.14812087724996564,0.0],[0.0,-0.14812087724996564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5580266842847199,0.0],[0.0,0.5580266842847199]],"imag":[[-0.8298230049993803,0.0],[0.0,0.8298230049993803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2883541578721558,-0.0538072625628954],[0.1607047215358692,-0.8989642736623689]],"imag":[[0.9410435925222628,0.16850405071131394],[-0.07391095376676016,0.4007173543385112]]},{"name":"u","qubits":[1],"real":[[0.6872888138981074,-0.726384255260625],[0.726384255260625,0.6872888138981074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9825169394280523,0.18617320896663164],[-0.18617320896663164,0.9825169394280523]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5225014068279901,0.10146077631395611],[0.2506093958384935,0.503851832948981]],"imag":[[-0.8149248244965231,0.2293371342627522],[-0.009205487469307064,-0.8265854584686754]]},{"name":"u","qubits":[1],"real":[[0.9487039801281746,0.0],[0.0,0.9487039801281746]],"imag":[[0.3161657130192331,0.0],[0.0,-0.3161657130192331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5250518391412818,0.0],[0.0,0.5250518391412818]],"imag":[[-0.8510702475203545,0.0],[0.0,0.8510702475203545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5634828833050156,-0.21430902970753352],[0.25721576131938906,-0.6843958067428526]],"imag":[[0.7515153067388124,0.2679242873375803],[0.2270502941826366,-0.6433432954133159]]},{"name":"u","qubits":[2],"real":[[0.9786217400504597,0.0],[0.0,0.9786217400504597]],"imag":[[0.2056683979142412,0.0],[0.0,-0.2056683979142412]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8594745329525924,0.0],[0.0,0.8594745329525924]],"imag":[[-0.511178566849123,0.0],[0.0,0.511178566849123]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9587536169729314,0.0],[0.0,0.9587536169729314]],"imag":[[-0.2842384596449285,0.0],[0.0,0.2842384596449285]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998043996632927,0.0],[0.0,0.9998043996632927]],"imag":[[-0.01977782631946267,0.0],[0.0,0.01977782631946267]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1831387178261477,0.3075879468889884],[-0.4757674915504994,0.46853739567338765]],"imag":[[0.44736598320449694,0.819581321183618],[-0.7348259529223322,0.1189488198812031]]},{"name":"u","qubits":[1],"real":[[0.8568820156366509,0.0],[0.0,0.8568820156366509]],"imag":[[-0.5155125714068187,0.0],[0.0,0.5155125714068187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9462395332891279,0.0],[0.0,0.9462395332891279]],"imag":[[-0.32346676126114304,0.0],[0.0,0.32346676126114304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.762615653871489,-0.45435522512277315],[0.34068594989647927,-0.5588697311313794]],"imag":[[-0.40440738058961084,-0.22007581511480256],[-0.3725655895784582,0.6578697353050441]]},{"name":"u","qubits":[1],"real":[[0.6625185056052578,-0.749045545831878],[0.749045545831878,0.6625185056052578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8977070802380652,0.4405927803430827],[-0.4405927803430827,0.8977070802380652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46358905521646326,0.16312295629732537],[0.6439224091057252,-0.6005283620175336]],"imag":[[0.38254158483624895,0.7823925005285383],[-0.473403691162159,-0.02487091992790566]]},{"name":"u","qubits":[1],"real":[[0.9848317504698769,0.0],[0.0,0.9848317504698769]],"imag":[[0.17351202628762685,0.0],[0.0,-0.17351202628762685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6661528943836346,0.0],[0.0,0.6661528943836346]],"imag":[[0.745815205868254,0.0],[0.0,-0.745815205868254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3363094190890288,0.16648260780811358],[0.036357857227523174,-0.9654815358640632]],"imag":[[0.9247980730486421,0.06267407769507227],[0.17413387072979558,0.19026535467092162]]},{"name":"u","qubits":[4],"real":[[0.9130122581062644,0.0],[0.0,0.9130122581062644]],"imag":[[0.40793212247590915,0.0],[0.0,-0.40793212247590915]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9966015395273318,0.0],[0.0,0.9966015395273318]],"imag":[[-0.08237336591248572,0.0],[0.0,0.08237336591248572]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.09801714032956059,0.0],[0.0,0.09801714032956059]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9925992326887378,0.0],[0.0,0.9925992326887378]],"imag":[[0.12143625185968468,0.0],[0.0,-0.12143625185968468]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9925992326887378,0.0],[0.0,0.9925992326887378]],"imag":[[0.12143625185968468,0.0],[0.0,-0.12143625185968468]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.09801714032956059,0.0],[0.0,0.09801714032956059]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.961381873914186,0.0],[0.0,0.961381873914186]],"imag":[[0.27521790005239155,0.0],[0.0,-0.27521790005239155]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9982656101847159,0.0],[0.0,0.9982656101847159]],"imag":[[0.05887080365118902,0.0],[0.0,-0.05887080365118902]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9925992326887378,0.0],[0.0,0.9925992326887378]],"imag":[[-0.12143625185968468,0.0],[0.0,0.12143625185968468]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.09801714032956062,0.0],[0.0,-0.09801714032956062]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9613818739141861,0.0],[0.0,0.9613818739141861]],"imag":[[-0.2752179000523915,0.0],[0.0,0.2752179000523915]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9982656101847159,0.0],[0.0,0.9982656101847159]],"imag":[[-0.058870803651189026,0.0],[0.0,0.058870803651189026]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9982656101847159,0.0],[0.0,0.9982656101847159]],"imag":[[-0.058870803651189026,0.0],[0.0,0.058870803651189026]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9613818739141861,0.0],[0.0,0.9613818739141861]],"imag":[[-0.2752179000523915,0.0],[0.0,0.2752179000523915]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9655862055042406,0.0],[0.0,0.9655862055042406]],"imag":[[-0.2600832169516566,0.0],[0.0,0.2600832169516566]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.971445687380227,0.0],[0.0,0.971445687380227]],"imag":[[0.23726204178156768,0.0],[0.0,-0.23726204178156768]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.8114869366179129,0.4612874775601925],[-0.4270280314854399,0.8677381722251662]],"imag":[[0.3440262784530408,-0.1017287298573088],[-0.20194536825066467,-0.154581994524271]]},{"name":"u","qubits":[1],"real":[[0.7419426467920384,0.0],[0.0,0.7419426467920384]],"imag":[[-0.6704633538615102,0.0],[0.0,0.6704633538615102]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8519206916407664,0.0],[0.0,0.8519206916407664]],"imag":[[0.5236708270987779,0.0],[0.0,-0.5236708270987779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8169232436095077,0.5640212825847736],[0.3253778247192769,0.28285768219487883]],"imag":[[-0.08289831040126155,-0.08743155594271491],[-0.468928091890525,-0.7708613671991897]]},{"name":"u","qubits":[1],"real":[[0.7549174714576106,-0.6558198009270899],[0.6558198009270899,0.7549174714576106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.997139480211815,0.07558344397360746],[-0.07558344397360746,0.997139480211815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.021433778982150712,0.20721776560301539],[0.050839381866327506,0.9018488798381142]],"imag":[[-0.9678091511004614,0.14123327434865435],[0.24556342849902998,0.3518274545426919]]},{"name":"u","qubits":[1],"real":[[0.9158280092050488,0.0],[0.0,0.9158280092050488]],"imag":[[-0.40157073792237036,0.0],[0.0,0.40157073792237036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8142073369552313,0.0],[0.0,0.8142073369552313]],"imag":[[0.5805742092517291,0.0],[0.0,-0.5805742092517291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5530376568350108,0.5312238725863456],[-0.39697795524372176,-0.5161389675129759]],"imag":[[-0.5093853084520149,0.3904832324825901],[-0.5263881274365904,-0.5467399825867436]]},{"name":"u","qubits":[2],"real":[[0.9934006731182399,0.0],[0.0,0.9934006731182399]],"imag":[[-0.11469569585746461,0.0],[0.0,0.11469569585746461]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9293460273406635,0.0],[0.0,0.9293460273406635]],"imag":[[0.36920991517851554,0.0],[0.0,-0.36920991517851554]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8171562539258532,0.0],[0.0,0.8171562539258532]],"imag":[[0.5764162182571431,0.0],[0.0,-0.5764162182571431]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9944548522365138,0.0],[0.0,0.9944548522365138]],"imag":[[0.10516438020191786,0.0],[0.0,-0.10516438020191786]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3354737778475468,-0.4702540720704386],[-0.3051666714513629,0.7654423421462035]],"imag":[[0.734997951556568,0.3551006382499389],[0.504091914455726,0.2585781608438558]]},{"name":"u","qubits":[1],"real":[[0.8241738576475872,0.0],[0.0,0.8241738576475872]],"imag":[[-0.5663368718089037,0.0],[0.0,0.5663368718089037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6236114954650742,0.0],[0.0,0.6236114954650742]],"imag":[[-0.7817344195593626,0.0],[0.0,0.7817344195593626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6668635144127333,0.5273342135780992],[0.6708606505909996,0.5733403229709941]],"imag":[[-0.256113722581147,0.4600189576970641],[0.19911002420608054,0.4261244651563558]]},{"name":"u","qubits":[1],"real":[[0.8999076094720626,-0.4360806054094561],[0.4360806054094561,0.8999076094720626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9186119830945677,0.3951607578126472],[-0.3951607578126472,0.9186119830945677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05676967157096076,-0.9071446679577423],[-0.4316973777634014,-0.08425565700884007]],"imag":[[0.08577348920066037,-0.40805473203469533],[-0.8961347482227617,0.058998909497881814]]},{"name":"u","qubits":[1],"real":[[0.9676899772901884,0.0],[0.0,0.9676899772901884]],"imag":[[0.252143030544401,0.0],[0.0,-0.252143030544401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5093238150469735,0.0],[0.0,0.5093238150469735]],"imag":[[-0.8605749539848323,0.0],[0.0,0.8605749539848323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42936190535511276,-0.39628723169329766],[-0.11103458952660018,0.8377089896930431]],"imag":[[0.7679780658382129,-0.2623251315030403],[0.46209237664116926,0.2690457283924732]]},{"name":"u","qubits":[2],"real":[[0.8369951969912746,-0.547210234017546],[0.547210234017546,0.8369951969912746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900634159600851,0.14062159285631592],[-0.14062159285631592,0.9900634159600851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996239094363121,-0.08664679372341856],[0.08664679372341856,0.996239094363121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8769384361847568,0.4806027248589351],[-0.4806027248589351,0.8769384361847568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8457155240823334,0.08886675864999825],[-0.4624692361924983,-0.03614515240552097]],"imag":[[0.19762873644208745,-0.48765852198591836],[0.17841059507208365,0.8677473094738664]]},{"name":"u","qubits":[1],"real":[[0.6627916683724236,0.0],[0.0,0.6627916683724236]],"imag":[[0.748803849039319,0.0],[0.0,-0.748803849039319]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9064571107725188,0.0],[0.0,0.9064571107725188]],"imag":[[-0.42229788814288144,0.0],[0.0,0.42229788814288144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7056309375991685,-0.07099854432654815],[-0.49400870486004533,-0.5161650300501693]],"imag":[[-0.08631230971561146,0.6997102055837012],[0.5005902162617395,-0.48881335564695194]]},{"name":"u","qubits":[1],"real":[[0.6374412491042305,-0.7704989642695429],[0.7704989642695429,0.6374412491042305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9991273266945453,0.04176823017810764],[-0.04176823017810764,0.9991273266945453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.648090056147123,0.7468555518692602],[-0.2354336268661028,-0.15039281457180337]],"imag":[[-0.1268563995673814,0.07806098676087796],[0.7130622275458801,0.643035977464054]]},{"name":"u","qubits":[1],"real":[[0.9632028469551143,0.0],[0.0,0.9632028469551143]],"imag":[[-0.2687755115659958,0.0],[0.0,0.2687755115659958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7069271183420569,0.0],[0.0,0.7069271183420569]],"imag":[[0.7072863983936036,0.0],[0.0,-0.7072863983936036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4138926215703509,-0.5659509975297076],[0.5012856940319194,-0.7953627429721031]],"imag":[[-0.6838803430931861,-0.20174251543860938],[0.33122987048167235,0.07998457946081694]]},{"name":"u","qubits":[2],"real":[[0.9976697521092369,0.0],[0.0,0.9976697521092369]],"imag":[[-0.06822804208163769,0.0],[0.0,0.06822804208163769]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.910057228963724,0.0],[0.0,0.910057228963724]],"imag":[[-0.41448261726020325,0.0],[0.0,0.41448261726020325]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9973306058739873,0.0],[0.0,0.9973306058739873]],"imag":[[0.07301823462002867,0.0],[0.0,-0.07301823462002867]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7349824607913001,0.0],[0.0,0.7349824607913001]],"imag":[[-0.6780861171924735,0.0],[0.0,0.6780861171924735]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4748869776421647,-0.15213813937148113],[0.6732257071263252,0.48178974819333614]],"imag":[[-0.5255837416151229,0.6892735854247733],[-0.21215851686886772,-0.51926346830878]]},{"name":"u","qubits":[1],"real":[[0.9454790415746627,0.0],[0.0,0.9454790415746627]],"imag":[[0.32568294696384903,0.0],[0.0,-0.32568294696384903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47978691992246414,0.0],[0.0,0.47978691992246414]],"imag":[[0.8773850417412614,0.0],[0.0,-0.8773850417412614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5554250380277095,0.10692556583886262],[0.2489901479256784,0.772084017904813]],"imag":[[0.710555925448124,-0.4185453706738578],[0.3530116289563655,0.466125482411638]]},{"name":"u","qubits":[1],"real":[[0.7393176882415357,-0.6733567819909378],[0.6733567819909378,0.7393176882415357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9100296256672139,0.41454321898686325],[-0.41454321898686325,0.9100296256672139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04631655084694221,-0.8372313513628075],[0.04082919563163921,-0.5298434593866187]],"imag":[[-0.5279668135152272,-0.13472002538385677],[0.8470175899757295,-0.012652572900430727]]},{"name":"u","qubits":[1],"real":[[0.9984229777659336,0.0],[0.0,0.9984229777659336]],"imag":[[0.056138734123651085,0.0],[0.0,-0.056138734123651085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8382386021835165,0.0],[0.0,0.8382386021835165]],"imag":[[0.5453036271742783,0.0],[0.0,-0.5453036271742783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08098407586114797,0.5652225393873034],[0.6416875207373323,0.6463899098950868]],"imag":[[0.7178709524643957,-0.3982792437892609],[-0.2575655271862926,0.3226099956930106]]},{"name":"u","qubits":[3],"real":[[0.9680611683680975,0.0],[0.0,0.9680611683680975]],"imag":[[-0.25071412863617,0.0],[0.0,0.25071412863617]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9765668362787551,0.0],[0.0,0.9765668362787551]],"imag":[[0.21521434496915698,0.0],[0.0,-0.21521434496915698]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9798621903087299,0.0],[0.0,0.9798621903087299]],"imag":[[0.19967495587423684,0.0],[0.0,-0.19967495587423684]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9488894137840312,0.0],[0.0,0.9488894137840312]],"imag":[[0.3156087457733032,0.0],[0.0,-0.3156087457733032]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8876986157075304,0.0],[0.0,0.8876986157075304]],"imag":[[0.4604249859324907,0.0],[0.0,-0.4604249859324907]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9589394220954089,0.0],[0.0,0.9589394220954089]],"imag":[[0.28361097431397675,0.0],[0.0,-0.28361097431397675]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9751091651704529,0.0],[0.0,0.9751091651704529]],"imag":[[0.2217253165531228,0.0],[0.0,-0.2217253165531228]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9234231743491611,0.0],[0.0,0.9234231743491611]],"imag":[[-0.3837833256864072,0.0],[0.0,0.3837833256864072]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4163354094405711,-0.44789724184661905],[-0.2492628656292865,-0.7714066141187557]],"imag":[[0.7562803954644235,-0.23257869856957752],[-0.4388311908928116,-0.3875913381536148]]},{"name":"u","qubits":[1],"real":[[0.9976293199426118,0.0],[0.0,0.9976293199426118]],"imag":[[-0.06881671301974385,0.0],[0.0,0.06881671301974385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8580015232093587,0.0],[0.0,0.8580015232093587]],"imag":[[0.513647141694004,0.0],[0.0,-0.513647141694004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12149557067175643,0.24006177043037719],[-0.11534518573394824,0.7089193267546791]],"imag":[[-0.8764644485056267,-0.3992733940431102],[0.4513805323015968,-0.5295134477431337]]},{"name":"u","qubits":[1],"real":[[0.35646457383324653,-0.9343088395182194],[0.9343088395182194,0.35646457383324653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9828265000507289,0.18453203190241652],[-0.18453203190241652,0.9828265000507289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5438020521296839,0.7238183895710779],[0.5287439320728801,-0.020817636928966474]],"imag":[[-0.41421730577911675,0.0937565496984891],[0.5031234500485376,-0.6832739379634347]]},{"name":"u","qubits":[1],"real":[[0.9013080305744572,0.0],[0.0,0.9013080305744572]],"imag":[[-0.4331787552754559,0.0],[0.0,0.4331787552754559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6186279252260755,0.0],[0.0,0.6186279252260755]],"imag":[[0.785684090541791,0.0],[0.0,-0.785684090541791]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6246136006882896,-0.019192684615074618],[-0.5916663217089931,0.4103713070178358]],"imag":[[-0.4997135553311938,-0.599813182008143],[-0.10037517725422765,0.6866230246088502]]},{"name":"u","qubits":[2],"real":[[0.8035821257634698,0.0],[0.0,0.8035821257634698]],"imag":[[0.5951938903865387,0.0],[0.0,-0.5951938903865387]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9504795107658585,0.0],[0.0,0.9504795107658585]],"imag":[[0.3107872256291984,0.0],[0.0,-0.3107872256291984]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9560122449351192,0.0],[0.0,0.9560122449351192]],"imag":[[0.29332675898068644,0.0],[0.0,-0.29332675898068644]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.686871343749008,0.0],[0.0,0.686871343749008]],"imag":[[-0.7267790290978627,0.0],[0.0,0.7267790290978627]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.018453804581275178,-0.402807319417506],[-0.1961114001796454,-0.5549014623222033]],"imag":[[0.8969112484872725,0.1815376899080787],[-0.3959166429351734,0.7048933945492762]]},{"name":"u","qubits":[1],"real":[[0.5637220454557254,0.0],[0.0,0.5637220454557254]],"imag":[[0.8259645606605729,0.0],[0.0,-0.8259645606605729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9154928895190795,0.0],[0.0,0.9154928895190795]],"imag":[[0.40233415122259575,0.0],[0.0,-0.40233415122259575]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8239129681519142,0.39796340219084375],[-0.32911830830225736,-0.7239842620930862]],"imag":[[-0.3224370088017088,0.2425426287950198],[0.3299741435421421,0.5085715210031123]]},{"name":"u","qubits":[1],"real":[[0.7569156296722036,-0.6535126085684434],[0.6535126085684434,0.7569156296722036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9368551887155985,0.34971753655866383],[-0.34971753655866383,0.9368551887155985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6598233345064087,0.1743574918619417],[-0.6420801614964275,0.2545796762496648]],"imag":[[0.2271820799428595,-0.6947092448105849],[-0.3174185501926458,-0.6497443486841079]]},{"name":"u","qubits":[1],"real":[[0.9983747489314099,0.0],[0.0,0.9983747489314099]],"imag":[[0.05699000523025372,0.0],[0.0,-0.05699000523025372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8144742687369904,0.0],[0.0,0.8144742687369904]],"imag":[[0.5801996773226824,0.0],[0.0,-0.5801996773226824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08422353908185709,0.6683149360178663],[0.5329987515701131,-0.30895264698856956]],"imag":[[0.7353277361432102,-0.07452960632167435],[0.41001444699879686,0.6725687667411622]]},{"name":"u","qubits":[2],"real":[[0.6306284845207578,-0.776084862957043],[0.776084862957043,0.6306284845207578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9748757358246422,0.2227494101010429],[-0.2227494101010429,0.9748757358246422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965374111683765,-0.08314558401881786],[0.08314558401881786,0.9965374111683765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9542141217111729,0.2991244054352215],[-0.2991244054352215,0.9542141217111729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5984434037641816,-0.23724385587448873],[-0.21201609879095837,-0.023790492676137653]],"imag":[[0.5769644428320841,-0.5026856642559128],[-0.5138352829964736,-0.8309371145036325]]},{"name":"u","qubits":[1],"real":[[0.9780660646104554,0.0],[0.0,0.9780660646104554]],"imag":[[0.2082949189428692,0.0],[0.0,-0.2082949189428692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8281612669249858,0.0],[0.0,0.8281612669249858]],"imag":[[0.5604898892622439,0.0],[0.0,-0.5604898892622439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3446986481264145,-0.46063892214385127],[-0.23963254766815148,-0.7923643773363689]],"imag":[[0.7725759790676924,-0.2685534992391082],[-0.4763249317907785,0.29639415476849323]]},{"name":"u","qubits":[1],"real":[[0.747039666875314,-0.6647794642697832],[0.6647794642697832,0.747039666875314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9527243356166721,0.30383604184456225],[-0.30383604184456225,0.9527243356166721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3155613458095349,0.4034205131547984],[-0.11143394781712222,-0.3012875373120154]],"imag":[[0.6890488624015421,-0.5127227241111275],[0.6428181527678783,0.6954085975931307]]},{"name":"u","qubits":[1],"real":[[0.7681431362947896,0.0],[0.0,0.7681431362947896]],"imag":[[-0.6402781599923617,0.0],[0.0,0.6402781599923617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7961511226452266,0.0],[0.0,0.7961511226452266]],"imag":[[-0.6050978349909586,0.0],[0.0,0.6050978349909586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8958139829885354,-0.40692399716561756],[0.4051475238345879,-0.8947299559734487]],"imag":[[-0.16400654689052996,-0.07093673935286995],[0.08046517501355864,-0.16982092163361434]]},{"name":"u","qubits":[2],"real":[[0.9999822003503016,0.0],[0.0,0.9999822003503016]],"imag":[[-0.005966488294565481,0.0],[0.0,0.005966488294565481]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9975843524491335,0.0],[0.0,0.9975843524491335]],"imag":[[-0.06946552921156694,0.0],[0.0,0.06946552921156694]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9252309677300606,0.0],[0.0,0.9252309677300606]],"imag":[[0.37940434414130714,0.0],[0.0,-0.37940434414130714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6538501276046854,0.0],[0.0,0.6538501276046854]],"imag":[[-0.7566240880591475,0.0],[0.0,0.7566240880591475]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6023830633100667,-0.12412692348767737],[-0.024289696659272147,0.9232397841995461]],"imag":[[0.7860967819401179,0.061473582342781975],[0.13636900343102562,0.35838778775316077]]},{"name":"u","qubits":[1],"real":[[0.9755941156150131,0.0],[0.0,0.9755941156150131]],"imag":[[-0.21958169681774606,0.0],[0.0,0.21958169681774606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.29684302749118735,0.0],[0.0,0.29684302749118735]],"imag":[[0.9549262887939918,0.0],[0.0,-0.9549262887939918]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33138134676686337,0.6234597909646669],[-0.18763694610193193,-0.7333039208193313]],"imag":[[-0.6988653026038337,0.11433101452241912],[-0.6054469987447062,-0.2459505394984201]]},{"name":"u","qubits":[1],"real":[[0.9408812614328756,-0.33873655233009725],[0.33873655233009725,0.9408812614328756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9836945585265964,0.1798472004929871],[-0.1798472004929871,0.9836945585265964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6897950339585138,0.3455612411518584],[0.1839800960847468,-0.8483987740807993]],"imag":[[0.6336726668777937,0.056825971102521314],[0.2979816884018289,-0.3969606501405893]]},{"name":"u","qubits":[1],"real":[[0.8878024306912916,0.0],[0.0,0.8878024306912916]],"imag":[[-0.4602247755810571,0.0],[0.0,0.4602247755810571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6657416549174956,0.0],[0.0,0.6657416549174956]],"imag":[[0.7461823161317307,0.0],[0.0,-0.7461823161317307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7761688058348535,0.1761001723039524],[-0.030431713414888095,-0.9436767646654437]],"imag":[[-0.5474614244055079,-0.2585279539069381],[-0.3113227978408002,0.10782481251442574]]},{"name":"u","qubits":[3],"real":[[0.7018983675435108,-0.712277110147276],[0.712277110147276,0.7018983675435108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962540549595541,0.08647460885511903],[-0.08647460885511903,0.9962540549595541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999730700628804,-0.007338879275312189],[0.007338879275312189,0.9999730700628804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962540549595541,0.08647460885511904],[-0.08647460885511904,0.9962540549595541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999730700628804,0.007338879275312189],[-0.007338879275312189,0.9999730700628804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962540549595541,-0.08647460885511904],[0.08647460885511904,0.9962540549595541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999730700628804,0.007338879275312189],[-0.007338879275312189,0.9999730700628804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7656047803684051,0.6433112157245872],[-0.6433112157245872,0.7656047803684051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.35882023872980556,0.584532077215636],[0.09786846429797233,0.695935624878416]],"imag":[[-0.5977719411691547,0.41501685909697683],[0.7101679423380801,-0.04191495432829275]]},{"name":"u","qubits":[1],"real":[[0.9871011149008677,0.0],[0.0,0.9871011149008677]],"imag":[[0.1600980604550344,0.0],[0.0,-0.1600980604550344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5843011214472402,0.0],[0.0,0.5843011214472402]],"imag":[[-0.8115369366057822,0.0],[0.0,0.8115369366057822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24220909632003385,-0.560149923183037],[0.5437599404827856,-0.27817244296568067]],"imag":[[0.7270406277682279,-0.3146088727169843],[-0.3421575753368195,-0.7140542085446252]]},{"name":"u","qubits":[1],"real":[[0.8972990408658851,-0.4414231884044637],[0.4414231884044637,0.8972990408658851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9234248122366586,0.3837793847325463],[-0.3837793847325463,0.9234248122366586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2203793148461434,-0.9596199736297649],[-0.40596954950755604,-0.15762030040709735]],"imag":[[0.0999947066333434,-0.14339986905177116],[-0.8812620161483684,-0.18363503115233895]]},{"name":"u","qubits":[1],"real":[[0.9219918793746249,0.0],[0.0,0.9219918793746249]],"imag":[[-0.3872092126580244,0.0],[0.0,0.3872092126580244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5364082136462036,0.0],[0.0,0.5364082136462036]],"imag":[[0.843958665061796,0.0],[0.0,-0.843958665061796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6566090435489962,-0.06001601476840371],[-0.30168033258607235,-0.8902329004899923]],"imag":[[-0.6438545485771866,0.3882189616407967],[0.2516045729649928,-0.23058512241477258]]},{"name":"u","qubits":[2],"real":[[0.9717189064886432,0.0],[0.0,0.9717189064886432]],"imag":[[-0.236140565707198,0.0],[0.0,0.236140565707198]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990885020023265,0.0],[0.0,0.9990885020023265]],"imag":[[-0.04268682661837675,0.0],[0.0,0.04268682661837675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9956939306798495,0.0],[0.0,0.9956939306798495]],"imag":[[-0.09270165266763634,0.0],[0.0,0.09270165266763634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9623167882072217,0.0],[0.0,0.9623167882072217]],"imag":[[-0.2719308719776723,0.0],[0.0,0.2719308719776723]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2727294221795939,0.7321314572702919],[-0.3464444013423777,0.5347767518800467]],"imag":[[0.5291419182376494,0.3310755531848344],[-0.7249853580727595,0.2615078067807181]]},{"name":"u","qubits":[1],"real":[[0.9998131633106533,0.0],[0.0,0.9998131633106533]],"imag":[[0.019329730229492678,0.0],[0.0,-0.019329730229492678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9862586794972811,0.0],[0.0,0.9862586794972811]],"imag":[[-0.1652084051017969,0.0],[0.0,0.1652084051017969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03572760606347347,0.3790934521500185],[0.38099255970963936,-0.018488355570490923]],"imag":[[0.9236440113032766,0.043513596559554724],[-0.021211977617916065,0.9241498266838193]]},{"name":"u","qubits":[1],"real":[[0.9581267230368703,-0.2863445173259449],[0.2863445173259449,0.9581267230368703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9815435104218785,0.19123895301087493],[-0.19123895301087493,0.9815435104218785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.733705877437848,-0.2548540826032924],[-0.34828339713398787,-0.5837792405817025]],"imag":[[-0.5353786433497472,0.33180534992458466],[0.23182767077928942,0.6958134840657436]]},{"name":"u","qubits":[1],"real":[[0.8915661465915353,0.0],[0.0,0.8915661465915353]],"imag":[[-0.45289050139290943,0.0],[0.0,0.45289050139290943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187568760241952,0.0],[0.0,0.8187568760241952]],"imag":[[-0.5741403817561527,0.0],[0.0,0.5741403817561527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7202639840157739,0.2529224526046938],[-0.20812535329194962,-0.7759843578808883]],"imag":[[-0.5260236226591525,-0.37489888597152815],[-0.4015006588430057,0.43969231809291237]]},{"name":"u","qubits":[2],"real":[[0.707928817350393,-0.7062837882642315],[0.7062837882642315,0.707928817350393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9248512072391915,0.38032912650520234],[-0.38032912650520234,0.9248512072391915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999993234695975,-0.0011632112220739247],[0.0011632112220739247,0.9999993234695975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9229018646619821,0.38503525579281234],[-0.38503525579281234,0.9229018646619821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.017813109886638527,-0.6733198195956449],[-0.5708012496455016,0.3533762897145719]],"imag":[[0.7387060317509792,-0.02522919559906302],[0.35802517393895794,0.6489446094210778]]},{"name":"u","qubits":[1],"real":[[0.9027273684665966,0.0],[0.0,0.9027273684665966]],"imag":[[-0.43021308467011254,0.0],[0.0,0.43021308467011254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5436757871203962,0.0],[0.0,0.5436757871203962]],"imag":[[-0.8392953225766349,0.0],[0.0,0.8392953225766349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5716989047980345,0.367374403913708],[0.4828503315840473,-0.5693145866313543]],"imag":[[-0.46357801343945304,-0.568587579056477],[-0.47445900244113115,-0.4665030693795188]]},{"name":"u","qubits":[1],"real":[[0.7768459231188034,-0.6296907270507437],[0.6296907270507437,0.7768459231188034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9380068996972635,0.34661658373529664],[-0.34661658373529664,0.9380068996972635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.030271665651005024,-0.7512541882938253],[-0.9120764572018952,-0.07893725043883854]],"imag":[[-0.16214496636598394,0.6390694646999442],[-0.3753787052550095,-0.14483188306539552]]},{"name":"u","qubits":[1],"real":[[0.82766056029683,0.0],[0.0,0.82766056029683]],"imag":[[0.5612290057802942,0.0],[0.0,-0.5612290057802942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7171146955892568,0.0],[0.0,0.7171146955892568]],"imag":[[0.696955173142382,0.0],[0.0,-0.696955173142382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9039074949435091,-0.21496571783183124],[0.21264598600988363,-0.897993364960336]],"imag":[[0.3600435181468893,0.08431871549309869],[-0.09000883433999675,0.37455041164288183]]},{"name":"u","qubits":[2],"real":[[0.8197301845680194,0.0],[0.0,0.8197301845680194]],"imag":[[0.572749879535632,0.0],[0.0,-0.572749879535632]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9566011489636177,0.0],[0.0,0.9566011489636177]],"imag":[[-0.2914004835299462,0.0],[0.0,0.2914004835299462]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9231689278301193,0.0],[0.0,0.9231689278301193]],"imag":[[-0.38439449877565623,0.0],[0.0,0.38439449877565623]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998931170170668,0.0],[0.0,0.9998931170170668]],"imag":[[-0.014620346845893636,0.0],[0.0,0.014620346845893636]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4225360222354636,0.7264316337774224],[-0.014941775547068185,0.06307267548229663]],"imag":[[0.33293596036877887,-0.4276845071477525],[-0.8428485626435224,-0.5342329841939322]]},{"name":"u","qubits":[1],"real":[[0.7749341205344047,0.0],[0.0,0.7749341205344047]],"imag":[[-0.6320420150840992,0.0],[0.0,0.6320420150840992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7808280126089473,0.0],[0.0,0.7808280126089473]],"imag":[[0.6247460401836586,0.0],[0.0,-0.6247460401836586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7637461503209302,-0.6163819738416157],[0.4808086218934344,-0.5858975095070736]],"imag":[[-0.15674845638849477,-0.11043098121857431],[-0.4011792721498956,0.5143951487559201]]},{"name":"u","qubits":[1],"real":[[0.837397877775152,-0.5465938110678455],[0.5465938110678455,0.837397877775152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8732202986294314,0.4873256714575239],[-0.4873256714575239,0.8732202986294314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.010931103872872142,0.7964903592899677],[0.14105277058929533,0.589017984504667]],"imag":[[0.5891029619882112,-0.13579881701610894],[-0.7955767260635019,0.014819000817301066]]},{"name":"u","qubits":[1],"real":[[0.9998071163644108,0.0],[0.0,0.9998071163644108]],"imag":[[-0.019640011891077135,0.0],[0.0,0.019640011891077135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7332195641227658,0.0],[0.0,0.7332195641227658]],"imag":[[0.6799919637669414,0.0],[0.0,-0.6799919637669414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.033312989277703764,-0.5193644030471098],[0.1472234008954988,0.8417242373760944]],"imag":[[-0.8475990653997074,0.10356971529576398],[-0.508715381434147,0.10504398666609246]]},{"name":"u","qubits":[3],"real":[[0.9590152557670192,0.0],[0.0,0.9590152557670192]],"imag":[[-0.2833544409500561,0.0],[0.0,0.2833544409500561]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9418739396670179,0.0],[0.0,0.9418739396670179]],"imag":[[0.3359664890671847,0.0],[0.0,-0.3359664890671847]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9768042773832294,0.0],[0.0,0.9768042773832294]],"imag":[[-0.21413407875867638,0.0],[0.0,0.21413407875867638]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9902182254560965,0.0],[0.0,0.9902182254560965]],"imag":[[-0.13952729472966666,0.0],[0.0,0.13952729472966666]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9926150545924891,0.0],[0.0,0.9926150545924891]],"imag":[[-0.12130685634517925,0.0],[0.0,0.12130685634517925]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997420140390894,0.0],[0.0,0.9997420140390894]],"imag":[[-0.022713550252332033,0.0],[0.0,0.022713550252332033]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.6297938216811672,0.0],[0.0,0.6297938216811672]],"imag":[[-0.7767623460056687,0.0],[0.0,0.7767623460056687]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9790402667052052,0.0],[0.0,0.9790402667052052]],"imag":[[-0.20366677728535112,0.0],[0.0,0.20366677728535112]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2647322591457708,-0.8378275769520405],[-0.34936180297107977,0.08544623949706094]],"imag":[[0.36558748780290257,-0.30709537773827206],[0.8211022776453221,0.4432113721761568]]},{"name":"u","qubits":[1],"real":[[0.839195530894575,0.0],[0.0,0.839195530894575]],"imag":[[-0.5438298087881653,0.0],[0.0,0.5438298087881653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9122061951901236,0.0],[0.0,0.9122061951901236]],"imag":[[-0.40973144553079904,0.0],[0.0,0.40973144553079904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8431166289239407,0.2477687954856485],[-0.18996457876962375,-0.06654044058096847]],"imag":[[-0.3773303327115857,0.29221018810316157],[-0.33270050925806177,-0.921301362052394]]},{"name":"u","qubits":[1],"real":[[0.8722957012318666,-0.48897874147288467],[0.48897874147288467,0.8722957012318666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582648985327696,0.2858817661901169],[-0.2858817661901169,0.9582648985327696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8234786572321905,-0.45676088050331143],[-0.3119632677993892,-0.279384950208137]],"imag":[[-0.3359268530779543,-0.020138234928879197],[-0.33423789433297013,-0.8443387940471441]]},{"name":"u","qubits":[1],"real":[[0.8640666073653765,0.0],[0.0,0.8640666073653765]],"imag":[[-0.5033774905933799,0.0],[0.0,0.5033774905933799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7546901942032672,0.0],[0.0,0.7546901942032672]],"imag":[[-0.6560813293894552,0.0],[0.0,0.6560813293894552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7261569617658878,0.2439572664547637],[0.4430529352154321,0.8340973878090592]],"imag":[[-0.41172014400610396,0.4936268246787727],[-0.3269352940499365,-0.03315053169370791]]},{"name":"u","qubits":[2],"real":[[0.9871294452913383,0.0],[0.0,0.9871294452913383]],"imag":[[0.15992328860680266,0.0],[0.0,-0.15992328860680266]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8752219112140823,0.0],[0.0,0.8752219112140823]],"imag":[[-0.4837216204913411,0.0],[0.0,0.4837216204913411]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9848464388701,0.0],[0.0,0.9848464388701]],"imag":[[-0.17342863617315996,0.0],[0.0,0.17342863617315996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9195531326596462,0.0],[0.0,0.9195531326596462]],"imag":[[-0.392965693433703,0.0],[0.0,0.392965693433703]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.35910407101153813,0.44455721232958945],[0.46651062162663404,0.42541474615642555]],"imag":[[0.29018827212370846,-0.7675961945388616],[-0.7544553484563078,0.17940808467810798]]},{"name":"u","qubits":[1],"real":[[0.9839037899139976,0.0],[0.0,0.9839037899139976]],"imag":[[0.17869899885805737,0.0],[0.0,-0.17869899885805737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6331592989495431,0.0],[0.0,0.6331592989495431]],"imag":[[-0.7740215127202363,0.0],[0.0,0.7740215127202363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2652517781914665,-0.5587596528529182],[0.3778789883593508,0.688776726844238]],"imag":[[0.7061407364598692,-0.34466564206759187],[0.5368558695168495,-0.307538397731989]]},{"name":"u","qubits":[1],"real":[[0.8461207499012033,-0.5329912537618468],[0.5329912537618468,0.8461207499012033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9125481786325345,0.40896921849259515],[-0.40896921849259515,0.9125481786325345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7594142120463224,-0.18831905560466108],[-0.39631900264121467,0.8764367588609989]],"imag":[[0.5091555718389204,0.358589725875706],[-0.08355780246582765,-0.2603995958326008]]},{"name":"u","qubits":[1],"real":[[0.9241257802451709,0.0],[0.0,0.9241257802451709]],"imag":[[-0.382088395906306,0.0],[0.0,0.382088395906306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5646891217743326,0.0],[0.0,0.5646891217743326]],"imag":[[-0.825303699100963,0.0],[0.0,0.825303699100963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6909413099163655,0.06689402360626517],[0.07823218961697725,0.7303166812761923]],"imag":[[-0.6927234073478448,0.1956005541127463],[-0.1913481425861831,-0.651078457550455]]},{"name":"u","qubits":[2],"real":[[0.7093675715637774,-0.7048387392969466],[0.7048387392969466,0.7093675715637774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9259310755849613,0.377692524768596],[-0.377692524768596,0.9259310755849613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999948724064286,-0.0032023680067324134],[0.0032023680067324134,0.9999948724064286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9218010879248222,0.38766319699013757],[-0.38766319699013757,0.9218010879248222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14855405311841685,0.12185394705474863],[0.19184702896482417,-0.014815168966361841]],"imag":[[-0.8958710201975448,-0.4006225456205374],[0.37221166820731366,-0.9079833160891214]]},{"name":"u","qubits":[1],"real":[[0.9633103031223147,0.0],[0.0,0.9633103031223147]],"imag":[[0.26839012630570835,0.0],[0.0,-0.26839012630570835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7664035183522978,0.0],[0.0,0.7664035183522978]],"imag":[[-0.6423594375871028,0.0],[0.0,0.6423594375871028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46237851137302255,-0.12784297257917537],[-0.4426722199043474,-0.6933141202277818]],"imag":[[0.7653761430837928,-0.42902406247291675],[-0.06668416261453816,0.5647212222629256]]},{"name":"u","qubits":[1],"real":[[0.6941555342500468,-0.7198250442086828],[0.7198250442086828,0.6941555342500468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7402352316646834,0.672347976722123],[-0.672347976722123,0.7402352316646834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1435259172100294,-0.5735611435492728],[0.509752110811379,0.26169677511456896]],"imag":[[0.806367716025651,-0.014107879041355234],[0.26329489771725206,-0.7761078406085329]]},{"name":"u","qubits":[1],"real":[[0.8457421101944973,0.0],[0.0,0.8457421101944973]],"imag":[[-0.5335918693568699,0.0],[0.0,0.5335918693568699]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.868317554874343,0.0],[0.0,0.868317554874343]],"imag":[[0.4960086933684149,0.0],[0.0,-0.4960086933684149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6888633710660053,0.6398603368520468],[0.123930294311126,-0.08586139064813192]],"imag":[[-0.3286162595430335,0.08976279458166353],[-0.6341292392876096,-0.758385925257348]]},{"name":"u","qubits":[2],"real":[[0.895186509141778,0.0],[0.0,0.895186509141778]],"imag":[[-0.4456917251313483,0.0],[0.0,0.4456917251313483]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9720031454945,0.0],[0.0,0.9720031454945]],"imag":[[0.2349678385413584,0.0],[0.0,-0.2349678385413584]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9896107503634417,0.0],[0.0,0.9896107503634417]],"imag":[[-0.14377260783997017,0.0],[0.0,0.14377260783997017]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7843329224055002,0.0],[0.0,0.7843329224055002]],"imag":[[0.6203401218935042,0.0],[0.0,-0.6203401218935042]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5305917858322127,0.06868809038017086],[-0.03294095061944992,-0.957369488096154]],"imag":[[-0.8447106257813868,0.014773684013363837],[-0.06205811205384979,-0.2801916268611662]]},{"name":"u","qubits":[1],"real":[[0.47064542840583473,0.0],[0.0,0.47064542840583473]],"imag":[[0.8823224358026313,0.0],[0.0,-0.8823224358026313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9029563826594647,0.0],[0.0,0.9029563826594647]],"imag":[[0.42973220849097926,0.0],[0.0,-0.42973220849097926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7858648635067507,0.17563964433846008],[0.2325002192830479,0.6463928484777588]],"imag":[[-0.5270366317517376,-0.27166067148919193],[0.22492766199521586,-0.6910336318440005]]},{"name":"u","qubits":[1],"real":[[0.8868767685326872,-0.4620060577925559],[0.4620060577925559,0.8868767685326872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9358507196336335,0.35239669487838593],[-0.35239669487838593,0.9358507196336335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5906146835127511,0.2399499613038919],[-0.16865676997054654,-0.44215722340809305]],"imag":[[0.6928111994578522,-0.3370622399426642],[-0.3778118995849752,-0.7958077985689389]]},{"name":"u","qubits":[1],"real":[[0.6074020081421853,0.0],[0.0,0.6074020081421853]],"imag":[[0.7943946125854837,0.0],[0.0,-0.7943946125854837]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9690103777601244,0.0],[0.0,0.9690103777601244]],"imag":[[0.24702001496474124,0.0],[0.0,-0.24702001496474124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8854712869108785,-0.09981556605302921],[0.16256812250086378,-0.8329980426672348]],"imag":[[-0.2405145824569494,0.3848768484274742],[0.36285664005016616,0.38473487654566024]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.12618478498379768,-0.594889595151692],[-0.5221667781026291,0.257298901369227]],"imag":[[-0.793781329739132,0.009745264307540953],[-0.2851849512896638,-0.7614516890506062]]},{"name":"u","qubits":[1],"real":[[0.7419044412512906,0.0],[0.0,0.7419044412512906]],"imag":[[0.6705056301416196,0.0],[0.0,-0.6705056301416196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7446084078242954,0.0],[0.0,0.7446084078242954]],"imag":[[0.6675015498089631,0.0],[0.0,-0.6675015498089631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9218360454925556,0.3543462637499157],[-0.3292342629288191,-0.68052992382448]],"imag":[[0.09343833182580753,-0.12619947996221126],[0.1819131207196848,0.6288015898542166]]},{"name":"u","qubits":[1],"real":[[0.7663295057081271,-0.6424477322562029],[0.6424477322562029,0.7663295057081271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9830131138698871,0.18353533163897479],[-0.18353533163897479,0.9830131138698871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6519846375857927,-0.5986320558217224],[0.4915280974686044,-0.010358441150554593]],"imag":[[-0.42459892582764425,0.19045064001150563],[-0.3911929369723179,0.7779851657704]]},{"name":"u","qubits":[1],"real":[[0.6217898188674215,0.0],[0.0,0.6217898188674215]],"imag":[[0.7831841553254376,0.0],[0.0,-0.7831841553254376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8616410768738388,0.0],[0.0,0.8616410768738388]],"imag":[[0.5075181323299605,0.0],[0.0,-0.5075181323299605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9503266041872356,0.21276288967662746],[0.07575108658439522,0.7132748449914863]],"imag":[[-0.22125442366941336,-0.05155364349029378],[0.20539619826558744,0.66581767032852]]},{"name":"u","qubits":[2],"real":[[0.9982424837420946,0.0],[0.0,0.9982424837420946]],"imag":[[0.05926165414847918,0.0],[0.0,-0.05926165414847918]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9958737072540537,0.0],[0.0,0.9958737072540537]],"imag":[[0.09074998181855122,0.0],[0.0,-0.09074998181855122]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9399292872515814,0.0],[0.0,0.9399292872515814]],"imag":[[0.34136920623678707,0.0],[0.0,-0.34136920623678707]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8044395441286181,0.0],[0.0,0.8044395441286181]],"imag":[[0.59403452748316,0.0],[0.0,-0.59403452748316]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0021165484710019547,0.7176075989849284],[0.21413253591097456,-0.06067000407876234]],"imag":[[0.07252458847865344,0.6926579517825935],[0.9741062372004949,-0.03979254096575258]]},{"name":"u","qubits":[1],"real":[[0.9857908442409155,0.0],[0.0,0.9857908442409155]],"imag":[[0.16797741339472716,0.0],[0.0,-0.16797741339472716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9305980749159135,0.0],[0.0,0.9305980749159135]],"imag":[[0.366042651835542,0.0],[0.0,-0.366042651835542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2647472270422082,0.28553710536294336],[-0.13561697230923275,-0.3005207287699173]],"imag":[[0.754290398951577,-0.5286052036102971],[0.5852887634703138,0.7407647344175244]]},{"name":"u","qubits":[1],"real":[[0.6620112140969479,-0.74949393086928],[0.74949393086928,0.6620112140969479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8794236519149687,0.47603995678150784],[-0.47603995678150784,0.8794236519149687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11350828289039847,-0.5701032570645544],[0.6992297431702297,-0.4574144955801305]],"imag":[[-0.46458569998839694,-0.6680256532244481],[0.5313697049584769,0.1396280134915997]]},{"name":"u","qubits":[1],"real":[[0.8522846837707575,0.0],[0.0,0.8522846837707575]],"imag":[[0.5230782138550409,0.0],[0.0,-0.5230782138550409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7704872328262211,0.0],[0.0,0.7704872328262211]],"imag":[[0.6374554290707646,0.0],[0.0,-0.6374554290707646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7152570477143034,-0.3345825010196113],[0.518795676324576,-0.8021415653242723]],"imag":[[0.3632172788205065,0.49450491814814823],[0.2955192215206494,-0.009399208364620215]]},{"name":"u","qubits":[2],"real":[[0.7548591033947589,-0.6558869826594065],[0.6558869826594065,0.7548591033947589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9488801530776629,0.3156365870670113],[-0.3156365870670113,0.9488801530776629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999788311533074,-0.020575036375298273],[0.020575036375298273,0.999788311533074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9151944903342933,0.40301246241493943],[-0.40301246241493943,0.9151944903342933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2531500425414881,0.5533901768868802],[0.5994453820245224,-0.12204098358075875]],"imag":[[0.7293306565702663,-0.3126518214773988],[0.2113222262742423,0.7623084342827475]]},{"name":"u","qubits":[1],"real":[[0.9912755606002528,0.0],[0.0,0.9912755606002528]],"imag":[[0.13180577740241364,0.0],[0.0,-0.13180577740241364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8794310399947942,0.0],[0.0,0.8794310399947942]],"imag":[[0.4760263079848367,0.0],[0.0,-0.4760263079848367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20933478294593844,-0.3165995837568878],[-0.5370922263465527,0.5861037889731976]],"imag":[[0.7732579221847115,0.5079525942374199],[-0.26416486296565433,0.546105497247283]]},{"name":"u","qubits":[1],"real":[[0.7726240183921187,-0.6348638643076286],[0.6348638643076286,0.7726240183921187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9632223570183914,0.2687055841249571],[-0.2687055841249571,0.9632223570183914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6508028413507736,-0.08563662855366326],[-0.38472272556997367,0.7196557480316229]],"imag":[[-0.30759761132428026,-0.6888437696947828],[0.5777783274123107,0.01600728358243134]]},{"name":"u","qubits":[1],"real":[[0.8028659482518521,0.0],[0.0,0.8028659482518521]],"imag":[[0.5961596003904108,0.0],[0.0,-0.5961596003904108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7859400584303784,0.0],[0.0,0.7859400584303784]],"imag":[[0.6183026965447048,0.0],[0.0,-0.6183026965447048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7281752672413699,0.40517258922239785],[-0.5884777079163194,-0.7500169115063786]],"imag":[[0.21997828242019765,-0.5071543240318841],[-0.2739786902789603,0.1269027068781966]]},{"name":"u","qubits":[2],"real":[[0.9967897780236393,0.0],[0.0,0.9967897780236393]],"imag":[[-0.08006334009759908,0.0],[0.0,0.08006334009759908]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9257365435814656,0.0],[0.0,0.9257365435814656]],"imag":[[-0.3781690784263584,0.0],[0.0,0.3781690784263584]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9791201980250599,0.0],[0.0,0.9791201980250599]],"imag":[[-0.20328216306249675,0.0],[0.0,0.20328216306249675]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7107110963744578,0.0],[0.0,0.7107110963744578]],"imag":[[-0.7034839994557204,0.0],[0.0,0.7034839994557204]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17976759810122575,0.6625505591530898],[0.43359855458741603,0.6087845816726215]],"imag":[[-0.6643504386464948,0.2955484087405212],[0.5816480024919107,-0.3210283909166988]]},{"name":"u","qubits":[1],"real":[[0.9929323824530817,0.0],[0.0,0.9929323824530817]],"imag":[[0.11868143863320464,0.0],[0.0,-0.11868143863320464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7542863758377477,0.0],[0.0,0.7542863758377477]],"imag":[[-0.656545553046821,0.0],[0.0,0.656545553046821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1759444412531228,-0.06203751968151683],[-0.39277092852750917,-0.6127183907008037]],"imag":[[0.725492831817263,-0.6624613579112824],[-0.537061171820802,-0.4264650854678757]]},{"name":"u","qubits":[1],"real":[[0.7340165479018533,-0.6791315832784146],[0.6791315832784146,0.7340165479018533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9965769100955586,0.08267080660298974],[-0.08267080660298974,0.9965769100955586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03216857011658625,-0.28704121565362684],[-0.16038260060444223,0.9461763040515383]],"imag":[[0.9487351765538682,0.1283514253214319],[0.2704517873657172,0.07670497888283376]]},{"name":"u","qubits":[1],"real":[[0.9637205476977814,0.0],[0.0,0.9637205476977814]],"imag":[[0.2669132929344066,0.0],[0.0,-0.2669132929344066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5322227746271149,0.0],[0.0,0.5322227746271149]],"imag":[[0.8466043457059592,0.0],[0.0,-0.8466043457059592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45658000088706197,-0.3470634643554523],[-0.13776473575296605,0.5128095507936835]],"imag":[[0.7610392994304135,0.30315151199033746],[0.4397439767584674,-0.7243427897772882]]},{"name":"u","qubits":[3],"real":[[0.9411505873206394,0.0],[0.0,0.9411505873206394]],"imag":[[0.33798753229374545,0.0],[0.0,-0.33798753229374545]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.960099948455575,0.0],[0.0,0.960099948455575]],"imag":[[-0.27965709176704634,0.0],[0.0,0.27965709176704634]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9712298097110084,0.0],[0.0,0.9712298097110084]],"imag":[[0.23814419314507437,0.0],[0.0,-0.23814419314507437]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9848754716064626,0.0],[0.0,0.9848754716064626]],"imag":[[0.17326368756305477,0.0],[0.0,-0.17326368756305477]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8075655505944793,0.0],[0.0,0.8075655505944793]],"imag":[[0.5897778238396519,0.0],[0.0,-0.5897778238396519]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.937885687602008,0.0],[0.0,0.937885687602008]],"imag":[[0.34694442925533303,0.0],[0.0,-0.34694442925533303]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9586647684929853,0.0],[0.0,0.9586647684929853]],"imag":[[-0.28453797927568625,0.0],[0.0,0.28453797927568625]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9217263625620495,0.0],[0.0,0.9217263625620495]],"imag":[[0.387840834051977,0.0],[0.0,-0.387840834051977]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.30939876130728616,-0.697213443834331],[-0.8263080937437064,-0.08936689689458413]],"imag":[[-0.45401002773298604,-0.460478788823201],[0.12394448528697259,-0.5420943243754012]]},{"name":"u","qubits":[1],"real":[[0.8546455379702218,0.0],[0.0,0.8546455379702218]],"imag":[[0.5192119070549039,0.0],[0.0,-0.5192119070549039]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7526652197660683,0.0],[0.0,0.7526652197660683]],"imag":[[0.6584034226479204,0.0],[0.0,-0.6584034226479204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8087021938132906,0.34102270830864645],[-0.24597063513154813,-0.9018646619732902]],"imag":[[0.41992934764530887,0.23100566470455197],[0.3303915122407638,-0.13030743177596238]]},{"name":"u","qubits":[1],"real":[[0.8936830961729607,-0.44869870025966274],[0.44869870025966274,0.8936830961729607]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9244339977084013,0.3813420824940038],[-0.3813420824940038,0.9244339977084013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09713847623684167,0.5299435007386104],[-0.5157513386969154,0.023667454693232098]],"imag":[[-0.8310696584182777,-0.13801168543213035],[-0.18408665330015364,0.8363925587291129]]},{"name":"u","qubits":[1],"real":[[0.7086648984952952,0.0],[0.0,0.7086648984952952]],"imag":[[0.7055452229592749,0.0],[0.0,-0.7055452229592749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8533322522128924,0.0],[0.0,0.8533322522128924]],"imag":[[-0.5213674973886199,0.0],[0.0,0.5213674973886199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9464486571404847,-0.28812347561623813],[-0.18957888321041677,0.8396699240151415]],"imag":[[0.004175655434923959,0.14561032277101976],[-0.26129935005535837,0.4367343762583213]]},{"name":"u","qubits":[2],"real":[[0.9988846473736033,0.0],[0.0,0.9988846473736033]],"imag":[[0.04721717104308752,0.0],[0.0,-0.04721717104308752]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992146933455767,0.0],[0.0,0.9992146933455767]],"imag":[[-0.03962318263725509,0.0],[0.0,0.03962318263725509]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9885238941161252,0.0],[0.0,0.9885238941161252]],"imag":[[-0.15106459135578978,0.0],[0.0,0.15106459135578978]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6851018547617245,0.0],[0.0,0.6851018547617245]],"imag":[[-0.728447286083245,0.0],[0.0,0.728447286083245]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5478000337339148,0.42053649674459326],[-0.28597568468922424,-0.2724475185721272]],"imag":[[-0.6606426349036713,0.29430509151973866],[0.42624446008738504,0.8138217972229755]]},{"name":"u","qubits":[1],"real":[[0.8336441145437448,0.0],[0.0,0.8336441145437448]],"imag":[[-0.5523019919270397,0.0],[0.0,0.5523019919270397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5620115394681848,0.0],[0.0,0.5620115394681848]],"imag":[[-0.8271293910293607,0.0],[0.0,0.8271293910293607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7907574775146691,-0.048073148350431],[0.05083878060284737,-0.7925614819042942]],"imag":[[-0.33483983262742106,-0.5101704329421255],[-0.5099022618379858,0.33054712093889244]]},{"name":"u","qubits":[1],"real":[[0.6733870158154373,-0.7392901507061893],[0.7392901507061893,0.6733870158154373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9069607233123433,0.42121520196777207],[-0.42121520196777207,0.9069607233123433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.01878179487264217,-0.3162714906918757],[-0.5757292283043111,0.5952035256730885]],"imag":[[-0.8126473306214695,-0.48910520789570544],[0.08824633641848664,-0.5536074446854583]]},{"name":"u","qubits":[1],"real":[[0.99817516234326,0.0],[0.0,0.99817516234326]],"imag":[[0.06038497562313412,0.0],[0.0,-0.06038497562313412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6480225804234488,0.0],[0.0,0.6480225804234488]],"imag":[[-0.7616211231717085,0.0],[0.0,0.7616211231717085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11114640970978429,-0.07415935290950773],[0.28943890606339856,-0.6434570195570875]],"imag":[[0.9152737523676917,0.38002739929041085],[0.2571877786602884,-0.6603352407280109]]},{"name":"u","qubits":[2],"real":[[0.8052213071047316,-0.5929744063486615],[0.5929744063486615,0.8052213071047316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873475477124685,0.15857118283652544],[-0.15857118283652544,0.9873475477124685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991536305874672,0.041134200902449236],[-0.041134200902449236,0.9991536305874672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9071401606979255,0.42082862170834096],[-0.42082862170834096,0.9071401606979255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.017480977869921848,0.36972264631832247],[0.4062197374932802,0.0966669058956748]],"imag":[[-0.837034470844123,0.40295517719814367],[-0.36613281046950824,-0.8316175799447401]]},{"name":"u","qubits":[1],"real":[[0.38423987661189835,0.0],[0.0,0.38423987661189835]],"imag":[[-0.9232332951217006,0.0],[0.0,0.9232332951217006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9368556729228044,0.0],[0.0,0.9368556729228044]],"imag":[[0.3497162394175589,0.0],[0.0,-0.3497162394175589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7071972226939338,-0.07161781805561176],[0.05030244593020736,0.5404215638688584]],"imag":[[0.7024459400497597,-0.036230893703431244],[0.06254161378661897,-0.8375576062480365]]},{"name":"u","qubits":[1],"real":[[0.5183883363695946,-0.8551453284184882],[0.8551453284184882,0.5183883363695946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9314601978874999,0.363843235132082],[-0.363843235132082,0.9314601978874999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.009597234157749551,0.5505543663017517],[0.9256650807233835,0.18372722969627356]],"imag":[[-0.27718893322738053,0.7873779766661402],[-0.25732925741578677,-0.20777419636553693]]},{"name":"u","qubits":[1],"real":[[0.790249480915341,0.0],[0.0,0.790249480915341]],"imag":[[0.6127852461613563,0.0],[0.0,-0.6127852461613563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6220876105027503,0.0],[0.0,0.6220876105027503]],"imag":[[-0.7829476386444871,0.0],[0.0,0.7829476386444871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.961289646393167,-0.12184800363212754],[-0.11946951037181829,0.9914084582777296]],"imag":[[0.2471331533708407,0.0006958829996477657],[0.023967818711809585,0.04755889625602716]]},{"name":"u","qubits":[2],"real":[[0.9827389298093686,0.0],[0.0,0.9827389298093686]],"imag":[[0.18499782657408922,0.0],[0.0,-0.18499782657408922]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9185542222963429,0.0],[0.0,0.9185542222963429]],"imag":[[0.3952950046504012,0.0],[0.0,-0.3952950046504012]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9930827627628592,0.0],[0.0,0.9930827627628592]],"imag":[[0.11741646521372838,0.0],[0.0,-0.11741646521372838]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7662804070634444,0.0],[0.0,0.7662804070634444]],"imag":[[0.6425062939385746,0.0],[0.0,-0.6425062939385746]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15796889961623978,-0.7609823238128436],[0.32346124888067224,0.25966591303910513]],"imag":[[0.5389529095629446,0.32477914168258315],[0.7615434383541275,-0.4979940015481078]]},{"name":"u","qubits":[1],"real":[[0.9627717717935655,0.0],[0.0,0.9627717717935655]],"imag":[[-0.27031558489565216,0.0],[0.0,0.27031558489565216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.712469183297895,0.0],[0.0,0.712469183297895]],"imag":[[0.7017034009115465,0.0],[0.0,-0.7017034009115465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.512173483884284,0.059351987816197556],[-0.11327524753946713,0.9839818252327077]],"imag":[[-0.8401925102006369,-0.16802443200574593],[0.1375630273854863,0.004989930172033974]]},{"name":"u","qubits":[1],"real":[[0.7442311383676553,-0.6679221606474693],[0.6679221606474693,0.7442311383676553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.907901014455392,0.4191846227509666],[-0.4191846227509666,0.907901014455392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6105320366064033,-0.11929065096476921],[-0.41126294753418985,-0.5922319352307369]],"imag":[[-0.07543075708593591,0.7793141688401936],[-0.6726244280043435,0.16643467706633816]]},{"name":"u","qubits":[1],"real":[[0.9883992502160275,0.0],[0.0,0.9883992502160275]],"imag":[[0.15187798448884807,0.0],[0.0,-0.15187798448884807]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4611140676057381,0.0],[0.0,0.4611140676057381]],"imag":[[-0.8873408683567385,0.0],[0.0,0.8873408683567385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27997880871447545,0.35997076497867836],[0.06213336007368162,-0.8589128079997689]],"imag":[[0.8895192949064749,0.028077375599875762],[0.3556778545620539,0.3631824577179367]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2989123676205014,0.7642369093580089],[0.167269196671006,0.51216620772057]],"imag":[[0.45812957402500853,-0.34162938436570267],[-0.8202375910260433,0.1921381944902145]]},{"name":"u","qubits":[1],"real":[[0.8227081547213905,0.0],[0.0,0.8227081547213905]],"imag":[[0.568463976127709,0.0],[0.0,-0.568463976127709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8955905762030394,0.0],[0.0,0.8955905762030394]],"imag":[[0.4448792193576903,0.0],[0.0,-0.4448792193576903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7786698372522294,-0.46553172324963105],[-0.13169066864898862,0.36326312156525087]],"imag":[[0.29444656522433,0.30042423242709615],[-0.5381747602516892,0.7490429892399292]]},{"name":"u","qubits":[1],"real":[[0.6114098634334613,-0.7913140835953043],[0.7913140835953043,0.6114098634334613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8849215261089921,0.4657401556972861],[-0.4657401556972861,0.8849215261089921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5349938154337844,0.7276831643466304],[-0.7493347983451345,0.39099556386589274]],"imag":[[0.387454710095389,-0.18476384223915315],[0.046452395649268,-0.5324114987156952]]},{"name":"u","qubits":[1],"real":[[0.8188235535512697,0.0],[0.0,0.8188235535512697]],"imag":[[-0.5740452840583843,0.0],[0.0,0.5740452840583843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.815396935078952,0.0],[0.0,0.815396935078952]],"imag":[[0.578902270045516,0.0],[0.0,-0.578902270045516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6835661583213679,-0.6573564820554172],[0.19096132960956547,-0.24070698821472736]],"imag":[[-0.24791177804307163,-0.19788762721558786],[0.659401871470681,-0.6861363481985965]]},{"name":"u","qubits":[2],"real":[[0.932535744933653,0.0],[0.0,0.932535744933653]],"imag":[[0.3610776708978788,0.0],[0.0,-0.3610776708978788]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238916503490845,0.0],[0.0,0.9238916503490845]],"imag":[[0.38265417600654117,0.0],[0.0,-0.38265417600654117]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8014918678854004,0.0],[0.0,0.8014918678854004]],"imag":[[0.5980056736466401,0.0],[0.0,-0.5980056736466401]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.992022999010291,0.0],[0.0,0.992022999010291]],"imag":[[0.12605700866920552,0.0],[0.0,-0.12605700866920552]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16570676992034156,0.8007056935845238],[0.12019998493682627,0.5627390607159928]],"imag":[[-0.5662087351857061,0.10401599330534353],[0.7984365336225275,-0.1771321962335247]]},{"name":"u","qubits":[1],"real":[[0.6726845720478745,0.0],[0.0,0.6726845720478745]],"imag":[[-0.7399293659051303,0.0],[0.0,0.7399293659051303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7569317732656919,0.0],[0.0,0.7569317732656919]],"imag":[[-0.6534939101635571,0.0],[0.0,0.6534939101635571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9106171218433408,-0.036672448609516406],[-0.3540633804217485,-0.44397843936840153]],"imag":[[0.08689328955229514,-0.4023445602335316],[-0.19458966128974006,0.7997856786286356]]},{"name":"u","qubits":[1],"real":[[0.6114098634334613,-0.7913140835953043],[0.7913140835953043,0.6114098634334613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884921526108992,0.46574015569728633],[-0.46574015569728633,0.884921526108992]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2195563146757072,0.8278263326931858],[0.7257937205362038,0.20438141160863635]],"imag":[[0.34940484831833585,-0.3800195252318147],[-0.5503950870855205,0.35849262465383963]]},{"name":"u","qubits":[1],"real":[[0.9002124242688334,0.0],[0.0,0.9002124242688334]],"imag":[[-0.43545102042827954,0.0],[0.0,0.43545102042827954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7756870326905299,0.0],[0.0,0.7756870326905299]],"imag":[[-0.6311177602601283,0.0],[0.0,0.6311177602601283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7477759526263914,0.08130481588304862],[-0.16090548990242376,0.058977882088248335]],"imag":[[-0.5920853001522652,0.2892328628138898],[-0.2537233637971795,-0.9519745203560283]]},{"name":"u","qubits":[2],"real":[[0.8274557867667774,-0.5615308726563245],[0.5615308726563245,0.8274557867667774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.982161885855725,0.18803731005395144],[-0.18803731005395144,0.982161885855725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.982161885855725,-0.18803731005395144],[0.18803731005395144,0.982161885855725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8274557867667774,0.5615308726563245],[-0.5615308726563245,0.8274557867667774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10134097388427925,0.944390669685231],[0.4119356485549434,-0.10350914744580393]],"imag":[[-0.11792724047494131,-0.28974029056662565],[-0.8978486478331241,-0.11602880430691172]]},{"name":"u","qubits":[1],"real":[[0.6367877397543955,0.0],[0.0,0.6367877397543955]],"imag":[[-0.7710391523771593,0.0],[0.0,0.7710391523771593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8494165895793901,0.0],[0.0,0.8494165895793901]],"imag":[[0.527722898259416,0.0],[0.0,-0.527722898259416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7555743505513399,-0.5164972275893466],[-0.6373011996685146,0.6732563563667703]],"imag":[[0.14542671933665893,0.3757513592582423],[0.042492952274113205,-0.3725149775778721]]},{"name":"u","qubits":[1],"real":[[0.42857579943712865,-0.9035058296086562],[0.9035058296086562,0.42857579943712865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9393992469013001,0.3428251083588691],[-0.3428251083588691,0.9393992469013001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4279533576048166,-0.6609659613052092],[-0.8788461607878281,0.26677938011627456]],"imag":[[-0.16439582994799382,0.5940992617453373],[-0.13213387332160212,-0.3728254652438619]]},{"name":"u","qubits":[1],"real":[[0.9778862072468413,0.0],[0.0,0.9778862072468413]],"imag":[[-0.20913767158593852,0.0],[0.0,0.20913767158593852]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8834633618865367,0.0],[0.0,0.8834633618865367]],"imag":[[-0.4685002542199291,0.0],[0.0,0.4685002542199291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3229804998761747,0.5282165337947309],[-0.21056008152494965,0.20705690701161505]],"imag":[[-0.7205588799150705,0.3121951163954283],[0.5763184443894552,0.7620032414521004]]},{"name":"u","qubits":[2],"real":[[0.9841325755341286,0.0],[0.0,0.9841325755341286]],"imag":[[-0.1774347028418139,0.0],[0.0,0.1774347028418139]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9878093172237821,0.0],[0.0,0.9878093172237821]],"imag":[[-0.1556687277711404,0.0],[0.0,0.1556687277711404]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9713661232280829,0.0],[0.0,0.9713661232280829]],"imag":[[-0.23758757258081653,0.0],[0.0,0.23758757258081653]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7551069397813314,0.0],[0.0,0.7551069397813314]],"imag":[[0.655601639331441,0.0],[0.0,-0.655601639331441]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.728512501490878,0.19718648087440338],[0.15403401759457735,0.1505348958437938]],"imag":[[-0.6560363786499168,-0.0018157146732969626],[-0.12312321666964232,-0.9687380657710792]]},{"name":"u","qubits":[1],"real":[[0.8693629991098321,0.0],[0.0,0.8693629991098321]],"imag":[[0.49417403389773334,0.0],[0.0,-0.49417403389773334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8123540771885782,0.0],[0.0,0.8123540771885782]],"imag":[[-0.5831645164746339,0.0],[0.0,0.5831645164746339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6922829840368063,0.25735711065687494],[-0.388339118649284,-0.10500388639684138]],"imag":[[0.41218253088474127,-0.5334952191359255],[0.44726117668901405,0.798826860211282]]},{"name":"u","qubits":[1],"real":[[0.8169987505623858,-0.5766394381062576],[0.5766394381062576,0.8169987505623858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9043025877924016,0.42689205861899787],[-0.42689205861899787,0.9043025877924016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5886952079264772,-0.37737808617788865],[0.01194773674807105,0.1391353204594379]],"imag":[[0.6537747731795688,0.28914058551355165],[0.47526176966489114,-0.8686914667948823]]},{"name":"u","qubits":[1],"real":[[0.9969740312723615,0.0],[0.0,0.9969740312723615]],"imag":[[-0.07773532638727615,0.0],[0.0,0.07773532638727615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8600892428416705,0.0],[0.0,0.8600892428416705]],"imag":[[0.5101436016927409,0.0],[0.0,-0.5101436016927409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13402783526906537,0.13861885662668763],[-0.4145079527957706,-0.6476993628708914]],"imag":[[-0.8542442566203893,0.4827919862546154],[0.28370133322426616,0.5728719280366898]]},{"name":"u","qubits":[3],"real":[[0.9979483634666754,0.0],[0.0,0.9979483634666754]],"imag":[[-0.06402393188632177,0.0],[0.0,0.06402393188632177]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9749611445616211,0.0],[0.0,0.9749611445616211]],"imag":[[0.22237528323780462,0.0],[0.0,-0.22237528323780462]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9900917817245294,0.0],[0.0,0.9900917817245294]],"imag":[[0.14042173536011748,0.0],[0.0,-0.14042173536011748]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7317521960080535,0.0],[0.0,0.7317521960080535]],"imag":[[-0.6815707766896929,0.0],[0.0,0.6815707766896929]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9979577030336199,0.0],[0.0,0.9979577030336199]],"imag":[[-0.06387818842031606,0.0],[0.0,0.06387818842031606]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9433511759952529,0.0],[0.0,0.9433511759952529]],"imag":[[-0.33179595951182617,0.0],[0.0,0.33179595951182617]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9922179387909618,0.0],[0.0,0.9922179387909618]],"imag":[[0.12451330025910957,0.0],[0.0,-0.12451330025910957]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9186778422782351,0.0],[0.0,0.9186778422782351]],"imag":[[-0.3950076228467068,0.0],[0.0,0.3950076228467068]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.13595965742944358,-0.08620918479775776],[0.382890055516304,0.24690246615716901]],"imag":[[-0.7555762707473967,0.6349704300923238],[0.5138235845325189,0.7269248252538796]]},{"name":"u","qubits":[1],"real":[[0.7775039650177383,0.0],[0.0,0.7775039650177383]],"imag":[[0.6288780361737049,0.0],[0.0,-0.6288780361737049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7903566208363798,0.0],[0.0,0.7903566208363798]],"imag":[[0.6126470532860653,0.0],[0.0,-0.6126470532860653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6938214775598746,-0.6939893419049372],[0.2691334081958445,-0.2472409215419446]],"imag":[[0.14830185582512648,0.122462688839531],[0.6512952674696361,-0.6650215108397881]]},{"name":"u","qubits":[1],"real":[[0.8493825002993903,-0.5277777640116683],[0.5277777640116683,0.8493825002993903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9179451508637646,0.39670732285363797],[-0.39670732285363797,0.9179451508637646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3012595322279385,-0.6356658453940144],[0.5908746846810364,-0.2883945511658853]],"imag":[[-0.1927187981240589,-0.6841279793218041],[-0.7231661400359584,0.21148622594960098]]},{"name":"u","qubits":[1],"real":[[0.8945121665603144,0.0],[0.0,0.8945121665603144]],"imag":[[-0.44704360399805776,0.0],[0.0,0.44704360399805776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.781969359064649,0.0],[0.0,0.781969359064649]],"imag":[[0.6233168708482243,0.0],[0.0,-0.6233168708482243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6279546426308327,-0.13620563984584905],[-0.09292576903780611,0.5928681241845662]],"imag":[[-0.4713390291236657,-0.6041196157197068],[0.6122722334647193,-0.5147765543444359]]},{"name":"u","qubits":[2],"real":[[0.9993980633569052,0.0],[0.0,0.9993980633569052]],"imag":[[0.034691655458731305,0.0],[0.0,-0.034691655458731305]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9170435850754989,0.0],[0.0,0.9170435850754989]],"imag":[[-0.39878698959704817,0.0],[0.0,0.39878698959704817]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996263009617827,0.0],[0.0,0.996263009617827]],"imag":[[-0.08637138222368328,0.0],[0.0,0.08637138222368328]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7373170112330575,0.0],[0.0,0.7373170112330575]],"imag":[[-0.6755469080281186,0.0],[0.0,0.6755469080281186]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.48355908171579026,-0.3876416215284762],[0.2653104060577606,0.6596422273328832]],"imag":[[-0.7592250516961856,0.19870055013985016],[-0.3454827402412047,0.6124738333612358]]},{"name":"u","qubits":[1],"real":[[0.9893013497744491,0.0],[0.0,0.9893013497744491]],"imag":[[-0.14588639187550426,0.0],[0.0,0.14588639187550426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7317007806550271,0.0],[0.0,0.7317007806550271]],"imag":[[0.6816259733819009,0.0],[0.0,-0.6816259733819009]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23990239517260803,0.5055564076814759],[-0.36456492395588613,0.6960579570888219]],"imag":[[-0.7957381778125435,-0.23164695511536504],[0.4199285765258868,0.45415385852298673]]},{"name":"u","qubits":[1],"real":[[0.7795871612344613,-0.6262937474048373],[0.6262937474048373,0.7795871612344613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9146096406294646,0.4043379839535753],[-0.4043379839535753,0.9146096406294646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7563632407756986,-0.5879681700573784],[0.544656884650137,0.7118632878009729]],"imag":[[0.19906319426382937,-0.20635387976033115],[-0.3027166508403047,-0.32397865174796026]]},{"name":"u","qubits":[1],"real":[[0.9282396806267432,0.0],[0.0,0.9282396806267432]],"imag":[[-0.37198265458212126,0.0],[0.0,0.37198265458212126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48181184144718003,0.0],[0.0,0.48181184144718003]],"imag":[[0.8762746997610267,0.0],[0.0,-0.8762746997610267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49636116742175873,-0.23642828603842922],[-0.6839357263530274,-0.1992026905054171]],"imag":[[-0.5198500788056083,0.6538219578772515],[-0.12495362843658667,-0.6906061113644242]]},{"name":"u","qubits":[2],"real":[[0.9453322969495326,-0.32610864500059],[0.32610864500059,0.9453322969495326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9453322969495326,0.32610864500059],[-0.32610864500059,0.9453322969495326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9453322969495326,-0.32610864500059],[0.32610864500059,0.9453322969495326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9453322969495326,0.32610864500059],[-0.32610864500059,0.9453322969495326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3500455314089257,-0.9022828240201424],[-0.7259593340342649,0.34295949699246403]],"imag":[[-0.15604611805261082,-0.19749288711138613],[-0.5710523446321538,0.17105861112882548]]},{"name":"u","qubits":[1],"real":[[0.9303765423363509,0.0],[0.0,0.9303765423363509]],"imag":[[0.36660535930378346,0.0],[0.0,-0.36660535930378346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8247913478568526,0.0],[0.0,0.8247913478568526]],"imag":[[0.5654372047367209,0.0],[0.0,-0.5654372047367209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4981508007975475,-0.5291713577029127],[0.6684625185076833,-0.7283294066339865]],"imag":[[0.5339616480947166,0.4320976882784635],[-0.14102694557814566,0.05296732392191261]]},{"name":"u","qubits":[1],"real":[[0.5627081681262911,-0.8266556220845254],[0.8266556220845254,0.5627081681262911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9262547766166703,0.3768979819457807],[-0.3768979819457807,0.9262547766166703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.028350955479180935,0.846640420508192],[0.48433790149839434,-0.46376673165275845]],"imag":[[-0.5298981670737594,-0.040051894050082984],[-0.6955723923700677,-0.25790746936998715]]},{"name":"u","qubits":[1],"real":[[0.7529847432774982,0.0],[0.0,0.7529847432774982]],"imag":[[-0.6580379748854318,0.0],[0.0,0.6580379748854318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8942352443955419,0.0],[0.0,0.8942352443955419]],"imag":[[0.4475972829238862,0.0],[0.0,-0.4475972829238862]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9213722463011258,0.3426691658109344],[0.11762153363753905,0.07901375175718237]],"imag":[[-0.12456102992329093,0.1346683941127425],[0.34888810297174067,0.92639035695693]]},{"name":"u","qubits":[2],"real":[[0.7954213200537646,0.0],[0.0,0.7954213200537646]],"imag":[[-0.6060568649919961,0.0],[0.0,0.6060568649919961]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999511270709917,0.0],[0.0,0.9999511270709917]],"imag":[[-0.009886529697198594,0.0],[0.0,0.009886529697198594]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9922491753338784,0.0],[0.0,0.9922491753338784]],"imag":[[-0.12426413017938134,0.0],[0.0,0.12426413017938134]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.702445814567327,0.0],[0.0,0.702445814567327]],"imag":[[0.711737225102667,0.0],[0.0,-0.711737225102667]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.40485872473404205,0.38078241425497394],[0.855863991639991,0.4748335566191677]],"imag":[[0.3202045301671931,-0.7671787437496461],[0.03248537642067577,-0.20242189022252383]]},{"name":"u","qubits":[1],"real":[[0.9909584673325854,0.0],[0.0,0.9909584673325854]],"imag":[[-0.13416898308421796,0.0],[0.0,0.13416898308421796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6438106226162102,0.0],[0.0,0.6438106226162102]],"imag":[[-0.7651848679936945,0.0],[0.0,0.7651848679936945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23166105856967945,0.45701960325494995],[0.4060277411997367,0.41171348290289894]],"imag":[[-0.8398298525424329,-0.1793099410563147],[0.2759718212013148,-0.7677714733402338]]},{"name":"u","qubits":[1],"real":[[0.6859179141989294,-0.7276789230017522],[0.7276789230017522,0.6859179141989294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9223649804062517,0.3863196123939023],[-0.3863196123939023,0.9223649804062517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3267794652780654,0.5118952811291432],[0.5393474770840871,-0.5352525056829895]],"imag":[[0.6961350404214186,0.3828503725057181],[0.34309690399810056,0.5521716839806527]]},{"name":"u","qubits":[1],"real":[[0.9316151527312719,0.0],[0.0,0.9316151527312719]],"imag":[[-0.36344629204531564,0.0],[0.0,0.36344629204531564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8220368003018995,0.0],[0.0,0.8220368003018995]],"imag":[[0.5694343675520603,0.0],[0.0,-0.5694343675520603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5134387154048246,0.42319992038840654],[-0.26008280445549026,-0.653860167449624]],"imag":[[-0.5578913572315064,-0.496023937358952],[-0.5979087337348389,0.3838345507805655]]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837286289495359,0.0],[0.0,0.9837286289495359]],"imag":[[-0.17966074859319253,0.0],[0.0,0.17966074859319253]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.01741638148958266,0.06287470390881686],[0.7537042687934149,-0.07412159793820278]],"imag":[[-0.10606619561438066,-0.992216409566018],[-0.6483644862315373,0.07784187122228077]]},{"name":"u","qubits":[1],"real":[[0.819322603516073,0.0],[0.0,0.819322603516073]],"imag":[[0.5733327754172474,0.0],[0.0,-0.5733327754172474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5917299510656234,0.0],[0.0,0.5917299510656234]],"imag":[[-0.8061362571004203,0.0],[0.0,0.8061362571004203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6781154130769631,0.4103772004420897],[0.6840617414256936,0.533463461703361]],"imag":[[0.24727073741449274,-0.557321471256281],[-0.10524354081652709,-0.48620989918091345]]},{"name":"u","qubits":[1],"real":[[0.615488403253806,-0.7881459417265817],[0.7881459417265817,0.615488403253806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.883631890255993,0.4681823176099464],[-0.4681823176099464,0.883631890255993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6621553287758216,0.5232635610603139],[-0.3894968055239161,-0.2934691999150398]],"imag":[[-0.15528516782900045,0.5134511494705042],[-0.6210709103739823,0.6135462423282565]]},{"name":"u","qubits":[1],"real":[[0.8429594132701846,0.0],[0.0,0.8429594132701846]],"imag":[[-0.5379771626929772,0.0],[0.0,0.5379771626929772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5443433115691945,0.0],[0.0,0.5443433115691945]],"imag":[[-0.838862538888156,0.0],[0.0,0.838862538888156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8916860844437406,0.133487652719352],[0.016898337409119054,0.39235014308070726]],"imag":[[-0.41405667106734056,0.12503618086578017],[-0.18211931843390472,-0.9014479270986905]]},{"name":"u","qubits":[2],"real":[[0.998658351303788,0.0],[0.0,0.998658351303788]],"imag":[[0.05178317652674367,0.0],[0.0,-0.05178317652674367]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7803269550667441,0.0],[0.0,0.7803269550667441]],"imag":[[-0.6253717639902392,0.0],[0.0,0.6253717639902392]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8867857273143074,0.0],[0.0,0.8867857273143074]],"imag":[[-0.4621807804654309,0.0],[0.0,0.4621807804654309]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9950961707011946,0.0],[0.0,0.9950961707011946]],"imag":[[-0.09891213806110438,0.0],[0.0,0.09891213806110438]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09707858441208628,0.22698704024189112],[-0.9860601707499882,-0.07225631318060723]],"imag":[[-0.04064463872617086,0.9681945286736499],[0.12887630291045826,-0.07651969298279733]]},{"name":"u","qubits":[1],"real":[[0.8535670767416929,0.0],[0.0,0.8535670767416929]],"imag":[[0.5209829608563423,0.0],[0.0,-0.5209829608563423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.741126554038627,0.0],[0.0,0.741126554038627]],"imag":[[-0.6713653483006328,0.0],[0.0,0.6713653483006328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6626809056895595,-0.2887983117254369],[0.5732716573134694,-0.2806465538393259]],"imag":[[0.3406240780270022,0.6011861524081017],[-0.34086487296843593,0.690223338576283]]},{"name":"u","qubits":[1],"real":[[0.7147630453511997,-0.6993667056704077],[0.6993667056704077,0.7147630453511997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9574813956010298,0.28849502088927664],[-0.28849502088927664,0.9574813956010298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.694449145461541,0.22995503304060727],[-0.5209228219232757,-0.7597717293097409]],"imag":[[0.3267630146968342,-0.5984037093578753],[-0.3736385020222926,0.1085384850995898]]},{"name":"u","qubits":[1],"real":[[0.7385592822250784,0.0],[0.0,0.7385592822250784]],"imag":[[-0.6741885393858138,0.0],[0.0,0.6741885393858138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8766441218344182,0.0],[0.0,0.8766441218344182]],"imag":[[-0.4811393599085006,0.0],[0.0,0.4811393599085006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9460834284485296,-0.30218223419002616],[-0.2857492735004704,0.9200824000893615]],"imag":[[-0.08639445725869277,-0.07840944783618964],[0.12573582172159725,-0.23661410117689083]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27996391447849417,-0.06373437106296381],[-0.482634569062139,0.21992810558621836]],"imag":[[-0.06898268150174156,0.9554054250358415],[-0.8269978651658726,-0.18646724144082122]]},{"name":"u","qubits":[1],"real":[[0.9996101739408352,0.0],[0.0,0.9996101739408352]],"imag":[[0.027919529974075895,0.0],[0.0,-0.027919529974075895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6940728069111738,0.0],[0.0,0.6940728069111738]],"imag":[[0.7199048122539844,0.0],[0.0,-0.7199048122539844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05450751362273554,-0.2018124278567879],[-0.12644201133673752,-0.9248696266995086]],"imag":[[0.9750121158767225,-0.07518010916999877],[-0.17433508717806778,0.31342601799539105]]},{"name":"u","qubits":[1],"real":[[0.690446168507401,-0.7233837767004798],[0.7233837767004798,0.690446168507401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040978794932847,0.4273254313702216],[-0.4273254313702216,0.9040978794932847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0674257111584893,0.5858312432397106],[-0.29034980430427587,0.005395041264741499]],"imag":[[-0.04417184518939811,0.8064145187256683],[-0.9535195921992398,-0.08042556784018362]]},{"name":"u","qubits":[1],"real":[[0.8851740054517703,0.0],[0.0,0.8851740054517703]],"imag":[[-0.46526012087053986,0.0],[0.0,0.46526012087053986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7121973360741883,0.0],[0.0,0.7121973360741883]],"imag":[[-0.701979312009143,0.0],[0.0,0.701979312009143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6168363752961761,0.519972392862023],[0.416631375040199,0.4315280206669275]],"imag":[[-0.4246676111783928,0.410851575132498],[0.515352892161891,0.6120565833742591]]},{"name":"u","qubits":[2],"real":[[0.9710320228361428,0.0],[0.0,0.9710320228361428]],"imag":[[0.23894938925795284,0.0],[0.0,-0.23894938925795284]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9245986303089201,0.0],[0.0,0.9245986303089201]],"imag":[[0.38094274219476737,0.0],[0.0,-0.38094274219476737]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5331010067287648,0.0],[0.0,0.5331010067287648]],"imag":[[-0.8460516039963387,0.0],[0.0,0.8460516039963387]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9948141211128491,0.0],[0.0,0.9948141211128491]],"imag":[[0.10170970668756114,0.0],[0.0,-0.10170970668756114]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15187149771616631,-0.4725010595408652],[0.44366935534032065,0.6342814067213947]],"imag":[[-0.6760670616193172,0.5446201659024671],[-0.5683536570716999,-0.27896007010441115]]},{"name":"u","qubits":[1],"real":[[0.927905070692605,0.0],[0.0,0.927905070692605]],"imag":[[0.3728165497707307,0.0],[0.0,-0.3728165497707307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7469838011273351,0.0],[0.0,0.7469838011273351]],"imag":[[-0.6648422375671975,0.0],[0.0,0.6648422375671975]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5625895167641191,0.2477083021794519],[-0.43525697248001016,-0.7484403073314284]],"imag":[[0.5870965308145921,-0.5267364579787116],[-0.38647388920872944,-0.3178465152067136]]},{"name":"u","qubits":[1],"real":[[0.6904461685074009,-0.7233837767004799],[0.7233837767004799,0.6904461685074009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040978794932848,0.42732543137022155],[-0.42732543137022155,0.9040978794932848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5390601801242723,0.4517523245991248],[-0.2666534983201721,0.6747399128801782]],"imag":[[-0.6629140048029851,-0.25666901188055713],[0.4459316722033417,-0.5241821301093683]]},{"name":"u","qubits":[1],"real":[[0.980275253202114,0.0],[0.0,0.980275253202114]],"imag":[[-0.19763711179718108,0.0],[0.0,0.19763711179718108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7715317668098525,0.0],[0.0,0.7715317668098525]],"imag":[[-0.636190799055808,0.0],[0.0,0.636190799055808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2967926580578699,-0.5535147845391211],[0.06876644577159755,-0.5201299254552694]],"imag":[[-0.7061234100161532,-0.3269942373295202],[0.6391987358295118,-0.5622819690295888]]},{"name":"u","qubits":[3],"real":[[0.9177615120595934,0.0],[0.0,0.9177615120595934]],"imag":[[0.3971319767811309,0.0],[0.0,-0.3971319767811309]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9885366315725722,0.0],[0.0,0.9885366315725722]],"imag":[[-0.15098121750453802,0.0],[0.0,0.15098121750453802]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994687681208568,0.0],[0.0,0.9994687681208568]],"imag":[[0.03259112687491656,0.0],[0.0,-0.03259112687491656]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999274841622067,0.0],[0.0,0.999274841622067]],"imag":[[0.03807611982848213,0.0],[0.0,-0.03807611982848213]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9645591431192735,0.0],[0.0,0.9645591431192735]],"imag":[[0.2638667455838512,0.0],[0.0,-0.2638667455838512]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991356274997228,0.0],[0.0,0.9991356274997228]],"imag":[[0.041569193650287266,0.0],[0.0,-0.041569193650287266]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7596539824903907,0.0],[0.0,0.7596539824903907]],"imag":[[-0.6503274766504097,0.0],[0.0,0.6503274766504097]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9974167183373681,0.0],[0.0,0.9974167183373681]],"imag":[[0.07183237418542815,0.0],[0.0,-0.07183237418542815]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1370198567069567,-0.1968573831655761],[-0.35513160422903883,0.4018758228761982]],"imag":[[0.8246157577821172,0.5123295634439134],[-0.4184685825281737,0.7329811812742189]]},{"name":"u","qubits":[1],"real":[[0.982212999115257,0.0],[0.0,0.982212999115257]],"imag":[[-0.18777013705329246,0.0],[0.0,0.18777013705329246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8800901657130932,0.0],[0.0,0.8800901657130932]],"imag":[[0.4748065924301181,0.0],[0.0,-0.4748065924301181]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3273899416984378,-0.4130655536392187],[0.30474373066603516,0.7108547069494234]],"imag":[[-0.8249837714200129,0.20394717787954506],[-0.3454690457740782,0.5314771703841514]]},{"name":"u","qubits":[1],"real":[[0.4798841134338664,-0.8773318857044876],[0.8773318857044876,0.4798841134338664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112210834728722,0.4119176337989488],[-0.4119176337989488,0.9112210834728722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.007910739796498313,0.6804631747435559],[-0.23455380719361765,0.10034563205041064]],"imag":[[-0.2127445248186698,0.701175481012757],[0.9485049809497732,0.1877593320526386]]},{"name":"u","qubits":[1],"real":[[0.9975671621565511,0.0],[0.0,0.9975671621565511]],"imag":[[0.06971195727366578,0.0],[0.0,-0.06971195727366578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.662658155738514,0.0],[0.0,0.662658155738514]],"imag":[[-0.7489220043724388,0.0],[0.0,0.7489220043724388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12368653628492954,-0.44409110593437673],[-0.037420446968695426,-0.8891133268450704]],"imag":[[0.8806457269266798,-0.10930614812350997],[-0.4558118630929647,-0.017684672427682374]]},{"name":"u","qubits":[2],"real":[[0.9999993828198387,0.0],[0.0,0.9999993828198387]],"imag":[[-0.0011110175253992505,0.0],[0.0,0.0011110175253992505]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9382998434751292,0.0],[0.0,0.9382998434751292]],"imag":[[0.3458227923872978,0.0],[0.0,-0.3458227923872978]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9923018084400121,0.0],[0.0,0.9923018084400121]],"imag":[[0.12384313047836543,0.0],[0.0,-0.12384313047836543]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6917140905445796,0.0],[0.0,0.6917140905445796]],"imag":[[-0.7221714595178109,0.0],[0.0,0.7221714595178109]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27300666112630945,0.39959028888854414],[-0.3292502997305094,-0.6722202367423917]],"imag":[[-0.8744106421089877,-0.03465534552104191],[-0.22905814125366206,0.6222913797946988]]},{"name":"u","qubits":[1],"real":[[0.9229909814110594,0.0],[0.0,0.9229909814110594]],"imag":[[0.3848215797403381,0.0],[0.0,-0.3848215797403381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7721962228505216,0.0],[0.0,0.7721962228505216]],"imag":[[-0.635384130597694,0.0],[0.0,0.635384130597694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6487801691320336,0.406942654970236],[0.06676566885575325,-0.5585300097857258]],"imag":[[0.6427990131718668,0.017070336026562105],[0.40179107290795824,0.7225998251885151]]},{"name":"u","qubits":[1],"real":[[0.7125128169941553,-0.7016590950162717],[0.7016590950162717,0.7125128169941553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9409348386413587,0.33858769828651497],[-0.33858769828651497,0.9409348386413587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1522990492583306,-0.39302060796412164],[0.5744649728451475,-0.17886132629042184]],"imag":[[0.14132136043702864,0.8957500066395467],[0.7917217109902062,-0.10571354349559574]]},{"name":"u","qubits":[1],"real":[[0.9921338178588041,0.0],[0.0,0.9921338178588041]],"imag":[[0.1251818176130761,0.0],[0.0,-0.1251818176130761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6770498275664639,0.0],[0.0,0.6770498275664639]],"imag":[[0.7359371786995283,0.0],[0.0,-0.7359371786995283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22127121390542315,-0.41016641396196357],[0.44890578265988057,-0.4583154573762567]],"imag":[[0.8628878334631949,0.1955176452793898],[0.07033658402662407,-0.7638607888692668]]},{"name":"u","qubits":[2],"real":[[0.8686516164545863,-0.49542342418464047],[0.49542342418464047,0.8686516164545863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9645467112833127,0.2639121856840753],[-0.2639121856840753,0.9645467112833127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9645467112833127,-0.2639121856840753],[0.2639121856840753,0.9645467112833127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8686516164545863,0.49542342418464047],[-0.49542342418464047,0.8686516164545863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6671753078182845,4.4259320789106675e-17],[-1.206910692351627e-16,0.7703227730487336]],"imag":[[0.7449007374392761,-2.3202312152043173e-16],[3.233135693396324e-16,0.6376541580845447]]},{"name":"u","qubits":[1],"real":[[0.9941520149800818,0.0],[0.0,0.9941520149800818]],"imag":[[-0.107989680576633,0.0],[0.0,0.107989680576633]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.918783637779529,0.0],[0.0,0.918783637779529]],"imag":[[-0.3947614810852437,0.0],[0.0,0.3947614810852437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15182736384194317,0.33313999118129645],[-0.15182736384194273,-0.3331399911812966]],"imag":[[-0.6906145463200197,0.6237128716610914],[-0.6906145463200191,-0.6237128716610925]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9726057777537995,0.2324607516978441],[-0.2324607516978441,0.9726057777537995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2510530631447479,0.12690299256168566],[-0.41723277614338866,0.8254144711699283]],"imag":[[0.8564225902772504,0.4329068454382913],[-0.17155033331394262,0.3393792044819825]]},{"name":"u","qubits":[1],"real":[[0.988259676124117,0.0],[0.0,0.988259676124117]],"imag":[[0.15278354802482919,0.0],[0.0,-0.15278354802482919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5468650584951796,0.0],[0.0,0.5468650584951796]],"imag":[[0.8372207640742457,0.0],[0.0,-0.8372207640742457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2596879111850863,0.47611763913528654],[-0.023846224257663657,-0.6956214637357231]],"imag":[[0.8198043392375801,-0.18383424016162603],[0.5098179986428633,0.5055964250650994]]},{"name":"u","qubits":[2],"real":[[0.999942205067154,0.0],[0.0,0.999942205067154]],"imag":[[-0.010751117404146304,0.0],[0.0,0.010751117404146304]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8756370940021941,0.0],[0.0,0.8756370940021941]],"imag":[[-0.4829696466729484,0.0],[0.0,0.4829696466729484]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.0],[0.0,0.7071067811865476]],"imag":[[-0.7071067811865475,0.0],[0.0,0.7071067811865475]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[3.2557403367910245e-16,0.49810525166533814],[0.254553583442297,5.871635501795961e-16]],"imag":[[-5.06009567347384e-16,0.8671165770894997],[0.9670586710002064,1.3146520069456005e-16]]},{"name":"u","qubits":[1],"real":[[0.8068394014226817,0.0],[0.0,0.8068394014226817]],"imag":[[0.590770835698487,0.0],[0.0,-0.590770835698487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9152940373850791,0.0],[0.0,0.9152940373850791]],"imag":[[-0.40278632688724864,0.0],[0.0,0.40278632688724864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5969482325962001,-0.3455172629635546],[0.3872445632796183,0.6003869121399596]],"imag":[[0.35860127094274813,-0.6290276282268471],[0.6042347096028966,-0.3528138597795241]]},{"name":"u","qubits":[1],"real":[[0.6509165952000168,-0.6509165952000172],[0.6509165952000172,0.6509165952000168]],"imag":[[0.2762382777480651,-0.2762382777480653],[-0.2762382777480653,-0.2762382777480651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9347345997046549,0.0],[0.0,0.9347345997046549]],"imag":[[0.3553466309323596,0.0],[0.0,-0.3553466309323596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6694226625280555,0.24632413838964567],[-0.3319524236239338,0.4146800246408258]],"imag":[[0.6466541363746429,0.2702520039703914],[-0.15336008363850823,-0.8332639139915219]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6955105729052887,-0.007174820372136453],[-0.005008267344854165,0.26239549378101146]],"imag":[[0.7184751761118648,0.0026431497516786013],[-0.00577767653860014,0.9649301221101126]]},{"name":"u","qubits":[1],"real":[[0.6449059951394001,0.0],[0.0,0.6449059951394001]],"imag":[[0.7642619036909142,0.0],[0.0,-0.7642619036909142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9719053825872187,0.0],[0.0,0.9719053825872187]],"imag":[[-0.2353718914781288,0.0],[0.0,0.2353718914781288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8774967098348798,0.1365975437912031],[-0.4489915238763628,-0.26544276490470897]],"imag":[[-0.1497212827913671,0.43465408400068956],[-0.07739297898032879,-0.8496805734224334]]},{"name":"u","qubits":[1],"real":[[0.7274933586998023,-0.686114722949217],[0.686114722949217,0.7274933586998023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9998277393530252,0.01856048545214153],[-0.01856048545214153,0.9998277393530252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.454006966846198,0.7812503771963517],[0.4389693193452052,0.18682313376815946]],"imag":[[0.16207276292203973,-0.39655761460913785],[-0.7582321743684701,-0.44439512048976504]]},{"name":"u","qubits":[1],"real":[[0.9832600884547974,0.0],[0.0,0.9832600884547974]],"imag":[[0.18220756968870394,0.0],[0.0,-0.18220756968870394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9642684658092218,0.0],[0.0,0.9642684658092218]],"imag":[[0.2649270198487307,0.0],[0.0,-0.2649270198487307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35824625634892815,-0.019475727363602414],[-0.00925534878244209,0.99938338907889]],"imag":[[0.9334220484189101,0.0018961490138597525],[0.017240587470834078,0.029153769838008214]]},{"name":"u","qubits":[2],"real":[[0.8835263616009226,0.0],[0.0,0.8835263616009226]],"imag":[[-0.4683814346835663,0.0],[0.0,0.4683814346835663]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9303546781071178,0.0],[0.0,0.9303546781071178]],"imag":[[0.36666084182006853,0.0],[0.0,-0.36666084182006853]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980808499368085,0.0],[0.0,0.9980808499368085]],"imag":[[0.06192428432705575,0.0],[0.0,-0.06192428432705575]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7545321376800739,0.0],[0.0,0.7545321376800739]],"imag":[[0.6562630975515369,0.0],[0.0,-0.6562630975515369]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5869291378374273,-0.3777821844159548],[0.08737931033066282,-0.689925177164638]],"imag":[[0.37471954104729854,-0.6102295255497111],[-0.7123652917154611,-0.0943599342921913]]},{"name":"u","qubits":[1],"real":[[0.8773742717144952,0.0],[0.0,0.8773742717144952]],"imag":[[0.4798066145161601,0.0],[0.0,-0.4798066145161601]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6563143562564325,0.0],[0.0,0.6563143562564325]],"imag":[[0.7544875517672274,0.0],[0.0,-0.7544875517672274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8239493258836994,0.1943609967533726],[0.09399449231953608,-0.4058445964392219]],"imag":[[0.5280416295504154,0.06710699500480129],[0.18287859702855225,0.8905114360318717]]},{"name":"u","qubits":[1],"real":[[0.7038857477956677,-0.7103132084159309],[0.7103132084159309,0.7038857477956677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7989225038659876,0.6014339804305215],[-0.6014339804305215,0.7989225038659876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06986433234743951,-0.7175231965651595],[-0.22126611130231172,-0.09540212728055293]],"imag":[[0.06741681078766328,0.6897350296162883],[-0.9703686189680805,0.018013478883276448]]},{"name":"u","qubits":[1],"real":[[0.9999810732788557,0.0],[0.0,0.9999810732788557]],"imag":[[0.006152486007128002,0.0],[0.0,-0.006152486007128002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7229005379094947,0.0],[0.0,0.7229005379094947]],"imag":[[0.6909521056413123,0.0],[0.0,-0.6909521056413123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.009360542177554887,-0.3147205298188459],[-0.6370289058314345,-0.5761780905189902]],"imag":[[0.7606689938215948,-0.5676672002142891],[0.12445575608942405,0.4967129411614977]]},{"name":"u","qubits":[2],"real":[[0.7100148870170054,-0.7041866657458298],[0.7041866657458298,0.7100148870170054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997274616470891,0.07377898984695566],[-0.07377898984695566,0.997274616470891]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999996160262665,0.0008763260348993799],[-0.0008763260348993799,0.9999996160262665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.923868591784342,0.3827098445486043],[-0.3827098445486043,0.923868591784342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14708235714191029,0.7035608632302759],[-0.8878925591170334,0.3110385954377161]],"imag":[[-0.27416277491424124,-0.6389081818223741],[0.33889283930692327,-0.007310203774874859]]},{"name":"u","qubits":[1],"real":[[0.9982530479872227,0.0],[0.0,0.9982530479872227]],"imag":[[-0.059083434092981175,0.0],[0.0,0.059083434092981175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7766137629326303,0.0],[0.0,0.7766137629326303]],"imag":[[-0.6299770338858556,0.0],[0.0,0.6299770338858556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08690287514684814,-0.6264675756272687],[-0.04376502492712505,-0.7215934173616009]],"imag":[[-0.7315685465652622,0.2545461228447479],[0.6747888370154989,0.14848430237841748]]},{"name":"u","qubits":[1],"real":[[0.6914823182221378,-0.7223933856190393],[0.7223933856190393,0.6914823182221378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9866671048856223,0.1627514182322982],[-0.1627514182322982,0.9866671048856223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2785480700660492,0.004388975718835568],[0.14840700975637441,-0.05057475582886977]],"imag":[[0.7857167031021177,-0.5523051439385275],[-0.5320108970538004,-0.832094921835263]]},{"name":"u","qubits":[1],"real":[[0.9722706681576904,0.0],[0.0,0.9722706681576904]],"imag":[[0.23385839270849015,0.0],[0.0,-0.23385839270849015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2926616543864766,0.0],[0.0,0.2926616543864766]],"imag":[[-0.95621606138559,0.0],[0.0,0.95621606138559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45346182610672825,0.07513354555264974],[0.07397443522947923,0.5939761985137959]],"imag":[[0.8881028871945632,0.0007644300625106425],[-0.01316878707824492,0.8009660676823132]]},{"name":"u","qubits":[2],"real":[[0.9397004582245326,0.0],[0.0,0.9397004582245326]],"imag":[[0.34199860937232396,0.0],[0.0,-0.34199860937232396]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954478247251349,0.0],[0.0,0.9954478247251349]],"imag":[[0.0953080702249134,0.0],[0.0,-0.0953080702249134]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9503597265891146,0.0],[0.0,0.9503597265891146]],"imag":[[0.31115332245930366,0.0],[0.0,-0.31115332245930366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8631361854958977,0.0],[0.0,0.8631361854958977]],"imag":[[0.5049712123355067,0.0],[0.0,-0.5049712123355067]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08244911677491035,0.12698128600606917],[-0.18789752678071237,-0.07444684896028522]],"imag":[[-0.1257015169651,-0.9804473595150099],[-0.9706161915017703,0.13060013363000278]]},{"name":"u","qubits":[1],"real":[[0.8431114900520157,0.0],[0.0,0.8431114900520157]],"imag":[[0.5377387984349556,0.0],[0.0,-0.5377387984349556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8633588136841637,0.0],[0.0,0.8633588136841637]],"imag":[[-0.5045904862696814,0.0],[0.0,0.5045904862696814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9031402495774177,0.030638561913263928],[0.010016504266084346,0.7784492415686569]],"imag":[[0.41999644423372756,-0.08367768488762267],[0.08854572867480791,0.6213502248144097]]},{"name":"u","qubits":[1],"real":[[0.696027242546434,-0.7180153742317831],[0.7180153742317831,0.696027242546434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7318936649421574,0.6814188603330092],[-0.6814188603330092,0.7318936649421574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.041300262229776216,-0.3565972512893503],[0.3552157369700986,-0.07384248173455929]],"imag":[[-0.9327492306915071,0.0333400863381154],[0.04577052755805739,0.9307384847029417]]},{"name":"u","qubits":[1],"real":[[0.8750542760599046,0.0],[0.0,0.8750542760599046]],"imag":[[0.4840248071631001,0.0],[0.0,-0.4840248071631001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5574369027820748,0.0],[0.0,0.5574369027820748]],"imag":[[-0.8302193080245289,0.0],[0.0,0.8302193080245289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7794279397514514,0.33664530406550314],[-0.282309188248492,-0.678327776405496]],"imag":[[0.48898729875702107,-0.20013357449404712],[0.27144986759915146,0.6216815256766571]]},{"name":"u","qubits":[3],"real":[[0.9754398927697603,0.0],[0.0,0.9754398927697603]],"imag":[[0.2202657839822577,0.0],[0.0,-0.2202657839822577]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997491188487093,0.0],[0.0,0.997491188487093]],"imag":[[0.07079074014733056,0.0],[0.0,-0.07079074014733056]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9967976919069774,0.0],[0.0,0.9967976919069774]],"imag":[[0.07996475104020832,0.0],[0.0,-0.07996475104020832]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999960985731131,0.0],[0.0,0.9999960985731131]],"imag":[[0.0027933561449538123,0.0],[0.0,-0.0027933561449538123]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9239045979649365,0.0],[0.0,0.9239045979649365]],"imag":[[-0.3826229134007123,0.0],[0.0,0.3826229134007123]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969659004867816,0.0],[0.0,0.9969659004867816]],"imag":[[0.0778395353697643,0.0],[0.0,-0.0778395353697643]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9976262190603802,0.0],[0.0,0.9976262190603802]],"imag":[[-0.06886165147083177,0.0],[0.0,0.06886165147083177]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7066669600807266,0.0],[0.0,0.7066669600807266]],"imag":[[-0.7075463288932144,0.0],[0.0,0.7075463288932144]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7220815008888427,0.05744433466096323],[0.36214773677344464,0.8522149270745606]],"imag":[[-0.46033883407805604,0.5132120539593074],[-0.36815143713374754,0.0839240975973491]]},{"name":"u","qubits":[1],"real":[[0.8805783945625949,0.0],[0.0,0.8805783945625949]],"imag":[[-0.4739005075219511,0.0],[0.0,0.4739005075219511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8561085038974647,0.0],[0.0,0.8561085038974647]],"imag":[[-0.5167961199104001,0.0],[0.0,0.5167961199104001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7773207186676481,0.35365362982143855],[0.06844791320707036,-0.14284635276834023]],"imag":[[-0.5130241996917764,0.08664745221149854],[-0.357622082704942,-0.9203348567995019]]},{"name":"u","qubits":[1],"real":[[0.7047897241233271,-0.7094162704436405],[0.7094162704436405,0.7047897241233271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8649818299676212,0.5018031823592447],[-0.5018031823592447,0.8649818299676212]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48587817111372555,-0.3230685104756817],[-0.3950005072138889,0.34360280226899137]],"imag":[[0.7014813882626446,-0.4092346543186662],[0.34032464509210075,0.781083125868561]]},{"name":"u","qubits":[1],"real":[[0.39545770824146154,0.0],[0.0,0.39545770824146154]],"imag":[[0.9184841865772165,0.0],[0.0,-0.9184841865772165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9470878449822763,0.0],[0.0,0.9470878449822763]],"imag":[[-0.3209744754444313,0.0],[0.0,0.3209744754444313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6160145951037053,-0.5077952307458077],[0.47351945635094256,-0.04797858391498683]],"imag":[[-0.5827591665288477,0.15186104200100994],[-0.23811152198692168,0.8466287752254182]]},{"name":"u","qubits":[2],"real":[[0.8885801611726248,0.0],[0.0,0.8885801611726248]],"imag":[[0.4587213720445473,0.0],[0.0,-0.4587213720445473]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9138978662297144,0.0],[0.0,0.9138978662297144]],"imag":[[-0.4059441957963866,0.0],[0.0,0.4059441957963866]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8505225835373189,0.0],[0.0,0.8505225835373189]],"imag":[[-0.5259385276750548,0.0],[0.0,0.5259385276750548]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999079119090537,0.0],[0.0,0.999079119090537]],"imag":[[-0.04290587136134728,0.0],[0.0,0.04290587136134728]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.478824539608212,-0.594731655395802],[-0.8214695208142248,0.32778111506981294]],"imag":[[0.18387559015179988,-0.6190404556129431],[0.24920805361897674,0.3945157956131525]]},{"name":"u","qubits":[1],"real":[[0.9384894628781485,0.0],[0.0,0.9384894628781485]],"imag":[[-0.34530787431896826,0.0],[0.0,0.34530787431896826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9274096913639994,0.0],[0.0,0.9274096913639994]],"imag":[[-0.3740471419007655,0.0],[0.0,0.3740471419007655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6283409363887287,-0.1616172817808526],[0.24231202147355743,-0.9598796523873694]],"imag":[[-0.7382672608970414,-0.18446943751061806],[0.03786823728553433,-0.1359482761456983]]},{"name":"u","qubits":[1],"real":[[0.6909655604162847,-0.7228876775257757],[0.7228876775257757,0.6909655604162847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9984728649655664,0.055244347470612146],[-0.055244347470612146,0.9984728649655664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47866572657706535,-0.0735542468251278],[0.07676465124456804,-0.9590976382677245]],"imag":[[0.8584974484310763,0.16867431936062424],[-0.1672376798364575,0.21510571129445039]]},{"name":"u","qubits":[1],"real":[[0.9986310507051854,0.0],[0.0,0.9986310507051854]],"imag":[[-0.05230702216201388,0.0],[0.0,0.05230702216201388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6326482614052965,0.0],[0.0,0.6326482614052965]],"imag":[[-0.7744392663991513,0.0],[0.0,0.7744392663991513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08331086692018386,-0.5751837891578706],[0.5697283331662869,-0.10598631138778583]],"imag":[[-0.7930920370997592,0.18228529516106345],[0.1986805137136664,0.7903812887818447]]},{"name":"u","qubits":[2],"real":[[0.7231984668894387,-0.6906402663389715],[0.6906402663389715,0.7231984668894387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9730028425867808,0.23079312883628952],[-0.23079312883628952,0.9730028425867808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999351558225618,0.01138789489365999],[-0.01138789489365999,0.9999351558225618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9239861950166232,0.38242582472775394],[-0.38242582472775394,0.9239861950166232]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22003838143159005,0.3687514204620397],[-0.06567921269192839,0.9100565065715917]],"imag":[[-0.8983495840410758,0.09259333376340022],[0.3744828121160713,0.16506368254864043]]},{"name":"u","qubits":[1],"real":[[0.994245108663428,0.0],[0.0,0.994245108663428]],"imag":[[0.1071291925613571,0.0],[0.0,-0.1071291925613571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.846985671209122,0.0],[0.0,0.846985671209122]],"imag":[[-0.5316157190738748,0.0],[0.0,0.5316157190738748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21223385554633611,-0.0668956739754844],[-0.023462541108794335,0.7340001285243646]],"imag":[[0.973416454562815,-0.054241730703043375],[0.08286558821980278,0.6736665456885331]]},{"name":"u","qubits":[1],"real":[[0.6934891260988997,-0.72046709292138],[0.72046709292138,0.6934891260988997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9873620671302924,0.15848075085699215],[-0.15848075085699215,0.9873620671302924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3884525166818132,-0.3637219043082682],[-0.8370894185918176,0.24426960453094712]],"imag":[[0.34196300330928187,0.7745142496930765],[0.17733373038673175,0.4562525765965967]]},{"name":"u","qubits":[1],"real":[[0.6453417385852223,0.0],[0.0,0.6453417385852223]],"imag":[[0.763893998169774,0.0],[0.0,-0.763893998169774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7678868724533718,0.0],[0.0,0.7678868724533718]],"imag":[[0.6405854752597651,0.0],[0.0,-0.6405854752597651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7591568282233168,-0.09282171456397782],[0.42409948315998075,0.5863376025455207]],"imag":[[-0.1286388468354216,0.6312820974431084],[-0.47673114606684136,0.4990744018624922]]},{"name":"u","qubits":[2],"real":[[0.9028949570968605,0.0],[0.0,0.9028949570968605]],"imag":[[0.42986125255605256,0.0],[0.0,-0.42986125255605256]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9965121757339095,0.0],[0.0,0.9965121757339095]],"imag":[[-0.08344749016039896,0.0],[0.0,0.08344749016039896]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9901211628658293,0.0],[0.0,0.9901211628658293]],"imag":[[-0.14021441739428192,0.0],[0.0,0.14021441739428192]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7691111960378384,0.0],[0.0,0.7691111960378384]],"imag":[[-0.6391149881901109,0.0],[0.0,0.6391149881901109]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3051577712627173,0.4658290518395074],[0.10574803658244791,0.7439490083097826]],"imag":[[0.6945674385041718,-0.4554756881218037],[-0.642862474224995,-0.1486104472342588]]},{"name":"u","qubits":[1],"real":[[0.8311562278062278,0.0],[0.0,0.8311562278062278]],"imag":[[-0.5560389599469825,0.0],[0.0,0.5560389599469825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7800109101207895,0.0],[0.0,0.7800109101207895]],"imag":[[-0.6257659147736777,0.0],[0.0,0.6257659147736777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7227416580627921,-0.3866944082340195],[0.21898202308032755,-0.5971487409296317]],"imag":[[-0.2984149865435242,-0.48893805962250064],[-0.5836436113541562,0.5047973748934135]]},{"name":"u","qubits":[1],"real":[[0.7162523719908841,-0.6978413427258607],[0.6978413427258607,0.7162523719908841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7861365824012425,0.6180528082700494],[-0.6180528082700494,0.7861365824012425]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17556324128986364,0.9605509904318642],[-0.0868504220164253,0.15744487748799152]],"imag":[[-0.19375878889888476,0.0947463709732425],[0.961297084270936,0.208748725793852]]},{"name":"u","qubits":[1],"real":[[0.9671241545395151,0.0],[0.0,0.9671241545395151]],"imag":[[0.2543046788917345,0.0],[0.0,-0.2543046788917345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7302680898723963,0.0],[0.0,0.7302680898723963]],"imag":[[-0.6831606816219166,0.0],[0.0,0.6831606816219166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46872809398659054,-0.2597136892259384],[0.24679853589812284,0.575272603957106]],"imag":[[0.8296637835601524,-0.15652724933698542],[0.176188713698957,-0.7596772018298694]]}]}

==> anc/matched_benchmark/results/coincident_n4_i3_result.json <==
{
  "case": "coincident_n4_i3",
  "n": 4,
  "generator": 3,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.04,
  "c": 0.04,
  "l": 0.2133333333333333,
  "target_sha256": "932579ac023374dd3d86bd29ad487cf666afc8b7504177983059c7a4c0b4ea7d",
  "target_unitarity_defect": 1.0904502386696192e-15,
  "structured": {
    "raw": {
      "cx": 584,
      "one_qubit": 638,
      "total": 1222
    },
    "optimized": {
      "cx": 576,
      "one_qubit": 578,
      "total": 1154
    },
    "depth": 1010,
    "timing_samples": [
      {
        "construction_s": 0.007483674000013707,
        "optimization_s": 0.006104935999985628,
        "total_s": 0.013588609999999335
      },
      {
        "construction_s": 0.0073244790000330795,
        "optimization_s": 0.004838615999972262,
        "total_s": 0.012163095000005342
      },
      {
        "construction_s": 0.007469181000033132,
        "optimization_s": 0.004857223999977123,
        "total_s": 0.012326405000010254
      }
    ],
    "median_construction_s": 0.007469181000033132,
    "median_optimization_s": 0.004857223999977123,
    "median_total_s": 0.012326405000010254,
    "validation_s": 0.012023713000019143,
    "phase_aligned_op_error": 2.545995893856741e-15,
    "phase_aligned_fro_error": 7.806238307678482e-15,
    "alignment_phase": 1.2178787781398066e-16,
    "ordinary_op_error": 2.5532510246057155e-15,
    "unitarity_defect": 4.0347891455856886e-15,
    "padding_leakage_op": 1.3190407266623103e-15,
    "padding_action_error_op": 1.6458873813896699e-15,
    "structure_checks": {
      "generator": 3,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 5.057159280802752e-16,
      "fixed_coordinate_error": 1.8621717288324787e-16,
      "unitarity_error": 2.091538818498418e-15,
      "reflection_product_error": 2.740682663682035e-15,
      "normal_Schur_error": 1.7493600284434653e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 718,
      "one_qubit": 938,
      "total": 1656
    },
    "depth": 1374,
    "timing_samples": [
      {
        "construction_s": 0.028418430999977318,
        "optimization_s": 0.008567932000005385,
        "total_s": 0.0369863629999827
      },
      {
        "construction_s": 0.029859250000015436,
        "optimization_s": 0.007453650999991623,
        "total_s": 0.03731290100000706
      },
      {
        "construction_s": 0.03203163000000586,
        "optimization_s": 0.007885240999996768,
        "total_s": 0.03991687100000263
      }
    ],
    "median_construction_s": 0.029859250000015436,
    "median_optimization_s": 0.007885240999996768,
    "median_total_s": 0.03731290100000706,
    "validation_s": 0.027945440000053168,
    "phase_aligned_op_error": 1.559071945701347e-14,
    "phase_aligned_fro_error": 4.98501557551832e-14,
    "alignment_phase": 6.072153406264188e-16,
    "ordinary_op_error": 1.5992995343846546e-14,
    "unitarity_defect": 1.3334566599246764e-14,
    "padding_leakage_op": 1.0249676041298235e-14,
    "padding_action_error_op": 1.2662756879401323e-14
  },
  "cx_reduction_fraction": 0.1977715877437326
}

==> anc/matched_benchmark/results/coincident_n4_i3_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.600829594999048,"gates":[{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[0.18738131458572463,-0.0],[-0.0,-0.18738131458572463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[-0.1851554744532861,-0.0],[-0.0,0.1851554744532861]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6808317337446829,0.7324398612351797],[-0.7324398612351797,0.6808317337446829]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6808317337446829,-0.7324398612351797],[0.7324398612351797,0.6808317337446829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9827092399484084,0.0],[0.0,0.9827092399484084]],"imag":[[0.1851554744532861,0.0],[0.0,-0.1851554744532861]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822872507286887,0.0],[0.0,0.9822872507286887]],"imag":[[-0.18738131458572463,0.0],[0.0,0.18738131458572463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.9779643665400767,0.0],[0.0,0.9779643665400767]],"imag":[[-0.20877187975842598,0.0],[0.0,0.20877187975842598]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9815570755454676,0.0],[0.0,0.9815570755454676]],"imag":[[-0.19116931617450875,-0.0],[-0.0,0.19116931617450875]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9459682972203963,0.0],[0.0,0.9459682972203963]],"imag":[[0.3242591257835991,-0.0],[-0.0,-0.3242591257835991]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7411046476956281,0.0],[0.0,0.7411046476956281]],"imag":[[0.6713895301268399,-0.0],[-0.0,-0.6713895301268399]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8442927683148775,0.0],[0.0,0.8442927683148775]],"imag":[[0.5358821898245923,-0.0],[-0.0,-0.5358821898245923]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9910874398167051,0.0],[0.0,0.9910874398167051]],"imag":[[0.1332129372004423,-0.0],[-0.0,-0.1332129372004423]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9130836658193374,0.0],[0.0,0.9130836658193374]],"imag":[[-0.4077722639095511,-0.0],[-0.0,0.4077722639095511]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986674050989214,0.0],[0.0,0.9986674050989214]],"imag":[[-0.05160827446240468,-0.0],[-0.0,0.05160827446240468]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999511335182663,0.0],[0.0,0.9999511335182663]],"imag":[[0.009885877580392596,-0.0],[-0.0,-0.009885877580392596]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9871245069128921,0.0],[0.0,0.9871245069128921]],"imag":[[-0.15995376785802734,-0.0],[-0.0,0.15995376785802734]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9754235619908428,0.0],[0.0,0.9754235619908428]],"imag":[[-0.22033809183410966,-0.0],[-0.0,0.22033809183410966]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9860311002283101,0.0],[0.0,0.9860311002283101]],"imag":[[0.1665613081797463,-0.0],[-0.0,-0.1665613081797463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9895618221209338,0.0],[0.0,0.9895618221209338]],"imag":[[0.14410898723083632,-0.0],[-0.0,-0.14410898723083632]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9175147806928732,0.0],[0.0,0.9175147806928732]],"imag":[[-0.3977016811758643,-0.0],[-0.0,0.3977016811758643]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9263162731375817,0.0],[0.0,0.9263162731375817]],"imag":[[-0.3767468143468517,-0.0],[-0.0,0.3767468143468517]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,-0.06956305165252355],[0.06956305165252355,0.9975775568068822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,0.06956305165252358],[-0.06956305165252358,0.9975775568068822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,0.06956305165252358],[-0.06956305165252358,0.9975775568068822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,-0.06956305165252355],[0.06956305165252355,0.9975775568068822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8184050777464478,0.5746417394506169],[-0.5746417394506169,0.8184050777464478]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9850328509503813,0.17236670951365235],[-0.17236670951365235,0.9850328509503813]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9850328509503813,0.17236670951365235],[-0.17236670951365235,0.9850328509503813]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961170255264575,-0.08803903370847935],[0.08803903370847935,0.9961170255264575]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961170255264575,-0.08803903370847935],[0.08803903370847935,0.9961170255264575]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9621659149752917,0.2724642216140677],[-0.2724642216140677,0.9621659149752917]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9621659149752917,0.2724642216140677],[-0.2724642216140677,0.9621659149752917]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9629061579463412,0.26983648935793664],[-0.26983648935793664,0.9629061579463412]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9320307806307251,0.36237911633658093],[-0.36237911633658093,0.9320307806307251]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7056315930464412,0.7085788981438423],[-0.7085788981438423,0.7056315930464412]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8150691356734695,0.5722994133731673],[-0.5722994133731673,0.8150691356734695]],"imag":[[-0.07381852988019115,-0.051831555750907],[-0.051831555750907,0.07381852988019115]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.7056315930464412,-0.7085788981438423],[0.7085788981438423,0.7056315930464412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9320307806307251,-0.36237911633658093],[0.36237911633658093,0.9320307806307251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9629061579463412,-0.26983648935793664],[0.26983648935793664,0.9629061579463412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9621659149752917,-0.2724642216140677],[0.2724642216140677,0.9621659149752917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9621659149752917,-0.2724642216140677],[0.2724642216140677,0.9621659149752917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961170255264575,0.08803903370847935],[-0.08803903370847935,0.9961170255264575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961170255264575,0.08803903370847935],[-0.08803903370847935,0.9961170255264575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8184050777464478,-0.5746417394506169],[0.5746417394506169,0.8184050777464478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9850328509503813,-0.17236670951365235],[0.17236670951365235,0.9850328509503813]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9850328509503813,-0.17236670951365235],[0.17236670951365235,0.9850328509503813]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8184050777464478,-0.5746417394506169],[0.5746417394506169,0.8184050777464478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,0.06956305165252355],[-0.06956305165252355,0.9975775568068822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,-0.06956305165252358],[0.06956305165252358,0.9975775568068822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,-0.06956305165252358],[0.06956305165252358,0.9975775568068822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9975775568068822,0.06956305165252355],[-0.06956305165252355,0.9975775568068822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9263162731375817,0.0],[0.0,0.9263162731375817]],"imag":[[0.3767468143468517,0.0],[0.0,-0.3767468143468517]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9175147806928732,0.0],[0.0,0.9175147806928732]],"imag":[[0.3977016811758643,0.0],[0.0,-0.3977016811758643]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9895618221209338,0.0],[0.0,0.9895618221209338]],"imag":[[-0.14410898723083632,0.0],[0.0,0.14410898723083632]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9860311002283101,0.0],[0.0,0.9860311002283101]],"imag":[[-0.1665613081797463,0.0],[0.0,0.1665613081797463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9754235619908428,0.0],[0.0,0.9754235619908428]],"imag":[[0.22033809183410966,0.0],[0.0,-0.22033809183410966]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9871245069128921,0.0],[0.0,0.9871245069128921]],"imag":[[0.15995376785802734,0.0],[0.0,-0.15995376785802734]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999511335182663,0.0],[0.0,0.9999511335182663]],"imag":[[-0.009885877580392596,0.0],[0.0,0.009885877580392596]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986674050989214,0.0],[0.0,0.9986674050989214]],"imag":[[0.05160827446240468,0.0],[0.0,-0.05160827446240468]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9130836658193374,0.0],[0.0,0.9130836658193374]],"imag":[[0.4077722639095511,0.0],[0.0,-0.4077722639095511]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9910874398167051,0.0],[0.0,0.9910874398167051]],"imag":[[-0.1332129372004423,0.0],[0.0,0.1332129372004423]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8442927683148775,0.0],[0.0,0.8442927683148775]],"imag":[[-0.5358821898245923,0.0],[0.0,0.5358821898245923]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7411046476956281,0.0],[0.0,0.7411046476956281]],"imag":[[-0.6713895301268399,0.0],[0.0,0.6713895301268399]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9459682972203963,0.0],[0.0,0.9459682972203963]],"imag":[[-0.3242591257835991,0.0],[0.0,0.3242591257835991]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9815570755454676,0.0],[0.0,0.9815570755454676]],"imag":[[0.19116931617450875,0.0],[0.0,-0.19116931617450875]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.3692772963261488,0.0],[0.0,0.3692772963261488]],"imag":[[-0.9293192553789305,0.0],[0.0,0.9293192553789305]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8243303945043764,0.0],[0.0,0.8243303945043764]],"imag":[[-0.5661090007200549,-0.0],[-0.0,0.5661090007200549]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9913137185870752,0.0],[0.0,0.9913137185870752]],"imag":[[-0.1315184828876353,-0.0],[-0.0,0.1315184828876353]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9174944925407895,0.0],[0.0,0.9174944925407895]],"imag":[[-0.3977484835386795,-0.0],[-0.0,0.3977484835386795]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9793553268382522,0.0],[0.0,0.9793553268382522]],"imag":[[0.20214634251833516,-0.0],[-0.0,-0.20214634251833516]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9784159855814335,0.0],[0.0,0.9784159855814335]],"imag":[[-0.2066450075823565,-0.0],[-0.0,0.2066450075823565]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9982997521622533,0.0],[0.0,0.9982997521622533]],"imag":[[-0.05828897694061611,-0.0],[-0.0,0.05828897694061611]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9174944925407895,0.0],[0.0,0.9174944925407895]],"imag":[[-0.3977484835386793,-0.0],[-0.0,0.3977484835386793]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.940110562008746,0.0],[0.0,0.940110562008746]],"imag":[[-0.3408696689346234,-0.0],[-0.0,0.3408696689346234]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9651530405553973,0.0],[0.0,0.9651530405553973]],"imag":[[0.26168608733876453,-0.0],[-0.0,-0.26168608733876453]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9793553268382522,0.0],[0.0,0.9793553268382522]],"imag":[[0.2021463425183353,-0.0],[-0.0,-0.2021463425183353]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9844240729032132,0.0],[0.0,0.9844240729032132]],"imag":[[-0.1758102519441035,-0.0],[-0.0,0.1758102519441035]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9803565272687849,0.0],[0.0,0.9803565272687849]],"imag":[[-0.19723356570697678,-0.0],[-0.0,0.19723356570697678]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988137769508763,0.0],[0.0,0.9988137769508763]],"imag":[[-0.04869331548709033,-0.0],[-0.0,0.04869331548709033]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996380525092483,0.0],[0.0,0.9996380525092483]],"imag":[[-0.026902861846228664,-0.0],[-0.0,0.026902861846228664]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,-0.07222096806479114],[0.07222096806479114,0.9973886563280056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,0.0722209680647912],[-0.0722209680647912,0.9973886563280056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,0.0722209680647912],[-0.0722209680647912,0.9973886563280056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,-0.07222096806479114],[0.07222096806479114,0.9973886563280056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.821370050147862,0.5703956878519495],[-0.5703956878519495,0.821370050147862]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9841269911627666,0.17746567348340916],[-0.17746567348340916,0.9841269911627666]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9841269911627666,0.17746567348340916],[-0.17746567348340916,0.9841269911627666]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961590782687136,-0.08756192541753961],[0.08756192541753961,0.9961590782687136]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961590782687136,-0.08756192541753961],[0.08756192541753961,0.9961590782687136]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9446068386725802,0.3282040833581964],[-0.3282040833581964,0.9446068386725802]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9446068386725802,0.3282040833581964],[-0.3282040833581964,0.9446068386725802]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9579110805294,0.2870650828627497],[-0.2870650828627497,0.9579110805294]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.920648288886318,0.39039304318941803],[-0.39039304318941803,0.920648288886318]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6904436186265467,0.7233862104698152],[-0.7233862104698152,0.6904436186265467]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8188380404016522,0.568637348306239],[-0.568637348306239,0.8188380404016522]],"imag":[[-0.0644439513925359,-0.044752729875926066],[-0.044752729875926066,0.0644439513925359]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6904436186265467,-0.7233862104698152],[0.7233862104698152,0.6904436186265467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.920648288886318,-0.39039304318941803],[0.39039304318941803,0.920648288886318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9579110805294,-0.2870650828627497],[0.2870650828627497,0.9579110805294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9446068386725802,-0.3282040833581964],[0.3282040833581964,0.9446068386725802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9446068386725802,-0.3282040833581964],[0.3282040833581964,0.9446068386725802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961590782687136,0.08756192541753961],[-0.08756192541753961,0.9961590782687136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961590782687136,0.08756192541753961],[-0.08756192541753961,0.9961590782687136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.821370050147862,-0.5703956878519495],[0.5703956878519495,0.821370050147862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9841269911627666,-0.17746567348340916],[0.17746567348340916,0.9841269911627666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9841269911627666,-0.17746567348340916],[0.17746567348340916,0.9841269911627666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.821370050147862,-0.5703956878519495],[0.5703956878519495,0.821370050147862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,0.07222096806479114],[-0.07222096806479114,0.9973886563280056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,-0.0722209680647912],[0.0722209680647912,0.9973886563280056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,-0.0722209680647912],[0.0722209680647912,0.9973886563280056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973886563280056,0.07222096806479114],[-0.07222096806479114,0.9973886563280056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996380525092483,0.0],[0.0,0.9996380525092483]],"imag":[[0.026902861846228664,0.0],[0.0,-0.026902861846228664]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988137769508763,0.0],[0.0,0.9988137769508763]],"imag":[[0.04869331548709033,0.0],[0.0,-0.04869331548709033]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9803565272687849,0.0],[0.0,0.9803565272687849]],"imag":[[0.19723356570697678,0.0],[0.0,-0.19723356570697678]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9844240729032132,0.0],[0.0,0.9844240729032132]],"imag":[[0.1758102519441035,0.0],[0.0,-0.1758102519441035]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9793553268382522,0.0],[0.0,0.9793553268382522]],"imag":[[-0.2021463425183353,0.0],[0.0,0.2021463425183353]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9651530405553973,0.0],[0.0,0.9651530405553973]],"imag":[[-0.26168608733876453,0.0],[0.0,0.26168608733876453]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.940110562008746,0.0],[0.0,0.940110562008746]],"imag":[[0.3408696689346234,0.0],[0.0,-0.3408696689346234]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9174944925407895,0.0],[0.0,0.9174944925407895]],"imag":[[0.3977484835386793,0.0],[0.0,-0.3977484835386793]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9982997521622533,0.0],[0.0,0.9982997521622533]],"imag":[[0.05828897694061611,0.0],[0.0,-0.05828897694061611]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9784159855814335,0.0],[0.0,0.9784159855814335]],"imag":[[0.2066450075823565,0.0],[0.0,-0.2066450075823565]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9793553268382522,0.0],[0.0,0.9793553268382522]],"imag":[[-0.20214634251833516,0.0],[0.0,0.20214634251833516]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9174944925407895,0.0],[0.0,0.9174944925407895]],"imag":[[0.3977484835386795,0.0],[0.0,-0.3977484835386795]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9913137185870752,0.0],[0.0,0.9913137185870752]],"imag":[[0.1315184828876353,0.0],[0.0,-0.1315184828876353]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8243303945043764,0.0],[0.0,0.8243303945043764]],"imag":[[0.5661090007200549,0.0],[0.0,-0.5661090007200549]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.996917333733128,0.0],[0.0,0.996917333733128]],"imag":[[-0.07845909572784494,0.0],[0.0,0.07845909572784494]]},{"name":"u","qubits":[3],"real":[[0.16391689088831266,0.0],[0.0,0.16391689088831266]],"imag":[[0.986474152160871,0.0],[0.0,-0.986474152160871]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8207870477877403,0.0],[0.0,0.8207870477877403]],"imag":[[0.5712342971004856,-0.0],[-0.0,-0.5712342971004856]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9384865570939717,0.0],[0.0,0.9384865570939717]],"imag":[[0.3453157716553118,-0.0],[-0.0,-0.3453157716553118]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9435056784539468,0.0],[0.0,0.9435056784539468]],"imag":[[-0.3313563560959071,-0.0],[-0.0,0.3313563560959071]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9969188692497505,0.0],[0.0,0.9969188692497505]],"imag":[[0.07843958269776123,-0.0],[-0.0,-0.07843958269776123]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9827302076971942,0.0],[0.0,0.9827302076971942]],"imag":[[0.18504415386450188,-0.0],[-0.0,-0.18504415386450188]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977942859928067,0.0],[0.0,0.9977942859928067]],"imag":[[-0.06638194664293137,-0.0],[-0.0,0.06638194664293137]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9435056784539455,0.0],[0.0,0.9435056784539455]],"imag":[[-0.3313563560959108,-0.0],[-0.0,0.3313563560959108]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9928322378108408,0.0],[0.0,0.9928322378108408]],"imag":[[-0.1195163066845609,-0.0],[-0.0,0.1195163066845609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9563771263498263,0.0],[0.0,0.9563771263498263]],"imag":[[0.29213488698689916,-0.0],[-0.0,-0.29213488698689916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969188692497508,0.0],[0.0,0.9969188692497508]],"imag":[[0.07843958269775733,-0.0],[-0.0,-0.07843958269775733]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9764329123270687,0.0],[0.0,0.9764329123270687]],"imag":[[0.21582114753767503,-0.0],[-0.0,-0.21582114753767503]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8869417150395138,0.0],[0.0,0.8869417150395138]],"imag":[[-0.46188136368851895,-0.0],[-0.0,0.46188136368851895]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7433960229508322,0.0],[0.0,0.7433960229508322]],"imag":[[-0.6688515179476576,-0.0],[-0.0,0.6688515179476576]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993870420783897,0.0],[0.0,0.9993870420783897]],"imag":[[-0.03500771523260064,-0.0],[-0.0,0.03500771523260064]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,-0.004178101673927252],[0.004178101673927252,0.9999912716951095]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,0.004178101673927363],[-0.004178101673927363,0.9999912716951095]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,0.004178101673927363],[-0.004178101673927363,0.9999912716951095]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,-0.004178101673927252],[0.004178101673927252,0.9999912716951095]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7134330676990505,0.7007233818801268],[-0.7007233818801268,0.7134330676990505]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999596151561283,0.008987105029311156],[-0.008987105029311156,0.9999596151561283]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999596151561283,0.008987105029311156],[-0.008987105029311156,0.9999596151561283]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998284496735612,-0.01852218192770477],[0.01852218192770477,0.9998284496735612]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998284496735612,-0.01852218192770477],[0.01852218192770477,0.9998284496735612]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7343211480706416,0.6788022182463864],[-0.6788022182463864,0.7343211480706416]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7343211480706416,0.6788022182463864],[-0.6788022182463864,0.7343211480706416]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955935568824629,0.09377350102308278],[-0.09377350102308278,0.9955935568824629]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5803272425171494,0.8143833812108654],[-0.8143833812108654,0.5803272425171494]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6795442283067863,0.7336345423812419],[-0.7336345423812419,0.6795442283067863]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7132955466848417,0.7005883107788298],[-0.7005883107788298,0.7132955466848417]],"imag":[[0.014007325442445772,0.013757787379805817],[0.013757787379805817,-0.014007325442445772]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6795442283067863,-0.7336345423812419],[0.7336345423812419,0.6795442283067863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5803272425171494,-0.8143833812108654],[0.8143833812108654,0.5803272425171494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955935568824629,-0.09377350102308278],[0.09377350102308278,0.9955935568824629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7343211480706416,-0.6788022182463864],[0.6788022182463864,0.7343211480706416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7343211480706416,-0.6788022182463864],[0.6788022182463864,0.7343211480706416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998284496735612,0.01852218192770477],[-0.01852218192770477,0.9998284496735612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998284496735612,0.01852218192770477],[-0.01852218192770477,0.9998284496735612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7134330676990505,-0.7007233818801268],[0.7007233818801268,0.7134330676990505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999596151561283,-0.008987105029311156],[0.008987105029311156,0.9999596151561283]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999596151561283,-0.008987105029311156],[0.008987105029311156,0.9999596151561283]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7134330676990505,-0.7007233818801268],[0.7007233818801268,0.7134330676990505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,0.004178101673927252],[-0.004178101673927252,0.9999912716951095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,-0.004178101673927363],[0.004178101673927363,0.9999912716951095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,-0.004178101673927363],[0.004178101673927363,0.9999912716951095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999912716951095,0.004178101673927252],[-0.004178101673927252,0.9999912716951095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9993870420783897,0.0],[0.0,0.9993870420783897]],"imag":[[0.03500771523260064,0.0],[0.0,-0.03500771523260064]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7433960229508322,0.0],[0.0,0.7433960229508322]],"imag":[[0.6688515179476576,0.0],[0.0,-0.6688515179476576]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8869417150395138,0.0],[0.0,0.8869417150395138]],"imag":[[0.46188136368851895,0.0],[0.0,-0.46188136368851895]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9764329123270687,0.0],[0.0,0.9764329123270687]],"imag":[[-0.21582114753767503,0.0],[0.0,0.21582114753767503]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9969188692497508,0.0],[0.0,0.9969188692497508]],"imag":[[-0.07843958269775733,0.0],[0.0,0.07843958269775733]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9563771263498263,0.0],[0.0,0.9563771263498263]],"imag":[[-0.29213488698689916,0.0],[0.0,0.29213488698689916]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9928322378108408,0.0],[0.0,0.9928322378108408]],"imag":[[0.1195163066845609,0.0],[0.0,-0.1195163066845609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9435056784539455,0.0],[0.0,0.9435056784539455]],"imag":[[0.3313563560959108,0.0],[0.0,-0.3313563560959108]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9977942859928067,0.0],[0.0,0.9977942859928067]],"imag":[[0.06638194664293137,0.0],[0.0,-0.06638194664293137]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9827302076971942,0.0],[0.0,0.9827302076971942]],"imag":[[-0.18504415386450188,0.0],[0.0,0.18504415386450188]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9969188692497505,0.0],[0.0,0.9969188692497505]],"imag":[[-0.07843958269776123,0.0],[0.0,0.07843958269776123]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9435056784539468,0.0],[0.0,0.9435056784539468]],"imag":[[0.3313563560959071,0.0],[0.0,-0.3313563560959071]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9384865570939717,0.0],[0.0,0.9384865570939717]],"imag":[[-0.3453157716553118,0.0],[0.0,0.3453157716553118]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8207870477877403,0.0],[0.0,0.8207870477877403]],"imag":[[-0.5712342971004856,0.0],[0.0,0.5712342971004856]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9998072404820648,0.0],[0.0,0.9998072404820648]],"imag":[[0.019633692460628308,0.0],[0.0,-0.019633692460628308]]},{"name":"u","qubits":[3],"real":[[0.9998873665530759,0.0],[0.0,0.9998873665530759]],"imag":[[-0.01500847119312655,0.0],[0.0,0.01500847119312655]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9790323525819025,0.0],[0.0,0.9790323525819025]],"imag":[[0.20370481731649231,-0.0],[-0.0,-0.20370481731649231]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.807681677371755,0.0],[0.0,0.807681677371755]],"imag":[[0.5896187819582651,-0.0],[-0.0,-0.5896187819582651]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9797907690213763,0.0],[0.0,0.9797907690213763]],"imag":[[-0.20002512077361687,-0.0],[-0.0,0.20002512077361687]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.985075924878504,0.0],[0.0,0.985075924878504]],"imag":[[-0.17212037132414032,-0.0],[-0.0,0.17212037132414032]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9053982252912818,0.0],[0.0,0.9053982252912818]],"imag":[[-0.42456336822598983,-0.0],[-0.0,0.42456336822598983]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8632934962554127,0.0],[0.0,0.8632934962554127]],"imag":[[-0.5047022283714484,-0.0],[-0.0,0.5047022283714484]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8717925629981172,0.0],[0.0,0.8717925629981172]],"imag":[[0.48987521584702953,-0.0],[-0.0,-0.48987521584702953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9907681568069854,0.0],[0.0,0.9907681568069854]],"imag":[[0.13556717691716094,-0.0],[-0.0,-0.13556717691716094]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9865187421288236,0.0],[0.0,0.9865187421288236]],"imag":[[0.16364831630225746,-0.0],[-0.0,-0.16364831630225746]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8575294990935917,0.0],[0.0,0.8575294990935917]],"imag":[[0.5144347948810362,-0.0],[-0.0,-0.5144347948810362]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8854177888625535,0.0],[0.0,0.8854177888625535]],"imag":[[-0.4647960188789773,-0.0],[-0.0,0.4647960188789773]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9785120179620552,0.0],[0.0,0.9785120179620552]],"imag":[[-0.20618979291862757,-0.0],[-0.0,0.20618979291862757]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.955856035509553,0.0],[0.0,0.955856035509553]],"imag":[[-0.2938353950428029,-0.0],[-0.0,0.2938353950428029]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8397565423613623,0.0],[0.0,0.8397565423613623]],"imag":[[-0.5429631198905589,-0.0],[-0.0,0.5429631198905589]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807796772385291,-0.19511848891349784],[0.19511848891349784,0.9807796772385291]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.98079088275901,-0.19506215495785412],[0.19506215495785412,0.98079088275901]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.98079088275901,-0.19506215495785412],[0.19506215495785412,0.98079088275901]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807796772385291,-0.19511848891349784],[0.19511848891349784,0.9807796772385291]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.957593186783279,0.28812373839419103],[-0.28812373839419103,0.957593186783279]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949609268958792,0.10026342279462021],[-0.10026342279462021,0.9949609268958792]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9949609268958792,0.10026342279462021],[-0.10026342279462021,0.9949609268958792]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999269873683773,0.012083870754075124],[-0.012083870754075124,0.9999269873683773]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999269873683773,0.012083870754075124],[-0.012083870754075124,0.9999269873683773]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7155997404128032,0.6985105665064264],[-0.6985105665064264,0.7155997404128032]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7155997404128032,0.6985105665064264],[-0.6985105665064264,0.7155997404128032]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9992464341324022,0.038814480206216355],[-0.038814480206216355,0.9992464341324022]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8894124056334441,0.4571056472034992],[-0.4571056472034992,0.8894124056334441]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7090909574519196,0.7051170215360851],[-0.7051170215360851,0.7090909574519196]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9536898930630299,0.28694930274213026],[-0.28694930274213026,0.9536898930630299]],"imag":[[-0.08637302381636618,-0.025988195051782577],[-0.025988195051782577,0.08637302381636618]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.7090909574519196,-0.7051170215360851],[0.7051170215360851,0.7090909574519196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8894124056334441,-0.4571056472034992],[0.4571056472034992,0.8894124056334441]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9992464341324022,-0.038814480206216355],[0.038814480206216355,0.9992464341324022]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7155997404128032,-0.6985105665064264],[0.6985105665064264,0.7155997404128032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7155997404128032,-0.6985105665064264],[0.6985105665064264,0.7155997404128032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999269873683773,-0.012083870754075124],[0.012083870754075124,0.9999269873683773]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999269873683773,-0.012083870754075124],[0.012083870754075124,0.9999269873683773]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.957593186783279,-0.28812373839419103],[0.28812373839419103,0.957593186783279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949609268958792,-0.10026342279462021],[0.10026342279462021,0.9949609268958792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9949609268958792,-0.10026342279462021],[0.10026342279462021,0.9949609268958792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.957593186783279,-0.28812373839419103],[0.28812373839419103,0.957593186783279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807796772385291,0.19511848891349784],[-0.19511848891349784,0.9807796772385291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.98079088275901,0.19506215495785412],[-0.19506215495785412,0.98079088275901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.98079088275901,0.19506215495785412],[-0.19506215495785412,0.98079088275901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807796772385291,0.19511848891349784],[-0.19511848891349784,0.9807796772385291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8397565423613623,0.0],[0.0,0.8397565423613623]],"imag":[[0.5429631198905589,0.0],[0.0,-0.5429631198905589]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.955856035509553,0.0],[0.0,0.955856035509553]],"imag":[[0.2938353950428029,0.0],[0.0,-0.2938353950428029]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9785120179620552,0.0],[0.0,0.9785120179620552]],"imag":[[0.20618979291862757,0.0],[0.0,-0.20618979291862757]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8854177888625535,0.0],[0.0,0.8854177888625535]],"imag":[[0.4647960188789773,0.0],[0.0,-0.4647960188789773]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8575294990935917,0.0],[0.0,0.8575294990935917]],"imag":[[-0.5144347948810362,0.0],[0.0,0.5144347948810362]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9865187421288236,0.0],[0.0,0.9865187421288236]],"imag":[[-0.16364831630225746,0.0],[0.0,0.16364831630225746]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9907681568069854,0.0],[0.0,0.9907681568069854]],"imag":[[-0.13556717691716094,0.0],[0.0,0.13556717691716094]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8717925629981172,0.0],[0.0,0.8717925629981172]],"imag":[[-0.48987521584702953,0.0],[0.0,0.48987521584702953]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8632934962554127,0.0],[0.0,0.8632934962554127]],"imag":[[0.5047022283714484,0.0],[0.0,-0.5047022283714484]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9053982252912818,0.0],[0.0,0.9053982252912818]],"imag":[[0.42456336822598983,0.0],[0.0,-0.42456336822598983]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.985075924878504,0.0],[0.0,0.985075924878504]],"imag":[[0.17212037132414032,0.0],[0.0,-0.17212037132414032]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9797907690213763,0.0],[0.0,0.9797907690213763]],"imag":[[0.20002512077361687,0.0],[0.0,-0.20002512077361687]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.807681677371755,0.0],[0.0,0.807681677371755]],"imag":[[-0.5896187819582651,0.0],[0.0,0.5896187819582651]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9790323525819025,0.0],[0.0,0.9790323525819025]],"imag":[[-0.20370481731649231,0.0],[0.0,0.20370481731649231]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.7852018938012737,0.0],[0.0,0.7852018938012737]],"imag":[[-0.6192398452707103,0.0],[0.0,0.6192398452707103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9313555097883659,0.0],[0.0,0.9313555097883659]],"imag":[[-0.36411112917192334,-0.0],[-0.0,0.36411112917192334]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9990104065785245,0.0],[0.0,0.9990104065785245]],"imag":[[-0.04447704517851032,-0.0],[-0.0,0.04447704517851032]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9230696302904974,0.0],[0.0,0.9230696302904974]],"imag":[[-0.3846328868354401,-0.0],[-0.0,0.3846328868354401]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9620296529358915,0.0],[0.0,0.9620296529358915]],"imag":[[-0.2729449520911645,-0.0],[-0.0,0.2729449520911645]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8719011259314574,0.0],[0.0,0.8719011259314574]],"imag":[[0.48968196474799514,-0.0],[-0.0,-0.48968196474799514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.885690425480573,0.0],[0.0,0.885690425480573]],"imag":[[0.4642762865062588,-0.0],[-0.0,-0.4642762865062588]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8665323119857659,0.0],[0.0,0.8665323119857659]],"imag":[[0.4991209796077533,-0.0],[-0.0,-0.4991209796077533]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9461432791275629,0.0],[0.0,0.9461432791275629]],"imag":[[-0.32374819746485467,-0.0],[-0.0,0.32374819746485467]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9777525497806767,0.0],[0.0,0.9777525497806767]],"imag":[[-0.20976165378206116,-0.0],[-0.0,0.20976165378206116]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.801533290420296,0.0],[0.0,0.801533290420296]],"imag":[[0.5979501520595287,-0.0],[-0.0,-0.5979501520595287]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997580695652872,0.0],[0.0,0.9997580695652872]],"imag":[[0.021995507247854002,-0.0],[-0.0,-0.021995507247854002]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996919947081297,0.0],[0.0,0.9996919947081297]],"imag":[[0.024817649294013422,-0.0],[-0.0,-0.024817649294013422]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999916464323809,0.0],[0.0,0.9999916464323809]],"imag":[[-0.004087427731001136,-0.0],[-0.0,0.004087427731001136]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999761235884744,0.0],[0.0,0.9999761235884744]],"imag":[[-0.006910300497663933,-0.0],[-0.0,0.006910300497663933]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9927396731717074,-0.1202827556673501],[0.1202827556673501,0.9927396731717074]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9632020829483977,-0.2687782494992257],[0.2687782494992257,0.9632020829483977]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9632020829483977,-0.2687782494992257],[0.2687782494992257,0.9632020829483977]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9927396731717074,-0.1202827556673501],[0.1202827556673501,0.9927396731717074]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9166068273443582,0.3997898498782954],[-0.3997898498782954,0.9166068273443582]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998272391197094,-0.01858741279090292],[0.01858741279090292,0.9998272391197094]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998272391197094,-0.01858741279090292],[0.01858741279090292,0.9998272391197094]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999972692570547,0.007390136210538263],[-0.007390136210538263,0.999972692570547]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999972692570547,0.007390136210538263],[-0.007390136210538263,0.999972692570547]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7123130873463684,0.7018618564896406],[-0.7018618564896406,0.7123130873463684]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7123130873463684,0.7018618564896406],[-0.7018618564896406,0.7123130873463684]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9015761515110717,-0.43262043759684427],[0.43262043759684427,0.9015761515110717]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8178278694162793,0.57546292322445],[-0.57546292322445,0.8178278694162793]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7023620225289163,0.7118199135378905],[-0.7118199135378905,0.7023620225289163]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9128706001839195,0.3981602463765294],[-0.3981602463765294,0.9128706001839195]],"imag":[[-0.08267613473149715,-0.036060258888302305],[-0.036060258888302305,0.08267613473149715]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.7023620225289163,-0.7118199135378905],[0.7118199135378905,0.7023620225289163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8178278694162793,-0.57546292322445],[0.57546292322445,0.8178278694162793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9015761515110717,0.43262043759684427],[-0.43262043759684427,0.9015761515110717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7123130873463684,-0.7018618564896406],[0.7018618564896406,0.7123130873463684]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7123130873463684,-0.7018618564896406],[0.7018618564896406,0.7123130873463684]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999972692570547,-0.007390136210538263],[0.007390136210538263,0.999972692570547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999972692570547,-0.007390136210538263],[0.007390136210538263,0.999972692570547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9166068273443582,-0.3997898498782954],[0.3997898498782954,0.9166068273443582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998272391197094,0.01858741279090292],[-0.01858741279090292,0.9998272391197094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998272391197094,0.01858741279090292],[-0.01858741279090292,0.9998272391197094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9166068273443582,-0.3997898498782954],[0.3997898498782954,0.9166068273443582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9927396731717074,0.1202827556673501],[-0.1202827556673501,0.9927396731717074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9632020829483977,0.2687782494992257],[-0.2687782494992257,0.9632020829483977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9632020829483977,0.2687782494992257],[-0.2687782494992257,0.9632020829483977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9927396731717074,0.1202827556673501],[-0.1202827556673501,0.9927396731717074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999761235884744,0.0],[0.0,0.9999761235884744]],"imag":[[0.006910300497663933,0.0],[0.0,-0.006910300497663933]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999916464323809,0.0],[0.0,0.9999916464323809]],"imag":[[0.004087427731001136,0.0],[0.0,-0.004087427731001136]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996919947081297,0.0],[0.0,0.9996919947081297]],"imag":[[-0.024817649294013422,0.0],[0.0,0.024817649294013422]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997580695652872,0.0],[0.0,0.9997580695652872]],"imag":[[-0.021995507247854002,0.0],[0.0,0.021995507247854002]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.801533290420296,0.0],[0.0,0.801533290420296]],"imag":[[-0.5979501520595287,0.0],[0.0,0.5979501520595287]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9777525497806767,0.0],[0.0,0.9777525497806767]],"imag":[[0.20976165378206116,0.0],[0.0,-0.20976165378206116]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9461432791275629,0.0],[0.0,0.9461432791275629]],"imag":[[0.32374819746485467,0.0],[0.0,-0.32374819746485467]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8665323119857659,0.0],[0.0,0.8665323119857659]],"imag":[[-0.4991209796077533,0.0],[0.0,0.4991209796077533]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.885690425480573,0.0],[0.0,0.885690425480573]],"imag":[[-0.4642762865062588,0.0],[0.0,0.4642762865062588]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8719011259314574,0.0],[0.0,0.8719011259314574]],"imag":[[-0.48968196474799514,0.0],[0.0,0.48968196474799514]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9620296529358915,0.0],[0.0,0.9620296529358915]],"imag":[[0.2729449520911645,0.0],[0.0,-0.2729449520911645]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9230696302904974,0.0],[0.0,0.9230696302904974]],"imag":[[0.3846328868354401,0.0],[0.0,-0.3846328868354401]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9990104065785245,0.0],[0.0,0.9990104065785245]],"imag":[[0.04447704517851032,0.0],[0.0,-0.04447704517851032]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9313555097883659,0.0],[0.0,0.9313555097883659]],"imag":[[0.36411112917192334,0.0],[0.0,-0.36411112917192334]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8818450870412925,0.0],[0.0,0.8818450870412925]],"imag":[[0.4715392268530108,0.0],[0.0,-0.4715392268530108]]},{"name":"u","qubits":[4],"real":[[0.0,0.9959238497369003],[0.9959238497369003,0.0]],"imag":[[0.0,0.09019803504085915],[-0.09019803504085915,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[0],"real":[[0.09467042241272379,-0.02155282058524909],[0.02155282058524909,0.09467042241272379]],"imag":[[0.6133036506958474,-0.7838568868665775],[-0.7838568868665775,-0.6133036506958474]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9959238497369003,0.0],[0.0,0.9959238497369003]],"imag":[[-0.09019803504085915,0.0],[0.0,0.09019803504085915]]},{"name":"u","qubits":[0],"real":[[0.03896574736934739,-0.04923738289866016],[0.04923738289866016,0.03896574736934739]],"imag":[[-0.6193428189368193,0.7826057904773215],[0.7826057904773215,0.6193428189368193]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/endpoint_checks.json <==
{
  "all_checks_pass": true,
  "seeds": [
    {
      "n": 2,
      "a": 0.029462782549439483,
      "c": 0.05412658773652741,
      "first_wall": 0.8033584768786267,
      "rank_H0": 3,
      "rank_Hb": 5,
      "hmin_H0_plus_Hb": 0.3379450270470065,
      "augmentation_identity_error": 6.310666450222314e-18,
      "rows": [
        {
          "side": "left",
          "fraction": 0.01,
          "distance_fraction": 0.01,
          "l": 0.008033584768786267,
          "hmin": 0.016799152344852224,
          "kappa": 48.528676887337056,
          "hmin_over_distance": 2.091115339956795,
          "kappa_times_distance": 0.3898592394914611,
          "interpolation_error": 3.0879998614045583e-16
        },
        {
          "side": "left",
          "fraction": 0.0001,
          "distance_fraction": 0.0001,
          "l": 8.033584768786268e-05,
          "hmin": 0.00016837054923385828,
          "kappa": 4656.0433920968435,
          "hmin_over_distance": 2.095833355590472,
          "kappa_times_distance": 0.37404719277557147,
          "interpolation_error": 2.557126375460615e-16
        },
        {
          "side": "left",
          "fraction": 1e-06,
          "distance_fraction": 1e-06,
          "l": 8.033584768786267e-07,
          "hmin": 1.683741627490909e-06,
          "kappa": 465407.70226548566,
          "hmin_over_distance": 2.095878335700057,
          "kappa_times_distance": 0.3738892228195819,
          "interpolation_error": 3.370081454585836e-16
        },
        {
          "side": "left",
          "fraction": 1e-08,
          "distance_fraction": 1e-08,
          "l": 8.033584768786268e-09,
          "hmin": 1.6837419960295382e-08,
          "kappa": 46540573.38795896,
          "hmin_over_distance": 2.095878794447478,
          "kappa_times_distance": 0.3738876415000866,
          "interpolation_error": 2.315251883712261e-16
        },
        {
          "side": "right",
          "fraction": 0.99,
          "distance_fraction": 0.01,
          "l": 0.7953248921098405,
          "hmin": 0.02898414429524265,
          "kappa": 25.01813877947326,
          "hmin_over_distance": 3.6078718441931175,
          "kappa_times_distance": 0.20098533864215745,
          "interpolation_error": 4.1014122648900796e-16
        },
        {
          "side": "right",
          "fraction": 0.9999,
          "distance_fraction": 0.0001,
          "l": 0.8032781410309389,
          "hmin": 0.00029234363915537725,
          "kappa": 2376.005682773003,
          "hmin_over_distance": 3.6390185399082458,
          "kappa_times_distance": 0.19087843063674814,
          "interpolation_error": 2.918401436598282e-16
        },
        {
          "side": "right",
          "fraction": 0.999999,
          "distance_fraction": 1e-06,
          "l": 0.8033576735201499,
          "hmin": 2.923681225583835e-06,
          "kappa": 237476.1793688688,
          "hmin_over_distance": 3.6393233030209893,
          "kappa_times_distance": 0.19077850175272998,
          "interpolation_error": 6.092734070447439e-16
        },
        {
          "side": "right",
          "fraction": 0.99999999,
          "distance_fraction": 1e-08,
          "l": 0.8033584688450419,
          "hmin": 2.923683704624845e-08,
          "kappa": 23747493.30826004,
          "hmin_over_distance": 3.639326388867571,
          "kappa_times_distance": 0.19077750053809167,
          "interpolation_error": 2.0164677264376117e-16
        }
      ]
    },
    {
      "n": 3,
      "a": 0.02209708691207961,
      "c": 0.03608439182435161,
      "first_wall": 0.8033584768786267,
      "rank_H0": 4,
      "rank_Hb": 11,
      "hmin_H0_plus_Hb": 0.2194447078169247,
      "augmentation_identity_error": 0.0,
      "rows": [
        {
          "side": "left",
          "fraction": 0.01,
          "distance_fraction": 0.01,
          "l": 0.008033584768786267,
          "hmin": 0.010584976852133596,
          "kappa": 54.11950764754267,
          "hmin_over_distance": 1.3175907339971715,
          "kappa_times_distance": 0.4347736523315107,
          "interpolation_error": 2.1416478111261631e-16
        },
        {
          "side": "left",
          "fraction": 0.0001,
          "distance_fraction": 0.0001,
          "l": 8.033584768786268e-05,
          "hmin": 0.00010600516865829825,
          "kappa": 5188.351300570656,
          "hmin_over_distance": 1.3195251149918936,
          "kappa_times_distance": 0.41681059983376845,
          "interpolation_error": 1.5017902938796274e-16
        },
        {
          "side": "left",
          "fraction": 1e-06,
          "distance_fraction": 1e-06,
          "l": 8.033584768786267e-07,
          "hmin": 1.0600660438277483e-06,
          "kappa": 518611.86701588123,
          "hmin_over_distance": 1.3195429865214525,
          "kappa_times_distance": 0.4166312395770592,
          "interpolation_error": 2.4409635436258227e-16
        },
        {
          "side": "left",
          "fraction": 1e-08,
          "distance_fraction": 1e-08,
          "l": 8.033584768786268e-09,
          "hmin": 1.0600661864346682e-08,
          "kappa": 51860963.4834,
          "hmin_over_distance": 1.3195431640348838,
          "kappa_times_distance": 0.4166294463348231,
          "interpolation_error": 1.011412228786175e-16
        },
        {
          "side": "right",
          "fraction": 0.99,
          "distance_fraction": 0.01,
          "l": 0.7953248921098405,
          "hmin": 0.01927436358977489,
          "kappa": 30.56206316635999,
          "hmin_over_distance": 2.399223278836069,
          "kappa_times_distance": 0.24552292515595342,
          "interpolation_error": 2.9628224062158866e-16
        },
        {
          "side": "right",
          "fraction": 0.9999,
          "distance_fraction": 0.0001,
          "l": 0.8032781410309389,
          "hmin": 0.00019489087176428326,
          "kappa": 2901.558271474317,
          "hmin_over_distance": 2.4259515194451335,
          "kappa_times_distance": 0.23309914335461882,
          "interpolation_error": 2.21371688342685e-16
        },
        {
          "side": "right",
          "fraction": 0.999999,
          "distance_fraction": 1e-06,
          "l": 0.8033576735201499,
          "hmin": 1.9491203283275724e-06,
          "kappa": 290002.94749102986,
          "hmin_over_distance": 2.4262149269908684,
          "kappa_times_distance": 0.2329763261867061,
          "interpolation_error": 4.0479603005864073e-16
        },
        {
          "side": "right",
          "fraction": 0.99999999,
          "distance_fraction": 1e-08,
          "l": 0.8033584688450419,
          "hmin": 1.9491224808389998e-08,
          "kappa": 29000141.34058988,
          "hmin_over_distance": 2.4262176063818117,
          "kappa_times_distance": 0.23297509376641184,
          "interpolation_error": 1.6966940055746755e-16
        }
      ]
    },
    {
      "n": 4,
      "a": 0.017677669529663688,
      "c": 0.027063293868263706,
      "first_wall": 0.8033584768786268,
      "rank_H0": 5,
      "rank_Hb": 19,
      "hmin_H0_plus_Hb": 0.16313858895501943,
      "augmentation_identity_error": 1.3921326284385274e-17,
      "rows": [
        {
          "side": "left",
          "fraction": 0.01,
          "distance_fraction": 0.01,
          "l": 0.008033584768786269,
          "hmin": 0.007803829239439255,
          "kappa": 56.543631415454385,
          "hmin_over_distance": 0.9714006217697848,
          "kappa_times_distance": 0.4542480561110591,
          "interpolation_error": 1.4324540737761146e-16
        },
        {
          "side": "left",
          "fraction": 0.0001,
          "distance_fraction": 0.0001,
          "l": 8.033584768786269e-05,
          "hmin": 7.813811037097804e-05,
          "kappa": 5417.479758574902,
          "hmin_over_distance": 0.9726431303068619,
          "kappa_times_distance": 0.4352178287369525,
          "interpolation_error": 1.1638248501378083e-16
        },
        {
          "side": "left",
          "fraction": 1e-06,
          "distance_fraction": 1e-06,
          "l": 8.033584768786268e-07,
          "hmin": 7.813902075020571e-07,
          "kappa": 541511.5436261628,
          "hmin_over_distance": 0.9726544624736826,
          "kappa_times_distance": 0.4350278888997082,
          "interpolation_error": 7.175910292913923e-17
        },
        {
          "side": "left",
          "fraction": 1e-08,
          "distance_fraction": 1e-08,
          "l": 8.033584768786268e-09,
          "hmin": 7.813902997882563e-09,
          "kappa": 54150917.842356846,
          "hmin_over_distance": 0.9726545773491733,
          "kappa_times_distance": 0.43502598879415455,
          "interpolation_error": 9.077013262732279e-17
        },
        {
          "side": "right",
          "fraction": 0.99,
          "distance_fraction": 0.01,
          "l": 0.7953248921098406,
          "hmin": 0.014438378011417577,
          "kappa": 33.55517942599512,
          "hmin_over_distance": 1.7972522139203067,
          "kappa_times_distance": 0.26956837835056474,
          "interpolation_error": 2.48686060548151e-16
        },
        {
          "side": "right",
          "fraction": 0.9999,
          "distance_fraction": 0.0001,
          "l": 0.803278141030939,
          "hmin": 0.00014616638336514365,
          "kappa": 3185.3992293790634,
          "hmin_over_distance": 1.819441601376502,
          "kappa_times_distance": 0.2559017473164316,
          "interpolation_error": 1.3704847569169566e-16
        },
        {
          "side": "right",
          "fraction": 0.999999,
          "distance_fraction": 1e-06,
          "l": 0.80335767352015,
          "hmin": 1.4618400688259763e-06,
          "kappa": 318371.7715907252,
          "hmin_over_distance": 1.8196609743956613,
          "kappa_times_distance": 0.2557666615062751,
          "interpolation_error": 1.4539023569040807e-16
        },
        {
          "side": "right",
          "fraction": 0.99999999,
          "distance_fraction": 1e-08,
          "l": 0.803358468845042,
          "hmin": 1.4618418029140188e-08,
          "kappa": 31837009.63823387,
          "hmin_over_distance": 1.8196631329439215,
          "kappa_times_distance": 0.25576531571341726,
          "interpolation_error": 7.88253043754548e-17
        }
      ]
    },
    {
      "n": 5,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "first_wall": 0.8033584768786267,
      "rank_H0": 6,
      "rank_Hb": 29,
      "hmin_H0_plus_Hb": 0.12998769240810834,
      "augmentation_identity_error": 8.565231593334975e-18,
      "rows": [
        {
          "side": "left",
          "fraction": 0.01,
          "distance_fraction": 0.01,
          "l": 0.008033584768786267,
          "hmin": 0.0061960474023720164,
          "kappa": 57.903632508874786,
          "hmin_over_distance": 0.7712680678302135,
          "kappa_times_distance": 0.46517374018069385,
          "interpolation_error": 1.3855352184183262e-16
        },
        {
          "side": "left",
          "fraction": 0.0001,
          "distance_fraction": 0.0001,
          "l": 8.033584768786268e-05,
          "hmin": 6.203497817088013e-05,
          "kappa": 5545.553998966738,
          "hmin_over_distance": 0.7721954763197516,
          "kappa_times_distance": 0.4455067814058096,
          "interpolation_error": 9.76341087469784e-17
        },
        {
          "side": "left",
          "fraction": 1e-06,
          "distance_fraction": 1e-06,
          "l": 8.033584768786267e-07,
          "hmin": 6.203565336936551e-07,
          "kappa": 554311.1210478392,
          "hmin_over_distance": 0.7722038810170917,
          "kappa_times_distance": 0.44531053792187614,
          "interpolation_error": 1.5970326944372262e-16
        },
        {
          "side": "left",
          "fraction": 1e-08,
          "distance_fraction": 1e-08,
          "l": 8.033584768786268e-09,
          "hmin": 6.203566001491803e-09,
          "kappa": 55430867.92015902,
          "hmin_over_distance": 0.7722039637392227,
          "kappa_times_distance": 0.44530857624399284,
          "interpolation_error": 6.811147176682859e-17
        },
        {
          "side": "right",
          "fraction": 0.99,
          "distance_fraction": 0.01,
          "l": 0.7953248921098405,
          "hmin": 0.011542523647367131,
          "kappa": 35.45864342239521,
          "hmin_over_distance": 1.4367836998763632,
          "kappa_times_distance": 0.28486001771997754,
          "interpolation_error": 2.1807505542730725e-16
        },
        {
          "side": "right",
          "fraction": 0.9999,
          "distance_fraction": 0.0001,
          "l": 0.8032781410309389,
          "hmin": 0.00011693227055508536,
          "kappa": 3366.069316145274,
          "hmin_over_distance": 1.4555428730821964,
          "kappa_times_distance": 0.27041603188863483,
          "interpolation_error": 1.4014053790206556e-16
        },
        {
          "side": "right",
          "fraction": 0.999999,
          "distance_fraction": 1e-06,
          "l": 0.8033576735201499,
          "hmin": 1.1694719715831617e-06,
          "kappa": 336429.22874332545,
          "hmin_over_distance": 1.4557286756057326,
          "kappa_times_distance": 0.270273272780689,
          "interpolation_error": 2.30131884002767e-16
        },
        {
          "side": "right",
          "fraction": 0.99999999,
          "distance_fraction": 1e-08,
          "l": 0.8033584688450419,
          "hmin": 1.1694734857052486e-08,
          "kappa": 33642744.5705268,
          "hmin_over_distance": 1.4557305603460202,
          "kappa_times_distance": 0.270271840361951,
          "interpolation_error": 8.983536799067141e-17
        }
      ]
    },
    {
      "n": 6,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "first_wall": 0.8033584768786267,
      "rank_H0": 7,
      "rank_Hb": 41,
      "hmin_H0_plus_Hb": 0.108088792834774,
      "augmentation_identity_error": 7.608964753111421e-18,
      "rows": [
        {
          "side": "left",
          "fraction": 0.01,
          "distance_fraction": 0.01,
          "l": 0.008033584768786267,
          "hmin": 0.00514268657100179,
          "kappa": 58.77424038175983,
          "hmin_over_distance": 0.6401484168043152,
          "kappa_times_distance": 0.47216784232788855,
          "interpolation_error": 1.234941376659538e-16
        },
        {
          "side": "left",
          "fraction": 0.0001,
          "distance_fraction": 0.0001,
          "l": 8.033584768786268e-05,
          "hmin": 5.148669342755241e-05,
          "kappa": 5627.349352778337,
          "hmin_over_distance": 0.6408931368671067,
          "kappa_times_distance": 0.45207788049119313,
          "interpolation_error": 8.305955157743007e-17
        },
        {
          "side": "left",
          "fraction": 1e-06,
          "distance_fraction": 1e-06,
          "l": 8.033584768786267e-07,
          "hmin": 5.148723369314336e-07,
          "kappa": 562485.4477903532,
          "hmin_over_distance": 0.6408998619544307,
          "kappa_times_distance": 0.4518774526032504,
          "interpolation_error": 1.3484793401308643e-16
        },
        {
          "side": "left",
          "fraction": 1e-08,
          "distance_fraction": 1e-08,
          "l": 8.033584768786268e-09,
          "hmin": 5.148723922762323e-09,
          "kappa": 56248295.147134356,
          "hmin_over_distance": 0.6408999308462148,
          "kappa_times_distance": 0.4518754471642131,
          "interpolation_error": 7.118835348488043e-17
        },
        {
          "side": "right",
          "fraction": 0.99,
          "distance_fraction": 0.01,
          "l": 0.7953248921098405,
          "hmin": 0.009614281184469794,
          "kappa": 36.78149122752194,
          "hmin_over_distance": 1.1967610302470664,
          "kappa_times_distance": 0.295487227698666,
          "interpolation_error": 1.2880751029421403e-16
        },
        {
          "side": "right",
          "fraction": 0.9999,
          "distance_fraction": 0.0001,
          "l": 0.8032781410309389,
          "hmin": 9.744309860796547e-05,
          "kappa": 3491.723673204001,
          "hmin_over_distance": 1.2129466659338854,
          "kappa_times_distance": 0.280510581178621,
          "interpolation_error": 1.0351437402042006e-16
        },
        {
          "side": "right",
          "fraction": 0.999999,
          "distance_fraction": 1e-06,
          "l": 0.8033576735201499,
          "hmin": 9.745599302164913e-07,
          "kappa": 348988.1190392341,
          "hmin_over_distance": 1.2131071722838498,
          "kappa_times_distance": 0.28036256376009594,
          "interpolation_error": 1.9605653141685173e-16
        },
        {
          "side": "right",
          "fraction": 0.99999999,
          "distance_fraction": 1e-08,
          "l": 0.8033584688450419,
          "hmin": 9.745612105069112e-09,
          "kappa": 34898628.00088922,
          "hmin_over_distance": 1.2131087659564836,
          "kappa_times_distance": 0.28036108635948154,
          "interpolation_error": 6.117017651498698e-17
        }
      ]
    },
    {
      "n": 4,
      "a": 0.04,
      "c": 0.07,
      "first_wall": 0.52,
      "rank_H0": 5,
      "rank_Hb": 19,
      "hmin_H0_plus_Hb": 0.49560017645129056,
      "augmentation_identity_error": 5.322814348696954e-18,
      "rows": [
        {
          "side": "left",
          "fraction": 0.01,
          "distance_fraction": 0.01,
          "l": 0.005200000000000001,
          "hmin": 0.010775773995407753,
          "kappa": 220.63047850772887,
          "hmin_over_distance": 2.0722642298861063,
          "kappa_times_distance": 1.1472784882401903,
          "interpolation_error": 1.9784160348613257e-16
        },
        {
          "side": "left",
          "fraction": 0.0001,
          "distance_fraction": 0.0001,
          "l": 5.2000000000000004e-05,
          "hmin": 0.00010801502750668587,
          "kappa": 21785.2829502265,
          "hmin_over_distance": 2.0772120674362666,
          "kappa_times_distance": 1.1328347134117782,
          "interpolation_error": 3.1535953061029923e-16
        },
        {
          "side": "left",
          "fraction": 1e-06,
          "distance_fraction": 1e-06,
          "l": 5.2e-07,
          "hmin": 1.0801754261858018e-06,
          "kappa": 2178251.1871480104,
          "hmin_over_distance": 2.077260434972696,
          "kappa_times_distance": 1.1326906173169655,
          "interpolation_error": 3.351241765535093e-16
        },
        {
          "side": "left",
          "fraction": 1e-08,
          "distance_fraction": 1e-08,
          "l": 5.2e-09,
          "hmin": 1.0801756763779091e-08,
          "kappa": 217824841.86779487,
          "hmin_over_distance": 2.0772609161113635,
          "kappa_times_distance": 1.1326891777125334,
          "interpolation_error": 2.1685881034990163e-16
        },
        {
          "side": "right",
          "fraction": 0.99,
          "distance_fraction": 0.01,
          "l": 0.5148,
          "hmin": 0.016125375444980668,
          "kappa": 171.63491120494106,
          "hmin_over_distance": 3.101033739419359,
          "kappa_times_distance": 0.8925015382656936,
          "interpolation_error": 6.084870070550462e-16
        },
        {
          "side": "right",
          "fraction": 0.9999,
          "distance_fraction": 0.0001,
          "l": 0.5199480000000001,
          "hmin": 0.00016302262646863958,
          "kappa": 16857.689158159697,
          "hmin_over_distance": 3.1350505090122995,
          "kappa_times_distance": 0.8765998362243043,
          "interpolation_error": 3.383607817540312e-16
        },
        {
          "side": "right",
          "fraction": 0.999999,
          "distance_fraction": 1e-06,
          "l": 0.51999948,
          "hmin": 1.630402804958497e-06,
          "kappa": 1685465.5114645555,
          "hmin_over_distance": 3.135390009535571,
          "kappa_times_distance": 0.8764420659615688,
          "interpolation_error": 7.12793691776388e-16
        },
        {
          "side": "right",
          "fraction": 0.99999999,
          "distance_fraction": 1e-08,
          "l": 0.5199999948,
          "hmin": 1.6304045799202852e-08,
          "kappa": 168546246.77402613,
          "hmin_over_distance": 3.135393422923625,
          "kappa_times_distance": 0.8764404832249358,
          "interpolation_error": 5.596803220455211e-16
        }
      ]
    }
  ],
  "numerical_certificate_candidate": {
    "n": 4,
    "a": 0.04,
    "c": 0.07,
    "first_wall": 0.52,
    "grid_points": 201,
    "grid_fraction_bounds": [
      0.001,
      0.999
    ],
    "fraction": 0.5313161266140277,
    "l": 0.27628438583929443,
    "margin": 0.11563481262541658,
    "kappa": 8.647914735153032,
    "half_interval_kappa": 8.677316513752451,
    "note": "Grid followed by local bounded refinement; not a validated global optimization certificate. Not used to retune benchmarking inputs."
  }
}

==> anc/matched_benchmark/results/environment.json <==
{
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "platform": "Linux-6.18.44-x86_64-with-glibc2.41",
  "processor": "",
  "threads": {
    "OPENBLAS_NUM_THREADS": "1",
    "OMP_NUM_THREADS": "1"
  }
}

==> anc/matched_benchmark/results/main_n2_i1_qsd_reference.json <==
{"num_qubits":3,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.0,-0.9909630894200937],[0.4046250699724988,0.0]],"imag":[[0.0,-0.13413484039198492],[0.9144826694638617,0.0]]},{"name":"u","qubits":[1],"real":[[0.9998042630747593,0.0],[0.0,0.9998042630747593]],"imag":[[-0.01978472990812635,0.0],[0.0,0.01978472990812635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42263866252643184,0.0],[0.0,0.42263866252643184]],"imag":[[0.9062982737144923,0.0],[0.0,-0.9062982737144923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.519773726522469,-0.5677705148999752],[-0.27702440708260206,0.4253590930679779]],"imag":[[-0.6310974797943716,-0.09585346433152907],[-0.5047858180403557,-0.6982251769524277]]},{"name":"u","qubits":[1],"real":[[0.9738491242412078,0.0],[0.0,0.9738491242412078]],"imag":[[-0.2271956936533624,0.0],[0.0,0.2271956936533624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8676481846793023,0.0],[0.0,0.8676481846793023]],"imag":[[-0.4971786677068027,0.0],[0.0,0.4971786677068027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3617893919066304,0.5640527790458023],[0.1844635945563064,0.7722261168966598]],"imag":[[-0.7331829183019011,0.11573982315886672],[0.545457997005732,0.26854344186475276]]},{"name":"u","qubits":[2],"real":[[0.7720052930651529,0.0],[0.0,0.7720052930651529]],"imag":[[0.6356161007081141,0.0],[0.0,-0.6356161007081141]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9808057298378283,0.0],[0.0,0.9808057298378283]],"imag":[[-0.1949874875916015,0.0],[0.0,0.1949874875916015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9571466146475841,0.0],[0.0,0.9571466146475841]],"imag":[[0.28960379498319616,0.0],[0.0,-0.28960379498319616]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9803143956112086,0.0],[0.0,0.9803143956112086]],"imag":[[0.19744286707154257,0.0],[0.0,-0.19744286707154257]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0012333963710917932,0.00025419436470373305],[-0.9750520167121556,-0.22174751477700774]],"imag":[[0.22174682765905065,-0.9751034604295913],[-0.010019374336623199,-0.0011029658569827459]]},{"name":"u","qubits":[1],"real":[[0.7089786372020255,0.0],[0.0,0.7089786372020255]],"imag":[[0.7052299568163272,0.0],[0.0,-0.7052299568163272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.708794770594947,0.0],[0.0,0.708794770594947]],"imag":[[0.7054147525940015,0.0],[0.0,-0.7054147525940015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9750897908179847,-0.22174721971632466],[0.22173779323328405,-0.9750493716860699]],"imag":[[0.005169429279667081,0.001160771959075285],[-0.002351147697256422,0.01027355494166992]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7726664907303707,0.0],[0.0,-0.9947865205747781]],"imag":[[-0.6348121723017084,0.0],[0.0,-0.10197930418828446]]},{"name":"u","qubits":[1],"real":[[0.923011512998838,0.0],[0.0,0.923011512998838]],"imag":[[-0.38477233121885984,0.0],[0.0,0.38477233121885984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.957438226075179,0.0],[0.0,0.957438226075179]],"imag":[[-0.28863825673325855,0.0],[0.0,0.28863825673325855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5507228068818321,-0.8346881992577806],[0.8346881992577806,0.5507228068818321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.949326459832771,0.31429169995623224],[-0.31429169995623224,0.949326459832771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9545416814593045,0.2980774703946],[-0.2980774703946,0.9545416814593045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9340602131057982,0.3571155531375674],[-0.3571155531375674,0.9340602131057982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0,-0.8574610481098165],[0.9271492790248729,0.0]],"imag":[[0.0,-0.5145488810350431],[-0.374692159517194,0.0]]},{"name":"u","qubits":[1],"real":[[0.7822095342803467,0.0],[0.0,0.7822095342803467]],"imag":[[0.6230154448173201,0.0],[0.0,-0.6230154448173201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.958664008185572,0.0],[0.0,0.958664008185572]],"imag":[[0.28454054088929703,0.0],[0.0,-0.28454054088929703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43492963706733884,0.3766467641649736],[-0.3178017650373945,-0.7792932062799787]],"imag":[[-0.6772439279191316,0.4586001394910322],[-0.501177524472373,0.20130878209539577]]},{"name":"u","qubits":[1],"real":[[0.9878311839810648,0.0],[0.0,0.9878311839810648]],"imag":[[-0.15552990694579463,0.0],[0.0,0.15552990694579463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9152323033723152,0.0],[0.0,0.9152323033723152]],"imag":[[0.4029265824735401,0.0],[0.0,-0.4029265824735401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24731750911124384,-0.003413753099071909],[0.4813815464935387,-0.7645001407709897]],"imag":[[-0.7659354912718634,-0.5934351010741763],[-0.3470571704959119,0.2517194109797611]]},{"name":"u","qubits":[2],"real":[[0.9506481357836873,0.0],[0.0,0.9506481357836873]],"imag":[[-0.3102710459114738,0.0],[0.0,0.3102710459114738]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987552571291652,0.0],[0.0,0.9987552571291652]],"imag":[[-0.049879217684872676,0.0],[0.0,0.049879217684872676]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9871604689314976,0.0],[0.0,0.9871604689314976]],"imag":[[0.15973167681754863,0.0],[0.0,-0.15973167681754863]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9944758460858346,0.0],[0.0,0.9944758460858346]],"imag":[[-0.10496566844384626,0.0],[0.0,0.10496566844384626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.006403930920186271,0.0014391133333002363],[-0.9682101825969509,-0.24584904912648356]],"imag":[[0.24582896200536547,-0.9692909986484701],[-0.04578376812488177,-0.005579779159592486]]},{"name":"u","qubits":[1],"real":[[0.7157364341338683,0.0],[0.0,0.7157364341338683]],"imag":[[0.6983705011334133,0.0],[0.0,-0.6983705011334133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7146987706916436,0.0],[0.0,0.7146987706916436]],"imag":[[0.6994323892785159,0.0],[0.0,-0.6994323892785159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9689997521140907,-0.24584049382836815],[0.24561576021684337,-0.9681411400433276]],"imag":[[0.023803182790653677,0.005944786462945605],[-0.012074238069876427,0.047221224716644326]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7186299943081705,0.0],[0.0,-0.9342091707420402]],"imag":[[-0.6953926454030405,0.0],[0.0,-0.3567257003657986]]},{"name":"u","qubits":[1],"real":[[0.8435894447515236,0.0],[0.0,0.8435894447515236]],"imag":[[-0.5369886858247722,0.0],[0.0,0.5369886858247722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9796466606674108,0.0],[0.0,0.9796466606674108]],"imag":[[-0.20072971938203604,0.0],[0.0,0.20072971938203604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/main_n2_i1_result.json <==
{
  "case": "main_n2_i1",
  "n": 2,
  "generator": 1,
  "M": 6,
  "data_qubits": 3,
  "ancillas": 0,
  "a": 0.029462782549439483,
  "c": 0.05412658773652741,
  "l": 0.2677861589595422,
  "target_sha256": "edb6bc5900fe9442c8232be4d7589cfd951906aa49da5abacb14ca6612c87617",
  "target_unitarity_defect": 1.11802039564126e-15,
  "structured": {
    "raw": {
      "cx": 120,
      "one_qubit": 140,
      "total": 260
    },
    "optimized": {
      "cx": 116,
      "one_qubit": 106,
      "total": 222
    },
    "depth": 196,
    "timing_samples": [
      {
        "construction_s": 0.0024685299999873678,
        "optimization_s": 0.0011420530000236795,
        "total_s": 0.0036105830000110473
      },
      {
        "construction_s": 0.0017211530000054154,
        "optimization_s": 0.002010373000018717,
        "total_s": 0.0037315260000241324
      },
      {
        "construction_s": 0.002670362000003479,
        "optimization_s": 0.0019667700000240984,
        "total_s": 0.004637132000027577
      }
    ],
    "median_construction_s": 0.0024685299999873678,
    "median_optimization_s": 0.0019667700000240984,
    "median_total_s": 0.0037315260000241324,
    "validation_s": 0.0022237340000401673,
    "phase_aligned_op_error": 1.4609993535871799e-15,
    "phase_aligned_fro_error": 2.712194539939588e-15,
    "alignment_phase": 9.395578841668153e-17,
    "ordinary_op_error": 1.4642059455188046e-15,
    "unitarity_defect": 1.3548629680355405e-15,
    "padding_leakage_op": 3.9615681296140873e-16,
    "padding_action_error_op": 7.763729753640081e-16,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 4,
      "core_reflections": 4,
      "spectator_reflections": 0,
      "active_coordinate_bound": 6,
      "actual_active_coordinates": 6,
      "rank_U_minus_I": 4,
      "block_off_pattern_error": 0.0,
      "fixed_coordinate_error": 0.0,
      "unitarity_error": 1.347845883775527e-15,
      "reflection_product_error": 2.98181597570834e-15,
      "normal_Schur_error": 9.675315679270452e-16,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 36,
      "one_qubit": 50,
      "total": 86
    },
    "optimized": {
      "cx": 36,
      "one_qubit": 50,
      "total": 86
    },
    "depth": 73,
    "timing_samples": [
      {
        "construction_s": 0.002278534000026866,
        "optimization_s": 0.00033910199999809265,
        "total_s": 0.0026176360000249588
      },
      {
        "construction_s": 0.0014428309999630073,
        "optimization_s": 0.0003169270000284996,
        "total_s": 0.001759757999991507
      },
      {
        "construction_s": 0.0014719209999611849,
        "optimization_s": 0.0003213250000158041,
        "total_s": 0.001793245999976989
      }
    ],
    "median_construction_s": 0.0014719209999611849,
    "median_optimization_s": 0.0003213250000158041,
    "median_total_s": 0.001793245999976989,
    "validation_s": 0.0008646750000025349,
    "phase_aligned_op_error": 1.7485830258525466e-15,
    "phase_aligned_fro_error": 3.0908591256582146e-15,
    "alignment_phase": -1.112907929772166e-16,
    "ordinary_op_error": 1.7217186804017197e-15,
    "unitarity_defect": 3.2209230375838347e-15,
    "padding_leakage_op": 4.261775746563643e-16,
    "padding_action_error_op": 1.7092622241372722e-15
  },
  "cx_reduction_fraction": -2.2222222222222223
}

==> anc/matched_benchmark/results/main_n2_i1_structured.json <==
{"num_qubits":3,"ancillas":0,"global_phase":-0.9580044160868213,"gates":[{"name":"u","qubits":[2],"real":[[0.9997741111872751,0.0],[0.0,0.9997741111872751]],"imag":[[-0.021253860818544523,-0.0],[-0.0,0.021253860818544523]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997741111872751,0.0],[0.0,0.9997741111872751]],"imag":[[-0.021253860818544523,-0.0],[-0.0,0.021253860818544523]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7389372846926362,0.0],[0.0,0.7389372846926362]],"imag":[[0.6737742123969082,-0.0],[-0.0,-0.6737742123969082]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.6919183045640876,0.0],[0.0,0.6919183045640876]],"imag":[[-0.7219758027864634,-0.0],[-0.0,0.7219758027864634]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.6919183045640878,0.0],[0.0,0.6919183045640878]],"imag":[[-0.7219758027864634,-0.0],[-0.0,0.7219758027864634]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.04607725030325885,0.0],[0.0,0.04607725030325885]],"imag":[[0.9989378794522165,-0.0],[-0.0,-0.9989378794522165]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989378794522165,0.0],[0.0,0.9989378794522165]],"imag":[[-0.046077250303258675,-0.0],[-0.0,0.046077250303258675]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[2],"real":[[0.6680106838552994,0.7441516822900929],[-0.7441516822900929,0.6680106838552994]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9393081768763898,0.0],[0.0,0.9393081768763898]],"imag":[[-0.34307455290818756,0.0],[0.0,0.34307455290818756]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9393081768763898,0.0],[0.0,0.9393081768763898]],"imag":[[-0.34307455290818756,0.0],[0.0,0.34307455290818756]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9393081768763898,0.0],[0.0,0.9393081768763898]],"imag":[[-0.34307455290818756,0.0],[0.0,0.34307455290818756]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9393081768763898,0.0],[0.0,0.9393081768763898]],"imag":[[-0.34307455290818756,0.0],[0.0,0.34307455290818756]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9393081768763898,0.0],[0.0,0.9393081768763898]],"imag":[[-0.34307455290818756,0.0],[0.0,0.34307455290818756]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9393081768763898,0.0],[0.0,0.9393081768763898]],"imag":[[-0.34307455290818756,0.0],[0.0,0.34307455290818756]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6274678975860717,-0.6989877600114056],[0.6989877600114056,0.6274678975860717]],"imag":[[-0.22917746670154945,-0.2552995056975492],[-0.2552995056975492,0.22917746670154945]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989378794522165,0.0],[0.0,0.9989378794522165]],"imag":[[0.046077250303258675,0.0],[0.0,-0.046077250303258675]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.04607725030325885,0.0],[0.0,0.04607725030325885]],"imag":[[-0.9989378794522165,0.0],[0.0,0.9989378794522165]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.6919183045640878,0.0],[0.0,0.6919183045640878]],"imag":[[0.7219758027864634,0.0],[0.0,-0.7219758027864634]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.6919183045640876,0.0],[0.0,0.6919183045640876]],"imag":[[0.7219758027864634,0.0],[0.0,-0.7219758027864634]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.7389372846926362,0.0],[0.0,0.7389372846926362]],"imag":[[-0.6737742123969082,0.0],[0.0,0.6737742123969082]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997741111872751,0.0],[0.0,0.9997741111872751]],"imag":[[0.021253860818544523,0.0],[0.0,-0.021253860818544523]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.9998832951158151,0.0],[0.0,0.9998832951158151]],"imag":[[-0.015277308281886602,0.0],[0.0,0.015277308281886602]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7218122540703866,0.0],[0.0,0.7218122540703866]],"imag":[[-0.6920889176065657,-0.0],[-0.0,0.6920889176065657]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999977509033732,0.0],[0.0,0.9999977509033732]],"imag":[[0.0021208932541058583,-0.0],[-0.0,-0.0021208932541058583]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7218122540703866,0.0],[0.0,0.7218122540703866]],"imag":[[0.6920889176065657,-0.0],[-0.0,-0.6920889176065657]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993327308815128,0.0],[0.0,0.9993327308815128]],"imag":[[0.03652523769803639,-0.0],[-0.0,-0.03652523769803639]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9942449145852756,0.0],[0.0,0.9942449145852756]],"imag":[[0.10713099374745853,-0.0],[-0.0,-0.10713099374745853]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999977509033732,0.0],[0.0,0.9999977509033732]],"imag":[[-0.0021208932541058306,-0.0],[-0.0,0.0021208932541058306]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9986861001229344,0.05124522827780472],[-0.05124522827780472,0.9986861001229344]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.40523318819291826,0.9142133575850896],[-0.9142133575850896,0.40523318819291826]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6661065622326438,0.7458565865839151],[-0.7458565865839151,0.6661065622326438]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7049995634396531,0.704999563439653],[-0.704999563439653,0.7049995634396531]],"imag":[[0.054549203017997136,0.05454920301799713],[0.05454920301799713,-0.054549203017997136]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9970199440834685,0.0],[0.0,0.9970199440834685]],"imag":[[0.07714422272469491,0.0],[0.0,-0.07714422272469491]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9970199440834685,0.0],[0.0,0.9970199440834685]],"imag":[[0.07714422272469491,0.0],[0.0,-0.07714422272469491]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9970199440834685,0.0],[0.0,0.9970199440834685]],"imag":[[0.07714422272469491,0.0],[0.0,-0.07714422272469491]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9970199440834685,0.0],[0.0,0.9970199440834685]],"imag":[[0.07714422272469491,0.0],[0.0,-0.07714422272469491]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9970199440834685,0.0],[0.0,0.9970199440834685]],"imag":[[0.07714422272469491,0.0],[0.0,-0.07714422272469491]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6641215274308219,-0.7436338922501817],[0.7436338922501817,0.6641215274308219]],"imag":[[0.05138627299525592,0.05753852663611024],[0.05753852663611024,-0.05138627299525592]]},{"name":"u","qubits":[1],"real":[[0.40523318819291826,-0.9142133575850896],[0.9142133575850896,0.40523318819291826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9986861001229344,-0.05124522827780472],[0.05124522827780472,0.9986861001229344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999977509033732,0.0],[0.0,0.9999977509033732]],"imag":[[0.0021208932541058306,0.0],[0.0,-0.0021208932541058306]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942449145852756,0.0],[0.0,0.9942449145852756]],"imag":[[-0.10713099374745853,0.0],[0.0,0.10713099374745853]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993327308815128,0.0],[0.0,0.9993327308815128]],"imag":[[-0.03652523769803639,0.0],[0.0,0.03652523769803639]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7218122540703866,0.0],[0.0,0.7218122540703866]],"imag":[[-0.6920889176065657,0.0],[0.0,0.6920889176065657]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9999977509033732,0.0],[0.0,0.9999977509033732]],"imag":[[-0.0021208932541058583,0.0],[0.0,0.0021208932541058583]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7218122540703866,0.0],[0.0,0.7218122540703866]],"imag":[[0.6920889176065657,0.0],[0.0,-0.6920889176065657]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.9991306259714349,0.0],[0.0,0.9991306259714349]],"imag":[[0.041689234172968395,0.0],[0.0,-0.041689234172968395]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9974933900419722,0.0],[0.0,0.9974933900419722]],"imag":[[0.07075971186044984,-0.0],[-0.0,-0.07075971186044984]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7400044952092498,0.0],[0.0,0.7400044952092498]],"imag":[[0.6726019231834707,-0.0],[-0.0,-0.6726019231834707]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9974933900419722,0.0],[0.0,0.9974933900419722]],"imag":[[-0.07075971186044984,-0.0],[-0.0,0.07075971186044984]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999986646147006,0.0],[0.0,0.999986646147006]],"imag":[[-0.00516793262943684,-0.0],[-0.0,0.00516793262943684]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9014720051724638,0.0],[0.0,0.9014720051724638]],"imag":[[0.43283741045609403,-0.0],[-0.0,-0.43283741045609403]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7400044952092498,0.0],[0.0,0.7400044952092498]],"imag":[[-0.6726019231834707,-0.0],[-0.0,0.6726019231834707]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9696126079614491,-0.24464543830244873],[0.24464543830244873,0.9696126079614491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.4115050359428796,0.9114074859214452],[-0.9114074859214452,0.4115050359428796]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.7452709475875058,0.6667617375659922],[-0.6667617375659922,0.7452709475875058]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6593676713149262,0.6593676713149261],[-0.6593676713149261,0.6593676713149262]],"imag":[[-0.25541001159847176,-0.2554100115984717],[-0.2554100115984717,0.25541001159847176]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9324867033639338,0.0],[0.0,0.9324867033639338]],"imag":[[-0.36120430236842826,0.0],[0.0,0.36120430236842826]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9324867033639338,0.0],[0.0,0.9324867033639338]],"imag":[[-0.36120430236842826,0.0],[0.0,0.36120430236842826]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9324867033639338,0.0],[0.0,0.9324867033639338]],"imag":[[-0.36120430236842826,0.0],[0.0,0.36120430236842826]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9324867033639338,0.0],[0.0,0.9324867033639338]],"imag":[[-0.36120430236842826,0.0],[0.0,0.36120430236842826]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9324867033639338,0.0],[0.0,0.9324867033639338]],"imag":[[-0.36120430236842826,0.0],[0.0,0.36120430236842826]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6949552490287884,-0.6217464545921204],[0.6217464545921204,0.6949552490287884]],"imag":[[-0.2691950726988025,-0.24083720826348526],[-0.24083720826348526,0.2691950726988025]]},{"name":"u","qubits":[1],"real":[[0.4115050359428796,-0.9114074859214452],[0.9114074859214452,0.4115050359428796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9696126079614491,0.24464543830244873],[-0.24464543830244873,0.9696126079614491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7400044952092498,0.0],[0.0,0.7400044952092498]],"imag":[[0.6726019231834707,0.0],[0.0,-0.6726019231834707]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9014720051724638,0.0],[0.0,0.9014720051724638]],"imag":[[-0.43283741045609403,0.0],[0.0,0.43283741045609403]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999986646147006,0.0],[0.0,0.999986646147006]],"imag":[[0.00516793262943684,0.0],[0.0,-0.00516793262943684]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9974933900419722,0.0],[0.0,0.9974933900419722]],"imag":[[0.07075971186044984,0.0],[0.0,-0.07075971186044984]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.7400044952092498,0.0],[0.0,0.7400044952092498]],"imag":[[-0.6726019231834707,0.0],[0.0,0.6726019231834707]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9974933900419722,0.0],[0.0,0.9974933900419722]],"imag":[[-0.07075971186044984,0.0],[0.0,0.07075971186044984]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.7923710379716337,0.0],[0.0,0.7923710379716337]],"imag":[[0.6100394562516066,0.0],[0.0,-0.6100394562516066]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9983485446837136,0.0],[0.0,0.9983485446837136]],"imag":[[0.057447222107870746,-0.0],[-0.0,-0.057447222107870746]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9994104795686101,0.0],[0.0,0.9994104795686101]],"imag":[[-0.03433210346659211,-0.0],[-0.0,0.03433210346659211]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9983485446837136,0.0],[0.0,0.9983485446837136]],"imag":[[-0.05744722210787076,-0.0],[-0.0,0.05744722210787076]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7892078139540695,0.0],[0.0,0.7892078139540695]],"imag":[[-0.6141262300161416,-0.0],[-0.0,0.6141262300161416]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9771831115698454,0.0],[0.0,0.9771831115698454]],"imag":[[0.21239860277947947,-0.0],[-0.0,-0.21239860277947947]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994104795686101,0.0],[0.0,0.9994104795686101]],"imag":[[0.034332103466592094,-0.0],[-0.0,-0.034332103466592094]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9688611993536418,0.24760447570070876],[-0.24760447570070876,0.9688611993536418]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8947929141963281,0.44648140017703164],[-0.44648140017703164,0.8947929141963281]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6596278174944091,0.751592404423809],[-0.751592404423809,0.6596278174944091]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6722097433349952,0.6722097433349951],[-0.6722097433349951,0.6722097433349952]],"imag":[[-0.21939476056984583,-0.2193947605698458],[-0.2193947605698458,0.21939476056984583]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9506481357836873,0.0],[0.0,0.9506481357836873]],"imag":[[-0.3102710459114739,0.0],[0.0,0.3102710459114739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9506481357836873,0.0],[0.0,0.9506481357836873]],"imag":[[-0.3102710459114739,0.0],[0.0,0.3102710459114739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9506481357836873,0.0],[0.0,0.9506481357836873]],"imag":[[-0.3102710459114739,0.0],[0.0,0.3102710459114739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9506481357836873,0.0],[0.0,0.9506481357836873]],"imag":[[-0.3102710459114739,0.0],[0.0,0.3102710459114739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9506481357836873,0.0],[0.0,0.9506481357836873]],"imag":[[-0.3102710459114739,0.0],[0.0,0.3102710459114739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6270739550121224,-0.7144999181346733],[0.7144999181346733,0.6270739550121224]],"imag":[[-0.20466341284629316,-0.23319736141969472],[-0.23319736141969472,0.20466341284629316]]},{"name":"u","qubits":[1],"real":[[0.8947929141963281,-0.44648140017703164],[0.44648140017703164,0.8947929141963281]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9688611993536418,-0.24760447570070876],[0.24760447570070876,0.9688611993536418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994104795686101,0.0],[0.0,0.9994104795686101]],"imag":[[-0.034332103466592094,0.0],[0.0,0.034332103466592094]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9771831115698454,0.0],[0.0,0.9771831115698454]],"imag":[[-0.21239860277947947,0.0],[0.0,0.21239860277947947]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7892078139540695,0.0],[0.0,0.7892078139540695]],"imag":[[0.6141262300161416,0.0],[0.0,-0.6141262300161416]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983485446837136,0.0],[0.0,0.9983485446837136]],"imag":[[0.05744722210787076,0.0],[0.0,-0.05744722210787076]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9994104795686101,0.0],[0.0,0.9994104795686101]],"imag":[[0.03433210346659211,0.0],[0.0,-0.03433210346659211]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9983485446837136,0.0],[0.0,0.9983485446837136]],"imag":[[-0.057447222107870746,0.0],[0.0,0.057447222107870746]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.7892078139540695,0.0],[0.0,0.7892078139540695]],"imag":[[-0.6141262300161416,0.0],[0.0,0.6141262300161416]]}]}

==> anc/matched_benchmark/results/main_n3_i1_qsd_reference.json <==
{"num_qubits":4,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8842027093001118,5.813696407351333e-16],[5.470941578690219e-16,-0.6585046078685185]],"imag":[[-0.4671033813475789,1.1796475952520759e-17],[1.9702232979787352e-16,-0.7525766947068772]]},{"name":"u","qubits":[1],"real":[[0.9147776664872641,0.0],[0.0,0.9147776664872641]],"imag":[[-0.40395769691406525,0.0],[0.0,0.40395769691406525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6201588849653328,0.0],[0.0,0.6201588849653328]],"imag":[[0.7844762312514989,0.0],[0.0,-0.7844762312514989]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[1.0,0.0],[0.0,-0.8745873740607917]],"imag":[[0.0,0.0],[0.0,-0.48486794607753597]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2572517765549602,-0.6586629375461591],[-0.11253738547197593,-0.7471627057221196]],"imag":[[0.704007042691692,0.06602076948112078],[-0.6523273290081802,-0.059601039237468664]]},{"name":"u","qubits":[1],"real":[[0.9813773786494077,0.0],[0.0,0.9813773786494077]],"imag":[[0.1920896683198164,0.0],[0.0,-0.1920896683198164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6544128627336072,0.0],[0.0,0.6544128627336072]],"imag":[[-0.7561374247375969,0.0],[0.0,0.7561374247375969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29349760143445325,0.05649104130938304],[-0.16122270035738925,0.028566180561267474]],"imag":[[0.7210091066187355,-0.6251510124576759],[0.6066401462271905,0.7779324824193069]]},{"name":"u","qubits":[2],"real":[[0.9911390169448788,0.0],[0.0,0.9911390169448788]],"imag":[[-0.13282864559099855,0.0],[0.0,0.13282864559099855]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9950400821425349,0.0],[0.0,0.9950400821425349]],"imag":[[-0.09947479544978936,0.0],[0.0,0.09947479544978936]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.633260287215715,0.0],[0.0,0.633260287215715]],"imag":[[0.7739388920550964,0.0],[0.0,-0.7739388920550964]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.794765156013512,0.0],[0.0,0.794765156013512]],"imag":[[-0.6069170839470726,0.0],[0.0,0.6069170839470726]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3198807062565886,-0.8747950649989628],[0.6851082583044851,-0.25242646464268037]],"imag":[[0.12041761351266582,0.34337956604049824],[0.6432749074258186,-0.23044510805677204]]},{"name":"u","qubits":[1],"real":[[0.949609967407518,0.0],[0.0,0.949609967407518]],"imag":[[-0.31343405973233435,0.0],[0.0,0.31343405973233435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9703637948395876,0.0],[0.0,0.9703637948395876]],"imag":[[-0.2416487236972601,0.0],[0.0,0.2416487236972601]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.539436548939489,0.3268961918765043],[0.2477202211499092,0.7072202802342156]],"imag":[[-0.7281395613215317,-0.2682533665089432],[0.3427180779302163,-0.5665849330141914]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9994677658361893,1.1842553921030968e-16],[2.6613761586653497e-16,0.9254393385763621]],"imag":[[0.03262184934083778,1.2161553828279558e-16],[-2.589216755144971e-16,-0.37889580443090914]]},{"name":"u","qubits":[1],"real":[[0.9939935909263403,0.0],[0.0,0.9939935909263403]],"imag":[[-0.1094382985858203,0.0],[0.0,0.1094382985858203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9898944738900562,0.0],[0.0,0.9898944738900562]],"imag":[[0.141805960953441,0.0],[0.0,-0.141805960953441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[1.0,0.0],[0.0,-0.9906766367529514]],"imag":[[0.0,0.0],[0.0,-0.1362343620084929]]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[0.18657231390828222,0.0],[0.0,-0.18657231390828222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[0.18657231390828222,0.0],[0.0,-0.18657231390828222]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[0.18657231390828222,0.0],[0.0,-0.18657231390828222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[0.18657231390828222,0.0],[0.0,-0.18657231390828222]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6938425357193653,2.374596653007672e-17],[3.276690264846825e-17,-0.9888458461173953]],"imag":[[0.720126749695164,2.2879252350103677e-17],[-3.696106785937502e-18,0.14894258160906382]]},{"name":"u","qubits":[1],"real":[[0.44229421960169063,0.0],[0.0,0.44229421960169063]],"imag":[[-0.8968700147217162,0.0],[0.0,0.8968700147217162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9527426314630582,0.0],[0.0,0.9527426314630582]],"imag":[[0.3037786664544555,0.0],[0.0,-0.3037786664544555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[1.0,0.0],[0.0,-0.9556322147672549]],"imag":[[0.0,0.0],[0.0,-0.2945625062682474]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3376670769576635,-0.6981720330763171],[-0.7365283908145591,-0.5509504171660029]],"imag":[[0.581766246452136,-0.2451219938274451],[-0.07109788430028158,0.38590757727304037]]},{"name":"u","qubits":[1],"real":[[0.9754908379004096,0.0],[0.0,0.9754908379004096]],"imag":[[0.22004005356379294,0.0],[0.0,-0.22004005356379294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8290510382975985,0.0],[0.0,0.8290510382975985]],"imag":[[-0.5591729391679052,0.0],[0.0,0.5591729391679052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38954822779294607,0.41697994242399805],[-0.226303540634496,-0.8793196784352405]],"imag":[[0.8195458950725656,0.05219608902170461],[0.3540952013080288,-0.22405400916623397]]},{"name":"u","qubits":[2],"real":[[0.7445415410271522,0.0],[0.0,0.7445415410271522]],"imag":[[0.6675761332499188,0.0],[0.0,-0.6675761332499188]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993569970327643,0.0],[0.0,0.9993569970327643]],"imag":[[-0.035855159763353454,0.0],[0.0,0.035855159763353454]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7320055360372864,0.0],[0.0,0.7320055360372864]],"imag":[[-0.6812986828188978,0.0],[0.0,0.6812986828188978]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985179833146933,0.0],[0.0,0.9985179833146933]],"imag":[[0.05442276175606961,0.0],[0.0,-0.05442276175606961]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4829152306103283,-0.23352054276407708],[0.21675363939884848,0.8571200978470965]],"imag":[[-0.8076933507141485,0.24472941662966416],[-0.2596963439559341,0.388485272062995]]},{"name":"u","qubits":[1],"real":[[0.9909039279734537,0.0],[0.0,0.9909039279734537]],"imag":[[0.1345711912958357,0.0],[0.0,-0.1345711912958357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9851995181630413,0.0],[0.0,0.9851995181630413]],"imag":[[-0.1714115206493174,0.0],[0.0,0.1714115206493174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20396368764749817,-0.29298828283350264],[0.5210819954539979,-0.6962424073319285]],"imag":[[0.7370851442648959,0.5738137070055984],[-0.37891669036730347,0.3164525335771697]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.994076326005684,0.0],[0.0,0.022010920879902245]],"imag":[[0.10868421263017336,0.0],[0.0,-0.999757730333714]]},{"name":"u","qubits":[1],"real":[[0.7518438724570892,0.0],[0.0,0.7518438724570892]],"imag":[[0.6593411798520764,0.0],[0.0,-0.6593411798520764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8190501714489019,0.0],[0.0,0.8190501714489019]],"imag":[[-0.573721898352786,0.0],[0.0,0.573721898352786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[1.0,0.0],[0.0,-0.9659194433207248]],"imag":[[0.0,0.0],[0.0,0.25884286548982083]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7595602491847138,8.863477488464553e-15],[1.0069114157517682e-14,0.6585510390369471]],"imag":[[0.6504369514860419,9.054419225287543e-15],[-7.69133803565099e-15,0.7525360649054352]]},{"name":"u","qubits":[1],"real":[[0.998876430275529,0.0],[0.0,0.998876430275529]],"imag":[[0.047390685160865725,0.0],[0.0,-0.047390685160865725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5362046290019706,0.0],[0.0,0.5362046290019706]],"imag":[[-0.8440880261186383,0.0],[0.0,0.8440880261186383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09467487684359432,6.200510623947631e-15],[-5.83318496382887e-15,0.9898164533791929]],"imag":[[0.9955082459199674,7.50382064740186e-15],[-7.792792149404651e-15,0.14234952974926224]]},{"name":"u","qubits":[1],"real":[[0.707106781186553,-0.7071067811865421],[0.7071067811865421,0.707106781186553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.707106781186553,0.7071067811865421],[-0.7071067811865421,0.707106781186553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5683771910788208,-0.4236653047168172],[-0.8033971820137075,-0.37023988708979855]],"imag":[[0.1474284079065387,-0.6897245412356292],[-0.09881903225556288,-0.45575233713524765]]},{"name":"u","qubits":[1],"real":[[0.8074071660427691,0.0],[0.0,0.8074071660427691]],"imag":[[0.5899946340627044,0.0],[0.0,-0.5899946340627044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9704544783571865,0.0],[0.0,0.9704544783571865]],"imag":[[0.24128428344274944,0.0],[0.0,-0.24128428344274944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8649993521305124,-0.0117669496701263],[0.4025843299435337,-0.526709130419539]],"imag":[[0.27583603238944093,0.418989430588536],[0.1166895939377665,0.7395180105198571]]},{"name":"u","qubits":[2],"real":[[0.8091457597985383,0.0],[0.0,0.8091457597985383]],"imag":[[0.5876079810554364,0.0],[0.0,-0.5876079810554364]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999316202852194,0.0],[0.0,0.9999316202852194]],"imag":[[-0.01169421881853803,0.0],[0.0,0.01169421881853803]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6987893679992631,0.0],[0.0,0.6987893679992631]],"imag":[[0.715327490853798,0.0],[0.0,-0.715327490853798]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9978288880205021,0.0],[0.0,0.9978288880205021]],"imag":[[-0.0658597770400747,0.0],[0.0,0.0658597770400747]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7763627057088884,-0.06718660021567675],[0.22261468107658622,0.18055990054893037]],"imag":[[0.5018123031240785,0.37540820764754257],[-0.30965798130655586,0.9066161043661637]]},{"name":"u","qubits":[1],"real":[[0.8972317948045399,0.0],[0.0,0.8972317948045399]],"imag":[[-0.44155985595593283,0.0],[0.0,0.44155985595593283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8469460483337433,0.0],[0.0,0.8469460483337433]],"imag":[[0.5316788421705876,0.0],[0.0,-0.5316788421705876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7001700330904406,0.4612987827893913],[0.46506587558544,0.6686513923901359]],"imag":[[-0.5390692578295473,-0.07981035661026867],[0.05366555125199431,-0.5777015279791978]]},{"name":"u","qubits":[1],"real":[[0.7071067811865406,-0.7071067811865545],[0.7071067811865545,0.7071067811865406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865546,0.7071067811865405],[-0.7071067811865405,0.7071067811865546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8824062102280115,7.807772796108217e-15],[-6.8006292178631e-15,0.6711332690484643]],"imag":[[0.47048834220524377,5.099403557367218e-15],[-6.32726678338519e-15,0.7413367218587794]]},{"name":"u","qubits":[1],"real":[[0.9797105283582618,0.0],[0.0,0.9797105283582618]],"imag":[[-0.2004177652404487,0.0],[0.0,0.2004177652404487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5734392683476486,0.0],[0.0,0.5734392683476486]],"imag":[[-0.8192480732457742,0.0],[0.0,0.8192480732457742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39270278935220415,7.0779041450497765e-15],[-8.777276321338857e-15,-0.1751328092061492]],"imag":[[-0.9196654387520488,-8.342385524586982e-15],[-6.530814934310682e-15,0.9845448182482919]]},{"name":"u","qubits":[2],"real":[[0.7047743178471739,-0.7094315759134567],[0.7094315759134567,0.7047743178471739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9336224029072371,0.3582585781104433],[-0.3582585781104433,0.9336224029072371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999945774721241,0.003293178760404315],[-0.003293178760404315,0.9999945774721241]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9134978021635313,0.4068436621632415],[-0.4068436621632415,0.9134978021635313]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12379988779488164,0.9916756627899831],[0.5375667866197029,-0.047673819099562094]],"imag":[[-0.018962288233347124,0.029889784826565187],[0.8338680766945673,-0.1158153166275169]]},{"name":"u","qubits":[1],"real":[[0.9997972775422059,0.0],[0.0,0.9997972775422059]],"imag":[[0.020134642266331656,0.0],[0.0,-0.020134642266331656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9971382774542238,0.0],[0.0,0.9971382774542238]],"imag":[[-0.07559930975626344,0.0],[0.0,0.07559930975626344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02913254202575044,0.2340463906408095],[-0.19831282769806163,-0.4068319081390543]],"imag":[[0.7230032443979783,-0.6493380403250101],[0.6611275413681643,0.5983896681384306]]},{"name":"u","qubits":[1],"real":[[0.6910662942232718,-0.7227913786069354],[0.7227913786069354,0.6910662942232718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9145642443213836,0.4044406544956336],[-0.4044406544956336,0.9145642443213836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4875775584946464,-0.5036467703642803],[-0.5369340834678321,0.45883469570554536]],"imag":[[-0.44951552942325335,0.5536640172174477],[-0.5214457817168443,-0.47881813745624524]]},{"name":"u","qubits":[1],"real":[[0.8537027869596225,0.0],[0.0,0.8537027869596225]],"imag":[[0.5207605510571758,0.0],[0.0,-0.5207605510571758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7254179324732146,0.0],[0.0,0.7254179324732146]],"imag":[[-0.6883086685828435,0.0],[0.0,0.6883086685828435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6325930214982725,0.2695591257754499],[0.6856462179506938,-0.21199775787772532]],"imag":[[0.325575469680623,0.6489719257449458],[0.15399982631106413,0.6791393582769953]]},{"name":"u","qubits":[2],"real":[[0.9679276076795111,0.0],[0.0,0.9679276076795111]],"imag":[[-0.25122927037234,0.0],[0.0,0.25122927037234]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9701475380245238,0.0],[0.0,0.9701475380245238]],"imag":[[0.242515472630006,0.0],[0.0,-0.242515472630006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998936870345758,0.0],[0.0,0.9998936870345758]],"imag":[[-0.014581310928779,0.0],[0.0,0.014581310928779]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6927025131949582,0.0],[0.0,0.6927025131949582]],"imag":[[0.7212234246150001,0.0],[0.0,-0.7212234246150001]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6135898479094218,-0.023805721148903156],[0.01772427501091188,0.8001710152405477]],"imag":[[-0.7890569481309642,0.018163666736723514],[-0.024134647792741156,0.59902396881942]]},{"name":"u","qubits":[1],"real":[[0.8422810668458481,0.0],[0.0,0.8422810668458481]],"imag":[[-0.5390385927120802,0.0],[0.0,0.5390385927120802]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7142204112923263,0.0],[0.0,0.7142204112923263]],"imag":[[-0.6999208555925593,0.0],[0.0,0.6999208555925593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.831893833432632,-0.34436912308334383],[0.3614868635250041,-0.7800315672579267]],"imag":[[-0.38374721379449217,-0.20518438748728926],[0.17325695743773253,-0.4804789571660944]]},{"name":"u","qubits":[1],"real":[[0.6875105759810012,-0.7261743646771566],[0.7261743646771566,0.6875105759810012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9995738809418475,0.029190007517184084],[-0.029190007517184084,0.9995738809418475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6315607523079437,-0.609090897278183],[0.3146480596998566,-0.31239684032992443]],"imag":[[0.4314126870402323,0.20981512923955098],[-0.5621482972775659,-0.6981361647608071]]},{"name":"u","qubits":[1],"real":[[0.967747377084413,0.0],[0.0,0.967747377084413]],"imag":[[0.25192263523994585,0.0],[0.0,-0.25192263523994585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7184525993724171,0.0],[0.0,0.7184525993724171]],"imag":[[-0.6955759214169343,0.0],[0.0,0.6955759214169343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35284821205781935,-0.2289921796390191],[-0.3011516341284516,0.20026577152421188]],"imag":[[0.631797325815878,0.6510705491754922],[0.620997561670953,-0.6953871888497131]]},{"name":"u","qubits":[3],"real":[[0.7686892831270004,0.0],[0.0,0.7686892831270004]],"imag":[[-0.6396223776617719,0.0],[0.0,0.6396223776617719]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9170992594303389,0.0],[0.0,0.9170992594303389]],"imag":[[0.39865893737921393,0.0],[0.0,-0.39865893737921393]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999962350683326,0.0],[0.0,0.999962350683326]],"imag":[[0.008677396837596689,0.0],[0.0,-0.008677396837596689]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.927165445084004,0.0],[0.0,0.927165445084004]],"imag":[[0.374652155261625,0.0],[0.0,-0.374652155261625]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993976676303487,0.0],[0.0,0.9993976676303487]],"imag":[[-0.03470305368435329,0.0],[0.0,0.03470305368435329]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9496551951364849,0.0],[0.0,0.9496551951364849]],"imag":[[0.3132970002254808,0.0],[0.0,-0.3132970002254808]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999962350683326,0.0],[0.0,0.999962350683326]],"imag":[[-0.008677396837596744,0.0],[0.0,0.008677396837596744]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.927165445084004,0.0],[0.0,0.927165445084004]],"imag":[[-0.3746521552616249,0.0],[0.0,0.3746521552616249]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.19225274933239048,-0.3822879641351943],[0.10207350788781268,0.2882599341193316]],"imag":[[0.3387544066550033,0.8379380912831944],[0.9153498409534088,-0.2619577791087041]]},{"name":"u","qubits":[1],"real":[[0.9320149476612719,0.0],[0.0,0.9320149476612719]],"imag":[[-0.3624198357374449,0.0],[0.0,0.3624198357374449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6055137789400616,0.0],[0.0,0.6055137789400616]],"imag":[[0.7958348217524326,0.0],[0.0,-0.7958348217524326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5753036038058448,0.5015716450804424],[0.521322779917791,0.7743243748193795]],"imag":[[-0.6278829503298966,0.15236354217571443],[0.05487552525323754,-0.35444745510095754]]},{"name":"u","qubits":[1],"real":[[0.7107252918092912,-0.7034696578976224],[0.7034696578976224,0.7107252918092912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7388224823010128,0.6739000961912452],[-0.6739000961912452,0.7388224823010128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.023794240843538615,0.14949739434583953],[-0.06577711938827342,0.20561273218311216]],"imag":[[-0.9039729898750416,0.39989648255875193],[0.42182939471312153,0.8806002138797934]]},{"name":"u","qubits":[1],"real":[[0.9230540327491294,0.0],[0.0,0.9230540327491294]],"imag":[[-0.3846703167981239,0.0],[0.0,0.3846703167981239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7106210714979291,0.0],[0.0,0.7106210714979291]],"imag":[[-0.7035749375461972,0.0],[0.0,0.7035749375461972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5286029527749136,-0.5273043827685745],[0.535742214984128,-0.6462764925894097]],"imag":[[-0.5240731571873063,-0.40972714353142864],[0.39863081079775026,-0.36932431668245114]]},{"name":"u","qubits":[2],"real":[[0.9800237738011208,0.0],[0.0,0.9800237738011208]],"imag":[[0.19888037305025727,0.0],[0.0,-0.19888037305025727]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7171092391797979,0.0],[0.0,0.7171092391797979]],"imag":[[0.6969607873352499,0.0],[0.0,-0.6969607873352499]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999861469401833,0.0],[0.0,0.9999861469401833]],"imag":[[-0.005263642059086634,0.0],[0.0,0.005263642059086634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9168563017785093,0.0],[0.0,0.9168563017785093]],"imag":[[0.3992173867569336,0.0],[0.0,-0.3992173867569336]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6163097061191185,-0.5698807037850501],[0.5477083727957343,0.49821814734557474]],"imag":[[0.35119251347916786,-0.4148037464548823],[0.4436684606651672,0.5049282256281508]]},{"name":"u","qubits":[1],"real":[[0.743755866869924,0.0],[0.0,0.743755866869924]],"imag":[[0.6684513523784419,0.0],[0.0,-0.6684513523784419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6825178560415052,0.0],[0.0,0.6825178560415052]],"imag":[[-0.7308689186061391,0.0],[0.0,0.7308689186061391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9360403873814485,0.33083954951830147],[-0.07089934168715813,-0.27999431020491805]],"imag":[[0.10011146605853927,-0.06596423295184503],[-0.32981717799824417,-0.8987753327158429]]},{"name":"u","qubits":[1],"real":[[0.841074473668674,-0.5409193375568698],[0.5409193375568698,0.841074473668674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9593987922229681,0.2820531110998604],[-0.2820531110998604,0.9593987922229681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1870897724717954,0.4268117366145038],[0.09697606651957966,-0.6138169102607323]],"imag":[[0.681268217035229,0.5645376648038671],[0.7010468429545074,-0.3497967512483165]]},{"name":"u","qubits":[1],"real":[[0.9920255019970202,0.0],[0.0,0.9920255019970202]],"imag":[[-0.12603730950619357,0.0],[0.0,0.12603730950619357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6753110181599398,0.0],[0.0,0.6753110181599398]],"imag":[[0.737533069598771,0.0],[0.0,-0.737533069598771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18109684749877974,0.6790013231928147],[0.17411567145862472,0.7133961180441857]],"imag":[[-0.7011922495269787,0.12037675910118956],[0.6672459021843531,0.12462992309308102]]},{"name":"u","qubits":[2],"real":[[0.7047743178471739,-0.7094315759134567],[0.7094315759134567,0.7047743178471739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9336224029072371,0.3582585781104433],[-0.3582585781104433,0.9336224029072371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999945774721241,0.003293178760404315],[-0.003293178760404315,0.9999945774721241]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9134978021635313,0.4068436621632415],[-0.4068436621632415,0.9134978021635313]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43236726330288433,2.0854030696629312e-16],[2.255932094609177e-15,0.716668027754678]],"imag":[[-0.9016975932229022,5.977077414787821e-15],[-5.5389271403863525e-15,-0.6974144664360074]]},{"name":"u","qubits":[1],"real":[[0.9734317551206846,0.0],[0.0,0.9734317551206846]],"imag":[[0.22897733102353948,0.0],[0.0,-0.22897733102353948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9699029415599666,0.0],[0.0,0.9699029415599666]],"imag":[[-0.24349185603080037,0.0],[0.0,0.24349185603080037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4457876104421874,4.547093907013041e-15],[3.650838528364768e-15,-0.9164693670777194]],"imag":[[0.895138763754673,3.884955660339141e-15],[4.7371216494622174e-15,0.4001048602656122]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4212635069065502,-0.6616297199264537],[-0.20420347935265748,-0.42869361929430705]],"imag":[[0.1437489787164575,0.6034230709682992],[-0.871879709528235,-0.11978519069391409]]},{"name":"u","qubits":[1],"real":[[0.9552560139585184,0.0],[0.0,0.9552560139585184]],"imag":[[-0.29578023564140127,0.0],[0.0,0.29578023564140127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5647791861836797,0.0],[0.0,0.5647791861836797]],"imag":[[0.8252420680344044,0.0],[0.0,-0.8252420680344044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5032959737500586,0.2793246133500424],[-0.15387080775654133,-0.24977522951241093]],"imag":[[-0.734806978736557,0.3587891124098984],[0.42787339404008623,0.8549037769918841]]},{"name":"u","qubits":[2],"real":[[0.9122252731537925,0.0],[0.0,0.9122252731537925]],"imag":[[-0.40968896863289916,0.0],[0.0,0.40968896863289916]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7153274908537981,0.0],[0.0,0.7153274908537981]],"imag":[[0.6987893679992631,0.0],[0.0,-0.6987893679992631]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999316202852194,0.0],[0.0,0.9999316202852194]],"imag":[[0.011694218818537919,0.0],[0.0,-0.011694218818537919]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9632640234896949,0.0],[0.0,0.9632640234896949]],"imag":[[0.2685561785743247,0.0],[0.0,-0.2685561785743247]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.006706338940462306,0.06227827331255024],[-0.6330569493670996,0.674512057157943]],"imag":[[-0.7177765135379889,-0.693450299808481],[0.28981166382546847,-0.2455230806203256]]},{"name":"u","qubits":[1],"real":[[0.8631117082843777,0.0],[0.0,0.8631117082843777]],"imag":[[0.5050130483684787,0.0],[0.0,-0.5050130483684787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5639821534775822,0.0],[0.0,0.5639821534775822]],"imag":[[-0.8257869765010761,0.0],[0.0,0.8257869765010761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7006431889153728,0.26151697698369203],[-0.27482993833721614,0.732816863209317]],"imag":[[0.39375465303416585,0.5344766279172105],[-0.527754583148269,-0.3300349223273439]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.758376253148904,1.3442712119386231e-15],[7.176131557259747e-16,0.9984602868470055]],"imag":[[0.6518170438549689,9.877092216764122e-16],[-1.7796993501033844e-15,0.05547121406095078]]},{"name":"u","qubits":[1],"real":[[0.4591363334226669,0.0],[0.0,0.4591363334226669]],"imag":[[-0.8883658184167093,0.0],[0.0,0.8883658184167093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9082927700933603,0.0],[0.0,0.9082927700933603]],"imag":[[0.4183350855428339,0.0],[0.0,-0.4183350855428339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8157620492117494,2.7162079831566084e-15],[3.06278415117149e-15,0.5367802331336584]],"imag":[[0.5783876546623794,1.450181718241038e-15],[-3.1649023210354104e-16,0.8437220995783951]]}]}

==> anc/matched_benchmark/results/main_n3_i1_result.json <==
{
  "case": "main_n3_i1",
  "n": 3,
  "generator": 1,
  "M": 12,
  "data_qubits": 4,
  "ancillas": 0,
  "a": 0.02209708691207961,
  "c": 0.03608439182435161,
  "l": 0.2677861589595422,
  "target_sha256": "f58ffbc7091d4abb8f9f9de41a40c29d66d3c5f4f8b645219ab9f471758817ec",
  "target_unitarity_defect": 9.491926607025138e-16,
  "structured": {
    "raw": {
      "cx": 206,
      "one_qubit": 238,
      "total": 444
    },
    "optimized": {
      "cx": 198,
      "one_qubit": 195,
      "total": 393
    },
    "depth": 335,
    "timing_samples": [
      {
        "construction_s": 0.0029604889999745865,
        "optimization_s": 0.0017057450000379504,
        "total_s": 0.004666234000012537
      },
      {
        "construction_s": 0.0031130540000390283,
        "optimization_s": 0.001866015999951287,
        "total_s": 0.004979069999990315
      },
      {
        "construction_s": 0.0027617869999971845,
        "optimization_s": 0.0017731439999693066,
        "total_s": 0.004534930999966491
      }
    ],
    "median_construction_s": 0.0029604889999745865,
    "median_optimization_s": 0.0017731439999693066,
    "median_total_s": 0.004666234000012537,
    "validation_s": 0.004077848000008544,
    "phase_aligned_op_error": 2.161433190330589e-15,
    "phase_aligned_fro_error": 3.934129488867522e-15,
    "alignment_phase": 7.166143019875523e-18,
    "ordinary_op_error": 2.1606484097855983e-15,
    "unitarity_defect": 2.466149198154768e-15,
    "padding_leakage_op": 7.551586094048019e-16,
    "padding_action_error_op": 1.1080417791536927e-15,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 6,
      "core_reflections": 5,
      "spectator_reflections": 1,
      "active_coordinate_bound": 10,
      "actual_active_coordinates": 10,
      "rank_U_minus_I": 6,
      "block_off_pattern_error": 5.505440306757436e-16,
      "fixed_coordinate_error": 0.0,
      "unitarity_error": 1.7990886154300685e-15,
      "reflection_product_error": 2.4229004257503108e-15,
      "normal_Schur_error": 1.3007648746916557e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 144,
      "one_qubit": 192,
      "total": 336
    },
    "optimized": {
      "cx": 144,
      "one_qubit": 168,
      "total": 312
    },
    "depth": 263,
    "timing_samples": [
      {
        "construction_s": 0.00593028499997672,
        "optimization_s": 0.0016704089999848293,
        "total_s": 0.00760069399996155
      },
      {
        "construction_s": 0.0062626899999713714,
        "optimization_s": 0.0015801360000295972,
        "total_s": 0.007842826000000969
      },
      {
        "construction_s": 0.005965322000008655,
        "optimization_s": 0.0013401410000142278,
        "total_s": 0.007305463000022883
      }
    ],
    "median_construction_s": 0.005965322000008655,
    "median_optimization_s": 0.0015801360000295972,
    "median_total_s": 0.00760069399996155,
    "validation_s": 0.004436802999975953,
    "phase_aligned_op_error": 1.2247979525167469e-14,
    "phase_aligned_fro_error": 2.9820720396937815e-14,
    "alignment_phase": 4.113961220700568e-17,
    "ordinary_op_error": 1.2269097699977198e-14,
    "unitarity_defect": 6.342778781462967e-15,
    "padding_leakage_op": 3.5038199629764383e-15,
    "padding_action_error_op": 9.373604225600952e-15
  },
  "cx_reduction_fraction": -0.375
}

==> anc/matched_benchmark/results/main_n3_i1_structured.json <==
{"num_qubits":4,"ancillas":0,"global_phase":-0.8816789454215384,"gates":[{"name":"u","qubits":[2],"real":[[0.7170553749188047,0.0],[0.0,0.7170553749188047]],"imag":[[0.6970162044745104,-0.0],[-0.0,-0.6970162044745104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7170553749188047,0.0],[0.0,0.7170553749188047]],"imag":[[0.6970162044745104,-0.0],[-0.0,-0.6970162044745104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7140290967798214,0.0],[0.0,0.7140290967798214]],"imag":[[0.7001160253499361,-0.0],[-0.0,-0.7001160253499361]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[-0.014169833310513535,-0.0],[-0.0,0.014169833310513535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[-0.014169833310513535,-0.0],[-0.0,0.014169833310513535]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.99995160543983,0.0],[0.0,0.99995160543983]],"imag":[[-0.00983802715520471,-0.0],[-0.0,0.00983802715520471]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99995160543983,0.0],[0.0,0.99995160543983]],"imag":[[-0.00983802715520471,-0.0],[-0.0,0.00983802715520471]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[2],"real":[[0.6780042218091775,0.7350580080571407],[-0.7350580080571407,0.6780042218091775]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"u","qubits":[2],"real":[[0.6780042218091775,-0.7350580080571407],[0.7350580080571407,0.6780042218091775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.99995160543983,0.0],[0.0,0.99995160543983]],"imag":[[0.00983802715520471,0.0],[0.0,-0.00983802715520471]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99995160543983,0.0],[0.0,0.99995160543983]],"imag":[[0.00983802715520471,0.0],[0.0,-0.00983802715520471]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[0.014169833310513535,0.0],[0.0,-0.014169833310513535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[0.014169833310513535,0.0],[0.0,-0.014169833310513535]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.7140290967798214,0.0],[0.0,0.7140290967798214]],"imag":[[-0.7001160253499361,0.0],[0.0,0.7001160253499361]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7170553749188047,0.0],[0.0,0.7170553749188047]],"imag":[[-0.6970162044745104,0.0],[0.0,0.6970162044745104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.40298167801515566,0.0],[0.0,0.40298167801515566]],"imag":[[-0.9152080458475491,0.0],[0.0,0.9152080458475491]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9175103266282736,0.0],[0.0,0.9175103266282736]],"imag":[[-0.39771195673562393,-0.0],[-0.0,0.39771195673562393]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9876851100073133,0.0],[0.0,0.9876851100073133]],"imag":[[0.15645486080605334,-0.0],[-0.0,-0.15645486080605334]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.4256901779555812,0.0],[0.0,0.4256901779555812]],"imag":[[0.904868980787907,-0.0],[-0.0,-0.904868980787907]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9436668426874568,0.0],[0.0,0.9436668426874568]],"imag":[[-0.3308970988272437,-0.0],[-0.0,0.3308970988272437]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8559484625011637,0.0],[0.0,0.8559484625011637]],"imag":[[-0.5170611468113745,-0.0],[-0.0,0.5170611468113745]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9883041362317794,0.0],[0.0,0.9883041362317794]],"imag":[[0.15249568619195886,-0.0],[-0.0,-0.15249568619195886]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9986066426355245,0.052770951139864],[-0.052770951139864,0.9986066426355245]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.39763674829676404,0.9175429234667858],[-0.9175429234667858,0.39763674829676404]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.675514190624941,0.7373469863397631],[-0.7373469863397631,0.675514190624941]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7068454826543576,0.7068454826543575],[-0.7068454826543575,0.7068454826543576]],"imag":[[0.01922143728050375,0.019221437280503746],[0.019221437280503746,-0.01922143728050375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392223,0.0],[0.0,-0.027183217290392223]]},{"name":"u","qubits":[2],"real":[[0.675514190624941,-0.7373469863397631],[0.7373469863397631,0.675514190624941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.39763674829676404,-0.9175429234667858],[0.9175429234667858,0.39763674829676404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9986066426355245,-0.052770951139864],[0.052770951139864,0.9986066426355245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9883041362317794,0.0],[0.0,0.9883041362317794]],"imag":[[-0.15249568619195886,0.0],[0.0,0.15249568619195886]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8559484625011637,0.0],[0.0,0.8559484625011637]],"imag":[[0.5170611468113745,0.0],[0.0,-0.5170611468113745]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9436668426874568,0.0],[0.0,0.9436668426874568]],"imag":[[0.3308970988272437,0.0],[0.0,-0.3308970988272437]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.4256901779555812,0.0],[0.0,0.4256901779555812]],"imag":[[-0.904868980787907,0.0],[0.0,0.904868980787907]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9876851100073133,0.0],[0.0,0.9876851100073133]],"imag":[[-0.15645486080605334,0.0],[0.0,0.15645486080605334]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9175103266282736,0.0],[0.0,0.9175103266282736]],"imag":[[0.39771195673562393,0.0],[0.0,-0.39771195673562393]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.7286165084371117,0.0],[0.0,0.7286165084371117]],"imag":[[0.6849218814090496,0.0],[0.0,-0.6849218814090496]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9614675458371302,0.0],[0.0,0.9614675458371302]],"imag":[[-0.2749184575504634,-0.0],[-0.0,0.2749184575504634]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.5056313371466615,0.0],[0.0,0.5056313371466615]],"imag":[[-0.8627496455492052,-0.0],[-0.0,0.8627496455492052]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9149565547781765,0.0],[0.0,0.9149565547781765]],"imag":[[-0.4035523545569395,-0.0],[-0.0,0.4035523545569395]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.947905705316707,0.0],[0.0,0.947905705316707]],"imag":[[0.31855105372300385,-0.0],[-0.0,-0.31855105372300385]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9164438811909297,0.0],[0.0,0.9164438811909297]],"imag":[[0.400163232478579,-0.0],[-0.0,-0.400163232478579]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8066734455521013,0.0],[0.0,0.8066734455521013]],"imag":[[0.5909974215181494,-0.0],[-0.0,-0.5909974215181494]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.961848631545491,-0.27358218142647034],[0.27358218142647034,0.961848631545491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.40085432558837714,0.9161418065218329],[-0.9161418065218329,0.40085432558837714]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.7363684239657985,0.6765807743249331],[-0.6765807743249331,0.7363684239657985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6946908563105281,0.694690856310528],[-0.694690856310528,0.6946908563105281]],"imag":[[-0.1319265483462116,-0.13192654834621156],[-0.13192654834621156,0.1319265483462116]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"u","qubits":[2],"real":[[0.7363684239657985,-0.6765807743249331],[0.6765807743249331,0.7363684239657985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.40085432558837714,-0.9161418065218329],[0.9161418065218329,0.40085432558837714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.961848631545491,0.27358218142647034],[-0.27358218142647034,0.961848631545491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8066734455521013,0.0],[0.0,0.8066734455521013]],"imag":[[-0.5909974215181494,0.0],[0.0,0.5909974215181494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9164438811909297,0.0],[0.0,0.9164438811909297]],"imag":[[-0.400163232478579,0.0],[0.0,0.400163232478579]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.947905705316707,0.0],[0.0,0.947905705316707]],"imag":[[-0.31855105372300385,0.0],[0.0,0.31855105372300385]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9149565547781765,0.0],[0.0,0.9149565547781765]],"imag":[[0.4035523545569395,0.0],[0.0,-0.4035523545569395]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.5056313371466615,0.0],[0.0,0.5056313371466615]],"imag":[[0.8627496455492052,0.0],[0.0,-0.8627496455492052]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9614675458371302,0.0],[0.0,0.9614675458371302]],"imag":[[0.2749184575504634,0.0],[0.0,-0.2749184575504634]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6081069932528493,0.0],[0.0,0.6081069932528493]],"imag":[[-0.7938550779310913,0.0],[0.0,0.7938550779310913]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9598424765409085,0.0],[0.0,0.9598424765409085]],"imag":[[-0.28053951633917035,-0.0],[-0.0,0.28053951633917035]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.3778620748083551,0.0],[0.0,0.3778620748083551]],"imag":[[-0.9258618970567506,-0.0],[-0.0,0.9258618970567506]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9244939828254496,0.0],[0.0,0.9244939828254496]],"imag":[[-0.3811966365532851,-0.0],[-0.0,0.3811966365532851]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.34095051338008225,0.0],[0.0,0.34095051338008225]],"imag":[[0.9400812451197281,-0.0],[-0.0,-0.9400812451197281]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8656804317249773,0.0],[0.0,0.8656804317249773]],"imag":[[-0.5005970336792428,-0.0],[-0.0,0.5005970336792428]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.44350919664854516,0.0],[0.0,0.44350919664854516]],"imag":[[-0.8962698212525969,-0.0],[-0.0,0.8962698212525969]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9610937483392588,0.2762223866799965],[-0.2762223866799965,0.9610937483392588]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9008119002360553,0.43420953512458377],[-0.43420953512458377,0.9008119002360553]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6668298077406659,0.7452100425440781],[-0.7452100425440781,0.6668298077406659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6970135612955771,0.697013561295577],[-0.697013561295577,0.6970135612955771]],"imag":[[-0.11904661007377224,-0.11904661007377222],[-0.11904661007377222,0.11904661007377224]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"u","qubits":[2],"real":[[0.6668298077406659,-0.7452100425440781],[0.7452100425440781,0.6668298077406659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9008119002360553,-0.43420953512458377],[0.43420953512458377,0.9008119002360553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9610937483392588,-0.2762223866799965],[0.2762223866799965,0.9610937483392588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.44350919664854516,0.0],[0.0,0.44350919664854516]],"imag":[[0.8962698212525969,0.0],[0.0,-0.8962698212525969]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8656804317249773,0.0],[0.0,0.8656804317249773]],"imag":[[0.5005970336792428,0.0],[0.0,-0.5005970336792428]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.34095051338008225,0.0],[0.0,0.34095051338008225]],"imag":[[-0.9400812451197281,0.0],[0.0,0.9400812451197281]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9244939828254496,0.0],[0.0,0.9244939828254496]],"imag":[[0.3811966365532851,0.0],[0.0,-0.3811966365532851]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.3778620748083551,0.0],[0.0,0.3778620748083551]],"imag":[[0.9258618970567506,0.0],[0.0,-0.9258618970567506]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9598424765409085,0.0],[0.0,0.9598424765409085]],"imag":[[0.28053951633917035,0.0],[0.0,-0.28053951633917035]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6922827286718277,0.0],[0.0,0.6922827286718277]],"imag":[[0.7216263739517069,0.0],[0.0,-0.7216263739517069]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6838294955895678,0.0],[0.0,0.6838294955895678]],"imag":[[-0.7296418443056273,-0.0],[-0.0,0.7296418443056273]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8709934342741471,0.0],[0.0,0.8709934342741471]],"imag":[[0.4912946544094765,-0.0],[-0.0,-0.4912946544094765]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9981558625603221,0.0],[0.0,0.9981558625603221]],"imag":[[0.0607031633150979,-0.0],[-0.0,-0.0607031633150979]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.878381572020002,0.0],[0.0,0.878381572020002]],"imag":[[0.4779600547490031,-0.0],[-0.0,-0.4779600547490031]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9812200537488662,0.0],[0.0,0.9812200537488662]],"imag":[[-0.19289169531390424,-0.0],[-0.0,0.19289169531390424]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.832057301658197,0.0],[0.0,0.832057301658197]],"imag":[[-0.5546896851008499,-0.0],[-0.0,0.5546896851008499]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[1],"real":[[6.123233995736766e-17,1.0],[-1.0,6.123233995736766e-17]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6780042218091777,0.7350580080571405],[-0.7350580080571405,0.6780042218091777]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6954050193602125,0.6954050193602124],[-0.6954050193602124,0.6954050193602125]],"imag":[[-0.1281087781872208,-0.1281087781872208],[-0.1281087781872208,0.1281087781872208]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6780042218091777,-0.7350580080571405],[0.7350580080571405,0.6780042218091777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[6.123233995736766e-17,-1.0],[1.0,6.123233995736766e-17]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.832057301658197,0.0],[0.0,0.832057301658197]],"imag":[[0.5546896851008499,0.0],[0.0,-0.5546896851008499]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9812200537488662,0.0],[0.0,0.9812200537488662]],"imag":[[0.19289169531390424,0.0],[0.0,-0.19289169531390424]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.878381572020002,0.0],[0.0,0.878381572020002]],"imag":[[-0.4779600547490031,0.0],[0.0,0.4779600547490031]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981558625603221,0.0],[0.0,0.9981558625603221]],"imag":[[-0.0607031633150979,0.0],[0.0,0.0607031633150979]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.8709934342741471,0.0],[0.0,0.8709934342741471]],"imag":[[-0.4912946544094765,0.0],[0.0,0.4912946544094765]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6838294955895678,0.0],[0.0,0.6838294955895678]],"imag":[[0.7296418443056273,0.0],[0.0,-0.7296418443056273]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.9667165358126945,0.0],[0.0,0.9667165358126945]],"imag":[[-0.2558498375733382,0.0],[0.0,0.2558498375733382]]},{"name":"u","qubits":[3],"real":[[0.0,0.9834512097215372],[0.9834512097215372,0.0]],"imag":[[0.0,0.1811731715714142],[-0.1811731715714142,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09695083646729848,-0.13685591315234755],[0.13685591315234755,0.09695083646729848]],"imag":[[0.4287546762223685,-0.8877164085230035],[-0.8877164085230035,-0.4287546762223685]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[0],"real":[[0.01525474704976591,-0.031170412693237906],[0.031170412693237906,0.01525474704976591]],"imag":[[-0.4393146136502912,0.8976627252472257],[0.8976627252472257,0.4393146136502912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,0.9824412306509277],[0.9824412306509277,0.0]],"imag":[[0.0,0.18657231390828222],[-0.18657231390828222,0.0]]}]}

==> anc/matched_benchmark/results/main_n3_i2_qsd_reference.json <==
{"num_qubits":4,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[-0.26325793169294476,-0.3679966883734581],[-0.37700848849367485,0.40777773487148]],"imag":[[-0.887729363656064,-0.08491334200065757],[0.022280886590689053,-0.8313155120888411]]},{"name":"u","qubits":[1],"real":[[0.9413550988235407,0.0],[0.0,0.9413550988235407]],"imag":[[0.3374175127626334,0.0],[0.0,-0.3374175127626334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4472517385874051,0.0],[0.0,0.4472517385874051]],"imag":[[-0.8944081184395317,0.0],[0.0,0.8944081184395317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4771154544833607,-0.6597857364879623],[-0.654685636632031,0.528788313474411]],"imag":[[0.5800397736528076,-0.024443526770348223],[0.08544835435306912,0.5333556181938576]]},{"name":"u","qubits":[1],"real":[[0.7356502774860451,-0.6773615498644021],[0.6773615498644021,0.7356502774860451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159638933741912,0.4012606958509559],[-0.4012606958509559,0.9159638933741912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5042797087706143,0.30662182043211117],[0.39043136930143263,-0.10685870376482443]],"imag":[[-0.4562910251222426,-0.6659455945871371],[-0.6205351090635612,0.6716254474888399]]},{"name":"u","qubits":[1],"real":[[0.9983936295178384,0.0],[0.0,0.9983936295178384]],"imag":[[0.056658278637787926,0.0],[0.0,-0.056658278637787926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6434654119700162,0.0],[0.0,0.6434654119700162]],"imag":[[-0.7654751881009975,0.0],[0.0,0.7654751881009975]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10403836453364712,0.34725418308397493],[-0.3274506570877216,-0.013455161808941796]],"imag":[[0.9136945708048458,-0.183719303062018],[-0.21705832663072785,-0.9195002493929967]]},{"name":"u","qubits":[2],"real":[[0.9896578726050376,0.0],[0.0,0.9896578726050376]],"imag":[[-0.1434478831871397,0.0],[0.0,0.1434478831871397]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9618974911020568,0.0],[0.0,0.9618974911020568]],"imag":[[-0.27341034474132203,0.0],[0.0,0.27341034474132203]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.950748393101322,0.0],[0.0,0.950748393101322]],"imag":[[-0.3099636962859588,0.0],[0.0,0.3099636962859588]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8863345780403988,0.0],[0.0,0.8863345780403988]],"imag":[[-0.4630453711786224,0.0],[0.0,0.4630453711786224]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18467149306421518,-0.5139874508628995],[0.09637870613483526,-0.755053905865219]],"imag":[[0.7985012263070589,-0.253197811189226],[-0.56480383872574,-0.31874969490514127]]},{"name":"u","qubits":[1],"real":[[0.9998626409064755,0.0],[0.0,0.9998626409064755]],"imag":[[-0.01657405561497864,0.0],[0.0,0.01657405561497864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9649640888604275,0.0],[0.0,0.9649640888604275]],"imag":[[-0.26238198720522915,0.0],[0.0,0.26238198720522915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.030623861995746404,0.04181850566697107],[-0.276486781362914,-0.7147606544239641]],"imag":[[-0.9234686648581627,0.38015656864682656],[-0.2642401631719223,-0.5855334343877205]]},{"name":"u","qubits":[1],"real":[[0.6200927880781196,-0.7845284788798328],[0.7845284788798328,0.6200927880781196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9910621042302991,0.13340129519090815],[-0.13340129519090815,0.9910621042302991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12116978263105563,0.43426343813354795],[0.5188363766938537,-0.7333561942294476]],"imag":[[-0.7815144770254819,-0.43124038804031356],[-0.3245948554674326,-0.29603325220077903]]},{"name":"u","qubits":[1],"real":[[0.7197879434869108,0.0],[0.0,0.7197879434869108]],"imag":[[-0.6941940048796761,0.0],[0.0,0.6941940048796761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7422528433152576,0.0],[0.0,0.7422528433152576]],"imag":[[0.6701199270208397,0.0],[0.0,-0.6701199270208397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7081712866125163,-0.7055271502498119],[0.43635775689276207,-0.46436659250310486]],"imag":[[-0.025645069511223032,0.008197529366661058],[0.554461601219467,-0.5352830172345442]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112868,0.38268343236508967],[-0.38268343236508967,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.38268343236508984],[-0.38268343236508984,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15197091510693592,-1.8362245433597078e-16],[3.795983496137143e-16,-0.9447629590060095]],"imag":[[0.9883849659730567,5.265346092284853e-16],[-4.0848622182676357e-16,0.3277544069729797]]},{"name":"u","qubits":[1],"real":[[0.9001596525405661,0.0],[0.0,0.9001596525405661]],"imag":[[-0.43556009911153176,0.0],[0.0,0.43556009911153176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5672991398785039,0.0],[0.0,0.5672991398785039]],"imag":[[-0.8235118007005787,0.0],[0.0,0.8235118007005787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[1.0,0.0],[0.0,-0.4906608509227779]],"imag":[[0.0,0.0],[0.0,-0.8713506351473761]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3492860824932337,0.08775864370255201],[-0.11204933472698865,0.4945651162121615]],"imag":[[-0.9197297589203516,-0.1561884233492673],[-0.139790377780735,0.8504757155223243]]},{"name":"u","qubits":[1],"real":[[0.9852737158838054,0.0],[0.0,0.9852737158838054]],"imag":[[0.17098451622447677,0.0],[0.0,-0.17098451622447677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6549697229742355,0.0],[0.0,0.6549697229742355]],"imag":[[0.7556551210618857,0.0],[0.0,-0.7556551210618857]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27072618824476535,-0.01974290879636978],[0.5715099709282324,-0.6657935552986116]],"imag":[[0.7565194601672953,0.5949755078479297],[-0.1666192981507682,0.44981474446286285]]},{"name":"u","qubits":[2],"real":[[0.9849618655666375,0.0],[0.0,0.9849618655666375]],"imag":[[0.1727718824910155,0.0],[0.0,-0.1727718824910155]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6527886748201706,0.0],[0.0,0.6527886748201706]],"imag":[[0.757540062324446,0.0],[0.0,-0.757540062324446]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9898311370762594,0.0],[0.0,0.9898311370762594]],"imag":[[-0.14224739039546402,0.0],[0.0,0.14224739039546402]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9858826585759316,0.0],[0.0,0.9858826585759316]],"imag":[[0.16743770041198314,0.0],[0.0,-0.16743770041198314]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9248853309894296,-0.29539594413485787],[0.31788563262195974,-0.6044636727524064]],"imag":[[0.19499041494163655,-0.13894998665036673],[0.07426026645520142,-0.7266758601475698]]},{"name":"u","qubits":[1],"real":[[0.968254205795908,0.0],[0.0,0.968254205795908]],"imag":[[0.24996758381545256,0.0],[0.0,-0.24996758381545256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5228207229271197,0.0],[0.0,0.5228207229271197]],"imag":[[0.8524426618124904,0.0],[0.0,-0.8524426618124904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.37482440436996156,0.6037738826628011],[0.5357074004209029,-0.7581281349789302]],"imag":[[0.6788963592112552,0.1845629918285132],[0.3341017516755704,0.16320334437432119]]},{"name":"u","qubits":[1],"real":[[0.9068607141904926,0.0],[0.0,0.9068607141904926]],"imag":[[-0.4214304747617448,0.0],[0.0,0.4214304747617448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9341250798866116,0.0],[0.0,0.9341250798866116]],"imag":[[-0.3569458434088166,0.0],[0.0,0.3569458434088166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6025217223504165,-0.18948393309597264],[0.574309512615618,-0.47491023580551933]],"imag":[[-0.5082721408998689,-0.5854253530377997],[0.2208972353837021,-0.62915281374734]]},{"name":"u","qubits":[3],"real":[[0.9940346208598704,0.0],[0.0,0.9940346208598704]],"imag":[[-0.10906499223845309,0.0],[0.0,0.10906499223845309]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9626675589976629,0.0],[0.0,0.9626675589976629]],"imag":[[0.27068648073644397,0.0],[0.0,-0.27068648073644397]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8721130050998095,0.0],[0.0,0.8721130050998095]],"imag":[[0.489304512891287,0.0],[0.0,-0.489304512891287]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9433276788880538,0.0],[0.0,0.9433276788880538]],"imag":[[-0.3318627581451056,0.0],[0.0,0.3318627581451056]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8921071559594358,0.0],[0.0,0.8921071559594358]],"imag":[[0.4518238841473155,0.0],[0.0,-0.4518238841473155]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9503027519065739,0.0],[0.0,0.9503027519065739]],"imag":[[-0.3113272871413502,0.0],[0.0,0.3113272871413502]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5358254683149635,0.5456626780039763],[-0.6398633547574436,-0.25677651676873126]],"imag":[[0.5446561697607579,0.344228072765891],[0.08255671677786183,-0.7196006504927067]]},{"name":"u","qubits":[1],"real":[[0.8950372682018946,0.0],[0.0,0.8950372682018946]],"imag":[[-0.44599135477012314,0.0],[0.0,0.44599135477012314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8198660545360279,0.0],[0.0,0.8198660545360279]],"imag":[[0.5725553707891726,0.0],[0.0,-0.5725553707891726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4615361395580975,0.35708914544051573],[-0.3551347497220905,0.45078039218532784]],"imag":[[0.7993155179709904,0.1434100304063062],[0.14818368382653896,-0.8054302846358996]]},{"name":"u","qubits":[1],"real":[[0.9806811696532605,0.0],[0.0,0.9806811696532605]],"imag":[[-0.19561299416836522,0.0],[0.0,0.19561299416836522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.751173612594878,0.0],[0.0,0.751173612594878]],"imag":[[-0.6601046915006438,0.0],[0.0,0.6601046915006438]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3162723692817351,0.4906737440515365],[0.5646965089253472,-0.1627212560936076]],"imag":[[-0.7612530298355581,-0.282320544582833],[-0.03979278581131838,-0.8081189144056821]]},{"name":"u","qubits":[2],"real":[[0.7351551926271096,0.0],[0.0,0.7351551926271096]],"imag":[[0.6778988440419392,0.0],[0.0,-0.6778988440419392]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9975057474867501,0.0],[0.0,0.9975057474867501]],"imag":[[-0.07058529401298745,0.0],[0.0,0.07058529401298745]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8025897445185496,0.0],[0.0,0.8025897445185496]],"imag":[[-0.5965313922951996,0.0],[0.0,0.5965313922951996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993846076188392,0.0],[0.0,0.9993846076188392]],"imag":[[-0.0350771443327244,0.0],[0.0,0.0350771443327244]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.00793529703135782,0.8928398809384761],[-0.2613391806192654,0.012630222198736484]],"imag":[[-0.009849212622603146,0.4501965915880606],[0.9651641605162254,0.0006733613232618658]]},{"name":"u","qubits":[1],"real":[[0.9977877108409904,0.0],[0.0,0.9977877108409904]],"imag":[[0.06648070467960004,0.0],[0.0,-0.06648070467960004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6834413872695861,0.0],[0.0,0.6834413872695861]],"imag":[[-0.7300053905054562,0.0],[0.0,0.7300053905054562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0949868153316249,-0.6372390436251938],[-0.09367139317847921,0.6530907453761217]],"imag":[[0.709649024957811,-0.28513534956092756],[0.691810260396293,0.29342241225659305]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9521867707331219,2.196436434993363e-16],[7.173225905120989e-17,-0.8800269265053653]],"imag":[[-0.3055165357895209,-4.5073815741064404e-17],[8.473744541516709e-17,-0.4749237924399243]]},{"name":"u","qubits":[1],"real":[[0.9403303990582367,0.0],[0.0,0.9403303990582367]],"imag":[[-0.34026275230618075,0.0],[0.0,0.34026275230618075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9598776574295167,0.0],[0.0,0.9598776574295167]],"imag":[[0.28041911983248113,0.0],[0.0,-0.28041911983248113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[1.0,0.0],[0.0,-0.07098566951545182]],"imag":[[0.0,0.0],[0.0,0.997477335443489]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112868,0.38268343236508956],[-0.38268343236508956,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112866,0.38268343236508995],[-0.38268343236508995,0.9238795325112866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.715150512648727,-0.5185355182855126],[-0.23885220145912106,-0.5398377399531292]],"imag":[[0.4390434235301377,-0.16407782540482127],[-0.4886207551581611,-0.6424753676282837]]},{"name":"u","qubits":[1],"real":[[0.8086028025857798,0.0],[0.0,0.8086028025857798]],"imag":[[0.588354916398616,0.0],[0.0,-0.588354916398616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7732264300925523,0.0],[0.0,0.7732264300925523]],"imag":[[-0.6341300243690778,0.0],[0.0,0.6341300243690778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.837764312995291,-0.46718218120270316],[-0.17351318155066475,-0.09577502563037166]],"imag":[[0.27090201935627906,-0.08064652098450183],[-0.44119862602730886,0.8752508741413989]]},{"name":"u","qubits":[1],"real":[[0.8229170966296727,-0.5681614665520619],[0.5681614665520619,0.8229170966296727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8819072540948897,0.4714229472297798],[-0.4714229472297798,0.8819072540948897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13617661422867264,-0.17286071276413856],[0.3501978580251592,0.772315727536185]],"imag":[[-0.8724620142051277,0.4363314537012207],[-0.312453874581412,-0.4280916414669953]]},{"name":"u","qubits":[1],"real":[[0.5170213118941243,0.0],[0.0,0.5170213118941243]],"imag":[[-0.8559725247034969,0.0],[0.0,0.8559725247034969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8785230417257615,0.0],[0.0,0.8785230417257615]],"imag":[[-0.47769997399719,0.0],[0.0,0.47769997399719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8389884669617251,-0.1445314651791546],[-0.0812276286981312,0.9132932842877397]],"imag":[[0.4411268625208821,-0.28392974314232],[0.30807063443920707,0.25375171606753155]]},{"name":"u","qubits":[2],"real":[[0.9969751070678944,0.0],[0.0,0.9969751070678944]],"imag":[[-0.07772152782183706,0.0],[0.0,0.07772152782183706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996330364137823,0.0],[0.0,0.9996330364137823]],"imag":[[0.02708860480279025,0.0],[0.0,-0.02708860480279025]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9377552213473068,0.0],[0.0,0.9377552213473068]],"imag":[[-0.34729691164170123,0.0],[0.0,0.34729691164170123]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6728593318650725,0.0],[0.0,0.6728593318650725]],"imag":[[0.7397704505602317,0.0],[0.0,-0.7397704505602317]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.40456085311128076,-0.6960948703810456],[0.057960859786167565,0.3354564517054665]],"imag":[[0.11971922406975166,-0.5809042562653547],[0.9047863627679508,-0.25587329968398176]]},{"name":"u","qubits":[1],"real":[[0.9022912211027428,0.0],[0.0,0.9022912211027428]],"imag":[[-0.43112707212714113,0.0],[0.0,0.43112707212714113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9436563345647864,0.0],[0.0,0.9436563345647864]],"imag":[[-0.33092706482811585,0.0],[0.0,0.33092706482811585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6043350895529862,0.2412908625544962],[0.6222644616356958,-0.10185931670086312]],"imag":[[-0.4880164209434206,-0.581719685133884],[0.09698459779673875,-0.770068573035334]]},{"name":"u","qubits":[1],"real":[[0.8165708487626656,-0.5772452242773601],[0.5772452242773601,0.8165708487626656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9234571868542678,0.3837014777756296],[-0.3837014777756296,0.9234571868542678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19844214299043078,0.221702879268603],[0.21467130507684856,0.2612563696911741]],"imag":[[-0.9496475969082503,-0.09817326976199804],[0.11272261684486073,-0.9343205829500053]]},{"name":"u","qubits":[1],"real":[[0.9980786417438962,0.0],[0.0,0.9980786417438962]],"imag":[[0.061959865192391196,0.0],[0.0,-0.061959865192391196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6487932477804608,0.0],[0.0,0.6487932477804608]],"imag":[[0.760964730874225,0.0],[0.0,-0.760964730874225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11814140651005745,0.29194954348308266],[0.03496924441802478,0.9431723572349635]],"imag":[[0.9478716042433727,0.048450944231668416],[-0.293869327902306,0.1511419022340325]]},{"name":"u","qubits":[3],"real":[[0.7605561366413329,-0.6492721794572828],[0.6492721794572828,0.7605561366413329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999588788430668,0.009068661583545114],[-0.009068661583545114,0.9999588788430668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999706569691234,0.007660626654512009],[-0.007660626654512009,0.9999706569691234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998806514730904,0.01544936276188869],[-0.01544936276188869,0.9998806514730904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998806514730904,-0.01544936276188869],[0.01544936276188869,0.9998806514730904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999706569691234,-0.007660626654512009],[0.007660626654512009,0.9999706569691234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999588788430668,-0.009068661583545114],[0.009068661583545114,0.9999588788430668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7605561366413329,0.6492721794572828],[-0.6492721794572828,0.7605561366413329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.06464330838641916,-0.8679233477990039],[0.6147691441695432,0.12766633072986142]],"imag":[[-0.17268454352569132,-0.4612053267835829],[-0.7668508267487417,0.13304141043220977]]},{"name":"u","qubits":[1],"real":[[0.9993192558716688,0.0],[0.0,0.9993192558716688]],"imag":[[0.036892070206130785,0.0],[0.0,-0.036892070206130785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2283193353085439,0.0],[0.0,0.2283193353085439]],"imag":[[-0.9735862987554132,0.0],[0.0,0.9735862987554132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06298872440189318,0.5044162298364778],[0.1395025529944709,-0.710034055085561]],"imag":[[0.8519453805134137,-0.12564137971874875],[0.500759949405004,0.4750054224939722]]},{"name":"u","qubits":[1],"real":[[0.6512390599156814,-0.7588726420422202],[0.7588726420422202,0.6512390599156814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9460343479538912,0.32406637050372233],[-0.32406637050372233,0.9460343479538912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.567759294339722,0.7660926080869591],[0.7875816373167628,0.5425456077319675]],"imag":[[0.19052487092362455,0.2333490370344783],[-0.14513725163390917,0.2535638110621334]]},{"name":"u","qubits":[1],"real":[[0.9892446265821381,0.0],[0.0,0.9892446265821381]],"imag":[[-0.1462705328436533,0.0],[0.0,0.1462705328436533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7986300250274628,0.0],[0.0,0.7986300250274628]],"imag":[[-0.601822301950197,0.0],[0.0,0.601822301950197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2348855061817221,-0.1175860626583137],[-0.20039307512213544,0.2080659779231722]],"imag":[[-0.7769138160067007,-0.5721951060190729],[-0.5487042344713196,0.7845220375153343]]},{"name":"u","qubits":[2],"real":[[0.9999726365571578,0.0],[0.0,0.9999726365571578]],"imag":[[0.007397711600638027,0.0],[0.0,-0.007397711600638027]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9033249796145685,0.0],[0.0,0.9033249796145685]],"imag":[[-0.4289568523806788,0.0],[0.0,0.4289568523806788]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9581220097508342,0.0],[0.0,0.9581220097508342]],"imag":[[-0.28636028780370787,0.0],[0.0,0.28636028780370787]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6767057541943686,0.0],[0.0,0.6767057541943686]],"imag":[[0.7362535719711183,0.0],[0.0,-0.7362535719711183]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6683728217625499,-0.49563058635764995],[-0.16822601939851817,0.7926085490890954]],"imag":[[-0.43400871501482097,0.3453469679715216],[-0.5801846368335518,0.08280991178915867]]},{"name":"u","qubits":[1],"real":[[0.7410714208343491,0.0],[0.0,0.7410714208343491]],"imag":[[-0.6714262053439374,0.0],[0.0,0.6714262053439374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8084657994469023,0.0],[0.0,0.8084657994469023]],"imag":[[-0.588543159950637,0.0],[0.0,0.588543159950637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7565837782280855,-0.635407541486007],[0.1836285261419798,-0.1328624069262771]],"imag":[[-0.07479071588030488,-0.13507254185412748],[0.6231114665348014,-0.7485721377967056]]},{"name":"u","qubits":[1],"real":[[0.45668312466295247,-0.8896294305204174],[0.8896294305204174,0.45668312466295247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9831147735510887,0.18299000526146655],[-0.18299000526146655,0.9831147735510887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8029979857053158,0.11166491698595858],[0.13783575473467807,0.8175144761745163]],"imag":[[-0.21858374435698794,0.5430896132044905],[0.5370443988841199,-0.1557392037639271]]},{"name":"u","qubits":[1],"real":[[0.7728648412634854,0.0],[0.0,0.7728648412634854]],"imag":[[-0.6345706715085149,0.0],[0.0,0.6345706715085149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6707888688687277,0.0],[0.0,0.6707888688687277]],"imag":[[0.7416483623671078,0.0],[0.0,-0.7416483623671078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9272396185574052,-0.32543653300629394],[0.2974891064622687,-0.8048094047014246]],"imag":[[-0.18399703017150185,-0.021513847875920054],[-0.13368625285296107,0.4958931734139458]]},{"name":"u","qubits":[2],"real":[[0.7071067811865475,-0.7071067811865476],[0.7071067811865476,0.7071067811865475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8479533040347241,-0.46097771600858145],[0.03835135307057195,0.39438113174745926]],"imag":[[-0.2227546223818929,0.1373139385772849],[-0.4794629767789701,0.7830121011437171]]},{"name":"u","qubits":[1],"real":[[0.9491343581634011,0.0],[0.0,0.9491343581634011]],"imag":[[0.314871354927292,0.0],[0.0,-0.314871354927292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8684596326808678,0.0],[0.0,0.8684596326808678]],"imag":[[0.49575988785279124,0.0],[0.0,-0.49575988785279124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5636008502213892,0.2609749582022839],[-0.24231006761579882,0.6666985908523045]],"imag":[[0.7559606896187955,0.2068080960023534],[-0.22839296949080856,-0.6668099216229081]]},{"name":"u","qubits":[1],"real":[[0.6199469858256217,-0.7846436992455407],[0.7846436992455407,0.6199469858256217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9329686056364905,0.359957748766022],[-0.359957748766022,0.9329686056364905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0233595853454693,-0.7164235655808375],[-0.6538967658732868,-0.3291400315377822]],"imag":[[0.3310329653400691,-0.6136845935096359],[-0.6799194990666939,0.04237138195361944]]},{"name":"u","qubits":[1],"real":[[0.786018243944105,0.0],[0.0,0.786018243944105]],"imag":[[0.6182033000454021,0.0],[0.0,-0.6182033000454021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6390254631022777,0.0],[0.0,0.6390254631022777]],"imag":[[-0.7691855806675783,0.0],[0.0,0.7691855806675783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7836433603386002,0.12460044588574909],[-0.37847100637374215,0.6326512867968455]],"imag":[[0.19001626666353186,0.578162287844471],[-0.454484982738624,-0.4999554451286789]]},{"name":"u","qubits":[2],"real":[[0.945568667761752,0.0],[0.0,0.945568667761752]],"imag":[[-0.3254226398812251,0.0],[0.0,0.3254226398812251]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886710888439124,0.0],[0.0,0.9886710888439124]],"imag":[[0.15009822811809814,0.0],[0.0,-0.15009822811809814]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9799354397666287,0.0],[0.0,0.9799354397666287]],"imag":[[0.1993151622164858,0.0],[0.0,-0.1993151622164858]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.780323289500835,0.0],[0.0,0.780323289500835]],"imag":[[0.6253763377859736,0.0],[0.0,-0.6253763377859736]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.056287990350093915,-0.7774458222916503],[-0.8303882098941702,-0.3801498699002586]],"imag":[[-0.4917989112347542,0.38799933821067073],[0.25577512373061984,-0.3170498121181564]]},{"name":"u","qubits":[1],"real":[[0.7808830727240079,0.0],[0.0,0.7808830727240079]],"imag":[[-0.6246772180359322,0.0],[0.0,0.6246772180359322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9429543854150199,0.0],[0.0,0.9429543854150199]],"imag":[[-0.3329219533563116,0.0],[0.0,0.3329219533563116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8476864142639866,-0.478640965158939],[0.08320701328884458,-0.5245473603269106]],"imag":[[-0.19077011328541646,0.12624315197686542],[0.4879662897054311,-0.6926872020073243]]},{"name":"u","qubits":[1],"real":[[0.9134517656642772,-0.4069470135101305],[0.4069470135101305,0.9134517656642772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9134517656642772,0.4069470135101305],[-0.4069470135101305,0.9134517656642772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9630523895142936,-0.08484804043326455],[-0.17403188020194443,-0.5269812261644699]],"imag":[[0.04793847226484995,-0.2510633544792168],[-0.19986220903687058,0.807501572346748]]},{"name":"u","qubits":[1],"real":[[0.9999999696763897,0.0],[0.0,0.9999999696763897]],"imag":[[-0.0002462665621184585,0.0],[0.0,0.0002462665621184585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4902796821215331,0.0],[0.0,0.4902796821215331]],"imag":[[-0.8715651629676398,0.0],[0.0,0.8715651629676398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0004749224812339303,0.2481529408449957],[-0.2100012317332252,-0.2830175373544346]],"imag":[[-0.9642446663170681,-0.09301675052216497],[-0.16165234485849836,0.9217749593160516]]},{"name":"u","qubits":[3],"real":[[0.9904519935821965,0.0],[0.0,0.9904519935821965]],"imag":[[0.13785807342717607,0.0],[0.0,-0.13785807342717607]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962329988159794,0.0],[0.0,0.9962329988159794]],"imag":[[-0.08671684997808037,0.0],[0.0,0.08671684997808037]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9891976116501296,0.0],[0.0,0.9891976116501296]],"imag":[[-0.14658814790316177,0.0],[0.0,0.14658814790316177]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8023058745030948,0.0],[0.0,0.8023058745030948]],"imag":[[0.5969131291384235,0.0],[0.0,-0.5969131291384235]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9872076647232468,0.0],[0.0,0.9872076647232468]],"imag":[[0.15943972752006788,0.0],[0.0,-0.15943972752006788]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9874248841441566,0.0],[0.0,0.9874248841441566]],"imag":[[-0.1580888932622997,0.0],[0.0,0.1580888932622997]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[-0.3826834323650898,0.0],[0.0,0.3826834323650898]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9244022504156774,0.0],[0.0,0.9244022504156774]],"imag":[[-0.38141903390684556,0.0],[0.0,0.38141903390684556]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4677082122433088,-0.11157789208181257],[-0.24003769504565614,-0.8213820786005821]],"imag":[[0.8290664551489142,-0.28539133684392326],[0.19047242872434494,0.48107550322876075]]},{"name":"u","qubits":[1],"real":[[0.759166308584627,0.0],[0.0,0.759166308584627]],"imag":[[-0.650896701412744,0.0],[0.0,0.650896701412744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8351189440627605,0.0],[0.0,0.8351189440627605]],"imag":[[-0.5500694040459801,0.0],[0.0,0.5500694040459801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9407355907697337,-0.30503134402970966],[0.24579323041742068,-0.8799850317155226]],"imag":[[-0.14532276873268563,0.029218492541806],[0.18298505137839938,-0.36294421445952835]]},{"name":"u","qubits":[1],"real":[[0.906942030980868,-0.42125544796512515],[0.42125544796512515,0.906942030980868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.906942030980868,0.42125544796512515],[-0.42125544796512515,0.906942030980868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3392421165820422,0.5469984894070101],[0.2260566839578019,0.3567089982510009]],"imag":[[-0.18274683118136845,0.7431763146229524],[0.8946601352849625,-0.14574055213516546]]},{"name":"u","qubits":[1],"real":[[0.9980897469424691,0.0],[0.0,0.9980897469424691]],"imag":[[0.06178071744742015,0.0],[0.0,-0.06178071744742015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9584582070048044,0.0],[0.0,0.9584582070048044]],"imag":[[0.28523300199159185,0.0],[0.0,-0.28523300199159185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11380190999737083,-0.294349976212559],[0.38533236972037155,-0.6766610999289003]],"imag":[[0.9157333166981831,0.24867591253187635],[0.0007634235903880137,-0.6274138489650318]]},{"name":"u","qubits":[2],"real":[[0.9965287763146312,0.0],[0.0,0.9965287763146312]],"imag":[[0.08324901186719157,0.0],[0.0,-0.08324901186719157]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9529914463099177,0.0],[0.0,0.9529914463099177]],"imag":[[0.30299720008629,0.0],[0.0,-0.30299720008629]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8363580091638163,0.0],[0.0,0.8363580091638163]],"imag":[[0.5481836193352897,0.0],[0.0,-0.5481836193352897]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.983116519290959,0.0],[0.0,0.983116519290959]],"imag":[[0.18298062601606044,0.0],[0.0,-0.18298062601606044]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.36373053240146436,0.29800847306018935],[-0.04660945356945989,0.5541061892131339]],"imag":[[0.5994935668643157,-0.6476870487137925],[-0.7114317408755421,-0.42971940611106985]]},{"name":"u","qubits":[1],"real":[[0.9131157641215117,0.0],[0.0,0.9131157641215117]],"imag":[[0.4077003817913195,0.0],[0.0,-0.4077003817913195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6803125398565261,0.0],[0.0,0.6803125398565261]],"imag":[[0.7329221296385876,0.0],[0.0,-0.7329221296385876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08464758818475637,0.35884902256510476],[-0.6195386686424683,-0.6607394055631673]],"imag":[[-0.7739310901696935,0.5148716660366184],[-0.10018628419086173,0.41177419109601554]]},{"name":"u","qubits":[1],"real":[[0.8592900803691951,-0.511488570526363],[0.511488570526363,0.8592900803691951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9195208499199464,0.3930412275607984],[-0.3930412275607984,0.9195208499199464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8317400805321891,-0.2971415968792681],[0.1655106457479807,-0.8813679349704494]],"imag":[[0.29187952066613304,-0.3670444867533827],[-0.44229063973376387,-0.0132581806410174]]},{"name":"u","qubits":[1],"real":[[0.9407012245470903,0.0],[0.0,0.9407012245470903]],"imag":[[0.33923620994169384,0.0],[0.0,-0.33923620994169384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9072812629197338,0.0],[0.0,0.9072812629197338]],"imag":[[0.42052432742324536,0.0],[0.0,-0.42052432742324536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5444756753196938,0.43947438434750163],[-0.22608031172163903,0.717723138125624]],"imag":[[0.6567403297120515,0.2812483667814863],[-0.47024043952718014,-0.4611237563650754]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6208580566816603,-0.08613917407469142],[-0.11914744497725051,0.9560401743455086]],"imag":[[-0.7745998286778292,-0.08432331561009747],[0.018282921570229906,-0.26731405906098454]]},{"name":"u","qubits":[1],"real":[[0.9982253555283672,0.0],[0.0,0.9982253555283672]],"imag":[[0.059549471704329976,0.0],[0.0,-0.059549471704329976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8775227803011844,0.0],[0.0,0.8775227803011844]],"imag":[[0.47953495185698325,0.0],[0.0,-0.47953495185698325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11868710442225705,-0.057627579909956664],[-0.04741658524319673,0.5746871066778868]],"imag":[[0.991233375788495,-0.0069877035230247325],[0.03348780988178819,0.8163118052872904]]},{"name":"u","qubits":[1],"real":[[0.6827889480761853,-0.7306156666709361],[0.7306156666709361,0.6827889480761853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7649024341176,0.6441461528884347],[-0.6441461528884347,0.7649024341176]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35327652119782865,-0.0928168880975222],[-0.04948300731655373,-0.07536012654319066]],"imag":[[0.920611963779396,-0.1380374478194104],[0.15881040174848207,0.9831843873916987]]},{"name":"u","qubits":[1],"real":[[0.9844102898322694,0.0],[0.0,0.9844102898322694]],"imag":[[0.1758874107841355,0.0],[0.0,-0.1758874107841355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.907969256628487,0.0],[0.0,0.907969256628487]],"imag":[[0.4190367871888011,0.0],[0.0,-0.4190367871888011]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2752493838484762,-0.07922218492201796],[-0.46784072372868524,-0.7780680015963388]],"imag":[[0.745670916872069,-0.6016115905120045],[-0.3864423859299368,-0.16247314999616774]]},{"name":"u","qubits":[2],"real":[[0.8871419081775338,0.0],[0.0,0.8871419081775338]],"imag":[[-0.4614967332009234,0.0],[0.0,0.4614967332009234]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.949209866827922,0.0],[0.0,0.949209866827922]],"imag":[[0.31464365354559226,0.0],[0.0,-0.31464365354559226]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8896717755460878,0.0],[0.0,0.8896717755460878]],"imag":[[0.4566006261457288,0.0],[0.0,-0.4566006261457288]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985962136733101,0.0],[0.0,0.9985962136733101]],"imag":[[0.05296793404814684,0.0],[0.0,-0.05296793404814684]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22538439469179442,0.03828281327334775],[-0.4762368862879032,0.41968592639450797]],"imag":[[0.727320088227896,0.6471026117220182],[-0.4397792537494028,0.6353395622002492]]},{"name":"u","qubits":[1],"real":[[0.9772977960677302,0.0],[0.0,0.9772977960677302]],"imag":[[-0.21187028531900676,0.0],[0.0,0.21187028531900676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7626709257762319,0.0],[0.0,0.7626709257762319]],"imag":[[0.6467867183049026,0.0],[0.0,-0.6467867183049026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3987832048831348,0.003338859008399239],[0.22590848200020605,-0.9537932675324596]],"imag":[[-0.8765106634688554,-0.2696105790747923],[-0.14719500701071814,0.13257975139979206]]},{"name":"u","qubits":[1],"real":[[0.8930040362255273,-0.4500486543529679],[0.4500486543529679,0.8930040362255273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9238540897462161,0.3827448508591468],[-0.3827448508591468,0.9238540897462161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21460792992344474,0.19704076024231315],[0.03938879877810924,0.8782814830446241]],"imag":[[0.9507295023455165,0.10598013298232771],[-0.22023935232977357,0.4225692685905057]]},{"name":"u","qubits":[1],"real":[[0.9121421338557096,0.0],[0.0,0.9121421338557096]],"imag":[[-0.4098740387547773,0.0],[0.0,0.4098740387547773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9143488288923871,0.0],[0.0,0.9143488288923871]],"imag":[[-0.4049274244887843,0.0],[0.0,0.4049274244887843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7399665166963612,0.1078243714919551],[-0.021530299246490515,-0.1443955922095162]],"imag":[[-0.6571151867420751,0.09498994911856129],[0.142076147665745,0.9790305038298251]]}]}

==> anc/matched_benchmark/results/main_n3_i2_result.json <==
{
  "case": "main_n3_i2",
  "n": 3,
  "generator": 2,
  "M": 12,
  "data_qubits": 4,
  "ancillas": 0,
  "a": 0.02209708691207961,
  "c": 0.03608439182435161,
  "l": 0.2677861589595422,
  "target_sha256": "71f9a1725001871a1855bf6724e0abfbe1da3a3e342c6a54a6b1a7779174eff6",
  "target_unitarity_defect": 7.993043384500727e-16,
  "structured": {
    "raw": {
      "cx": 214,
      "one_qubit": 246,
      "total": 460
    },
    "optimized": {
      "cx": 202,
      "one_qubit": 215,
      "total": 417
    },
    "depth": 360,
    "timing_samples": [
      {
        "construction_s": 0.0029735960000039086,
        "optimization_s": 0.0016932890000020961,
        "total_s": 0.004666885000006005
      },
      {
        "construction_s": 0.0029780909999885807,
        "optimization_s": 0.0018196200000488716,
        "total_s": 0.004797711000037452
      },
      {
        "construction_s": 0.0029906320000350206,
        "optimization_s": 0.001820239999972273,
        "total_s": 0.0048108720000072935
      }
    ],
    "median_construction_s": 0.0029780909999885807,
    "median_optimization_s": 0.0018196200000488716,
    "median_total_s": 0.004797711000037452,
    "validation_s": 0.003871893999985332,
    "phase_aligned_op_error": 2.1197491746185806e-15,
    "phase_aligned_fro_error": 3.940124158210501e-15,
    "alignment_phase": 1.1496541908205195e-16,
    "ordinary_op_error": 2.195318643766164e-15,
    "unitarity_defect": 2.0792215105489778e-15,
    "padding_leakage_op": 6.570331074298634e-16,
    "padding_action_error_op": 8.4057025487955e-16,
    "structure_checks": {
      "generator": 2,
      "reflection_count": 6,
      "core_reflections": 5,
      "spectator_reflections": 1,
      "active_coordinate_bound": 10,
      "actual_active_coordinates": 10,
      "rank_U_minus_I": 6,
      "block_off_pattern_error": 1.797058413745148e-16,
      "fixed_coordinate_error": 1.2432693116021407e-16,
      "unitarity_error": 1.111127418383622e-15,
      "reflection_product_error": 2.3154044907962854e-15,
      "normal_Schur_error": 1.360162207040317e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 168,
      "one_qubit": 232,
      "total": 400
    },
    "optimized": {
      "cx": 164,
      "one_qubit": 220,
      "total": 384
    },
    "depth": 317,
    "timing_samples": [
      {
        "construction_s": 0.006306988999995156,
        "optimization_s": 0.0016135879999978897,
        "total_s": 0.007920576999993045
      },
      {
        "construction_s": 0.006347851999976228,
        "optimization_s": 0.001628680000010263,
        "total_s": 0.007976531999986491
      },
      {
        "construction_s": 0.007093151999981728,
        "optimization_s": 0.0018878820000054475,
        "total_s": 0.008981033999987176
      }
    ],
    "median_construction_s": 0.006347851999976228,
    "median_optimization_s": 0.001628680000010263,
    "median_total_s": 0.007976531999986491,
    "validation_s": 0.003326745999970626,
    "phase_aligned_op_error": 1.259160815812487e-14,
    "phase_aligned_fro_error": 2.6557249475912766e-14,
    "alignment_phase": -5.434792933568391e-16,
    "ordinary_op_error": 1.2384422062219974e-14,
    "unitarity_defect": 5.9755858898436364e-15,
    "padding_leakage_op": 6.333018712418217e-15,
    "padding_action_error_op": 7.715709300841945e-15
  },
  "cx_reduction_fraction": -0.23170731707317072
}

==> anc/matched_benchmark/results/main_n3_i2_structured.json <==
{"num_qubits":4,"ancillas":0,"global_phase":-0.8816789454215384,"gates":[{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[2],"real":[[0.7170553749188046,0.0],[0.0,0.7170553749188046]],"imag":[[0.6970162044745104,-0.0],[-0.0,-0.6970162044745104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7170553749188047,0.0],[0.0,0.7170553749188047]],"imag":[[0.6970162044745104,-0.0],[-0.0,-0.6970162044745104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.713947640118668,0.0],[0.0,0.713947640118668]],"imag":[[0.7001990910940865,-0.0],[-0.0,-0.7001990910940865]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[-0.014169833310513531,-0.0],[-0.0,0.014169833310513531]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[-0.014169833310513531,-0.0],[-0.0,0.014169833310513531]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999527432333287,0.0],[0.0,0.9999527432333287]],"imag":[[-0.009721692246757244,-0.0],[-0.0,0.009721692246757244]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999527432333287,0.0],[0.0,0.9999527432333287]],"imag":[[-0.009721692246757244,-0.0],[-0.0,0.009721692246757244]]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[2],"real":[[0.6846127105255545,0.7289070150484582],[-0.7289070150484582,0.6846127105255545]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"u","qubits":[2],"real":[[0.6846127105255545,-0.7289070150484582],[0.7289070150484582,0.6846127105255545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999527432333287,0.0],[0.0,0.9999527432333287]],"imag":[[0.009721692246757244,0.0],[0.0,-0.009721692246757244]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999527432333287,0.0],[0.0,0.9999527432333287]],"imag":[[0.009721692246757244,0.0],[0.0,-0.009721692246757244]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[0.014169833310513531,0.0],[0.0,-0.014169833310513531]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998996028721845,0.0],[0.0,0.9998996028721845]],"imag":[[0.014169833310513531,0.0],[0.0,-0.014169833310513531]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.713947640118668,0.0],[0.0,0.713947640118668]],"imag":[[-0.7001990910940865,0.0],[0.0,0.7001990910940865]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7170553749188047,0.0],[0.0,0.7170553749188047]],"imag":[[-0.6970162044745104,0.0],[0.0,0.6970162044745104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.1502007201776478,0.0],[0.0,0.1502007201776478]],"imag":[[-0.9886555232527232,0.0],[0.0,0.9886555232527232]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8341125129873505,0.0],[0.0,0.8341125129873505]],"imag":[[-0.5515943397805375,-0.0],[-0.0,0.5515943397805375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9552453577099459,0.0],[0.0,0.9552453577099459]],"imag":[[-0.2958146490179238,-0.0],[-0.0,0.2958146490179238]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.16129368148836473,0.0],[0.0,0.16129368148836473]],"imag":[[0.9869064536783261,-0.0],[-0.0,-0.9869064536783261]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.984600342307538,0.0],[0.0,0.984600342307538]],"imag":[[-0.174820381900621,-0.0],[-0.0,0.174820381900621]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997005317252288,0.0],[0.0,0.9997005317252288]],"imag":[[0.024471347905151354,-0.0],[-0.0,-0.024471347905151354]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998914780625783,0.0],[0.0,0.9998914780625783]],"imag":[[0.014732009293800495,-0.0],[-0.0,-0.014732009293800495]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993748281895802,0.03535467127618307],[-0.03535467127618307,0.9993748281895802]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993748281895802,-0.03535467127618301],[0.03535467127618301,0.9993748281895802]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9609474850444799,0.27673079154060365],[-0.27673079154060365,0.9609474850444799]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999665492681422,-0.008179263094195822],[0.008179263094195822,0.9999665492681422]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.024755278764686788,0.9996935411281213],[-0.9996935411281213,0.024755278764686788]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6829512716372569,0.7304639351597406],[-0.7304639351597406,0.6829512716372569]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.2766285306776547,0.9605923842675754],[-0.9605923842675754,0.2766285306776547]],"imag":[[0.007522433237390469,0.02612164429062003],[0.02612164429062003,-0.007522433237390469]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9996304680719488,0.0],[0.0,0.9996304680719488]],"imag":[[0.027183217290392227,0.0],[0.0,-0.027183217290392227]]},{"name":"u","qubits":[2],"real":[[0.6829512716372569,-0.7304639351597406],[0.7304639351597406,0.6829512716372569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.024755278764686788,-0.9996935411281213],[0.9996935411281213,0.024755278764686788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999665492681422,0.008179263094195822],[-0.008179263094195822,0.9999665492681422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.2767307915406038,-0.9609474850444799],[0.9609474850444799,0.2767307915406038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9609474850444799,-0.27673079154060365],[0.27673079154060365,0.9609474850444799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993748281895802,0.03535467127618301],[-0.03535467127618301,0.9993748281895802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993748281895802,-0.03535467127618307],[0.03535467127618307,0.9993748281895802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998914780625783,0.0],[0.0,0.9998914780625783]],"imag":[[-0.014732009293800495,0.0],[0.0,0.014732009293800495]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997005317252288,0.0],[0.0,0.9997005317252288]],"imag":[[-0.024471347905151354,0.0],[0.0,0.024471347905151354]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.984600342307538,0.0],[0.0,0.984600342307538]],"imag":[[0.174820381900621,0.0],[0.0,-0.174820381900621]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.16129368148836473,0.0],[0.0,0.16129368148836473]],"imag":[[-0.9869064536783261,0.0],[0.0,0.9869064536783261]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9552453577099459,0.0],[0.0,0.9552453577099459]],"imag":[[0.2958146490179238,0.0],[0.0,-0.2958146490179238]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8341125129873505,0.0],[0.0,0.8341125129873505]],"imag":[[0.5515943397805375,0.0],[0.0,-0.5515943397805375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.79756352785618,0.0],[0.0,0.79756352785618]],"imag":[[-0.6032349617135967,0.0],[0.0,0.6032349617135967]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8978318608190368,0.0],[0.0,0.8978318608190368]],"imag":[[0.44033844903463265,-0.0],[-0.0,-0.44033844903463265]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9686286165970821,0.0],[0.0,0.9686286165970821]],"imag":[[0.24851278258717965,-0.0],[-0.0,-0.24851278258717965]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.88582064494175,0.0],[0.0,0.88582064494175]],"imag":[[0.464027784723051,-0.0],[-0.0,-0.464027784723051]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9366570286261944,0.0],[0.0,0.9366570286261944]],"imag":[[0.35024792751014044,-0.0],[-0.0,-0.35024792751014044]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9561545331027069,0.0],[0.0,0.9561545331027069]],"imag":[[0.29286261083850307,-0.0],[-0.0,-0.29286261083850307]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9728949997113411,0.0],[0.0,0.9728949997113411]],"imag":[[0.23124731249610156,-0.0],[-0.0,-0.23124731249610156]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9810674025137491,0.19366659940455733],[-0.19366659940455733,0.9810674025137491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9810674025137491,-0.19366659940455738],[0.19366659940455738,0.9810674025137491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8833724769799512,0.4686715981519528],[-0.4686715981519528,0.8833724769799512]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999903388876131,-0.004395694647791966],[0.004395694647791966,0.9999903388876131]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6641046296764109,0.7476396463821037],[-0.7476396463821037,0.6641046296764109]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6809004097002981,0.7323760182242223],[-0.7323760182242223,0.6809004097002981]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.46198179454285393,0.8707632461070293],[-0.8707632461070293,0.46198179454285393]],"imag":[[-0.0789042991558128,-0.14872223207995344],[-0.14872223207995344,0.0789042991558128]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9857260315421758,0.0],[0.0,0.9857260315421758]],"imag":[[-0.1683573305208702,0.0],[0.0,0.1683573305208702]]},{"name":"u","qubits":[2],"real":[[0.6809004097002981,-0.7323760182242223],[0.7323760182242223,0.6809004097002981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.6641046296764109,-0.7476396463821037],[0.7476396463821037,0.6641046296764109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999903388876131,0.004395694647791966],[-0.004395694647791966,0.9999903388876131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.468671598151953,-0.8833724769799511],[0.8833724769799511,0.468671598151953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8833724769799512,-0.4686715981519528],[0.4686715981519528,0.8833724769799512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9810674025137491,0.19366659940455738],[-0.19366659940455738,0.9810674025137491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9810674025137491,-0.19366659940455733],[0.19366659940455733,0.9810674025137491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9728949997113411,0.0],[0.0,0.9728949997113411]],"imag":[[-0.23124731249610156,0.0],[0.0,0.23124731249610156]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9561545331027069,0.0],[0.0,0.9561545331027069]],"imag":[[-0.29286261083850307,0.0],[0.0,0.29286261083850307]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9366570286261944,0.0],[0.0,0.9366570286261944]],"imag":[[-0.35024792751014044,0.0],[0.0,0.35024792751014044]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.88582064494175,0.0],[0.0,0.88582064494175]],"imag":[[-0.464027784723051,0.0],[0.0,0.464027784723051]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9686286165970821,0.0],[0.0,0.9686286165970821]],"imag":[[-0.24851278258717965,0.0],[0.0,0.24851278258717965]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8978318608190368,0.0],[0.0,0.8978318608190368]],"imag":[[-0.44033844903463265,0.0],[0.0,0.44033844903463265]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.6422978550562627,0.0],[0.0,0.6422978550562627]],"imag":[[0.7664551294042752,0.0],[0.0,-0.7664551294042752]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.928549582618747,0.0],[0.0,0.928549582618747]],"imag":[[-0.37120839513479603,-0.0],[-0.0,0.37120839513479603]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.740741341964374,0.0],[0.0,0.740741341964374]],"imag":[[-0.67179034252125,-0.0],[-0.0,0.67179034252125]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9106236060467916,0.0],[0.0,0.9106236060467916]],"imag":[[0.4132367942358687,-0.0],[-0.0,-0.4132367942358687]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9296447771621328,0.0],[0.0,0.9296447771621328]],"imag":[[0.3684570372447355,-0.0],[-0.0,-0.3684570372447355]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998770823640619,0.0],[0.0,0.998770823640619]],"imag":[[-0.049566539562890845,-0.0],[-0.0,0.049566539562890845]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[-0.0814185444445485,0.0],[0.0,-0.0814185444445485]],"imag":[[-0.9966799991073018,-0.0],[-0.0,0.9966799991073018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963487228900051,-0.08537694299666515],[0.08537694299666515,0.9963487228900051]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963487228900051,0.08537694299666518],[-0.08537694299666518,0.9963487228900051]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9611340077026852,0.2760822689659273],[-0.2760822689659273,0.9611340077026852]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999873079915389,0.005038239358655281],[-0.005038239358655281,0.9999873079915389]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.24355708397293377,0.9698865639066258],[-0.9698865639066258,0.24355708397293377]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.7302270463367488,0.6832045526768009],[-0.6832045526768009,0.7302270463367488]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.27123460408378613,0.9442576773478842],[-0.9442576773478842,0.27123460408378613]],"imag":[[-0.05150930775002181,-0.1793209957930307],[-0.1793209957930307,0.05150930775002181]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"u","qubits":[2],"real":[[0.7302270463367488,-0.6832045526768009],[0.6832045526768009,0.7302270463367488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.24355708397293377,-0.9698865639066258],[0.9698865639066258,0.24355708397293377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999873079915389,-0.005038239358655281],[0.005038239358655281,0.9999873079915389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.2760822689659274,-0.9611340077026852],[0.9611340077026852,0.2760822689659274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9611340077026852,-0.2760822689659273],[0.2760822689659273,0.9611340077026852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963487228900051,-0.08537694299666518],[0.08537694299666518,0.9963487228900051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963487228900051,0.08537694299666515],[-0.08537694299666515,0.9963487228900051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[-0.0814185444445485,0.0],[0.0,-0.0814185444445485]],"imag":[[0.9966799991073018,0.0],[0.0,-0.9966799991073018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998770823640619,0.0],[0.0,0.998770823640619]],"imag":[[0.049566539562890845,0.0],[0.0,-0.049566539562890845]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9296447771621328,0.0],[0.0,0.9296447771621328]],"imag":[[-0.3684570372447355,0.0],[0.0,0.3684570372447355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9106236060467916,0.0],[0.0,0.9106236060467916]],"imag":[[-0.4132367942358687,0.0],[0.0,0.4132367942358687]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.740741341964374,0.0],[0.0,0.740741341964374]],"imag":[[0.67179034252125,0.0],[0.0,-0.67179034252125]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.928549582618747,0.0],[0.0,0.928549582618747]],"imag":[[0.37120839513479603,0.0],[0.0,-0.37120839513479603]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.9998772276722879,0.0],[0.0,0.9998772276722879]],"imag":[[-0.015669383599221293,0.0],[0.0,0.015669383599221293]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.3657447487265449,0.0],[0.0,0.3657447487265449]],"imag":[[0.9307151974578242,-0.0],[-0.0,-0.9307151974578242]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9976951471061186,0.0],[0.0,0.9976951471061186]],"imag":[[0.06785568097735341,-0.0],[-0.0,-0.06785568097735341]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9276878899397951,0.0],[0.0,0.9276878899397951]],"imag":[[-0.3733566376255423,-0.0],[-0.0,0.3733566376255423]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9304986893277295,0.0],[0.0,0.9304986893277295]],"imag":[[-0.3662952213166007,-0.0],[-0.0,0.3662952213166007]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9976548345746474,0.0],[0.0,0.9976548345746474]],"imag":[[0.06844582565674089,-0.0],[-0.0,-0.06844582565674089]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9991845185425002,0.0],[0.0,0.9991845185425002]],"imag":[[0.04037694769286078,-0.0],[-0.0,-0.04037694769286078]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992355677142721,-0.03909322466535946],[0.03909322466535946,0.9992355677142721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992355677142721,0.03909322466535951],[-0.03909322466535951,0.9992355677142721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8773830719467507,0.47979052206278827],[-0.47979052206278827,0.8773830719467507]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999984635068393,-0.0017529928581005193],[0.0017529928581005193,0.9999984635068393]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.707286805671488,0.7069267108569478],[-0.7069267108569478,0.707286805671488]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.6892919095501732,0.7244837219901327],[-0.7244837219901327,0.6892919095501732]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.47185056933557684,0.8628634434952306],[-0.8628634434952306,0.47185056933557684]],"imag":[[-0.0869251705720199,-0.15895827382766312],[-0.15895827382766312,0.0869251705720199]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9834512097215372,0.0],[0.0,0.9834512097215372]],"imag":[[-0.1811731715714142,0.0],[0.0,0.1811731715714142]]},{"name":"u","qubits":[2],"real":[[0.6892919095501732,-0.7244837219901327],[0.7244837219901327,0.6892919095501732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.707286805671488,-0.7069267108569478],[0.7069267108569478,0.707286805671488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999984635068393,0.0017529928581005193],[-0.0017529928581005193,0.9999984635068393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[0],"real":[[0.4797905220627881,-0.8773830719467508],[0.8773830719467508,0.4797905220627881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8773830719467507,-0.47979052206278827],[0.47979052206278827,0.8773830719467507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992355677142721,-0.03909322466535951],[0.03909322466535951,0.9992355677142721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992355677142721,0.03909322466535946],[-0.03909322466535946,0.9992355677142721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9991845185425002,0.0],[0.0,0.9991845185425002]],"imag":[[-0.04037694769286078,0.0],[0.0,0.04037694769286078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9976548345746474,0.0],[0.0,0.9976548345746474]],"imag":[[-0.06844582565674089,0.0],[0.0,0.06844582565674089]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9304986893277295,0.0],[0.0,0.9304986893277295]],"imag":[[0.3662952213166007,0.0],[0.0,-0.3662952213166007]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9276878899397951,0.0],[0.0,0.9276878899397951]],"imag":[[0.3733566376255423,0.0],[0.0,-0.3733566376255423]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[1],"real":[[0.9976951471061186,0.0],[0.0,0.9976951471061186]],"imag":[[-0.06785568097735341,0.0],[0.0,0.06785568097735341]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.3657447487265449,0.0],[0.0,0.3657447487265449]],"imag":[[-0.9307151974578242,0.0],[0.0,0.9307151974578242]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[2],"real":[[0.9052985068224312,0.0],[0.0,0.9052985068224312]],"imag":[[0.42477595688206804,0.0],[0.0,-0.42477595688206804]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.1277471284914607,-0.12420552743830683],[0.12420552743830683,0.1277471284914607]],"imag":[[0.5649479747724322,-0.8056596327956896],[-0.8056596327956896,-0.5649479747724322]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9824412306509277,0.0],[0.0,0.9824412306509277]],"imag":[[-0.18657231390828222,0.0],[0.0,0.18657231390828222]]},{"name":"u","qubits":[0],"real":[[0.02010039523618231,-0.028289150683051056],[0.028289150683051056,0.02010039523618231]],"imag":[[-0.578862260946968,0.8146865537839354],[0.8146865537839354,0.578862260946968]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/main_n4_i1_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[-0.6582142233134789,0.26184595868780636],[0.15850299077237773,0.5992077805460743]],"imag":[[-0.6797688588850318,0.19001323279403196],[0.28203747381188005,0.7323125705701579]]},{"name":"u","qubits":[1],"real":[[0.9936567367003334,0.0],[0.0,0.9936567367003334]],"imag":[[0.11245572288702885,0.0],[0.0,-0.11245572288702885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8133445554675316,0.0],[0.0,0.8133445554675316]],"imag":[[0.5817822909743158,0.0],[0.0,-0.5817822909743158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15979737359682677,-0.6982669132768708],[0.048467190034945686,0.6934987210574606]],"imag":[[0.6969409306855202,-0.034080145973104714],[0.6974159949534234,-0.17413036887604993]]},{"name":"u","qubits":[1],"real":[[0.5100570480290634,-0.8601405744155299],[0.8601405744155299,0.5100570480290634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159735682949459,0.40123861003774813],[-0.40123861003774813,0.9159735682949459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.613719870475336,-0.14391928302971246],[-0.0997675444879516,-0.6936545212823593]],"imag":[[0.6916850034993811,0.35243015831510704],[-0.3673774810527214,0.6114929505617733]]},{"name":"u","qubits":[1],"real":[[0.9752816435912967,0.0],[0.0,0.9752816435912967]],"imag":[[-0.22096541737081613,0.0],[0.0,0.22096541737081613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5804490814253698,0.0],[0.0,0.5804490814253698]],"imag":[[0.8142965454135517,0.0],[0.0,-0.8142965454135517]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36007519644088304,-0.5491734268924949],[-0.5314206545228047,0.5149231827509441]],"imag":[[-0.7538469557374513,0.0216602730497559],[-0.14018811711407736,-0.657870424652303]]},{"name":"u","qubits":[2],"real":[[0.9598839685090794,0.0],[0.0,0.9598839685090794]],"imag":[[-0.2803975160361813,0.0],[0.0,0.2803975160361813]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9191879459414993,0.0],[0.0,0.9191879459414993]],"imag":[[0.3938191463550844,0.0],[0.0,-0.3938191463550844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9915255903940742,0.0],[0.0,0.9915255903940742]],"imag":[[0.1299115221744501,0.0],[0.0,-0.1299115221744501]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6917851448832191,0.0],[0.0,0.6917851448832191]],"imag":[[0.7221033951719821,0.0],[0.0,-0.7221033951719821]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2519244896394491,-0.5396641077339357],[-0.7975546600307265,0.04400555269812462]],"imag":[[-0.39782506593237404,0.6978767221075217],[-0.37706210721720274,-0.46882218686398286]]},{"name":"u","qubits":[1],"real":[[0.573130485421308,0.0],[0.0,0.573130485421308]],"imag":[[-0.8194641216555707,0.0],[0.0,0.8194641216555707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9172299956983913,0.0],[0.0,0.9172299956983913]],"imag":[[0.3983580487339613,0.0],[0.0,-0.3983580487339613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9327572336070102,-0.1069370685685808],[0.11610293279001019,-0.5644507028677809]],"imag":[[0.3406462429250611,-0.04988530545958057],[0.021075799685786243,-0.8169891821176279]]},{"name":"u","qubits":[1],"real":[[0.880294117149679,-0.47442835846065023],[0.47442835846065023,0.880294117149679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9438921999790059,0.3302537128009197],[-0.3302537128009197,0.9438921999790059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4888542435756717,0.6215394982092695],[0.5477118143493285,0.5326786211329432]],"imag":[[0.3548487383346604,0.4987910921479322],[-0.5788917600575466,0.28486766251638446]]},{"name":"u","qubits":[1],"real":[[0.8743345048249133,0.0],[0.0,0.8743345048249133]],"imag":[[-0.4853237823067954,0.0],[0.0,0.4853237823067954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8947262875863901,0.0],[0.0,0.8947262875863901]],"imag":[[-0.44661490156719635,0.0],[0.0,0.44661490156719635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7315761802044369,-0.4411363011294396],[0.48145752876138465,-0.8066596723367858]],"imag":[[-0.4559442213959245,-0.2496195572445914],[-0.15846074445151984,0.3039556110558905]]},{"name":"u","qubits":[2],"real":[[0.5903789654920054,-0.8071261841277294],[0.8071261841277294,0.5903789654920054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716156122468863,0.2365652173040413],[-0.2365652173040413,0.9716156122468863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9881853816435098,-0.15326334038533457],[0.15326334038533457,0.9881853816435098]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716155879149823,0.23656531723949606],[-0.23656531723949606,0.9716155879149823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.49837020457541487,-0.40055673318347396],[-0.01743099921613975,-0.03591888320086466]],"imag":[[0.561578306339327,0.525177349608582],[0.6602674498313836,-0.7499685918684135]]},{"name":"u","qubits":[1],"real":[[0.9261635931328983,0.0],[0.0,0.9261635931328983]],"imag":[[0.3771219945258554,0.0],[0.0,-0.3771219945258554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4264582828231122,0.0],[0.0,0.4264582828231122]],"imag":[[0.9045072321499494,0.0],[0.0,-0.9045072321499494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5334209115545663,0.5001870929422987],[-0.4093226539912082,-0.4145220293153949]],"imag":[[0.5464058209894802,-0.40830831727879335],[-0.49935736185091045,-0.6413023290984834]]},{"name":"u","qubits":[1],"real":[[0.644762901133576,-0.764382627564111],[0.764382627564111,0.644762901133576]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9108897676697754,0.41264976815030774],[-0.41264976815030774,0.9108897676697754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5594483857418134,-0.03711463853474643],[0.41116109852683125,-0.7135771781709845]],"imag":[[0.4484928133827645,0.6960561785095561],[0.5628661040541536,-0.07025603716865184]]},{"name":"u","qubits":[1],"real":[[0.8900880391531808,0.0],[0.0,0.8900880391531808]],"imag":[[-0.45578863802912595,0.0],[0.0,0.45578863802912595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7117720017721942,0.0],[0.0,0.7117720017721942]],"imag":[[0.702410576154149,0.0],[0.0,-0.702410576154149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6813750717771814,-0.5429195747277622],[-0.5000118795877803,0.8205330056665322]],"imag":[[-0.49085620228557253,-0.005151273226276204],[-0.21160415995325135,-0.17871034209978107]]},{"name":"u","qubits":[2],"real":[[0.9998733379940953,0.0],[0.0,0.9998733379940953]],"imag":[[0.015915651684606676,0.0],[0.0,-0.015915651684606676]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9633130364912781,0.0],[0.0,0.9633130364912781]],"imag":[[0.2683803154591513,0.0],[0.0,-0.2683803154591513]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9678765603846906,0.0],[0.0,0.9678765603846906]],"imag":[[0.25142586155346147,0.0],[0.0,-0.25142586155346147]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5757472134472745,0.0],[0.0,0.5757472134472745]],"imag":[[-0.8176277552821324,0.0],[0.0,0.8176277552821324]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.30494027788557515,0.7039807323493045],[0.7022919355302849,-0.3040749473312679]],"imag":[[0.292564426905918,0.5708139902921242],[-0.5728904959251868,0.29346370026496754]]},{"name":"u","qubits":[1],"real":[[0.7764986428646925,0.0],[0.0,0.7764986428646925]],"imag":[[0.6301189234019962,0.0],[0.0,-0.6301189234019962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9456992079902151,0.0],[0.0,0.9456992079902151]],"imag":[[-0.3250430863849896,0.0],[0.0,0.3250430863849896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8791024256983422,-0.167724390003185],[-0.2883320688043774,0.8922242665072826]],"imag":[[0.18497081350850297,0.4059966160934753],[-0.3314051016207823,-0.10474318581296066]]},{"name":"u","qubits":[1],"real":[[0.9026593905708287,-0.4303556954593494],[0.4303556954593494,0.9026593905708287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9039408502706112,0.4276575022281785],[-0.4276575022281785,0.9039408502706112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7836237593129206,-0.5554192383383648],[-0.40386463167067865,-0.5006992534286125]],"imag":[[-0.26056010568721244,0.09773282380134744],[-0.3936185900717364,-0.6567023849899396]]},{"name":"u","qubits":[1],"real":[[0.8050540566429545,0.0],[0.0,0.8050540566429545]],"imag":[[-0.5932014547206731,0.0],[0.0,0.5932014547206731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8615032683212949,0.0],[0.0,0.8615032683212949]],"imag":[[-0.5077520247834832,0.0],[0.0,0.5077520247834832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7880335800582365,0.5443128512453856],[-0.4073362473267227,-0.611141080313942]],"imag":[[-0.24440372486348422,0.15163580033281104],[-0.3915955535846089,-0.5542893504111857]]},{"name":"u","qubits":[3],"real":[[0.9507205228306234,0.0],[0.0,0.9507205228306234]],"imag":[[-0.31004916943714933,0.0],[0.0,0.31004916943714933]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9513445469605114,0.0],[0.0,0.9513445469605114]],"imag":[[0.308129117365593,0.0],[0.0,-0.308129117365593]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995114618165818,0.0],[0.0,0.9995114618165818]],"imag":[[0.031254402846314054,0.0],[0.0,-0.031254402846314054]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9172588157301034,0.0],[0.0,0.9172588157301034]],"imag":[[0.3982916832742159,0.0],[0.0,-0.3982916832742159]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9694604792845583,0.0],[0.0,0.9694604792845583]],"imag":[[-0.24524758735888638,0.0],[0.0,0.24524758735888638]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8826111295773791,0.0],[0.0,0.8826111295773791]],"imag":[[-0.47010381188216593,0.0],[0.0,0.47010381188216593]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9291551199836628,0.0],[0.0,0.9291551199836628]],"imag":[[-0.3696900904922192,0.0],[0.0,0.3696900904922192]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9102580604343263,0.0],[0.0,0.9102580604343263]],"imag":[[0.414041378867304,0.0],[0.0,-0.414041378867304]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3377144260007527,0.40552016903422106],[0.5496454447566703,-0.8155800913126818]],"imag":[[-0.7539239093574126,-0.391281353857649],[-0.12424810030121072,-0.13145877408594628]]},{"name":"u","qubits":[1],"real":[[0.9779462371696004,0.0],[0.0,0.9779462371696004]],"imag":[[0.20885678635327992,0.0],[0.0,-0.20885678635327992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6616229272204353,0.0],[0.0,0.6616229272204353]],"imag":[[-0.7498367170099518,0.0],[0.0,0.7498367170099518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33761271861562636,-0.5220913667356947],[-0.051862139819285454,0.6256497353371597]],"imag":[[0.7543636107829306,0.21065089540649798],[0.5605921096562723,-0.5400085311520894]]},{"name":"u","qubits":[1],"real":[[0.9156719847112963,-0.4019263818348774],[0.4019263818348774,0.9156719847112963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9169610689969198,0.3989766884719284],[-0.3989766884719284,0.9169610689969198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3541653751545414,0.016907232813796323],[0.7365337321775819,0.3909955567013255]],"imag":[[-0.2307921986010005,0.9060993287632098],[0.5280340040860252,-0.16068797880756738]]},{"name":"u","qubits":[1],"real":[[0.9239743117359723,0.0],[0.0,0.9239743117359723]],"imag":[[-0.38245453488229986,0.0],[0.0,0.38245453488229986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5634078460824691,0.0],[0.0,0.5634078460824691]],"imag":[[-0.8261789146260711,0.0],[0.0,0.8261789146260711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6404440471749717,0.017040384599194436],[0.3494856414847396,0.20488498381651293]],"imag":[[-0.6410790268931128,0.4225621007717488],[0.23813628474451806,0.882707788393523]]},{"name":"u","qubits":[2],"real":[[0.9032037735089306,0.0],[0.0,0.9032037735089306]],"imag":[[-0.4292120029999493,0.0],[0.0,0.4292120029999493]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993996714442313,0.0],[0.0,0.9993996714442313]],"imag":[[0.0346452986300122,0.0],[0.0,-0.0346452986300122]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9527521411063375,0.0],[0.0,0.9527521411063375]],"imag":[[-0.30374883969702593,0.0],[0.0,0.30374883969702593]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8158315811941053,0.0],[0.0,0.8158315811941053]],"imag":[[-0.5782895737658824,0.0],[0.0,0.5782895737658824]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47478492460821736,-0.3462600789940347],[0.41286588101264277,0.5184878750675717]],"imag":[[-0.7490459720800174,0.3059630120954429],[-0.20748776197917213,0.719486564386329]]},{"name":"u","qubits":[1],"real":[[0.9356519085424742,0.0],[0.0,0.9356519085424742]],"imag":[[-0.35292422138587426,0.0],[0.0,0.35292422138587426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49085197270534625,0.0],[0.0,0.49085197270534625]],"imag":[[-0.871242986136055,0.0],[0.0,0.871242986136055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49832196162064313,0.08835234058061375],[-0.6524219584103613,0.5529304547426599]],"imag":[[-0.5665783743863926,-0.6502753510307417],[0.07077963286296388,0.5134235522196546]]},{"name":"u","qubits":[1],"real":[[0.7080518015018726,-0.7061604961975377],[0.7061604961975377,0.7080518015018726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8723995137308096,0.4887935028641921],[-0.4887935028641921,0.8723995137308096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6303265415984537,-0.5209108205565558],[-0.26499041025896497,-0.36354289137060586]],"imag":[[0.4047168473181224,-0.40932217320896336],[0.6071843269750943,0.6549380441541683]]},{"name":"u","qubits":[1],"real":[[0.9999931927008023,0.0],[0.0,0.9999931927008023]],"imag":[[0.0036897902455439832,0.0],[0.0,-0.0036897902455439832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9141158805248236,0.0],[0.0,0.9141158805248236]],"imag":[[-0.40545302683828405,0.0],[0.0,0.40545302683828405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0054933736263476085,0.5894218677726908],[-0.6677255489996387,-0.35554176024553247]],"imag":[[0.7443866826323589,-0.31375173522571265],[0.0009384982282681956,-0.6540120542893038]]},{"name":"u","qubits":[2],"real":[[0.5903789654920054,-0.8071261841277294],[0.8071261841277294,0.5903789654920054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716156122468862,0.23656521730404156],[-0.23656521730404156,0.9716156122468862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9881853816435099,-0.1532633403853342],[0.1532633403853342,0.9881853816435099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716155879149823,0.2365653172394961],[-0.2365653172394961,0.9716155879149823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7433123587474268,-0.19184677351936083],[0.34672437269250556,-0.9099594306301231]],"imag":[[0.5313193373969182,0.35830338336617434],[0.2120582665741306,-0.08238528731433802]]},{"name":"u","qubits":[1],"real":[[0.999999951843637,0.0],[0.0,0.999999951843637]],"imag":[[-0.000310342913213821,0.0],[0.0,0.000310342913213821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6675955055209952,0.0],[0.0,0.6675955055209952]],"imag":[[-0.7445241708689966,0.0],[0.0,0.7445241708689966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00057335625675492,-0.2790502667227081],[-0.14267478323492971,0.3894043648777972]],"imag":[[-0.9237462005902077,0.2623424799755927],[-0.3554385099938167,-0.8376584103656817]]},{"name":"u","qubits":[1],"real":[[0.7022280342865208,-0.7119520966062878],[0.7119520966062878,0.7022280342865208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8943943401536985,0.44727929116048987],[-0.44727929116048987,0.8943943401536985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5044148559896985,0.15576388134934308],[0.18304047379438892,-0.651292920742082]],"imag":[[-0.8339495424367893,-0.16072158222637384],[0.1288021687685685,-0.7250680779519171]]},{"name":"u","qubits":[1],"real":[[0.9765039275255667,0.0],[0.0,0.9765039275255667]],"imag":[[-0.21549960447096592,0.0],[0.0,0.21549960447096592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9660028869684255,0.0],[0.0,0.9660028869684255]],"imag":[[0.2585312792848619,0.0],[0.0,-0.2585312792848619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3522347976350271,-0.28498416008562605],[0.4560654523404052,-0.7451826029042944]],"imag":[[-0.7591829689966184,-0.4672856678957544],[0.30261554834811855,-0.38096065598469564]]},{"name":"u","qubits":[2],"real":[[0.999662983820794,0.0],[0.0,0.999662983820794]],"imag":[[-0.025959945656855093,0.0],[0.0,0.025959945656855093]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.884469537740628,0.0],[0.0,0.884469537740628]],"imag":[[-0.4665979391391263,0.0],[0.0,0.4665979391391263]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7174207466257958,0.0],[0.0,0.7174207466257958]],"imag":[[-0.6966401311372219,0.0],[0.0,0.6966401311372219]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996846994222659,0.0],[0.0,0.9996846994222659]],"imag":[[-0.025109793727027697,0.0],[0.0,0.025109793727027697]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10174050964592427,-0.6275328080034788],[-0.572704173819095,0.5415678130186843]],"imag":[[-0.5467177935926193,-0.5449321955486522],[-0.6022943235299446,-0.12631619467017607]]},{"name":"u","qubits":[1],"real":[[0.9598002197477464,0.0],[0.0,0.9598002197477464]],"imag":[[-0.28068405400410185,0.0],[0.0,0.28068405400410185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6761046437044035,0.0],[0.0,0.6761046437044035]],"imag":[[0.7368056126016832,0.0],[0.0,-0.7368056126016832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5357123676702913,0.013073706533247638],[0.10139053891932484,-0.927536168597235]],"imag":[[-0.8376033834696978,-0.1061221434135563],[-0.03395275751472573,-0.3581114698229545]]},{"name":"u","qubits":[1],"real":[[0.8835223432526097,-0.4683890145738024],[0.4683890145738024,0.8835223432526097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240998326918274,0.38215114708572673],[-0.38215114708572673,0.9240998326918274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.030669396972601157,-0.16531551292211996],[-0.5982331604717007,0.2069474304415724]],"imag":[[0.2507618018760734,0.9533355589699244],[0.7604570944644031,-0.14489601176163755]]},{"name":"u","qubits":[1],"real":[[0.8597351922995111,0.0],[0.0,0.8597351922995111]],"imag":[[0.5107400504383053,0.0],[0.0,-0.5107400504383053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5245314275943044,0.0],[0.0,0.5245314275943044]],"imag":[[0.8513910860855198,0.0],[0.0,-0.8513910860855198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7787235420559824,-0.14422414133201042],[0.23155690157509534,0.2023304557401156]],"imag":[[0.42411073478518,0.4392255989179179],[-0.40012639380663345,0.8633322981287319]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.15714134088689555,0.479859266413561],[0.8113367516439749,-0.3394076324842747]],"imag":[[0.3468924615334481,0.790384275876344],[0.4435142551793986,0.17271433031420955]]},{"name":"u","qubits":[1],"real":[[0.9595601509950309,0.0],[0.0,0.9595601509950309]],"imag":[[0.2815036707085602,0.0],[0.0,-0.2815036707085602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6073057209477662,0.0],[0.0,0.6073057209477662]],"imag":[[0.7944682254842631,0.0],[0.0,-0.7944682254842631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4522688396973773,0.4295618482421728],[-0.12601039146143664,0.8294676764508131]],"imag":[[0.7044827954286482,0.33857570219759375],[-0.5322389208124118,-0.1132540778050135]]},{"name":"u","qubits":[1],"real":[[0.7814757531959282,-0.6239356113950034],[0.6239356113950034,0.7814757531959282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9838011932559103,0.17926296926093505],[-0.17926296926093505,0.9838011932559103]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38151966069237997,-0.17138996349995053],[0.38411195950787136,0.6330903437562186]],"imag":[[-0.8403098896453698,0.34488768937270387],[-0.027929203933878544,0.6714719493569895]]},{"name":"u","qubits":[1],"real":[[0.8514589535669568,0.0],[0.0,0.8514589535669568]],"imag":[[-0.5244212528022324,0.0],[0.0,0.5244212528022324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8586575816819879,0.0],[0.0,0.8586575816819879]],"imag":[[0.512549663369356,0.0],[0.0,-0.512549663369356]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7257422229813324,-0.026822077212859563],[-0.5266160833126187,0.05707067542159727]],"imag":[[-0.365667900549152,-0.5821217986504856],[-0.24952096722833939,0.8106526541724471]]},{"name":"u","qubits":[2],"real":[[0.8337297198642627,0.0],[0.0,0.8337297198642627]],"imag":[[-0.5521727575814095,0.0],[0.0,0.5521727575814095]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9606818885457574,0.0],[0.0,0.9606818885457574]],"imag":[[0.27765141638420826,0.0],[0.0,-0.27765141638420826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9955542672193929,0.0],[0.0,0.9955542672193929]],"imag":[[0.09418970761849547,0.0],[0.0,-0.09418970761849547]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8321156577598849,0.0],[0.0,0.8321156577598849]],"imag":[[0.5546021385739817,0.0],[0.0,-0.5546021385739817]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12411210502006775,0.8306917110496993],[-0.48019229426699184,-0.16961170057692404]],"imag":[[-0.44779905130230024,-0.30663247746051026],[-0.7439674425449344,0.43261955109213024]]},{"name":"u","qubits":[1],"real":[[0.37221184795787743,0.0],[0.0,0.37221184795787743]],"imag":[[-0.9281478008592069,0.0],[0.0,0.9281478008592069]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9805337521013102,0.0],[0.0,0.9805337521013102]],"imag":[[-0.19635060730776016,0.0],[0.0,0.19635060730776016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6785062109436841,-0.062365238725664345],[-0.1030949158292233,-0.9764826765336582]],"imag":[[0.7099123711582512,-0.17822548635367788],[-0.15819350592701167,0.10405688560757942]]},{"name":"u","qubits":[1],"real":[[0.8145308109826295,-0.5801202961110566],[0.5801202961110566,0.8145308109826295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9526475568537892,0.3040766883871671],[-0.3040766883871671,0.9526475568537892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26852602520942875,-0.8777603349143263],[0.14855713847878907,0.1780391838287847]],"imag":[[0.31816108919358066,0.23707401704840902],[0.8969939084048303,-0.37634393035254393]]},{"name":"u","qubits":[1],"real":[[0.6932833187502301,0.0],[0.0,0.6932833187502301]],"imag":[[0.7206651371772239,0.0],[0.0,-0.7206651371772239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9533012841898952,0.0],[0.0,0.9533012841898952]],"imag":[[-0.3020209621233211,0.0],[0.0,0.3020209621233211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8476029822563147,-0.4649843637190536],[0.101916399223778,-0.5161141387943686]],"imag":[[-0.032840826682207384,-0.25353541383762895],[-0.5197150297444653,0.6731534231982453]]},{"name":"u","qubits":[2],"real":[[0.5905267448340993,-0.8070180689647801],[0.8070180689647801,0.5905267448340993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9786482207381634,0.20554235584430516],[-0.20554235584430516,0.9786482207381634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.989175707956781,0.14673588105232194],[-0.14673588105232194,0.989175707956781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.859325748864246,0.5114286434478449],[-0.5114286434478449,0.859325748864246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5882346508112685,0.6037589876093641],[0.7664710505052562,-0.20433685617676497]],"imag":[[-0.16340802090130221,0.5125942832016183],[0.19949923064371455,-0.5752987353694872]]},{"name":"u","qubits":[1],"real":[[0.9872681920183831,0.0],[0.0,0.9872681920183831]],"imag":[[-0.15906450587341256,0.0],[0.0,0.15906450587341256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8205544331056948,0.0],[0.0,0.8205544331056948]],"imag":[[-0.571568388130932,0.0],[0.0,0.571568388130932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24251373034599055,0.5562072013611572],[0.31758063973835426,0.5862706238226458]],"imag":[[-0.7330705117015031,-0.30729182322567217],[0.5503973589423794,-0.5024858606719568]]},{"name":"u","qubits":[1],"real":[[0.8422315468693051,-0.5391159629042137],[0.5391159629042137,0.8422315468693051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.939253206197287,0.3432250204284598],[-0.3432250204284598,0.939253206197287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18176966058517846,-0.21935446966521463],[-0.013487159712475072,0.2219326790784438]],"imag":[[0.20696485456477604,-0.9359535010371096],[0.9612197646681117,0.16315804145470206]]},{"name":"u","qubits":[1],"real":[[0.9751286358972784,0.0],[0.0,0.9751286358972784]],"imag":[[0.22163967030546003,0.0],[0.0,-0.22163967030546003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3137882674240398,0.0],[0.0,0.3137882674240398]],"imag":[[-0.9494929821894521,0.0],[0.0,0.9494929821894521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40962685629301676,-0.2830983313042462],[0.294131661099115,-0.3390540852355219]],"imag":[[0.8545470851574669,-0.14768362355091533],[-0.1242645717469488,-0.8849221487976927]]},{"name":"u","qubits":[2],"real":[[0.9991753080217005,0.0],[0.0,0.9991753080217005]],"imag":[[-0.04060423425875666,0.0],[0.0,0.04060423425875666]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968819915103824,0.0],[0.0,0.9968819915103824]],"imag":[[-0.07890687550710537,0.0],[0.0,0.07890687550710537]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7697567110741645,0.0],[0.0,0.7697567110741645]],"imag":[[-0.6383373761235396,0.0],[0.0,0.6383373761235396]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9859108479988054,0.0],[0.0,0.9859108479988054]],"imag":[[-0.1672716347689486,0.0],[0.0,0.1672716347689486]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23570445106975,0.6528965640339995],[-0.5363041680364955,-0.08454167515705326]],"imag":[[0.027315705154732032,-0.7193214446062381],[0.8099846315483341,-0.22171026400198898]]},{"name":"u","qubits":[1],"real":[[0.949390021394872,0.0],[0.0,0.949390021394872]],"imag":[[-0.31409964545641317,0.0],[0.0,0.31409964545641317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5594783078760581,0.0],[0.0,0.5594783078760581]],"imag":[[0.8288449933589167,0.0],[0.0,-0.8288449933589167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5343001541224166,-0.08906509037158003],[-0.017345830188802855,0.6437687299601267]],"imag":[[-0.7190964845098338,0.4353056408403899],[-0.44398503741164685,-0.6230074085074474]]},{"name":"u","qubits":[1],"real":[[0.9630915646190226,-0.269173992353799],[0.269173992353799,0.9630915646190226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9898301653745002,0.1422541518363864],[-0.1422541518363864,0.9898301653745002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6687792953196218,0.3197709361213792],[0.6065834032482483,0.27881860034012884]],"imag":[[-0.23770063109088543,0.6276776342541143],[0.358174872142865,-0.652707839675292]]},{"name":"u","qubits":[1],"real":[[0.8452169076605173,0.0],[0.0,0.8452169076605173]],"imag":[[0.5344234079873305,0.0],[0.0,-0.5344234079873305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6470426347519341,0.0],[0.0,0.6470426347519341]],"imag":[[-0.7624538207742652,0.0],[0.0,0.7624538207742652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8748373639233313,-0.1747772479659489],[-0.18124911372843006,0.8896097090766238]],"imag":[[0.4152230775223878,0.17805138631856476],[-0.17145886197327984,0.3825508893468834]]},{"name":"u","qubits":[3],"real":[[0.969745536968453,0.0],[0.0,0.969745536968453]],"imag":[[0.2441179909997762,0.0],[0.0,-0.2441179909997762]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9145592378179201,0.0],[0.0,0.9145592378179201]],"imag":[[-0.40445197554456935,0.0],[0.0,0.40445197554456935]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9925758664628349,0.0],[0.0,0.9925758664628349]],"imag":[[0.12162709120731477,0.0],[0.0,-0.12162709120731477]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9571308259318891,0.0],[0.0,0.9571308259318891]],"imag":[[-0.2896559718889631,0.0],[0.0,0.2896559718889631]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9638086660581107,0.0],[0.0,0.9638086660581107]],"imag":[[-0.26659492724222156,0.0],[0.0,0.26659492724222156]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9599373170713733,0.0],[0.0,0.9599373170713733]],"imag":[[0.2802148234726595,0.0],[0.0,-0.2802148234726595]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9633023498856973,0.0],[0.0,0.9633023498856973]],"imag":[[-0.2684186705590607,0.0],[0.0,0.2684186705590607]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.877362319824507,0.0],[0.0,0.877362319824507]],"imag":[[-0.47982846909302873,0.0],[0.0,0.47982846909302873]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.89357250343038,0.4305852348113599],[0.2888310712156614,0.6987799739620556]],"imag":[[-0.12692086282259973,-0.00395363832144262],[0.31936795079335123,0.571215609289573]]},{"name":"u","qubits":[1],"real":[[0.9881457598366662,0.0],[0.0,0.9881457598366662]],"imag":[[-0.1535185894828946,0.0],[0.0,0.1535185894828946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6402446565869184,0.0],[0.0,0.6402446565869184]],"imag":[[-0.7681710614907977,0.0],[0.0,0.7681710614907977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24096338982320642,-0.6075913438004374],[0.545625462216444,-0.542559835852135]],"imag":[[-0.756780692859092,0.007237860139645419],[0.2674181793777566,0.5800079282557109]]},{"name":"u","qubits":[1],"real":[[0.6445538079166677,-0.7645589504414446],[0.7645589504414446,0.6445538079166677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8404715022752897,0.5418557500508026],[-0.5418557500508026,0.8404715022752897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.785660866448279,-0.24100715037740222],[-0.36613741389014026,-0.49319416661764903]],"imag":[[-0.41138250364344836,0.3942296184899757],[0.28185959763262897,-0.7370604285854282]]},{"name":"u","qubits":[1],"real":[[0.9661336907854483,0.0],[0.0,0.9661336907854483]],"imag":[[0.25804203442324636,0.0],[0.0,-0.25804203442324636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49981280690047863,0.0],[0.0,0.49981280690047863]],"imag":[[-0.8661334527994314,0.0],[0.0,0.8661334527994314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4951030097772109,0.1023325623142371],[-0.10258113079124494,0.4985060329947552]],"imag":[[0.8607382978401497,0.05941918066577309],[-0.05898901547219199,-0.8587718804939081]]},{"name":"u","qubits":[2],"real":[[0.8961218337203603,0.0],[0.0,0.8961218337203603]],"imag":[[-0.4438081332396455,0.0],[0.0,0.4438081332396455]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9833652830923882,0.0],[0.0,0.9833652830923882]],"imag":[[-0.1816389826238496,0.0],[0.0,0.1816389826238496]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9933235426880372,0.0],[0.0,0.9933235426880372]],"imag":[[-0.11536177677934369,0.0],[0.0,0.11536177677934369]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.623298013822872,0.0],[0.0,0.623298013822872]],"imag":[[0.7819843898470499,0.0],[0.0,-0.7819843898470499]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.05687200104646826,0.7070509158243617],[0.40848287741986766,-0.1240613883770901]],"imag":[[-0.19364860222010868,0.6777498039742247],[-0.8901727546998693,-0.15919477867939075]]},{"name":"u","qubits":[1],"real":[[0.5892343035102102,0.0],[0.0,0.5892343035102102]],"imag":[[-0.807962211719606,0.0],[0.0,0.807962211719606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8605285160405242,0.0],[0.0,0.8605285160405242]],"imag":[[0.5094022703925586,0.0],[0.0,-0.5094022703925586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8805598363904235,0.3799017719351433],[-0.25613742051531685,-0.7761002476142964]],"imag":[[0.28262560101313794,-0.02029255697471255],[0.2813019125420112,0.5029227191776031]]},{"name":"u","qubits":[1],"real":[[0.9017416725100624,-0.43227532436949867],[0.43227532436949867,0.9017416725100624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9596239284175184,0.2812861816878488],[-0.2812861816878488,0.9596239284175184]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8509510773947823,-0.37624737023302796],[0.07698078740323519,-0.5522931785101076]],"imag":[[0.30551787846014344,0.2024327202173672],[-0.4202559317756861,-0.7158429682195183]]},{"name":"u","qubits":[1],"real":[[0.7757125706835966,0.0],[0.0,0.7757125706835966]],"imag":[[-0.6310863710170314,0.0],[0.0,0.6310863710170314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8051947223880358,0.0],[0.0,0.8051947223880358]],"imag":[[-0.5930105049983971,0.0],[0.0,0.5930105049983971]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8616171839554072,0.46622228487189055],[-0.47105950946403025,-0.874251147217417]],"imag":[[-0.1790497557713726,0.0905195799802419],[-0.060497535606608206,-0.10063755918177181]]},{"name":"u","qubits":[2],"real":[[0.8070180689647802,-0.5905267448340992],[0.5905267448340992,0.8070180689647802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9786482207381634,0.20554235584430522],[-0.20554235584430522,0.9786482207381634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.989175707956781,-0.1467358810523219],[0.1467358810523219,0.989175707956781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.859325748864246,0.5114286434478449],[-0.5114286434478449,0.859325748864246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7314804707078784,0.2615216138039955],[0.22549023654772,-0.5040928696761017]],"imag":[[-0.5988509307511505,-0.1947314284465024],[-0.23551653218641497,-0.7997352655912152]]},{"name":"u","qubits":[1],"real":[[0.975926089887228,0.0],[0.0,0.975926089887228]],"imag":[[0.2181015063621209,0.0],[0.0,-0.2181015063621209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8918273208052483,0.0],[0.0,0.8918273208052483]],"imag":[[0.4523759828564428,0.0],[0.0,-0.4523759828564428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3430043700107621,0.5793444061189941],[0.14865577335521896,-0.4991126875282603]],"imag":[[0.7290832448877388,-0.12306779950952096],[0.5733123801433626,0.6325352962253028]]},{"name":"u","qubits":[1],"real":[[0.6914084135010656,-0.7224641207284549],[0.7224641207284549,0.6914084135010656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9359300508976741,0.352185944959019],[-0.352185944959019,0.9359300508976741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7980443333561112,0.2472759867053281],[-0.08006667160115526,0.053922175937185374]],"imag":[[0.5466432479646254,-0.0562226631510078],[-0.240615314457742,-0.9658084683255341]]},{"name":"u","qubits":[1],"real":[[0.9812751815788613,0.0],[0.0,0.9812751815788613]],"imag":[[0.19261105372582552,0.0],[0.0,-0.19261105372582552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8482976983180592,0.0],[0.0,0.8482976983180592]],"imag":[[0.5295196077845306,0.0],[0.0,-0.5295196077845306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33004639518181933,0.39433711794683596],[0.4856503835180012,0.6993073495736389]],"imag":[[0.808334423246185,-0.2866410204979862],[0.042526958644630415,0.5227852270383591]]},{"name":"u","qubits":[2],"real":[[0.9815731899587111,0.0],[0.0,0.9815731899587111]],"imag":[[-0.19108655827734222,0.0],[0.0,0.19108655827734222]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9327413433780062,0.0],[0.0,0.9327413433780062]],"imag":[[0.3605462333091173,0.0],[0.0,-0.3605462333091173]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8092486084746016,0.0],[0.0,0.8092486084746016]],"imag":[[0.5874663306794025,0.0],[0.0,-0.5874663306794025]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991394772769454,0.0],[0.0,0.9991394772769454]],"imag":[[0.04147655900327749,0.0],[0.0,-0.04147655900327749]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19077242359073104,0.20977017401677572],[-0.27828351359155923,0.23921296199807104]],"imag":[[-0.1490463267365747,-0.9473054148354818],[0.9294887632170653,-0.037230148112201815]]},{"name":"u","qubits":[1],"real":[[0.8935497017603623,0.0],[0.0,0.8935497017603623]],"imag":[[-0.4489642864237282,0.0],[0.0,0.4489642864237282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5656828205199611,0.0],[0.0,0.5656828205199611]],"imag":[[-0.8246229117412281,0.0],[0.0,0.8246229117412281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7489922753818559,-0.23345430768688646],[0.3092106062989122,-0.6810684575336545]],"imag":[[-0.5571740279960665,-0.27215209013965896],[0.18153918281519185,-0.6384184225159706]]},{"name":"u","qubits":[1],"real":[[0.8119730997345286,-0.583694856331201],[0.583694856331201,0.8119730997345286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8857404112440558,0.4641809171963136],[-0.4641809171963136,0.8857404112440558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.264214857679489,-0.7799717215688621],[0.9507902636819004,-0.11610708814221624]],"imag":[[-0.12098254459380643,0.5542543156691884],[-0.10747840421553187,0.2663933392525434]]},{"name":"u","qubits":[1],"real":[[0.5816115017876413,0.0],[0.0,0.5816115017876413]],"imag":[[-0.8134666932261729,0.0],[0.0,0.8134666932261729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.96012552341606,0.0],[0.0,0.96012552341606]],"imag":[[-0.27956927457257713,0.0],[0.0,0.27956927457257713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6815504233396923,0.6675638420143476],[-0.035744451891291995,0.0017903989722617975]],"imag":[[0.23297569145752028,-0.18859974674007302],[-0.6927724603319386,-0.7202676216769316]]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[0.1882770599612311,0.0],[0.0,-0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[0.1882770599612311,0.0],[0.0,-0.1882770599612311]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[0.1882770599612311,0.0],[0.0,-0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[0.1882770599612311,0.0],[0.0,-0.1882770599612311]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.2257748280978814,-0.8012561070564451],[-0.6491803630734966,0.23785971971459194]],"imag":[[-0.07823189960576131,0.5485381917297985],[-0.7221290418486227,-0.022743281554111285]]},{"name":"u","qubits":[1],"real":[[0.7180039873384345,0.0],[0.0,0.7180039873384345]],"imag":[[0.6960389889698055,0.0],[0.0,-0.6960389889698055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7994687117222471,0.0],[0.0,0.7994687117222471]],"imag":[[-0.6007077317441241,0.0],[0.0,0.6007077317441241]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9856239150982504,-0.005124569167054659],[-0.1298844908398908,0.6148088767852639]],"imag":[[0.030627715036324395,-0.16607582560054596],[0.10362171634031747,0.770975099447441]]},{"name":"u","qubits":[1],"real":[[0.7477975793613555,-0.6639267883594525],[0.6639267883594525,0.7477975793613555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7948739163453411,0.6067746345339591],[-0.6067746345339591,0.7948739163453411]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19110273330415664,-0.6440553828562279],[0.7551518400050942,0.4615122186398813]],"imag":[[-0.6251098192428145,0.3973790671686348],[0.04963021002189424,0.4629136127142926]]},{"name":"u","qubits":[1],"real":[[0.9828283992635568,0.0],[0.0,0.9828283992635568]],"imag":[[-0.18452191631628623,0.0],[0.0,0.18452191631628623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8519429166456786,0.0],[0.0,0.8519429166456786]],"imag":[[0.5236346691895548,0.0],[0.0,-0.5236346691895548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35100537864121706,0.09662756878505557],[-0.24333994501772155,-0.9400365646930664]],"imag":[[-0.901838940148509,0.23269048787485797],[-0.06532550310194579,-0.2298902060621726]]},{"name":"u","qubits":[2],"real":[[0.9644142524641517,0.0],[0.0,0.9644142524641517]],"imag":[[0.2643958200199304,0.0],[0.0,-0.2643958200199304]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6504538230813935,0.0],[0.0,0.6504538230813935]],"imag":[[-0.7595458011461844,0.0],[0.0,0.7595458011461844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9424370146923312,0.0],[0.0,0.9424370146923312]],"imag":[[0.3343837216997961,0.0],[0.0,-0.3343837216997961]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979948683646668,0.0],[0.0,0.9979948683646668]],"imag":[[-0.0632948869798464,0.0],[0.0,0.0632948869798464]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.668408169855205,0.24135118157731558],[0.33678775806096034,0.2267637296279676]],"imag":[[0.2722968488566478,0.6487176209451914],[0.6046974041566804,-0.6851957868752977]]},{"name":"u","qubits":[1],"real":[[0.6527099729475387,0.0],[0.0,0.6527099729475387]],"imag":[[-0.7576078743088823,0.0],[0.0,0.7576078743088823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9604847277467916,0.0],[0.0,0.9604847277467916]],"imag":[[0.27833269259138727,0.0],[0.0,-0.27833269259138727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7250677992682917,-0.6086570447323518],[0.08585379036629488,0.3413584827371347]],"imag":[[0.10845952438061132,-0.3033971323744633],[0.6746423828333853,-0.6488152034501299]]},{"name":"u","qubits":[1],"real":[[0.7357112650207127,-0.6772953082087773],[0.6772953082087773,0.7357112650207127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8091342489914474,0.5876238312977499],[-0.5876238312977499,0.8091342489914474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6805234217199738,0.05848207465520879],[0.44690943252920373,-0.32832751028285917]],"imag":[[0.22239443907152603,-0.6957071459347118],[-0.5363772413861579,-0.6362173056675361]]},{"name":"u","qubits":[1],"real":[[0.9974351473143974,0.0],[0.0,0.9974351473143974]],"imag":[[-0.07157602183627114,0.0],[0.0,0.07157602183627114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6356453904463721,0.0],[0.0,0.6356453904463721]],"imag":[[0.771981176975371,0.0],[0.0,-0.771981176975371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10991935260342167,-0.6367315990418412],[0.6381903317325931,-0.04609403437261789]],"imag":[[-0.7619370566042839,0.044074124813375054],[-0.00909715227351966,0.7684436754237819]]},{"name":"u","qubits":[2],"real":[[0.6731881257054845,-0.7394712620576521],[0.7394712620576521,0.6731881257054845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880695240973962,0.15400849181114962],[-0.15400849181114962,0.9880695240973962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999265084968894,0.038331318293387394],[-0.038331318293387394,0.999265084968894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8125815719371999,0.5828474834363353],[-0.5828474834363353,0.8125815719371999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.00881221389845265,0.4073104603987981],[0.19129319315569676,-0.20687210924309848]],"imag":[[0.6769639004046851,-0.612976680865432],[0.7106680917892544,0.6446407588589387]]},{"name":"u","qubits":[1],"real":[[0.7686901283070747,0.0],[0.0,0.7686901283070747]],"imag":[[0.639621361934741,0.0],[0.0,-0.639621361934741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8680394697388353,0.0],[0.0,0.8680394697388353]],"imag":[[0.49649519531967445,0.0],[0.0,-0.49649519531967445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8891831585672012,0.40917029473519906],[0.25180213445763594,0.14210410504633797]],"imag":[[0.16436405644507557,0.12213696154598519],[0.3448672970172059,0.8930110054526785]]},{"name":"u","qubits":[1],"real":[[0.5690520272032933,-0.8223015203292661],[0.8223015203292661,0.5690520272032933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9131481469853618,0.40762784700900895],[-0.40762784700900895,0.9131481469853618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8880215867885467,-0.15337446098059385],[0.2799215004848247,-0.35050098718585493]],"imag":[[-0.36068005028721845,0.24042428629669163],[0.054511616089466045,0.8920882777278154]]},{"name":"u","qubits":[1],"real":[[0.49770908794835067,0.0],[0.0,0.49770908794835067]],"imag":[[0.8673440284994305,0.0],[0.0,-0.8673440284994305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9447737535564847,0.0],[0.0,0.9447737535564847]],"imag":[[0.32772328966796166,0.0],[0.0,-0.32772328966796166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6735659427065688,-0.5599888684063272],[0.349071055951722,-0.3911010229126197]],"imag":[[-0.3936458965225604,-0.27886250418039776],[-0.519135075749569,0.6750467842305014]]},{"name":"u","qubits":[2],"real":[[0.9436027119095101,0.0],[0.0,0.9436027119095101]],"imag":[[0.3310799330630266,0.0],[0.0,-0.3310799330630266]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999971496691057,0.0],[0.0,0.9999971496691057]],"imag":[[0.002387604168259312,0.0],[0.0,-0.002387604168259312]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9388722849988359,0.0],[0.0,0.9388722849988359]],"imag":[[-0.34426564228959095,0.0],[0.0,0.34426564228959095]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7552215226771098,0.0],[0.0,0.7552215226771098]],"imag":[[-0.655469642077547,0.0],[0.0,0.655469642077547]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08935159543854221,-0.9349438843174308],[0.9221568545393087,0.1600274748242525]],"imag":[[0.3409079760271826,-0.040963123062965255],[0.15945149701337197,-0.31399548249574594]]},{"name":"u","qubits":[1],"real":[[0.9696605296611637,0.0],[0.0,0.9696605296611637]],"imag":[[0.24445542991971272,0.0],[0.0,-0.24445542991971272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30232910003621516,0.0],[0.0,0.30232910003621516]],"imag":[[0.9532036064090883,0.0],[0.0,-0.9532036064090883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41500462951814443,-0.4805096852722349],[-0.47042587907873307,0.5062183267196527]],"imag":[[0.770769563890869,-0.05287607415046014],[0.11128759657297121,0.7141831479635792]]},{"name":"u","qubits":[1],"real":[[0.7939333684801804,-0.6080047749925276],[0.6080047749925276,0.7939333684801804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9570521288286098,0.2899158890171873],[-0.2899158890171873,0.9570521288286098]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9876034578661411,0.0841059806087592],[-0.071989442890515,0.7827809533560529]],"imag":[[-0.1312225999876961,-0.018607076319201492],[0.047302847436733665,-0.6163066929700496]]},{"name":"u","qubits":[1],"real":[[0.8887442264851325,0.0],[0.0,0.8887442264851325]],"imag":[[-0.4584034248228775,0.0],[0.0,0.4584034248228775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5690550357319728,0.0],[0.0,0.5690550357319728]],"imag":[[-0.8222994383483934,0.0],[0.0,0.8222994383483934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7198963366454982,0.3920805076991558],[-0.4628491853349079,-0.8670160368378879]],"imag":[[-0.5122040930303852,0.2562598428347367],[0.07188089594686402,0.1699616436099939]]},{"name":"u","qubits":[3],"real":[[0.9980982642031012,0.0],[0.0,0.9980982642031012]],"imag":[[-0.06164296387063543,0.0],[0.0,0.06164296387063543]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9579524398867508,0.0],[0.0,0.9579524398867508]],"imag":[[0.28692703413066717,0.0],[0.0,-0.28692703413066717]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.881056508543608,0.0],[0.0,0.881056508543608]],"imag":[[0.47301102392327743,0.0],[0.0,-0.47301102392327743]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9496854482342203,0.0],[0.0,0.9496854482342203]],"imag":[[0.3132052831804853,0.0],[0.0,-0.3132052831804853]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9982777966827692,0.0],[0.0,0.9982777966827692]],"imag":[[0.058663793349866676,0.0],[0.0,-0.058663793349866676]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9332273644315652,0.0],[0.0,0.9332273644315652]],"imag":[[0.35928635693011596,0.0],[0.0,-0.35928635693011596]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9869975193474849,0.0],[0.0,0.9869975193474849]],"imag":[[0.1607354870646524,0.0],[0.0,-0.1607354870646524]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.947353230686311,0.0],[0.0,0.947353230686311]],"imag":[[-0.3201903438709686,0.0],[0.0,0.3201903438709686]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8031782605036796,0.5488203100906415],[-0.5390830433207439,-0.8012012000721442]],"imag":[[-0.03257765606119207,0.22943331364876815],[0.2514614296147367,0.06506349839282916]]},{"name":"u","qubits":[1],"real":[[0.6703694788003731,0.0],[0.0,0.6703694788003731]],"imag":[[-0.7420274670744447,0.0],[0.0,0.7420274670744447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9300521415468591,0.0],[0.0,0.9300521415468591]],"imag":[[0.36742756293465684,0.0],[0.0,-0.36742756293465684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8140717786127696,0.5354272369626791],[-0.3973923625596663,-0.2336178635779811]],"imag":[[0.08281707171293666,0.20915579317257016],[-0.41534056156169336,-0.7842156730888028]]},{"name":"u","qubits":[1],"real":[[0.5287838497928259,-0.8487565258649139],[0.8487565258649139,0.5287838497928259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9247184461457045,0.3806518033030629],[-0.3806518033030629,0.9247184461457045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12985294842577422,-0.169904315262161],[0.09891012996624203,0.2117587077551137]],"imag":[[-0.745887437037063,-0.6308111180937691],[-0.6457607368410346,0.7268893358926578]]},{"name":"u","qubits":[1],"real":[[0.861317487022102,0.0],[0.0,0.861317487022102]],"imag":[[-0.5080671083133912,0.0],[0.0,0.5080671083133912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9533485919425372,0.0],[0.0,0.9533485919425372]],"imag":[[0.3018715989310385,0.0],[0.0,-0.3018715989310385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.714119833160876,-0.07545419827108521],[-0.038738965402417266,-0.777793493858005]],"imag":[[-0.39469791171083335,0.5731955044665457],[0.5768411522567893,0.2465580226534258]]},{"name":"u","qubits":[2],"real":[[0.9975332219391578,0.0],[0.0,0.9975332219391578]],"imag":[[0.0701959480859326,0.0],[0.0,-0.0701959480859326]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9152713932873036,0.0],[0.0,0.9152713932873036]],"imag":[[-0.4028377795464547,0.0],[0.0,0.4028377795464547]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7500631871357881,0.0],[0.0,0.7500631871357881]],"imag":[[-0.6613661733893742,0.0],[0.0,0.6613661733893742]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9976083052422187,0.0],[0.0,0.9976083052422187]],"imag":[[-0.06912068656884289,0.0],[0.0,0.06912068656884289]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39543532535244746,0.36543689461292883],[-0.011277117128121463,-0.23899689363009904]],"imag":[[-0.29812537282882473,0.7881675212762433],[0.8686915402882414,0.433737615726472]]},{"name":"u","qubits":[1],"real":[[0.8026254892520728,0.0],[0.0,0.8026254892520728]],"imag":[[-0.5964832973377132,0.0],[0.0,0.5964832973377132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6865688606824616,0.0],[0.0,0.6865688606824616]],"imag":[[-0.7270647835930348,0.0],[0.0,0.7270647835930348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8072529582711079,0.14214073087938423],[0.4656803875230198,-0.439879499608961]],"imag":[[-0.243157006641934,-0.5186649632552344],[-0.2689964835455835,-0.7192278459155284]]},{"name":"u","qubits":[1],"real":[[0.5498106107298515,-0.8352893464715492],[0.8352893464715492,0.5498106107298515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9450583759701783,0.3269016151820134],[-0.3269016151820134,0.9450583759701783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.504409344755875,0.1914935796147414],[-0.19166994119785197,-0.91068245197142]],"imag":[[-0.8272191521121435,0.15687541639194902],[-0.15665988938789277,-0.33072312342729826]]},{"name":"u","qubits":[1],"real":[[0.889195536181666,0.0],[0.0,0.889195536181666]],"imag":[[-0.4575273745193826,0.0],[0.0,0.4575273745193826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6105818308841819,0.0],[0.0,0.6105818308841819]],"imag":[[0.7919531727281104,0.0],[0.0,-0.7919531727281104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6849675924156207,0.3094958068687485],[0.3997098070288853,0.7763143080327035]],"imag":[[-0.48938870028077563,0.4421882437475057],[-0.3626984526335514,-0.3256040505980595]]},{"name":"u","qubits":[2],"real":[[0.7394712620576522,-0.6731881257054844],[0.6731881257054844,0.7394712620576522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880695240973962,0.15400849181114953],[-0.15400849181114953,0.9880695240973962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999265084968894,-0.03833131829338734],[0.03833131829338734,0.999265084968894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8125815719371999,0.5828474834363353],[-0.5828474834363353,0.8125815719371999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3630523874780301,0.14623334392856374],[0.01462213217671697,-0.9255121515221311]],"imag":[[0.920138356498942,0.012416842166942004],[0.1460293193044978,-0.34912589210619627]]},{"name":"u","qubits":[1],"real":[[0.9836861401717972,0.0],[0.0,0.9836861401717972]],"imag":[[0.179893239544768,0.0],[0.0,-0.179893239544768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9683427743403711,0.0],[0.0,0.9683427743403711]],"imag":[[-0.24962426040509994,0.0],[0.0,0.24962426040509994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2812433493705344,-0.3013737169631499],[0.3538956739123273,-0.5589408501324206]],"imag":[[0.7432262720960999,0.5269637270484495],[-0.4932288909696159,0.5648612565509066]]},{"name":"u","qubits":[1],"real":[[0.7110983124694276,-0.7030925899219336],[0.7030925899219336,0.7110983124694276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926863201027536,0.37539926289350817],[-0.37539926289350817,0.926863201027536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21551318653837098,-0.14295349427700182],[0.6659314045526341,0.4985958393266631]],"imag":[[-0.5011346282127207,0.8258222867591856],[0.5088747540060633,0.22132337918070233]]},{"name":"u","qubits":[1],"real":[[0.8997611943434151,0.0],[0.0,0.8997611943434151]],"imag":[[-0.43638262242407333,0.0],[0.0,0.43638262242407333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8531345921246682,0.0],[0.0,0.8531345921246682]],"imag":[[0.5216908737176412,0.0],[0.0,-0.5216908737176412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6792341806991109,0.2905404635153219],[0.3816126909516017,-0.5940364675382173]],"imag":[[-0.5355302203833019,-0.4091876707410935],[-0.32591419872551874,-0.6287068986487239]]},{"name":"u","qubits":[2],"real":[[0.9494416927077601,0.0],[0.0,0.9494416927077601]],"imag":[[0.3139434218903514,0.0],[0.0,-0.3139434218903514]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9570012514043826,0.0],[0.0,0.9570012514043826]],"imag":[[0.2900837892927586,0.0],[0.0,-0.2900837892927586]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998214916228512,0.0],[0.0,0.9998214916228512]],"imag":[[0.018894043745501993,0.0],[0.0,-0.018894043745501993]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.858779777214056,0.0],[0.0,0.858779777214056]],"imag":[[0.5123448977477735,0.0],[0.0,-0.5123448977477735]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.001750479085521095,0.7698065274871748],[-0.8601206812673731,-0.06736811678319922]],"imag":[[0.07237989392955044,-0.6341577067385177],[0.5049262326655934,-0.02652263303985963]]},{"name":"u","qubits":[1],"real":[[0.9437481659061676,0.0],[0.0,0.9437481659061676]],"imag":[[0.3306650863770543,0.0],[0.0,-0.3306650863770543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4354242188872472,0.0],[0.0,0.4354242188872472]],"imag":[[-0.9002253882258768,0.0],[0.0,0.9002253882258768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6082820605015455,0.1419038242262009],[-0.13173678516690143,-0.5831083385997459]],"imag":[[0.7614829073244759,-0.173205142517875],[0.18105837776404488,0.780927620673508]]},{"name":"u","qubits":[1],"real":[[0.7662010702824703,-0.6426009025032543],[0.6426009025032543,0.7662010702824703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9377935290295385,0.34719345747050606],[-0.34719345747050606,0.9377935290295385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.026434035055312843,0.1459395251486526],[0.24677149749623356,0.9291503609812357]],"imag":[[-0.9646639272764782,0.217776041385643],[0.08847924742945092,-0.26068152501898434]]},{"name":"u","qubits":[1],"real":[[0.9916120345967447,0.0],[0.0,0.9916120345967447]],"imag":[[0.12925004001122883,0.0],[0.0,-0.12925004001122883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6720164192358506,0.0],[0.0,0.6720164192358506]],"imag":[[-0.7405362464305345,0.0],[0.0,0.7405362464305345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22512664800471027,0.44771496449456744],[-0.46651151775555916,-0.1066240483474164]],"imag":[[0.8489189285514234,0.16794628805929282],[0.10498404119994338,-0.8717664063318459]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.061851223671923666,-0.6515675119303844],[0.3231849767114349,0.5569908099454768]],"imag":[[-0.729401603079363,-0.1990163434303566],[-0.5997492796023772,0.47498790519416445]]},{"name":"u","qubits":[1],"real":[[0.774179097669002,0.0],[0.0,0.774179097669002]],"imag":[[-0.6329666063327591,0.0],[0.0,0.6329666063327591]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8258555809159348,0.0],[0.0,0.8258555809159348]],"imag":[[-0.5638816892487323,0.0],[0.0,0.5638816892487323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.803658652412969,0.5630820576599801],[-0.14798467527730472,-0.19625628014026783]],"imag":[[-0.16294144879772882,0.10257412445090881],[0.5528864174028317,0.7961787599779568]]},{"name":"u","qubits":[1],"real":[[0.6154779912176193,-0.7881540727083278],[0.7881540727083278,0.6154779912176193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8472138633287091,0.5312519833220799],[-0.5312519833220799,0.8472138633287091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19296449104608118,0.9330130500904856],[0.1334580813214456,-0.04377794065592047]],"imag":[[-0.13455040142903446,0.27230046461852003],[-0.962730406292754,-0.23113328890775137]]},{"name":"u","qubits":[1],"real":[[0.994693972239976,0.0],[0.0,0.994693972239976]],"imag":[[0.10287809091083418,0.0],[0.0,-0.10287809091083418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3249081487893707,0.0],[0.0,0.3249081487893707]],"imag":[[-0.9457455761727168,0.0],[0.0,0.9457455761727168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1582316016791958,0.633447705021793],[-0.35722979514241426,0.5074840877915509]],"imag":[[0.7567616092135079,-0.031916015622913185],[-0.5240815781089118,-0.5832540386381899]]},{"name":"u","qubits":[2],"real":[[0.9673969699369556,0.0],[0.0,0.9673969699369556]],"imag":[[0.2532648861504433,0.0],[0.0,-0.2532648861504433]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9099027000365735,0.0],[0.0,0.9099027000365735]],"imag":[[0.41482174059004345,0.0],[0.0,-0.41482174059004345]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9789772157594607,0.0],[0.0,0.9789772157594607]],"imag":[[0.20396963260214576,0.0],[0.0,-0.20396963260214576]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.4673950893861851,0.0],[0.0,0.4673950893861851]],"imag":[[-0.8840485452833912,0.0],[0.0,0.8840485452833912]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9126745666387306,0.0736601079861885],[0.24291398246186602,-0.37274110085654993]],"imag":[[0.19504994383677887,-0.35150368890174977],[-0.26452495523974917,-0.8556187333808049]]},{"name":"u","qubits":[1],"real":[[0.9625491880339927,0.0],[0.0,0.9625491880339927]],"imag":[[0.2711071017422846,0.0],[0.0,-0.2711071017422846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7569265860505188,0.0],[0.0,0.7569265860505188]],"imag":[[0.6534999183855393,0.0],[0.0,-0.6534999183855393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42751225214340693,-0.5678880380329645],[-0.5107299250731241,0.6315499926274472]],"imag":[[0.6987225050382473,-0.08076701975075493],[0.26110357878656065,0.5216555104586965]]},{"name":"u","qubits":[1],"real":[[0.6119934114558377,-0.7908628606368147],[0.7908628606368147,0.6119934114558377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9909375324570147,0.13432351532030049],[-0.13432351532030049,0.9909375324570147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6158365222175495,0.3238305811423343],[-0.23792521886232096,-0.6751517618244737]],"imag":[[0.6772981085280981,-0.23905314221794308],[0.32466019207252805,0.6181888452714548]]},{"name":"u","qubits":[1],"real":[[0.9653313358363914,0.0],[0.0,0.9653313358363914]],"imag":[[0.26102760783550877,0.0],[0.0,-0.26102760783550877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.886711121765881,0.0],[0.0,0.886711121765881]],"imag":[[-0.4623238978645739,0.0],[0.0,0.4623238978645739]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45158531728452456,0.44029110790860376],[0.22574898277049285,0.8881898931345431]],"imag":[[0.7739707706620035,0.05642417629450963],[-0.3822006595389225,0.11865397742911599]]},{"name":"u","qubits":[2],"real":[[0.7997744556171645,-0.6003006081475081],[0.6003006081475081,0.7997744556171645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9688873856476062,0.24750198773534463],[-0.24750198773534463,0.9688873856476062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.992387680602228,0.1231531217181691],[-0.1231531217181691,0.992387680602228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9636883830969073,0.26702939966241246],[-0.26702939966241246,0.9636883830969073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7871727281752874,-0.44668527591875956],[0.17294718985423307,0.7201722364612346]],"imag":[[0.08286204219865687,0.4170914075560956],[0.5861588927085104,0.32841889691471843]]},{"name":"u","qubits":[1],"real":[[0.9752110048572884,0.0],[0.0,0.9752110048572884]],"imag":[[0.22127696673001895,0.0],[0.0,-0.22127696673001895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7572830852715319,0.0],[0.0,0.7572830852715319]],"imag":[[0.6530867697034061,0.0],[0.0,-0.6530867697034061]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3821911221327394,-0.3874288862823583],[0.12813396243448474,0.2282106435714632]],"imag":[[0.7988357344691767,0.25630113845244634],[0.4465121534391272,-0.8556450704951731]]},{"name":"u","qubits":[1],"real":[[0.7283181593446587,-0.6852391252466603],[0.6852391252466603,0.7283181593446587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9563100853379115,0.2923542725547145],[-0.2923542725547145,0.9563100853379115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2602770206667979,-0.18097259915380798],[-0.029380679810135393,0.09546595945211829]],"imag":[[0.8188905023547417,0.47845912680345987],[0.5106965765695993,-0.8539391271746903]]},{"name":"u","qubits":[1],"real":[[0.8764870681295455,0.0],[0.0,0.8764870681295455]],"imag":[[0.48142540377681936,0.0],[0.0,-0.48142540377681936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6965410350720499,0.0],[0.0,0.6965410350720499]],"imag":[[0.717516959005679,0.0],[0.0,-0.717516959005679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.826956193802582,0.10604327586122557],[-0.16445321109487893,-0.5501309699298758]],"imag":[[0.5256717747424556,0.16901911849043433],[0.1129946022217285,-0.8108904224082008]]},{"name":"u","qubits":[2],"real":[[0.9580899803793893,0.0],[0.0,0.9580899803793893]],"imag":[[0.28646743182536716,0.0],[0.0,-0.28646743182536716]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993537033135502,0.0],[0.0,0.9993537033135502]],"imag":[[-0.03594684511181309,0.0],[0.0,0.03594684511181309]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9629848493384655,0.0],[0.0,0.9629848493384655]],"imag":[[0.26955552293465035,0.0],[0.0,-0.26955552293465035]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8089879940985867,0.0],[0.0,0.8089879940985867]],"imag":[[0.5878251656779804,0.0],[0.0,-0.5878251656779804]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5940584004273235,0.5064093971248854],[0.3638396428400976,0.4104283309359774]],"imag":[[-0.5742007009816014,0.24685561443398082],[0.4301265931931647,-0.7170497983342159]]},{"name":"u","qubits":[1],"real":[[0.9964501180703361,0.0],[0.0,0.9964501180703361]],"imag":[[0.08418528492327564,0.0],[0.0,-0.08418528492327564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2948228748276816,0.0],[0.0,0.2948228748276816]],"imag":[[-0.9555519203467393,0.0],[0.0,0.9555519203467393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15872280745500378,0.31406300294989414],[-0.27742757850247646,-0.7748195429429596]],"imag":[[0.9326479005404262,-0.07962031266725866],[0.16735860508916017,-0.542844095355679]]},{"name":"u","qubits":[1],"real":[[0.6225399611378704,-0.782588012166337],[0.782588012166337,0.6225399611378704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8746007301712464,0.48484385402304797],[-0.48484385402304797,0.8746007301712464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7336612847693602,-0.5215368099366483],[0.22586705827206183,0.5725448898562121]],"imag":[[0.4206108411440762,-0.11325632619747515],[0.48354080647880127,0.6223863025138756]]},{"name":"u","qubits":[1],"real":[[0.9089868328433017,0.0],[0.0,0.9089868328433017]],"imag":[[0.4168248285761098,0.0],[0.0,-0.4168248285761098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.672472234921116,0.0],[0.0,0.672472234921116]],"imag":[[0.7401223501963708,0.0],[0.0,-0.7401223501963708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6929278253862956,-0.3843483143879156],[-0.3171193123049808,0.4450256320146911]],"imag":[[0.5966735002207216,0.12691783234415824],[-0.25152953047900345,0.7988244011734701]]},{"name":"u","qubits":[3],"real":[[0.9999975766361716,0.0],[0.0,0.9999975766361716]],"imag":[[-0.0022015271481678235,0.0],[0.0,0.0022015271481678235]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9363233069130402,0.0],[0.0,0.9363233069130402]],"imag":[[-0.3511390962730135,0.0],[0.0,0.3511390962730135]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8986288937981185,0.0],[0.0,0.8986288937981185]],"imag":[[0.43870959783343,0.0],[0.0,-0.43870959783343]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936152111629705,0.0],[0.0,0.9936152111629705]],"imag":[[0.11282203749962018,0.0],[0.0,-0.11282203749962018]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9911737916039107,0.0],[0.0,0.9911737916039107]],"imag":[[0.13256890599807866,0.0],[0.0,-0.13256890599807866]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9734843645634096,0.0],[0.0,0.9734843645634096]],"imag":[[0.22875356161287347,0.0],[0.0,-0.22875356161287347]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.720880266979461,0.0],[0.0,0.720880266979461]],"imag":[[0.6930596227451294,0.0],[0.0,-0.6930596227451294]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.97249614586293,0.0],[0.0,0.97249614586293]],"imag":[[0.23291896934716744,0.0],[0.0,-0.23291896934716744]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.06638320920259835,0.3356002014311697],[-0.08923202960467734,-0.46091447331021235]],"imag":[[-0.8373964506955166,-0.42630148803150286],[-0.5351617501196674,0.7022801395416607]]},{"name":"u","qubits":[1],"real":[[0.9440856011714388,0.0],[0.0,0.9440856011714388]],"imag":[[-0.3297004362459396,0.0],[0.0,0.3297004362459396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48147150763436325,0.0],[0.0,0.48147150763436325]],"imag":[[0.8764617432245935,0.0],[0.0,-0.8764617432245935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6167631810934096,-0.1327447743767064],[0.06439122368708113,-0.9901345535942498]],"imag":[[-0.7753445757624636,0.02868435390488195],[0.11957314746774662,0.03449055661267675]]},{"name":"u","qubits":[1],"real":[[0.8095087874772238,-0.5871077609750657],[0.5871077609750657,0.8095087874772238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8816300706961323,0.4719411175605837],[-0.4719411175605837,0.8816300706961323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20431041189989993,0.4707849727876488],[-0.33352804425162025,-0.10406300489086828]],"imag":[[-0.5147836390401336,0.6867434527996781],[0.7628984888329373,0.5439814614922024]]},{"name":"u","qubits":[1],"real":[[0.9972469333733115,0.0],[0.0,0.9972469333733115]],"imag":[[-0.07415223447426232,0.0],[0.0,0.07415223447426232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9761940778199533,0.0],[0.0,0.9761940778199533]],"imag":[[-0.21689887604423172,0.0],[0.0,0.21689887604423172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11343400800347725,-0.2348496517294134],[0.4667788827189298,-0.42565476603109575]],"imag":[[-0.7585494390242359,-0.5971441329083436],[-0.44028734825333316,0.638030207569147]]},{"name":"u","qubits":[2],"real":[[0.8531548261721039,0.0],[0.0,0.8531548261721039]],"imag":[[-0.5216577830141588,0.0],[0.0,0.5216577830141588]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9444989719408947,0.0],[0.0,0.9444989719408947]],"imag":[[-0.3285143710746805,0.0],[0.0,0.3285143710746805]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9976951396344191,0.0],[0.0,0.9976951396344191]],"imag":[[-0.06785579083509963,0.0],[0.0,0.06785579083509963]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8193361140367507,0.0],[0.0,0.8193361140367507]],"imag":[[-0.5733134676903697,0.0],[0.0,0.5733134676903697]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3217588085932728,-0.9200994421684029],[-0.7353124123162065,0.1064177309891323]],"imag":[[0.2184390452450048,-0.046611898979573615],[-0.5550417181607248,0.3740583028433352]]},{"name":"u","qubits":[1],"real":[[0.9202021827283462,0.0],[0.0,0.9202021827283462]],"imag":[[0.3914434095779201,0.0],[0.0,-0.3914434095779201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6486447866403351,0.0],[0.0,0.6486447866403351]],"imag":[[0.7610912828066776,0.0],[0.0,-0.7610912828066776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7195770186806669,-0.03340869877296633],[-0.009690008538555221,-0.9785345147516342]],"imag":[[0.6927381967948099,-0.034735626299453606],[-0.04721025971799797,0.20036840706974132]]},{"name":"u","qubits":[1],"real":[[0.8578415515055341,-0.5139142657200501],[0.5139142657200501,0.8578415515055341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9884805616573236,0.1513478748632503],[-0.1513478748632503,0.9884805616573236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6837346364867339,-0.19892062658673945],[0.43008185434367624,0.5887670180731089]],"imag":[[-0.14201766176463465,-0.6875816423768151],[-0.5721604051134297,0.37552026285413637]]},{"name":"u","qubits":[1],"real":[[0.9308610157125204,0.0],[0.0,0.9308610157125204]],"imag":[[0.365373465684982,0.0],[0.0,-0.365373465684982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.794985161576952,0.0],[0.0,0.794985161576952]],"imag":[[-0.6066288757324922,0.0],[0.0,0.6066288757324922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5593712681065952,-0.3827122762683751],[-0.04665495903374234,-0.8223306025254129]],"imag":[[0.6027745815652845,-0.42106757394638533],[-0.5670889727663337,-0.0024066396854200423]]},{"name":"u","qubits":[2],"real":[[0.7997744556171649,-0.6003006081475077],[0.6003006081475077,0.7997744556171649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9688873856476063,0.24750198773534451],[-0.24750198773534451,0.9688873856476063]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.992387680602228,0.12315312171816888],[-0.12315312171816888,0.992387680602228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9636883830969073,0.26702939966241235],[-0.26702939966241235,0.9636883830969073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.29311365762111224,0.2544587594723308],[0.04747215766558939,0.3206057121816545]],"imag":[[0.8882812347965894,0.24554342050240807],[-0.3504100824331306,0.8787326929688427]]},{"name":"u","qubits":[1],"real":[[0.9990102721692546,0.0],[0.0,0.9990102721692546]],"imag":[[-0.0444800640771997,0.0],[0.0,0.0444800640771997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7125524124913583,0.0],[0.0,0.7125524124913583]],"imag":[[0.7016188847606265,0.0],[0.0,-0.7016188847606265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06400836684480327,0.2601289516294124],[-0.501283108778825,-0.6428222636993779]],"imag":[[-0.7173803907477594,0.6431183658306112],[-0.4795660004603017,-0.3248249272268903]]},{"name":"u","qubits":[1],"real":[[0.5524701237910855,-0.8335327002093336],[0.8335327002093336,0.5524701237910855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9636796368759561,0.26706096208660934],[-0.26706096208660934,0.9636796368759561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.554724846261625,0.23613944884721483],[0.5677187794749178,0.542983998058316]],"imag":[[-0.1063646576770067,0.7906990990480535],[-0.598884205810088,0.15556822720381208]]},{"name":"u","qubits":[1],"real":[[0.8974459291475486,0.0],[0.0,0.8974459291475486]],"imag":[[0.441124477054372,0.0],[0.0,-0.441124477054372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6571834763501235,0.0],[0.0,0.6571834763501235]],"imag":[[-0.753730640489271,0.0],[0.0,0.753730640489271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7380692388807726,0.16523341056087568],[0.07108768025308422,-0.22344532178314017]],"imag":[[0.5693899090658227,-0.3220975785478558],[-0.3549584085328961,-0.9049990376244929]]},{"name":"u","qubits":[2],"real":[[0.9753261672795112,0.0],[0.0,0.9753261672795112]],"imag":[[-0.22076880988912115,0.0],[0.0,0.22076880988912115]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947122746314855,0.0],[0.0,0.9947122746314855]],"imag":[[-0.10270097710078606,0.0],[0.0,0.10270097710078606]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9639079375877527,0.0],[0.0,0.9639079375877527]],"imag":[[-0.26623577493515965,0.0],[0.0,0.26623577493515965]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9030621257923318,0.0],[0.0,0.9030621257923318]],"imag":[[-0.42950994977932083,0.0],[0.0,0.42950994977932083]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19368963022736246,-0.2724028818678682],[-0.02456965965482031,-0.13882471243418276]],"imag":[[-0.14950745935412782,-0.930552801666806],[-0.9692926176157062,0.201484124629473]]},{"name":"u","qubits":[1],"real":[[0.9693665332894548,0.0],[0.0,0.9693665332894548]],"imag":[[-0.24561865592496088,0.0],[0.0,0.24561865592496088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6330626313661076,0.0],[0.0,0.6330626313661076]],"imag":[[0.7741005779405024,0.0],[0.0,-0.7741005779405024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3745884123157519,-0.4958328775954653],[0.11186740327138643,-0.7456517722838196]],"imag":[[-0.6917246581559402,0.3678998180934755],[0.607195357972316,0.2506050993738688]]},{"name":"u","qubits":[1],"real":[[0.6475193961780722,-0.7620489692750623],[0.7620489692750623,0.6475193961780722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.996412646819202,0.08462763885842625],[-0.08462763885842625,0.996412646819202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.454818179633689,-0.40582896832501597],[0.7552590320220672,0.6467098630168878]],"imag":[[-0.47051655191604214,0.6380105377781692],[0.036584045659622685,-0.1000587588816817]]},{"name":"u","qubits":[1],"real":[[0.9999046579175385,0.0],[0.0,0.9999046579175385]],"imag":[[0.01380851457653902,0.0],[0.0,-0.01380851457653902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6500135030808445,0.0],[0.0,0.6500135030808445]],"imag":[[0.7599226577833884,0.0],[0.0,-0.7599226577833884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.023269361237826303,0.5284211749037904],[0.06263893567850828,-0.8416354606721914]],"imag":[[0.8423319267712901,0.10347233389968155],[0.5348007345791636,-0.04140397770454682]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.2774489552956915,0.252260594216636],[0.21566302712375898,-0.24291948047283726]],"imag":[[0.6356206289418941,0.6748133711436892],[-0.6873848645414422,0.6496011335719534]]},{"name":"u","qubits":[1],"real":[[0.9906392602686955,0.0],[0.0,0.9906392602686955]],"imag":[[-0.13650588270947034,0.0],[0.0,0.13650588270947034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9377854921816824,0.0],[0.0,0.9377854921816824]],"imag":[[0.34721516478051434,0.0],[0.0,-0.34721516478051434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2410618969819398,-0.4241749505615017],[-0.44473874874898256,-0.24856388486926725]],"imag":[[-0.8580986292852172,0.1600984558278069],[0.0881098723384042,-0.8559556594219101]]},{"name":"u","qubits":[1],"real":[[0.6996996398775599,-0.7144371308626204],[0.7144371308626204,0.6996996398775599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8929679327692978,0.45012028508580554],[-0.45012028508580554,0.8929679327692978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6219431078675444,0.5948414691385413],[0.297483459488917,-0.29191220264624596]],"imag":[[-0.35872165773031606,-0.3614819074924437],[-0.6292925664440825,0.6559586291031949]]},{"name":"u","qubits":[1],"real":[[0.7579517764029277,0.0],[0.0,0.7579517764029277]],"imag":[[-0.6523105890966713,0.0],[0.0,0.6523105890966713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.746965647533124,0.0],[0.0,0.746965647533124]],"imag":[[0.6648626334856101,0.0],[0.0,-0.6648626334856101]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.72252557986158,0.08594811802918799],[-0.06776952028325295,-0.7251829801589386]],"imag":[[-0.10885801676590595,-0.6772884464087086],[-0.6793482249568767,0.08945907811015741]]},{"name":"u","qubits":[2],"real":[[0.9372728313339848,0.0],[0.0,0.9372728313339848]],"imag":[[0.3485966718762183,0.0],[0.0,-0.3485966718762183]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9340393650753955,0.0],[0.0,0.9340393650753955]],"imag":[[0.3571700778194501,0.0],[0.0,-0.3571700778194501]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7195340706138604,0.0],[0.0,0.7195340706138604]],"imag":[[-0.6944571413887599,0.0],[0.0,0.6944571413887599]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999932291485439,0.0],[0.0,0.9999932291485439]],"imag":[[0.00367989905671905,0.0],[0.0,-0.00367989905671905]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7094365937848424,-0.10843908368285773],[-0.48750023892226807,-0.6189686360074066]],"imag":[[-0.06731811367416722,0.6931153988336534],[-0.5044913359226736,0.3531427992594758]]},{"name":"u","qubits":[1],"real":[[0.7847297821275805,0.0],[0.0,0.7847297821275805]],"imag":[[0.6198380183902888,0.0],[0.0,-0.6198380183902888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6890594543868112,0.0],[0.0,0.6890594543868112]],"imag":[[-0.7247048146108526,0.0],[0.0,0.7247048146108526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7099792200355346,-0.13384451206967474],[0.1419166640358687,0.718998147292529]],"imag":[[0.16902812256213687,-0.6704063301384346],[0.6687440925868304,-0.12523044074448358]]},{"name":"u","qubits":[1],"real":[[0.8761619253054045,-0.48201688834015644],[0.48201688834015644,0.8761619253054045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9227367571584683,0.38543076808769955],[-0.38543076808769955,0.9227367571584683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5639728661452204,-0.7994861706616799],[-0.8008526525503965,0.5609666923210631]],"imag":[[0.11259099400418701,0.17343510959957492],[0.16701168589079832,-0.12672212034712776]]},{"name":"u","qubits":[1],"real":[[0.9545515143323156,0.0],[0.0,0.9545515143323156]],"imag":[[-0.29804598048939224,0.0],[0.0,0.29804598048939224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8947522834133617,0.0],[0.0,0.8947522834133617]],"imag":[[0.446562819014946,0.0],[0.0,-0.446562819014946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4734282717488121,0.21899373281169093],[-0.5514761619534831,0.5153309466325182]],"imag":[[-0.6842132549513862,-0.5096662027709549],[0.05993276278312057,0.6532351201405739]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6259819751933966,0.017941601302573242],[-0.4440143436139604,0.3057888121006247]],"imag":[[-0.3194237154344439,0.7111913636242563],[0.5558473886023872,0.6327544117926476]]},{"name":"u","qubits":[1],"real":[[0.9555546814897948,0.0],[0.0,0.9555546814897948]],"imag":[[-0.29481392552411223,0.0],[0.0,0.29481392552411223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9893982669586411,0.0],[0.0,0.9893982669586411]],"imag":[[-0.14522764660779186,0.0],[0.0,0.14522764660779186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5157195809045725,0.24217276147342948],[-0.13374978950244307,-0.34399899192475003]],"imag":[[-0.7562218899755052,0.3217361039638244],[-0.37983254310490505,-0.8482351835200356]]},{"name":"u","qubits":[1],"real":[[0.7636801661145697,-0.6455947675463481],[0.6455947675463481,0.7636801661145697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8964232999027142,0.44319890274179224],[-0.44319890274179224,0.8964232999027142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7115924487222696,-0.6880395400844065],[0.5626328313244141,0.6099661956002727]],"imag":[[0.0663149919395262,-0.12585745923839098],[-0.4155512072914453,-0.37242815610453645]]},{"name":"u","qubits":[1],"real":[[0.951683211624009,0.0],[0.0,0.951683211624009]],"imag":[[0.3070815277951632,0.0],[0.0,-0.3070815277951632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49243473473752347,0.0],[0.0,0.49243473473752347]],"imag":[[-0.8703493735414445,0.0],[0.0,0.8703493735414445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5569951723850717,0.2718233727206036],[0.30111483344152234,0.8870710348732996]],"imag":[[0.7732347068226836,-0.13407654585108802],[-0.03455898126460565,0.3481960841024069]]},{"name":"u","qubits":[2],"real":[[0.9970174726669115,0.0],[0.0,0.9970174726669115]],"imag":[[-0.07717615691963563,0.0],[0.0,0.07717615691963563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99834695633103,0.0],[0.0,0.99834695633103]],"imag":[[-0.057474818699744766,0.0],[0.0,0.057474818699744766]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9371983422962605,0.0],[0.0,0.9371983422962605]],"imag":[[-0.34879688530309616,0.0],[0.0,0.34879688530309616]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7515563311703597,0.0],[0.0,0.7515563311703597]],"imag":[[0.6596689177744761,0.0],[0.0,-0.6596689177744761]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.33103341102104883,0.43133596707654454],[0.18135349732325595,-0.6180316598124117]],"imag":[[-0.5356911050325214,-0.6460659442216002],[-0.7553560946900667,0.12076815264261473]]},{"name":"u","qubits":[1],"real":[[0.8607248640552376,0.0],[0.0,0.8607248640552376]],"imag":[[0.5090704355952058,0.0],[0.0,-0.5090704355952058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6044158527092764,0.0],[0.0,0.6044158527092764]],"imag":[[-0.7966689883469283,0.0],[0.0,0.7966689883469283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7605990041829025,0.47433906830542005],[0.4952722444287543,0.8610627938252078]],"imag":[[0.41807605525198444,-0.14732282626960042],[-0.03750960889453526,0.10894630892788765]]},{"name":"u","qubits":[1],"real":[[0.7518610807089544,-0.6593215568409417],[0.6593215568409417,0.7518610807089544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9003769023089216,0.4351108293166128],[-0.4351108293166128,0.9003769023089216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40967113917441333,-0.20980498088727628],[-0.25223555346145243,0.11068078427484528]],"imag":[[0.8718283839279384,-0.1675311812768826],[0.09198941392971796,0.9569038286511176]]},{"name":"u","qubits":[1],"real":[[0.8609456815429243,0.0],[0.0,0.8609456815429243]],"imag":[[-0.5086968974080632,0.0],[0.0,0.5086968974080632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5295002250703117,0.0],[0.0,0.5295002250703117]],"imag":[[-0.8483097969789629,0.0],[0.0,0.8483097969789629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6341531799664204,0.245744767447346],[-0.6890873869784289,-0.5732166872726692]],"imag":[[-0.34928994962478066,0.6445585967946161],[0.031699346000132245,-0.4422401542177649]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[0.38268343236508984,0.0],[0.0,-0.38268343236508984]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988256990728589,0.0],[0.0,0.9988256990728589]],"imag":[[-0.04844814621442994,0.0],[0.0,0.04844814621442994]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[0.3826834323650898,0.0],[0.0,-0.3826834323650898]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9239220455714682,0.0],[0.0,0.9239220455714682]],"imag":[[-0.38258078062944295,0.0],[0.0,0.38258078062944295]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238370080460536,0.0],[0.0,0.9238370080460536]],"imag":[[-0.38278607937660936,0.0],[0.0,0.38278607937660936]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[-0.3826834323650898,0.0],[0.0,0.3826834323650898]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988256990728589,0.0],[0.0,0.9988256990728589]],"imag":[[-0.04844814621442999,0.0],[0.0,0.04844814621442999]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9392319177985562,0.0],[0.0,0.9392319177985562]],"imag":[[-0.343283271640851,0.0],[0.0,0.343283271640851]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.38848002970457524,-0.6767394931104239],[-0.42713871815574,-0.6593499677923426]],"imag":[[-0.5892053462827803,-0.2096282063491646],[0.5652192865470821,-0.2516690158516053]]},{"name":"u","qubits":[1],"real":[[0.9980131192650459,0.0],[0.0,0.9980131192650459]],"imag":[[0.06300645819956376,0.0],[0.0,-0.06300645819956376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.856263480042088,0.0],[0.0,0.856263480042088]],"imag":[[-0.5165393041639841,0.0],[0.0,0.5165393041639841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1062372395356852,-0.5345635092066667],[0.48380914282790266,-0.4876466904359943]],"imag":[[0.838037719882068,0.025461414245005226],[-0.2287687529074542,-0.6897784255223698]]},{"name":"u","qubits":[1],"real":[[0.8719889680138305,-0.4895255250364121],[0.4895255250364121,0.8719889680138305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9215837191133552,0.38817966029300954],[-0.38817966029300954,0.9215837191133552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4887749661721125,-0.4916023774656753],[0.8022678684113062,-0.5554156639837736]],"imag":[[0.2808124362012796,0.6637548572991754],[0.19649344882955333,0.0962810058283097]]},{"name":"u","qubits":[1],"real":[[0.7008063798696723,0.0],[0.0,0.7008063798696723]],"imag":[[-0.7133515388179692,0.0],[0.0,0.7133515388179692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7465905578235762,0.0],[0.0,0.7465905578235762]],"imag":[[-0.6652838033265813,0.0],[0.0,0.6652838033265813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7412490316479659,0.6534483058081493],[-0.553027879116615,-0.4893619650424953]],"imag":[[0.013152447353216464,0.15291238617598393],[-0.380180287665408,-0.5569093112528949]]},{"name":"u","qubits":[2],"real":[[0.9997619305401091,0.0],[0.0,0.9997619305401091]],"imag":[[0.02181930894217606,0.0],[0.0,-0.02181930894217606]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989451614387972,0.0],[0.0,0.9989451614387972]],"imag":[[-0.04591910754811617,0.0],[0.0,0.04591910754811617]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9488402079633108,0.0],[0.0,0.9488402079633108]],"imag":[[-0.31575664641008144,0.0],[0.0,0.31575664641008144]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8049143090746547,0.0],[0.0,0.8049143090746547]],"imag":[[-0.5933910641784819,0.0],[0.0,0.5933910641784819]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3261643354316668,0.1575955732283546],[0.09294083767271094,-0.24645762898603907]],"imag":[[0.9295824906444009,-0.06824115091788933],[0.14441336528336504,0.9538162389762549]]},{"name":"u","qubits":[1],"real":[[0.9608063337842063,0.0],[0.0,0.9608063337842063]],"imag":[[-0.27722046995153926,0.0],[0.0,0.27722046995153926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7855591402485487,0.0],[0.0,0.7855591402485487]],"imag":[[0.6187865845119471,0.0],[0.0,-0.6187865845119471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3900913202593608,0.036306846312700425],[-0.5363217632147363,0.210568488898174]],"imag":[[-0.6197239200210858,-0.6800388501569847],[-0.41967843775233976,0.701348619925306]]},{"name":"u","qubits":[1],"real":[[0.6834093257463077,-0.7300354056365875],[0.7300354056365875,0.6834093257463077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9223570670850829,0.38633850545629533],[-0.38633850545629533,0.9223570670850829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3884262760570541,-0.08806981512932129],[0.33933245245277466,-0.50794472289445]],"imag":[[0.8494224929135674,0.34619382470523197],[0.11162411618165312,-0.7838275970407844]]},{"name":"u","qubits":[1],"real":[[0.9523040338490207,0.0],[0.0,0.9523040338490207]],"imag":[[0.30515082682975514,0.0],[0.0,-0.30515082682975514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.533242739337572,0.0],[0.0,0.533242739337572]],"imag":[[-0.8459622810408052,0.0],[0.0,0.8459622810408052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5405099300891079,0.290924544531158],[-0.1513129830744355,-0.8326615474827522]],"imag":[[0.7568033017145334,0.2246345640777202],[0.33496590743262916,-0.4142185043604149]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7722314405569345,0.3456437465443092],[0.5899218509264978,-0.4317901638099141]],"imag":[[-0.19809632566595411,0.4949210527425792],[-0.12809628321096694,-0.6701796822226092]]},{"name":"u","qubits":[1],"real":[[0.9482114728180167,0.0],[0.0,0.9482114728180167]],"imag":[[0.31763973746413987,0.0],[0.0,-0.31763973746413987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8255401300576191,0.0],[0.0,0.8255401300576191]],"imag":[[0.5643434181989274,0.0],[0.0,-0.5643434181989274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5558382745138184,0.35182887924583894],[0.3739900937592129,0.8918550320598169]],"imag":[[0.736538715487943,-0.15738796936706712],[-0.09319840633212031,0.23672783659027194]]},{"name":"u","qubits":[1],"real":[[0.712068145534851,-0.702110358928394],[0.702110358928394,0.712068145534851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9966157791316254,0.0822009050185175],[-0.0822009050185175,0.9966157791316254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5483308882736475,0.5866928107105119],[-0.30164397565465906,0.5156650378095496]],"imag":[[-0.5108864160936056,-0.3067895902351706],[0.5893549174880243,0.5438393714736102]]},{"name":"u","qubits":[1],"real":[[0.9935904200497333,0.0],[0.0,0.9935904200497333]],"imag":[[-0.11304015740167074,0.0],[0.0,0.11304015740167074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9245726557997838,0.0],[0.0,0.9245726557997838]],"imag":[[-0.3810057796770735,0.0],[0.0,0.3810057796770735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16954603378532984,0.28417774519803757],[-0.46389086610424174,-0.40348076108396796]],"imag":[[-0.7354858250653198,0.5912340929697889],[0.4638103145691201,0.6378781481438693]]},{"name":"u","qubits":[2],"real":[[0.997323969381697,0.0],[0.0,0.997323969381697]],"imag":[[0.0731088236585435,0.0],[0.0,-0.0731088236585435]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8251559060054965,0.0],[0.0,0.8251559060054965]],"imag":[[0.5649050635144353,0.0],[0.0,-0.5649050635144353]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8961448195879022,0.0],[0.0,0.8961448195879022]],"imag":[[0.44376171795882347,0.0],[0.0,-0.44376171795882347]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.967867128888737,0.0],[0.0,0.967867128888737]],"imag":[[0.2514621657758336,0.0],[0.0,-0.2514621657758336]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.026345519532924903,-0.6399815474012366],[0.2232603992473695,0.4583725659679094]],"imag":[[0.6876024893185371,0.341953723871243],[0.6904082302604722,-0.5132113214695319]]},{"name":"u","qubits":[1],"real":[[0.45413998892213553,0.0],[0.0,0.45413998892213553]],"imag":[[-0.8909303398480729,0.0],[0.0,0.8909303398480729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.932652073266928,0.0],[0.0,0.932652073266928]],"imag":[[0.3607770921648169,0.0],[0.0,-0.3607770921648169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7649513691624643,0.18679374453355885],[0.10057515791575959,0.8937751275948684]],"imag":[[0.5553776076133007,0.2674195445013875],[-0.31030590292229066,0.30783259332724755]]},{"name":"u","qubits":[1],"real":[[0.7542051256854565,-0.6566388873572633],[0.6566388873572633,0.7542051256854565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9013496573397312,0.4330921324770854],[-0.4330921324770854,0.9013496573397312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3084109490798898,-0.9393976792638585],[0.6960741071232314,0.32874132131151557]],"imag":[[0.14267964578347217,0.04535642578975877],[0.6324603090782382,0.08604614166605096]]},{"name":"u","qubits":[1],"real":[[0.8290185900065067,0.0],[0.0,0.8290185900065067]],"imag":[[-0.5592210452259675,0.0],[0.0,0.5592210452259675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8184406785217376,0.0],[0.0,0.8184406785217376]],"imag":[[-0.5745910334671763,0.0],[0.0,0.5745910334671763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7280892835306221,-0.6165526570984114],[0.4240251904904605,-0.3504547263008008]],"imag":[[-0.29410966726902266,-0.056994033474209144],[-0.4512074208790225,0.7027061875255263]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980862072647823,0.061837875673427016],[-0.061837875673427016,0.9980862072647823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980862072647823,0.061837875673427016],[-0.061837875673427016,0.9980862072647823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980862072647823,-0.061837875673427016],[0.061837875673427016,0.9980862072647823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7494795065885403,0.6620275441428386],[-0.6620275441428386,0.7494795065885403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3254305729505919,0.38766192975738245],[0.788882648132927,-0.039420757045544354]],"imag":[[-0.3540638400409512,0.7864171714689906],[-0.38261979410282204,-0.4792830735060967]]},{"name":"u","qubits":[1],"real":[[0.45792129164334233,0.0],[0.0,0.45792129164334233]],"imag":[[-0.8889927393740025,0.0],[0.0,0.8889927393740025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9480459762269867,0.0],[0.0,0.9480459762269867]],"imag":[[0.31813334776445495,0.0],[0.0,-0.31813334776445495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7072441246537291,0.26921345646878536],[0.42689837514440904,-0.4739688019660563]],"imag":[[0.5043586071180863,0.4158752919143121],[0.2513680983493096,0.7279597730604187]]},{"name":"u","qubits":[1],"real":[[0.5575993949805287,-0.8301101822754304],[0.8301101822754304,0.5575993949805287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9751449996067544,0.22156766402601025],[-0.22156766402601025,0.9751449996067544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07977793219980851,0.6297090608455084],[0.643903057229128,0.3706553779618997]],"imag":[[-0.7378609894054269,0.22948451045034654],[0.185971757905736,-0.6429758540881252]]},{"name":"u","qubits":[1],"real":[[0.8938660961782394,0.0],[0.0,0.8938660961782394]],"imag":[[0.44833402960635765,0.0],[0.0,-0.44833402960635765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7270002035317242,0.0],[0.0,0.7270002035317242]],"imag":[[-0.6866372434297688,0.0],[0.0,0.6866372434297688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6234366377113358,-0.33281093257411265],[-0.5652281270299582,-0.3968202280662701]],"imag":[[0.46514076055406134,-0.5331113530863165],[-0.2747507889789933,0.6690014013192047]]},{"name":"u","qubits":[2],"real":[[0.9947270231895688,0.0],[0.0,0.9947270231895688]],"imag":[[0.10255802911727092,0.0],[0.0,-0.10255802911727092]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7043113319262052,0.0],[0.0,0.7043113319262052]],"imag":[[-0.7098912224561836,0.0],[0.0,0.7098912224561836]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8963797119203534,0.0],[0.0,0.8963797119203534]],"imag":[[-0.443287053789736,0.0],[0.0,0.443287053789736]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947903660091132,0.0],[0.0,0.9947903660091132]],"imag":[[-0.10194178581648734,0.0],[0.0,0.10194178581648734]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.33494641835091815,0.28370541011195577],[-0.3360224919694774,0.32907649621712676]],"imag":[[0.08946848275620589,-0.8940455959851271],[-0.8757255119715406,-0.10909799361246403]]},{"name":"u","qubits":[1],"real":[[0.9203255593858474,0.0],[0.0,0.9203255593858474]],"imag":[[0.39115324968754533,0.0],[0.0,-0.39115324968754533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7380925908420658,0.0],[0.0,0.7380925908420658]],"imag":[[0.6746994348182359,0.0],[0.0,-0.6746994348182359]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5183612483615962,-0.5583825674597838],[0.31313487546464874,-0.40611324954188166]],"imag":[[0.499657595211992,0.4121320323646254],[-0.6193467958355121,0.5944982126151068]]},{"name":"u","qubits":[1],"real":[[0.7995981773058264,-0.6005353901721365],[0.6005353901721365,0.7995981773058264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9720409617140858,0.2348113471490573],[-0.2348113471490573,0.9720409617140858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7030565910534449,0.37964890266766693],[0.07077498732551445,-0.43180401608234165]],"imag":[[-0.17656444113524972,0.5748070446733781],[0.6852206426195723,0.5822446769119106]]},{"name":"u","qubits":[1],"real":[[0.8134748883787236,0.0],[0.0,0.8134748883787236]],"imag":[[-0.5816000395264973,0.0],[0.0,0.5816000395264973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7506346361888607,0.0],[0.0,0.7506346361888607]],"imag":[[0.660717521300606,0.0],[0.0,-0.660717521300606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7440356458210557,0.5956180219232207],[0.5105332361894181,0.7863124730817865]],"imag":[[-0.2543585532337883,-0.16417020468016968],[0.3479489889199545,-0.00010262332102140004]]},{"name":"u","qubits":[2],"real":[[0.7788322083306886,-0.6272323263885105],[0.6272323263885105,0.7788322083306886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9776264951190822,0.21034836828741804],[-0.21034836828741804,0.9776264951190822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975066388710377,-0.07057269591141535],[0.07057269591141535,0.9975066388710377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9076775859481139,0.41966820223529494],[-0.41966820223529494,0.9076775859481139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.385390293372579,0.41173039557382113],[-0.8642194196688029,0.09139608248646454]],"imag":[[0.323029026206199,0.7600030601011403],[0.015854484217086205,-0.4944898240648186]]},{"name":"u","qubits":[1],"real":[[0.9965846101953582,0.0],[0.0,0.9965846101953582]],"imag":[[-0.08257793120299213,0.0],[0.0,0.08257793120299213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.565475528305756,0.0],[0.0,0.565475528305756]],"imag":[[-0.824765073755749,0.0],[0.0,0.824765073755749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12687774091285475,-0.5152269434715382],[0.4667965830851202,-0.21678918695690857]],"imag":[[-0.7603499092825972,0.3745814344515399],[0.43344088908968137,0.7397515759386835]]},{"name":"u","qubits":[1],"real":[[0.6122442187805486,-0.7906687148039916],[0.7906687148039916,0.6122442187805486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8514114305209958,0.5244984041712534],[-0.5244984041712534,0.8514114305209958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6218758677123043,0.5283433298747415],[-0.28714099505197477,-0.6189928282984676]],"imag":[[-0.10846924960565285,-0.5677659313695436],[-0.720454631470724,-0.12386707176650609]]},{"name":"u","qubits":[1],"real":[[0.4890029595935479,0.0],[0.0,0.4890029595935479]],"imag":[[0.8722821249508389,0.0],[0.0,-0.8722821249508389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.94963070671368,0.0],[0.0,0.94963070671368]],"imag":[[-0.31337121895042735,0.0],[0.0,0.31337121895042735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7616530103649191,0.4343099089473127],[-0.11090628527285284,-0.7814793344215497]],"imag":[[-0.46582522768976226,-0.11944225399754882],[-0.43656768654678807,-0.43173892669322]]},{"name":"u","qubits":[2],"real":[[0.9815871644830891,0.0],[0.0,0.9815871644830891]],"imag":[[-0.19101475995861947,0.0],[0.0,0.19101475995861947]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6063419061397682,0.0],[0.0,0.6063419061397682]],"imag":[[0.7952040573706805,0.0],[0.0,-0.7952040573706805]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8808878486351146,0.0],[0.0,0.8808878486351146]],"imag":[[-0.4733250448972665,0.0],[0.0,0.4733250448972665]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993861199280177,0.0],[0.0,0.9993861199280177]],"imag":[[-0.03503403053063985,0.0],[0.0,0.03503403053063985]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.038073903907267365,0.0013630447189284772],[0.22210885315894421,-0.07568308145909868]],"imag":[[-0.4495399653594992,-0.8924473875220513],[-0.8643678931648603,0.44475597106167664]]},{"name":"u","qubits":[1],"real":[[0.8543700952870958,0.0],[0.0,0.8543700952870958]],"imag":[[-0.5196650269925028,0.0],[0.0,0.5196650269925028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.835356949434805,0.0],[0.0,0.835356949434805]],"imag":[[-0.549707892458328,0.0],[0.0,0.549707892458328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7705224703031053,0.44897199392433906],[-0.00017718976385805747,0.029619690337409247]],"imag":[[-0.3990670829975052,0.21322461090940203],[0.49703174408648215,0.8672266646721914]]},{"name":"u","qubits":[1],"real":[[0.844336005473233,-0.5358140627694505],[0.5358140627694505,0.844336005473233]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9880718230292178,0.15399374187192819],[-0.15399374187192819,0.9880718230292178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18259994498324356,0.34501830144254647],[0.6599073207232629,-0.49956410947790725]],"imag":[[-0.6279742488422433,-0.6732517913476626],[0.3699025965561494,-0.4220546145209281]]},{"name":"u","qubits":[1],"real":[[0.6865437552396954,0.0],[0.0,0.6865437552396954]],"imag":[[-0.7270884898974659,0.0],[0.0,0.7270884898974659]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7732698243198912,0.0],[0.0,0.7732698243198912]],"imag":[[0.6340771079263819,0.0],[0.0,-0.6340771079263819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9372814903694193,-0.01911678176185301],[0.02088825687890128,-0.9369918027739776]],"imag":[[0.05380906671728668,-0.3438641313149189],[-0.34376106945734153,-0.058637610664807445]]},{"name":"u","qubits":[3],"real":[[0.9954403503584162,0.0],[0.0,0.9954403503584162]],"imag":[[0.09538610422023532,0.0],[0.0,-0.09538610422023532]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9959821805214631,0.0],[0.0,0.9959821805214631]],"imag":[[-0.08955163920170078,0.0],[0.0,0.08955163920170078]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9971071037536026,0.0],[0.0,0.9971071037536026]],"imag":[[-0.07600936550256412,0.0],[0.0,0.07600936550256412]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8496472413273817,0.0],[0.0,0.8496472413273817]],"imag":[[0.5273514627881201,0.0],[0.0,-0.5273514627881201]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8406399784437344,0.0],[0.0,0.8406399784437344]],"imag":[[0.5415943377123857,0.0],[0.0,-0.5415943377123857]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9741114689492626,0.0],[0.0,0.9741114689492626]],"imag":[[0.2260682331985409,0.0],[0.0,-0.2260682331985409]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988068121783807,0.0],[0.0,0.9988068121783807]],"imag":[[0.048835969797484044,0.0],[0.0,-0.048835969797484044]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991998367342377,0.0],[0.0,0.9991998367342377]],"imag":[[0.039996078186150766,0.0],[0.0,-0.039996078186150766]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3211642425024718,0.23574178229336773],[0.0954957815488169,-0.17817021218104337]],"imag":[[0.3280034257943945,-0.8565588678462804],[-0.8832597792899528,-0.4230698446904566]]},{"name":"u","qubits":[1],"real":[[0.9969153972891657,0.0],[0.0,0.9969153972891657]],"imag":[[-0.07848369670055615,0.0],[0.0,0.07848369670055615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8315013545412169,0.0],[0.0,0.8315013545412169]],"imag":[[-0.5555227244641947,0.0],[0.0,0.5555227244641947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1562758973244336,-0.046778962596976864],[-0.017835564572586837,-0.5883450569078625]],"imag":[[-0.9863721074134597,-0.021439176535585632],[0.04826802532267559,-0.806970993518299]]},{"name":"u","qubits":[1],"real":[[0.676495193977373,-0.7364470466540798],[0.7364470466540798,0.676495193977373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9338686432990617,0.35761621476489275],[-0.35761621476489275,0.9338686432990617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1052581004532538,0.6344795663794265],[0.5250746283113742,0.42072260324854066]],"imag":[[0.4411626216992321,-0.6258849361914761],[-0.7201339515729733,-0.16939957972597794]]},{"name":"u","qubits":[1],"real":[[0.9885602243340035,0.0],[0.0,0.9885602243340035]],"imag":[[0.1508266649657971,0.0],[0.0,-0.1508266649657971]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9222043572864141,0.0],[0.0,0.9222043572864141]],"imag":[[-0.3867028877600372,0.0],[0.0,0.3867028877600372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2664533206159123,0.4160579628751763],[0.12116888146993883,0.8375409634914022]],"imag":[[0.8528781968744945,0.16881108007777038],[-0.4323418917849495,0.31132575422702935]]},{"name":"u","qubits":[2],"real":[[0.9511008792779636,0.0],[0.0,0.9511008792779636]],"imag":[[-0.3088804257907654,0.0],[0.0,0.3088804257907654]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9515260168211735,0.0],[0.0,0.9515260168211735]],"imag":[[-0.3075682677267468,0.0],[0.0,0.3075682677267468]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989384772828989,0.0],[0.0,0.9989384772828989]],"imag":[[-0.046064287726212516,0.0],[0.0,0.046064287726212516]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7519476367175217,0.0],[0.0,0.7519476367175217]],"imag":[[-0.6592228391332737,0.0],[0.0,0.6592228391332737]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7290089649833944,-0.2282969582235763],[0.19020833732976083,-0.7104034519640776]],"imag":[[-0.2671477944480917,-0.587416788797548],[-0.6008317346026327,0.3132873290482109]]},{"name":"u","qubits":[1],"real":[[0.9621605509832687,0.0],[0.0,0.9621605509832687]],"imag":[[0.2724831630240167,0.0],[0.0,-0.2724831630240167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7448838313272117,0.0],[0.0,0.7448838313272117]],"imag":[[0.6671941829986935,0.0],[0.0,-0.6671941829986935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47703746015157344,0.34148496295931136],[0.33445974869208156,-0.5767452159294847]],"imag":[[0.7746810037896847,0.2359928474598759],[0.24584808415843334,0.7036052529102591]]},{"name":"u","qubits":[1],"real":[[0.531753107143143,-0.8468994232160116],[0.8468994232160116,0.531753107143143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9554431000765496,0.2951753419852552],[-0.2951753419852552,0.9554431000765496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6429213665571599,-0.5045637400749045],[-0.7266062934529408,-0.1957322314080205]],"imag":[[-0.22107140391384933,-0.5321606740425845],[-0.09911026743184856,-0.651083207272468]]},{"name":"u","qubits":[1],"real":[[0.8956558103480919,0.0],[0.0,0.8956558103480919]],"imag":[[-0.4447478717090198,0.0],[0.0,0.4447478717090198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7533382786660854,0.0],[0.0,0.7533382786660854]],"imag":[[-0.6576332092408499,0.0],[0.0,0.6576332092408499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5683230347589552,0.6992827335123931],[0.5198060348007816,0.086058902101246]],"imag":[[-0.4311553016616395,-0.0460183943968846],[-0.47001672331537375,-0.7081524068713572]]},{"name":"u","qubits":[2],"real":[[0.6297367839839092,-0.7768085883263671],[0.7768085883263671,0.6297367839839092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880040035326113,0.15442826491135575],[-0.15442826491135575,0.9880040035326113]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995261729162178,-0.030780345278426442],[0.030780345278426442,0.9995261729162178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9419830483245648,0.33566044847309684],[-0.33566044847309684,0.9419830483245648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7659833101732718,-0.48397867268674716],[-0.45330838540714674,0.7476417900035566]],"imag":[[0.2031932648574097,0.37114243901359245],[-0.40803624026812757,0.26277307355909546]]},{"name":"u","qubits":[1],"real":[[0.8321123327469222,0.0],[0.0,0.8321123327469222]],"imag":[[0.5546071273347246,0.0],[0.0,-0.5546071273347246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9140126389124786,0.0],[0.0,0.9140126389124786]],"imag":[[-0.4056857107518662,0.0],[0.0,0.4056857107518662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7358081480150702,-0.41472490801119277],[-0.3438400989223703,0.6811453709273851]],"imag":[[0.30677992430712714,0.4387205238324888],[-0.4962322376970288,0.41420832476840586]]},{"name":"u","qubits":[1],"real":[[0.8541821133622337,-0.5199739582056279],[0.5199739582056279,0.8541821133622337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.967466444318419,0.25299936584480887],[-0.25299936584480887,0.967466444318419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09021308599599337,-0.4164028052505111],[-0.23831746559413372,0.18504306679809698]],"imag":[[-0.4513892331547138,0.7840395800510224],[-0.8551690738677743,-0.42148511732073823]]},{"name":"u","qubits":[1],"real":[[0.9753093351448793,0.0],[0.0,0.9753093351448793]],"imag":[[-0.22084315877847255,0.0],[0.0,0.22084315877847255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7578102998985508,0.0],[0.0,0.7578102998985508]],"imag":[[-0.6524749415630217,0.0],[0.0,0.6524749415630217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3841765842575,0.45127614511688907],[0.25252903527295634,-0.39806806380994775]],"imag":[[-0.8048239441244146,0.03188435228606554],[-0.37536096948986497,-0.7980445134842655]]},{"name":"u","qubits":[2],"real":[[0.9852369268506992,0.0],[0.0,0.9852369268506992]],"imag":[[0.17119637253689085,0.0],[0.0,-0.17119637253689085]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947447562724653,0.0],[0.0,0.9947447562724653]],"imag":[[0.10238588705692596,0.0],[0.0,-0.10238588705692596]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9260917482174713,0.0],[0.0,0.9260917482174713]],"imag":[[0.37729838839240726,0.0],[0.0,-0.37729838839240726]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7630669362073917,0.0],[0.0,0.7630669362073917]],"imag":[[0.6463194650225725,0.0],[0.0,-0.6463194650225725]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45221746464398493,-0.7335656375093961],[-0.1537431484868788,-0.41233273075215493]],"imag":[[-0.27621411173665994,0.42554269423164587],[0.8340072981945879,-0.3328311734227681]]},{"name":"u","qubits":[1],"real":[[0.9537692568958623,0.0],[0.0,0.9537692568958623]],"imag":[[-0.30053985526101945,0.0],[0.0,0.30053985526101945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6744371665329151,0.0],[0.0,0.6744371665329151]],"imag":[[-0.7383322479744827,0.0],[0.0,0.7383322479744827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5302792275668422,-0.3656294943932107],[-0.0822733456681886,-0.41550076797795177]],"imag":[[-0.7578783973525078,-0.10363082778436433],[0.3710193690766969,-0.8263987150112378]]},{"name":"u","qubits":[1],"real":[[0.8784259302462681,-0.47787852543400444],[0.47787852543400444,0.8784259302462681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9906681341807492,0.13629617719816373],[-0.13629617719816373,0.9906681341807492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5185102005291281,-0.059768824360626346],[-0.5465032526065651,0.783434095727177]],"imag":[[0.6423614940189327,0.5612010072902192],[-0.14090095045617418,-0.26021555430667936]]},{"name":"u","qubits":[1],"real":[[0.8229351705460154,0.0],[0.0,0.8229351705460154]],"imag":[[-0.5681352876546224,0.0],[0.0,0.5681352876546224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9359686895021763,0.0],[0.0,0.9359686895021763]],"imag":[[0.3520832462239276,0.0],[0.0,-0.3520832462239276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7884225593580367,0.17480934591124556],[-0.48916497167204964,-0.32586179375386326]],"imag":[[-0.2988546449049262,-0.5084461246741445],[-0.22314434701142716,0.777649228288334]]},{"name":"u","qubits":[4],"real":[[0.9002641126387643,0.0],[0.0,0.9002641126387643]],"imag":[[-0.43534414834098595,0.0],[0.0,0.43534414834098595]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9604858555039327,0.0],[0.0,0.9604858555039327]],"imag":[[0.27832880083972356,0.0],[0.0,-0.27832880083972356]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9971669585694299,0.0],[0.0,0.9971669585694299]],"imag":[[0.07522005542003328,0.0],[0.0,-0.07522005542003328]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9594534902228877,0.0],[0.0,0.9594534902228877]],"imag":[[-0.28186699008418703,0.0],[0.0,0.28186699008418703]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9943081693373826,0.0],[0.0,0.9943081693373826]],"imag":[[-0.10654231266939365,0.0],[0.0,0.10654231266939365]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9623948562988413,0.0],[0.0,0.9623948562988413]],"imag":[[0.27165445067131255,0.0],[0.0,-0.27165445067131255]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9939087308281848,0.0],[0.0,0.9939087308281848]],"imag":[[0.11020632823711625,0.0],[0.0,-0.11020632823711625]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9950024047153582,0.0],[0.0,0.9950024047153582]],"imag":[[0.09985096199163344,0.0],[0.0,-0.09985096199163344]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9594534902228876,0.0],[0.0,0.9594534902228876]],"imag":[[0.28186699008418703,0.0],[0.0,-0.28186699008418703]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9971669585694299,0.0],[0.0,0.9971669585694299]],"imag":[[-0.0752200554200333,0.0],[0.0,0.0752200554200333]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9960073823033538,0.0],[0.0,0.9960073823033538]],"imag":[[0.08927090453905263,0.0],[0.0,-0.08927090453905263]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9968829456409231,0.0],[0.0,0.9968829456409231]],"imag":[[0.07889482042742965,0.0],[0.0,-0.07889482042742965]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9950024047153582,0.0],[0.0,0.9950024047153582]],"imag":[[-0.09985096199163342,0.0],[0.0,0.09985096199163342]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9939087308281848,0.0],[0.0,0.9939087308281848]],"imag":[[-0.11020632823711626,0.0],[0.0,0.11020632823711626]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9953636688392091,0.0],[0.0,0.9953636688392091]],"imag":[[0.09618298578724468,0.0],[0.0,-0.09618298578724468]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9651713687357931,0.0],[0.0,0.9651713687357931]],"imag":[[-0.2616184797996419,0.0],[0.0,0.2616184797996419]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.057099055868548076,0.5846696091974553],[0.005468675691720081,-0.8095832491300086]],"imag":[[0.8075968389088423,0.05185066715347958],[0.5869387848741511,-0.006922364100008488]]},{"name":"u","qubits":[1],"real":[[0.9218866168343975,0.0],[0.0,0.9218866168343975]],"imag":[[-0.3874597601062962,0.0],[0.0,0.3874597601062962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7950543035330203,0.0],[0.0,0.7950543035330203]],"imag":[[0.6065382547157466,0.0],[0.0,-0.6065382547157466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5937692710139841,0.42534681119274154],[-0.2372114062387267,-0.29707637398583153]],"imag":[[-0.5816027246885811,0.35812904607488455],[0.502898669897412,0.7762533765369977]]},{"name":"u","qubits":[1],"real":[[0.6249487036972209,-0.7806658169454861],[0.7806658169454861,0.6249487036972209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9566991347904349,0.29107862424306136],[-0.29107862424306136,0.9566991347904349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16699099133279582,0.26742093169902276],[-0.18756546622071404,0.21000930363538337]],"imag":[[0.4614930266144422,-0.829231114038275],[-0.8508568569867309,-0.4435740041826726]]},{"name":"u","qubits":[1],"real":[[0.8864932292938199,0.0],[0.0,0.8864932292938199]],"imag":[[-0.4627415633117634,0.0],[0.0,0.4627415633117634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6796441761440952,0.0],[0.0,0.6796441761440952]],"imag":[[-0.7335419509703682,0.0],[0.0,0.7335419509703682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7244180561885727,-0.4299240243726688],[0.024616225795539997,-0.7763527883249157]],"imag":[[-0.5048289928613214,0.18849801352216625],[0.4687858885058049,-0.4206069188987919]]},{"name":"u","qubits":[2],"real":[[0.9771866413454728,0.0],[0.0,0.9771866413454728]],"imag":[[0.21238236267626875,0.0],[0.0,-0.21238236267626875]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7637942196286082,0.0],[0.0,0.7637942196286082]],"imag":[[0.645459828387426,0.0],[0.0,-0.645459828387426]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8658598860057509,0.0],[0.0,0.8658598860057509]],"imag":[[0.5002865756804873,0.0],[0.0,-0.5002865756804873]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988832836189023,0.0],[0.0,0.9988832836189023]],"imag":[[0.047246012601270614,0.0],[0.0,-0.047246012601270614]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22511475921315552,0.3290326340650171],[-0.6248877113141331,0.039646121847298765]],"imag":[[0.08471729541417662,-0.9131724102064994],[0.7427393037201514,0.23723798174061203]]},{"name":"u","qubits":[1],"real":[[0.9623635134943639,0.0],[0.0,0.9623635134943639]],"imag":[[0.2717654648677482,0.0],[0.0,-0.2717654648677482]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7225111460041354,0.0],[0.0,0.7225111460041354]],"imag":[[0.6913592726649371,0.0],[0.0,-0.6913592726649371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5054757706526383,0.027201717901278788],[0.04873378837956385,-0.24270756697810175]],"imag":[[0.8236123081952602,-0.2557676242522037],[-0.2525510422520032,-0.9353801504517687]]},{"name":"u","qubits":[1],"real":[[0.7078777567443281,-0.706334964097501],[0.706334964097501,0.7078777567443281]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9130224900618091,0.4079092210790701],[-0.4079092210790701,0.9130224900618091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5001628639048099,0.10975070384647413],[-0.10955061636011136,0.49997186403565436]],"imag":[[-0.5930613519558298,-0.6213454155234959],[-0.6213807245497578,0.5932223805503727]]},{"name":"u","qubits":[1],"real":[[0.9876265332008,0.0],[0.0,0.9876265332008]],"imag":[[-0.15682420386461163,0.0],[0.0,0.15682420386461163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6345309742524962,0.0],[0.0,0.6345309742524962]],"imag":[[-0.7728974335021291,0.0],[0.0,0.7728974335021291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3005418337438095,-0.15876908181580676],[-0.026698338737359772,0.7714732733208687]],"imag":[[-0.9224947526135217,0.1829492176255253],[-0.24075970651064382,-0.5883459449857358]]},{"name":"u","qubits":[2],"real":[[0.7146930002933699,-0.6994382855775492],[0.6994382855775492,0.7146930002933699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779699737219525,0.2087456119258163],[-0.2087456119258163,0.9779699737219525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986619851946941,0.05171304793756296],[-0.05171304793756296,0.9986619851946941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9530845552354361,0.30270419648837216],[-0.30270419648837216,0.9530845552354361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.694055116228686,-0.5652097872022098],[-0.1163531978696628,0.30537365286089574]],"imag":[[-0.03404411449945993,0.44459688522926594],[0.7096410552175206,0.6241942311762104]]},{"name":"u","qubits":[1],"real":[[0.7123544449242918,0.0],[0.0,0.7123544449242918]],"imag":[[-0.7018198805937348,0.0],[0.0,0.7018198805937348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9084612440416152,0.0],[0.0,0.9084612440416152]],"imag":[[0.41796909942525756,0.0],[0.0,-0.41796909942525756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9224087996977599,0.005518323891422465],[0.25070371460664376,0.7010495323421314]],"imag":[[-0.013743304365889704,-0.3859309211849622],[0.29346341391675174,-0.5996302405463179]]},{"name":"u","qubits":[1],"real":[[0.8625111214739175,-0.5060381066024624],[0.5060381066024624,0.8625111214739175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9426646501104733,0.3337414529723556],[-0.3337414529723556,0.9426646501104733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3636560785478041,0.7901181355943814],[-0.38252690431843406,0.2931575747233116]],"imag":[[0.4900652015876266,0.057477704659906904],[-0.6937315923328475,-0.5352273177391392]]},{"name":"u","qubits":[1],"real":[[0.5128025377346773,0.0],[0.0,0.5128025377346773]],"imag":[[-0.8585065854685535,0.0],[0.0,0.8585065854685535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9813793999645056,0.0],[0.0,0.9813793999645056]],"imag":[[0.19207934122467943,0.0],[0.0,-0.19207934122467943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6298005046195765,-0.6408406981422573],[0.6252884387194838,-0.6644564566927207]],"imag":[[0.33909316965752134,0.278729880488416],[-0.3120601145232965,0.26482158236596276]]},{"name":"u","qubits":[2],"real":[[0.8341015896051285,0.0],[0.0,0.8341015896051285]],"imag":[[-0.5516108575963655,0.0],[0.0,0.5516108575963655]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9546285781688078,0.0],[0.0,0.9546285781688078]],"imag":[[0.29779905598137907,0.0],[0.0,-0.29779905598137907]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9844175636348081,0.0],[0.0,0.9844175636348081]],"imag":[[0.1758466957531717,0.0],[0.0,-0.1758466957531717]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.731935856195907,0.0],[0.0,0.731935856195907]],"imag":[[0.6813735410292687,0.0],[0.0,-0.6813735410292687]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.38679182875160195,-0.5485047313073913],[-0.7142863502054377,-0.3237649083523836]],"imag":[[-0.40557179953002026,0.6205208750480357],[0.41916417612573725,-0.4574633181825618]]},{"name":"u","qubits":[1],"real":[[0.7772822269186842,0.0],[0.0,0.7772822269186842]],"imag":[[-0.6291520799586783,0.0],[0.0,0.6291520799586783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8703701698961154,0.0],[0.0,0.8703701698961154]],"imag":[[-0.49239797659515955,0.0],[0.0,0.49239797659515955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7010350254817841,-0.47642567237495653],[-0.6439215871647642,0.7002797938893885]],"imag":[[-0.14932696983686744,-0.5091855534372162],[0.26761229177731094,0.1528295165965724]]},{"name":"u","qubits":[1],"real":[[0.6725182605153065,-0.7400805289111898],[0.7400805289111898,0.6725182605153065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9861497547010029,0.1658573522734276],[-0.1658573522734276,0.9861497547010029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9227784318884673,-0.07991777857520277],[0.13197908991886287,-0.7750071346666079]],"imag":[[-0.3307550856844484,0.1808153411714262],[0.14718205991058483,0.6002357056028239]]},{"name":"u","qubits":[1],"real":[[0.8106509664317617,0.0],[0.0,0.8106509664317617]],"imag":[[-0.5855296838105228,0.0],[0.0,0.5855296838105228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8453249477233573,0.0],[0.0,0.8453249477233573]],"imag":[[0.5342524990643499,0.0],[0.0,-0.5342524990643499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9267076099204448,-0.2062301203839664],[0.2018585419065308,-0.9096082660924008]],"imag":[[-0.30682311967189135,-0.0673922576915153],[0.07953431969731194,-0.3543165580466585]]},{"name":"u","qubits":[3],"real":[[0.9965504623823189,0.0],[0.0,0.9965504623823189]],"imag":[[0.08298901087244182,0.0],[0.0,-0.08298901087244182]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9948643824504919,0.0],[0.0,0.9948643824504919]],"imag":[[-0.10121689844784536,0.0],[0.0,0.10121689844784536]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.767835846883167,0.0],[0.0,0.767835846883167]],"imag":[[0.6406466360180234,0.0],[0.0,-0.6406466360180234]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9711450443163879,0.0],[0.0,0.9711450443163879]],"imag":[[-0.23848962849507918,0.0],[0.0,0.23848962849507918]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9790746586867023,0.0],[0.0,0.9790746586867023]],"imag":[[-0.20350138259362607,0.0],[0.0,0.20350138259362607]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8676114077644006,0.0],[0.0,0.8676114077644006]],"imag":[[-0.4972428432034744,0.0],[0.0,0.4972428432034744]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9924666052765236,0.0],[0.0,0.9924666052765236]],"imag":[[0.12251545784468569,0.0],[0.0,-0.12251545784468569]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9979085629652569,0.0],[0.0,0.9979085629652569]],"imag":[[0.06464131775123452,0.0],[0.0,-0.06464131775123452]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.41377051995147063,0.704363765721373],[-0.6948646487652845,-0.4097754097769229]],"imag":[[-0.22272389498886738,0.532033559993056],[0.5443814318254943,0.22999150010832417]]},{"name":"u","qubits":[1],"real":[[0.8544175148073999,0.0],[0.0,0.8544175148073999]],"imag":[[0.5195870575662432,0.0],[0.0,-0.5195870575662432]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8712509891180452,0.0],[0.0,0.8712509891180452]],"imag":[[-0.49083776745563074,0.0],[0.0,0.49083776745563074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8237321593085705,-0.3344592635314273],[0.3462916732861323,-0.8669809057111282]],"imag":[[0.4268160012961363,0.16562135066600547],[-0.13919593302646194,0.3302282216496575]]},{"name":"u","qubits":[1],"real":[[0.6716447066398875,-0.7408733954209852],[0.7408733954209852,0.6716447066398875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9175580555173366,0.39760182941637007],[-0.39760182941637007,0.9175580555173366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3969919101955795,-0.27781644310812015],[-0.0967652746441871,-0.3326585828862553]],"imag":[[0.2646365619442949,-0.83377631128518],[0.8734995105577357,0.3420136750344055]]},{"name":"u","qubits":[1],"real":[[0.7715271837299567,0.0],[0.0,0.7715271837299567]],"imag":[[0.6361963570830328,0.0],[0.0,-0.6361963570830328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6698068749247383,0.0],[0.0,0.6698068749247383]],"imag":[[-0.7425353528981337,0.0],[0.0,0.7425353528981337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7623475770312569,0.10503772155355458],[-0.5196818656652717,0.45439209424387855]],"imag":[[0.14794310388868964,0.6212133988068756],[-0.35618782728360443,-0.6297529792563985]]},{"name":"u","qubits":[2],"real":[[0.984701214433149,0.0],[0.0,0.984701214433149]],"imag":[[-0.17425130786849696,0.0],[0.0,0.17425130786849696]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7612657387889484,0.0],[0.0,0.7612657387889484]],"imag":[[-0.6484400318812192,0.0],[0.0,0.6484400318812192]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8730665718958515,0.0],[0.0,0.8730665718958515]],"imag":[[-0.4876010264940241,0.0],[0.0,0.4876010264940241]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999546514456314,0.0],[0.0,0.9999546514456314]],"imag":[[-0.009523394995779201,0.0],[0.0,0.009523394995779201]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22425341944630933,-0.7669219622400579],[-0.08036213997689812,0.22102736715172192]],"imag":[[0.3619855873888715,0.48011201008017945],[0.9012318041701063,-0.36396437268035825]]},{"name":"u","qubits":[1],"real":[[0.9102107801740458,0.0],[0.0,0.9102107801740458]],"imag":[[-0.41414530741631606,0.0],[0.0,0.41414530741631606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49325812886556497,0.0],[0.0,0.49325812886556497]],"imag":[[0.8698829911591798,0.0],[0.0,-0.8698829911591798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7331749356609896,0.15120709252395095],[-0.015322348064503168,-0.9696579268332876]],"imag":[[-0.6388908478012519,-0.17722701116013537],[-0.23246123109906225,0.07409795283993689]]},{"name":"u","qubits":[1],"real":[[0.6442264062863418,-0.7648348432461647],[0.7648348432461647,0.6442264062863418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.954208674803767,0.2991417806479711],[-0.2991417806479711,0.954208674803767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6719709427037467,-0.32842122246116146],[0.3116758023136562,-0.5792914898754407]],"imag":[[-0.22818112380486225,-0.6233200843371768],[0.631859653050523,0.4099182148391359]]},{"name":"u","qubits":[1],"real":[[0.7548406792655191,0.0],[0.0,0.7548406792655191]],"imag":[[0.6559081863538293,0.0],[0.0,-0.6559081863538293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9890099341349341,0.0],[0.0,0.9890099341349341]],"imag":[[-0.14784907907191444,0.0],[0.0,0.14784907907191444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8301234914832396,-0.06942391496039979],[-0.20913180908045606,0.7701664004091067]],"imag":[[0.11700462326849526,-0.5407265732817695],[0.5034568436839542,0.33111751487863955]]},{"name":"u","qubits":[2],"real":[[0.7041412924644191,-0.7100598849720616],[0.7100598849720616,0.7041412924644191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9665567588383825,0.25645278696836354],[-0.25645278696836354,0.9665567588383825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995774919472158,-0.029066090079569392],[0.029066090079569392,0.9995774919472158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9111953600542027,0.4119745329698087],[-0.4119745329698087,0.9111953600542027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.28111929451740825,0.7659310344897037],[-0.8136087411010483,-0.45692721642076783]],"imag":[[-0.5070647022811032,0.2778614409308051],[-0.04356772147562911,0.35687559309002603]]},{"name":"u","qubits":[1],"real":[[0.9700951333101804,0.0],[0.0,0.9700951333101804]],"imag":[[0.24272501380760783,0.0],[0.0,-0.24272501380760783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9418579543392881,0.0],[0.0,0.9418579543392881]],"imag":[[-0.3360113001787462,0.0],[0.0,0.3360113001787462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43525328566450106,-0.3445973982554415],[-0.0647866220434267,0.6666817962815232]],"imag":[[0.8153330765194616,0.16443595947099493],[0.3762834639680147,-0.6401162635453621]]},{"name":"u","qubits":[1],"real":[[0.6361987752048894,-0.7715251897558489],[0.7715251897558489,0.6361987752048894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9165081648719035,0.40001597933474586],[-0.40001597933474586,0.9165081648719035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3500853410041559,0.6483255340947401],[-0.5127057360742793,-0.47290228779847776]],"imag":[[0.5178560435950832,0.43467157023069847],[0.5885560298922972,-0.40877628853556874]]},{"name":"u","qubits":[1],"real":[[0.9387314093578125,0.0],[0.0,0.9387314093578125]],"imag":[[0.34464959173789117,0.0],[0.0,-0.34464959173789117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5425767971040122,0.0],[0.0,0.5425767971040122]],"imag":[[0.8400062019082667,0.0],[0.0,-0.8400062019082667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5590703698636339,0.15244053567117177],[-0.22461256221342144,-0.057239189664835766]],"imag":[[0.6587478772909883,-0.47984730778596946],[0.45060043564235336,0.8621091111114395]]},{"name":"u","qubits":[2],"real":[[0.9941653842215489,0.0],[0.0,0.9941653842215489]],"imag":[[-0.10786653241677974,0.0],[0.0,0.10786653241677974]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9526010815902367,0.0],[0.0,0.9526010815902367]],"imag":[[-0.3042222532181221,0.0],[0.0,0.3042222532181221]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7134789666823453,0.0],[0.0,0.7134789666823453]],"imag":[[0.7006766473216393,0.0],[0.0,-0.7006766473216393]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9928694776021846,0.0],[0.0,0.9928694776021846]],"imag":[[-0.11920654531511711,0.0],[0.0,0.11920654531511711]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21689716662997735,0.1756945246194128],[-0.35818546529592143,0.8599611346222734]],"imag":[[-0.8416412358184086,-0.46230626569051386],[0.34102613056581715,-0.1259809416587422]]},{"name":"u","qubits":[1],"real":[[0.9744811561852101,0.0],[0.0,0.9744811561852101]],"imag":[[0.22446932137808087,0.0],[0.0,-0.22446932137808087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8514042059942584,0.0],[0.0,0.8514042059942584]],"imag":[[-0.5245101314705812,0.0],[0.0,0.5245101314705812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4254960482877199,-0.09604188391200298],[-0.21108223125636907,-0.8773375440157355]],"imag":[[0.874589900022678,-0.21171106774207465],[-0.09741617585231277,0.4198013985095592]]},{"name":"u","qubits":[1],"real":[[0.5833370272130181,-0.8122302091662674],[0.8122302091662674,0.5833370272130181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9442333492486416,0.329277059885278],[-0.329277059885278,0.9442333492486416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8511635979411855,0.11598962751246578],[0.1776519306460115,0.9130296461326631]],"imag":[[0.39736085658113984,-0.3227557675804391],[0.29336780793853917,0.2207985192113955]]},{"name":"u","qubits":[1],"real":[[0.9903653356625761,0.0],[0.0,0.9903653356625761]],"imag":[[0.13847924724648455,0.0],[0.0,-0.13847924724648455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42836997485016204,0.0],[0.0,0.42836997485016204]],"imag":[[-0.9036034332863457,0.0],[0.0,0.9036034332863457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26472698129405914,0.21206031660030733],[-0.17630876406931129,-0.4484509859408786]],"imag":[[0.9281192192242639,0.1534430265761702],[0.19346720650753657,-0.8546211867998452]]},{"name":"u","qubits":[3],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980862072647823,0.06183787567342707],[-0.06183787567342707,0.9980862072647823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980862072647823,0.06183787567342707],[-0.06183787567342707,0.9980862072647823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980862072647823,-0.06183787567342707],[0.06183787567342707,0.9980862072647823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7494795065885403,0.6620275441428386],[-0.6620275441428386,0.7494795065885403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7006768157779406,-1.3247950798081405e-16],[6.496847291064697e-16,0.3611644665357804]],"imag":[[0.713478801248703,1.7726796267397514e-15],[1.6352911778494206e-15,-0.9325021330334455]]},{"name":"u","qubits":[1],"real":[[0.3336042663082919,0.0],[0.0,0.3336042663082919]],"imag":[[0.942713208510895,0.0],[0.0,-0.942713208510895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.974587939905095,0.0],[0.0,0.974587939905095]],"imag":[[0.22400523965198468,0.0],[0.0,-0.22400523965198468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44476047554894604,0.5282598300299716],[-0.44476047554894416,-0.5282598300299725]],"imag":[[-0.5497163990545278,0.47004420215199366],[-0.549716399054527,-0.4700442021519955]]},{"name":"u","qubits":[1],"real":[[0.7071067811865474,-0.7071067811865477],[0.7071067811865477,0.7071067811865474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8580166024953162,0.5136219522590467],[-0.5136219522590467,0.8580166024953162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6765680745940714,-0.7018252822916444],[0.6111708012148734,-0.5932850767319541]],"imag":[[0.1577317933814982,0.15753601154333285],[-0.3792711082314304,0.36143671082283796]]},{"name":"u","qubits":[1],"real":[[0.8391321719737885,0.0],[0.0,0.8391321719737885]],"imag":[[0.5439275668308715,0.0],[0.0,-0.5439275668308715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.792888248479243,0.0],[0.0,0.792888248479243]],"imag":[[0.6093670695266673,0.0],[0.0,-0.6093670695266673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9106824517794019,0.06827849436742976],[0.00302440518670228,-0.4915565352140229]],"imag":[[0.40731424384183873,0.009519768459660481],[0.06887257623956963,0.8681126619879337]]},{"name":"u","qubits":[2],"real":[[0.8949623153265579,0.0],[0.0,0.8949623153265579]],"imag":[[0.4461417422135333,0.0],[0.0,-0.4461417422135333]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9717604334931419,0.0],[0.0,0.9717604334931419]],"imag":[[0.23596961647047035,0.0],[0.0,-0.23596961647047035]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865474,0.0],[0.0,0.7071067811865474]],"imag":[[0.7071067811865477,0.0],[0.0,-0.7071067811865477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-1.4864097419892075e-15,-0.732021783872564],[-0.7945375217536135,1.420296116626089e-15]],"imag":[[6.10811408973711e-16,-0.6812812252924848],[0.6072150578877517,7.518400358518593e-16]]},{"name":"u","qubits":[1],"real":[[0.8391321719737882,0.0],[0.0,0.8391321719737882]],"imag":[[-0.543927566830872,0.0],[0.0,0.543927566830872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9913887982714614,0.0],[0.0,0.9913887982714614]],"imag":[[-0.13095132936273537,0.0],[0.0,0.13095132936273537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3947236771908081,-0.5291653294937737],[0.8055054505029268,-0.5222236343429438]],"imag":[[-0.39132051495389153,-0.6411283235850167],[0.20548100265295843,-0.190318161226036]]},{"name":"u","qubits":[1],"real":[[0.5740943152766105,-0.5740943152766107],[0.5740943152766107,0.5740943152766105]],"imag":[[0.4128143858528667,-0.4128143858528669],[-0.4128143858528669,-0.4128143858528667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7724899320008949,0.0],[0.0,0.7724899320008949]],"imag":[[0.6350270112028722,0.0],[0.0,-0.6350270112028722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7802866829560855,0.5193108698931906],[-0.2201554718623593,-0.24753677167586025]],"imag":[[0.2620254238729384,-0.22980772410076558],[0.5234758235627104,0.7850032974597606]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4420428851731298,0.4541695198611512],[-0.6388470002115142,0.4391083693116136]],"imag":[[-0.44567117498041137,-0.6322225388963019],[0.4448031045082136,0.44856275875411356]]},{"name":"u","qubits":[1],"real":[[0.6318431820118564,0.0],[0.0,0.6318431820118564]],"imag":[[-0.7750962477945124,0.0],[0.0,0.7750962477945124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7791033016448949,0.0],[0.0,0.7791033016448949]],"imag":[[0.6268955617692821,0.0],[0.0,-0.6268955617692821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9045383592366054,-0.07427254935439913],[-0.22787530188926663,-0.7473285840856547]],"imag":[[0.18612785885067887,-0.37636467055451667],[-0.3086091761728533,0.5425248478911534]]},{"name":"u","qubits":[1],"real":[[0.5744836999906913,-0.8185160221064738],[0.8185160221064738,0.5744836999906913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9661891602594169,0.2578342618761183],[-0.2578342618761183,0.9661891602594169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.017700919631589148,-0.9840783192744003],[-0.7422922125720465,-0.07368150050938747]],"imag":[[0.08052105609108272,-0.15745760859432784],[-0.6649851939141717,0.03698647742773558]]},{"name":"u","qubits":[1],"real":[[0.9282423722176598,0.0],[0.0,0.9282423722176598]],"imag":[[-0.37197593795799666,0.0],[0.0,0.37197593795799666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7946279886960934,0.0],[0.0,0.7946279886960934]],"imag":[[0.6070966641160214,0.0],[0.0,-0.6070966641160214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6879474183179815,0.037238736929352055],[0.010285334005232159,-0.1995418718643519]],"imag":[[-0.7205234924791308,0.07866080909326251],[0.0864202425343796,0.976016800550877]]},{"name":"u","qubits":[2],"real":[[0.9174260922816484,0.0],[0.0,0.9174260922816484]],"imag":[[0.3979062266424394,0.0],[0.0,-0.3979062266424394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8507070034569565,0.0],[0.0,0.8507070034569565]],"imag":[[0.5256401756613414,0.0],[0.0,-0.5256401756613414]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9460932127957341,0.0],[0.0,0.9460932127957341]],"imag":[[0.3238944777266907,0.0],[0.0,-0.3238944777266907]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996833342048973,0.0],[0.0,0.996833342048973]],"imag":[[0.07951910575122915,0.0],[0.0,-0.07951910575122915]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6069075696235905,0.284685518148744],[0.7048561991744438,0.6168297823013923]],"imag":[[0.29820124522109775,-0.6794802241703248],[0.21428242524185276,-0.2770952911614402]]},{"name":"u","qubits":[1],"real":[[0.9201806601466211,0.0],[0.0,0.9201806601466211]],"imag":[[-0.3914940008379803,0.0],[0.0,0.3914940008379803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7240822329983941,0.0],[0.0,0.7240822329983941]],"imag":[[0.6897136506232563,0.0],[0.0,-0.6897136506232563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5721387837602936,0.6075123129268163],[-0.3758865158636847,0.05489837260383157]],"imag":[[-0.5506779166341343,0.018434584104105367],[0.4776194839416011,0.7921963925925625]]},{"name":"u","qubits":[1],"real":[[0.7289637666129358,-0.6845522821271441],[0.6845522821271441,0.7289637666129358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9771958314830527,0.21234007377823264],[-0.21234007377823264,0.9771958314830527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4767102065900772,-0.4554075733544115],[-0.5360893248922249,-0.5267973116971628]],"imag":[[0.5341115360656009,-0.5292222483096647],[-0.44730356773793883,0.48478071992825]]},{"name":"u","qubits":[1],"real":[[0.5207466551596761,0.0],[0.0,0.5207466551596761]],"imag":[[-0.8537112633320527,0.0],[0.0,0.8537112633320527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9516185505920813,0.0],[0.0,0.9516185505920813]],"imag":[[-0.3072818480955658,0.0],[0.0,0.3072818480955658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7085652173812274,0.5514401934495177],[-0.22058008097538676,-0.33114679081552645]],"imag":[[0.36470511525210925,-0.2466560858255842],[0.5623788220615451,0.7248560486787279]]},{"name":"u","qubits":[3],"real":[[0.8748926909988883,0.0],[0.0,0.8748926909988883]],"imag":[[-0.484316817007962,0.0],[0.0,0.484316817007962]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[0.38268343236508984,0.0],[0.0,-0.38268343236508984]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[-0.3826834323650898,0.0],[0.0,0.3826834323650898]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9800520457623405,0.0],[0.0,0.9800520457623405]],"imag":[[0.19874100632997502,0.0],[0.0,-0.19874100632997502]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.977884572377728,0.0],[0.0,0.977884572377728]],"imag":[[-0.20914531576305517,0.0],[0.0,0.20914531576305517]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112866,0.0],[0.0,0.9238795325112866]],"imag":[[-0.38268343236508995,0.0],[0.0,0.38268343236508995]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.0],[0.0,0.9238795325112867]],"imag":[[-0.3826834323650897,0.0],[0.0,0.3826834323650897]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9694217725466036,0.0],[0.0,0.9694217725466036]],"imag":[[-0.24540054383110327,0.0],[0.0,0.24540054383110327]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4124664484370988,0.6757102984474914],[0.04377747600293071,-0.4086606480282091]],"imag":[[0.5796975654355966,-0.1929708633802804],[0.7013598891699906,0.5823867385264158]]},{"name":"u","qubits":[1],"real":[[0.997568773725399,0.0],[0.0,0.997568773725399]],"imag":[[-0.0696888921421748,0.0],[0.0,0.0696888921421748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8157505759858136,0.0],[0.0,0.8157505759858136]],"imag":[[-0.578403836241439,0.0],[0.0,0.578403836241439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6850852386462007,0.517217579416383],[0.016153623161397346,-0.30339060234047144]],"imag":[[0.1962441336608023,-0.47395403926484003],[-0.7013455041928758,-0.6448315180096938]]},{"name":"u","qubits":[1],"real":[[0.7146508041558509,-0.6994813994091592],[0.6994813994091592,0.7146508041558509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.898272859589152,0.43943812957631195],[-0.43943812957631195,0.898272859589152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19665107470455193,-0.4349217151493079],[-0.7744237472561419,0.59035342572403]],"imag":[[-0.5982125765326163,-0.6436716319578931],[0.06113859486043475,-0.21911815223789277]]},{"name":"u","qubits":[1],"real":[[0.5600606846483464,0.0],[0.0,0.5600606846483464]],"imag":[[-0.828451585496235,0.0],[0.0,0.828451585496235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9651608847825446,0.0],[0.0,0.9651608847825446]],"imag":[[-0.26165715447083765,0.0],[0.0,0.26165715447083765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9159139578115574,0.1199450710102536],[-0.13836067248165262,0.07090512982430963]],"imag":[[0.36782392235556544,0.10686610299473132],[-0.08163031507571282,-0.9844619233549168]]},{"name":"u","qubits":[2],"real":[[0.7799765241652145,0.0],[0.0,0.7799765241652145]],"imag":[[-0.6258087741084737,0.0],[0.0,0.6258087741084737]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9984410566801638,0.0],[0.0,0.9984410566801638]],"imag":[[0.055816273033928214,0.0],[0.0,-0.055816273033928214]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9733463844621939,0.0],[0.0,0.9733463844621939]],"imag":[[0.22933995695119308,0.0],[0.0,-0.22933995695119308]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8402589295215572,0.0],[0.0,0.8402589295215572]],"imag":[[0.5421853293471585,0.0],[0.0,-0.5421853293471585]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.33252538935495984,-0.2669725974578895],[0.49026202951912845,0.6866483657206929]],"imag":[[-0.6018103149758017,0.6752605737266509],[-0.535625197908802,0.03553606098097259]]},{"name":"u","qubits":[1],"real":[[0.8220877631796246,0.0],[0.0,0.8220877631796246]],"imag":[[-0.5693607903871862,0.0],[0.0,0.5693607903871862]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7131681978237439,0.0],[0.0,0.7131681978237439]],"imag":[[-0.7009929540393636,0.0],[0.0,0.7009929540393636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7278563521325205,-0.4774487826685622],[-0.598430046447954,0.6134207095197404]],"imag":[[-0.2734189998879019,-0.40927966122072],[-0.1932580157947893,0.4777529193753387]]},{"name":"u","qubits":[1],"real":[[0.660403328903105,-0.7509110754101962],[0.7509110754101962,0.660403328903105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9827363539652073,0.18501150935866312],[-0.18501150935866312,0.9827363539652073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24819507271623084,-0.9462992944977056],[-0.8870073303842397,0.14297358561379792]],"imag":[[-0.1960268811732691,0.06700979756730271],[0.33643820172728633,-0.2821097057526877]]},{"name":"u","qubits":[1],"real":[[0.9435573559490389,0.0],[0.0,0.9435573559490389]],"imag":[[0.33120917263031646,0.0],[0.0,-0.33120917263031646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8754917783384264,0.0],[0.0,0.8754917783384264]],"imag":[[-0.48323301425070253,0.0],[0.0,0.48323301425070253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4832449422826748,-0.45404069932411567],[0.10073286247225471,-0.028408785552894167]],"imag":[[0.6035256696657562,0.44280710831013437],[0.6261660979571323,-0.7726330623851756]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1281899686648045,-0.8577075057687801],[0.21074796168200924,-0.24480588050115878]],"imag":[[-0.38057895781843304,0.321037105873215],[0.8912419903967888,0.31834429800532105]]},{"name":"u","qubits":[1],"real":[[0.6120563570905149,0.0],[0.0,0.6120563570905149]],"imag":[[-0.7908141474108111,0.0],[0.0,0.7908141474108111]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9026269040978085,0.0],[0.0,0.9026269040978085]],"imag":[[-0.4304238283352881,0.0],[0.0,0.4304238283352881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6850104590027826,0.3845925459728017],[-0.6982762385017367,-0.5886965874980905]],"imag":[[0.17745323682949316,-0.592755930698033],[-0.10808013017848676,0.3926389029026157]]},{"name":"u","qubits":[1],"real":[[0.6574974913746557,-0.7534567332209823],[0.7534567332209823,0.6574974913746557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.913818538445414,0.4061227385821771],[-0.4061227385821771,0.913818538445414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21587794017198958,-0.4127097519407986],[0.23852472283409812,0.5897552814735461]],"imag":[[0.755714036555032,-0.46039512438096325],[0.570437521993176,0.5195148680001953]]},{"name":"u","qubits":[1],"real":[[0.7324909883962479,0.0],[0.0,0.7324909883962479]],"imag":[[0.6807767269217477,0.0],[0.0,-0.6807767269217477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9613334194431941,0.0],[0.0,0.9613334194431941]],"imag":[[-0.2753871032958078,0.0],[0.0,0.2753871032958078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9644356504243918,-0.01830287762603134],[0.25256806235321866,0.12584676079386733]],"imag":[[0.07067584969781121,-0.25403504705173896],[0.03283556515599242,-0.958798097796256]]},{"name":"u","qubits":[2],"real":[[0.9977761506318189,0.0],[0.0,0.9977761506318189]],"imag":[[-0.06665398135407918,0.0],[0.0,0.06665398135407918]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9806616666475094,0.0],[0.0,0.9806616666475094]],"imag":[[-0.19571074464149654,0.0],[0.0,0.19571074464149654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9204574453491187,0.0],[0.0,0.9204574453491187]],"imag":[[-0.3908427961487511,0.0],[0.0,0.3908427961487511]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8104299378306955,0.0],[0.0,0.8104299378306955]],"imag":[[-0.585835570674686,0.0],[0.0,0.585835570674686]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.05933927120029088,0.023266409996562258],[-0.5428848990311612,-0.25963267582602784]],"imag":[[0.3528490498214436,-0.9335068682657855],[0.7597712717242264,0.24620007049124487]]},{"name":"u","qubits":[1],"real":[[0.9808411166769572,0.0],[0.0,0.9808411166769572]],"imag":[[0.19480940386926848,0.0],[0.0,-0.19480940386926848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.1991412967569323,0.0],[0.0,0.1991412967569323]],"imag":[[-0.9799707872819309,0.0],[0.0,0.9799707872819309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29616897925217,0.616150065598678],[0.19654198767676234,-0.4617371383399968]],"imag":[[0.7161752380630504,-0.14048509094137207],[0.6006231856947651,0.6224322059176643]]},{"name":"u","qubits":[1],"real":[[0.7534567332209827,-0.6574974913746553],[0.6574974913746553,0.7534567332209827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9138185384454137,0.40612273858217784],[-0.40612273858217784,0.9138185384454137]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48566390219004296,-0.7326008953249384],[0.3997281386787095,0.42672093838582154]],"imag":[[0.010048393119249252,0.47678667354946075],[0.7773332741197408,0.23211987600776993]]},{"name":"u","qubits":[1],"real":[[0.9990401507325164,0.0],[0.0,0.9990401507325164]],"imag":[[0.04380384942389089,0.0],[0.0,-0.04380384942389089]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6505187107335667,0.0],[0.0,0.6505187107335667]],"imag":[[0.7594902283673821,0.0],[0.0,-0.7594902283673821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07304046488545368,-0.5387376130487839],[0.05846683278574165,0.7669825071359865]],"imag":[[0.8313204772589231,0.11546921176578703],[0.5478621943913611,-0.32888672695638427]]}]}

==> anc/matched_benchmark/results/main_n4_i1_result.json <==
{
  "case": "main_n4_i1",
  "n": 4,
  "generator": 1,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.017677669529663688,
  "c": 0.027063293868263706,
  "l": 0.2677861589595423,
  "target_sha256": "68fe7237b0663e609e5bceede677ccac443cc57c5a25d9472939c00a10c12bb0",
  "target_unitarity_defect": 1.2634904316485148e-15,
  "structured": {
    "raw": {
      "cx": 580,
      "one_qubit": 626,
      "total": 1206
    },
    "optimized": {
      "cx": 554,
      "one_qubit": 511,
      "total": 1065
    },
    "depth": 929,
    "timing_samples": [
      {
        "construction_s": 0.011066405999997642,
        "optimization_s": 0.0073993839999957345,
        "total_s": 0.018465789999993376
      },
      {
        "construction_s": 0.011557072000016433,
        "optimization_s": 0.005039210000006733,
        "total_s": 0.016596282000023166
      },
      {
        "construction_s": 0.008721861000026365,
        "optimization_s": 0.005637966999984201,
        "total_s": 0.014359828000010566
      }
    ],
    "median_construction_s": 0.011066405999997642,
    "median_optimization_s": 0.005637966999984201,
    "median_total_s": 0.016596282000023166,
    "validation_s": 0.012108231000013348,
    "phase_aligned_op_error": 3.333984337116073e-15,
    "phase_aligned_fro_error": 9.45208707165493e-15,
    "alignment_phase": -7.1438479539021e-17,
    "ordinary_op_error": 3.365066857610324e-15,
    "unitarity_defect": 5.775527729051172e-15,
    "padding_leakage_op": 9.502320597858354e-16,
    "padding_action_error_op": 2.5975139213914804e-15,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 4.835741161681138e-16,
      "fixed_coordinate_error": 1.1317290442408972e-16,
      "unitarity_error": 1.790626958394143e-15,
      "reflection_product_error": 3.3371926493816695e-15,
      "normal_Schur_error": 1.6095849220382777e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 718,
      "one_qubit": 922,
      "total": 1640
    },
    "depth": 1358,
    "timing_samples": [
      {
        "construction_s": 0.02987987400001657,
        "optimization_s": 0.008666843000014524,
        "total_s": 0.038546717000031094
      },
      {
        "construction_s": 0.046234250000054544,
        "optimization_s": 0.010813817999974162,
        "total_s": 0.05704806800002871
      },
      {
        "construction_s": 0.05710409799996796,
        "optimization_s": 0.010112173000038638,
        "total_s": 0.0672162710000066
      }
    ],
    "median_construction_s": 0.046234250000054544,
    "median_optimization_s": 0.010112173000038638,
    "median_total_s": 0.05704806800002871,
    "validation_s": 0.02095516200000702,
    "phase_aligned_op_error": 1.655698363752065e-14,
    "phase_aligned_fro_error": 5.2127532985534106e-14,
    "alignment_phase": 1.0852491432429987e-15,
    "ordinary_op_error": 1.7342663163549895e-14,
    "unitarity_defect": 1.70626583546937e-14,
    "padding_leakage_op": 1.1942843409958145e-14,
    "padding_action_error_op": 1.2681750115149908e-14
  },
  "cx_reduction_fraction": 0.22841225626740946
}

==> anc/matched_benchmark/results/main_n4_i1_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.6398280525756253,"gates":[{"name":"u","qubits":[3],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.2002993039890215,-0.0],[-0.0,0.2002993039890215]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[-0.006253722568206944,-0.0],[-0.0,0.006253722568206944]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902146,-0.0],[-0.0,0.20029930398902146]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8285056616549134,0.0],[0.0,0.8285056616549134]],"imag":[[-0.559980685922072,-0.0],[-0.0,0.559980685922072]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9262546623285582,0.0],[0.0,0.9262546623285582]],"imag":[[0.37689826281718064,-0.0],[-0.0,-0.37689826281718064]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[-0.006253722568206944,-0.0],[-0.0,0.006253722568206944]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902152,-0.0],[-0.0,0.20029930398902152]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981808111956628,0.0],[0.0,0.981808111956628]],"imag":[[0.18987583125864532,-0.0],[-0.0,-0.18987583125864532]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.2002993039890215,-0.0],[-0.0,0.2002993039890215]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8285056616549134,0.0],[0.0,0.8285056616549134]],"imag":[[-0.559980685922072,-0.0],[-0.0,0.559980685922072]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9262546623285582,0.0],[0.0,0.9262546623285582]],"imag":[[0.37689826281718064,-0.0],[-0.0,-0.37689826281718064]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[-0.006253722568206944,-0.0],[-0.0,0.006253722568206944]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9214682702936373,0.0],[0.0,0.9214682702936373]],"imag":[[-0.38845363538272126,-0.0],[-0.0,0.38845363538272126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[-0.006253722568206944,-0.0],[-0.0,0.006253722568206944]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.684085694261546,0.7294016471784929],[-0.7294016471784929,0.684085694261546]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"u","qubits":[3],"real":[[0.684085694261546,-0.7294016471784929],[0.7294016471784929,0.684085694261546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[0.006253722568206944,0.0],[0.0,-0.006253722568206944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9214682702936373,0.0],[0.0,0.9214682702936373]],"imag":[[0.38845363538272126,0.0],[0.0,-0.38845363538272126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[0.006253722568206944,0.0],[0.0,-0.006253722568206944]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9262546623285582,0.0],[0.0,0.9262546623285582]],"imag":[[-0.37689826281718064,0.0],[0.0,0.37689826281718064]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8285056616549134,0.0],[0.0,0.8285056616549134]],"imag":[[0.559980685922072,0.0],[0.0,-0.559980685922072]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.2002993039890215,0.0],[0.0,-0.2002993039890215]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981808111956628,0.0],[0.0,0.981808111956628]],"imag":[[-0.18987583125864532,0.0],[0.0,0.18987583125864532]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.20029930398902152,0.0],[0.0,-0.20029930398902152]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[0.006253722568206944,0.0],[0.0,-0.006253722568206944]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9262546623285582,0.0],[0.0,0.9262546623285582]],"imag":[[-0.37689826281718064,0.0],[0.0,0.37689826281718064]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8285056616549134,0.0],[0.0,0.8285056616549134]],"imag":[[0.559980685922072,0.0],[0.0,-0.559980685922072]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.20029930398902146,0.0],[0.0,-0.20029930398902146]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999804452858265,0.0],[0.0,0.9999804452858265]],"imag":[[0.006253722568206944,0.0],[0.0,-0.006253722568206944]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.2002993039890215,0.0],[0.0,-0.2002993039890215]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8992289190048731,0.0],[0.0,0.8992289190048731]],"imag":[[0.4374784008672054,0.0],[0.0,-0.4374784008672054]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.903306024788879,0.0],[0.0,0.903306024788879]],"imag":[[0.42899676639820145,-0.0],[-0.0,-0.42899676639820145]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9614565930420821,0.0],[0.0,0.9614565930420821]],"imag":[[-0.2749567596839767,-0.0],[-0.0,0.2749567596839767]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9985700389328391,0.0],[0.0,0.9985700389328391]],"imag":[[-0.053459118452028866,-0.0],[-0.0,0.053459118452028866]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9679323916523103,0.0],[0.0,0.9679323916523103]],"imag":[[-0.2512108381225593,-0.0],[-0.0,0.2512108381225593]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8958447619197014,0.0],[0.0,0.8958447619197014]],"imag":[[0.4443671483593646,-0.0],[-0.0,-0.4443671483593646]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7894314525919958,0.0],[0.0,0.7894314525919958]],"imag":[[0.6138387260987136,-0.0],[-0.0,-0.6138387260987136]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.997854758643833,0.0],[0.0,0.997854758643833]],"imag":[[-0.06546663770087632,-0.0],[-0.0,0.06546663770087632]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9923295911332998,0.0],[0.0,0.9923295911332998]],"imag":[[-0.12362031613459881,-0.0],[-0.0,0.12362031613459881]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.947847319534685,0.0],[0.0,0.947847319534685]],"imag":[[-0.31872473837296134,-0.0],[-0.0,0.31872473837296134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9648406540692778,0.0],[0.0,0.9648406540692778]],"imag":[[-0.26283552319876446,-0.0],[-0.0,0.26283552319876446]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9470790619617582,0.0],[0.0,0.9470790619617582]],"imag":[[-0.32100039002100317,-0.0],[-0.0,0.32100039002100317]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9674029259756176,0.0],[0.0,0.9674029259756176]],"imag":[[-0.25324213475212537,-0.0],[-0.0,0.25324213475212537]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9984556193058938,0.0],[0.0,0.9984556193058938]],"imag":[[-0.05555516426475622,-0.0],[-0.0,0.05555516426475622]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.992029813496964,0.0],[0.0,0.992029813496964]],"imag":[[-0.1260033695310522,-0.0],[-0.0,0.1260033695310522]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996276076096956,0.02728820449418315],[-0.02728820449418315,0.9996276076096956]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996276076096956,0.02728820449418315],[-0.02728820449418315,0.9996276076096956]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8352046136976067,0.5499393177962743],[-0.5499393177962743,0.8352046136976067]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8352046136976067,0.5499393177962743],[-0.5499393177962743,0.8352046136976067]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6816507324090585,0.731677715258702],[-0.731677715258702,0.6816507324090585]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9238284063399298,0.38266225521152153],[-0.38266225521152153,0.9238284063399298]],"imag":[[0.009719374089894033,0.004025896565811766],[0.004025896565811766,-0.009719374089894033]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625286,0.0],[0.0,-0.010520174706625286]]},{"name":"u","qubits":[3],"real":[[0.6816507324090585,-0.731677715258702],[0.731677715258702,0.6816507324090585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8352046136976067,-0.5499393177962743],[0.5499393177962743,0.8352046136976067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8352046136976067,-0.5499393177962743],[0.5499393177962743,0.8352046136976067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996276076096956,-0.02728820449418315],[0.02728820449418315,0.9996276076096956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996276076096956,-0.02728820449418315],[0.02728820449418315,0.9996276076096956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.992029813496964,0.0],[0.0,0.992029813496964]],"imag":[[0.1260033695310522,0.0],[0.0,-0.1260033695310522]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984556193058938,0.0],[0.0,0.9984556193058938]],"imag":[[0.05555516426475622,0.0],[0.0,-0.05555516426475622]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9674029259756176,0.0],[0.0,0.9674029259756176]],"imag":[[0.25324213475212537,0.0],[0.0,-0.25324213475212537]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9470790619617582,0.0],[0.0,0.9470790619617582]],"imag":[[0.32100039002100317,0.0],[0.0,-0.32100039002100317]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9648406540692778,0.0],[0.0,0.9648406540692778]],"imag":[[0.26283552319876446,0.0],[0.0,-0.26283552319876446]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.947847319534685,0.0],[0.0,0.947847319534685]],"imag":[[0.31872473837296134,0.0],[0.0,-0.31872473837296134]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9923295911332998,0.0],[0.0,0.9923295911332998]],"imag":[[0.12362031613459881,0.0],[0.0,-0.12362031613459881]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997854758643833,0.0],[0.0,0.997854758643833]],"imag":[[0.06546663770087632,0.0],[0.0,-0.06546663770087632]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.7894314525919958,0.0],[0.0,0.7894314525919958]],"imag":[[-0.6138387260987136,0.0],[0.0,0.6138387260987136]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8958447619197014,0.0],[0.0,0.8958447619197014]],"imag":[[-0.4443671483593646,0.0],[0.0,0.4443671483593646]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9679323916523103,0.0],[0.0,0.9679323916523103]],"imag":[[0.2512108381225593,0.0],[0.0,-0.2512108381225593]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9985700389328391,0.0],[0.0,0.9985700389328391]],"imag":[[0.053459118452028866,0.0],[0.0,-0.053459118452028866]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9614565930420821,0.0],[0.0,0.9614565930420821]],"imag":[[0.2749567596839767,0.0],[0.0,-0.2749567596839767]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.903306024788879,0.0],[0.0,0.903306024788879]],"imag":[[-0.42899676639820145,0.0],[0.0,0.42899676639820145]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7346244964198364,0.0],[0.0,0.7346244964198364]],"imag":[[-0.6784739119965497,0.0],[0.0,0.6784739119965497]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.967597162630674,0.0],[0.0,0.967597162630674]],"imag":[[0.25249897201586585,-0.0],[-0.0,-0.25249897201586585]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9744133886327865,0.0],[0.0,0.9744133886327865]],"imag":[[0.22476331563039864,-0.0],[-0.0,-0.22476331563039864]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9782823386580989,0.0],[0.0,0.9782823386580989]],"imag":[[-0.2072767856505901,-0.0],[-0.0,0.2072767856505901]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9890197639783841,0.0],[0.0,0.9890197639783841]],"imag":[[0.14778330913923032,-0.0],[-0.0,-0.14778330913923032]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9795628184881024,0.0],[0.0,0.9795628184881024]],"imag":[[-0.20113847129687779,-0.0],[-0.0,0.20113847129687779]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8474478404693868,0.0],[0.0,0.8474478404693868]],"imag":[[-0.5308786656890374,-0.0],[-0.0,0.5308786656890374]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9630117081369636,0.0],[0.0,0.9630117081369636]],"imag":[[-0.2694595516791485,-0.0],[-0.0,0.2694595516791485]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.991463494910237,0.0],[0.0,0.991463494910237]],"imag":[[-0.13038457830732336,-0.0],[-0.0,0.13038457830732336]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9744897359368997,0.0],[0.0,0.9744897359368997]],"imag":[[0.22443207113430022,-0.0],[-0.0,-0.22443207113430022]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964500981422478,0.0],[0.0,0.9964500981422478]],"imag":[[0.08418552079962861,-0.0],[-0.0,-0.08418552079962861]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8062354611863458,0.0],[0.0,0.8062354611863458]],"imag":[[0.5915947778045714,-0.0],[-0.0,-0.5915947778045714]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983748837806987,0.0],[0.0,0.9983748837806987]],"imag":[[0.056987642834884424,-0.0],[-0.0,-0.056987642834884424]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.95530736782929,0.0],[0.0,0.95530736782929]],"imag":[[-0.29561433147104615,-0.0],[-0.0,0.29561433147104615]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.962175402242895,0.0],[0.0,0.962175402242895]],"imag":[[0.2724307165477549,-0.0],[-0.0,-0.2724307165477549]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9892588622718532,-0.14617422281852058],[0.14617422281852058,0.9892588622718532]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9892588622718532,-0.14617422281852058],[0.14617422281852058,0.9892588622718532]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8356448811426533,0.5492700907750947],[-0.5492700907750947,0.8356448811426533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8356448811426533,0.5492700907750947],[-0.5492700907750947,0.8356448811426533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7305841819513255,0.6828226366213357],[-0.6828226366213357,0.7305841819513255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9197395810165773,0.3809686083084144],[-0.3809686083084144,0.9197395810165773]],"imag":[[-0.08736414427397866,-0.03618741342340173],[-0.03618741342340173,0.08736414427397866]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"u","qubits":[3],"real":[[0.7305841819513255,-0.6828226366213357],[0.6828226366213357,0.7305841819513255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8356448811426533,-0.5492700907750947],[0.5492700907750947,0.8356448811426533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8356448811426533,-0.5492700907750947],[0.5492700907750947,0.8356448811426533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9892588622718532,0.14617422281852058],[-0.14617422281852058,0.9892588622718532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9892588622718532,0.14617422281852058],[-0.14617422281852058,0.9892588622718532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.962175402242895,0.0],[0.0,0.962175402242895]],"imag":[[-0.2724307165477549,0.0],[0.0,0.2724307165477549]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.95530736782929,0.0],[0.0,0.95530736782929]],"imag":[[0.29561433147104615,0.0],[0.0,-0.29561433147104615]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9983748837806987,0.0],[0.0,0.9983748837806987]],"imag":[[-0.056987642834884424,0.0],[0.0,0.056987642834884424]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8062354611863458,0.0],[0.0,0.8062354611863458]],"imag":[[-0.5915947778045714,0.0],[0.0,0.5915947778045714]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9964500981422478,0.0],[0.0,0.9964500981422478]],"imag":[[-0.08418552079962861,0.0],[0.0,0.08418552079962861]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9744897359368997,0.0],[0.0,0.9744897359368997]],"imag":[[-0.22443207113430022,0.0],[0.0,0.22443207113430022]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.991463494910237,0.0],[0.0,0.991463494910237]],"imag":[[0.13038457830732336,0.0],[0.0,-0.13038457830732336]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9630117081369636,0.0],[0.0,0.9630117081369636]],"imag":[[0.2694595516791485,0.0],[0.0,-0.2694595516791485]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8474478404693868,0.0],[0.0,0.8474478404693868]],"imag":[[0.5308786656890374,0.0],[0.0,-0.5308786656890374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9795628184881024,0.0],[0.0,0.9795628184881024]],"imag":[[0.20113847129687779,0.0],[0.0,-0.20113847129687779]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9890197639783841,0.0],[0.0,0.9890197639783841]],"imag":[[-0.14778330913923032,0.0],[0.0,0.14778330913923032]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9782823386580989,0.0],[0.0,0.9782823386580989]],"imag":[[0.2072767856505901,0.0],[0.0,-0.2072767856505901]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9744133886327865,0.0],[0.0,0.9744133886327865]],"imag":[[-0.22476331563039864,0.0],[0.0,0.22476331563039864]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.967597162630674,0.0],[0.0,0.967597162630674]],"imag":[[-0.25249897201586585,0.0],[0.0,0.25249897201586585]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9097017892345876,0.0],[0.0,0.9097017892345876]],"imag":[[0.41526215173476894,0.0],[0.0,-0.41526215173476894]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8859731901653993,0.0],[0.0,0.8859731901653993]],"imag":[[0.46373646212924124,-0.0],[-0.0,-0.46373646212924124]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.99800743238453,0.0],[0.0,0.99800743238453]],"imag":[[-0.06309647300156895,-0.0],[-0.0,0.06309647300156895]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9942465785201665,0.0],[0.0,0.9942465785201665]],"imag":[[-0.10711555022937805,-0.0],[-0.0,0.10711555022937805]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988235951622156,0.0],[0.0,0.9988235951622156]],"imag":[[0.04849150180419566,-0.0],[-0.0,-0.04849150180419566]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953757519690959,0.0],[0.0,0.9953757519690959]],"imag":[[-0.09605785960532762,-0.0],[-0.0,0.09605785960532762]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9684061566774471,0.0],[0.0,0.9684061566774471]],"imag":[[-0.24937825829293078,-0.0],[-0.0,0.24937825829293078]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9877559440930882,0.0],[0.0,0.9877559440930882]],"imag":[[-0.1560070348053956,-0.0],[-0.0,0.1560070348053956]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9308472841297719,0.0],[0.0,0.9308472841297719]],"imag":[[-0.36540844766949165,-0.0],[-0.0,0.36540844766949165]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9762801128459698,0.0],[0.0,0.9762801128459698]],"imag":[[-0.21651129592116058,-0.0],[-0.0,0.21651129592116058]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999996679590796,0.0],[0.0,0.9999996679590796]],"imag":[[-0.0008149120999751754,-0.0],[-0.0,0.0008149120999751754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9981543893457532,0.0],[0.0,0.9981543893457532]],"imag":[[-0.060727382866435545,-0.0],[-0.0,0.060727382866435545]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8619092328818453,0.0],[0.0,0.8619092328818453]],"imag":[[0.5070625940384766,-0.0],[-0.0,-0.5070625940384766]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9301624150560213,0.0],[0.0,0.9301624150560213]],"imag":[[0.36714831011071003,-0.0],[-0.0,-0.36714831011071003]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9766344869778038,0.0],[0.0,0.9766344869778038]],"imag":[[-0.21490714005263312,-0.0],[-0.0,0.21490714005263312]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9890981982226955,0.14725744216377404],[-0.14725744216377404,0.9890981982226955]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9890981982226955,0.14725744216377404],[-0.14725744216377404,0.9890981982226955]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9757975062891338,0.21867607715501924],[-0.21867607715501924,0.9757975062891338]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9757975062891338,0.21867607715501924],[-0.21867607715501924,0.9757975062891338]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6730342389478107,0.7396113257677585],[-0.7396113257677585,0.6730342389478107]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9203325853094989,0.38121423872908794],[-0.38121423872908794,0.9203325853094989]],"imag":[[-0.0808784458975792,-0.033500949194435914],[-0.033500949194435914,0.0808784458975792]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.08754219901131009,0.0],[0.0,0.08754219901131009]]},{"name":"u","qubits":[3],"real":[[0.6730342389478107,-0.7396113257677585],[0.7396113257677585,0.6730342389478107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9757975062891338,-0.21867607715501924],[0.21867607715501924,0.9757975062891338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9757975062891338,-0.21867607715501924],[0.21867607715501924,0.9757975062891338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9890981982226955,-0.14725744216377404],[0.14725744216377404,0.9890981982226955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9890981982226955,-0.14725744216377404],[0.14725744216377404,0.9890981982226955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9766344869778038,0.0],[0.0,0.9766344869778038]],"imag":[[0.21490714005263312,0.0],[0.0,-0.21490714005263312]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9301624150560213,0.0],[0.0,0.9301624150560213]],"imag":[[-0.36714831011071003,0.0],[0.0,0.36714831011071003]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8619092328818453,0.0],[0.0,0.8619092328818453]],"imag":[[-0.5070625940384766,0.0],[0.0,0.5070625940384766]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981543893457532,0.0],[0.0,0.9981543893457532]],"imag":[[0.060727382866435545,0.0],[0.0,-0.060727382866435545]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999996679590796,0.0],[0.0,0.9999996679590796]],"imag":[[0.0008149120999751754,0.0],[0.0,-0.0008149120999751754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9762801128459698,0.0],[0.0,0.9762801128459698]],"imag":[[0.21651129592116058,0.0],[0.0,-0.21651129592116058]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9308472841297719,0.0],[0.0,0.9308472841297719]],"imag":[[0.36540844766949165,0.0],[0.0,-0.36540844766949165]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9877559440930882,0.0],[0.0,0.9877559440930882]],"imag":[[0.1560070348053956,0.0],[0.0,-0.1560070348053956]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9684061566774471,0.0],[0.0,0.9684061566774471]],"imag":[[0.24937825829293078,0.0],[0.0,-0.24937825829293078]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953757519690959,0.0],[0.0,0.9953757519690959]],"imag":[[0.09605785960532762,0.0],[0.0,-0.09605785960532762]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988235951622156,0.0],[0.0,0.9988235951622156]],"imag":[[-0.04849150180419566,0.0],[0.0,0.04849150180419566]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9942465785201665,0.0],[0.0,0.9942465785201665]],"imag":[[0.10711555022937805,0.0],[0.0,-0.10711555022937805]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.99800743238453,0.0],[0.0,0.99800743238453]],"imag":[[0.06309647300156895,0.0],[0.0,-0.06309647300156895]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8859731901653993,0.0],[0.0,0.8859731901653993]],"imag":[[-0.46373646212924124,0.0],[0.0,0.46373646212924124]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.986515155743761,0.0],[0.0,0.986515155743761]],"imag":[[0.16366993458745863,0.0],[0.0,-0.16366993458745863]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9940964286126417,0.0],[0.0,0.9940964286126417]],"imag":[[0.10850018718689347,-0.0],[-0.0,-0.10850018718689347]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9985418401453144,0.0],[0.0,0.9985418401453144]],"imag":[[-0.05398327036415326,-0.0],[-0.0,0.05398327036415326]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9946538664645467,0.0],[0.0,0.9946538664645467]],"imag":[[-0.10326512444735488,-0.0],[-0.0,0.10326512444735488]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8844319844418931,0.0],[0.0,0.8844319844418931]],"imag":[[-0.46666911714423,-0.0],[-0.0,0.46666911714423]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9937197201287029,0.0],[0.0,0.9937197201287029]],"imag":[[0.11189780081544166,-0.0],[-0.0,-0.11189780081544166]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9428297961354344,0.0],[0.0,0.9428297961354344]],"imag":[[0.3332746247754474,-0.0],[-0.0,-0.3332746247754474]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9946538664645467,0.0],[0.0,0.9946538664645467]],"imag":[[0.10326512444735474,-0.0],[-0.0,-0.10326512444735474]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9628700107507886,0.0],[0.0,0.9628700107507886]],"imag":[[0.2699654466719329,-0.0],[-0.0,-0.2699654466719329]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9940964286126417,0.0],[0.0,0.9940964286126417]],"imag":[[-0.10850018718689336,-0.0],[-0.0,0.10850018718689336]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9614353963043158,0.0],[0.0,0.9614353963043158]],"imag":[[-0.2750308686914308,-0.0],[-0.0,0.2750308686914308]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9838579219481851,0.0],[0.0,0.9838579219481851]],"imag":[[-0.17895136048602367,-0.0],[-0.0,0.17895136048602367]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9449067831675365,0.0],[0.0,0.9449067831675365]],"imag":[[-0.32733953492356865,-0.0],[-0.0,0.32733953492356865]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9944036865792071,0.0],[0.0,0.9944036865792071]],"imag":[[-0.10564709232951952,-0.0],[-0.0,0.10564709232951952]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988615454714195,0.0],[0.0,0.9988615454714195]],"imag":[[0.04770338539818026,-0.0],[-0.0,-0.04770338539818026]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,0.7071067811865474],[-0.7071067811865474,0.7071067811865477]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,0.7071067811865474],[-0.7071067811865474,0.7071067811865477]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.46051694900777634,0.8876509109309634],[-0.8876509109309634,0.46051694900777634]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6840856942615459,0.729401647178493],[-0.729401647178493,0.6840856942615459]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9198990192933764,0.38103464980502594],[-0.38103464980502594,0.9198990192933764]],"imag":[[-0.08566904281219716,-0.03548527940833338],[-0.03548527940833338,0.08566904281219716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"u","qubits":[3],"real":[[0.6840856942615459,-0.729401647178493],[0.729401647178493,0.6840856942615459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.46051694900777634,-0.8876509109309634],[0.8876509109309634,0.46051694900777634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,-0.7071067811865474],[0.7071067811865474,0.7071067811865477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,-0.7071067811865474],[0.7071067811865474,0.7071067811865477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988615454714195,0.0],[0.0,0.9988615454714195]],"imag":[[-0.04770338539818026,0.0],[0.0,0.04770338539818026]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9944036865792071,0.0],[0.0,0.9944036865792071]],"imag":[[0.10564709232951952,0.0],[0.0,-0.10564709232951952]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9449067831675365,0.0],[0.0,0.9449067831675365]],"imag":[[0.32733953492356865,0.0],[0.0,-0.32733953492356865]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9838579219481851,0.0],[0.0,0.9838579219481851]],"imag":[[0.17895136048602367,0.0],[0.0,-0.17895136048602367]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9614353963043158,0.0],[0.0,0.9614353963043158]],"imag":[[0.2750308686914308,0.0],[0.0,-0.2750308686914308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940964286126417,0.0],[0.0,0.9940964286126417]],"imag":[[0.10850018718689336,0.0],[0.0,-0.10850018718689336]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9628700107507886,0.0],[0.0,0.9628700107507886]],"imag":[[-0.2699654466719329,0.0],[0.0,0.2699654466719329]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946538664645467,0.0],[0.0,0.9946538664645467]],"imag":[[-0.10326512444735474,0.0],[0.0,0.10326512444735474]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9428297961354344,0.0],[0.0,0.9428297961354344]],"imag":[[-0.3332746247754474,0.0],[0.0,0.3332746247754474]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937197201287029,0.0],[0.0,0.9937197201287029]],"imag":[[-0.11189780081544166,0.0],[0.0,0.11189780081544166]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8844319844418931,0.0],[0.0,0.8844319844418931]],"imag":[[0.46666911714423,0.0],[0.0,-0.46666911714423]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9946538664645467,0.0],[0.0,0.9946538664645467]],"imag":[[0.10326512444735488,0.0],[0.0,-0.10326512444735488]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9985418401453144,0.0],[0.0,0.9985418401453144]],"imag":[[0.05398327036415326,0.0],[0.0,-0.05398327036415326]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9940964286126417,0.0],[0.0,0.9940964286126417]],"imag":[[-0.10850018718689347,0.0],[0.0,0.10850018718689347]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9994963273693726,0.0],[0.0,0.9994963273693726]],"imag":[[-0.031734706161174374,0.0],[0.0,0.031734706161174374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9970389510081535,0.0],[0.0,0.9970389510081535]],"imag":[[0.07689818055429441,-0.0],[-0.0,-0.07689818055429441]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9122630130537036,0.0],[0.0,0.9122630130537036]],"imag":[[0.40960492552480154,-0.0],[-0.0,-0.40960492552480154]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995927221436939,0.0],[0.0,0.9995927221436939]],"imag":[[0.028537516313793827,-0.0],[-0.0,-0.028537516313793827]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9381564472853736,0.0],[0.0,0.9381564472853736]],"imag":[[-0.3462116121924365,-0.0],[-0.0,0.3462116121924365]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9834818672277326,0.0],[0.0,0.9834818672277326]],"imag":[[0.18100667621458794,-0.0],[-0.0,-0.18100667621458794]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973692795501713,0.0],[0.0,0.9973692795501713]],"imag":[[0.0724880694291987,-0.0],[-0.0,-0.0724880694291987]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995927221436939,0.0],[0.0,0.9995927221436939]],"imag":[[-0.028537516313793896,-0.0],[-0.0,0.028537516313793896]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9538177653557175,0.0],[0.0,0.9538177653557175]],"imag":[[0.3003858693278122,-0.0],[-0.0,-0.3003858693278122]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9970389510081535,0.0],[0.0,0.9970389510081535]],"imag":[[-0.07689818055429436,-0.0],[-0.0,0.07689818055429436]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9168764058967441,0.0],[0.0,0.9168764058967441]],"imag":[[-0.3991712117749336,-0.0],[-0.0,0.3991712117749336]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9355456741184863,0.0],[0.0,0.9355456741184863]],"imag":[[-0.353205735568078,-0.0],[-0.0,0.353205735568078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997091528878093,0.0],[0.0,0.9997091528878093]],"imag":[[-0.02411658417642861,-0.0],[-0.0,0.02411658417642861]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9910918286193655,0.0],[0.0,0.9910918286193655]],"imag":[[-0.13318028098754825,-0.0],[-0.0,0.13318028098754825]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8913627090569646,0.0],[0.0,0.8913627090569646]],"imag":[[-0.4532907686051295,-0.0],[-0.0,0.4532907686051295]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.8876509109309635,0.4605169490077762],[-0.4605169490077762,0.8876509109309635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6840856942615456,0.7294016471784932],[-0.7294016471784932,0.6840856942615456]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9198990192933764,0.38103464980502594],[-0.38103464980502594,0.9198990192933764]],"imag":[[-0.08566904281219716,-0.03548527940833338],[-0.03548527940833338,0.08566904281219716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6840856942615456,-0.7294016471784932],[0.7294016471784932,0.6840856942615456]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8876509109309635,-0.4605169490077762],[0.4605169490077762,0.8876509109309635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8913627090569646,0.0],[0.0,0.8913627090569646]],"imag":[[0.4532907686051295,0.0],[0.0,-0.4532907686051295]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9910918286193655,0.0],[0.0,0.9910918286193655]],"imag":[[0.13318028098754825,0.0],[0.0,-0.13318028098754825]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997091528878093,0.0],[0.0,0.9997091528878093]],"imag":[[0.02411658417642861,0.0],[0.0,-0.02411658417642861]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9355456741184863,0.0],[0.0,0.9355456741184863]],"imag":[[0.353205735568078,0.0],[0.0,-0.353205735568078]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9168764058967441,0.0],[0.0,0.9168764058967441]],"imag":[[0.3991712117749336,0.0],[0.0,-0.3991712117749336]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9970389510081535,0.0],[0.0,0.9970389510081535]],"imag":[[0.07689818055429436,0.0],[0.0,-0.07689818055429436]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9538177653557175,0.0],[0.0,0.9538177653557175]],"imag":[[-0.3003858693278122,0.0],[0.0,0.3003858693278122]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995927221436939,0.0],[0.0,0.9995927221436939]],"imag":[[0.028537516313793896,0.0],[0.0,-0.028537516313793896]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9973692795501713,0.0],[0.0,0.9973692795501713]],"imag":[[-0.0724880694291987,0.0],[0.0,0.0724880694291987]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834818672277326,0.0],[0.0,0.9834818672277326]],"imag":[[-0.18100667621458794,0.0],[0.0,0.18100667621458794]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9381564472853736,0.0],[0.0,0.9381564472853736]],"imag":[[0.3462116121924365,0.0],[0.0,-0.3462116121924365]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995927221436939,0.0],[0.0,0.9995927221436939]],"imag":[[-0.028537516313793827,0.0],[0.0,0.028537516313793827]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9122630130537036,0.0],[0.0,0.9122630130537036]],"imag":[[-0.40960492552480154,0.0],[0.0,0.40960492552480154]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9970389510081535,0.0],[0.0,0.9970389510081535]],"imag":[[-0.07689818055429441,0.0],[0.0,0.07689818055429441]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8964758282749942,0.0],[0.0,0.8964758282749942]],"imag":[[-0.443092641914378,0.0],[0.0,0.443092641914378]]},{"name":"u","qubits":[4],"real":[[0.0,0.9956915235397731],[0.9956915235397731,0.0]],"imag":[[0.0,0.09272750374643739],[-0.09272750374643739,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05296639112281395,-0.06027238305888342],[0.06027238305888342,0.05296639112281395]],"imag":[[0.43031384752604096,-0.8991061082426053],[-0.8991061082426053,-0.43031384752604096]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9955165822384396,0.0021706895898264697],[-0.0021706895898264533,-0.9955165822384395]],"imag":[[0.09456204355333671,-0.00020618927619699406],[-0.00020618927619699248,-0.09456204355333671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[0],"real":[[-0.01209211727594974,0.024992906687500503],[-0.024992906687500503,-0.01209211727594974]],"imag":[[0.4353572887515651,-0.8998295207682292],[-0.8998295207682292,-0.4353572887515651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,0.9955189487925377],[0.9955189487925377,0.0]],"imag":[[0.0,0.09456226834737391],[-0.09456226834737391,0.0]]}]}

==> anc/matched_benchmark/results/main_n4_i2_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.10242296191518394,-0.397195978743381],[0.32042178817484507,0.21671557234741076]],"imag":[[0.7728708926481229,0.4841647184997083],[0.5380613327796832,-0.7489020233196861]]},{"name":"u","qubits":[1],"real":[[0.5607382941832326,0.0],[0.0,0.5607382941832326]],"imag":[[0.8279930950415458,0.0],[0.0,-0.8279930950415458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9118461530615642,0.0],[0.0,0.9118461530615642]],"imag":[[0.41053208540481495,0.0],[0.0,-0.41053208540481495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9009446722876167,-0.08855592264573939],[-0.24162724373585584,0.05669013921676179]],"imag":[[-0.3601015261104262,0.22535180703482952],[-0.015551959815872818,-0.9685869293698335]]},{"name":"u","qubits":[1],"real":[[0.8693284949476037,-0.494234729528525],[0.494234729528525,0.8693284949476037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9773753374001836,0.21151229241317715],[-0.21151229241317715,0.9773753374001836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1771889015756574,0.8677419587797527],[-0.9378393449703594,-0.26431122978476235]],"imag":[[-0.20122004890669834,0.41849549346376025],[-0.22039044467028224,0.044999874813921946]]},{"name":"u","qubits":[1],"real":[[0.554515281624943,0.0],[0.0,0.554515281624943]],"imag":[[0.8321735410624458,0.0],[0.0,-0.8321735410624458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117937204394052,0.0],[0.0,0.9117937204394052]],"imag":[[0.41064852534408025,0.0],[0.0,-0.41064852534408025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7903994498443903,0.42338436072458197],[0.2603325597890347,0.2649348587066484]],"imag":[[-0.329745458620432,0.29543582263957635],[0.4458291158264283,0.8144156668662519]]},{"name":"u","qubits":[2],"real":[[0.9970327273473875,0.0],[0.0,0.9970327273473875]],"imag":[[0.07697883214384388,0.0],[0.0,-0.07697883214384388]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9326724426761185,0.0],[0.0,0.9326724426761185]],"imag":[[-0.36072443037942764,0.0],[0.0,0.36072443037942764]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952076004556407,0.0],[0.0,0.9952076004556407]],"imag":[[0.09778462044373734,0.0],[0.0,-0.09778462044373734]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6645649609769234,0.0],[0.0,0.6645649609769234]],"imag":[[0.7472304949891567,0.0],[0.0,-0.7472304949891567]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7020825641344829,-0.6728673612239958],[-0.6672687646158418,0.7208048727764873]],"imag":[[0.2314668425899793,-0.027435162095987058],[0.09086016557229369,0.1641254442854486]]},{"name":"u","qubits":[1],"real":[[0.9867551696757668,0.0],[0.0,0.9867551696757668]],"imag":[[-0.16221663021450272,0.0],[0.0,0.16221663021450272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6868204108761302,0.0],[0.0,0.6868204108761302]],"imag":[[-0.7268271618507,0.0],[0.0,0.7268271618507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2877982831873511,-0.40302879144158094],[0.25493296446499114,-0.68898094633348]],"imag":[[-0.8516747009868446,0.1714355422965758],[0.3561341538275626,0.577479786396061]]},{"name":"u","qubits":[1],"real":[[0.787597535314149,-0.6161900050853453],[0.6161900050853453,0.787597535314149]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.901289085990805,0.43321817075679003],[-0.43321817075679003,0.901289085990805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5164613729585731,0.8478343366675712],[-0.8283609678042254,-0.504617571474594]],"imag":[[-0.062416575153781795,0.10270715143200786],[0.20782186700697622,0.12644874523404795]]},{"name":"u","qubits":[1],"real":[[0.9985175375354481,0.0],[0.0,0.9985175375354481]],"imag":[[-0.054430940044655804,0.0],[0.0,0.054430940044655804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4598529494817594,0.0],[0.0,0.4598529494817594]],"imag":[[-0.8879950815477112,0.0],[0.0,0.8879950815477112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09344717566251104,-0.4957063174465245],[-0.49863825727441496,0.07204317505914226]],"imag":[[-0.8545817334946183,0.12342176867003013],[-0.11098456883894903,-0.8566516764644572]]},{"name":"u","qubits":[2],"real":[[0.5364599591644295,-0.8439257741136353],[0.8439257741136353,0.5364599591644295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9805436798529849,0.19630102368649852],[-0.19630102368649852,0.9805436798529849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964807963479964,0.08382137263051105],[-0.08382137263051105,0.9964807963479964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9675066306080181,0.2528456440785958],[-0.2528456440785958,0.9675066306080181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.19102115341490172,0.49232016716029375],[-0.972720419681249,0.18222283430500963]],"imag":[[0.10952674713692087,0.8421019318448959],[-0.07300545010326234,0.123612410575166]]},{"name":"u","qubits":[1],"real":[[0.7907430755220446,0.0],[0.0,0.7907430755220446]],"imag":[[-0.6121481752925005,0.0],[0.0,0.6121481752925005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9005838646244873,0.0],[0.0,0.9005838646244873]],"imag":[[-0.4346823009716673,0.0],[0.0,0.4346823009716673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7079037506874521,0.6666140226811867],[-0.6805059296889,-0.730907109772964]],"imag":[[-0.18320837433543713,0.14468142970267472],[-0.04710255825589142,-0.02162927523816746]]},{"name":"u","qubits":[1],"real":[[0.7853218459572638,-0.619087714514087],[0.619087714514087,0.7853218459572638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8687075405430957,0.4953253567137117],[-0.4953253567137117,0.8687075405430957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04758178203089498,0.9766438519575534],[-0.36630905007131004,-0.21194503484402885]],"imag":[[-0.2087324663558832,0.018262473580184943],[-0.9055299063772598,0.030208785099850033]]},{"name":"u","qubits":[1],"real":[[0.8048236103696929,0.0],[0.0,0.8048236103696929]],"imag":[[0.593514074130928,0.0],[0.0,-0.593514074130928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7800954045551914,0.0],[0.0,0.7800954045551914]],"imag":[[-0.6256605787420783,0.0],[0.0,0.6256605787420783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7130599431024314,-0.5436307707906044],[0.2327032875032544,-0.46472162180081633]],"imag":[[0.22054411466280183,0.3838898228397989],[0.6235021980839653,-0.5840616433223982]]},{"name":"u","qubits":[2],"real":[[0.9399458191346324,0.0],[0.0,0.9399458191346324]],"imag":[[-0.34132368375388905,0.0],[0.0,0.34132368375388905]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9405768582104793,0.0],[0.0,0.9405768582104793]],"imag":[[0.3395808796132431,0.0],[0.0,-0.3395808796132431]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9988114568299158,0.0],[0.0,0.9988114568299158]],"imag":[[-0.04874088330448227,0.0],[0.0,0.04874088330448227]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8081075996570886,0.0],[0.0,0.8081075996570886]],"imag":[[0.5890348948716524,0.0],[0.0,-0.5890348948716524]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3673737550924847,0.3541008838657954],[0.10173119331808089,-0.21278973262481557]],"imag":[[-0.21708633055861515,0.8321794356983981],[0.8986438746577654,0.3698790079683042]]},{"name":"u","qubits":[1],"real":[[0.8049658132014835,0.0],[0.0,0.8049658132014835]],"imag":[[0.5933211942758108,0.0],[0.0,-0.5933211942758108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6704711701197382,0.0],[0.0,0.6704711701197382]],"imag":[[-0.7419355834830064,0.0],[0.0,0.7419355834830064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8840284807069339,-0.37300612996357274],[0.3673595535452322,-0.9013000620600866]],"imag":[[0.27388769178788386,-0.0659211998957322],[-0.0923370781709188,-0.21018805994725026]]},{"name":"u","qubits":[1],"real":[[0.9147597301123562,-0.4039983120815842],[0.4039983120815842,0.9147597301123562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9531600992068255,0.30246623824822905],[-0.30246623824822905,0.9531600992068255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.199248018444342,0.7205418838165186],[0.5401625183412017,-0.10602929736897275]],"imag":[[-0.3232891559843068,-0.5801756134439817],[0.751005194754503,-0.3646552335158297]]},{"name":"u","qubits":[1],"real":[[0.9634131431855307,0.0],[0.0,0.9634131431855307]],"imag":[[-0.26802073714057306,0.0],[0.0,0.26802073714057306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.867022627601514,0.0],[0.0,0.867022627601514]],"imag":[[-0.4982687660559974,0.0],[0.0,0.4982687660559974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3947183203843536,-0.4959870288600521],[0.5409341088170868,-0.31515117314666]],"imag":[[-0.6545116273942884,0.41207868709897283],[0.3510018049482075,0.6963244652499644]]},{"name":"u","qubits":[3],"real":[[0.9218905434719599,0.0],[0.0,0.9218905434719599]],"imag":[[0.38745041728842483,0.0],[0.0,-0.38745041728842483]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9984603879298459,0.0],[0.0,0.9984603879298459]],"imag":[[0.05546939457918665,0.0],[0.0,-0.05546939457918665]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9635965421635962,0.0],[0.0,0.9635965421635962]],"imag":[[0.2673606252430612,0.0],[0.0,-0.2673606252430612]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9813226411599265,0.0],[0.0,0.9813226411599265]],"imag":[[-0.19236910860870093,0.0],[0.0,0.19236910860870093]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9521903571705546,0.0],[0.0,0.9521903571705546]],"imag":[[-0.3055053579095,0.0],[0.0,0.3055053579095]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9986296938891084,0.0],[0.0,0.9986296938891084]],"imag":[[0.05233291968680698,0.0],[0.0,-0.05233291968680698]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9989603302442298,0.0],[0.0,0.9989603302442298]],"imag":[[0.04558792162776627,0.0],[0.0,-0.04558792162776627]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7844560615989564,0.0],[0.0,0.7844560615989564]],"imag":[[-0.6201843979177921,0.0],[0.0,0.6201843979177921]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1619596255079636,0.7007016414959463],[-0.4674776638577165,-0.3322988500499402]],"imag":[[-0.48975630058602215,-0.4928742794531897],[-0.7178944766020605,0.3945499062398489]]},{"name":"u","qubits":[1],"real":[[0.9697549836976949,0.0],[0.0,0.9697549836976949]],"imag":[[-0.24408046131037112,0.0],[0.0,0.24408046131037112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43727479875310254,0.0],[0.0,0.43727479875310254]],"imag":[[-0.8993279437310028,0.0],[0.0,0.8993279437310028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37764441095344203,0.5099969418724112],[-0.35418894067448137,-0.0899303595318241]],"imag":[[-0.7026834440044537,0.32175113935844324],[0.48802753067993687,0.7926486321421425]]},{"name":"u","qubits":[1],"real":[[0.3669934474803886,-0.9302235266356464],[0.9302235266356464,0.3669934474803886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9737513626145676,0.2276143312849013],[-0.2276143312849013,0.9737513626145676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4386273566950902,-0.06240988397607742],[-0.2642501502965247,-0.8657493262857451]],"imag":[[-0.8562206303521858,0.26570148757595574],[0.06829445208980879,-0.4195066506240338]]},{"name":"u","qubits":[1],"real":[[0.6438053906895939,0.0],[0.0,0.6438053906895939]],"imag":[[-0.7651892699973122,0.0],[0.0,0.7651892699973122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9580881028678938,0.0],[0.0,0.9580881028678938]],"imag":[[-0.2864737110853282,0.0],[0.0,0.2864737110853282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8714194159612967,-0.4605752410634177],[0.29317411954115546,-0.5483783267387397]],"imag":[[0.15126697311282053,0.07494632512893631],[0.3630364168540476,-0.6939270180878263]]},{"name":"u","qubits":[2],"real":[[0.9892678923353879,0.0],[0.0,0.9892678923353879]],"imag":[[0.14611309727159744,0.0],[0.0,-0.14611309727159744]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.682895584087391,0.0],[0.0,0.682895584087391]],"imag":[[0.7305159965626633,0.0],[0.0,-0.7305159965626633]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8975794132602054,0.0],[0.0,0.8975794132602054]],"imag":[[-0.44085280637812135,0.0],[0.0,0.44085280637812135]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9921823843459644,0.0],[0.0,0.9921823843459644]],"imag":[[-0.12479629879750818,0.0],[0.0,0.12479629879750818]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.49092330723815897,0.1789799889399738],[-0.08837244356391431,-0.3071543586283216]],"imag":[[0.7618508157397703,-0.3828104028445956],[-0.413240792015427,-0.8526890165873071]]},{"name":"u","qubits":[1],"real":[[0.9058390120391324,0.0],[0.0,0.9058390120391324]],"imag":[[-0.4236221007784751,0.0],[0.0,0.4236221007784751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.624796117119255,0.0],[0.0,0.624796117119255]],"imag":[[0.7807879430630972,0.0],[0.0,-0.7807879430630972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.726204720446725,0.0804740441735962],[-0.31939748123455053,-0.8459898715644995]],"imag":[[-0.6066211069495996,0.31330730093389586],[0.05121313879427391,-0.4238674328208579]]},{"name":"u","qubits":[1],"real":[[0.9119141922384654,-0.41038092791218655],[0.41038092791218655,0.9119141922384654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9905071376743202,0.13746130443228508],[-0.13746130443228508,0.9905071376743202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5200413617978231,0.15508320709254683],[-0.19522192273512015,0.4345730572290836]],"imag":[[-0.7516233189798399,0.3749247488004571],[0.35567930677620035,0.8040689582028224]]},{"name":"u","qubits":[1],"real":[[0.9794638371478027,0.0],[0.0,0.9794638371478027]],"imag":[[-0.20161991895569872,0.0],[0.0,0.20161991895569872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8207306271518533,0.0],[0.0,0.8207306271518533]],"imag":[[-0.5713153574471156,0.0],[0.0,0.5713153574471156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3573548186545634,-0.37932645536276677],[-0.4014316851744634,-0.3574615166302553]],"imag":[[-0.8312295273054172,0.19356251388607182],[0.14215346868074424,-0.8311836485449056]]},{"name":"u","qubits":[2],"real":[[0.8064112824138547,-0.5913550909526714],[0.5913550909526714,0.8064112824138547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9719412037600054,0.23522392827591276],[-0.23522392827591276,0.9719412037600054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987152428181948,-0.05067409360407178],[0.05067409360407178,0.9987152428181948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9117866595052373,0.4106642029058297],[-0.4106642029058297,0.9117866595052373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6718807132667222,-0.6935585338621764],[0.5548777002321083,0.30123471727178225]],"imag":[[0.016413651392888473,0.2593905535965075],[-0.4903240122340337,-0.6007917658573859]]},{"name":"u","qubits":[1],"real":[[0.9999971203757175,0.0],[0.0,0.9999971203757175]],"imag":[[-0.0023998417182385175,0.0],[0.0,0.0023998417182385175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8171662877595869,0.0],[0.0,0.8171662877595869]],"imag":[[0.5764019935333465,0.0],[0.0,-0.5764019935333465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0035068865839678054,-0.42433077089338356],[-0.6807384057087781,-0.5334884126321691]],"imag":[[-0.730643246539885,0.5348752610704395],[-0.0523771994785444,-0.49924139006603274]]},{"name":"u","qubits":[1],"real":[[0.6533494916679305,-0.7570564323333213],[0.7570564323333213,0.6533494916679305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8491092431129302,0.5282172784566848],[-0.5282172784566848,0.8491092431129302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4067705161935172,0.29117504863894544],[-0.24411041644568748,-0.19171084525876358]],"imag":[[0.8506602984855003,-0.16165362596096444],[-0.2265500128424902,-0.9232183642421499]]},{"name":"u","qubits":[1],"real":[[0.8440143711097744,0.0],[0.0,0.8440143711097744]],"imag":[[0.536320558397841,0.0],[0.0,-0.536320558397841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8001653774973735,0.0],[0.0,0.8001653774973735]],"imag":[[-0.599779433337361,0.0],[0.0,0.599779433337361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7956210567961588,0.17498592672230323],[-0.09003273537014456,-0.7130426008340213]],"imag":[[0.37325465092876003,-0.4439009179893077],[-0.46857465371526746,-0.5137140740268277]]},{"name":"u","qubits":[2],"real":[[0.9618557938407574,0.0],[0.0,0.9618557938407574]],"imag":[[-0.2735569992797963,0.0],[0.0,0.2735569992797963]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8843140902571774,0.0],[0.0,0.8843140902571774]],"imag":[[0.46689248202623773,0.0],[0.0,-0.46689248202623773]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9678802840805728,0.0],[0.0,0.9678802840805728]],"imag":[[0.2514115265617504,0.0],[0.0,-0.2514115265617504]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.711602316777011,0.0],[0.0,0.711602316777011]],"imag":[[0.7025824811063754,0.0],[0.0,-0.7025824811063754]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15711429248730746,-0.07808851886412357],[0.3049123570877726,0.5497511587181458]],"imag":[[-0.9203411945110547,0.349555958329686],[0.18792455740896816,0.7546432791099901]]},{"name":"u","qubits":[1],"real":[[0.9663326507711205,0.0],[0.0,0.9663326507711205]],"imag":[[0.2572959542116035,0.0],[0.0,-0.2572959542116035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7666820306890882,0.0],[0.0,0.7666820306890882]],"imag":[[-0.6420269961757495,0.0],[0.0,0.6420269961757495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4416172361181896,0.22278223454756627],[0.4538008563573478,0.8746058794609725]],"imag":[[0.7705037246038082,-0.40207748395674064],[-0.07323257406596918,-0.15416331754768728]]},{"name":"u","qubits":[1],"real":[[0.6114114256466195,-0.7913128765467982],[0.7913128765467982,0.6114114256466195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8982216900647387,0.4395427118008492],[-0.4395427118008492,0.8982216900647387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42076890574676157,0.28296844695583856],[0.9058380994935152,0.08489159709527513]],"imag":[[-0.04910014053836142,-0.8605065730040573],[0.00020411213255335024,-0.41503097786409554]]},{"name":"u","qubits":[1],"real":[[0.7029026606076463,0.0],[0.0,0.7029026606076463]],"imag":[[-0.7112860533643915,0.0],[0.0,0.7112860533643915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.790163217572735,0.0],[0.0,0.790163217572735]],"imag":[[-0.6128964754304782,0.0],[0.0,0.6128964754304782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9450639264270455,0.32667177983494977],[-0.021840391312420424,-0.06350004834362932]],"imag":[[0.011205181360134707,-0.0037639256698928604],[0.32596259936425637,0.9429947640275497]]},{"name":"u","qubits":[3],"real":[[0.7862829335842195,-0.6178666104865951],[0.6178666104865951,0.7862829335842195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9924464477376681,0.12267863861685153],[-0.12267863861685153,0.9924464477376681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9949823306175964,-0.10005079589276693],[0.10005079589276693,0.9949823306175964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9689250977963065,0.24735431037363734],[-0.24735431037363734,0.9689250977963065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9973325443618498,-0.07299175266233081],[0.07299175266233081,0.9973325443618498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9970620221432286,-0.07659845951229023],[0.07659845951229023,0.9970620221432286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985475540750544,0.05387747442787655],[-0.05387747442787655,0.9985475540750544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8827398519065843,0.4698620583276985],[-0.4698620583276985,0.8827398519065843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3204995513036944,0.1917419472042262],[-0.18224157476076813,-0.2881059858177638]],"imag":[[-0.8906226260500238,0.25943477265821974],[0.266194259912955,0.9016227400382514]]},{"name":"u","qubits":[1],"real":[[0.9999999651564401,0.0],[0.0,0.9999999651564401]],"imag":[[0.00026398317889823447,0.0],[0.0,-0.00026398317889823447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9193386549356694,0.0],[0.0,0.9193386549356694]],"imag":[[0.39346720008289676,0.0],[0.0,-0.39346720008289676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0004990685006169837,-0.21726975725735295],[-0.3155214865716449,-0.8421657306162347]],"imag":[[0.9452656236127166,-0.24344712840373553],[-0.0831795843841102,0.4292833917459764]]},{"name":"u","qubits":[1],"real":[[0.5777663341328461,-0.8162022195159068],[0.8162022195159068,0.5777663341328461]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8911130567681039,0.4537813571064881],[-0.4537813571064881,0.8911130567681039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8364463874527837,-0.37841177569697526],[0.5433630193577837,-0.5212056162699891]],"imag":[[0.02602237917306654,0.3955816031026008],[-0.06661010354108429,0.6547246970057414]]},{"name":"u","qubits":[1],"real":[[0.8146382142849989,0.0],[0.0,0.8146382142849989]],"imag":[[-0.5799694645639097,0.0],[0.0,0.5799694645639097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7314676710751492,0.0],[0.0,0.7314676710751492]],"imag":[[-0.6818761223066088,0.0],[0.0,0.6818761223066088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8094452448303178,0.39683564974226715],[0.24568349649968996,0.647051654308496]],"imag":[[-0.2803463362122682,0.3297359466111903],[-0.45370028316238903,-0.5613553502574761]]},{"name":"u","qubits":[2],"real":[[0.691151997570393,0.0],[0.0,0.691151997570393]],"imag":[[-0.7227094272627523,0.0],[0.0,0.7227094272627523]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994100734331042,0.0],[0.0,0.9994100734331042]],"imag":[[-0.03434392406871083,0.0],[0.0,0.03434392406871083]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9862618194441459,0.0],[0.0,0.9862618194441459]],"imag":[[-0.1651896592003352,0.0],[0.0,0.1651896592003352]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8996573919726892,0.0],[0.0,0.8996573919726892]],"imag":[[-0.436596583895132,0.0],[0.0,0.436596583895132]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13291451674155727,-0.1435589868617294],[-0.31507111264923376,-0.11537793286616811]],"imag":[[0.08664321689755143,0.9768405711764002],[-0.9357119632552403,0.10890935865446952]]},{"name":"u","qubits":[1],"real":[[0.8884115903735974,0.0],[0.0,0.8884115903735974]],"imag":[[-0.4590477601403316,0.0],[0.0,0.4590477601403316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7338828949182566,0.0],[0.0,0.7338828949182566]],"imag":[[-0.6792760091055764,0.0],[0.0,0.6792760091055764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7349528422516183,0.028014372372614782],[-0.35694773676264346,-0.046558221609178385]],"imag":[[-0.5213129562676116,-0.43277282289251884],[-0.24630354141550118,0.8998639956720127]]},{"name":"u","qubits":[1],"real":[[0.867573282775828,-0.4973093594670958],[0.4973093594670958,0.867573282775828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8947627821595304,0.4465417826610817],[-0.4465417826610817,0.8947627821595304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9422872752356592,0.017339755781835393],[-0.1496945899755769,0.7021475966641424]],"imag":[[-0.2070994147112227,0.2624954403883088],[0.21632395403022245,0.6616526499180241]]},{"name":"u","qubits":[1],"real":[[0.7784406462710928,0.0],[0.0,0.7784406462710928]],"imag":[[0.6277182172225396,0.0],[0.0,-0.6277182172225396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9163069826946777,0.0],[0.0,0.9163069826946777]],"imag":[[0.4004766078873716,0.0],[0.0,-0.4004766078873716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9702513134707333,-0.06487947492821253],[-0.08820126485888256,0.04307634119822795]],"imag":[[0.21041479814766414,0.10064121999376685],[0.08098480293294283,-0.9918701666045711]]},{"name":"u","qubits":[2],"real":[[0.6668450132156463,-0.745196436082074],[0.745196436082074,0.6668450132156463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9607130395318637,0.27754361039924447],[-0.27754361039924447,0.9607130395318637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.997456555620515,-0.07127706257737103],[0.07127706257737103,0.997456555620515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9469536125739384,0.3213702780799237],[-0.3213702780799237,0.9469536125739384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7166384145352656,-0.1158476605097975],[0.5500992144446365,-0.3021711523563186]],"imag":[[-0.04167553905011049,0.6864924266236817],[-0.4267122994766591,-0.6511528717792703]]},{"name":"u","qubits":[1],"real":[[0.9780482118521611,0.0],[0.0,0.9780482118521611]],"imag":[[0.2083787304232132,0.0],[0.0,-0.2083787304232132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6741125627051824,0.0],[0.0,0.6741125627051824]],"imag":[[0.7386286298289902,0.0],[0.0,-0.7386286298289902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40165022655002325,0.15968006032045617],[0.16206105849770863,0.4395579184530166]],"imag":[[0.8998075572532875,-0.05937788947278406],[0.05253254934599077,0.8819100752928638]]},{"name":"u","qubits":[1],"real":[[0.8001004815678728,-0.5998660011993161],[0.5998660011993161,0.8001004815678728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9711517057436458,0.23846250110071188],[-0.23846250110071188,0.9711517057436458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20937599973545507,0.6680368503064364],[-0.4051002970679451,0.2570398452154114]],"imag":[[-0.18084506154087754,0.6907847139910603],[0.8714071974493427,0.10234140667678172]]},{"name":"u","qubits":[1],"real":[[0.9554955916041986,0.0],[0.0,0.9554955916041986]],"imag":[[-0.29500538033219403,0.0],[0.0,0.29500538033219403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.566147047314253,0.0],[0.0,0.566147047314253]],"imag":[[-0.824304264708944,0.0],[0.0,0.824304264708944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42075325547755016,0.48604838020034447],[0.5910954763360411,-0.44012764357339423]],"imag":[[-0.6164378314986089,-0.45467358622088216],[-0.3059039649259311,-0.6027574632140154]]},{"name":"u","qubits":[2],"real":[[0.9972909268275444,0.0],[0.0,0.9972909268275444]],"imag":[[0.07355818966952254,0.0],[0.0,-0.07355818966952254]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9258156243362196,0.0],[0.0,0.9258156243362196]],"imag":[[-0.3779754353591459,0.0],[0.0,0.3779754353591459]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9939515106051693,0.0],[0.0,0.9939515106051693]],"imag":[[-0.10981982774391011,0.0],[0.0,0.10981982774391011]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7833818876099641,0.0],[0.0,0.7833818876099641]],"imag":[[-0.6215406810214836,0.0],[0.0,0.6215406810214836]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7773485614856646,0.19207330393551467],[0.25955299724282754,0.8466907802990947]],"imag":[[-0.45421705142020496,0.3905431219092183],[-0.34935415523157576,-0.30610233321751573]]},{"name":"u","qubits":[1],"real":[[0.7635346652274718,0.0],[0.0,0.7635346652274718]],"imag":[[0.6457668425956635,0.0],[0.0,-0.6457668425956635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6927565197748738,0.0],[0.0,0.6927565197748738]],"imag":[[-0.721171549847472,0.0],[0.0,0.721171549847472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8531678921637589,-0.07725078914239525],[-0.1883404636699389,0.7978488660934964]],"imag":[[0.14359210701435302,-0.4954979012679112],[0.4647727663370778,0.3345912914128142]]},{"name":"u","qubits":[1],"real":[[0.5071954470037514,-0.8618310614840154],[0.8618310614840154,0.5071954470037514]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9574990403838233,0.28843645342442],[-0.28843645342442,0.9574990403838233]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8694677001509483,0.013564628942456494],[-0.006032446447756089,0.8733209341802873]],"imag":[[-0.23086610448415767,0.43651203996703675],[0.4366810847568115,0.21583277259938813]]},{"name":"u","qubits":[1],"real":[[0.9955182798342777,0.0],[0.0,0.9955182798342777]],"imag":[[0.09456931064463134,0.0],[0.0,-0.09456931064463134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.559455649671743,0.0],[0.0,0.559455649671743]],"imag":[[0.8288602874130042,0.0],[0.0,-0.8288602874130042]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18096255589640653,-0.14749412875640533],[-0.06251007201279503,-0.7986201375662186]],"imag":[[0.9438888415678387,-0.23360627155440922],[-0.269107597484944,-0.5346769751415806]]},{"name":"u","qubits":[3],"real":[[0.9843531705036175,0.0],[0.0,0.9843531705036175]],"imag":[[0.17620679816475943,0.0],[0.0,-0.17620679816475943]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9854466166799977,0.0],[0.0,0.9854466166799977]],"imag":[[0.1699851925137767,0.0],[0.0,-0.1699851925137767]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9409989115088955,0.0],[0.0,0.9409989115088955]],"imag":[[0.33840958694911977,0.0],[0.0,-0.33840958694911977]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8411193249460847,0.0],[0.0,0.8411193249460847]],"imag":[[-0.5408495920329818,0.0],[0.0,0.5408495920329818]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9705314751273512,0.0],[0.0,0.9705314751273512]],"imag":[[0.24097438823893255,0.0],[0.0,-0.24097438823893255]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9633829980779144,0.0],[0.0,0.9633829980779144]],"imag":[[-0.26812907155772814,0.0],[0.0,0.26812907155772814]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9370121246963218,0.0],[0.0,0.9370121246963218]],"imag":[[-0.34929683389931376,0.0],[0.0,0.34929683389931376]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9425821932221651,0.0],[0.0,0.9425821932221651]],"imag":[[-0.3339742640092094,0.0],[0.0,0.3339742640092094]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4791893879337114,-0.21904683740404185],[0.2641846637549417,-0.4584761259153439]],"imag":[[-0.3404231266769373,0.7787863046680392],[0.7646542282312321,0.36784509871744214]]},{"name":"u","qubits":[1],"real":[[0.7913703098165361,0.0],[0.0,0.7913703098165361]],"imag":[[-0.6113370860179184,0.0],[0.0,0.6113370860179184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6468598697165835,0.0],[0.0,0.6468598697165835]],"imag":[[-0.7626088833407625,0.0],[0.0,0.7626088833407625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.876231600661997,0.41384577926501315],[0.13081239263572556,-0.14683058696991322]],"imag":[[-0.2286905221013333,-0.0930080538817375],[-0.4034934262602688,-0.893600554849725]]},{"name":"u","qubits":[1],"real":[[0.7584618277736905,-0.6517174662460663],[0.6517174662460663,0.7584618277736905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8381668175871367,0.5454139582884284],[-0.5454139582884284,0.8381668175871367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5760677153513694,0.12374001511478126],[0.03812526530565733,-0.9806298880323965]],"imag":[[0.7946205791924511,0.14633021257792445],[0.1878046500997251,-0.040508026906557644]]},{"name":"u","qubits":[1],"real":[[0.6641501478600618,0.0],[0.0,0.6641501478600618]],"imag":[[-0.7475992115414903,0.0],[0.0,0.7475992115414903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8564938074972348,0.0],[0.0,0.8564938074972348]],"imag":[[0.5161572993951452,0.0],[0.0,-0.5161572993951452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8953713575147557,0.04832178240517953],[-0.3244942085470724,-0.591895797654385]],"imag":[[0.10622265711005541,0.42975793722030275],[0.2858852704811357,-0.6801709237099273]]},{"name":"u","qubits":[2],"real":[[0.9997585552132672,0.0],[0.0,0.9997585552132672]],"imag":[[0.021973422079424154,0.0],[0.0,-0.021973422079424154]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9820722888826449,0.0],[0.0,0.9820722888826449]],"imag":[[0.18850469333362194,0.0],[0.0,-0.18850469333362194]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996946628062059,0.0],[0.0,0.9996946628062059]],"imag":[[-0.024709940444814532,0.0],[0.0,0.024709940444814532]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7570493620670999,0.0],[0.0,0.7570493620670999]],"imag":[[0.6533576841162864,0.0],[0.0,-0.6533576841162864]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6080624246126684,-0.5542708168712265],[-0.18569267493328867,-0.5898920722808624]],"imag":[[0.4107245965118692,-0.3928730776716925],[-0.6535163533305379,0.4364194650400748]]},{"name":"u","qubits":[1],"real":[[0.9928436921669028,0.0],[0.0,0.9928436921669028]],"imag":[[-0.11942111590666173,0.0],[0.0,0.11942111590666173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6794641357290789,0.0],[0.0,0.6794641357290789]],"imag":[[0.7337087216722559,0.0],[0.0,-0.7337087216722559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6739121280225311,-0.645960193560877],[-0.27953907868548766,-0.11796441267760471]],"imag":[[0.3498420115112576,-0.07866663219367409],[-0.5876316143414757,0.7500875859896146]]},{"name":"u","qubits":[1],"real":[[0.8737860324176141,-0.486310569031647],[0.486310569031647,0.8737860324176141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9613557972079046,0.27530897401783694],[-0.27530897401783694,0.9613557972079046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4451580907455402,0.5753384496131746],[-0.48111941175323775,0.18051603161963847]],"imag":[[0.6669413877811039,0.16127345691436182],[0.3543269269228894,-0.7812749214072452]]},{"name":"u","qubits":[1],"real":[[0.9566324145696531,0.0],[0.0,0.9566324145696531]],"imag":[[0.2912978259353053,0.0],[0.0,-0.2912978259353053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8761962026336039,0.0],[0.0,0.8761962026336039]],"imag":[[0.4819545772066622,0.0],[0.0,-0.4819545772066622]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4467674852708161,-0.2672609815755434],[-0.08067049242443976,0.006132092268171879]],"imag":[[0.6655790411303157,0.5347662310207305],[0.5923644366138456,-0.8015978064662942]]},{"name":"u","qubits":[2],"real":[[0.7950257386653009,-0.6065756959025745],[0.6065756959025745,0.7950257386653009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.985686957395961,0.16858594846396005],[-0.16858594846396005,0.985686957395961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9908768429894282,0.13477047906460804],[-0.13477047906460804,0.9908768429894282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9810962019728585,0.1935206512867088],[-0.1935206512867088,0.9810962019728585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.032518997721977166,-0.8569247140673991],[-0.22504810241606535,0.34507577817712515]],"imag":[[0.39849339269865575,-0.32530841548164524],[0.8885374963171793,0.20193359441355643]]},{"name":"u","qubits":[1],"real":[[0.7515052238473571,0.0],[0.0,0.7515052238473571]],"imag":[[-0.6597271394524662,0.0],[0.0,0.6597271394524662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8037773408885652,0.0],[0.0,0.8037773408885652]],"imag":[[0.5949302364766034,0.0],[0.0,-0.5949302364766034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8546912291042583,0.4735519943757373],[0.3293723364978792,0.6973319352798901]],"imag":[[-0.1116401506339988,0.18107426178623948],[-0.38542605465717766,-0.5066446411244603]]},{"name":"u","qubits":[1],"real":[[0.5815665804804204,-0.8134988091376106],[0.8134988091376106,0.5815665804804204]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9695604983535175,0.24485187365523403],[-0.24485187365523403,0.9695604983535175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2759749300388011,-0.5836127179106491],[-0.7693426866328196,-0.6038622714664593]],"imag":[[0.571676688668678,-0.5063791041461325],[-0.07166192955461034,0.19577220302298748]]},{"name":"u","qubits":[1],"real":[[0.7486231886719289,0.0],[0.0,0.7486231886719289]],"imag":[[0.6629957174693314,0.0],[0.0,-0.6629957174693314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040272207591078,0.0],[0.0,0.9040272207591078]],"imag":[[-0.4274748929780126,0.0],[0.0,0.4274748929780126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8219285052091057,0.5093309472859503],[-0.5267029749343536,-0.6538622760995929]],"imag":[[0.10008307331277085,-0.23451843615757],[0.1923561461360086,0.5079834772242735]]},{"name":"u","qubits":[2],"real":[[0.938199881407633,0.0],[0.0,0.938199881407633]],"imag":[[0.34609389264577234,0.0],[0.0,-0.34609389264577234]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9919136360115288,0.0],[0.0,0.9919136360115288]],"imag":[[-0.12691469061691926,0.0],[0.0,0.12691469061691926]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6713829376940905,0.0],[0.0,0.6713829376940905]],"imag":[[-0.7411106199301511,0.0],[0.0,0.7411106199301511]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9187458494174113,0.0],[0.0,0.9187458494174113]],"imag":[[-0.39484941962510134,0.0],[0.0,0.39484941962510134]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2379132421255164,0.6448988984228988],[-0.5992411247541467,0.1937340310943326]],"imag":[[-0.5134101660844168,-0.5137243437831506],[-0.566319137047198,0.5316576291312322]]},{"name":"u","qubits":[1],"real":[[0.8936355499377987,0.0],[0.0,0.8936355499377987]],"imag":[[-0.44879338663506174,0.0],[0.0,0.44879338663506174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9167457948230516,0.0],[0.0,0.9167457948230516]],"imag":[[0.3994710849038406,0.0],[0.0,-0.3994710849038406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6068540138932106,0.5580988741768089],[-0.5961949421545875,-0.658396572623536]],"imag":[[-0.4517983041197558,0.34078166743354876],[0.2686225775423576,0.3727029043908428]]},{"name":"u","qubits":[1],"real":[[0.9760737892495276,-0.21743955008247418],[0.21743955008247418,0.9760737892495276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9939731968716996,0.10962337296696112],[-0.10962337296696112,0.9939731968716996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2707647634901138,0.07899408883506671],[-0.27502864630606305,-0.31526101045610544]],"imag":[[-0.807143656305317,0.5186188338918526],[-0.44672676733019,-0.7908254765420548]]},{"name":"u","qubits":[1],"real":[[0.8386310598197044,0.0],[0.0,0.8386310598197044]],"imag":[[-0.544699867363376,0.0],[0.0,0.544699867363376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7088623668313092,0.0],[0.0,0.7088623668313092]],"imag":[[0.705346825958914,0.0],[0.0,-0.705346825958914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.728031204641403,0.428165883323766],[0.40192923313567086,0.28332988059067665]],"imag":[[-0.32401383109539267,0.4262154134763936],[0.4510415655771045,0.7448077446141381]]},{"name":"u","qubits":[4],"real":[[0.9972907004529254,0.0],[0.0,0.9972907004529254]],"imag":[[0.0735612587583531,0.0],[0.0,-0.0735612587583531]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9981765823350158,0.0],[0.0,0.9981765823350158]],"imag":[[-0.06036149830800566,0.0],[0.0,0.06036149830800566]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9920693080765908,0.0],[0.0,0.9920693080765908]],"imag":[[0.12569203623314593,0.0],[0.0,-0.12569203623314593]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996603084202846,0.0],[0.0,0.9996603084202846]],"imag":[[-0.02606276595185996,0.0],[0.0,0.02606276595185996]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9605778703149901,0.0],[0.0,0.9605778703149901]],"imag":[[0.27801107003340364,0.0],[0.0,-0.27801107003340364]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992203949619634,0.0],[0.0,0.9992203949619634]],"imag":[[0.039479137427988004,0.0],[0.0,-0.039479137427988004]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9793353642114324,0.0],[0.0,0.9793353642114324]],"imag":[[0.20224303301933796,0.0],[0.0,-0.20224303301933796]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9981124115149632,0.0],[0.0,0.9981124115149632]],"imag":[[0.06141346741379064,0.0],[0.0,-0.06141346741379064]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9894933631149541,0.0],[0.0,0.9894933631149541]],"imag":[[0.1445782983419631,0.0],[0.0,-0.1445782983419631]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9510423901773416,0.0],[0.0,0.9510423901773416]],"imag":[[-0.3090604667144752,0.0],[0.0,0.3090604667144752]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.91271444887223,0.0],[0.0,0.91271444887223]],"imag":[[-0.4085980112774187,0.0],[0.0,0.4085980112774187]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9952139063852709,0.0],[0.0,0.9952139063852709]],"imag":[[-0.09772042026807568,0.0],[0.0,0.09772042026807568]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9917078677683964,0.0],[0.0,0.9917078677683964]],"imag":[[-0.12851266476990048,0.0],[0.0,0.12851266476990048]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9983424251247816,0.0],[0.0,0.9983424251247816]],"imag":[[-0.05755347249271766,0.0],[0.0,0.05755347249271766]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9549055773811349,0.0],[0.0,0.9549055773811349]],"imag":[[-0.2969096466711738,0.0],[0.0,0.2969096466711738]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.907266351078667,0.0],[0.0,0.907266351078667]],"imag":[[0.4205564982263393,0.0],[0.0,-0.4205564982263393]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.7775078715390475,-0.4177150397365723],[-0.1008836765074706,0.3919030807020126]],"imag":[[0.3207914996270655,0.3436400282849945],[-0.5314102062213091,0.7442026954227148]]},{"name":"u","qubits":[1],"real":[[0.967531177081368,0.0],[0.0,0.967531177081368]],"imag":[[-0.25275169905569855,0.0],[0.0,0.25275169905569855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.998918499926632,0.0],[0.0,0.998918499926632]],"imag":[[-0.046495489075042605,0.0],[0.0,0.046495489075042605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40878550027370486,0.31708934843753817],[-0.5406158640923968,-0.8032810576732189]],"imag":[[-0.7290193020593535,0.44819595836902326],[0.09570663238512192,0.23089883150965737]]},{"name":"u","qubits":[1],"real":[[0.7816330626288732,-0.6237385312816645],[0.6237385312816645,0.7816330626288732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8430103162743965,0.5378973941700611],[-0.5378973941700611,0.8430103162743965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2912741233217729,-0.32675525266179667],[-0.9071946266811224,0.2623978763429308]],"imag":[[0.10729241724910527,0.8926806411824454],[-0.28398174519654545,-0.1658301305756689]]},{"name":"u","qubits":[1],"real":[[0.9999817410974112,0.0],[0.0,0.9999817410974112]],"imag":[[-0.00604296878943026,0.0],[0.0,0.00604296878943026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7106598675036983,0.0],[0.0,0.7106598675036983]],"imag":[[-0.7035357508468394,0.0],[0.0,0.7035357508468394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.009277627291483848,0.6175852066048496],[-0.4784316842203273,0.640187606232469]],"imag":[[-0.7675961446911997,-0.17116832905036],[0.42639560014281114,0.4236150900750516]]},{"name":"u","qubits":[2],"real":[[0.974146908420944,0.0],[0.0,0.974146908420944]],"imag":[[0.22591547271914986,0.0],[0.0,-0.22591547271914986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8782443849817042,0.0],[0.0,0.8782443849817042]],"imag":[[-0.47821208709955043,0.0],[0.0,0.47821208709955043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7369479997472905,0.0],[0.0,0.7369479997472905]],"imag":[[0.6759494401717243,0.0],[0.0,-0.6759494401717243]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999956727771159,0.0],[0.0,0.9999956727771159]],"imag":[[-0.0029418407576631347,0.0],[0.0,0.0029418407576631347]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.03591106324364921,0.10659013633952288],[-0.4251960333546149,-0.8972909126444033]],"imag":[[0.9036128601679516,-0.4133191712356524],[0.0374503363844123,-0.112582519113623]]},{"name":"u","qubits":[1],"real":[[0.9479778141184741,0.0],[0.0,0.9479778141184741]],"imag":[[-0.31833640058774243,0.0],[0.0,0.31833640058774243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5334012337286446,0.0],[0.0,0.5334012337286446]],"imag":[[0.8458623551481411,0.0],[0.0,-0.8458623551481411]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.592399961831831,-0.17230059475317083],[0.12980594780509985,-0.2643112052662137]],"imag":[[-0.7825918458206341,-0.08321534188117936],[-0.14057988473148517,0.9452657291439392]]},{"name":"u","qubits":[1],"real":[[0.5822442027248536,-0.8130139533816745],[0.8130139533816745,0.5822442027248536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.928519699139209,0.37128313765970167],[-0.37128313765970167,0.928519699139209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2959652652567489,-0.1142888946642694],[-0.0499325952442253,-0.19246641082706706]],"imag":[[0.48939754996796064,0.8123008361458696],[0.8187803953313955,-0.538574118257169]]},{"name":"u","qubits":[1],"real":[[0.9818400362605842,0.0],[0.0,0.9818400362605842]],"imag":[[0.1897106828721425,0.0],[0.0,-0.1897106828721425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7251562847926565,0.0],[0.0,0.7251562847926565]],"imag":[[-0.6885843177314683,0.0],[0.0,0.6885843177314683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33048551276289384,0.25641411310576406],[-0.16304139748300014,-0.5080253750277819]],"imag":[[0.8232791334645315,0.38372203071484123],[0.4317502715257136,-0.7272684676734891]]},{"name":"u","qubits":[2],"real":[[0.7408873306850647,-0.6716293347005917],[0.6716293347005917,0.7408873306850647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9666618200398595,0.25605648923084584],[-0.25605648923084584,0.9666618200398595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985929954163588,0.05302857253767948],[-0.05302857253767948,0.9985929954163588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9599383013051387,0.2802114517420813],[-0.2802114517420813,0.9599383013051387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06421354211430697,0.023303948757584278],[-0.18176363264369516,0.3772565663558545]],"imag":[[-0.890804029509837,-0.44922347221675324],[-0.4114690557822544,0.8095262078050462]]},{"name":"u","qubits":[1],"real":[[0.6349753434380238,0.0],[0.0,0.6349753434380238]],"imag":[[0.7725324027028017,0.0],[0.0,-0.7725324027028017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9564723911223757,0.0],[0.0,0.9564723911223757]],"imag":[[0.29182283156162614,0.0],[0.0,-0.29182283156162614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9295831867767492,0.19430967197304],[-0.06749597681361158,0.7420389122287613]],"imag":[[-0.18345027829119057,-0.25389928246176247],[0.3125146194513861,0.5892004399875211]]},{"name":"u","qubits":[1],"real":[[0.8948862063102085,-0.4462943846338679],[0.4462943846338679,0.8948862063102085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9830193969849359,0.1835016761541239],[-0.1835016761541239,0.9830193969849359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20718708554986873,-0.6130412065659487],[0.6883538956174037,0.38193465775372193]],"imag":[[-0.6710694093275938,0.36182846557206017],[0.18140637760125852,0.5893950778217286]]},{"name":"u","qubits":[1],"real":[[0.850220278180716,0.0],[0.0,0.850220278180716]],"imag":[[0.5264270876107212,0.0],[0.0,-0.5264270876107212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7510895777095231,0.0],[0.0,0.7510895777095231]],"imag":[[0.6602003076764886,0.0],[0.0,-0.6602003076764886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.658744292322132,-0.25771890847302437],[-0.6748872826462441,0.006773699742443656]],"imag":[[0.3280254968592829,-0.6261279381713509],[0.05461123021506415,0.7358660790174834]]},{"name":"u","qubits":[2],"real":[[0.9798763507487436,0.0],[0.0,0.9798763507487436]],"imag":[[-0.1996054539418333,0.0],[0.0,0.1996054539418333]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9339003958086421,0.0],[0.0,0.9339003958086421]],"imag":[[0.3575332861545362,0.0],[0.0,-0.3575332861545362]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9979795395139823,0.0],[0.0,0.9979795395139823]],"imag":[[0.06353612131268069,0.0],[0.0,-0.06353612131268069]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7688223601759924,0.0],[0.0,0.7688223601759924]],"imag":[[0.6394624136674623,0.0],[0.0,-0.6394624136674623]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.739397383698657,-0.6505872172725318],[0.3308624885498811,0.12927897627563462]],"imag":[[-0.0883301133563324,-0.14908243617415876],[0.5796717292784065,0.7333468798863778]]},{"name":"u","qubits":[1],"real":[[0.9446359818399241,0.0],[0.0,0.9446359818399241]],"imag":[[-0.32812019415653554,0.0],[0.0,0.32812019415653554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7142677642526577,0.0],[0.0,0.7142677642526577]],"imag":[[-0.6998725319295721,0.0],[0.0,0.6998725319295721]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5511233164946681,-0.3425283265497646],[-0.4078615288235635,-0.44825239286917606]],"imag":[[-0.6976068896763405,0.30377962901260835],[0.20798242906006664,-0.7677643354539451]]},{"name":"u","qubits":[1],"real":[[0.8448321896031414,-0.5350313742299246],[0.5350313742299246,0.8448321896031414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9792572751043768,0.20262080138808775],[-0.20262080138808775,0.9792572751043768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2306451310563164,-0.8630146670455096],[-0.7716662871920165,-0.1176086386066787]],"imag":[[-0.32613612976615697,0.30926320965400383],[0.49494362264045405,-0.3817461980739513]]},{"name":"u","qubits":[1],"real":[[0.9157372354033188,0.0],[0.0,0.9157372354033188]],"imag":[[0.4017776943732527,0.0],[0.0,-0.4017776943732527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9858207840114217,0.0],[0.0,0.9858207840114217]],"imag":[[0.16780161444725675,0.0],[0.0,-0.16780161444725675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6411559417793471,-0.21135101509042636],[-0.09663382625908168,0.7659723198814197]],"imag":[[0.59001283278281,-0.44287093367355806],[0.48110894722003694,0.4153101126903048]]},{"name":"u","qubits":[3],"real":[[0.9979944691703503,0.0],[0.0,0.9979944691703503]],"imag":[[0.06330118091624079,0.0],[0.0,-0.06330118091624079]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9021154373024124,0.0],[0.0,0.9021154373024124]],"imag":[[0.43149477144071774,0.0],[0.0,-0.43149477144071774]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8705435109031698,0.0],[0.0,0.8705435109031698]],"imag":[[0.4920914504686935,0.0],[0.0,-0.4920914504686935]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9881440225396094,0.0],[0.0,0.9881440225396094]],"imag":[[-0.1535297714426747,0.0],[0.0,0.1535297714426747]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9798449705652846,0.0],[0.0,0.9798449705652846]],"imag":[[-0.1997594394713713,0.0],[0.0,0.1997594394713713]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936018655595447,0.0],[0.0,0.9936018655595447]],"imag":[[0.11293950928082024,0.0],[0.0,-0.11293950928082024]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9631250891065046,0.0],[0.0,0.9631250891065046]],"imag":[[0.26905401452791494,0.0],[0.0,-0.26905401452791494]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9280132112031223,0.0],[0.0,0.9280132112031223]],"imag":[[0.37254728536451465,0.0],[0.0,-0.37254728536451465]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2030603088137089,-0.30799894542647344],[0.04132913723435875,-0.3207904972302809]],"imag":[[0.35053609768109,0.8608296026642988],[-0.9133361142659684,0.2473913937059141]]},{"name":"u","qubits":[1],"real":[[0.9244517283256838,0.0],[0.0,0.9244517283256838]],"imag":[[-0.381299097816473,0.0],[0.0,0.381299097816473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8640725981468564,0.0],[0.0,0.8640725981468564]],"imag":[[0.5033672070484342,0.0],[0.0,-0.5033672070484342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6520574192867197,-0.27660732736887095],[0.2801004208063041,-0.6608481505445309]],"imag":[[-0.6559761131415971,-0.26077739048206616],[-0.25702181853865447,0.6471192015240212]]},{"name":"u","qubits":[1],"real":[[0.8342631553480562,-0.5513664730727695],[0.5513664730727695,0.8342631553480562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9492506982320118,0.31452044751659314],[-0.31452044751659314,0.9492506982320118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5614768080427818,-0.4583444409255924],[-0.3336449713257304,-0.17165070120177836]],"imag":[[0.6868394000096003,-0.053998204573371254],[-0.3188674736212434,0.8703680854399456]]},{"name":"u","qubits":[1],"real":[[0.9626814337612664,0.0],[0.0,0.9626814337612664]],"imag":[[-0.27063713176752485,0.0],[0.0,0.27063713176752485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8387562263220593,0.0],[0.0,0.8387562263220593]],"imag":[[0.5445071099682525,0.0],[0.0,-0.5445071099682525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45031463672812166,-0.08322076616464041],[0.10346619359414577,-0.48013514888377634]],"imag":[[-0.7376073839267732,-0.4962120304910913],[-0.49238889295785326,0.7185528259503491]]},{"name":"u","qubits":[2],"real":[[0.9575544179295057,0.0],[0.0,0.9575544179295057]],"imag":[[0.28825255715029774,0.0],[0.0,-0.28825255715029774]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9164466971909192,0.0],[0.0,0.9164466971909192]],"imag":[[0.400156783283572,0.0],[0.0,-0.400156783283572]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9820876348786605,0.0],[0.0,0.9820876348786605]],"imag":[[0.1884247261333788,0.0],[0.0,-0.1884247261333788]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6800608696330817,0.0],[0.0,0.6800608696330817]],"imag":[[-0.7331556544103692,0.0],[0.0,0.7331556544103692]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7485300713622413,-0.35556114430925556],[0.35582777374080954,-0.74972987745909]],"imag":[[0.5463402383117555,0.12161968971094017],[0.12083737709232105,-0.5446926055834477]]},{"name":"u","qubits":[1],"real":[[0.9883340454177669,0.0],[0.0,0.9883340454177669]],"imag":[[-0.15230172247269994,0.0],[0.0,0.15230172247269994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8493852970626705,0.0],[0.0,0.8493852970626705]],"imag":[[-0.5277732629962976,0.0],[0.0,0.5277732629962976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21986269971720285,0.5882533773179824],[0.023446923732080797,0.7054317478595394]],"imag":[[-0.6964389376947734,-0.3472623840982867],[0.6827030402035283,-0.1890313460148777]]},{"name":"u","qubits":[1],"real":[[0.6669595382448139,-0.7450939365907259],[0.7450939365907259,0.6669595382448139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8336012033956826,0.5523667565099024],[-0.5523667565099024,0.8336012033956826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0924907382506076,0.7530846447826054],[-0.8172337645242922,0.41796650726766504]],"imag":[[0.5286118241160893,0.3806291115182534],[-0.21010468072837307,-0.3365843075069762]]},{"name":"u","qubits":[1],"real":[[0.9825627290226818,0.0],[0.0,0.9825627290226818]],"imag":[[0.1859313947011099,0.0],[0.0,-0.1859313947011099]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7551739565444737,0.0],[0.0,0.7551739565444737]],"imag":[[0.6555244429897068,0.0],[0.0,-0.6555244429897068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30871858160816346,0.4723136087863683],[-0.12322405132603079,0.8390542910808378]],"imag":[[0.7865089675859368,0.2510305484038642],[-0.5204923769389395,-0.09945559482545552]]},{"name":"u","qubits":[2],"real":[[0.7740744542153162,-0.6330945737654528],[0.6330945737654528,0.7740744542153162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.978779001482103,0.20491868206119587],[-0.20491868206119587,0.978779001482103]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989882626080475,-0.04497167076454559],[0.04497167076454559,0.9989882626080475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8956018252800617,0.44485657301541776],[-0.44485657301541776,0.8956018252800617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6013508803152794,-0.3342584628719782],[0.2966616516807726,-0.6762943988842709]],"imag":[[-0.663224783937318,0.2945866336305823],[0.33241821420820594,0.5866139116339006]]},{"name":"u","qubits":[1],"real":[[0.9601239289175024,0.0],[0.0,0.9601239289175024]],"imag":[[0.2795747505051533,0.0],[0.0,-0.2795747505051533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8395573592505332,0.0],[0.0,0.8395573592505332]],"imag":[[-0.5432710562217271,0.0],[0.0,0.5432710562217271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3933579220199672,0.6731340617721934],[0.6577315030997178,0.45996545613731565]],"imag":[[0.6181705602067683,0.10012611327647086],[-0.17471111443743198,0.5703482054697878]]},{"name":"u","qubits":[1],"real":[[0.4905934056799252,-0.8713886103819423],[0.8713886103819423,0.4905934056799252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9616161237746141,0.274398306293399],[-0.274398306293399,0.9616161237746141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.531870413622607,0.4711433489346161],[0.6427858040130535,-0.1608514336567562]],"imag":[[0.10604855979028104,0.6956231097613118],[0.5410119926938927,0.5179374964329596]]},{"name":"u","qubits":[1],"real":[[0.9999991200359013,0.0],[0.0,0.9999991200359013]],"imag":[[-0.001326622562397646,0.0],[0.0,0.001326622562397646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.744654800422973,0.0],[0.0,0.744654800422973]],"imag":[[0.667449794521672,0.0],[0.0,-0.667449794521672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0024342310225664576,-0.14578309235472597],[0.1210173969633182,0.58180816023701]],"imag":[[-0.917451830480499,0.3701668586607984],[-0.37898681098361825,-0.709382161753674]]},{"name":"u","qubits":[2],"real":[[0.9999349009067519,0.0],[0.0,0.9999349009067519]],"imag":[[0.011410256290037637,0.0],[0.0,-0.011410256290037637]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8937671350449408,0.0],[0.0,0.8937671350449408]],"imag":[[0.44853127908046575,0.0],[0.0,-0.44853127908046575]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.991362547791977,0.0],[0.0,0.991362547791977]],"imag":[[0.13114990978037366,0.0],[0.0,-0.13114990978037366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7928636237430611,0.0],[0.0,0.7928636237430611]],"imag":[[0.6093991090779685,0.0],[0.0,-0.6093991090779685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6612657819876288,-0.7317869086566832],[-0.5839015516203003,-0.5498454757754848]],"imag":[[-0.0813616972146742,0.1435122298528358],[-0.463860774170487,-0.3762474092543271]]},{"name":"u","qubits":[1],"real":[[0.7670686199592976,0.0],[0.0,0.7670686199592976]],"imag":[[-0.6415650647235543,0.0],[0.0,0.6415650647235543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8639398958847928,0.0],[0.0,0.8639398958847928]],"imag":[[0.5035949327570457,0.0],[0.0,-0.5035949327570457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9493056300449616,-0.26008098236150917],[0.23120273388784318,-0.8458793367851134]],"imag":[[-0.1705121125949371,-0.04585109417694156],[0.12763125035091355,-0.4634044749208043]]},{"name":"u","qubits":[1],"real":[[0.7783969607484972,-0.6277723882885441],[0.6277723882885441,0.7783969607484972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9896780001929034,0.14330895273560323],[-0.14330895273560323,0.9896780001929034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4231531840831074,0.5327046972200017],[-0.0693693282044882,-0.7047602068399528]],"imag":[[-0.7266182030269415,0.0958805266463031],[-0.536800955787789,-0.45863458332825363]]},{"name":"u","qubits":[1],"real":[[0.9400841923591794,0.0],[0.0,0.9400841923591794]],"imag":[[0.340942387033923,0.0],[0.0,-0.340942387033923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7822867102972048,0.0],[0.0,0.7822867102972048]],"imag":[[-0.6229185363210644,0.0],[0.0,0.6229185363210644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49173258334536496,-0.021532110179662445],[-0.6115257084822574,0.43407615634522384]],"imag":[[0.5887609643448273,0.6411676548075811],[0.1938966250493177,-0.6324699970372618]]},{"name":"u","qubits":[3],"real":[[0.7862829335842197,-0.6178666104865949],[0.6178666104865949,0.7862829335842197]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9924464477376681,0.12267863861685152],[-0.12267863861685152,0.9924464477376681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9949823306175964,-0.1000507958927668],[0.1000507958927668,0.9949823306175964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9689250977963065,0.24735431037363742],[-0.24735431037363742,0.9689250977963065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9973325443618498,-0.07299175266233106],[0.07299175266233106,0.9973325443618498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9970620221432286,-0.07659845951229018],[0.07659845951229018,0.9970620221432286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985475540750544,0.05387747442787638],[-0.05387747442787638,0.9985475540750544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8827398519065844,0.46986205832769834],[-0.46986205832769834,0.8827398519065844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7617417100034937,0.6180449162679956],[0.5684552788580971,0.7408122807335745]],"imag":[[-0.031371713538297284,0.1917964136940806],[-0.30923127068423695,-0.1800882613711821]]},{"name":"u","qubits":[1],"real":[[0.8571954418540515,0.0],[0.0,0.8571954418540515]],"imag":[[-0.5149912372697593,0.0],[0.0,0.5149912372697593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9269610159965613,0.0],[0.0,0.9269610159965613]],"imag":[[0.37515766661848016,0.0],[0.0,-0.37515766661848016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6929119008982101,0.2576060184762452],[-0.6196934438300987,0.03890675682274207]],"imag":[[-0.3685249302409388,-0.563650257366531],[-0.006519897125916869,0.7838518934652103]]},{"name":"u","qubits":[1],"real":[[0.7823541638836223,-0.6228338159203932],[0.6228338159203932,0.7823541638836223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8085864980324974,0.5883773238318605],[-0.5883773238318605,0.8085864980324974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4436707699402944,0.6145298318373043],[0.3043748662311839,0.18134204384836178]],"imag":[[0.021209800114253365,0.6519658565152889],[0.8426519643876994,-0.40547339105445496]]},{"name":"u","qubits":[1],"real":[[0.977604832653147,0.0],[0.0,0.977604832653147]],"imag":[[-0.21044902274235533,0.0],[0.0,0.21044902274235533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9010678007118824,0.0],[0.0,0.9010678007118824]],"imag":[[-0.43367824307918806,0.0],[0.0,0.43367824307918806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3208739377626082,0.5224271531497311],[-0.3971370844299672,-0.5166229507586684]],"imag":[[-0.7107451447186393,-0.34489291812889666],[-0.48390432059867305,0.5841399416456712]]},{"name":"u","qubits":[2],"real":[[0.9488616597777314,0.0],[0.0,0.9488616597777314]],"imag":[[0.31569217697600405,0.0],[0.0,-0.31569217697600405]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9180189144608408,0.0],[0.0,0.9180189144608408]],"imag":[[-0.39653659691400406,0.0],[0.0,0.39653659691400406]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.856024778759019,0.0],[0.0,0.856024778759019]],"imag":[[-0.5169347910042162,0.0],[0.0,0.5169347910042162]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954769609917122,0.0],[0.0,0.9954769609917122]],"imag":[[-0.0950032638108025,0.0],[0.0,0.0950032638108025]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22467084618402333,0.7746049035857896],[-0.5793554623660663,-0.2892033674136129]],"imag":[[0.2504415411522446,0.5355271129280871],[0.7423942979083589,-0.17192837734470515]]},{"name":"u","qubits":[1],"real":[[0.9301619847530751,0.0],[0.0,0.9301619847530751]],"imag":[[-0.36714940027217813,0.0],[0.0,0.36714940027217813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9010155641787371,0.0],[0.0,0.9010155641787371]],"imag":[[-0.4337867599497156,0.0],[0.0,0.4337867599497156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6485987365994537,0.06487175661052152],[0.30469319202791845,-0.7116680925951993]],"imag":[[-0.6935967111666123,-0.30665116392199865],[-0.07352101653465615,-0.6287171421565182]]},{"name":"u","qubits":[1],"real":[[0.7886802038419775,-0.6148036565178975],[0.6148036565178975,0.7886802038419775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8230254535406575,0.5680044919049452],[-0.5680044919049452,0.8230254535406575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8229344969894302,0.01053598892766502],[-0.207280327117095,-0.6206170288843841]],"imag":[[-0.5278103662597701,0.20996195815146151],[-0.035069886280254974,0.7554068258397189]]},{"name":"u","qubits":[1],"real":[[0.954552892637634,0.0],[0.0,0.954552892637634]],"imag":[[0.2980415661566781,0.0],[0.0,-0.2980415661566781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5729575075243758,0.0],[0.0,0.5729575075243758]],"imag":[[0.8195850746392682,0.0],[0.0,-0.8195850746392682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41276385617937494,0.009425027594168633],[-0.12933607668423827,-0.3023726815726674]],"imag":[[0.5965509475351488,0.6882326168394646],[0.6760363490928407,-0.6594071545044883]]},{"name":"u","qubits":[2],"real":[[0.80694355206902,-0.5906285666764118],[0.5906285666764118,0.80694355206902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.987191229571405,0.15954145623410065],[-0.15954145623410065,0.987191229571405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997294903440443,-0.023258248782684246],[0.023258248782684246,0.9997294903440443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9220979169577218,0.38695662746906184],[-0.38695662746906184,0.9220979169577218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8505794435619062,0.5018303144350791],[-0.46222773495319375,-0.7573687568587072]],"imag":[[-0.1515696468026778,0.041322970271001076],[0.19971673289453917,0.41575391011542867]]},{"name":"u","qubits":[1],"real":[[0.8887097488905734,0.0],[0.0,0.8887097488905734]],"imag":[[-0.4584702631871056,0.0],[0.0,0.4584702631871056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.790034008418198,0.0],[0.0,0.790034008418198]],"imag":[[-0.6130630192261433,0.0],[0.0,0.6130630192261433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7055542859884889,0.1608784106649384],[0.02263321575315061,0.8173636836125661]],"imag":[[-0.5018399354253753,-0.4737805037329544],[0.4998375398869115,-0.2855989845496102]]},{"name":"u","qubits":[1],"real":[[0.6720759914041164,-0.7404821819450985],[0.7404821819450985,0.6720759914041164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9695165573655578,0.2450258047513305],[-0.2450258047513305,0.9695165573655578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6455877298163305,-0.06591500444426748],[0.7353755225079833,0.1127486762602862]],"imag":[[0.0071185204066746164,0.7608028798361165],[-0.20588504237541533,0.635705848819827]]},{"name":"u","qubits":[1],"real":[[0.8365317214155042,0.0],[0.0,0.8365317214155042]],"imag":[[-0.5479184967361598,0.0],[0.0,0.5479184967361598]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.966042963148136,0.0],[0.0,0.966042963148136]],"imag":[[-0.2583814880210444,0.0],[0.0,0.2583814880210444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.766813848252669,-0.049096603296168995],[0.19555978052062384,0.5421464855975474]],"imag":[[-0.3342374792017636,-0.5457759184588138],[0.511896671084613,-0.6370206892475667]]},{"name":"u","qubits":[2],"real":[[0.9999239235027648,0.0],[0.0,0.9999239235027648]],"imag":[[-0.01233479658677071,0.0],[0.0,0.01233479658677071]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9015154557603859,0.0],[0.0,0.9015154557603859]],"imag":[[0.43274690411965233,0.0],[0.0,-0.43274690411965233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5779956847352804,0.0],[0.0,0.5779956847352804]],"imag":[[-0.8160398203687087,0.0],[0.0,0.8160398203687087]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920778139538343,0.0],[0.0,0.9920778139538343]],"imag":[[0.12562488233061653,0.0],[0.0,-0.12562488233061653]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7934584374269961,-0.11174279726534461],[0.05543768792144157,-0.27339437199065425]],"imag":[[-0.5956690522776862,-0.05581787790509957],[-0.1119319033718152,0.9537575316239046]]},{"name":"u","qubits":[1],"real":[[0.8326471839183845,0.0],[0.0,0.8326471839183845]],"imag":[[-0.5538038164483735,0.0],[0.0,0.5538038164483735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.900164164555784,0.0],[0.0,0.900164164555784]],"imag":[[-0.43555077413498816,0.0],[0.0,0.43555077413498816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7628832041365914,-0.1577637915660653],[0.520130674737466,-0.23931381263177368]],"imag":[[-0.3197981449808115,-0.539304134402675],[0.21260866518152025,-0.7918273396205292]]},{"name":"u","qubits":[1],"real":[[0.563061746419822,-0.8264148290771773],[0.8264148290771773,0.563061746419822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8821166911159123,0.47103093662169804],[-0.47103093662169804,0.8821166911159123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3463695295821973,-0.5722108376169895],[-0.3268332599340887,0.6663163278643669]],"imag":[[0.6888732171175106,-0.27938610743707715],[0.5464996431069603,0.38799576222707255]]},{"name":"u","qubits":[1],"real":[[0.726851555361627,0.0],[0.0,0.726851555361627]],"imag":[[0.6867945955439543,0.0],[0.0,-0.6867945955439543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7907514479692367,0.0],[0.0,0.7907514479692367]],"imag":[[-0.612137360021879,0.0],[0.0,0.612137360021879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8377087255309115,0.02811307287955191],[-0.3627902904149309,-0.6224842898861103]],"imag":[[0.047512638664899895,0.5433196991364694],[0.4054255116752333,-0.5626070284919221]]},{"name":"u","qubits":[3],"real":[[0.9750957947181756,0.0],[0.0,0.9750957947181756]],"imag":[[-0.22178410926603723,0.0],[0.0,0.22178410926603723]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9842387866305442,0.0],[0.0,0.9842387866305442]],"imag":[[-0.17684459531473973,0.0],[0.0,0.17684459531473973]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.85315378976753,0.0],[0.0,0.85315378976753]],"imag":[[0.5216594780173186,0.0],[0.0,-0.5216594780173186]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9756921834319067,0.0],[0.0,0.9756921834319067]],"imag":[[-0.21914552970544177,0.0],[0.0,0.21914552970544177]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9761652459013525,0.0],[0.0,0.9761652459013525]],"imag":[[-0.217028598793689,0.0],[0.0,0.217028598793689]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9775445227528959,0.0],[0.0,0.9775445227528959]],"imag":[[0.2107289871750273,0.0],[0.0,-0.2107289871750273]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9220081649566513,0.0],[0.0,0.9220081649566513]],"imag":[[-0.38717043243676114,0.0],[0.0,0.38717043243676114]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9268988906021582,0.0],[0.0,0.9268988906021582]],"imag":[[-0.37531113306227454,0.0],[0.0,0.37531113306227454]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7592861208379047,-0.1626537770351885],[-0.3984726978769911,0.08502800444955551]],"imag":[[0.5021556911203963,-0.38061528791485866],[0.11199891796332602,0.9063365764885595]]},{"name":"u","qubits":[1],"real":[[0.908314702117931,0.0],[0.0,0.908314702117931]],"imag":[[0.4182874632551331,0.0],[0.0,-0.4182874632551331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6698826790298227,0.0],[0.0,0.6698826790298227]],"imag":[[0.7424669664946904,0.0],[0.0,-0.7424669664946904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.734218002690991,-0.16499607745549796],[0.09446437319559017,-0.8943878386579583]],"imag":[[0.628123098953254,-0.19789287887670848],[-0.2397118672126529,-0.3656297266018362]]},{"name":"u","qubits":[1],"real":[[0.5503927153087073,-0.8349058982514785],[0.8349058982514785,0.5503927153087073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9531935490104474,0.3023608078519234],[-0.3023608078519234,0.9531935490104474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.708675453832927,-0.15628333785824558],[-0.3214927289335791,0.7217267220669483]],"imag":[[0.14271966768190336,0.673042135307551],[-0.6115984163111464,-0.04123519204557732]]},{"name":"u","qubits":[1],"real":[[0.9984710385215345,0.0],[0.0,0.9984710385215345]],"imag":[[-0.0552773482877776,0.0],[0.0,0.0552773482877776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6598607470317612,0.0],[0.0,0.6598607470317612]],"imag":[[0.7513879121510313,0.0],[0.0,-0.7513879121510313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09225174248880696,0.5291881670411105],[-0.2187991402339426,0.8097529201331924]],"imag":[[-0.8306149016022266,-0.14672554347410666],[0.5036818812276155,0.2067164896462435]]},{"name":"u","qubits":[2],"real":[[0.9409997496500776,0.0],[0.0,0.9409997496500776]],"imag":[[0.3384072563620515,0.0],[0.0,-0.3384072563620515]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9964498090075816,0.0],[0.0,0.9964498090075816]],"imag":[[0.08418894303145823,0.0],[0.0,-0.08418894303145823]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9661016364563446,0.0],[0.0,0.9661016364563446]],"imag":[[0.2581620189655577,0.0],[0.0,-0.2581620189655577]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8073222840363148,0.0],[0.0,0.8073222840363148]],"imag":[[0.5901107774802862,0.0],[0.0,-0.5901107774802862]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5586285419995272,-0.3961744027459655],[0.01495032571331291,0.05336484335687058]],"imag":[[-0.6273602455938668,-0.3706738686780649],[-0.5423373139227575,0.8383310319805715]]},{"name":"u","qubits":[1],"real":[[0.9733750813463681,0.0],[0.0,0.9733750813463681]],"imag":[[0.22921812976715306,0.0],[0.0,-0.22921812976715306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9127271211941937,0.0],[0.0,0.9127271211941937]],"imag":[[-0.40856970303310497,0.0],[0.0,0.40856970303310497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36762171769876173,-0.49042878023856606],[-0.5566981626865563,0.76080127992459]],"imag":[[0.7372677998046807,0.28420076629222796],[0.10666592571571204,0.31605529329174065]]},{"name":"u","qubits":[1],"real":[[0.6656456205407152,-0.7462679866207355],[0.7462679866207355,0.6656456205407152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9903833436213282,0.1383503981831572],[-0.1383503981831572,0.9903833436213282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.36551879551128685,0.22474381389523762],[-0.1627728386232322,-0.37953828420920327]],"imag":[[-0.9032487633696361,0.00528201808249076],[-0.1550570366211616,0.8974480537726588]]},{"name":"u","qubits":[1],"real":[[0.6839826901245417,0.0],[0.0,0.6839826901245417]],"imag":[[0.7294982382500969,0.0],[0.0,-0.7294982382500969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631198772973081,0.0],[0.0,0.9631198772973081]],"imag":[[-0.2690726703974565,0.0],[0.0,0.2690726703974565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9284848638730088,-0.18392562036392224],[-0.24389333532136281,0.8975044651510424]],"imag":[[-0.05985841383574581,0.3170239644341343],[-0.2735852131194414,-0.24526089615377478]]},{"name":"u","qubits":[2],"real":[[0.7671005483173007,-0.6415268885801254],[0.6415268885801254,0.7671005483173007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9813244722418912,0.19235976756893242],[-0.19235976756893242,0.9813244722418912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981541669165553,-0.060731038745582035],[0.060731038745582035,0.9981541669165553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9247586778066079,0.38055405374450335],[-0.38055405374450335,0.9247586778066079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6468494295649536,0.44481454800912096],[0.4951693063536555,-0.1688749658390939]],"imag":[[-0.014869728878732044,-0.6192775827639886],[-0.5798034707379792,-0.6245930989678621]]},{"name":"u","qubits":[1],"real":[[0.9139437337928776,0.0],[0.0,0.9139437337928776]],"imag":[[-0.4058409189087931,0.0],[0.0,0.4058409189087931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8640991848787161,0.0],[0.0,0.8640991848787161]],"imag":[[-0.5033215658919639,0.0],[0.0,0.5033215658919639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7151085714262744,0.054515360592314765],[0.26528429374643525,0.8183918953358035]],"imag":[[-0.6464298022498977,0.2603388509141912],[-0.019299878944869536,0.5093981387999366]]},{"name":"u","qubits":[1],"real":[[0.7717190544885935,-0.6359636003257036],[0.6359636003257036,0.7717190544885935]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9535214669729417,0.30132509358128357],[-0.30132509358128357,0.9535214669729417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8830394634619233,-0.19864281627873978],[0.05746726972407884,-0.8802358120507568]],"imag":[[-0.13860764395551892,0.40195803082763437],[0.44466475002684697,-0.15542100301235612]]},{"name":"u","qubits":[1],"real":[[0.9907639360285112,0.0],[0.0,0.9907639360285112]],"imag":[[0.13559802013780325,0.0],[0.0,-0.13559802013780325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9777399282533207,0.0],[0.0,0.9777399282533207]],"imag":[[-0.2098204773114182,0.0],[0.0,0.2098204773114182]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20997506266456245,0.27574426528327334],[-0.10746751939554747,0.009864959025605025]],"imag":[[0.7527357488290063,-0.5597003355879248],[-0.614613779351566,-0.7814111063259693]]},{"name":"u","qubits":[2],"real":[[0.917331253041288,0.0],[0.0,0.917331253041288]],"imag":[[-0.39812481986645887,0.0],[0.0,0.39812481986645887]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993760236965988,0.0],[0.0,0.9993760236965988]],"imag":[[0.03532086154633268,0.0],[0.0,-0.03532086154633268]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9392779885719413,0.0],[0.0,0.9392779885719413]],"imag":[[0.34315719456868166,0.0],[0.0,-0.34315719456868166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7386889277652608,0.0],[0.0,0.7386889277652608]],"imag":[[0.6740464880088088,0.0],[0.0,-0.6740464880088088]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08590101044144838,0.44530375842299796],[0.9038814958006173,-0.14519800840513905]],"imag":[[-0.1405627461718572,-0.8800952752561035],[-0.39479282205101285,0.07781007364999049]]},{"name":"u","qubits":[1],"real":[[0.9730110202591706,0.0],[0.0,0.9730110202591706]],"imag":[[-0.23075864979282557,0.0],[0.0,0.23075864979282557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5962292209383416,0.0],[0.0,0.5962292209383416]],"imag":[[0.8028142475686753,0.0],[0.0,-0.8028142475686753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4060338054777557,-0.10883997159024716],[0.29266784558780823,0.02845584559142106]],"imag":[[-0.8078885248916475,0.4130454463396055],[0.3111241107928484,0.9037353510259667]]},{"name":"u","qubits":[1],"real":[[0.744330497422758,-0.667811433419936],[0.667811433419936,0.744330497422758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9782059767199225,0.20763686356093508],[-0.20763686356093508,0.9782059767199225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4572414936188247,0.4399424115238824],[0.44928615621471807,0.45007608612444333]],"imag":[[0.4665131089551823,0.6162356775039457],[-0.6094568774901146,0.47342980579248084]]},{"name":"u","qubits":[1],"real":[[0.6368246901240636,0.0],[0.0,0.6368246901240636]],"imag":[[-0.7710086342242806,0.0],[0.0,0.7710086342242806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8837755945604823,0.0],[0.0,0.8837755945604823]],"imag":[[0.46791099416370424,0.0],[0.0,-0.46791099416370424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9478602785198738,-0.2568251457909262],[0.2607136521163286,-0.9630545028807301]],"imag":[[0.18234211495098543,0.048508659112558986],[-0.018456357159390504,0.06491362693395827]]},{"name":"u","qubits":[4],"real":[[0.8988498457571343,-0.4382567224611345],[0.4382567224611345,0.8988498457571343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9960712097897754,0.08855588646687074],[-0.08855588646687074,0.9960712097897754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9962999528957454,-0.08594419037919628],[0.08594419037919628,0.9962999528957454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9960712097897754,0.08855588646687074],[-0.08855588646687074,0.9960712097897754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.996344444154972,0.08542686112412039],[-0.08542686112412039,0.996344444154972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9961170571739831,-0.08803867563204004],[0.08803867563204004,0.9961170571739831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.996344444154972,0.08542686112412039],[-0.08542686112412039,0.996344444154972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9612058676360582,0.2758319778814861],[-0.2758319778814861,0.9612058676360582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9612058676360582,-0.2758319778814861],[0.2758319778814861,0.9612058676360582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.996344444154972,-0.08542686112412039],[0.08542686112412039,0.996344444154972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9961170571739831,0.08803867563204004],[-0.08803867563204004,0.9961170571739831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.996344444154972,-0.08542686112412039],[0.08542686112412039,0.996344444154972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9960712097897754,-0.08855588646687074],[0.08855588646687074,0.9960712097897754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9962999528957454,0.08594419037919628],[-0.08594419037919628,0.9962999528957454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9960712097897754,-0.08855588646687074],[0.08855588646687074,0.9960712097897754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8988498457571343,0.4382567224611345],[-0.4382567224611345,0.8988498457571343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.733822343872018,-0.41183857243970684],[-0.35360505692270283,0.8270777350318838]],"imag":[[-0.49730514779991664,0.21114295597226296],[-0.2985897207282473,-0.31898285629269857]]},{"name":"u","qubits":[1],"real":[[0.9443206882870748,0.0],[0.0,0.9443206882870748]],"imag":[[-0.3290264999555889,0.0],[0.0,0.3290264999555889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4832601146442493,0.0],[0.0,0.4832601146442493]],"imag":[[-0.8754768195640745,0.0],[0.0,0.8754768195640745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6006059864926137,0.19839431497747567],[-0.2391541826613641,-0.3354639526578052]],"imag":[[-0.7572493787238536,-0.16274373473713438],[-0.0930113128987409,0.9064315247472526]]},{"name":"u","qubits":[1],"real":[[0.8043639761222462,-0.5941368478026006],[0.5941368478026006,0.8043639761222462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9761509156818455,0.21709304413890007],[-0.21709304413890007,0.9761509156818455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15808474327908484,0.6497995687692963],[-0.4966683266291129,-0.10041437171626608]],"imag":[[0.680883591462747,0.29860889009943115],[0.5145165907360169,-0.6917443206370764]]},{"name":"u","qubits":[1],"real":[[0.8024697512178484,0.0],[0.0,0.8024697512178484]],"imag":[[-0.5966928006775049,0.0],[0.0,0.5966928006775049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9595379933039981,0.0],[0.0,0.9595379933039981]],"imag":[[-0.28157918851743363,0.0],[0.0,0.28157918851743363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7826023917238614,0.21433349250624506],[-0.5755071467772145,-0.4742607392941958]],"imag":[[-0.2352862815832799,0.5350093608123893],[-0.031070664221342702,-0.6655094957980064]]},{"name":"u","qubits":[2],"real":[[0.9949441415455205,0.0],[0.0,0.9949441415455205]],"imag":[[-0.10042985215685317,0.0],[0.0,0.10042985215685317]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9226648511225984,0.0],[0.0,0.9226648511225984]],"imag":[[-0.3856028688987069,0.0],[0.0,0.3856028688987069]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6634567601843767,0.0],[0.0,0.6634567601843767]],"imag":[[0.7482146265381682,0.0],[0.0,-0.7482146265381682]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9822936041625754,0.0],[0.0,0.9822936041625754]],"imag":[[-0.18734800565070764,0.0],[0.0,0.18734800565070764]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.37200778112253763,-0.022669758270311063],[-0.5561125603290268,0.18062871751095022]],"imag":[[0.1724330037566603,-0.9117911778799507],[-0.7229217732535356,-0.36809807987900117]]},{"name":"u","qubits":[1],"real":[[0.9232537644177744,0.0],[0.0,0.9232537644177744]],"imag":[[-0.38419069026774794,0.0],[0.0,0.38419069026774794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7575934115619348,0.0],[0.0,0.7575934115619348]],"imag":[[-0.6527267596459861,0.0],[0.0,0.6527267596459861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6220481617144753,-0.20021532759955746],[-0.3715476712138082,0.28820950373051146]],"imag":[[-0.6180006366618742,0.4370870853586984],[-0.3050960924180382,-0.8281328301463793]]},{"name":"u","qubits":[1],"real":[[0.6910747984813427,-0.7227832475258206],[0.7227832475258206,0.6910747984813427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9170823481684235,0.3986978388176823],[-0.3986978388176823,0.9170823481684235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.30476427309102583,0.40506471911551684],[-0.2872428879268628,-0.11403321147043335]],"imag":[[-0.8467645656546885,-0.16134150590220991],[-0.3280244374042298,0.8926857893362111]]},{"name":"u","qubits":[1],"real":[[0.929041570207776,0.0],[0.0,0.929041570207776]],"imag":[[-0.36997535164639,0.0],[0.0,0.36997535164639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8786474051213709,0.0],[0.0,0.8786474051213709]],"imag":[[0.4774711902025938,0.0],[0.0,-0.4774711902025938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5796513999596329,0.3623570789462791],[0.16703070377064624,-0.8184787543821068]],"imag":[[-0.6123602817277206,-0.39713535126541466],[-0.5109989079098574,-0.20266570686213942]]},{"name":"u","qubits":[2],"real":[[0.5945730389208658,-0.8040416042646094],[0.8040416042646094,0.5945730389208658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9604605856932436,0.27841598971645204],[-0.27841598971645204,0.9604605856932436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996923859546877,0.02480188428776783],[-0.02480188428776783,0.9996923859546877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9324098770027142,0.3614025750707699],[-0.3614025750707699,0.9324098770027142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5585718287799668,-0.7137759593922616],[-0.7944149982378447,0.4745494591757773]],"imag":[[0.10997214173370315,0.407955291581764],[0.2116800668713775,-0.3144823852937898]]},{"name":"u","qubits":[1],"real":[[0.3960739297467038,0.0],[0.0,0.3960739297467038]],"imag":[[0.9182186243890956,0.0],[0.0,-0.9182186243890956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9424251219109275,0.0],[0.0,0.9424251219109275]],"imag":[[0.33441723877691076,0.0],[0.0,-0.33441723877691076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.61212895469323,0.41727558947992743],[-0.39990863414428074,-0.58299552363266]],"imag":[[-0.5775285914699199,0.3429868091998916],[0.3630867020393334,0.6069245015348588]]},{"name":"u","qubits":[1],"real":[[0.7455529568986857,-0.6664463882861295],[0.6664463882861295,0.7455529568986857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9619380763499741,0.2732675195995882],[-0.2732675195995882,0.9619380763499741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7387811170838712,-0.10537525011222705],[0.16722382199523958,0.9324586236881198]],"imag":[[-0.6414502953231195,0.1778764636875156],[0.12157373494096065,0.29627172568347976]]},{"name":"u","qubits":[1],"real":[[0.9926762688185139,0.0],[0.0,0.9926762688185139]],"imag":[[-0.12080490604505076,0.0],[0.0,0.12080490604505076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7928930758333564,0.0],[0.0,0.7928930758333564]],"imag":[[0.6093607882818841,0.0],[0.0,-0.6093607882818841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20033257483084244,0.41168834089534667],[0.021051629853732066,-0.44769833387968716]],"imag":[[-0.8108950660538996,0.3644568030397065],[-0.5494295953000603,-0.7051596631474787]]},{"name":"u","qubits":[2],"real":[[0.9485242004789242,0.0],[0.0,0.9485242004789242]],"imag":[[-0.3167046591160569,0.0],[0.0,0.3167046591160569]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.908597007655582,0.0],[0.0,0.908597007655582]],"imag":[[-0.4176738891519582,0.0],[0.0,0.4176738891519582]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9794971958968871,0.0],[0.0,0.9794971958968871]],"imag":[[-0.20145779515852752,0.0],[0.0,0.20145779515852752]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6739084968667168,0.0],[0.0,0.6739084968667168]],"imag":[[0.7388148197287615,0.0],[0.0,-0.7388148197287615]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7515245361745857,-0.340089844970604],[-0.1672654472838822,-0.9218698768629092]],"imag":[[-0.5577315201419479,-0.09211579840394869],[0.3101107755506881,0.16127463273880935]]},{"name":"u","qubits":[1],"real":[[0.20029608461961396,0.0],[0.0,0.20029608461961396]],"imag":[[-0.9797354124895417,0.0],[0.0,0.9797354124895417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.988043836940428,0.0],[0.0,0.988043836940428]],"imag":[[-0.15417320222411185,0.0],[0.0,0.15417320222411185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28028039261274906,0.6646342453094602],[-0.5626784687410972,-0.6982819585270155]],"imag":[[0.6568366393593416,-0.2197040069591224],[0.41641502317657086,-0.1496455000449577]]},{"name":"u","qubits":[1],"real":[[0.8524922145874129,-0.5227399201016204],[0.5227399201016204,0.8524922145874129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9858807197685993,0.1674491158189516],[-0.1674491158189516,0.9858807197685993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2609547670835559,0.027083344181594846],[0.9312142229577178,-0.24244783328290648]],"imag":[[-0.2540829267100823,-0.9309194209805419],[0.013584802245871115,-0.2717987716043215]]},{"name":"u","qubits":[1],"real":[[0.9912237304828183,0.0],[0.0,0.9912237304828183]],"imag":[[-0.13219499282395328,0.0],[0.0,0.13219499282395328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4135944461498759,0.0],[0.0,0.4135944461498759]],"imag":[[-0.9104612205437294,0.0],[0.0,0.9104612205437294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19174298977140225,0.3274502023747228],[-0.6568023825104753,-0.6396480724502085]],"imag":[[-0.7060771438899665,0.5978846525162396],[0.1824837611358189,0.35519100588418784]]},{"name":"u","qubits":[3],"real":[[0.9866683515488675,0.0],[0.0,0.9866683515488675]],"imag":[[-0.16274386025850743,0.0],[0.0,0.16274386025850743]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8698797650631495,0.0],[0.0,0.8698797650631495]],"imag":[[0.49326381818827936,0.0],[0.0,-0.49326381818827936]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9620945072161169,0.0],[0.0,0.9620945072161169]],"imag":[[-0.2727162613130673,0.0],[0.0,0.2727162613130673]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.985027544504008,0.0],[0.0,0.985027544504008]],"imag":[[0.1723970317853662,0.0],[0.0,-0.1723970317853662]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9837144206893871,0.0],[0.0,0.9837144206893871]],"imag":[[0.17973852822292602,0.0],[0.0,-0.17973852822292602]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9156077687790171,0.0],[0.0,0.9156077687790171]],"imag":[[-0.4020726473555618,0.0],[0.0,0.4020726473555618]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9672771729018522,0.0],[0.0,0.9672771729018522]],"imag":[[0.2537220344845917,0.0],[0.0,-0.2537220344845917]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9037335512104175,0.0],[0.0,0.9037335512104175]],"imag":[[0.42809539639735406,0.0],[0.0,-0.42809539639735406]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.32526155558340125,0.023006466237735623],[0.746329206312219,-0.0879500180434189]],"imag":[[-0.1262095806199734,0.936881403770215],[0.5668057674588092,0.3376221736008548]]},{"name":"u","qubits":[1],"real":[[0.8185619419041841,0.0],[0.0,0.8185619419041841]],"imag":[[0.5744182685692119,0.0],[0.0,-0.5744182685692119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.738916426082699,0.0],[0.0,0.738916426082699]],"imag":[[-0.6737970876051418,0.0],[0.0,0.6737970876051418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9396878600935032,0.03554202107656002],[-0.014440965722853178,-0.42946170917139354]],"imag":[[0.33983198276013793,-0.015417970813292763],[-0.03595007086498667,-0.902253673458512]]},{"name":"u","qubits":[1],"real":[[0.6731945385263485,-0.7394654240045958],[0.7394654240045958,0.6731945385263485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9469297702991969,0.32144052345824453],[-0.32144052345824453,0.9469297702991969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3950048938782412,0.8420183400767636],[-0.2738351100412349,-0.0040864733032347795]],"imag":[[-0.26881095881400496,0.2504334586434228],[0.8347012248358329,0.47777766639118585]]},{"name":"u","qubits":[1],"real":[[0.5090722401459553,0.0],[0.0,0.5090722401459553]],"imag":[[0.8607237967622243,0.0],[0.0,-0.8607237967622243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8981061991286027,0.0],[0.0,0.8981061991286027]],"imag":[[0.4397786432817932,0.0],[0.0,-0.4397786432817932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6880470039973154,-0.44781641164961233],[0.5965415749705029,-0.6766066046323932]],"imag":[[-0.37819286947160996,-0.4278106301021669],[0.1664320374893606,-0.39829891889970814]]},{"name":"u","qubits":[2],"real":[[0.9487602996364427,0.0],[0.0,0.9487602996364427]],"imag":[[-0.31599666744092,0.0],[0.0,0.31599666744092]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9473453627411709,0.0],[0.0,0.9473453627411709]],"imag":[[-0.32021362196633585,0.0],[0.0,0.32021362196633585]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977689708795572,0.0],[0.0,0.9977689708795572]],"imag":[[-0.06676137169014328,0.0],[0.0,0.06676137169014328]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.625395380736994,0.0],[0.0,0.625395380736994]],"imag":[[0.7803080274819876,0.0],[0.0,-0.7803080274819876]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2574681260615491,-0.1877437230422875],[-0.05204412512719635,0.28004663743147445]],"imag":[[-0.12327716178150613,-0.9398218979698608],[-0.9569766530512617,0.05532608261817851]]},{"name":"u","qubits":[1],"real":[[0.9936818246866416,0.0],[0.0,0.9936818246866416]],"imag":[[0.1122338241682357,0.0],[0.0,-0.1122338241682357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4493631927970436,0.0],[0.0,0.4493631927970436]],"imag":[[0.8933491596006833,0.0],[0.0,-0.8933491596006833]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16808242246980365,0.6203157785698272],[0.11723555601784,-0.5556666588578272]],"imag":[[0.7345813468128455,-0.217593380020205],[0.6468341121002325,0.5090147542679588]]},{"name":"u","qubits":[1],"real":[[0.8641090225742797,-0.5033046762207988],[0.5033046762207988,0.8641090225742797]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9382605240937412,0.3459294565765369],[-0.3459294565765369,0.9382605240937412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.025899004500135134,0.7634706777063923],[-0.6016520799952096,-0.07678820902746757]],"imag":[[0.22191925558382972,0.6059650236189894],[0.7668740836698413,-0.2098153602273508]]},{"name":"u","qubits":[1],"real":[[0.6924752203928134,0.0],[0.0,0.6924752203928134]],"imag":[[0.72144166024837,0.0],[0.0,-0.72144166024837]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8950525170059048,0.0],[0.0,0.8950525170059048]],"imag":[[-0.44596075141361324,0.0],[0.0,0.44596075141361324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7792085124373787,-0.6123188087518522],[0.07605186574282126,0.09974126255369986]],"imag":[[-0.03194017113606508,0.12992149961280058],[-0.6213131523877166,0.773458312342215]]},{"name":"u","qubits":[2],"real":[[0.544499135281041,-0.8387614033073998],[0.8387614033073998,0.544499135281041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988653077248786,0.1502168194527694],[-0.1502168194527694,0.988653077248786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994055713106983,-0.034474686846100853],[0.034474686846100853,0.9994055713106983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.926427642492843,0.3764728718316275],[-0.3764728718316275,0.926427642492843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4772819751776849,-0.07026220998372283],[-0.6258214373352057,0.37057216099459755]],"imag":[[0.014456007094824438,0.8758174249679926],[-0.6167174949691794,-0.3011367354980659]]},{"name":"u","qubits":[1],"real":[[0.9130924723735,0.0],[0.0,0.9130924723735]],"imag":[[-0.40775254370126135,0.0],[0.0,0.40775254370126135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6515664415855177,0.0],[0.0,0.6515664415855177]],"imag":[[0.7585915714003064,0.0],[0.0,-0.7585915714003064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6652881600287706,-0.2851369373579934],[-0.2803542969571718,-0.721401017132712]],"imag":[[-0.5963535843790945,0.3470605040592242],[0.3509352286411111,-0.527092502276545]]},{"name":"u","qubits":[1],"real":[[0.476696314818111,-0.8790680425534945],[0.8790680425534945,0.476696314818111]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9983445741052813,0.057516183414275106],[-0.057516183414275106,0.9983445741052813]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16689885625381906,-0.24056345014661892],[-0.792678878806856,-0.2198819371405373]],"imag":[[-0.285823627605481,0.9124575892265709],[0.511966620764593,0.24739100233378403]]},{"name":"u","qubits":[1],"real":[[0.5541570026532865,0.0],[0.0,0.5541570026532865]],"imag":[[-0.8324121673848391,0.0],[0.0,0.8324121673848391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9561827506717236,0.0],[0.0,0.9561827506717236]],"imag":[[0.2927704686573706,0.0],[0.0,-0.2927704686573706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7945926507761134,-0.4744449205772914],[0.2167732167704951,-0.3439656479807759]],"imag":[[0.33229826720342853,0.1819406449493785],[0.4595756231972712,-0.7896120896129801]]},{"name":"u","qubits":[2],"real":[[0.8722147231103345,0.0],[0.0,0.8722147231103345]],"imag":[[-0.4891231713889279,0.0],[0.0,0.4891231713889279]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9336953781797344,0.0],[0.0,0.9336953781797344]],"imag":[[0.35806834650078034,0.0],[0.0,-0.35806834650078034]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9746073830449328,0.0],[0.0,0.9746073830449328]],"imag":[[0.22392063083670438,0.0],[0.0,-0.22392063083670438]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8166259969051629,0.0],[0.0,0.8166259969051629]],"imag":[[0.5771672038314797,0.0],[0.0,-0.5771672038314797]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.028320833468819608,-0.7511255996965135],[-0.834033676543287,-0.08948815043852633]],"imag":[[-0.49199837130677404,0.4392560375267094],[-0.24803902800728958,-0.4846197869546586]]},{"name":"u","qubits":[1],"real":[[0.9998594021503773,0.0],[0.0,0.9998594021503773]],"imag":[[-0.016768301389529484,0.0],[0.0,0.016768301389529484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8628808668273333,0.0],[0.0,0.8628808668273333]],"imag":[[0.5054073700128539,0.0],[0.0,-0.5054073700128539]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.026727516785186367,0.6030074643404092],[0.37814653976904705,-0.6313729789295425]],"imag":[[-0.7966293705602783,-0.032392649736980805],[-0.4708210703313191,-0.48651914214181047]]},{"name":"u","qubits":[1],"real":[[0.758090876899659,-0.6521489265202436],[0.6521489265202436,0.758090876899659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.966150208831387,0.2579801813610247],[-0.2579801813610247,0.966150208831387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09917300249262387,-0.8571109133517762],[-0.2930095162320294,0.13617501841411908]],"imag":[[-0.0933281080024874,0.4968052556551293],[-0.9463614548526085,-0.0013358617593953112]]},{"name":"u","qubits":[1],"real":[[0.9936671162075104,0.0],[0.0,0.9936671162075104]],"imag":[[-0.11236397184084415,0.0],[0.0,0.11236397184084415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5212901167573469,0.0],[0.0,0.5212901167573469]],"imag":[[0.8533795252823398,0.0],[0.0,-0.8533795252823398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20439750705018445,-0.38523599665854735],[0.18330697678842758,-0.783668812582905]],"imag":[[-0.8922165045202325,0.11732261100002606],[0.35856647979705875,0.47296070028230847]]},{"name":"u","qubits":[3],"real":[[0.8066212925316185,-0.5910686004472079],[0.5910686004472079,0.8066212925316185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9853249422736682,0.17068906858200525],[-0.17068906858200525,0.9853249422736682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9886005986234635,-0.15056180259723778],[0.15056180259723778,0.9886005986234635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9759498896334975,0.2179949837137637],[-0.2179949837137637,0.9759498896334975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996861491284008,-0.025052010714286612],[0.025052010714286612,0.9996861491284008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990510468948742,-0.0435546288958558],[0.0435546288958558,0.9990510468948742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997314489508575,0.02317390727993293],[-0.02317390727993293,0.9997314489508575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9057382358525475,0.4238375256094191],[-0.4238375256094191,0.9057382358525475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.29778054805273296,-0.3268875537289907],[0.7889011604172508,-0.3083620353996134]],"imag":[[0.531192993026393,0.7227069091811369],[0.08243608708200192,-0.5251210391549088]]},{"name":"u","qubits":[1],"real":[[0.6446552117712078,0.0],[0.0,0.6446552117712078]],"imag":[[0.7644734514266792,0.0],[0.0,-0.7644734514266792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7650885684820635,0.0],[0.0,0.7650885684820635]],"imag":[[0.6439250595978284,0.0],[0.0,-0.6439250595978284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9124992770288809,0.34699508781342703],[0.25710694006514273,0.7721192357735813]],"imag":[[-0.15630980134945915,0.15002241318287696],[-0.277143170210274,-0.5108028683597605]]},{"name":"u","qubits":[1],"real":[[0.9611982378289048,-0.27585856447572593],[0.27585856447572593,0.9611982378289048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9874992783622036,0.15762352373337896],[-0.15762352373337896,0.9874992783622036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6736814035688807,-0.6977697765094644],[-0.002666484750065527,0.13106658499476104]],"imag":[[0.22490098133745093,-0.09322153221679498],[0.7039643491953212,0.6980319729202211]]},{"name":"u","qubits":[1],"real":[[0.7364775391600724,0.0],[0.0,0.7364775391600724]],"imag":[[0.6764619976855493,0.0],[0.0,-0.6764619976855493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7962149540284729,0.0],[0.0,0.7962149540284729]],"imag":[[-0.6050138403222168,0.0],[0.0,0.6050138403222168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9946547435488593,0.03811829414036247],[0.05254550828200549,0.3036352480669498]],"imag":[[0.08464996029445654,-0.04520310840781995],[-0.027116321971941654,-0.950951792034392]]},{"name":"u","qubits":[2],"real":[[0.9822457032402085,0.0],[0.0,0.9822457032402085]],"imag":[[0.1875989831159758,0.0],[0.0,-0.1875989831159758]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9554954632259421,0.0],[0.0,0.9554954632259421]],"imag":[[-0.29500579613736777,0.0],[0.0,0.29500579613736777]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.93130047855502,0.0],[0.0,0.93130047855502]],"imag":[[-0.36425186155075545,0.0],[0.0,0.36425186155075545]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886967528822891,0.0],[0.0,0.9886967528822891]],"imag":[[-0.14992908603742544,0.0],[0.0,0.14992908603742544]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37812399562881344,-0.5977296893625451],[-0.17752148702464668,0.5557866503897446]],"imag":[[-0.43170236387100036,0.5597986525639795],[-0.7994632165412303,-0.1429891124899245]]},{"name":"u","qubits":[1],"real":[[0.981648975830709,0.0],[0.0,0.981648975830709]],"imag":[[0.19069684908387996,0.0],[0.0,-0.19069684908387996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3371826483959933,0.0],[0.0,0.3371826483959933]],"imag":[[0.9414392500956522,0.0],[0.0,-0.9414392500956522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3160010811531171,0.04833709994002902],[-0.4996688252435929,0.8396199679254877]],"imag":[[0.7826449315822588,0.5341102438149358],[-0.19478524805115627,-0.08618631957648987]]},{"name":"u","qubits":[1],"real":[[0.6718767038200387,-0.7406630103251545],[0.7406630103251545,0.6718767038200387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665671744252083,0.2564135279654115],[-0.2564135279654115,0.9665671744252083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07530812946448263,-0.4846160995077053],[0.5501095047329209,0.02087480023734626]],"imag":[[-0.5427948669567659,-0.6817988370039106],[-0.6301443888859508,0.5475964067386706]]},{"name":"u","qubits":[1],"real":[[0.9769542666859393,0.0],[0.0,0.9769542666859393]],"imag":[[-0.21344873109048587,0.0],[0.0,0.21344873109048587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8607044852410234,0.0],[0.0,0.8607044852410234]],"imag":[[-0.509104890062927,0.0],[0.0,0.509104890062927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32224396489853224,0.6348104021971953],[-0.6236475628878476,-0.18061532104499095]],"imag":[[-0.7022523279279316,-0.0040309141034629015],[0.11859263177079063,0.7512506977018659]]},{"name":"u","qubits":[2],"real":[[0.6926770179177937,-0.7212479108105011],[0.7212479108105011,0.6926770179177937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996478219928885,0.08385199584601874],[-0.08385199584601874,0.996478219928885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999285474290255,-0.03779604307993188],[0.03779604307993188,0.999285474290255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9496848269833172,0.3132071669002274],[-0.3132071669002274,0.9496848269833172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4279124613322769,-0.8674903793077782],[0.7333751281643419,0.49466384536566704]],"imag":[[0.2510331894333375,-0.03651992672399922],[0.4647947768955822,0.03787369599831221]]},{"name":"u","qubits":[1],"real":[[0.9094113896021165,0.0],[0.0,0.9094113896021165]],"imag":[[0.4158977331772168,0.0],[0.0,-0.4158977331772168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8300826228351423,0.0],[0.0,0.8300826228351423]],"imag":[[-0.5576404211202152,0.0],[0.0,0.5576404211202152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6308232134377763,-0.153451296795698],[-0.13530326048979563,-0.2689580428673074]],"imag":[[0.5454401341873268,0.5301036058333009],[0.5350235145361179,-0.7893696458385252]]},{"name":"u","qubits":[1],"real":[[0.9145843659062173,-0.4043951503664733],[0.4043951503664733,0.9145843659062173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9712930093814142,0.2378862962148012],[-0.2378862962148012,0.9712930093814142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03650611344404766,0.19462084356455636],[-0.5738463731956747,-0.3391341089024315]],"imag":[[0.6530293908930238,-0.7309874455565686],[-0.4928694130104517,-0.5592567727509941]]},{"name":"u","qubits":[1],"real":[[0.9352691112620836,0.0],[0.0,0.9352691112620836]],"imag":[[0.35393740904153137,0.0],[0.0,-0.35393740904153137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6398270535076653,0.0],[0.0,0.6398270535076653]],"imag":[[0.7685189272878704,0.0],[0.0,-0.7685189272878704]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6131414161806656,-0.2739099049486505],[-0.27644371366566745,-0.6532358432056435]],"imag":[[0.694087301499622,-0.25937190601906335],[-0.25666962195724485,0.6564925829668384]]},{"name":"u","qubits":[2],"real":[[0.9914225577669254,0.0],[0.0,0.9914225577669254]],"imag":[[0.13069549323097296,0.0],[0.0,-0.13069549323097296]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988968084171718,0.0],[0.0,0.9988968084171718]],"imag":[[-0.04695919647937066,0.0],[0.0,0.04695919647937066]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.989288879516279,0.0],[0.0,0.989288879516279]],"imag":[[-0.1459709315768906,0.0],[0.0,0.1459709315768906]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5190422129886249,0.0],[0.0,0.5190422129886249]],"imag":[[0.854748606980948,0.0],[0.0,-0.854748606980948]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3505967006525696,-0.8846420450323111],[-0.3743353052307687,-0.04228259081118066]],"imag":[[0.278808299187247,0.12944627440331286],[-0.8119242360304527,0.4459420329128519]]},{"name":"u","qubits":[1],"real":[[0.8640260472864641,0.0],[0.0,0.8640260472864641]],"imag":[[-0.5034471070634221,0.0],[0.0,0.5034471070634221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9321178701012144,0.0],[0.0,0.9321178701012144]],"imag":[[-0.3621550444740147,0.0],[0.0,0.3621550444740147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7969783059569588,-0.35332195408971456],[0.19418929446919214,-0.4250164425228271]],"imag":[[-0.45170509236537354,-0.1896092986205876],[-0.3508256080714789,0.8115250669080252]]},{"name":"u","qubits":[1],"real":[[0.7534105267214157,-0.6575504377805241],[0.6575504377805241,0.7534105267214157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8941280790124109,0.44781132000160057],[-0.44781132000160057,0.8941280790124109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17789588215540067,-0.4335989289886281],[0.5788377084999685,-0.484310800412991]],"imag":[[0.5404574064027943,0.6987494656573494],[-0.58412820013677,0.2986372408572169]]},{"name":"u","qubits":[1],"real":[[0.9856146822798054,0.0],[0.0,0.9856146822798054]],"imag":[[-0.16900798228035946,0.0],[0.0,0.16900798228035946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5074503756102959,0.0],[0.0,0.5074503756102959]],"imag":[[0.8616809829008468,0.0],[0.0,-0.8616809829008468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3322255392535596,-0.07027546856962061],[0.052915917721010085,-0.7013790991304842]],"imag":[[-0.940246347696718,0.02498710123212169],[0.05256331765030936,0.7088754210665273]]},{"name":"u","qubits":[3],"real":[[0.9753585436148023,0.0],[0.0,0.9753585436148023]],"imag":[[0.22062572696222837,0.0],[0.0,-0.22062572696222837]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993335913577969,0.0],[0.0,0.9993335913577969]],"imag":[[-0.036501687412062986,0.0],[0.0,0.036501687412062986]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995599210944937,0.0],[0.0,0.9995599210944937]],"imag":[[0.02966418954850434,0.0],[0.0,-0.02966418954850434]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6802237054152139,0.0],[0.0,0.6802237054152139]],"imag":[[-0.73300457746947,0.0],[0.0,0.73300457746947]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.905595659524393,0.0],[0.0,0.905595659524393]],"imag":[[0.4241420769631088,0.0],[0.0,-0.4241420769631088]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999542850572819,0.0],[0.0,0.999542850572819]],"imag":[[-0.030233919176368758,0.0],[0.0,0.030233919176368758]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9909996307809968,0.0],[0.0,0.9909996307809968]],"imag":[[-0.13386460246057535,0.0],[0.0,0.13386460246057535]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999575999612214,0.0],[0.0,0.9999575999612214]],"imag":[[-0.009208598144889753,0.0],[0.0,0.009208598144889753]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7529568567028522,-0.4183079054625166],[-0.22195815176972494,0.8859344896493065]],"imag":[[-0.4731606074585805,0.18491486614426011],[-0.3998869719765264,0.07710427067442825]]},{"name":"u","qubits":[1],"real":[[0.7520898187765335,0.0],[0.0,0.7520898187765335]],"imag":[[0.6590606227750836,0.0],[0.0,-0.6590606227750836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6633459080525304,0.0],[0.0,0.6633459080525304]],"imag":[[-0.7483129066573447,0.0],[0.0,0.7483129066573447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7217532467469674,0.6775583083840723],[-0.3630157072189755,-0.3725524791829469]],"imag":[[0.09557763063082403,-0.10417248232102037],[0.5815124793549281,0.6255137751652087]]},{"name":"u","qubits":[1],"real":[[0.6940100044205553,-0.7199653559472017],[0.7199653559472017,0.6940100044205553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9719852719887468,0.23504176445253672],[-0.23504176445253672,0.9719852719887468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5375640965263314,0.3010400403427456],[0.46851785598310997,-0.4661642741919286]],"imag":[[0.2405723235489473,-0.7500164620716855],[0.6585140984770785,0.3599181437480232]]},{"name":"u","qubits":[1],"real":[[0.9983553148792698,0.0],[0.0,0.9983553148792698]],"imag":[[0.05732944489801197,0.0],[0.0,-0.05732944489801197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.916487805212564,0.0],[0.0,0.916487805212564]],"imag":[[-0.40006262371865897,0.0],[0.0,0.40006262371865897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1011459222544262,0.1107873067736983],[0.4040081937439114,-0.5605520532279349]],"imag":[[0.8777914107145512,0.45494825457945254],[-0.23670471282769603,0.6830297606509443]]},{"name":"u","qubits":[2],"real":[[0.9733679175084824,0.0],[0.0,0.9733679175084824]],"imag":[[0.22924854888352134,0.0],[0.0,-0.22924854888352134]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9866544955450798,0.0],[0.0,0.9866544955450798]],"imag":[[0.1628278428914544,0.0],[0.0,-0.1628278428914544]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9375968099571942,0.0],[0.0,0.9375968099571942]],"imag":[[0.34772434766362437,0.0],[0.0,-0.34772434766362437]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5749492193276458,0.0],[0.0,0.5749492193276458]],"imag":[[-0.8181890950107625,0.0],[0.0,0.8181890950107625]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15220226406807585,-0.8982507522675568],[0.48040099515547596,-0.050521501224369804]],"imag":[[0.2591100131536691,-0.3206899716966931],[-0.8239607731862517,-0.29622813171266976]]},{"name":"u","qubits":[1],"real":[[0.9449100217527495,0.0],[0.0,0.9449100217527495]],"imag":[[-0.3273301861900586,0.0],[0.0,0.3273301861900586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7690141964856956,0.0],[0.0,0.7690141964856956]],"imag":[[0.639231699466993,0.0],[0.0,-0.639231699466993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4548197363487605,-0.46497501654121987],[0.6349372035289669,-0.15303885230821376]],"imag":[[-0.5776902239656928,0.4931645228061363],[0.23720826321384186,0.7191426125060822]]},{"name":"u","qubits":[1],"real":[[0.6552902206706706,-0.7553772082167848],[0.7553772082167848,0.6552902206706706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.922657499766401,0.3856204586440062],[-0.3856204586440062,0.922657499766401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19021937788959964,0.04125282060796142],[-0.10492951692832665,-0.022490809981944717]],"imag":[[-0.9365853629329558,0.29141491212174314],[0.274980440563005,0.9554421579830561]]},{"name":"u","qubits":[1],"real":[[0.8550476714049982,0.0],[0.0,0.8550476714049982]],"imag":[[0.5185493994065468,0.0],[0.0,-0.5185493994065468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7694883918283997,0.0],[0.0,0.7694883918283997]],"imag":[[0.6386607979525151,0.0],[0.0,-0.6386607979525151]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7367796475875867,-0.23462570619552248],[-0.1767364454155873,-0.7989733709364084]],"imag":[[0.3840337164554908,-0.504603441841559],[-0.5276723267217623,0.22796424502192675]]},{"name":"u","qubits":[2],"real":[[0.7161427535706704,-0.697953835513652],[0.697953835513652,0.7161427535706704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9859159483193127,0.16724157033952478],[-0.16724157033952478,0.9859159483193127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996833037797229,0.02516529642301553],[-0.02516529642301553,0.9996833037797229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9770919191377029,0.2128177190832583],[-0.2128177190832583,0.9770919191377029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08439320632507744,-0.2733291663078715],[-0.0399887961879701,-0.37393129672241954]],"imag":[[-0.8779084480749565,-0.38398660181084243],[0.4696333034445403,-0.7987620683324258]]},{"name":"u","qubits":[1],"real":[[0.9897299139093099,0.0],[0.0,0.9897299139093099]],"imag":[[0.14294998255708244,0.0],[0.0,-0.14294998255708244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8947679279511166,0.0],[0.0,0.8947679279511166]],"imag":[[-0.4465314715785053,0.0],[0.0,0.4465314715785053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25426515294470886,0.40963657242792806],[-0.2536263203967674,-0.6895320917863709]],"imag":[[0.8618541838407155,0.1573355532731138],[0.3580925681946698,-0.5761847764410768]]},{"name":"u","qubits":[1],"real":[[0.5304738863058575,-0.8477012775427204],[0.8477012775427204,0.5304738863058575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9455304144986304,0.32553376976597714],[-0.32553376976597714,0.9455304144986304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8751413603622973,-0.45615732755857136],[-4.757891349142285e-05,-0.30603651775970003]],"imag":[[0.1305011000466799,-0.09496080657016624],[-0.46593675537145735,0.8302075568962757]]},{"name":"u","qubits":[1],"real":[[0.9899570678644958,0.0],[0.0,0.9899570678644958]],"imag":[[-0.14136832666877683,0.0],[0.0,0.14136832666877683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5073279084281624,0.0],[0.0,0.5073279084281624]],"imag":[[0.8617530930202143,0.0],[0.0,-0.8617530930202143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26961120849031617,0.16701492659711248],[0.23019943054716713,-0.07193942877326392]],"imag":[[-0.9247498518771452,-0.21036521101016395],[0.13840422639988162,-0.9605608834832837]]},{"name":"u","qubits":[2],"real":[[0.9734569859008291,0.0],[0.0,0.9734569859008291]],"imag":[[-0.22887004303943537,0.0],[0.0,0.22887004303943537]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9966210430619444,0.0],[0.0,0.9966210430619444]],"imag":[[0.08213705939539,0.0],[0.0,-0.08213705939539]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9617905093258968,0.0],[0.0,0.9617905093258968]],"imag":[[0.2737864426348242,0.0],[0.0,-0.2737864426348242]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6193650591115218,0.0],[0.0,0.6193650591115218]],"imag":[[0.7851031292459488,0.0],[0.0,-0.7851031292459488]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2580612393225751,-0.33547668930310176],[0.2803945760608626,0.7139417166873425]],"imag":[[-0.9060130141689353,0.0004537070052340597],[-0.184183866371259,0.614607525383243]]},{"name":"u","qubits":[1],"real":[[0.9461345624223118,0.0],[0.0,0.9461345624223118]],"imag":[[-0.32377367062493007,0.0],[0.0,0.32377367062493007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8037308276128067,0.0],[0.0,0.8037308276128067]],"imag":[[0.5949930728544937,0.0],[0.0,-0.5949930728544937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5431198476812777,0.17540249834655802],[-0.042263928925452963,0.8053579558244108]],"imag":[[-0.7006253952763869,-0.428227568148359],[0.4608238783529516,-0.3704776328496156]]},{"name":"u","qubits":[1],"real":[[0.7090944342638161,-0.7051135251121472],[0.7051135251121472,0.7090944342638161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8922503990932921,0.45154094533924727],[-0.45154094533924727,0.8922503990932921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8204435059525652,-0.5677452148368176],[0.27874753010684794,0.3513217393228912]],"imag":[[0.030658115396757352,-0.05998253521216021],[0.49822921227073186,0.7420515494078267]]},{"name":"u","qubits":[1],"real":[[0.9999959525801049,0.0],[0.0,0.9999959525801049]],"imag":[[0.0028451403144223674,0.0],[0.0,-0.0028451403144223674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7856365018357191,0.0],[0.0,0.7856365018357191]],"imag":[[0.618688360148576,0.0],[0.0,-0.618688360148576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.004809442329958502,-0.5265419190189284],[-0.31720799695535035,-0.753941519623148]],"imag":[[0.8451927498975408,-0.0915406592775671],[-0.43012227500175104,0.3820289258724143]]},{"name":"u","qubits":[4],"real":[[0.9940627070078436,0.0],[0.0,0.9940627070078436]],"imag":[[-0.10880870616011408,0.0],[0.0,0.10880870616011408]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997743511128381,0.0],[0.0,0.997743511128381]],"imag":[[0.06714079237848139,0.0],[0.0,-0.06714079237848139]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9891142115522397,0.0],[0.0,0.9891142115522397]],"imag":[[0.14714984371514403,0.0],[0.0,-0.14714984371514403]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9814280014139614,0.0],[0.0,0.9814280014139614]],"imag":[[0.1918308578946499,0.0],[0.0,-0.1918308578946499]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9806183713419476,0.0],[0.0,0.9806183713419476]],"imag":[[0.19592756260073807,0.0],[0.0,-0.19592756260073807]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997687833619668,0.0],[0.0,0.9997687833619668]],"imag":[[-0.021503018739997614,0.0],[0.0,0.021503018739997614]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999985497512461,0.0],[0.0,0.9999985497512461]],"imag":[[-0.0017030840861462467,0.0],[0.0,0.0017030840861462467]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8945193104429082,0.0],[0.0,0.8945193104429082]],"imag":[[-0.44702930915628336,0.0],[0.0,0.44702930915628336]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9999801650004074,0.0],[0.0,0.9999801650004074]],"imag":[[0.006298381201375632,0.0],[0.0,-0.006298381201375632]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9856042505372082,0.0],[0.0,0.9856042505372082]],"imag":[[-0.1690688064753164,0.0],[0.0,0.1690688064753164]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9870842111045557,0.0],[0.0,0.9870842111045557]],"imag":[[-0.16020224776231104,0.0],[0.0,0.16020224776231104]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9989784741417376,0.0],[0.0,0.9989784741417376]],"imag":[[-0.04518858485774615,0.0],[0.0,0.04518858485774615]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9472745227284024,0.0],[0.0,0.9472745227284024]],"imag":[[-0.32042312430546804,0.0],[0.0,0.32042312430546804]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9641696580419356,0.0],[0.0,0.9641696580419356]],"imag":[[-0.2652863933776045,0.0],[0.0,0.2652863933776045]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9294833628014803,0.0],[0.0,0.9294833628014803]],"imag":[[-0.3688640376551389,0.0],[0.0,0.3688640376551389]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9964808469105875,0.0],[0.0,0.9964808469105875]],"imag":[[0.08382077153282701,0.0],[0.0,-0.08382077153282701]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.44868605132834577,-0.6028335662669755],[-0.48793514917966657,0.4643313511827483]],"imag":[[0.1321007624172847,-0.6463914505112128],[0.7369867747165928,0.0562688225987897]]},{"name":"u","qubits":[1],"real":[[0.993042194804615,0.0],[0.0,0.993042194804615]],"imag":[[-0.11775907327095078,0.0],[0.0,0.11775907327095078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6250998014946807,0.0],[0.0,0.6250998014946807]],"imag":[[-0.7805448341839889,0.0],[0.0,0.7805448341839889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23383073384382258,0.004776976692371161],[-0.019927131324030123,-0.9761248043534158]],"imag":[[-0.9720630525279736,0.019844150617701922],[-0.004418060349560024,-0.2162492924981457]]},{"name":"u","qubits":[1],"real":[[0.709561719574599,-0.7046432899803546],[0.7046432899803546,0.709561719574599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8717421318514379,0.48996495339474055],[-0.48996495339474055,0.8717421318514379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5383749029539391,0.0350452168265359],[-0.04448278032403846,-0.9964446267655371]],"imag":[[-0.8387525977368754,0.07360962190203853],[-0.06832148939845599,0.021249991320220242]]},{"name":"u","qubits":[1],"real":[[0.9999494379394148,0.0],[0.0,0.9999494379394148]],"imag":[[0.010055921869648675,0.0],[0.0,-0.010055921869648675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8321444944231386,0.0],[0.0,0.8321444944231386]],"imag":[[-0.5545588700951947,0.0],[0.0,0.5545588700951947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01517336052779683,-0.225538343895929],[-0.29892125032087496,-0.07680632255176706]],"imag":[[0.7543345650720974,-0.616345348404987],[0.5842903551954182,0.7505675557525057]]},{"name":"u","qubits":[2],"real":[[0.9368979361815799,0.0],[0.0,0.9368979361815799]],"imag":[[-0.34960299938458217,0.0],[0.0,0.34960299938458217]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9912738226050354,0.0],[0.0,0.9912738226050354]],"imag":[[-0.13181884773430838,0.0],[0.0,0.13181884773430838]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.994972976057058,0.0],[0.0,0.994972976057058]],"imag":[[-0.10014378121561564,0.0],[0.0,0.10014378121561564]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8114767181348538,0.0],[0.0,0.8114767181348538]],"imag":[[-0.584384749908044,0.0],[0.0,0.584384749908044]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3672127206476036,0.041737493637726476],[-0.9075911207111393,-0.2245363482122286]],"imag":[[0.20320421664293994,-0.9067087987650474],[-0.01188367533268667,0.3545709579173153]]},{"name":"u","qubits":[1],"real":[[0.9537459712601853,0.0],[0.0,0.9537459712601853]],"imag":[[0.30061374270809005,0.0],[0.0,-0.30061374270809005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6179577484783667,0.0],[0.0,0.6179577484783667]],"imag":[[0.7862113081707409,0.0],[0.0,-0.7862113081707409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5598563718390375,-0.08983592604860897],[-0.005429865651202619,-0.8537706778528956]],"imag":[[0.7998863660147776,-0.19665236018388293],[-0.2161322764741829,-0.473638031901688]]},{"name":"u","qubits":[1],"real":[[0.5148953766012503,-0.8572530263315824],[0.8572530263315824,0.5148953766012503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9256234925568956,0.37844570287793555],[-0.37844570287793555,0.9256234925568956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24326143552911705,0.754110429826339],[0.24312335740483693,0.34772213699039045]],"imag":[[-0.5751083708379673,-0.20344949103781684],[0.7422703475558028,-0.51866663635752]]},{"name":"u","qubits":[1],"real":[[0.9767296383995526,0.0],[0.0,0.9767296383995526]],"imag":[[0.21447427228429794,0.0],[0.0,-0.21447427228429794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38165320849661966,0.0],[0.0,0.38165320849661966]],"imag":[[-0.9243055925635394,0.0],[0.0,0.9243055925635394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38485338333892605,0.3493633255494756],[0.1325530909239959,-0.8808228714347136]],"imag":[[0.8340697006918025,0.1848266065302287],[0.3723510249844409,0.26064431978663416]]},{"name":"u","qubits":[2],"real":[[0.7454035619341179,-0.666613478603553],[0.666613478603553,0.7454035619341179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885378738501982,0.15097308357362807],[-0.15097308357362807,0.9885378738501982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995559882750537,0.02979641427220576],[-0.02979641427220576,0.9995559882750537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9819498640798164,0.18914138741594874],[-0.18914138741594874,0.9819498640798164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06529737240087063,-0.28860813847304173],[-0.4035178453826352,0.49335590335031515]],"imag":[[0.5834766093033905,0.7563045960196765],[0.7017582546797128,-0.318290202607672]]},{"name":"u","qubits":[1],"real":[[0.9992941094774511,0.0],[0.0,0.9992941094774511]],"imag":[[-0.03756704358434266,0.0],[0.0,0.03756704358434266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9475558685885388,0.0],[0.0,0.9475558685885388]],"imag":[[-0.3195901686588933,0.0],[0.0,0.3195901686588933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06003150786866662,-0.166582306698267],[0.5547781654537166,-0.7855842812849081]],"imag":[[-0.7972992442575674,-0.5770272682156459],[0.230068077544745,-0.14881936644384586]]},{"name":"u","qubits":[1],"real":[[0.7069951765054332,-0.7072183682555562],[0.7072183682555562,0.7069951765054332]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.973768369463508,0.2275415624284518],[-0.2275415624284518,0.973768369463508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008381312506645165,0.30045797202313546],[-0.0931464773597659,-0.605886468122608]],"imag":[[-0.8546803053911354,0.4232922586404419],[-0.5106613975352439,-0.6028683592366828]]},{"name":"u","qubits":[1],"real":[[0.7800621899694613,0.0],[0.0,0.7800621899694613]],"imag":[[-0.625701989592528,0.0],[0.0,0.625701989592528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8604607987740003,0.0],[0.0,0.8604607987740003]],"imag":[[0.5095166471992936,0.0],[0.0,-0.5095166471992936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7056462437867563,0.12602580815492967],[-0.32473835760054326,-0.6256715698857407]],"imag":[[-0.156858508450554,-0.6793940554900418],[-0.609921131015487,0.3620446100695376]]},{"name":"u","qubits":[2],"real":[[0.89715687455198,0.0],[0.0,0.89715687455198]],"imag":[[0.4417120582960385,0.0],[0.0,-0.4417120582960385]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9458968550447467,0.0],[0.0,0.9458968550447467]],"imag":[[0.32446747081403604,0.0],[0.0,-0.32446747081403604]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991213703920969,0.0],[0.0,0.9991213703920969]],"imag":[[0.04191046678120195,0.0],[0.0,-0.04191046678120195]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7903563153014014,0.0],[0.0,0.7903563153014014]],"imag":[[0.6126474474468916,0.0],[0.0,-0.6126474474468916]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.36419469413203587,-0.27080908930786635],[-0.5585157008719397,-0.7301640491565029]],"imag":[[-0.7075144451615303,0.5417083826212117],[0.23419168758384876,0.3163462132941304]]},{"name":"u","qubits":[1],"real":[[0.949411750178268,0.0],[0.0,0.949411750178268]],"imag":[[-0.3140339609396382,0.0],[0.0,0.3140339609396382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6777669593064977,0.0],[0.0,0.6777669593064977]],"imag":[[0.7352767838524649,0.0],[0.0,-0.7352767838524649]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45758181244595497,0.3544546785175022],[0.5813500984982022,0.7119664723135728]],"imag":[[-0.6160219027493699,0.5343199239489158],[-0.2704957730313944,-0.286300265542395]]},{"name":"u","qubits":[1],"real":[[0.9135486439746333,-0.4067294863814383],[0.4067294863814383,0.9135486439746333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9680133395421653,0.25089873349306596],[-0.25089873349306596,0.9680133395421653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11415953113560055,0.5272742252421415],[0.21242113706853344,0.8049419594819334]],"imag":[[-0.8416498926210585,-0.023978137900165983],[0.48318766564179966,-0.271063428303276]]},{"name":"u","qubits":[1],"real":[[0.9989143328861408,0.0],[0.0,0.9989143328861408]],"imag":[[-0.046584928406472804,0.0],[0.0,0.046584928406472804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.783346834105644,0.0],[0.0,0.783346834105644]],"imag":[[-0.6215848594493472,0.0],[0.0,0.6215848594493472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08678977436454693,-0.31371835960839634],[0.3609640430292071,-0.5154970472012327]],"imag":[[-0.9284869646062898,-0.17877438985091254],[-0.009189736773042639,0.7770992875462316]]},{"name":"u","qubits":[3],"real":[[0.9811636019777177,0.0],[0.0,0.9811636019777177]],"imag":[[-0.19317863793419493,0.0],[0.0,0.19317863793419493]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9302001801559211,0.0],[0.0,0.9302001801559211]],"imag":[[0.36705261862285066,0.0],[0.0,-0.36705261862285066]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8577523199119415,0.0],[0.0,0.8577523199119415]],"imag":[[0.5140631845266519,0.0],[0.0,-0.5140631845266519]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9774667562404721,0.0],[0.0,0.9774667562404721]],"imag":[[0.2110894133885674,0.0],[0.0,-0.2110894133885674]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9810911939946645,0.0],[0.0,0.9810911939946645]],"imag":[[0.19354603862162525,0.0],[0.0,-0.19354603862162525]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9724213899084906,0.0],[0.0,0.9724213899084906]],"imag":[[0.2332308737033741,0.0],[0.0,-0.2332308737033741]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9852550549990389,0.0],[0.0,0.9852550549990389]],"imag":[[0.17109201208367664,0.0],[0.0,-0.17109201208367664]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.929135281032672,0.0],[0.0,0.929135281032672]],"imag":[[-0.3697399485318536,0.0],[0.0,0.3697399485318536]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.09585123561186212,-0.4437266832027277],[-0.2696944687390438,0.2864458900272652]],"imag":[[0.6944701613824973,-0.5582386283615223],[0.6601428853760468,0.6398632795413722]]},{"name":"u","qubits":[1],"real":[[0.5996072809123933,0.0],[0.0,0.5996072809123933]],"imag":[[0.800294388757566,0.0],[0.0,-0.800294388757566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9509176412853269,0.0],[0.0,0.9509176412853269]],"imag":[[-0.30944408136584295,0.0],[0.0,0.30944408136584295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8480585610189781,0.12354655413896776],[-0.12938204303282178,-0.8447735969454736]],"imag":[[-0.2482539590422462,-0.4515560849580683],[-0.4499188102790592,0.25921211584633774]]},{"name":"u","qubits":[1],"real":[[0.638864917970563,-0.7693189303445391],[0.7693189303445391,0.638864917970563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8045288259170067,0.59391360337056],[-0.59391360337056,0.8045288259170067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9515901743576878,-0.07085008215294226],[0.20151603443010774,-0.8695427744688792]],"imag":[[0.07281218496407213,0.2900944529727937],[0.22037652700373206,0.3933456972973021]]},{"name":"u","qubits":[1],"real":[[0.8929053714625512,0.0],[0.0,0.8929053714625512]],"imag":[[0.4502443754377431,0.0],[0.0,-0.4502443754377431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.828096932158377,0.0],[0.0,0.828096932158377]],"imag":[[-0.5605849364279105,0.0],[0.0,0.5605849364279105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6685625289165058,0.4658712670999438],[-0.5433229515351595,-0.801212935620875]],"imag":[[0.49437214859508655,-0.3026289578228375],[-0.11584685562140501,-0.2223454703193555]]},{"name":"u","qubits":[2],"real":[[0.9304303027052822,0.0],[0.0,0.9304303027052822]],"imag":[[0.36646889609864164,0.0],[0.0,-0.36646889609864164]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9870802101395204,0.0],[0.0,0.9870802101395204]],"imag":[[0.16022689771358717,0.0],[0.0,-0.16022689771358717]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998950865218844,0.0],[0.0,0.9998950865218844]],"imag":[[0.014485025004924563,0.0],[0.0,-0.014485025004924563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6025723953986568,0.0],[0.0,0.6025723953986568]],"imag":[[0.7980642256758066,0.0],[0.0,-0.7980642256758066]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4401434222453007,0.18464318545864736],[-0.15638418118002373,0.8113175041836286]],"imag":[[0.8786765424798346,-0.010401712049552628],[-0.09871823249294803,-0.55458327224626]]},{"name":"u","qubits":[1],"real":[[0.9999396569434627,0.0],[0.0,0.9999396569434627]],"imag":[[-0.010985557418274696,0.0],[0.0,0.010985557418274696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9111727129424112,0.0],[0.0,0.9111727129424112]],"imag":[[0.4120246196396112,0.0],[0.0,-0.4120246196396112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020495449586289016,-0.03232495443789968],[0.16685124416865665,-0.37509618213106705]],"imag":[[-0.932667249244294,-0.3587015975067932],[-0.3191745620388772,0.8541610594128952]]},{"name":"u","qubits":[1],"real":[[0.6026833472819116,-0.7979804401795013],[0.7979804401795013,0.6026833472819116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9291687072442265,0.3696559393247901],[-0.3696559393247901,0.9291687072442265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20491464364429265,0.10471398341231168],[0.14846630496620783,0.669197682787957]],"imag":[[-0.966404205784056,0.11448965691688688],[-0.04506280231744821,-0.7267059663221489]]},{"name":"u","qubits":[1],"real":[[0.97657210078722,0.0],[0.0,0.97657210078722]],"imag":[[0.21519045509509876,0.0],[0.0,-0.21519045509509876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9417490197429682,0.0],[0.0,0.9417490197429682]],"imag":[[-0.33631649351936116,0.0],[0.0,0.33631649351936116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4163975899510093,0.1358803787250171],[-0.10433778482374538,-0.9056354842306548]],"imag":[[0.8989655186598863,-0.003250541662334454],[0.08710723277447432,-0.40168436160591925]]},{"name":"u","qubits":[2],"real":[[0.6679677762852336,-0.7441901973585516],[0.7441901973585516,0.6679677762852336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9738721590567772,0.2270969348408105],[-0.2270969348408105,0.9738721590567772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998707525735561,0.01607725561128857],[-0.01607725561128857,0.9998707525735561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9351297188830413,0.3543055303854628],[-0.3543055303854628,0.9351297188830413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37941347959219707,-0.2089557638472261],[-0.17181992769592644,0.11811539207892117]],"imag":[[-0.89513431843438,-0.10543932956815456],[0.15892726610410896,-0.9650226892095767]]},{"name":"u","qubits":[1],"real":[[0.512374549910243,0.0],[0.0,0.512374549910243]],"imag":[[-0.8587620861474241,0.0],[0.0,0.8587620861474241]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9386677613419682,0.0],[0.0,0.9386677613419682]],"imag":[[0.34482290210665806,0.0],[0.0,-0.34482290210665806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8280040252768286,0.19889093545043884],[-0.3188685968382215,-0.6608404730957901]],"imag":[[0.4468739432632657,-0.27414486818716505],[0.11417456331483167,0.6697588044668199]]},{"name":"u","qubits":[1],"real":[[0.7892207850519394,-0.6141095606176479],[0.6141095606176479,0.7892207850519394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8969354003690024,0.44216160797257986],[-0.44216160797257986,0.8969354003690024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5448298912657151,0.6785557068470629],[0.7909337229625502,0.603454705007702]],"imag":[[0.27366135722438767,-0.40967304506249613],[-0.0519008383949149,-0.08702050251849962]]},{"name":"u","qubits":[1],"real":[[0.9323147226061151,0.0],[0.0,0.9323147226061151]],"imag":[[-0.3616479752630761,0.0],[0.0,0.3616479752630761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8416108583266214,0.0],[0.0,0.8416108583266214]],"imag":[[-0.5400844037247581,0.0],[0.0,0.5400844037247581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5996754988900388,-0.14738537691997813],[0.0674943021022669,-0.47243208101447326]],"imag":[[-0.6566622536243276,-0.4329682798614214],[-0.4523588176212885,0.7534082214393018]]},{"name":"u","qubits":[2],"real":[[0.979990076007647,0.0],[0.0,0.979990076007647]],"imag":[[0.19904635371321502,0.0],[0.0,-0.19904635371321502]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8232533888435078,0.0],[0.0,0.8232533888435078]],"imag":[[-0.5676740770527399,0.0],[0.0,0.5676740770527399]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.88096015486478,0.0],[0.0,0.88096015486478]],"imag":[[-0.4731904537716531,0.0],[0.0,0.4731904537716531]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990543548879176,0.0],[0.0,0.9990543548879176]],"imag":[[0.04347868419681948,0.0],[0.0,-0.04347868419681948]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6681100877752223,0.7026767974920481],[0.401542729177257,0.6130626795442283]],"imag":[[0.18484227965709663,0.1603357743314696],[-0.598519572703377,-0.3235612904627163]]},{"name":"u","qubits":[1],"real":[[0.9760067258649117,0.0],[0.0,0.9760067258649117]],"imag":[[-0.2177403753704288,0.0],[0.0,0.2177403753704288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7869663947491056,0.0],[0.0,0.7869663947491056]],"imag":[[-0.6169958618464105,0.0],[0.0,0.6169958618464105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30065174726952115,0.600328176998305],[-0.6768357444961892,-0.679186260743839]],"imag":[[-0.6402890466698591,0.37315485187825015],[-0.20379361754156133,0.19765515333128805]]},{"name":"u","qubits":[1],"real":[[0.6185949736691501,-0.7857100346509923],[0.7857100346509923,0.6185949736691501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8493010805058343,0.5279087749333423],[-0.5279087749333423,0.8493010805058343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6168765262800894,-0.251246592709522],[0.045396587416115054,-0.8745009602070358]],"imag":[[-0.6313335691830245,-0.3971856309071227],[0.46778245541940167,-0.11986156535661709]]},{"name":"u","qubits":[1],"real":[[0.9794569031123791,0.0],[0.0,0.9794569031123791]],"imag":[[0.20165360137004154,0.0],[0.0,-0.20165360137004154]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884790831408673,0.0],[0.0,0.884790831408673]],"imag":[[-0.4659883954082433,0.0],[0.0,0.4659883954082433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33433874817897924,0.2970075879770747],[0.37636514348904054,0.1788172557975567]],"imag":[[0.7775453290712238,0.44207166318333047],[-0.3768157924929762,0.8272747586644931]]},{"name":"u","qubits":[3],"real":[[0.8066212925316185,-0.5910686004472079],[0.5910686004472079,0.8066212925316185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9853249422736682,0.17068906858200547],[-0.17068906858200547,0.9853249422736682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9886005986234635,-0.1505618025972377],[0.1505618025972377,0.9886005986234635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9759498896334974,0.21799498371376405],[-0.21799498371376405,0.9759498896334974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996861491284008,-0.02505201071428675],[0.02505201071428675,0.9996861491284008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990510468948742,-0.043554628895856186],[0.043554628895856186,0.9990510468948742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997314489508575,0.023173907279933015],[-0.023173907279933015,0.9997314489508575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9057382358525476,0.4238375256094189],[-0.4238375256094189,0.9057382358525476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.19886281141247547,0.6158000192191815],[0.5310192866961446,0.5764034872626738]],"imag":[[0.6766887414081453,-0.35119263349085533],[-0.4696428926804963,0.40646413172977786]]},{"name":"u","qubits":[1],"real":[[0.992978931373896,0.0],[0.0,0.992978931373896]],"imag":[[0.11829134307951522,0.0],[0.0,-0.11829134307951522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8313451276643774,0.0],[0.0,0.8313451276643774]],"imag":[[0.5557564922775982,0.0],[0.0,-0.5557564922775982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17220326052039203,-0.6038159344010474],[-0.6642209587023267,-0.32445987375564234]],"imag":[[0.7125101235275562,-0.31317994555891093],[-0.1465806227216082,0.657305430820087]]},{"name":"u","qubits":[1],"real":[[0.8716861281670393,-0.4900645814187717],[0.4900645814187717,0.8716861281670393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063101210756783,0.4226132563417638],[-0.4226132563417638,0.9063101210756783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23635135138911503,0.32306890796147664],[0.7935725431478181,0.6018115233372875]],"imag":[[0.5567349568246014,-0.727880970526519],[0.0665345422164509,0.06032133811849275]]},{"name":"u","qubits":[1],"real":[[0.9878296564478993,0.0],[0.0,0.9878296564478993]],"imag":[[0.15553960859544824,0.0],[0.0,-0.15553960859544824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.581866713917826,0.0],[0.0,0.581866713917826]],"imag":[[-0.8132841614309668,0.0],[0.0,0.8132841614309668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23994645058487052,-0.550917023360754],[0.3181329961114859,-0.5906386873750573]],"imag":[[0.7430576120839428,-0.2945870318720047],[-0.5376639124592242,-0.5107395177583562]]},{"name":"u","qubits":[2],"real":[[0.9444086904526855,0.0],[0.0,0.9444086904526855]],"imag":[[-0.3287738210342236,0.0],[0.0,0.3287738210342236]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7246388053802673,0.0],[0.0,0.7246388053802673]],"imag":[[0.6891288716467038,0.0],[0.0,-0.6891288716467038]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8875619870435164,0.0],[0.0,0.8875619870435164]],"imag":[[0.46068831020047046,0.0],[0.0,-0.46068831020047046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994144123345837,0.0],[0.0,0.9994144123345837]],"imag":[[0.03421742856964297,0.0],[0.0,-0.03421742856964297]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09034046844225672,0.9390100056329435],[-0.6180079769000479,-0.13531776685048905]],"imag":[[0.11092919786857484,-0.312719558299585],[0.7730455700085076,0.04643047655073758]]},{"name":"u","qubits":[1],"real":[[0.6768158282280238,0.0],[0.0,0.6768158282280238]],"imag":[[-0.7361523854882317,0.0],[0.0,0.7361523854882317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9408111003500403,0.0],[0.0,0.9408111003500403]],"imag":[[-0.3389313698348771,0.0],[0.0,0.3389313698348771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7084781504134849,-0.049010679841561565],[-0.6703093753888493,0.2052942029114403]],"imag":[[0.05960915585630735,-0.7015008283574962],[0.21258127902192175,0.6806973125598272]]},{"name":"u","qubits":[1],"real":[[0.6589514112811985,-0.7521855074185602],[0.7521855074185602,0.6589514112811985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884851059331494,0.4658740203101401],[-0.4658740203101401,0.884851059331494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7650763206376734,0.36124127579768883],[-0.16977098830056064,0.24618104057327433]],"imag":[[-0.4585158460199214,-0.2718936983606163],[0.4190456467732444,-0.857305927142758]]},{"name":"u","qubits":[1],"real":[[0.9990227182521765,0.0],[0.0,0.9990227182521765]],"imag":[[-0.04419964271385507,0.0],[0.0,0.04419964271385507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8986984296226914,0.0],[0.0,0.8986984296226914]],"imag":[[0.4385671357884769,0.0],[0.0,-0.4385671357884769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06976666213854399,-0.5852996611352586],[0.5924113752400847,-0.03685479355786683]],"imag":[[-0.7869073833293163,0.1825751614837188],[0.15798147170477264,0.7891339184675514]]},{"name":"u","qubits":[2],"real":[[0.791429100195892,-0.6112609748406329],[0.6112609748406329,0.791429100195892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9860696032858857,0.16633321218450667],[-0.16633321218450667,0.9860696032858857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994659356593456,0.032677874113670624],[-0.032677874113670624,0.9994659356593456]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9304961543603638,0.36630166082147925],[-0.36630166082147925,0.9304961543603638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24875525607282117,0.047763917377424144],[0.4273182196329891,0.4454108404273671]],"imag":[[-0.487579121803907,0.8355273967703505],[-0.7195738751002347,-0.31815367461764527]]},{"name":"u","qubits":[1],"real":[[0.9883255768306508,0.0],[0.0,0.9883255768306508]],"imag":[[-0.15235666766624098,0.0],[0.0,0.15235666766624098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6674965716394949,0.0],[0.0,0.6674965716394949]],"imag":[[0.744612870456535,0.0],[0.0,-0.744612870456535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2524965979817402,0.2840584353640493],[-0.27483910047763827,-0.26819937764198115]],"imag":[[-0.7995006897481954,-0.46513967837450243],[-0.4706459220565391,0.7943708068230142]]},{"name":"u","qubits":[1],"real":[[0.8072694387882158,-0.5901830675295243],[0.5901830675295243,0.8072694387882158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9111799731006031,0.41200856377068695],[-0.41200856377068695,0.9111799731006031]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5118483267666015,-0.5817726861273806],[-0.1105139034497185,-0.744090613173668]],"imag":[[-0.5435343391067585,-0.32267980146600705],[0.6560246868390821,0.06121639313799067]]},{"name":"u","qubits":[1],"real":[[0.8226769341251496,0.0],[0.0,0.8226769341251496]],"imag":[[-0.5685091574094865,0.0],[0.0,0.5685091574094865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6764998780332246,0.0],[0.0,0.6764998780332246]],"imag":[[-0.7364427438851117,0.0],[0.0,0.7364427438851117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7693905876392753,0.5684178031634355],[0.09440155175297253,-0.18558611952517923]],"imag":[[-0.29084111775874244,-0.018728825905267615],[-0.5608367988101054,-0.8013165569028572]]},{"name":"u","qubits":[2],"real":[[0.8747891076488569,0.0],[0.0,0.8747891076488569]],"imag":[[-0.4845038876406636,0.0],[0.0,0.4845038876406636]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9505521686539629,0.0],[0.0,0.9505521686539629]],"imag":[[-0.31056492826339593,0.0],[0.0,0.31056492826339593]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.993842733442487,0.0],[0.0,0.993842733442487]],"imag":[[-0.1107999150882611,0.0],[0.0,0.1107999150882611]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7848053958872843,0.0],[0.0,0.7848053958872843]],"imag":[[0.6197422775526962,0.0],[0.0,-0.6197422775526962]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07512244566866678,0.22758019216265168],[-0.3777073168539447,-0.44384573424968216]],"imag":[[0.6623250331534495,-0.7098516920809946],[0.6426658162762625,0.4973115679061974]]},{"name":"u","qubits":[1],"real":[[0.9398394269541099,0.0],[0.0,0.9398394269541099]],"imag":[[-0.3416165270337051,0.0],[0.0,0.3416165270337051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6798889776337127,0.0],[0.0,0.6798889776337127]],"imag":[[0.7333150605927747,0.0],[0.0,-0.7333150605927747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5277352251087202,0.4015854498665285],[-0.5325269796991209,-0.22080835081036804]],"imag":[[-0.6300286098941182,-0.4040898530646758],[-0.20242158676106053,0.7916338732760696]]},{"name":"u","qubits":[1],"real":[[0.6779716783072797,-0.7350880242618638],[0.7350880242618638,0.6779716783072797]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8143912648283842,0.5803161791396347],[-0.5803161791396347,0.8143912648283842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.550106301230363,0.35020550430455194],[-0.1590971538717,-0.1725147240500594]],"imag":[[-0.3795643763044857,-0.6562545591019009],[0.7266374867959676,-0.6456970871846148]]},{"name":"u","qubits":[1],"real":[[0.6110914466208701,0.0],[0.0,0.6110914466208701]],"imag":[[-0.7915600064851762,0.0],[0.0,0.7915600064851762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9324695526092308,0.0],[0.0,0.9324695526092308]],"imag":[[0.36124857571586483,0.0],[0.0,-0.36124857571586483]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.700498829356941,-0.6738726503120361],[0.26318017082278994,-0.3036106771537712]],"imag":[[0.18328996507224107,0.14697560999977016],[-0.6375283338480412,0.6573540734983363]]},{"name":"u","qubits":[3],"real":[[0.9858724682286081,0.0],[0.0,0.9858724682286081]],"imag":[[0.1674976906970128,0.0],[0.0,-0.1674976906970128]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9918178063819074,0.0],[0.0,0.9918178063819074]],"imag":[[-0.12766142308380046,0.0],[0.0,0.12766142308380046]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9983352231111057,0.0],[0.0,0.9983352231111057]],"imag":[[-0.05767826536659096,0.0],[0.0,0.05767826536659096]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.938515447480184,0.0],[0.0,0.938515447480184]],"imag":[[-0.3452372442843762,0.0],[0.0,0.3452372442843762]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.992537343566071,0.0],[0.0,0.992537343566071]],"imag":[[-0.12194105800265566,0.0],[0.0,0.12194105800265566]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999789068916809,0.0],[0.0,0.999789068916809]],"imag":[[0.02053820037053453,0.0],[0.0,-0.02053820037053453]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9928280865592116,0.0],[0.0,0.9928280865592116]],"imag":[[-0.11955078644314553,0.0],[0.0,0.11955078644314553]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8140275263753037,0.0],[0.0,0.8140275263753037]],"imag":[[-0.5808262961534233,0.0],[0.0,0.5808262961534233]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.20071920091585124,0.8148572717576732],[0.92266974287802,-0.06434310809591527]],"imag":[[-0.3148406683203982,0.44339010207593677],[-0.09626890220977946,-0.36779451937908225]]},{"name":"u","qubits":[1],"real":[[0.7374874254634924,0.0],[0.0,0.7374874254634924]],"imag":[[0.6753608644889262,0.0],[0.0,-0.6753608644889262]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6813093722412763,0.0],[0.0,0.6813093722412763]],"imag":[[0.7319955869376522,0.0],[0.0,-0.7319955869376522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.725150737260144,-0.6855727986316448],[-0.6232589006391016,0.6367141196895083]],"imag":[[0.0638970239186984,0.007969715288358978],[-0.2856955046190644,0.3528761131085686]]},{"name":"u","qubits":[1],"real":[[0.9792647440417886,-0.2025847009938563],[0.2025847009938563,0.9792647440417886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9931604451268305,0.11675757035616875],[-0.11675757035616875,0.9931604451268305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5569761368930592,-0.6136957745456484],[0.5433001664691185,0.11556411524630908]],"imag":[[-0.11085509364964964,0.5485127413729135],[-0.6183151787383518,0.5560181688791532]]},{"name":"u","qubits":[1],"real":[[0.9453306477503289,0.0],[0.0,0.9453306477503289]],"imag":[[0.32611342570330265,0.0],[0.0,-0.32611342570330265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7919463601412076,0.0],[0.0,0.7919463601412076]],"imag":[[-0.6105906670258666,0.0],[0.0,0.6105906670258666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5435010393437099,0.29146186112317557],[0.08605796435543506,-0.8800133813554714]],"imag":[[0.6939980579980789,0.37151487081652224],[0.4642923028634022,-0.05102090657865156]]},{"name":"u","qubits":[2],"real":[[0.8148771405173046,0.0],[0.0,0.8148771405173046]],"imag":[[-0.5796337169819755,0.0],[0.0,0.5796337169819755]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9481668162649881,0.0],[0.0,0.9481668162649881]],"imag":[[-0.3177730141687873,0.0],[0.0,0.3177730141687873]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9843930919469714,0.0],[0.0,0.9843930919469714]],"imag":[[-0.17598363710038883,0.0],[0.0,0.17598363710038883]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7301752474840519,0.0],[0.0,0.7301752474840519]],"imag":[[0.6832599124503087,0.0],[0.0,-0.6832599124503087]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2568037425583095,0.19163033456347894],[0.8359923901791191,0.4046440508938717]],"imag":[[-0.31360513489810354,0.8938576352242436],[-0.3698923907519472,0.023654490115195662]]},{"name":"u","qubits":[1],"real":[[0.5443507784992085,0.0],[0.0,0.5443507784992085]],"imag":[[-0.8388576935018869,0.0],[0.0,0.8388576935018869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9795822556501943,0.0],[0.0,0.9795822556501943]],"imag":[[0.20104378730833103,0.0],[0.0,-0.20104378730833103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8397418623083415,-0.14715734114467777],[0.24529205844755836,0.08603565494527848]],"imag":[[0.3745689768042029,0.36452215741981947],[-0.30718641305456573,0.9154595456793084]]},{"name":"u","qubits":[1],"real":[[0.46091784279695147,-0.8874428106595966],[0.8874428106595966,0.46091784279695147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9848014393180713,0.1736839805999827],[-0.1736839805999827,0.9848014393180713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25699174216346865,0.37779244720627453],[-0.5783575960042804,0.0369047898434068]],"imag":[[-0.6763250233237291,-0.5777651548162431],[-0.376884860972277,0.7225637198203846]]},{"name":"u","qubits":[1],"real":[[0.7893773121401088,0.0],[0.0,0.7893773121401088]],"imag":[[-0.6139083474578736,0.0],[0.0,0.6139083474578736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6161314210495701,0.0],[0.0,0.6161314210495701]],"imag":[[-0.7876433659946851,0.0],[0.0,0.7876433659946851]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6854570969217235,0.1445496362707708],[0.7069786095800988,-0.028398272982030653]],"imag":[[-0.17414399518199497,-0.6920461255405482],[0.0019190669312608806,-0.7066619424236328]]},{"name":"u","qubits":[2],"real":[[0.5980699218525661,-0.8014439272807957],[0.8014439272807957,0.5980699218525661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9907440063021234,0.1357435596130364],[-0.1357435596130364,0.9907440063021234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990560810276395,-0.04343900277048852],[0.04343900277048852,0.9990560810276395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9402088266777126,0.3405985352835784],[-0.3405985352835784,0.9402088266777126]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1951239338331626,-0.5111424482912849],[0.2815319675889544,0.32854002077213545]],"imag":[[-0.5143714098375425,0.660365126836663],[-0.786186017690917,-0.441262678643724]]},{"name":"u","qubits":[1],"real":[[0.6718105514558852,0.0],[0.0,0.6718105514558852]],"imag":[[0.740723013651216,0.0],[0.0,-0.740723013651216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9173399809408587,0.0],[0.0,0.9173399809408587]],"imag":[[0.3981047090495476,0.0],[0.0,-0.3981047090495476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9360755916472183,-0.2881257231353268],[-0.3053345212560147,0.574122963086972]],"imag":[[-0.09155347025387567,-0.17990001799479638],[-0.14883305726935595,0.7449848149119904]]},{"name":"u","qubits":[1],"real":[[0.7663405915448469,-0.6424345085303981],[0.6424345085303981,0.7663405915448469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8409888861821895,0.5410523942448091],[-0.5410523942448091,0.8409888861821895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15104113684910242,-0.726983626206898],[-0.25767631823247134,-0.6462333438480593]],"imag":[[-0.6371387129000643,0.20672600883887154],[0.7105235749259406,0.10555391890202859]]},{"name":"u","qubits":[1],"real":[[0.999710998235831,0.0],[0.0,0.999710998235831]],"imag":[[0.024039966853518,0.0],[0.0,-0.024039966853518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9113040745420548,0.0],[0.0,0.9113040745420548]],"imag":[[-0.4117339963168565,0.0],[0.0,0.4117339963168565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04657862574546745,-0.23407935784925318],[-0.08025496862917997,-0.9675243692895321]],"imag":[[0.9679347359863897,-0.07835580848605235],[-0.2334350412961837,0.05444094356522314]]},{"name":"u","qubits":[2],"real":[[0.8793558245335199,0.0],[0.0,0.8793558245335199]],"imag":[[0.4761652379783443,0.0],[0.0,-0.4761652379783443]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9910557573782373,0.0],[0.0,0.9910557573782373]],"imag":[[0.1334484386100058,0.0],[0.0,-0.1334484386100058]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9683167589878552,0.0],[0.0,0.9683167589878552]],"imag":[[0.24972515744965693,0.0],[0.0,-0.24972515744965693]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6528475420192391,0.0],[0.0,0.6528475420192391]],"imag":[[-0.7574893311984254,0.0],[0.0,0.7574893311984254]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8940814826809594,-0.18522841015120434],[-0.09359771676135115,-0.6654361864467697]],"imag":[[-0.07902245507023105,-0.40008022944722993],[-0.4308285289285667,0.6023461860471013]]},{"name":"u","qubits":[1],"real":[[0.9522118778461099,0.0],[0.0,0.9522118778461099]],"imag":[[-0.30543827476068697,0.0],[0.0,0.30543827476068697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6405217231552639,0.0],[0.0,0.6405217231552639]],"imag":[[-0.767940051153872,0.0],[0.0,0.767940051153872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5507990155655316,-0.3185225043439168],[0.02778101319380739,0.6292941371838956]],"imag":[[-0.7702261187437893,-0.04376739292439824],[-0.3203129497270516,0.7075427325957471]]},{"name":"u","qubits":[1],"real":[[0.6282822907787997,-0.7779854517237091],[0.7779854517237091,0.6282822907787997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8837278661417919,0.4680011309863206],[-0.4680011309863206,0.8837278661417919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6808534393380405,0.4420521569905896],[-0.04656306920526684,-0.6522912970787558]],"imag":[[0.22840749599984947,-0.5374555799436885],[0.6943345666887292,-0.3004121399721967]]},{"name":"u","qubits":[1],"real":[[0.9714781983764628,0.0],[0.0,0.9714781983764628]],"imag":[[0.2371288891704723,0.0],[0.0,-0.2371288891704723]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9178448359073101,0.0],[0.0,0.9178448359073101]],"imag":[[0.3969393621175442,0.0],[0.0,-0.3969393621175442]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4498972018884524,-0.10208170455937235],[0.16710103910619437,-0.7478861838325153]],"imag":[[0.8666696699858976,0.18988290195204274],[0.1362109892376755,-0.6278455743038738]]}]}

==> anc/matched_benchmark/results/main_n4_i2_result.json <==
{
  "case": "main_n4_i2",
  "n": 4,
  "generator": 2,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.017677669529663688,
  "c": 0.027063293868263706,
  "l": 0.2677861589595423,
  "target_sha256": "905ac067d83efa34c1a92a650b2c3ead78c4d30203c44a64d7a0d4946f1652fa",
  "target_unitarity_defect": 1.6688209370019882e-15,
  "structured": {
    "raw": {
      "cx": 588,
      "one_qubit": 636,
      "total": 1224
    },
    "optimized": {
      "cx": 554,
      "one_qubit": 551,
      "total": 1105
    },
    "depth": 970,
    "timing_samples": [
      {
        "construction_s": 0.010989289000008284,
        "optimization_s": 0.007689642999991975,
        "total_s": 0.01867893200000026
      },
      {
        "construction_s": 0.008835084999986975,
        "optimization_s": 0.00786231099999668,
        "total_s": 0.016697395999983655
      },
      {
        "construction_s": 0.008258077000050434,
        "optimization_s": 0.006956431999981305,
        "total_s": 0.01521450900003174
      }
    ],
    "median_construction_s": 0.008835084999986975,
    "median_optimization_s": 0.007689642999991975,
    "median_total_s": 0.016697395999983655,
    "validation_s": 0.014626540999984172,
    "phase_aligned_op_error": 4.629396859837658e-15,
    "phase_aligned_fro_error": 1.1230866716683095e-14,
    "alignment_phase": -1.6900179966303851e-16,
    "ordinary_op_error": 4.749945425758915e-15,
    "unitarity_defect": 5.200806482154409e-15,
    "padding_leakage_op": 6.284420194596777e-16,
    "padding_action_error_op": 2.986875328760014e-15,
    "structure_checks": {
      "generator": 2,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 1.0183478583788455e-15,
      "fixed_coordinate_error": 3.1907476199521457e-16,
      "unitarity_error": 2.486374253773187e-15,
      "reflection_product_error": 4.67399756487056e-15,
      "normal_Schur_error": 2.0229917607143094e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "depth": 1411,
    "timing_samples": [
      {
        "construction_s": 0.03039495899997746,
        "optimization_s": 0.009603996000009829,
        "total_s": 0.03999895499998729
      },
      {
        "construction_s": 0.042152344999976776,
        "optimization_s": 0.00692243700001427,
        "total_s": 0.049074781999991046
      },
      {
        "construction_s": 0.026411874000018543,
        "optimization_s": 0.007190260000015769,
        "total_s": 0.03360213400003431
      }
    ],
    "median_construction_s": 0.03039495899997746,
    "median_optimization_s": 0.007190260000015769,
    "median_total_s": 0.03999895499998729,
    "validation_s": 0.027297079000049962,
    "phase_aligned_op_error": 1.4915715789332858e-14,
    "phase_aligned_fro_error": 4.6579863903541914e-14,
    "alignment_phase": 1.1163789337619601e-15,
    "ordinary_op_error": 1.506244978969469e-14,
    "unitarity_defect": 1.2146412798856677e-14,
    "padding_leakage_op": 8.686341010010242e-15,
    "padding_action_error_op": 1.217698103354381e-14
  },
  "cx_reduction_fraction": 0.2305555555555555
}

==> anc/matched_benchmark/results/main_n4_i2_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.6398280525756254,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[0.18987583125864535,-0.0],[-0.0,-0.18987583125864535]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[0.18132446013372389,-0.0],[-0.0,-0.18132446013372389]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6879784816591256,0.7257310857156418],[-0.7257310857156418,0.6879784816591256]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"u","qubits":[3],"real":[[0.6879784816591256,-0.7257310857156418],[0.7257310857156418,0.6879784816591256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9834233270353178,0.0],[0.0,0.9834233270353178]],"imag":[[-0.18132446013372389,0.0],[0.0,0.18132446013372389]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9818081119566279,0.0],[0.0,0.9818081119566279]],"imag":[[-0.18987583125864535,0.0],[0.0,0.18987583125864535]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9999424530089475,0.0],[0.0,0.9999424530089475]],"imag":[[-0.010728031993274921,0.0],[0.0,0.010728031993274921]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9995627147261139,0.0],[0.0,0.9995627147261139]],"imag":[[-0.029569905805756542,-0.0],[-0.0,0.029569905805756542]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9009898632298012,0.0],[0.0,0.9009898632298012]],"imag":[[-0.43384013917241915,-0.0],[-0.0,0.43384013917241915]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9791160961154574,0.0],[0.0,0.9791160961154574]],"imag":[[0.2033019191439826,-0.0],[-0.0,-0.2033019191439826]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999867255907837,0.0],[0.0,0.9999867255907837]],"imag":[[-0.005152537454744175,-0.0],[-0.0,0.005152537454744175]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999913309499503,0.0],[0.0,0.9999913309499503]],"imag":[[0.004163895405388812,-0.0],[-0.0,-0.004163895405388812]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.998484243618455,0.0],[0.0,0.998484243618455]],"imag":[[0.055038307074997884,-0.0],[-0.0,-0.055038307074997884]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.91604831257997,0.0],[0.0,0.91604831257997]],"imag":[[0.40106793566600357,-0.0],[-0.0,-0.40106793566600357]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.929421011849467,0.0],[0.0,0.929421011849467]],"imag":[[-0.3690211142098958,-0.0],[-0.0,0.3690211142098958]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8321420137108871,0.0],[0.0,0.8321420137108871]],"imag":[[-0.554562592515209,-0.0],[-0.0,0.554562592515209]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9795063212634991,0.0],[0.0,0.9795063212634991]],"imag":[[0.20141342210698585,-0.0],[-0.0,-0.20141342210698585]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.816231064714433,0.0],[0.0,0.816231064714433]],"imag":[[-0.577725582777103,-0.0],[-0.0,0.577725582777103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8184577391241752,0.0],[0.0,0.8184577391241752]],"imag":[[-0.5745667317794719,-0.0],[-0.0,0.5745667317794719]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8466317377702367,0.0],[0.0,0.8466317377702367]],"imag":[[-0.5321791997064045,-0.0],[-0.0,0.5321791997064045]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8445686705508082,0.0],[0.0,0.8445686705508082]],"imag":[[-0.5354472529801982,-0.0],[-0.0,0.5354472529801982]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,0.018164511850461768],[-0.018164511850461768,0.9998350116440384]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,-0.018164511850461768],[0.018164511850461768,0.9998350116440384]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,-0.018164511850461768],[0.018164511850461768,0.9998350116440384]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,0.018164511850461768],[-0.018164511850461768,0.9998350116440384]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7986369372578258,0.6018131291750285],[-0.6018131291750285,0.7986369372578258]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9902677386878223,0.13917544939430548],[-0.13917544939430548,0.9902677386878223]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9902677386878223,0.13917544939430548],[-0.13917544939430548,0.9902677386878223]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999965001522122,-0.0026456914647597115],[0.0026456914647597115,0.9999965001522122]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999965001522122,-0.0026456914647597115],[0.0026456914647597115,0.9999965001522122]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7144086213198931,0.6997287487189657],[-0.6997287487189657,0.7144086213198931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7144086213198931,0.6997287487189657],[-0.6997287487189657,0.7144086213198931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6860620720583398,0.7275430112941896],[-0.7275430112941896,0.6860620720583398]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7985927418324815,0.6017798256975898],[-0.6017798256975898,0.7985927418324815]],"imag":[[0.008401800107116464,0.00633117925966215],[0.00633117925966215,-0.008401800107116464]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625285,0.0],[0.0,-0.010520174706625285]]},{"name":"u","qubits":[3],"real":[[0.6860620720583398,-0.7275430112941896],[0.7275430112941896,0.6860620720583398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7144086213198931,-0.6997287487189657],[0.6997287487189657,0.7144086213198931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7144086213198931,-0.6997287487189657],[0.6997287487189657,0.7144086213198931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999965001522122,0.0026456914647597115],[-0.0026456914647597115,0.9999965001522122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999965001522122,0.0026456914647597115],[-0.0026456914647597115,0.9999965001522122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7986369372578258,-0.6018131291750285],[0.6018131291750285,0.7986369372578258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9902677386878223,-0.13917544939430548],[0.13917544939430548,0.9902677386878223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9902677386878223,-0.13917544939430548],[0.13917544939430548,0.9902677386878223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7986369372578258,-0.6018131291750285],[0.6018131291750285,0.7986369372578258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,-0.018164511850461768],[0.018164511850461768,0.9998350116440384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,0.018164511850461768],[-0.018164511850461768,0.9998350116440384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,0.018164511850461768],[-0.018164511850461768,0.9998350116440384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998350116440384,-0.018164511850461768],[0.018164511850461768,0.9998350116440384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8445686705508082,0.0],[0.0,0.8445686705508082]],"imag":[[0.5354472529801982,0.0],[0.0,-0.5354472529801982]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8466317377702367,0.0],[0.0,0.8466317377702367]],"imag":[[0.5321791997064045,0.0],[0.0,-0.5321791997064045]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8184577391241752,0.0],[0.0,0.8184577391241752]],"imag":[[0.5745667317794719,0.0],[0.0,-0.5745667317794719]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.816231064714433,0.0],[0.0,0.816231064714433]],"imag":[[0.577725582777103,0.0],[0.0,-0.577725582777103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9795063212634991,0.0],[0.0,0.9795063212634991]],"imag":[[-0.20141342210698585,0.0],[0.0,0.20141342210698585]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8321420137108871,0.0],[0.0,0.8321420137108871]],"imag":[[0.554562592515209,0.0],[0.0,-0.554562592515209]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.929421011849467,0.0],[0.0,0.929421011849467]],"imag":[[0.3690211142098958,0.0],[0.0,-0.3690211142098958]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.91604831257997,0.0],[0.0,0.91604831257997]],"imag":[[-0.40106793566600357,0.0],[0.0,0.40106793566600357]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.998484243618455,0.0],[0.0,0.998484243618455]],"imag":[[-0.055038307074997884,0.0],[0.0,0.055038307074997884]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999913309499503,0.0],[0.0,0.9999913309499503]],"imag":[[-0.004163895405388812,0.0],[0.0,0.004163895405388812]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999867255907837,0.0],[0.0,0.9999867255907837]],"imag":[[0.005152537454744175,0.0],[0.0,-0.005152537454744175]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9791160961154574,0.0],[0.0,0.9791160961154574]],"imag":[[-0.2033019191439826,0.0],[0.0,0.2033019191439826]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9009898632298012,0.0],[0.0,0.9009898632298012]],"imag":[[0.43384013917241915,0.0],[0.0,-0.43384013917241915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9995627147261139,0.0],[0.0,0.9995627147261139]],"imag":[[0.029569905805756542,0.0],[0.0,-0.029569905805756542]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8070444934291234,0.0],[0.0,0.8070444934291234]],"imag":[[-0.5904906312768472,0.0],[0.0,0.5904906312768472]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6782201001351209,0.0],[0.0,0.6782201001351209]],"imag":[[-0.7348588271040272,-0.0],[-0.0,0.7348588271040272]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9918191671886758,0.0],[0.0,0.9918191671886758]],"imag":[[-0.12765085035816054,-0.0],[-0.0,0.12765085035816054]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9164959722044168,0.0],[0.0,0.9164959722044168]],"imag":[[0.4000439137558286,-0.0],[-0.0,-0.4000439137558286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999298251792203,0.0],[0.0,0.999298251792203]],"imag":[[0.03745669452910683,-0.0],[-0.0,-0.03745669452910683]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9963903614799915,0.0],[0.0,0.9963903614799915]],"imag":[[0.08488961979990223,-0.0],[-0.0,-0.08488961979990223]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999225232393166,0.0],[0.0,0.9999225232393166]],"imag":[[0.012447791720552364,-0.0],[-0.0,-0.012447791720552364]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9121192983376599,0.0],[0.0,0.9121192983376599]],"imag":[[0.40992485360126063,-0.0],[-0.0,-0.40992485360126063]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9339017823029446,0.0],[0.0,0.9339017823029446]],"imag":[[0.3575296645194401,-0.0],[-0.0,-0.3575296645194401]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999640625751266,0.0],[0.0,0.9999640625751266]],"imag":[[-0.008477827448607355,-0.0],[-0.0,0.008477827448607355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988351152621368,0.0],[0.0,0.9988351152621368]],"imag":[[0.04825362700641348,-0.0],[-0.0,-0.04825362700641348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9969605946130226,0.0],[0.0,0.9969605946130226]],"imag":[[0.07790746298557301,-0.0],[-0.0,-0.07790746298557301]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9939440952587887,0.0],[0.0,0.9939440952587887]],"imag":[[0.10988692142465403,-0.0],[-0.0,-0.10988692142465403]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992945000582825,0.0],[0.0,0.9992945000582825]],"imag":[[0.03755665258336131,-0.0],[-0.0,-0.03755665258336131]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999851885706259,0.0],[0.0,0.9999851885706259]],"imag":[[0.00544266840528211,-0.0],[-0.0,-0.00544266840528211]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,0.10315014229218823],[-0.10315014229218823,0.9946657972128635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,-0.10315014229218826],[0.10315014229218826,0.9946657972128635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,-0.10315014229218826],[0.10315014229218826,0.9946657972128635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,0.10315014229218823],[-0.10315014229218823,0.9946657972128635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.857612991581843,0.5142955926994142],[-0.5142955926994142,0.857612991581843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9700858631133131,0.24276206084909227],[-0.24276206084909227,0.9700858631133131]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9700858631133131,0.24276206084909227],[-0.24276206084909227,0.9700858631133131]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998546784565,-0.00053911322165228],[0.00053911322165228,0.9999998546784565]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998546784565,-0.00053911322165228],[0.00053911322165228,0.9999998546784565]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9126752480492569,0.4086855656837264],[-0.4086855656837264,0.9126752480492569]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9126752480492569,0.4086855656837264],[-0.4086855656837264,0.9126752480492569]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6817249616677942,0.7316085542412996],[-0.7316085542412996,0.6817249616677942]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8543204540878695,0.5123211152386369],[-0.5123211152386369,0.8543204540878695]],"imag":[[-0.07507732718374271,-0.0450225671267318],[-0.0450225671267318,0.07507732718374271]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"u","qubits":[3],"real":[[0.6817249616677942,-0.7316085542412996],[0.7316085542412996,0.6817249616677942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9126752480492569,-0.4086855656837264],[0.4086855656837264,0.9126752480492569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9126752480492569,-0.4086855656837264],[0.4086855656837264,0.9126752480492569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998546784565,0.00053911322165228],[-0.00053911322165228,0.9999998546784565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998546784565,0.00053911322165228],[-0.00053911322165228,0.9999998546784565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.857612991581843,-0.5142955926994142],[0.5142955926994142,0.857612991581843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9700858631133131,-0.24276206084909227],[0.24276206084909227,0.9700858631133131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9700858631133131,-0.24276206084909227],[0.24276206084909227,0.9700858631133131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.857612991581843,-0.5142955926994142],[0.5142955926994142,0.857612991581843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,-0.10315014229218823],[0.10315014229218823,0.9946657972128635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,0.10315014229218826],[-0.10315014229218826,0.9946657972128635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,0.10315014229218826],[-0.10315014229218826,0.9946657972128635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946657972128635,-0.10315014229218823],[0.10315014229218823,0.9946657972128635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999851885706259,0.0],[0.0,0.9999851885706259]],"imag":[[-0.00544266840528211,0.0],[0.0,0.00544266840528211]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992945000582825,0.0],[0.0,0.9992945000582825]],"imag":[[-0.03755665258336131,0.0],[0.0,0.03755665258336131]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9939440952587887,0.0],[0.0,0.9939440952587887]],"imag":[[-0.10988692142465403,0.0],[0.0,0.10988692142465403]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969605946130226,0.0],[0.0,0.9969605946130226]],"imag":[[-0.07790746298557301,0.0],[0.0,0.07790746298557301]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988351152621368,0.0],[0.0,0.9988351152621368]],"imag":[[-0.04825362700641348,0.0],[0.0,0.04825362700641348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999640625751266,0.0],[0.0,0.9999640625751266]],"imag":[[0.008477827448607355,0.0],[0.0,-0.008477827448607355]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9339017823029446,0.0],[0.0,0.9339017823029446]],"imag":[[-0.3575296645194401,0.0],[0.0,0.3575296645194401]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9121192983376599,0.0],[0.0,0.9121192983376599]],"imag":[[-0.40992485360126063,0.0],[0.0,0.40992485360126063]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999225232393166,0.0],[0.0,0.9999225232393166]],"imag":[[-0.012447791720552364,0.0],[0.0,0.012447791720552364]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9963903614799915,0.0],[0.0,0.9963903614799915]],"imag":[[-0.08488961979990223,0.0],[0.0,0.08488961979990223]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999298251792203,0.0],[0.0,0.999298251792203]],"imag":[[-0.03745669452910683,0.0],[0.0,0.03745669452910683]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9164959722044168,0.0],[0.0,0.9164959722044168]],"imag":[[-0.4000439137558286,0.0],[0.0,0.4000439137558286]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9918191671886758,0.0],[0.0,0.9918191671886758]],"imag":[[0.12765085035816054,0.0],[0.0,-0.12765085035816054]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6782201001351209,0.0],[0.0,0.6782201001351209]],"imag":[[0.7348588271040272,0.0],[0.0,-0.7348588271040272]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9064774565813606,0.0],[0.0,0.9064774565813606]],"imag":[[0.42225421337126723,0.0],[0.0,-0.42225421337126723]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9264170064357854,0.0],[0.0,0.9264170064357854]],"imag":[[0.3764990440712407,-0.0],[-0.0,-0.3764990440712407]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9485620959717913,0.0],[0.0,0.9485620959717913]],"imag":[[-0.31659114025127466,-0.0],[-0.0,0.31659114025127466]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999154566075,0.0],[0.0,0.9999999154566075]],"imag":[[-0.0004112016267428762,-0.0],[-0.0,0.0004112016267428762]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.920658745903226,0.0],[0.0,0.920658745903226]],"imag":[[0.3903683819059876,-0.0],[-0.0,-0.3903683819059876]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9264580028007467,0.0],[0.0,0.9264580028007467]],"imag":[[0.3763981522888384,-0.0],[-0.0,-0.3763981522888384]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999104422961841,0.0],[0.0,0.9999104422961841]],"imag":[[0.01338310080099339,-0.0],[-0.0,-0.01338310080099339]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9273749641567409,0.0],[0.0,0.9273749641567409]],"imag":[[-0.37413323275977983,-0.0],[-0.0,0.37413323275977983]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9196593714973023,0.0],[0.0,0.9196593714973023]],"imag":[[-0.39271699787147857,-0.0],[-0.0,0.39271699787147857]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999997707634014,0.0],[0.0,0.999997707634014]],"imag":[[-0.002141197496061765,-0.0],[-0.0,0.002141197496061765]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998383473099296,0.0],[0.0,0.9998383473099296]],"imag":[[0.017979967979632767,-0.0],[-0.0,-0.017979967979632767]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7474272402076693,0.0],[0.0,0.7474272402076693]],"imag":[[0.6643436765677438,-0.0],[-0.0,-0.6643436765677438]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989721683954452,0.0],[0.0,0.9989721683954452]],"imag":[[-0.04532777042059489,-0.0],[-0.0,0.04532777042059489]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9139573232155506,0.0],[0.0,0.9139573232155506]],"imag":[[-0.4058103144828451,-0.0],[-0.0,0.4058103144828451]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9379612236008082,0.0],[0.0,0.9379612236008082]],"imag":[[0.34674016643774425,-0.0],[-0.0,-0.34674016643774425]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,-0.044952296377860364],[0.044952296377860364,0.9989891346007508]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,0.044952296377860364],[-0.044952296377860364,0.9989891346007508]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,0.044952296377860364],[-0.044952296377860364,0.9989891346007508]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,-0.044952296377860364],[0.044952296377860364,0.9989891346007508]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7982988756742257,0.6022614922915684],[-0.6022614922915684,0.7982988756742257]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903457336497394,0.13861936315594392],[-0.13861936315594392,0.9903457336497394]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903457336497394,0.13861936315594392],[-0.13861936315594392,0.9903457336497394]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999994563426592,0.0032974410168672636],[-0.0032974410168672636,0.999994563426592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999994563426592,0.0032974410168672636],[-0.0032974410168672636,0.999994563426592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7922591877767798,0.6101847092342425],[-0.6101847092342425,0.7922591877767798]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7922591877767798,0.6101847092342425],[-0.6101847092342425,0.7922591877767798]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7269843026625183,0.6866540786176778],[-0.6866540786176778,0.7269843026625183]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7947216575334699,0.5995627277043273],[-0.5995627277043273,0.7947216575334699]],"imag":[[-0.07548895250291301,-0.05695121284936516],[-0.05695121284936516,0.07548895250291301]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"u","qubits":[3],"real":[[0.7269843026625183,-0.6866540786176778],[0.6866540786176778,0.7269843026625183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7922591877767798,-0.6101847092342425],[0.6101847092342425,0.7922591877767798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7922591877767798,-0.6101847092342425],[0.6101847092342425,0.7922591877767798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999994563426592,-0.0032974410168672636],[0.0032974410168672636,0.999994563426592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999994563426592,-0.0032974410168672636],[0.0032974410168672636,0.999994563426592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7982988756742257,-0.6022614922915684],[0.6022614922915684,0.7982988756742257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903457336497394,-0.13861936315594392],[0.13861936315594392,0.9903457336497394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903457336497394,-0.13861936315594392],[0.13861936315594392,0.9903457336497394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7982988756742257,-0.6022614922915684],[0.6022614922915684,0.7982988756742257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,0.044952296377860364],[-0.044952296377860364,0.9989891346007508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,-0.044952296377860364],[0.044952296377860364,0.9989891346007508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,-0.044952296377860364],[0.044952296377860364,0.9989891346007508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989891346007508,0.044952296377860364],[-0.044952296377860364,0.9989891346007508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9379612236008082,0.0],[0.0,0.9379612236008082]],"imag":[[-0.34674016643774425,0.0],[0.0,0.34674016643774425]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9139573232155506,0.0],[0.0,0.9139573232155506]],"imag":[[0.4058103144828451,0.0],[0.0,-0.4058103144828451]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989721683954452,0.0],[0.0,0.9989721683954452]],"imag":[[0.04532777042059489,0.0],[0.0,-0.04532777042059489]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7474272402076693,0.0],[0.0,0.7474272402076693]],"imag":[[-0.6643436765677438,0.0],[0.0,0.6643436765677438]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998383473099296,0.0],[0.0,0.9998383473099296]],"imag":[[-0.017979967979632767,0.0],[0.0,0.017979967979632767]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999997707634014,0.0],[0.0,0.999997707634014]],"imag":[[0.002141197496061765,0.0],[0.0,-0.002141197496061765]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9196593714973023,0.0],[0.0,0.9196593714973023]],"imag":[[0.39271699787147857,0.0],[0.0,-0.39271699787147857]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9273749641567409,0.0],[0.0,0.9273749641567409]],"imag":[[0.37413323275977983,0.0],[0.0,-0.37413323275977983]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999104422961841,0.0],[0.0,0.9999104422961841]],"imag":[[-0.01338310080099339,0.0],[0.0,0.01338310080099339]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9264580028007467,0.0],[0.0,0.9264580028007467]],"imag":[[-0.3763981522888384,0.0],[0.0,0.3763981522888384]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.920658745903226,0.0],[0.0,0.920658745903226]],"imag":[[-0.3903683819059876,0.0],[0.0,0.3903683819059876]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999154566075,0.0],[0.0,0.9999999154566075]],"imag":[[0.0004112016267428762,0.0],[0.0,-0.0004112016267428762]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9485620959717913,0.0],[0.0,0.9485620959717913]],"imag":[[0.31659114025127466,0.0],[0.0,-0.31659114025127466]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9264170064357854,0.0],[0.0,0.9264170064357854]],"imag":[[-0.3764990440712407,0.0],[0.0,0.3764990440712407]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9267500125902627,0.0],[0.0,0.9267500125902627]],"imag":[[0.37567860487915455,0.0],[0.0,-0.37567860487915455]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999305397599594,0.0],[0.0,0.9999305397599594]],"imag":[[-0.011786248570100771,-0.0],[-0.0,0.011786248570100771]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999556702481002,0.0],[0.0,0.9999556702481002]],"imag":[[-0.009415813224191397,-0.0],[-0.0,0.009415813224191397]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9243824960120647,0.0],[0.0,0.9243824960120647]],"imag":[[-0.38146690690871904,-0.0],[-0.0,0.38146690690871904]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7159101039991993,0.0],[0.0,0.7159101039991993]],"imag":[[-0.6981924684439497,-0.0],[-0.0,0.6981924684439497]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995877487195225,0.0],[0.0,0.9995877487195225]],"imag":[[0.02871119311064382,-0.0],[-0.0,-0.02871119311064382]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999908961831188,0.0],[0.0,0.9999908961831188]],"imag":[[-0.004267030686901293,-0.0],[-0.0,0.004267030686901293]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9246052895827908,0.0],[0.0,0.9246052895827908]],"imag":[[0.3809265788515204,-0.0],[-0.0,-0.3809265788515204]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9234354622713562,0.0],[0.0,0.9234354622713562]],"imag":[[0.38375375831343544,-0.0],[-0.0,-0.38375375831343544]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999923480406831,0.0],[0.0,0.999923480406831]],"imag":[[0.012370664132937982,-0.0],[-0.0,-0.012370664132937982]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999566498660498,0.0],[0.0,0.9999566498660498]],"imag":[[0.009311196951315125,-0.0],[-0.0,-0.009311196951315125]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998417188698364,0.0],[0.0,0.9998417188698364]],"imag":[[0.01779149255714355,-0.0],[-0.0,-0.01779149255714355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995832111812936,0.0],[0.0,0.9995832111812936]],"imag":[[0.0288687361083505,-0.0],[-0.0,-0.0288687361083505]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999915562826136,0.0],[0.0,0.9999915562826136]],"imag":[[-0.004109423740200852,-0.0],[-0.0,0.004109423740200852]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998846379427689,0.0],[0.0,0.9998846379427689]],"imag":[[-0.015189167391856186,-0.0],[-0.0,0.015189167391856186]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,-0.0199358106302721],[0.0199358106302721,0.9998012619788564]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,0.0199358106302721],[-0.0199358106302721,0.9998012619788564]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,0.0199358106302721],[-0.0199358106302721,0.9998012619788564]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,-0.0199358106302721],[0.0199358106302721,0.9998012619788564]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8605888167165954,0.5093003912646547],[-0.5093003912646547,0.8605888167165954]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9686579484378106,0.24839842778941226],[-0.24839842778941226,0.9686579484378106]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9686579484378106,0.24839842778941226],[-0.24839842778941226,0.9686579484378106]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998267315359,-0.0005886738470234762],[0.0005886738470234762,0.9999998267315359]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998267315359,-0.0005886738470234762],[0.0005886738470234762,0.9999998267315359]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9222622424148975,0.3865648150256886],[-0.3865648150256886,0.9222622424148975]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9222622424148975,0.3865648150256886],[-0.3865648150256886,0.9222622424148975]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6909736808965491,0.7228799155518667],[-0.7228799155518667,0.6909736808965491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8568809900578374,0.5071060825177065],[-0.5071060825177065,0.8568809900578374]],"imag":[[-0.07980025272623023,-0.0472261539390553],[-0.0472261539390553,0.07980025272623023]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"u","qubits":[3],"real":[[0.6909736808965491,-0.7228799155518667],[0.7228799155518667,0.6909736808965491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9222622424148975,-0.3865648150256886],[0.3865648150256886,0.9222622424148975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9222622424148975,-0.3865648150256886],[0.3865648150256886,0.9222622424148975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998267315359,0.0005886738470234762],[-0.0005886738470234762,0.9999998267315359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998267315359,0.0005886738470234762],[-0.0005886738470234762,0.9999998267315359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8605888167165954,-0.5093003912646547],[0.5093003912646547,0.8605888167165954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9686579484378106,-0.24839842778941226],[0.24839842778941226,0.9686579484378106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9686579484378106,-0.24839842778941226],[0.24839842778941226,0.9686579484378106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8605888167165954,-0.5093003912646547],[0.5093003912646547,0.8605888167165954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,0.0199358106302721],[-0.0199358106302721,0.9998012619788564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,-0.0199358106302721],[0.0199358106302721,0.9998012619788564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,-0.0199358106302721],[0.0199358106302721,0.9998012619788564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998012619788564,0.0199358106302721],[-0.0199358106302721,0.9998012619788564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998846379427689,0.0],[0.0,0.9998846379427689]],"imag":[[0.015189167391856186,0.0],[0.0,-0.015189167391856186]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999915562826136,0.0],[0.0,0.9999915562826136]],"imag":[[0.004109423740200852,0.0],[0.0,-0.004109423740200852]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995832111812936,0.0],[0.0,0.9995832111812936]],"imag":[[-0.0288687361083505,0.0],[0.0,0.0288687361083505]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998417188698364,0.0],[0.0,0.9998417188698364]],"imag":[[-0.01779149255714355,0.0],[0.0,0.01779149255714355]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999566498660498,0.0],[0.0,0.9999566498660498]],"imag":[[-0.009311196951315125,0.0],[0.0,0.009311196951315125]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999923480406831,0.0],[0.0,0.999923480406831]],"imag":[[-0.012370664132937982,0.0],[0.0,0.012370664132937982]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9234354622713562,0.0],[0.0,0.9234354622713562]],"imag":[[-0.38375375831343544,0.0],[0.0,0.38375375831343544]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9246052895827908,0.0],[0.0,0.9246052895827908]],"imag":[[-0.3809265788515204,0.0],[0.0,0.3809265788515204]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999908961831188,0.0],[0.0,0.9999908961831188]],"imag":[[0.004267030686901293,0.0],[0.0,-0.004267030686901293]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995877487195225,0.0],[0.0,0.9995877487195225]],"imag":[[-0.02871119311064382,0.0],[0.0,0.02871119311064382]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7159101039991993,0.0],[0.0,0.7159101039991993]],"imag":[[0.6981924684439497,0.0],[0.0,-0.6981924684439497]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9243824960120647,0.0],[0.0,0.9243824960120647]],"imag":[[0.38146690690871904,0.0],[0.0,-0.38146690690871904]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999556702481002,0.0],[0.0,0.9999556702481002]],"imag":[[0.009415813224191397,0.0],[0.0,-0.009415813224191397]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999305397599594,0.0],[0.0,0.9999305397599594]],"imag":[[0.011786248570100771,0.0],[0.0,-0.011786248570100771]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.5968086341174008,0.0],[0.0,0.5968086341174008]],"imag":[[-0.8023836079101582,0.0],[0.0,0.8023836079101582]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9875043731783083,0.0],[0.0,0.9875043731783083]],"imag":[[-0.15759160178675885,-0.0],[-0.0,0.15759160178675885]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9617356010519063,0.0],[0.0,0.9617356010519063]],"imag":[[-0.2739792577355603,-0.0],[-0.0,0.2739792577355603]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9709675410425191,0.0],[0.0,0.9709675410425191]],"imag":[[-0.23921127532339254,-0.0],[-0.0,0.23921127532339254]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9869432041729157,0.0],[0.0,0.9869432041729157]],"imag":[[0.16106865535199097,-0.0],[-0.0,-0.16106865535199097]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8758322925393909,0.0],[0.0,0.8758322925393909]],"imag":[[-0.48261557718871323,-0.0],[-0.0,0.48261557718871323]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9579024408950017,0.0],[0.0,0.9579024408950017]],"imag":[[-0.2870939109897628,-0.0],[-0.0,0.2870939109897628]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9849241697953017,0.0],[0.0,0.9849241697953017]],"imag":[[-0.17298664616968434,-0.0],[-0.0,0.17298664616968434]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9855273269773394,0.0],[0.0,0.9855273269773394]],"imag":[[0.16951662980634208,-0.0],[-0.0,-0.16951662980634208]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8399170353643147,0.0],[0.0,0.8399170353643147]],"imag":[[0.5427148180258398,-0.0],[-0.0,-0.5427148180258398]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9737880907711738,0.0],[0.0,0.9737880907711738]],"imag":[[0.22745714821089305,-0.0],[-0.0,-0.22745714821089305]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.3868320494713591,0.0],[0.0,0.3868320494713591]],"imag":[[-0.9221501859793707,-0.0],[-0.0,0.9221501859793707]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999162857505775,0.0],[0.0,0.999162857505775]],"imag":[[-0.040909463219336965,-0.0],[-0.0,0.040909463219336965]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9853254260973187,0.0],[0.0,0.9853254260973187]],"imag":[[0.17068627562325422,-0.0],[-0.0,-0.17068627562325422]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.5725729382246645,0.0],[0.0,0.5725729382246645]],"imag":[[-0.8198537859964876,-0.0],[-0.0,0.8198537859964876]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999969150978752,0.0024839071505963384],[-0.0024839071505963384,0.9999969150978752]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999969150978752,0.0024839071505963384],[-0.0024839071505963384,0.9999969150978752]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9713784976605117,0.2375369745593459],[-0.2375369745593459,0.9713784976605117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9713784976605117,0.2375369745593459],[-0.2375369745593459,0.9713784976605117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[1.837589179357618e-15,1.0],[-1.0,1.837589179357618e-15]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6879784816591252,0.725731085715642],[-0.725731085715642,0.6879784816591252]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9198990192933764,0.38103464980502594],[-0.38103464980502594,0.9198990192933764]],"imag":[[-0.08566904281219716,-0.03548527940833338],[-0.03548527940833338,0.08566904281219716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"u","qubits":[3],"real":[[0.6879784816591252,-0.725731085715642],[0.725731085715642,0.6879784816591252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[1.837589179357618e-15,-1.0],[1.0,1.837589179357618e-15]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9713784976605117,-0.2375369745593459],[0.2375369745593459,0.9713784976605117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9713784976605117,-0.2375369745593459],[0.2375369745593459,0.9713784976605117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999969150978752,-0.0024839071505963384],[0.0024839071505963384,0.9999969150978752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999969150978752,-0.0024839071505963384],[0.0024839071505963384,0.9999969150978752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.5725729382246645,0.0],[0.0,0.5725729382246645]],"imag":[[0.8198537859964876,0.0],[0.0,-0.8198537859964876]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9853254260973187,0.0],[0.0,0.9853254260973187]],"imag":[[-0.17068627562325422,0.0],[0.0,0.17068627562325422]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999162857505775,0.0],[0.0,0.999162857505775]],"imag":[[0.040909463219336965,0.0],[0.0,-0.040909463219336965]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.3868320494713591,0.0],[0.0,0.3868320494713591]],"imag":[[0.9221501859793707,0.0],[0.0,-0.9221501859793707]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9737880907711738,0.0],[0.0,0.9737880907711738]],"imag":[[-0.22745714821089305,0.0],[0.0,0.22745714821089305]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8399170353643147,0.0],[0.0,0.8399170353643147]],"imag":[[-0.5427148180258398,0.0],[0.0,0.5427148180258398]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9855273269773394,0.0],[0.0,0.9855273269773394]],"imag":[[-0.16951662980634208,0.0],[0.0,0.16951662980634208]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9849241697953017,0.0],[0.0,0.9849241697953017]],"imag":[[0.17298664616968434,0.0],[0.0,-0.17298664616968434]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9579024408950017,0.0],[0.0,0.9579024408950017]],"imag":[[0.2870939109897628,0.0],[0.0,-0.2870939109897628]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8758322925393909,0.0],[0.0,0.8758322925393909]],"imag":[[0.48261557718871323,0.0],[0.0,-0.48261557718871323]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9869432041729157,0.0],[0.0,0.9869432041729157]],"imag":[[-0.16106865535199097,0.0],[0.0,0.16106865535199097]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9709675410425191,0.0],[0.0,0.9709675410425191]],"imag":[[0.23921127532339254,0.0],[0.0,-0.23921127532339254]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9617356010519063,0.0],[0.0,0.9617356010519063]],"imag":[[0.2739792577355603,0.0],[0.0,-0.2739792577355603]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9875043731783083,0.0],[0.0,0.9875043731783083]],"imag":[[0.15759160178675885,0.0],[0.0,-0.15759160178675885]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.846415783638682,0.0],[0.0,0.846415783638682]],"imag":[[0.5325226015929426,0.0],[0.0,-0.5325226015929426]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.07067781190614553,-0.054555660481979316],[0.054555660481979316,0.07067781190614553]],"imag":[[0.5742064077111608,-0.8138275788869401],[-0.8138275788869401,-0.5742064077111608]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.0,0.9955189487925377],[0.9955189487925377,0.0]],"imag":[[0.0,0.09456226834737391],[-0.09456226834737391,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9951559513565986,0.026881404065681937],[-0.026881404065681905,0.9951559513565986]],"imag":[[-0.09452778797812707,-0.002553408499051228],[-0.002553408499051225,0.09452778797812707]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[0],"real":[[0.015445482080254532,-0.023071665917613317],[0.023071665917613317,0.015445482080254532]],"imag":[[-0.5560898102844757,0.8306583282029203],[0.8306583282029203,0.5560898102844757]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,0.9955189487925377],[0.9955189487925377,0.0]],"imag":[[0.0,0.09456226834737391],[-0.09456226834737391,0.0]]}]}

==> anc/matched_benchmark/results/main_n4_i3_qsd_reference.json <==
{"num_qubits":5,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.21491294753552553,0.792298107714481],[-0.24756475536004804,-0.1656370740026398]],"imag":[[0.41990078099487826,0.3869876840592434],[0.8462904058330114,-0.4416657113862929]]},{"name":"u","qubits":[1],"real":[[0.27753763534355447,0.0],[0.0,0.27753763534355447]],"imag":[[0.9607147656655998,0.0],[0.0,-0.9607147656655998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9771028501848017,0.0],[0.0,0.9771028501848017]],"imag":[[0.21276752609535368,0.0],[0.0,-0.21276752609535368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45304253771909564,-0.5181519049610355],[-0.07845412898974435,-0.7358921690016564]],"imag":[[-0.7186792977919699,0.09884902289619682],[0.521629634498217,-0.424511707329438]]},{"name":"u","qubits":[1],"real":[[0.8396236881165373,-0.5431685395469656],[0.5431685395469656,0.8396236881165373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9163612033465772,0.400352525908371],[-0.400352525908371,0.9163612033465772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.28994423857295626,0.6242450931454416],[0.7447870301045121,0.1219197856480099]],"imag":[[-0.5996064329406369,0.4083167003422623],[0.04119155110765808,-0.654775611773216]]},{"name":"u","qubits":[1],"real":[[0.9868454447127228,0.0],[0.0,0.9868454447127228]],"imag":[[-0.16166653410569629,0.0],[0.0,0.16166653410569629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6683196742970567,0.0],[0.0,0.6683196742970567]],"imag":[[-0.7438741916127188,0.0],[0.0,0.7438741916127188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3189418684446761,0.009388486684934309],[-0.029265403884159047,-0.9950801687833639]],"imag":[[-0.9473182829325242,0.02785698642279192],[0.0027733572236282185,0.09461132236301942]]},{"name":"u","qubits":[2],"real":[[0.9996968009008561,0.0],[0.0,0.9996968009008561]],"imag":[[-0.02462328712000151,0.0],[0.0,0.02462328712000151]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7427019797103748,0.0],[0.0,0.7427019797103748]],"imag":[[-0.669622109352947,0.0],[0.0,0.669622109352947]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8965189535196413,0.0],[0.0,0.8965189535196413]],"imag":[[-0.4430053791773271,0.0],[0.0,0.4430053791773271]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999780725351414,0.0],[0.0,0.999780725351414]],"imag":[[-0.020940420621383557,0.0],[0.0,0.020940420621383557]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0185844074369998,-0.9981672507151853],[-0.17337462791431904,0.03675635558084517]],"imag":[[-0.03466274313192636,-0.045991886659215],[-0.9840702985225989,0.01399486640267747]]},{"name":"u","qubits":[1],"real":[[0.9798753931504237,0.0],[0.0,0.9798753931504237]],"imag":[[0.1996101547975516,0.0],[0.0,-0.1996101547975516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9580172298422708,0.0],[0.0,0.9580172298422708]],"imag":[[0.28671063343612097,0.0],[0.0,-0.28671063343612097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28780643037130527,0.18777765497279986],[-0.24620776658374854,-0.18278028272985006]],"imag":[[0.6770985709274595,-0.6507261606680916],[0.630941137950888,0.7126614794979991]]},{"name":"u","qubits":[1],"real":[[0.8259333960277087,-0.5637677051110113],[0.5637677051110113,0.8259333960277087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9177306530288364,0.39720328358570445],[-0.39720328358570445,0.9177306530288364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5192414689381792,-0.45559707722707027],[0.3558991061183894,-0.585462575405707]],"imag":[[0.4459998552292404,-0.5691254073511125],[-0.6362454340382727,-0.3546281809570395]]},{"name":"u","qubits":[1],"real":[[0.8820838010805861,0.0],[0.0,0.8820838010805861]],"imag":[[-0.47109252580700645,0.0],[0.0,0.47109252580700645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8800627154761556,0.0],[0.0,0.8800627154761556]],"imag":[[-0.47485747001467216,0.0],[0.0,0.47485747001467216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8270144759429165,-0.09809956591438453],[0.08030149581488454,-0.9827526479749875]],"imag":[[-0.5534189795654338,-0.012286773580834916],[0.05767286543522406,-0.15627777596489306]]},{"name":"u","qubits":[2],"real":[[0.6883148755968928,-0.725412042932866],[0.725412042932866,0.6883148755968928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990987184739173,0.04244703456987396],[-0.04244703456987396,0.9990987184739173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996343452688893,0.02704026181158299],[-0.02704026181158299,0.9996343452688893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7374680263681428,0.6753820474995439],[-0.6753820474995439,0.7374680263681428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2525055731769287,-0.6310649347488324],[0.8622056739867784,-0.15460432644002553]],"imag":[[0.2573347861773302,0.6868600959934346],[-0.35583861381624066,-0.32569580732390085]]},{"name":"u","qubits":[1],"real":[[0.9484765798937501,0.0],[0.0,0.9484765798937501]],"imag":[[-0.3168472461503408,0.0],[0.0,0.3168472461503408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5246190654881805,0.0],[0.0,0.5246190654881805]],"imag":[[-0.8513370872494092,0.0],[0.0,0.8513370872494092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5598126033116075,-0.28297440748025965],[-0.05562281334686331,0.9148369558807276]],"imag":[[-0.7443892702483795,0.22895403080915938],[-0.3597229018952581,-0.17486818076001662]]},{"name":"u","qubits":[1],"real":[[0.8664367254537171,-0.49928689226239475],[0.49928689226239475,0.8664367254537171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.976796441935311,0.21416981818761646],[-0.21416981818761646,0.976796441935311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4724600511128526,-0.39404676713392944],[-0.8379175819629588,-0.015911766358220253]],"imag":[[0.05827398946700573,0.7862014929808641],[0.2669827112218854,0.4757742883314745]]},{"name":"u","qubits":[1],"real":[[0.9980660044896618,0.0],[0.0,0.9980660044896618]],"imag":[[0.062163097429604824,0.0],[0.0,-0.062163097429604824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6541215756010043,0.0],[0.0,0.6541215756010043]],"imag":[[0.7563894263758978,0.0],[0.0,-0.7563894263758978]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09843252768668531,-0.08279720982735991],[-0.6080854123021278,-0.7758828331813833]],"imag":[[0.7871314224105943,-0.6032244883887664],[-0.031101329431972816,0.1651383293706978]]},{"name":"u","qubits":[2],"real":[[0.9961327997373339,0.0],[0.0,0.9961327997373339]],"imag":[[0.08786037381812467,0.0],[0.0,-0.08786037381812467]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9895136801015204,0.0],[0.0,0.9895136801015204]],"imag":[[0.1444391805984301,0.0],[0.0,-0.1444391805984301]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9445475694395813,0.0],[0.0,0.9445475694395813]],"imag":[[0.32837461696327785,0.0],[0.0,-0.32837461696327785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.613077274511124,0.0],[0.0,0.613077274511124]],"imag":[[-0.790022946171826,0.0],[0.0,0.790022946171826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4112395549233321,-0.6719171235705075],[-0.8269645410120636,0.06135848882356197]],"imag":[[-0.11758792071855655,0.6046341773504715],[0.364944868817542,-0.42329661761198]]},{"name":"u","qubits":[1],"real":[[0.9507298556944497,0.0],[0.0,0.9507298556944497]],"imag":[[0.31002055011113516,0.0],[0.0,-0.31002055011113516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7058257355931722,0.0],[0.0,0.7058257355931722]],"imag":[[-0.7083855101386232,0.0],[0.0,0.7083855101386232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48819843891048365,-0.5604788505692878],[-0.18464890619243768,-0.4702772305288887]],"imag":[[0.6689735150423153,0.00042247109489262913],[-0.529189476330768,0.6816909901331998]]},{"name":"u","qubits":[1],"real":[[0.6032397012298042,-0.7975599431141064],[0.7975599431141064,0.6032397012298042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8962763756592571,0.44349595086664123],[-0.44349595086664123,0.8962763756592571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3368210578460503,-0.6954760410186321],[0.6644437302595255,0.13494266135492433]],"imag":[[0.634715889938662,-0.0006248358906032231],[-0.20543087248426709,-0.705764241156783]]},{"name":"u","qubits":[1],"real":[[0.6636627200297327,0.0],[0.0,0.6636627200297327]],"imag":[[-0.7480319472072945,0.0],[0.0,0.7480319472072945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.785040748301523,0.0],[0.0,0.785040748301523]],"imag":[[0.6194441246038134,0.0],[0.0,-0.6194441246038134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7317265427885931,0.6724585719456074],[-0.6676309444397925,-0.7298952553028761]],"imag":[[0.08777606136251333,-0.06834543618422359],[0.10554881172598884,0.10188859924452603]]},{"name":"u","qubits":[3],"real":[[0.9998810873622305,0.0],[0.0,0.9998810873622305]],"imag":[[0.015421126266377901,0.0],[0.0,-0.015421126266377901]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9322952992944626,0.0],[0.0,0.9322952992944626]],"imag":[[-0.36169804383414683,0.0],[0.0,0.36169804383414683]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8765271631115559,0.0],[0.0,0.8765271631115559]],"imag":[[0.48135239931635104,0.0],[0.0,-0.48135239931635104]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.924490865331751,0.0],[0.0,0.924490865331751]],"imag":[[0.3812041971413095,0.0],[0.0,-0.3812041971413095]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.923284901068318,0.0],[0.0,0.923284901068318]],"imag":[[0.38411585681831256,0.0],[0.0,-0.38411585681831256]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9551675585606803,0.0],[0.0,0.9551675585606803]],"imag":[[-0.29606576139977664,0.0],[0.0,0.29606576139977664]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9322917497074552,0.0],[0.0,0.9322917497074552]],"imag":[[0.3617071929439773,0.0],[0.0,-0.3617071929439773]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989886056974882,0.0],[0.0,0.9989886056974882]],"imag":[[0.04496404882334896,0.0],[0.0,-0.04496404882334896]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2650899398264636,0.5767564118669042],[0.44655975842722684,-0.44552392677818264]],"imag":[[-0.37955706843247133,-0.673064482034347],[-0.76566842546834,-0.1258756333147865]]},{"name":"u","qubits":[1],"real":[[0.9990877938948081,0.0],[0.0,0.9990877938948081]],"imag":[[0.042703396708055286,0.0],[0.0,-0.042703396708055286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9126994573610591,0.0],[0.0,0.9126994573610591]],"imag":[[-0.4086314972353799,0.0],[0.0,0.4086314972353799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06258716987368973,-0.6747487179276243],[-0.4313096913971697,0.550039719800087]],"imag":[[0.7308065091100169,-0.08196865293915609],[0.5253347908872121,0.4852335666796037]]},{"name":"u","qubits":[1],"real":[[0.7693185502877025,-0.6388653756334176],[0.6388653756334176,0.7693185502877025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9661628308724546,0.2579329064708973],[-0.2579329064708973,0.9661628308724546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07499990654839375,-0.5219185729452274],[0.3537907390669912,-0.7651958364903714]],"imag":[[-0.7670575512400808,-0.3655116007982787],[0.5299338072379747,-0.09207390897804803]]},{"name":"u","qubits":[1],"real":[[0.5231858895030798,0.0],[0.0,0.5231858895030798]],"imag":[[0.8522185899315218,0.0],[0.0,-0.8522185899315218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8733247296687847,0.0],[0.0,0.8733247296687847]],"imag":[[0.4871384983235713,0.0],[0.0,-0.4871384983235713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7201376198578928,-0.2397878088927632],[0.24892095757757057,0.7485148541873431]],"imag":[[-0.36546683624141774,0.5388298495624619],[-0.5346720087602894,0.3031331604885921]]},{"name":"u","qubits":[2],"real":[[0.7562439976886889,0.0],[0.0,0.7562439976886889]],"imag":[[0.6542897033882089,0.0],[0.0,-0.6542897033882089]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9602731470544094,0.0],[0.0,0.9602731470544094]],"imag":[[-0.2790617907314089,0.0],[0.0,0.2790617907314089]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9713033307172141,0.0],[0.0,0.9713033307172141]],"imag":[[-0.23784415010179705,0.0],[0.0,0.23784415010179705]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7452918675055261,0.0],[0.0,0.7452918675055261]],"imag":[[-0.6667383536516595,0.0],[0.0,0.6667383536516595]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8786580293042611,-0.03776039578890131],[0.07049336689581859,-0.8519872416057794]],"imag":[[0.27680642986497034,-0.38718525337934445],[-0.3825819561195393,-0.35039901857227507]]},{"name":"u","qubits":[1],"real":[[0.984928373417631,0.0],[0.0,0.984928373417631]],"imag":[[-0.17296271053871637,0.0],[0.0,0.17296271053871637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8422299987443801,0.0],[0.0,0.8422299987443801]],"imag":[[-0.5391183814479353,0.0],[0.0,0.5391183814479353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.310543480880356,0.22206488175676414],[-0.3442539100264529,0.0669684620342253]],"imag":[[-0.8569207582440276,-0.3463188543287056],[-0.22525276025987287,0.9089915646030925]]},{"name":"u","qubits":[1],"real":[[0.5337245891484322,-0.8456583606506455],[0.8456583606506455,0.5337245891484322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159948302467855,0.4011900683730376],[-0.4011900683730376,0.9159948302467855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7210969339048667,-0.6649226866307124],[-0.12105126781866901,-0.13666635092057502]],"imag":[[0.0734924670205841,-0.18026616434601297],[-0.6782069446442741,0.7118316088246053]]},{"name":"u","qubits":[1],"real":[[0.7936269456279906,0.0],[0.0,0.7936269456279906]],"imag":[[0.608404693582476,0.0],[0.0,-0.608404693582476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8930053111112011,0.0],[0.0,0.8930053111112011]],"imag":[[0.4500461246663357,0.0],[0.0,-0.4500461246663357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9563899904383364,-0.008348874050704669],[-0.013990451895249296,-0.9025730558739258]],"imag":[[0.25718583218124913,0.1382169679043872],[0.13776030331834946,-0.40766192475604884]]},{"name":"u","qubits":[2],"real":[[0.7072822314915062,-0.7069312873373165],[0.7069312873373165,0.7072822314915062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999946022568807,0.003285644092555763],[-0.003285644092555763,0.9999946022568807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999999989801449,4.5163149593597784e-05],[-4.5163149593597784e-05,0.9999999989801449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7098980061652167,0.7043044944075325],[-0.7043044944075325,0.7098980061652167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.432624109731433,0.3855230848790177],[-0.2903188573182219,0.6814999985062323]],"imag":[[-0.5294031165478886,-0.6196294625772995],[0.6695399024359259,0.054672041918498435]]},{"name":"u","qubits":[1],"real":[[0.8294029339212887,0.0],[0.0,0.8294029339212887]],"imag":[[-0.5586508508923604,0.0],[0.0,0.5586508508923604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6856702970279425,0.0],[0.0,0.6856702970279425]],"imag":[[-0.7279122500505216,0.0],[0.0,0.7279122500505216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9184997820472258,0.12529632437759672],[0.002493541123940885,0.6678548689309186]],"imag":[[-0.37249558636490426,-0.043657984554131155],[0.13266111250297846,0.7323692275945248]]},{"name":"u","qubits":[1],"real":[[0.66996530882024,-0.7423924063306416],[0.7423924063306416,0.66996530882024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9208243119787698,0.3899776743210119],[-0.3899776743210119,0.9208243119787698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6610129553721825,0.21688603446088556],[0.23654363245415513,0.6816680708220643]],"imag":[[-0.25862310767964397,0.6701764014497139],[0.6634930828197458,-0.1978703621502435]]},{"name":"u","qubits":[1],"real":[[0.9661462431292653,0.0],[0.0,0.9661462431292653]],"imag":[[0.2579950326793259,0.0],[0.0,-0.2579950326793259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9791236435333779,0.0],[0.0,0.9791236435333779]],"imag":[[0.20326556686739317,0.0],[0.0,-0.20326556686739317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4975279945941229,-0.03152649389180333],[0.0014979196921931792,-0.022534676223267998]],"imag":[[0.8651488932811258,0.05467510614972752],[0.06309550923948254,-0.9977519237355139]]},{"name":"u","qubits":[2],"real":[[0.9824628170037307,0.0],[0.0,0.9824628170037307]],"imag":[[0.18645860989799812,0.0],[0.0,-0.18645860989799812]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6580603959862171,0.0],[0.0,0.6580603959862171]],"imag":[[0.7529651487515627,0.0],[0.0,-0.7529651487515627]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9246403749369415,0.0],[0.0,0.9246403749369415]],"imag":[[-0.3808414066727413,0.0],[0.0,0.3808414066727413]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993347014644665,0.0],[0.0,0.9993347014644665]],"imag":[[-0.03647128252373019,0.0],[0.0,0.03647128252373019]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3584459500497598,-0.02007097955283431],[0.5381642501684953,0.810360496424872]],"imag":[[0.7269201080137224,-0.5854065367230135],[-0.23126369645671638,0.01456737367516038]]},{"name":"u","qubits":[1],"real":[[0.9628902031575064,0.0],[0.0,0.9628902031575064]],"imag":[[-0.2698934172285351,0.0],[0.0,0.2698934172285351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6416796233820998,0.0],[0.0,0.6416796233820998]],"imag":[[0.7669727902189272,0.0],[0.0,-0.7669727902189272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4308072859803542,-0.44480109980626525],[0.4016754255655043,0.63619012201015]],"imag":[[-0.7081121718671689,0.3393143321625823],[-0.3894086374190657,0.5313001922236694]]},{"name":"u","qubits":[1],"real":[[0.7141145482453982,-0.7000288651079117],[0.7000288651079117,0.7141145482453982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8052113349331408,0.5929879476812234],[-0.5929879476812234,0.8052113349331408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6639153085219681,-0.710993042859478],[0.6785983310675137,0.6458488783348574]],"imag":[[0.09961585960707688,-0.20924157481328517],[-0.29798900767865305,-0.18326506139655688]]},{"name":"u","qubits":[1],"real":[[0.7302452791850215,0.0],[0.0,0.7302452791850215]],"imag":[[0.6831850644064096,0.0],[0.0,-0.6831850644064096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9494508933315474,0.0],[0.0,0.9494508933315474]],"imag":[[0.3139155955857027,0.0],[0.0,-0.3139155955857027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9934202344080698,-0.036147325747494304],[0.027946895922315466,0.7164712518238865]],"imag":[[0.06622534051337758,0.08616155165621904],[-0.08915948155305772,0.6913309649996959]]},{"name":"u","qubits":[3],"real":[[0.7066461846570214,-0.7075670778870896],[0.7075670778870896,0.7066461846570214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994896942062667,0.03194293623735105],[-0.03194293623735105,0.9994896942062667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999997879888922,-0.0006511698477299704],[0.0006511698477299704,0.9999997879888922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994896942062667,0.03194293623735102],[-0.03194293623735102,0.9994896942062667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999997879888922,0.0006511698477299426],[-0.0006511698477299426,0.9999997879888922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994896942062667,-0.03194293623735105],[0.03194293623735105,0.9994896942062667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999997879888922,0.0006511698477299704],[-0.0006511698477299704,0.9999997879888922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7293330073237604,0.6841588736748795],[-0.6841588736748795,0.7293330073237604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.13706416883355424,-0.046464136248442686],[-0.9877720749798077,-0.060017938167397374]],"imag":[[-0.07006655340645017,0.9869879309081716],[-0.024706671281122184,-0.14175244400865356]]},{"name":"u","qubits":[1],"real":[[0.7371227938147389,0.0],[0.0,0.7371227938147389]],"imag":[[0.6757588229825445,0.0],[0.0,-0.6757588229825445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8004205893434215,0.0],[0.0,0.8004205893434215]],"imag":[[-0.5994388043454726,0.0],[0.0,0.5994388043454726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.954671881839334,0.024254477364075266],[0.2806177993274274,-0.18391111146328895]],"imag":[[0.08308292912153423,0.28479913139215457],[0.054336687556032014,0.9404668405459108]]},{"name":"u","qubits":[1],"real":[[0.6748566247381144,-0.7379488708894946],[0.7379488708894946,0.6748566247381144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8780688154679869,0.47853438257104003],[-0.47853438257104003,0.8780688154679869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49818666718154553,-0.28160506631114185],[0.6613026189746178,-0.7343872202650865]],"imag":[[-0.5553210935681843,-0.6034294609220512],[-0.07814968853483079,-0.1313273887296153]]},{"name":"u","qubits":[1],"real":[[0.6336944491721583,0.0],[0.0,0.6336944491721583]],"imag":[[-0.7735834441664292,0.0],[0.0,0.7735834441664292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7925856687425409,0.0],[0.0,0.7925856687425409]],"imag":[[-0.6097605740812859,0.0],[0.0,0.6097605740812859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9107261655504333,-0.36359873394670833],[0.29159651324807895,-0.7272177590635392]],"imag":[[0.1828665049680447,0.0702399702087617],[0.228274322261922,-0.577941725574497]]},{"name":"u","qubits":[2],"real":[[0.9971472546560997,0.0],[0.0,0.9971472546560997]],"imag":[[-0.07548080902986916,0.0],[0.0,0.07548080902986916]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9495607931371755,0.0],[0.0,0.9495607931371755]],"imag":[[-0.3135830035838968,0.0],[0.0,0.3135830035838968]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9776689733204601,0.0],[0.0,0.9776689733204601]],"imag":[[-0.21015084726576166,0.0],[0.0,0.21015084726576166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5866163852244233,0.0],[0.0,0.5866163852244233]],"imag":[[0.8098649372495583,0.0],[0.0,-0.8098649372495583]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5051690348371461,0.07282331890076195],[-0.5043224145542591,-0.4370560837497772]],"imag":[[-0.6496393666003073,0.5634444993334622],[-0.2615948045795631,-0.6972869137252252]]},{"name":"u","qubits":[1],"real":[[0.8563454210884764,0.0],[0.0,0.8563454210884764]],"imag":[[0.5164034467166152,0.0],[0.0,-0.5164034467166152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5848008910676038,0.0],[0.0,0.5848008910676038]],"imag":[[-0.8111768720855745,0.0],[0.0,0.8111768720855745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7503872882574307,0.2277946899136828],[-0.5249520992485897,0.14263525657207546]],"imag":[[0.39592529336827886,0.4777778342912437],[-0.06773014976656139,-0.8363570433072922]]},{"name":"u","qubits":[1],"real":[[0.6371111341738009,-0.7707719524682856],[0.7707719524682856,0.6371111341738009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9285301013901366,0.371257122237975],[-0.371257122237975,0.9285301013901366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21336449485936756,-0.3400763337403082],[0.17664249988470493,-0.47441416265964503]],"imag":[[0.7720142463645362,0.49276534270721056],[-0.572072567930054,0.6453383659169379]]},{"name":"u","qubits":[1],"real":[[0.9561447340122469,0.0],[0.0,0.9561447340122469]],"imag":[[0.2928946015560029,0.0],[0.0,-0.2928946015560029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8664049425065218,0.0],[0.0,0.8664049425065218]],"imag":[[0.4993420426924521,0.0],[0.0,-0.4993420426924521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39999736491769666,-0.42183101734838774],[-0.5123477886803413,0.4965733223264789]],"imag":[[0.5916237380336448,0.5586072443647867],[-0.4769519934839989,0.5132557597335334]]},{"name":"u","qubits":[2],"real":[[0.6942368139235346,-0.7197466541730496],[0.7197466541730496,0.6942368139235346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9969926272221442,0.07749645969130815],[-0.07749645969130815,0.9969926272221442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998223959136722,-0.018846130357294415],[0.018846130357294415,0.9998223959136722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9235807493954559,0.3834039636546917],[-0.3834039636546917,0.9235807493954559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.36138640239211794,-0.5568448603991253],[0.5833738847768035,0.5002815092245846]],"imag":[[-0.723841807065574,0.18808696913184886],[0.07160877788754054,0.6358187674312902]]},{"name":"u","qubits":[1],"real":[[0.8733427318610709,0.0],[0.0,0.8733427318610709]],"imag":[[-0.48710622322594244,0.0],[0.0,0.48710622322594244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6383329214896237,0.0],[0.0,0.6383329214896237]],"imag":[[0.7697604051537867,0.0],[0.0,-0.7697604051537867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6333397495250872,-0.013262760529345663],[-0.059845212645101446,0.6591045700454701]],"imag":[[-0.39114153515831446,-0.667617525480449],[0.6650621111362152,-0.3459654673514094]]},{"name":"u","qubits":[1],"real":[[0.7790581758463129,-0.6269516397992875],[0.6269516397992875,0.7790581758463129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9690979597467472,0.2466761934494126],[-0.2466761934494126,0.9690979597467472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18505338496868157,0.7892790536588331],[-0.8510268464513143,0.2313105155020757]],"imag":[[-0.33172831838814226,-0.48244185447204396],[-0.3625808518249955,0.3013036307898657]]},{"name":"u","qubits":[1],"real":[[0.9999915583197196,0.0],[0.0,0.9999915583197196]],"imag":[[0.0041089279987252605,0.0],[0.0,-0.0041089279987252605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4582908650624069,0.0],[0.0,0.4582908650624069]],"imag":[[-0.8888022744122287,0.0],[0.0,0.8888022744122287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008158098487432985,-0.10676206030796223],[-0.11126893056069626,-0.7529667027321071]],"imag":[[0.9927031923174384,-0.05545881238031737],[-0.04574978124226563,0.6469677945500087]]},{"name":"u","qubits":[2],"real":[[0.9478036403029739,0.0],[0.0,0.9478036403029739]],"imag":[[-0.3188546054684343,0.0],[0.0,0.3188546054684343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9856179883588306,0.0],[0.0,0.9856179883588306]],"imag":[[0.1689887008752122,0.0],[0.0,-0.1689887008752122]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9236807016977718,0.0],[0.0,0.9236807016977718]],"imag":[[0.38316310014289195,0.0],[0.0,-0.38316310014289195]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8065634915869923,0.0],[0.0,0.8065634915869923]],"imag":[[0.5911474723273372,0.0],[0.0,-0.5911474723273372]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2585066252843396,0.13166832953692398],[-0.20981562071434054,-0.05083148329964152]],"imag":[[-0.8867197532371945,-0.3599525731259963],[-0.32074882573023655,0.9222330271696454]]},{"name":"u","qubits":[1],"real":[[0.705197011198179,0.0],[0.0,0.705197011198179]],"imag":[[-0.7090114070994594,0.0],[0.0,0.7090114070994594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8718831151408015,0.0],[0.0,0.8718831151408015]],"imag":[[-0.4897140324029646,0.0],[0.0,0.4897140324029646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.864579418591376,0.353521274417797],[-0.5021396281876584,-0.6334999321806207]],"imag":[[0.004663912531559903,-0.35707616190682945],[-0.018343136908824532,0.5883852131546585]]},{"name":"u","qubits":[1],"real":[[0.5842228311422186,-0.8115932993637704],[0.8115932993637704,0.5842228311422186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8833045035506792,0.4687996949733308],[-0.4687996949733308,0.8833045035506792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9350819426401371,-0.34676341092193586],[0.09528276556970092,-0.08930669941491169]],"imag":[[0.06129455555426902,-0.04024766892052395],[0.33583616927475346,-0.9328234427971153]]},{"name":"u","qubits":[1],"real":[[0.9678550213938563,0.0],[0.0,0.9678550213938563]],"imag":[[0.2515087623974521,0.0],[0.0,-0.2515087623974521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4591121918686832,0.0],[0.0,0.4591121918686832]],"imag":[[0.8883782951409458,0.0],[0.0,-0.8883782951409458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46155336022901094,0.27290153212796175],[0.31083096236234264,-0.23095836955676874]],"imag":[[0.828103810009718,0.16351553220079362],[0.06779888159547812,0.9194811885095754]]},{"name":"u","qubits":[3],"real":[[0.9796953957126885,0.0],[0.0,0.9796953957126885]],"imag":[[0.2004917245657753,0.0],[0.0,-0.2004917245657753]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9971217863292039,0.0],[0.0,0.9971217863292039]],"imag":[[-0.0758165102577103,0.0],[0.0,0.0758165102577103]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9755422490823147,0.0],[0.0,0.9755422490823147]],"imag":[[-0.21981201117186272,0.0],[0.0,0.21981201117186272]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9777649038650293,0.0],[0.0,0.9777649038650293]],"imag":[[0.20970405997455038,0.0],[0.0,-0.20970405997455038]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9685306637962257,0.0],[0.0,0.9685306637962257]],"imag":[[0.24889426125654765,0.0],[0.0,-0.24889426125654765]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978083670805372,0.0],[0.0,0.9978083670805372]],"imag":[[0.06616995227497124,0.0],[0.0,-0.06616995227497124]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.99764232047435,0.0],[0.0,0.99764232047435]],"imag":[[0.06862798553472489,0.0],[0.0,-0.06862798553472489]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6589754726331659,0.0],[0.0,0.6589754726331659]],"imag":[[-0.7521644278134241,0.0],[0.0,0.7521644278134241]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5830866288827222,-0.613108706398071],[0.807692864364041,-0.48387024756785263]],"imag":[[-0.0822129445503931,-0.5266390880910954],[0.02971955285577268,-0.33558690163963256]]},{"name":"u","qubits":[1],"real":[[0.9931791485520433,0.0],[0.0,0.9931791485520433]],"imag":[[-0.11659836568939756,0.0],[0.0,0.11659836568939756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8146541389892406,0.0],[0.0,0.8146541389892406]],"imag":[[-0.5799470957145135,0.0],[0.0,0.5799470957145135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19731489714700068,0.05425077496488748],[-0.46618901144920105,0.8441562390208649]],"imag":[[-0.828776999886777,-0.5208189409365321],[0.23846031415428112,-0.11491182837117464]]},{"name":"u","qubits":[1],"real":[[0.6533111961402153,-0.7570894801790877],[0.7570894801790877,0.6533111961402153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9819821250139077,0.18897382398938273],[-0.18897382398938273,0.9819821250139077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7292241003049181,-0.4583231812104461],[-0.1441144605441114,0.5751077088127808]],"imag":[[-0.45394316963792025,-0.22827104905944187],[-0.4913235517819608,-0.638030808809851]]},{"name":"u","qubits":[1],"real":[[0.9854846830567985,0.0],[0.0,0.9854846830567985]],"imag":[[-0.16976436451870977,0.0],[0.0,0.16976436451870977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.857865674221411,0.0],[0.0,0.857865674221411]],"imag":[[0.5138739971944912,0.0],[0.0,-0.5138739971944912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2793190070150269,0.5505720393376036],[0.03607760902765336,0.8042992735455807]],"imag":[[-0.7866670907250023,-0.00249202528730344],[0.549394381858104,0.2235327669127075]]},{"name":"u","qubits":[2],"real":[[0.9999436044578921,0.0],[0.0,0.9999436044578921]],"imag":[[0.010620164959102374,0.0],[0.0,-0.010620164959102374]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8625346947316677,0.0],[0.0,0.8625346947316677]],"imag":[[0.505997925276526,0.0],[0.0,-0.505997925276526]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9328075492456226,0.0],[0.0,0.9328075492456226]],"imag":[[0.36037491043408576,0.0],[0.0,-0.36037491043408576]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9855427041730725,0.0],[0.0,0.9855427041730725]],"imag":[[0.16942720634900268,0.0],[0.0,-0.16942720634900268]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11352181184238033,-0.9372167797517369],[0.1411965774652516,-0.3128010225961225]],"imag":[[0.32803499430961613,0.033623630025585494],[-0.9271296388620164,-0.15049810470071323]]},{"name":"u","qubits":[1],"real":[[0.9782721953544254,0.0],[0.0,0.9782721953544254]],"imag":[[-0.20732465313231074,0.0],[0.0,0.20732465313231074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30334108877737226,0.0],[0.0,0.30334108877737226]],"imag":[[-0.9528820408945476,0.0],[0.0,0.9528820408945476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38771865941822337,-0.18024950578213383],[0.2382915148576485,0.8597362118187142]],"imag":[[-0.8736508699225712,0.23220360524282715],[-0.17212074996733345,0.4176664308573732]]},{"name":"u","qubits":[1],"real":[[0.763056941649089,-0.6463312647560373],[0.6463312647560373,0.763056941649089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.847434976194463,0.5308992005289611],[-0.5308992005289611,0.847434976194463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04233223582574163,0.36797031073543646],[0.12977986179550977,0.3173715750936096]],"imag":[[0.5913183495703649,-0.7163438013193385],[-0.7948004647354657,-0.5007241676324679]]},{"name":"u","qubits":[1],"real":[[0.9567204990952746,0.0],[0.0,0.9567204990952746]],"imag":[[0.2910083961175152,0.0],[0.0,-0.2910083961175152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5512812185002116,0.0],[0.0,0.5512812185002116]],"imag":[[-0.8343194940362606,0.0],[0.0,0.8343194940362606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41019978259574863,0.259125423107058],[0.08588508533674306,-0.05150894001125053]],"imag":[[0.611901498599342,-0.6246332599772992],[-0.670773021585529,-0.7348701482089455]]},{"name":"u","qubits":[2],"real":[[0.747182976714059,-0.6646183862252969],[0.6646183862252969,0.747182976714059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9686583909940454,0.24839670198460195],[-0.24839670198460195,0.9686583909940454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996244765436816,-0.08658156466444589],[0.08658156466444589,0.996244765436816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9197750310333359,0.39244603742123063],[-0.39244603742123063,0.9197750310333359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43614397446566944,0.8885489510036475],[-0.8947823678260295,-0.4335856796111692]],"imag":[[-0.034680317270962366,-0.13804517666906302],[-0.08910793095409032,0.05854698373823882]]},{"name":"u","qubits":[1],"real":[[0.9367307130625592,0.0],[0.0,0.9367307130625592]],"imag":[[0.35005081231916824,0.0],[0.0,-0.35005081231916824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.514921960223036,0.0],[0.0,0.514921960223036]],"imag":[[-0.8572370587416681,0.0],[0.0,0.8572370587416681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4749214519121745,-0.39837641398840096],[-0.11063141032928078,0.18651280324562713]],"imag":[[0.5467036435921303,0.5629040534358081],[-0.6806801243207234,0.6997486931954477]]},{"name":"u","qubits":[1],"real":[[0.7596048452026485,-0.6503848700151784],[0.6503848700151784,0.7596048452026485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9134027268225781,0.4070570704865338],[-0.4070570704865338,0.9134027268225781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4938609928459926,-0.06176352257647767],[0.10817564864466388,0.9000612536169649]],"imag":[[0.829214902862393,-0.25434077906428537],[0.2383316883177496,0.34840461409311857]]},{"name":"u","qubits":[1],"real":[[0.8512346362516948,0.0],[0.0,0.8512346362516948]],"imag":[[0.5247852837546464,0.0],[0.0,-0.5247852837546464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8468385114531093,0.0],[0.0,0.8468385114531093]],"imag":[[-0.5318501062516413,0.0],[0.0,0.5318501062516413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7251864287676868,-0.21058325751557544],[0.4998097770091239,-0.2327414919631861]],"imag":[[0.3646105833859728,0.544810478669636],[-0.3022481642958296,0.7776037756496821]]},{"name":"u","qubits":[2],"real":[[0.9909666269488924,0.0],[0.0,0.9909666269488924]],"imag":[[0.13410870319831927,0.0],[0.0,-0.13410870319831927]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9778054135342178,0.0],[0.0,0.9778054135342178]],"imag":[[0.20951509077672006,0.0],[0.0,-0.20951509077672006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9422348525922244,0.0],[0.0,0.9422348525922244]],"imag":[[0.33495295574230904,0.0],[0.0,-0.33495295574230904]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7740104246939938,0.0],[0.0,0.7740104246939938]],"imag":[[0.6331728535439776,0.0],[0.0,-0.6331728535439776]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7948517627995861,0.2120797081979748],[-0.4192760203022748,-0.7267094870558343]],"imag":[[-0.009062782277647188,-0.5684634891727349],[-0.4385614665600074,0.3221254107816827]]},{"name":"u","qubits":[1],"real":[[0.8503276273175799,0.0],[0.0,0.8503276273175799]],"imag":[[0.5262536709805024,0.0],[0.0,-0.5262536709805024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631010639393001,0.0],[0.0,0.9631010639393001]],"imag":[[-0.26914000193020055,0.0],[0.0,0.26914000193020055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7581690944886714,-0.21834929915587384],[0.5219519572132141,-0.12626853532180377]],"imag":[[0.3779206733226302,-0.4844369643160362],[-0.09960794746852718,-0.837675753588516]]},{"name":"u","qubits":[1],"real":[[0.6929897688949532,-0.7209474184757992],[0.7209474184757992,0.6929897688949532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8792008884915625,0.47645125424921175],[-0.47645125424921175,0.8792008884915625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8789547415339691,0.1284795106093732],[0.3385581413573368,0.21685261168938635]],"imag":[[-0.2958243079607989,0.35131119610402906],[0.1590752214366943,0.9016919671645216]]},{"name":"u","qubits":[1],"real":[[0.993485854862828,0.0],[0.0,0.993485854862828]],"imag":[[0.11395550090924013,0.0],[0.0,-0.11395550090924013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7494845838303358,0.0],[0.0,0.7494845838303358]],"imag":[[-0.6620217961673682,0.0],[0.0,0.6620217961673682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21662893662240035,0.23811435878614878],[0.17108879848151176,-0.9282364414739241]],"imag":[[0.9318822926531659,0.1672388967829811],[0.23536337754943965,0.23175377507712497]]},{"name":"u","qubits":[4],"real":[[0.9002641126387642,0.0],[0.0,0.9002641126387642]],"imag":[[0.43534414834098606,0.0],[0.0,-0.43534414834098606]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9950024047153582,0.0],[0.0,0.9950024047153582]],"imag":[[0.09985096199163346,0.0],[0.0,-0.09985096199163346]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9939087308281848,0.0],[0.0,0.9939087308281848]],"imag":[[0.11020632823711626,0.0],[0.0,-0.11020632823711626]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9960073823033538,0.0],[0.0,0.9960073823033538]],"imag":[[0.08927090453905262,0.0],[0.0,-0.08927090453905262]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9968829456409231,0.0],[0.0,0.9968829456409231]],"imag":[[-0.07889482042742968,0.0],[0.0,0.07889482042742968]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9950024047153582,0.0],[0.0,0.9950024047153582]],"imag":[[-0.09985096199163346,0.0],[0.0,0.09985096199163346]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9939087308281848,0.0],[0.0,0.9939087308281848]],"imag":[[-0.11020632823711629,0.0],[0.0,0.11020632823711629]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9604858555039326,0.0],[0.0,0.9604858555039326]],"imag":[[0.27832880083972367,0.0],[0.0,-0.27832880083972367]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9953636688392091,0.0],[0.0,0.9953636688392091]],"imag":[[0.09618298578724474,0.0],[0.0,-0.09618298578724474]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9564664437133016,0.0],[0.0,0.9564664437133016]],"imag":[[-0.2918423239532432,0.0],[0.0,0.2918423239532432]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9594534902228876,0.0],[0.0,0.9594534902228876]],"imag":[[-0.28186699008418703,0.0],[0.0,0.28186699008418703]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9651713687357931,0.0],[0.0,0.9651713687357931]],"imag":[[-0.2616184797996419,0.0],[0.0,0.2616184797996419]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9953636688392091,0.0],[0.0,0.9953636688392091]],"imag":[[-0.0961829857872447,0.0],[0.0,0.0961829857872447]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9971669585694299,0.0],[0.0,0.9971669585694299]],"imag":[[-0.07522005542003328,0.0],[0.0,0.07522005542003328]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9963296444959459,0.0],[0.0,0.9963296444959459]],"imag":[[-0.0855992961336845,0.0],[0.0,0.0855992961336845]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9651713687357931,0.0],[0.0,0.9651713687357931]],"imag":[[0.2616184797996419,0.0],[0.0,-0.2616184797996419]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.2940577456323895,0.27198389004934515],[0.8263406433767712,0.38379888666669176]],"imag":[[-0.2500126264258999,0.8815035407840663],[-0.41010348689676357,0.040922924286851264]]},{"name":"u","qubits":[1],"real":[[0.7990330335174151,0.0],[0.0,0.7990330335174151]],"imag":[[-0.6012871288726854,0.0],[0.0,0.6012871288726854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8270762537728543,0.0],[0.0,0.8270762537728543]],"imag":[[0.562089735224778,0.0],[0.0,-0.562089735224778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9096087274746139,0.310414308113222],[-0.07343830254122202,-0.2085262009865479]],"imag":[[-0.2621276422871059,0.08685631450623632],[0.31385964661115723,0.9233719518434058]]},{"name":"u","qubits":[1],"real":[[0.8598097823231058,-0.5106144712221673],[0.5106144712221673,0.8598097823231058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9678018527815032,0.25171327687011164],[-0.25171327687011164,0.9678018527815032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7038735203417685,0.46692265221801216],[-0.5737993971372811,-0.7293391251624611]],"imag":[[-0.3878435030345788,0.36894812827991136],[-0.15777749003088282,-0.3375277114426356]]},{"name":"u","qubits":[1],"real":[[0.9699812547276777,0.0],[0.0,0.9699812547276777]],"imag":[[0.24317969791271618,0.0],[0.0,-0.24317969791271618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.729274406856519,0.0],[0.0,0.729274406856519]],"imag":[[0.6842213380946786,0.0],[0.0,-0.6842213380946786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.386152180111073,0.5702723406025647],[0.5736497480048247,0.25560245459997877]],"imag":[[0.7217256024786869,0.06919614198721008],[0.030407484872031786,0.7776044860211545]]},{"name":"u","qubits":[2],"real":[[0.9999942846699421,0.0],[0.0,0.9999942846699421]],"imag":[[0.0033809210950260546,0.0],[0.0,-0.0033809210950260546]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9124917234875237,0.0],[0.0,0.9124917234875237]],"imag":[[0.40909516566047155,0.0],[0.0,-0.40909516566047155]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9938860299911931,0.0],[0.0,0.9938860299911931]],"imag":[[-0.11041086626027831,0.0],[0.0,0.11041086626027831]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5369769213038849,0.0],[0.0,0.5369769213038849]],"imag":[[-0.8435969333674711,0.0],[0.0,0.8435969333674711]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5434739639182198,0.34787523785030927],[0.22662437181639883,-0.45313383388583334]],"imag":[[0.7591061244877887,0.08588807366996873],[0.27755240299260614,0.816257181456787]]},{"name":"u","qubits":[1],"real":[[0.767852795989729,0.0],[0.0,0.767852795989729]],"imag":[[0.6406263214158122,0.0],[0.0,-0.6406263214158122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8704715900670039,0.0],[0.0,0.8704715900670039]],"imag":[[0.49221866165985817,0.0],[0.0,-0.49221866165985817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9175785168205446,-0.31731223714092255],[-0.31570165682377793,0.6360234767931543]],"imag":[[0.1671315335564099,0.17155075086141408],[0.17449693360977286,-0.6821711083060138]]},{"name":"u","qubits":[1],"real":[[0.7822515782832582,-0.6229626539956883],[0.6229626539956883,0.7822515782832582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9939102189484431,0.11019290662224124],[-0.11019290662224124,0.9939102189484431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16640631899609384,0.5426996405998313],[-0.3818013214736629,0.3486544941603424]],"imag":[[0.6643290403324782,-0.4862642936324981],[-0.6206477375211025,-0.5894609236689884]]},{"name":"u","qubits":[1],"real":[[0.9995405747613874,0.0],[0.0,0.9995405747613874]],"imag":[[-0.03030906474432022,0.0],[0.0,0.03030906474432022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.0947363942724513,0.0],[0.0,0.0947363942724513]],"imag":[[0.9955023935683202,0.0],[0.0,-0.9955023935683202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04285493054235423,-0.2625930611575528],[0.20567104274447076,0.017500305545643025]],"imag":[[-0.7059910284874366,-0.6563421416116499],[-0.6763427716771012,0.7070739824674273]]},{"name":"u","qubits":[2],"real":[[0.702183988990279,-0.7119955376304683],[0.7119955376304683,0.702183988990279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9512669466955954,0.30836860431055446],[-0.30836860431055446,0.9512669466955954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987332748907226,-0.050317448524862696],[0.050317448524862696,0.9987332748907226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9226108553532177,0.3857320437614744],[-0.3857320437614744,0.9226108553532177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6546352111029272,0.6762123957791514],[0.3452582245117178,0.5785331159120084]],"imag":[[-0.3318071251733832,0.06398099610838155],[0.5849389117467024,0.4516001126270258]]},{"name":"u","qubits":[1],"real":[[0.5997215211111834,0.0],[0.0,0.5997215211111834]],"imag":[[-0.8002087834534738,0.0],[0.0,0.8002087834534738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8229137902741914,0.0],[0.0,0.8229137902741914]],"imag":[[0.5681662554011494,0.0],[0.0,-0.5681662554011494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9201587014678025,-0.28428175979203973],[-0.2812553392526551,0.8827067997802367]],"imag":[[0.2690747802458666,0.009518812860157794],[-0.04245186557266456,0.3740614640309905]]},{"name":"u","qubits":[1],"real":[[0.7332176622699724,-0.6799940144849487],[0.6799940144849487,0.7332176622699724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.915292322673978,0.4027902233844244],[-0.4027902233844244,0.915292322673978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.012453751420965395,0.05646631452365214],[-0.9685516313280147,0.034892467501546356]],"imag":[[0.03265876822809899,0.9977924955908841],[0.24634538027982056,0.0020510432188082014]]},{"name":"u","qubits":[1],"real":[[0.7938869680895959,0.0],[0.0,0.7938869680895959]],"imag":[[-0.6080653598894685,0.0],[0.0,0.6080653598894685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9335625128234559,0.0],[0.0,0.9335625128234559]],"imag":[[-0.3584146127751415,0.0],[0.0,0.3584146127751415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.910709254601249,0.3211929166002342],[-0.1590884310890953,-0.4583993325449401]],"imag":[[-0.24573684520616215,0.08400694505572365],[-0.2913982285213322,-0.8244076633744941]]},{"name":"u","qubits":[2],"real":[[0.9957481676129137,0.0],[0.0,0.9957481676129137]],"imag":[[-0.09211724428967986,0.0],[0.0,0.09211724428967986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9923912956901618,0.0],[0.0,0.9923912956901618]],"imag":[[-0.12312398725838056,0.0],[0.0,0.12312398725838056]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9710589088045347,0.0],[0.0,0.9710589088045347]],"imag":[[-0.23884010473818332,0.0],[0.0,0.23884010473818332]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5881637679710738,0.0],[0.0,0.5881637679710738]],"imag":[[0.8087418513011855,0.0],[0.0,-0.8087418513011855]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6113902364886105,0.7330963233064821],[-0.6502294010642238,-0.673698241751865]],"imag":[[-0.28577461567794,-0.08428895844085704],[-0.348907686576532,0.03994785726317703]]},{"name":"u","qubits":[1],"real":[[0.8326117226143579,0.0],[0.0,0.8326117226143579]],"imag":[[-0.553857129018984,0.0],[0.0,0.553857129018984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8976377525002308,0.0],[0.0,0.8976377525002308]],"imag":[[-0.44073400740847574,0.0],[0.0,0.44073400740847574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8884902429343466,-0.2481875219318892],[0.222296686541211,-0.7942137240502251]],"imag":[[-0.3723184397371272,-0.10181857197724083],[-0.1501607498482048,0.5452160057152546]]},{"name":"u","qubits":[1],"real":[[0.6681918865429072,-0.743988980266664],[0.743988980266664,0.6681918865429072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8303021441525803,0.5573135108855946],[-0.5573135108855946,0.8303021441525803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8700439262433862,0.09244235672171644],[0.2733812308586283,-0.8141381053425337]],"imag":[[-0.03301182551130872,-0.4831026769405644],[0.40889667203050867,0.3086184693855274]]},{"name":"u","qubits":[1],"real":[[0.9981128136260591,0.0],[0.0,0.9981128136260591]],"imag":[[-0.06140693181939605,0.0],[0.0,0.06140693181939605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8650857859820398,0.0],[0.0,0.8650857859820398]],"imag":[[0.5016239456922252,0.0],[0.0,-0.5016239456922252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08959356033994892,0.13017779820619138],[-0.45309579539739564,0.6306134728235938]],"imag":[[-0.7253741456653128,-0.6699694646773973],[0.5104013547583228,-0.36948789580639385]]},{"name":"u","qubits":[3],"real":[[0.9940251182069296,0.0],[0.0,0.9940251182069296]],"imag":[[-0.10915156606159859,0.0],[0.0,0.10915156606159859]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9429811556592237,0.0],[0.0,0.9429811556592237]],"imag":[[0.3328461207098482,0.0],[0.0,-0.3328461207098482]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9624551072236727,0.0],[0.0,0.9624551072236727]],"imag":[[0.27144090807958304,0.0],[0.0,-0.27144090807958304]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9464522787735068,0.0],[0.0,0.9464522787735068]],"imag":[[-0.32284374549375455,0.0],[0.0,0.32284374549375455]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996081356052755,0.0],[0.0,0.9996081356052755]],"imag":[[-0.027992413824913995,0.0],[0.0,0.027992413824913995]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9284387030646202,0.0],[0.0,0.9284387030646202]],"imag":[[0.371485631824013,0.0],[0.0,-0.371485631824013]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9216404575347136,0.0],[0.0,0.9216404575347136]],"imag":[[0.3880449291450718,0.0],[0.0,-0.3880449291450718]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9366105720354387,0.0],[0.0,0.9366105720354387]],"imag":[[0.3503721398048769,0.0],[0.0,-0.3503721398048769]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3753002075637648,0.44657210135472686],[0.40434627801266376,0.528017818557999]],"imag":[[0.7795428129538263,-0.22811425923482764],[-0.29659205052046905,0.6853717431515698]]},{"name":"u","qubits":[1],"real":[[0.5528818581751279,0.0],[0.0,0.5528818581751279]],"imag":[[0.8332596539499664,0.0],[0.0,-0.8332596539499664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8397824917818003,0.0],[0.0,0.8397824917818003]],"imag":[[0.542922983945928,0.0],[0.0,-0.542922983945928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6831738164718104,0.6327813658899336],[-0.4866549207887075,-0.567423372605764]],"imag":[[-0.28816399139006305,0.22321020034030337],[-0.46195458502500586,-0.47727944190716165]]},{"name":"u","qubits":[1],"real":[[0.5946557605224231,-0.8039804266756116],[0.8039804266756116,0.5946557605224231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9834496915115247,0.18118141258387074],[-0.18118141258387074,0.9834496915115247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08050526407352378,0.40221507339611595],[0.13113922589799837,-0.5116893880958528]],"imag":[[0.8257642562682105,-0.38711152173400654],[0.5426184653669048,0.6531015806012344]]},{"name":"u","qubits":[1],"real":[[0.9932083763117443,0.0],[0.0,0.9932083763117443]],"imag":[[-0.11634913503842037,0.0],[0.0,0.11634913503842037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7350405627755304,0.0],[0.0,0.7350405627755304]],"imag":[[0.6780231346160923,0.0],[0.0,-0.6780231346160923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18348829106310038,0.10246249078518929],[-0.3536232103553747,-0.502034878441019]],"imag":[[-0.7724218115066739,0.5993313191662739],[0.4946182540600876,0.6150320224811228]]},{"name":"u","qubits":[2],"real":[[0.9745042022500694,0.0],[0.0,0.9745042022500694]],"imag":[[0.22436924877744696,0.0],[0.0,-0.22436924877744696]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9476477099494993,0.0],[0.0,0.9476477099494993]],"imag":[[-0.31931773804076347,0.0],[0.0,0.31931773804076347]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999402054992519,0.0],[0.0,0.9999402054992519]],"imag":[[0.010935512155993154,0.0],[0.0,-0.010935512155993154]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.712577027266035,0.0],[0.0,0.712577027266035]],"imag":[[-0.7015938855297276,0.0],[0.0,0.7015938855297276]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8193567218481571,-0.03144180698896613],[0.037286118806255625,-0.9036548421872869]],"imag":[[0.5711944405810784,0.03745512227691441],[0.031642040956230966,-0.4254602834342585]]},{"name":"u","qubits":[1],"real":[[0.9978263653215106,0.0],[0.0,0.9978263653215106]],"imag":[[-0.06589798683771282,0.0],[0.0,0.06589798683771282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6942869938404053,0.0],[0.0,0.6942869938404053]],"imag":[[-0.7196982493962683,0.0],[0.0,0.7196982493962683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09641457525747432,0.6263768235994889],[0.03058031938077638,0.6974816278315203]],"imag":[[-0.7267703699311915,-0.2648794705623947],[0.6793923042944845,-0.2258546430107045]]},{"name":"u","qubits":[1],"real":[[0.648209292063346,-0.7614622207849421],[0.7614622207849421,0.648209292063346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8439603586554,0.5364055490188825],[-0.5364055490188825,0.8439603586554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1398890582298476,-0.29482006151964285],[0.34348330286424816,-0.023868617192804965]],"imag":[[0.8630328537667079,-0.38559885377476455],[-0.34296437914209893,-0.8739707915064696]]},{"name":"u","qubits":[1],"real":[[0.9703412203830418,0.0],[0.0,0.9703412203830418]],"imag":[[0.24173935555790033,0.0],[0.0,-0.24173935555790033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8240525675093944,0.0],[0.0,0.8240525675093944]],"imag":[[-0.5665133413973364,0.0],[0.0,0.5665133413973364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3808403152623141,-0.33598612305779707],[0.5256737286577864,-0.6811056696353934]],"imag":[[0.716907047340634,0.4776172786414096],[0.2543070402943161,-0.44169008031230106]]},{"name":"u","qubits":[2],"real":[[0.7312134831497457,-0.6821486949778741],[0.6821486949778741,0.7312134831497457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.990933491805157,0.13435332083293966],[-0.13435332083293966,0.990933491805157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992903459798336,-0.037667020475536925],[0.037667020475536925,0.9992903459798336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.925697555041212,0.3782645061206806],[-0.3782645061206806,0.925697555041212]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7251649217554842,-0.053876246934730254],[-0.2995943897142736,-0.5746596922712663]],"imag":[[-0.09720798183970217,-0.6795467566976112],[-0.6123149893426965,0.4528573655762693]]},{"name":"u","qubits":[1],"real":[[0.9992848270020053,0.0],[0.0,0.9992848270020053]],"imag":[[0.03781315278540655,0.0],[0.0,-0.03781315278540655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5705081715824396,0.0],[0.0,0.5705081715824396]],"imag":[[0.8212919250532429,0.0],[0.0,-0.8212919250532429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.059008959296682706,-0.5963117818740096],[-0.6151901997817499,-0.3057456577334192]],"imag":[[0.7785958048090323,-0.1863297460276835],[-0.10884637591113538,0.7184796986141372]]},{"name":"u","qubits":[1],"real":[[0.6270470187377087,-0.7789814094650472],[0.7789814094650472,0.6270470187377087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9198006658737828,0.39238595165747936],[-0.39238595165747936,0.9198006658737828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39047718982707647,0.6922112683115269],[0.5258702183660856,0.44418570047693906]],"imag":[[0.25842162006315955,0.5491715492732933],[-0.7100748861523598,0.14816623428814577]]},{"name":"u","qubits":[1],"real":[[0.6152719559187083,0.0],[0.0,0.6152719559187083]],"imag":[[-0.7883149245447324,0.0],[0.0,0.7883149245447324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8258875123875733,0.0],[0.0,0.8258875123875733]],"imag":[[0.5638349198854803,0.0],[0.0,-0.5638349198854803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7429180692016464,0.13570480328178622],[-0.6423578975937746,-0.009681734422517567]],"imag":[[0.18601043724906974,0.628535652174449],[0.02914088342885428,-0.7657893994633667]]},{"name":"u","qubits":[2],"real":[[0.9969069007274138,0.0],[0.0,0.9969069007274138]],"imag":[[0.07859154714129421,0.0],[0.0,-0.07859154714129421]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.98865419148726,0.0],[0.0,0.98865419148726]],"imag":[[0.15020948590109862,0.0],[0.0,-0.15020948590109862]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997681990927563,0.0],[0.0,0.9997681990927563]],"imag":[[0.021530166809082842,0.0],[0.0,-0.021530166809082842]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.4603703602959119,0.0],[0.0,0.4603703602959119]],"imag":[[-0.8877269463979407,0.0],[0.0,0.8877269463979407]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5119613696882849,-0.854725980370611],[0.4782019893107913,-0.24911367183623437]],"imag":[[-0.07327516602825628,-0.04438247931250003],[-0.7098233325339682,0.45322849922951913]]},{"name":"u","qubits":[1],"real":[[0.9173751076453354,0.0],[0.0,0.9173751076453354]],"imag":[[0.39802375792496275,0.0],[0.0,-0.39802375792496275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7600517118043575,0.0],[0.0,0.7600517118043575]],"imag":[[0.6498625973105899,0.0],[0.0,-0.6498625973105899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5545084096380377,0.3907711225401267],[0.6450748936546324,-0.18032322764820644]],"imag":[[0.5187294696961126,0.5203249856562849],[0.08554848032518425,0.7375929586574489]]},{"name":"u","qubits":[1],"real":[[0.8120936132538535,-0.5835271744420311],[0.5835271744420311,0.8120936132538535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9407631848561843,0.3390643449542414],[-0.3390643449542414,0.9407631848561843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4451797997325578,-0.4060288384040217],[0.783922048078539,0.3844246016118354]],"imag":[[0.028676681306055912,-0.7975795736123333],[-0.43180877294897463,0.2263296971593232]]},{"name":"u","qubits":[1],"real":[[0.9731811797674055,0.0],[0.0,0.9731811797674055]],"imag":[[-0.23003997771370244,0.0],[0.0,0.23003997771370244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.660112034094945,0.0],[0.0,0.660112034094945]],"imag":[[0.751167160120192,0.0],[0.0,-0.751167160120192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43443318669268915,0.24195009920497243],[0.11292504069351034,0.9694828125046282]],"imag":[[-0.8675864896768837,-0.004651744283790865],[0.21403136315630658,-0.039263049142134965]]},{"name":"u","qubits":[3],"real":[[0.7066461846570214,-0.7075670778870896],[0.7075670778870896,0.7066461846570214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994896942062667,0.031942936237351074],[-0.031942936237351074,0.9994896942062667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999997879888922,-0.0006511698477299426],[0.0006511698477299426,0.9999997879888922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994896942062667,0.031942936237351074],[-0.031942936237351074,0.9994896942062667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999997879888922,0.0006511698477299426],[-0.0006511698477299426,0.9999997879888922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994896942062667,-0.031942936237351074],[0.031942936237351074,0.9994896942062667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999997879888922,0.0006511698477299426],[-0.0006511698477299426,0.9999997879888922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7293330073237604,0.6841588736748795],[-0.6841588736748795,0.7293330073237604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7759328554980994,0.09848852296379523],[0.4281340836780571,0.7808399003573441]],"imag":[[0.4389132560559969,-0.44224808451964903],[0.14827192522537322,-0.4301228808062238]]},{"name":"u","qubits":[1],"real":[[0.8505132909747929,0.0],[0.0,0.8505132909747929]],"imag":[[-0.5259535548650919,0.0],[0.0,0.5259535548650919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7964055359476435,0.0],[0.0,0.7964055359476435]],"imag":[[0.6047629472048918,0.0],[0.0,-0.6047629472048918]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8745107193077539,0.18931381068761513],[-0.08253160708787431,-0.3870876644498794]],"imag":[[-0.4366837577637419,0.09326617073787563],[-0.1942339603485072,-0.8975660658188702]]},{"name":"u","qubits":[1],"real":[[0.6372549813368076,-0.7706530274782712],[0.7706530274782712,0.6372549813368076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9408868698330264,0.3387209739236851],[-0.3387209739236851,0.9408868698330264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5812080146965242,0.10503601392660268],[0.37336230866656067,0.3478458692659759]],"imag":[[-0.7179127275302115,0.36846437423591943],[-0.08601828741513615,-0.8556896002242519]]},{"name":"u","qubits":[1],"real":[[0.9710265885163963,0.0],[0.0,0.9710265885163963]],"imag":[[0.23897147192543508,0.0],[0.0,-0.23897147192543508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8692405312119121,0.0],[0.0,0.8692405312119121]],"imag":[[0.49438942029379307,0.0],[0.0,-0.49438942029379307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42187131529117905,0.03189926774258581],[0.14511982325605088,-0.04573291267727897]],"imag":[[0.8051953820273512,-0.4155327024601138],[-0.3906727876298157,-0.9078675622587984]]},{"name":"u","qubits":[2],"real":[[0.9999851716258532,0.0],[0.0,0.9999851716258532]],"imag":[[-0.005445780790024867,0.0],[0.0,0.005445780790024867]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5417482447525114,0.0],[0.0,0.5417482447525114]],"imag":[[0.8405408016911332,0.0],[0.0,-0.8405408016911332]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.86644933851676,0.0],[0.0,0.86644933851676]],"imag":[[-0.4992650035641083,0.0],[0.0,0.4992650035641083]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999594136212212,0.0],[0.0,0.999594136212212]],"imag":[[-0.028487942188964156,0.0],[0.0,0.028487942188964156]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30240602670628697,0.5536923571151324],[-0.6606442470542138,-0.37326969161035833]],"imag":[[-0.3814552668926873,0.675623599383439],[-0.5714819797733928,-0.3124536172835303]]},{"name":"u","qubits":[1],"real":[[0.9727441623605586,0.0],[0.0,0.9727441623605586]],"imag":[[-0.23188099230737982,0.0],[0.0,0.23188099230737982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42303104988483237,0.0],[0.0,0.42303104988483237]],"imag":[[-0.9061151862944007,0.0],[0.0,0.9061151862944007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.378234460518452,0.29685922200996306],[-0.23022163020509165,-0.27019383167275624]],"imag":[[-0.7482681306449588,0.4570646560882319],[0.4939954438283052,0.7937013265634498]]},{"name":"u","qubits":[1],"real":[[0.6806412344244714,-0.7326168916979268],[0.7326168916979268,0.6806412344244714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9453391820176819,0.32608868570089977],[-0.32608868570089977,0.9453391820176819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6957811230763987,0.25022564667844693],[-0.3599523951153845,0.9140141880896481]],"imag":[[0.6124586172789689,0.2795893356972541],[0.10591196411160164,-0.15425625782943977]]},{"name":"u","qubits":[1],"real":[[0.9439224105938873,0.0],[0.0,0.9439224105938873]],"imag":[[-0.3301673557131671,0.0],[0.0,0.3301673557131671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.854093491261005,0.0],[0.0,0.854093491261005]],"imag":[[-0.5201195133674449,0.0],[0.0,0.5201195133674449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5320216206937449,-0.07631738401872018],[-0.5127659548280029,-0.6836964900856468]],"imag":[[-0.6674580369569602,0.5153915219641292],[0.09232464235126236,-0.510985660687856]]},{"name":"u","qubits":[2],"real":[[0.7061914034077568,-0.7080209755035389],[0.7080209755035389,0.7061914034077568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9263572910988753,0.3766459467828555],[-0.3766459467828555,0.9263572910988753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999991631661365,0.0012937028355972523],[-0.0012937028355972523,0.9999991631661365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9213624254142,0.38870461926103067],[-0.38870461926103067,0.9213624254142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4788674977145537,-0.29897495343202724],[-0.27405706971886784,-0.044878991252571415]],"imag":[[-0.5062453582681359,0.6519321545106408],[0.6627927876807925,0.6954022715519292]]},{"name":"u","qubits":[1],"real":[[0.999858980662008,0.0],[0.0,0.999858980662008]],"imag":[[0.016793415064555072,0.0],[0.0,-0.016793415064555072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7075476833798389,0.0],[0.0,0.7075476833798389]],"imag":[[-0.7066656039059941,0.0],[0.0,0.7066656039059941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02396077353761128,-0.6571697913563143],[0.5078247929945628,-0.3035791970509109]],"imag":[[0.7130960609177789,-0.24299743736040735],[-0.4827358168346908,-0.645693256804574]]},{"name":"u","qubits":[1],"real":[[0.6303969573114678,-0.7762729392503924],[0.7762729392503924,0.6303969573114678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.866291953050544,0.4995380386716053],[-0.4995380386716053,0.866291953050544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45466647131077736,-0.0032515211000634565],[0.5041009782809323,0.7008809667643099]],"imag":[[-0.5359989992891113,0.7113177210202296],[-0.5018622085025771,-0.05274843884561152]]},{"name":"u","qubits":[1],"real":[[0.7111819090367008,0.0],[0.0,0.7111819090367008]],"imag":[[0.703008031432724,0.0],[0.0,-0.703008031432724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7093424146864952,0.0],[0.0,0.7093424146864952]],"imag":[[0.7048640569122051,0.0],[0.0,-0.7048640569122051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7275784194442105,0.6859485546749966],[0.6026989478402299,0.6382075682445661]],"imag":[[0.008410943200468698,-0.005786184651908017],[0.3275864433486565,0.3494741767882351]]},{"name":"u","qubits":[2],"real":[[0.998798260089799,0.0],[0.0,0.998798260089799]],"imag":[[-0.049010566632006376,0.0],[0.0,0.049010566632006376]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9652392216305776,0.0],[0.0,0.9652392216305776]],"imag":[[-0.2613680260207753,0.0],[0.0,0.2613680260207753]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9877030662176203,0.0],[0.0,0.9877030662176203]],"imag":[[-0.15634146278038713,0.0],[0.0,0.15634146278038713]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.4948539398983014,0.0],[0.0,0.4948539398983014]],"imag":[[0.8689761666277898,0.0],[0.0,-0.8689761666277898]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.033557029898089834,0.7900121677304488],[-0.6391630983252091,-0.02539098749444162]],"imag":[[-0.034095359554018316,0.61122189672748],[0.7675818952663098,0.04054461188316138]]},{"name":"u","qubits":[1],"real":[[0.9996689599395293,0.0],[0.0,0.9996689599395293]],"imag":[[0.025728788028581372,0.0],[0.0,-0.025728788028581372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7558267774308379,0.0],[0.0,0.7558267774308379]],"imag":[[0.6547716262320127,0.0],[0.0,-0.6547716262320127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05143724854257581,-0.00058273184827572],[7.072567202207157e-05,-0.006189465041587872]],"imag":[[0.9986121281177548,0.011299887702582124],[0.011314682336560695,-0.9999168282832334]]},{"name":"u","qubits":[1],"real":[[0.7035985762861816,-0.7105976663682891],[0.7105976663682891,0.7035985762861816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7244164935105938,0.6893625634815223],[-0.6893625634815223,0.7244164935105938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6675278817638285,-0.44478310758311307],[0.3962363831831106,-0.6627840745398652]],"imag":[[-0.033540543510317156,-0.5961958958409874],[-0.6295063841224298,0.0862305718837906]]},{"name":"u","qubits":[1],"real":[[0.9861789519016619,0.0],[0.0,0.9861789519016619]],"imag":[[0.1656836588989379,0.0],[0.0,-0.1656836588989379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.34549500720472126,0.0],[0.0,0.34549500720472126]],"imag":[[0.9384205880076425,0.0],[0.0,-0.9384205880076425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2638579939059753,0.5898364405426301],[0.24915745389257793,0.8012444314151288]],"imag":[[0.7631003100052053,0.012241296086365427],[-0.5347685846154779,0.09975211879641022]]},{"name":"u","qubits":[3],"real":[[0.9518065708006079,0.0],[0.0,0.9518065708006079]],"imag":[[-0.30669895953652554,0.0],[0.0,0.30669895953652554]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9289675380730457,0.0],[0.0,0.9289675380730457]],"imag":[[0.37016119894784283,0.0],[0.0,-0.37016119894784283]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9190893287700315,0.0],[0.0,0.9190893287700315]],"imag":[[0.39404924278705694,0.0],[0.0,-0.39404924278705694]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9173344866775344,0.0],[0.0,0.9173344866775344]],"imag":[[0.39811736906603884,0.0],[0.0,-0.39811736906603884]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9384400508158189,0.0],[0.0,0.9384400508158189]],"imag":[[0.34544213846142635,0.0],[0.0,-0.34544213846142635]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999979532079722,0.0],[0.0,0.9999979532079722]],"imag":[[0.0020232597129724653,0.0],[0.0,-0.0020232597129724653]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999996465252677,0.0],[0.0,0.9999996465252677]],"imag":[[-0.0008408027947650507,0.0],[0.0,0.0008408027947650507]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9093009655916084,0.0],[0.0,0.9093009655916084]],"imag":[[-0.41613910411564126,0.0],[0.0,0.41613910411564126]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6474907132416015,-0.6970125224556598],[-0.14790311703331907,-0.2804684394901863]],"imag":[[0.21550102891011272,-0.22020133138690218],[-0.7158489720439601,0.6221112212823158]]},{"name":"u","qubits":[1],"real":[[0.9354271142942913,0.0],[0.0,0.9354271142942913]],"imag":[[0.35351960885225997,0.0],[0.0,-0.35351960885225997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8696581546212304,0.0],[0.0,0.8696581546212304]],"imag":[[0.49365442781443386,0.0],[0.0,-0.49365442781443386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6348779824131199,-0.27998612110002863],[-0.1842822536293455,-0.08275133951774599]],"imag":[[0.7199887882332555,0.012404203191456603],[-0.2111543114945665,0.9563504188018972]]},{"name":"u","qubits":[1],"real":[[0.5304200891175219,-0.8477349403325075],[0.8477349403325075,0.5304200891175219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8863478455397134,0.4630199744148285],[-0.4630199744148285,0.8863478455397134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47635880921622786,0.10727842207632746],[0.5842317632940363,0.3821339903360894]],"imag":[[-0.09203565476331034,0.8678151089323117],[0.650603542791405,-0.29893459200204886]]},{"name":"u","qubits":[1],"real":[[0.7357516288710036,0.0],[0.0,0.7357516288710036]],"imag":[[0.6772514603998022,0.0],[0.0,-0.6772514603998022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9443716047377845,0.0],[0.0,0.9443716047377845]],"imag":[[0.3288803310704088,0.0],[0.0,-0.3288803310704088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8171352784216774,-0.29343693326680675],[-0.543593107156951,0.11165539484200823]],"imag":[[0.06777710440742128,-0.4915190403960414],[-0.1794512043100446,0.8123034358697503]]},{"name":"u","qubits":[2],"real":[[0.9957501324830882,0.0],[0.0,0.9957501324830882]],"imag":[[0.0920960024100517,0.0],[0.0,-0.0920960024100517]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9811903161184975,0.0],[0.0,0.9811903161184975]],"imag":[[0.19304290599574717,0.0],[0.0,-0.19304290599574717]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9454695246683317,0.0],[0.0,0.9454695246683317]],"imag":[[0.3257105738588157,0.0],[0.0,-0.3257105738588157]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7078638923040191,0.0],[0.0,0.7078638923040191]],"imag":[[-0.7063488585481001,0.0],[0.0,0.7063488585481001]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.049658813764690765,-0.5091799838788362],[0.012151748695215967,0.34705702618271944]],"imag":[[-0.5953498081384732,0.6195388221751039],[-0.8018384769818762,-0.48627030796897364]]},{"name":"u","qubits":[1],"real":[[0.797918706482749,0.0],[0.0,0.797918706482749]],"imag":[[0.6027650768291879,0.0],[0.0,-0.6027650768291879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9696628325955418,0.0],[0.0,0.9696628325955418]],"imag":[[-0.24444629488456227,0.0],[0.0,0.24444629488456227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7028404482305075,0.6642031807652478],[-0.47065780719267425,-0.48028697982439916]],"imag":[[0.1997269895981795,-0.15798281114892132],[-0.4945762453715015,-0.5506359805297589]]},{"name":"u","qubits":[1],"real":[[0.4546221179169309,-0.8906844165588192],[0.8906844165588192,0.4546221179169309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9406279838747067,0.3394392374959096],[-0.3394392374959096,0.9406279838747067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24305181378046994,0.8320766281405907],[-0.29997400374726074,0.41190355710514415]],"imag":[[-0.49033632473313776,-0.09024737872873254],[0.7813524822646056,0.3603322843972031]]},{"name":"u","qubits":[1],"real":[[0.8259616839932199,0.0],[0.0,0.8259616839932199]],"imag":[[0.5637262603206314,0.0],[0.0,-0.5637262603206314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8773501184186211,0.0],[0.0,0.8773501184186211]],"imag":[[0.4798507785872933,0.0],[0.0,-0.4798507785872933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8079837777916308,-0.46766555761586276],[0.4117789438897479,-0.7053607467566833]],"imag":[[0.3161936367569565,0.1687386296015781],[0.2786070714626932,-0.5052548050586751]]},{"name":"u","qubits":[2],"real":[[0.7199992627141611,-0.6939748278511724],[0.6939748278511724,0.7199992627141611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9617870915465905,0.2737984487435062],[-0.2737984487435062,0.9617870915465905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998306678608289,-0.01840205436816703],[0.01840205436816703,0.9998306678608289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8736909142751715,0.48648143470539024],[-0.48648143470539024,0.8736909142751715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1294126395739253,0.9360082881981759],[-0.8743018769191881,-0.25933083448954786]],"imag":[[0.31319049803163146,-0.09514496878725989],[0.3475058397736552,-0.21813628222225406]]},{"name":"u","qubits":[1],"real":[[0.9982016835216296,0.0],[0.0,0.9982016835216296]],"imag":[[-0.05994496654919758,0.0],[0.0,0.05994496654919758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7967918416938025,0.0],[0.0,0.7967918416938025]],"imag":[[0.6042538878734653,0.0],[0.0,-0.6042538878734653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09179763333770907,-0.46747236471400466],[0.3176094181292573,0.13617541578745906]],"imag":[[-0.7615492809525176,-0.4394149239875628],[-0.5574407095915167,0.7548777178727784]]},{"name":"u","qubits":[1],"real":[[0.6733684355177838,-0.7393070742582761],[0.7393070742582761,0.6733684355177838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8911564071542188,0.4536962177360356],[-0.4536962177360356,0.8911564071542188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5466933935441114,0.5210468788405183],[-0.7982376734413624,-0.3275111645249783]],"imag":[[0.12034485829417615,-0.6443241409321339],[0.2223961897971703,0.4539746563125687]]},{"name":"u","qubits":[1],"real":[[0.737162465331961,0.0],[0.0,0.737162465331961]],"imag":[[-0.6757155464436981,0.0],[0.0,0.6757155464436981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9466202523245597,0.0],[0.0,0.9466202523245597]],"imag":[[0.3223508924898254,0.0],[0.0,-0.3223508924898254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9170834060134443,-0.20315540673983867],[0.3655351076390016,-0.09175448430999217]],"imag":[[-0.07992018715566455,0.3336145542570861],[-0.13767670530313808,0.9159750676242362]]},{"name":"u","qubits":[2],"real":[[0.9523763547263085,0.0],[0.0,0.9523763547263085]],"imag":[[-0.3049250382606004,0.0],[0.0,0.3049250382606004]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999154019940055,0.0],[0.0,0.9999154019940055]],"imag":[[0.01300726163211909,0.0],[0.0,-0.01300726163211909]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9765002392335006,0.0],[0.0,0.9765002392335006]],"imag":[[0.21551631673011679,0.0],[0.0,-0.21551631673011679]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7197326472336771,0.0],[0.0,0.7197326472336771]],"imag":[[-0.6942513352569105,0.0],[0.0,0.6942513352569105]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5694665684447463,0.7784982570803951],[0.7659795299956437,0.5278935228649124]],"imag":[[-0.11816825407221392,0.23597575061026207],[0.27389678855536514,0.2440990318784218]]},{"name":"u","qubits":[1],"real":[[0.9460066198086914,0.0],[0.0,0.9460066198086914]],"imag":[[-0.3241473049064791,0.0],[0.0,0.3241473049064791]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8144294333888566,0.0],[0.0,0.8144294333888566]],"imag":[[-0.5802626112631296,0.0],[0.0,0.5802626112631296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4788893634377751,0.4438679637046119],[0.08849540074152466,0.7541058640095899]],"imag":[[-0.6167612834030843,-0.43960405784963363],[0.6184165755611176,-0.20261749427235315]]},{"name":"u","qubits":[1],"real":[[0.7164440107257778,-0.69764459396971],[0.69764459396971,0.7164440107257778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9938598158736769,0.11064658328001399],[-0.11064658328001399,0.9938598158736769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1480101306827331,-0.4276764005101468],[-0.1286632251153381,0.26446827312520127]],"imag":[[0.5711875590117567,0.6847851269501669],[0.7970467666005497,-0.5274644621817688]]},{"name":"u","qubits":[1],"real":[[0.8715655143699741,0.0],[0.0,0.8715655143699741]],"imag":[[-0.4902790574366831,0.0],[0.0,0.4902790574366831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7250514831247764,0.0],[0.0,0.7250514831247764]],"imag":[[-0.6886946687891246,0.0],[0.0,0.6886946687891246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6409032094992142,0.5012501420777251],[-0.6528715375668656,-0.7102168885536227]],"imag":[[-0.38940183528767097,0.4316915354686268],[-0.10662102120725182,-0.24079593951105271]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6236979458812567,-0.44070323332319267],[0.0299198260045001,-0.23371756299712898]],"imag":[[0.40513141545851106,0.5026430827640704],[0.6678130071539073,-0.7060500635469121]]},{"name":"u","qubits":[1],"real":[[0.9262632704798818,0.0],[0.0,0.9262632704798818]],"imag":[[0.37687710697243654,0.0],[0.0,-0.37687710697243654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6157978872816231,0.0],[0.0,0.6157978872816231]],"imag":[[0.7879041578894539,0.0],[0.0,-0.7879041578894539]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6825367932893736,-0.029138260396963142],[-0.19064906686407992,0.4681978084046406]],"imag":[[0.6998916146785297,0.20843755729229402],[0.0891526040718674,-0.8581931942727999]]},{"name":"u","qubits":[1],"real":[[0.5749834812486871,-0.8181650177630064],[0.8181650177630064,0.5749834812486871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926644517928911,0.375938741542151],[-0.375938741542151,0.926644517928911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45882361840777997,-0.7638683750376318],[-0.6000740119089718,-0.09526599324959183]],"imag":[[0.25611084360553227,-0.37469084402507397],[-0.6031577763822044,0.516755520097574]]},{"name":"u","qubits":[1],"real":[[0.9808620479119066,0.0],[0.0,0.9808620479119066]],"imag":[[-0.19470398805895267,0.0],[0.0,0.19470398805895267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5109959752801985,0.0],[0.0,0.5109959752801985]],"imag":[[-0.8595831043287431,0.0],[0.0,0.8595831043287431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32234042909915805,0.5155157238478896],[0.48242854181501904,0.7614447891579863]],"imag":[[-0.7799358933019565,0.14845938358027816],[0.23464729307981394,-0.3638752299301226]]},{"name":"u","qubits":[2],"real":[[0.9886521380208695,0.0],[0.0,0.9886521380208695]],"imag":[[0.15022300085793697,0.0],[0.0,-0.15022300085793697]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6888458694792224,0.0],[0.0,0.6888458694792224]],"imag":[[0.7249078342116424,0.0],[0.0,-0.7249078342116424]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8856800931443582,0.0],[0.0,0.8856800931443582]],"imag":[[-0.4642959967604728,0.0],[0.0,0.4642959967604728]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998606149562073,0.0],[0.0,0.9998606149562073]],"imag":[[-0.016695827604374453,0.0],[0.0,0.016695827604374453]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.003498402404820739,-0.8739120640452874],[-0.4801038340221408,-0.2979859710442759]],"imag":[[-0.2995463511595172,0.38280210161875905],[0.8244756231962678,-0.03073461197358346]]},{"name":"u","qubits":[1],"real":[[0.9986163615118747,0.0],[0.0,0.9986163615118747]],"imag":[[0.05258671429919107,0.0],[0.0,-0.05258671429919107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6843464954354053,0.0],[0.0,0.6843464954354053]],"imag":[[-0.7291569612815054,0.0],[0.0,0.7291569612815054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0770696630758323,-0.6309439257005737],[-0.2426958854494757,-0.7307852863972168]],"imag":[[0.7297433077107616,-0.25188238228642224],[-0.6345342221430058,0.0664672347898076]]},{"name":"u","qubits":[1],"real":[[0.4637172294802911,-0.8859832566607131],[0.8859832566607131,0.4637172294802911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9691139777387766,0.24661325623600613],[-0.24661325623600613,0.9691139777387766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24449109825892665,0.6548849314749614],[0.42420824313950817,-0.6904087138262877]],"imag":[[-0.6532392059946998,-0.2909095549317577],[-0.5775378854032435,0.09916231768758263]]},{"name":"u","qubits":[1],"real":[[0.7051990711365195,0.0],[0.0,0.7051990711365195]],"imag":[[0.7090093582373861,0.0],[0.0,-0.7090093582373861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7251319084031518,0.0],[0.0,0.7251319084031518]],"imag":[[0.6886099878854525,0.0],[0.0,-0.6886099878854525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9332733264127289,-0.3590100128225966],[0.34901420709663156,-0.9134578363998416]],"imag":[[-0.005029053790838337,0.009349733558127562],[0.08464449225554184,-0.19136137095879885]]},{"name":"u","qubits":[2],"real":[[0.754582668453585,-0.6562049957669227],[0.6562049957669227,0.754582668453585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.948732551055795,0.31607996862687027],[-0.31607996862687027,0.948732551055795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997828363201564,-0.020839390577060902],[0.020839390577060902,0.9997828363201564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9151064217567348,0.4032123967087135],[-0.4032123967087135,0.9151064217567348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3547264561684733,-0.6778288212958306],[-0.5900876127433399,0.07512078775897955]],"imag":[[-0.09882156413216595,-0.6363580193392185],[-0.7184706319979234,0.3604905373097082]]},{"name":"u","qubits":[1],"real":[[0.907794194021118,0.0],[0.0,0.907794194021118]],"imag":[[0.41941590492201014,0.0],[0.0,-0.41941590492201014]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7627580209646369,0.0],[0.0,0.7627580209646369]],"imag":[[-0.6466840043283201,0.0],[0.0,0.6466840043283201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7256514893123851,-0.14228457891743096],[-0.05883804458866557,0.516146418115331]],"imag":[[0.6176775625155944,0.26769281541685175],[-0.2973927190307347,0.8010546362410014]]},{"name":"u","qubits":[1],"real":[[0.7297581969712146,-0.6837053268428747],[0.6837053268428747,0.7297581969712146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9895556580255438,0.14415130824808028],[-0.14415130824808028,0.9895556580255438]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5881434501055725,-0.31089938485000745],[-0.5583061936401458,-0.7732199377641633]],"imag":[[0.5126784847126331,-0.5427611131156682],[0.2820323519628992,0.10432101625900184]]},{"name":"u","qubits":[1],"real":[[0.9970985700119217,0.0],[0.0,0.9970985700119217]],"imag":[[-0.07612123015414841,0.0],[0.0,0.07612123015414841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4717058649147173,0.0],[0.0,0.4717058649147173]],"imag":[[0.8817559622736092,0.0],[0.0,-0.8817559622736092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1160843952772419,-0.6305089756166329],[-0.6442025053771192,0.25322359810876294]],"imag":[[-0.7558534112689582,-0.1329227802638064],[0.014600202465678192,-0.7215731255490714]]},{"name":"u","qubits":[2],"real":[[0.897757328213807,0.0],[0.0,0.897757328213807]],"imag":[[-0.4404903854097236,0.0],[0.0,0.4404903854097236]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9178724487907903,0.0],[0.0,0.9178724487907903]],"imag":[[-0.3968755066148552,0.0],[0.0,0.3968755066148552]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8219956519771051,0.0],[0.0,0.8219956519771051]],"imag":[[-0.5694937647865285,0.0],[0.0,0.5694937647865285]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998861493143928,0.0],[0.0,0.9998861493143928]],"imag":[[-0.015089347541749462,0.0],[0.0,0.015089347541749462]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7405903708380764,-0.0021115749361075597],[0.483447938286314,-0.35875223325577543]],"imag":[[-0.4618177876444646,-0.4881042664107551],[0.0672928272834823,-0.7956422572343057]]},{"name":"u","qubits":[1],"real":[[0.9982144113829488,0.0],[0.0,0.9982144113829488]],"imag":[[0.059732645240213635,0.0],[0.0,-0.059732645240213635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6150107357140941,0.0],[0.0,0.6150107357140941]],"imag":[[0.7885187346895498,0.0],[0.0,-0.7885187346895498]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09613897513100866,0.5110864887134263],[0.3288948381905807,-0.7930219594354156]],"imag":[[0.8004305995218286,0.2980918547435769],[0.4918295824993417,0.14507935429732577]]},{"name":"u","qubits":[1],"real":[[0.716044532020237,-0.6980546025662461],[0.6980546025662461,0.716044532020237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9655652966943127,0.26016083067907025],[-0.26016083067907025,0.9655652966943127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5420448820693095,-0.5271092108597993],[-0.5223784195036759,-0.5338947195991139]],"imag":[[0.5666913580846824,-0.3274204183024722],[0.3349164632135123,0.5743763382048196]]},{"name":"u","qubits":[1],"real":[[0.9656509195504802,0.0],[0.0,0.9656509195504802]],"imag":[[0.25984284013863457,0.0],[0.0,-0.25984284013863457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7884472297599318,0.0],[0.0,0.7884472297599318]],"imag":[[0.6151024027622469,0.0],[0.0,-0.6151024027622469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4416505516682536,-0.39212780216815346],[0.4365683710136885,0.40459697352844154]],"imag":[[0.7612294790560578,-0.2677877091913364],[0.18676864795148218,-0.7815541047070609]]},{"name":"u","qubits":[3],"real":[[0.9259508091616971,0.0],[0.0,0.9259508091616971]],"imag":[[0.37764414335826574,0.0],[0.0,-0.37764414335826574]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9580653050325448,0.0],[0.0,0.9580653050325448]],"imag":[[-0.28654994554683966,0.0],[0.0,0.28654994554683966]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9722969302354616,0.0],[0.0,0.9722969302354616]],"imag":[[0.23374918065032405,0.0],[0.0,-0.23374918065032405]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9862749037667824,0.0],[0.0,0.9862749037667824]],"imag":[[0.16511152049395023,0.0],[0.0,-0.16511152049395023]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8123920360003032,0.0],[0.0,0.8123920360003032]],"imag":[[0.5831116358325239,0.0],[0.0,-0.5831116358325239]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9398629365281889,0.0],[0.0,0.9398629365281889]],"imag":[[0.34155184165893415,0.0],[0.0,-0.34155184165893415]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9576941694849499,0.0],[0.0,0.9576941694849499]],"imag":[[-0.28778790407960514,0.0],[0.0,0.28778790407960514]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.923702489870675,0.0],[0.0,0.923702489870675]],"imag":[[0.38311057177623725,0.0],[0.0,-0.38311057177623725]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.528096479806757,-0.17730335035302164],[0.22196727883272302,-0.5299163870782658]],"imag":[[-0.047904715908514986,-0.8290855011173633],[-0.8182602112635268,0.019219170025823858]]},{"name":"u","qubits":[1],"real":[[0.5720382317219039,0.0],[0.0,0.5720382317219039]],"imag":[[-0.8202269572797991,0.0],[0.0,0.8202269572797991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9468290775083745,0.0],[0.0,0.9468290775083745]],"imag":[[0.32173700126755767,0.0],[0.0,-0.32173700126755767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8378967905702572,-0.3218326357953565],[-0.1379109100261231,-0.6504121953138824]],"imag":[[0.3085357200215577,-0.3148943193515167],[-0.4286201800179363,0.6117428367902107]]},{"name":"u","qubits":[1],"real":[[0.8038334959395081,-0.5948543610041611],[0.5948543610041611,0.8038334959395081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8652589117679708,0.5013252592939108],[-0.5013252592939108,0.8652589117679708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5660494032272159,0.6613046934944242],[-0.7032052368345977,-0.6965405574156665]],"imag":[[0.42337908066773927,-0.2510265514269334],[0.07642396252125866,-0.12038697901359546]]},{"name":"u","qubits":[1],"real":[[0.5578264953824915,0.0],[0.0,0.5578264953824915]],"imag":[[0.829957589910043,0.0],[0.0,-0.829957589910043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8568313934824208,0.0],[0.0,0.8568313934824208]],"imag":[[-0.5155967059077986,0.0],[0.0,0.5155967059077986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6718503405246474,0.6521283330403012],[-0.14580864935955773,-0.19762768130141525]],"imag":[[-0.2740233541676479,0.2196746652522887],[-0.6725088542759633,-0.6981511142122451]]},{"name":"u","qubits":[2],"real":[[0.8699193879164108,0.0],[0.0,0.8699193879164108]],"imag":[[0.4931939360202407,0.0],[0.0,-0.4931939360202407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8947552180237677,0.0],[0.0,0.8947552180237677]],"imag":[[-0.446556939056197,0.0],[0.0,0.446556939056197]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9673029378224205,0.0],[0.0,0.9673029378224205]],"imag":[[-0.253623789262984,0.0],[0.0,0.253623789262984]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8000692143602313,0.0],[0.0,0.8000692143602313]],"imag":[[-0.5999077030952364,0.0],[0.0,0.5999077030952364]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10257193450239728,0.05482143399506811],[-0.5834166265272559,0.7046785804798081]],"imag":[[0.7563247048798694,0.6437752320612675],[0.277627410268459,-0.29321691488068763]]},{"name":"u","qubits":[1],"real":[[0.6201246509011109,0.0],[0.0,0.6201246509011109]],"imag":[[0.7845032933931988,0.0],[0.0,-0.7845032933931988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8587439594996157,0.0],[0.0,0.8587439594996157]],"imag":[[0.5124049297410421,0.0],[0.0,-0.5124049297410421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9415569121451135,-0.24549714188724578],[0.2520842386627469,-0.967704383306648]],"imag":[[-0.22343412700946028,-0.057261901858675454],[0.0011439829991504247,-0.0006741289353283972]]},{"name":"u","qubits":[1],"real":[[0.5956216124963565,-0.8032651459681542],[0.8032651459681542,0.5956216124963565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9367168704442959,0.3500878527242045],[-0.3500878527242045,0.9367168704442959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12320806753734838,-0.24527627316182346],[0.9342025662301485,0.21382477654507057]],"imag":[[-0.2120294466283474,0.9379247494762231],[-0.25909236018299364,0.12006531172350199]]},{"name":"u","qubits":[1],"real":[[0.6222821222246594,0.0],[0.0,0.6222821222246594]],"imag":[[-0.7827930507864604,0.0],[0.0,0.7827930507864604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9507817441998231,0.0],[0.0,0.9507817441998231]],"imag":[[-0.3098613801304418,0.0],[0.0,0.3098613801304418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8956455659208822,0.38418193267631595],[-0.14333998498672268,-0.32666006756487875]],"imag":[[0.20733664465084115,-0.08505750194006527],[-0.36644806553616804,-0.859338503866384]]},{"name":"u","qubits":[2],"real":[[0.8052741352465205,-0.5929026624185193],[0.5929026624185193,0.8052741352465205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873714502234967,0.15842228152488222],[-0.15842228152488222,0.9873714502234967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999152033943741,0.0411729652330938],[-0.0411729652330938,0.999152033943741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9071305172058934,0.4208494086413432],[-0.4208494086413432,0.9071305172058934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.551049889718203,0.04985648152824232],[-0.24993901251195533,-0.9136167430212918]],"imag":[[-0.7359778338430363,0.39012174815420425],[-0.3036628675979613,-0.103071818349626]]},{"name":"u","qubits":[1],"real":[[0.8739000599203092,0.0],[0.0,0.8739000599203092]],"imag":[[0.48610563180370586,0.0],[0.0,-0.48610563180370586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49716870733757046,0.0],[0.0,0.49716870733757046]],"imag":[[0.8676538920815656,0.0],[0.0,-0.8676538920815656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7571606789842484,0.35048707394606965],[-0.015639793161762724,-0.1479777443010686]],"imag":[[0.47001089516736405,-0.2880213110532052],[-0.45337937921121,-0.8788089226717505]]},{"name":"u","qubits":[1],"real":[[0.7137622598344321,-0.7003880613174703],[0.7003880613174703,0.7137622598344321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9198900037634705,0.3921764666270047],[-0.3921764666270047,0.9198900037634705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.667416038590505,-0.49467743757685395],[0.5239374852461003,-0.6773788571161217]],"imag":[[0.19224798206678018,0.5223894883856359],[0.49303758110046886,-0.15349703289851677]]},{"name":"u","qubits":[1],"real":[[0.9746078149797116,0.0],[0.0,0.9746078149797116]],"imag":[[0.2239187508460875,0.0],[0.0,-0.2239187508460875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.91971834541738,0.0],[0.0,0.91971834541738]],"imag":[[-0.3925788648191812,0.0],[0.0,0.3925788648191812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35503531624592966,-0.2924319814369472],[0.5437379817317635,0.6642215174730428]],"imag":[[0.7318616015308654,-0.5028041931564318],[0.2065854003677362,-0.46955431560467975]]},{"name":"u","qubits":[2],"real":[[0.9784964265231013,0.0],[0.0,0.9784964265231013]],"imag":[[-0.2062637711318226,0.0],[0.0,0.2062637711318226]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8813841525049644,0.0],[0.0,0.8813841525049644]],"imag":[[-0.4724002283161024,0.0],[0.0,0.4724002283161024]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6663675182490754,0.0],[0.0,0.6663675182490754]],"imag":[[-0.7456234509607166,0.0],[0.0,0.7456234509607166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997458038340722,0.0],[0.0,0.9997458038340722]],"imag":[[0.022546124193857646,0.0],[0.0,-0.022546124193857646]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7305526694003198,-0.5544501597278779],[-0.40917699505278693,-0.6433797674931055]],"imag":[[-0.15540134052688548,0.36705345792165506],[-0.5241349132752798,-0.37936691235004044]]},{"name":"u","qubits":[1],"real":[[0.9842244394045547,0.0],[0.0,0.9842244394045547]],"imag":[[0.17692442702688035,0.0],[0.0,-0.17692442702688035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5474490313220023,0.0],[0.0,0.5474490313220023]],"imag":[[0.8368390275940776,0.0],[0.0,-0.8368390275940776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3051370648643956,0.4345700842244539],[0.3612547653562503,-0.6377686727808706]],"imag":[[0.821307687272407,0.20855190330069584],[0.3191238771709072,0.6007545801291363]]},{"name":"u","qubits":[1],"real":[[0.8605743619849173,-0.5093248153136194],[0.5093248153136194,0.8605743619849173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9224029752230309,0.3862288846004406],[-0.3862288846004406,0.9224029752230309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12057618871160423,0.4943735991905008],[-0.23507808590418955,-0.8068974524359864]],"imag":[[0.8607600899382671,0.012173524907783376],[0.43507671026253814,-0.32305270617511406]]},{"name":"u","qubits":[1],"real":[[0.897006204044492,0.0],[0.0,0.897006204044492]],"imag":[[-0.44201795201743915,0.0],[0.0,0.44201795201743915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.804799887346933,0.0],[0.0,0.804799887346933]],"imag":[[0.5935462419444368,0.0],[0.0,-0.5935462419444368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7923032497526248,0.025260649837092645],[0.04081701676949275,0.17741692333953313]],"imag":[[-0.6087159501108358,-0.03289911977394704],[0.007377238923314706,-0.9832612993506057]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.25183165016539366,0.7014993884528877],[-0.664960400644537,0.36904237518390265]],"imag":[[-0.6537712859983488,0.13062363331060972],[0.25882733849749523,0.5955197727528311]]},{"name":"u","qubits":[1],"real":[[0.7071315486169499,0.0],[0.0,0.7071315486169499]],"imag":[[0.7070820128885998,0.0],[0.0,-0.7070820128885998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8628691093979811,0.0],[0.0,0.8628691093979811]],"imag":[[0.5054274429101916,0.0],[0.0,-0.5054274429101916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7248199391975279,0.6889383510286459],[-0.19792382110791143,-0.20822441669658218]],"imag":[[5.077660776590834e-05,-4.056301954819169e-05],[-0.6598956085635604,-0.6942669077004462]]},{"name":"u","qubits":[1],"real":[[0.8460892333206889,-0.5330412828841768],[0.5330412828841768,0.8460892333206889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8824406247788537,0.4704237916388865],[-0.4704237916388865,0.8824406247788537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3029904903000469,0.38035746623983285],[-0.47626461983966667,-0.6880964773838463]],"imag":[[-0.7764595609283925,0.40079360137886355],[-0.28014161582957053,0.47033597011212835]]},{"name":"u","qubits":[1],"real":[[0.7760611790666521,0.0],[0.0,0.7760611790666521]],"imag":[[-0.6306576300542774,0.0],[0.0,0.6306576300542774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.822058007287144,0.0],[0.0,0.822058007287144]],"imag":[[0.569403751880061,0.0],[0.0,-0.569403751880061]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9434422487871827,0.2663117246053383],[0.013771550382560506,-0.18874072851497997]],"imag":[[-0.19714148003749557,-0.011402867610367073],[-0.26619974540196256,-0.945158704846771]]},{"name":"u","qubits":[2],"real":[[0.8113385358314725,0.0],[0.0,0.8113385358314725]],"imag":[[0.5845765820445106,0.0],[0.0,-0.5845765820445106]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968063256340661,0.0],[0.0,0.9968063256340661]],"imag":[[0.0798570546408525,0.0],[0.0,-0.0798570546408525]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.964820740825226,0.0],[0.0,0.964820740825226]],"imag":[[-0.262908611638079,0.0],[0.0,0.262908611638079]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7434243732780845,0.0],[0.0,0.7434243732780845]],"imag":[[0.6688200065907772,0.0],[0.0,-0.6688200065907772]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9313275611894043,0.06970226446870664],[0.19422920780805156,-0.6045124882960676]],"imag":[[0.26505444380703075,0.2398264162161384],[0.15700360002687438,0.756432109251686]]},{"name":"u","qubits":[1],"real":[[0.9878914962743476,0.0],[0.0,0.9878914962743476]],"imag":[[-0.15514635538365296,0.0],[0.0,0.15514635538365296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6691463506368307,0.0],[0.0,0.6691463506368307]],"imag":[[-0.7431306489638357,0.0],[0.0,0.7431306489638357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2562151092945941,0.15021911893498976],[-0.13512412189693448,-0.2787641933668628]],"imag":[[-0.7956034101961108,-0.5280182267307383],[-0.5320812937278104,0.7879857188065303]]},{"name":"u","qubits":[1],"real":[[0.8460892333206891,-0.5330412828841763],[0.5330412828841763,0.8460892333206891]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8824406247788537,0.47042379163888637],[-0.47042379163888637,0.8824406247788537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8373775593435159,-0.26003453809988525],[-0.04100563849227778,0.7870528335448558]],"imag":[[0.17238865672569087,0.44884631349203225],[0.5171068668583401,0.3338665348141455]]},{"name":"u","qubits":[1],"real":[[0.9377407050306683,0.0],[0.0,0.9377407050306683]],"imag":[[-0.3473361054203625,0.0],[0.0,0.3473361054203625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5827982709078209,0.0],[0.0,0.5827982709078209]],"imag":[[-0.8126168687806414,0.0],[0.0,0.8126168687806414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5878349439937056,0.29581017392471975],[-0.1904265874425641,-0.43646635949631724]],"imag":[[-0.6846545900497286,0.3133600356560834],[-0.38656938023947823,-0.7898094365631982]]},{"name":"u","qubits":[2],"real":[[0.8279717991686366,-0.56076973864631],[0.56076973864631,0.8279717991686366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.981988558704383,0.18894038894235546],[-0.18894038894235546,0.981988558704383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.981988558704383,-0.18894038894235546],[0.18894038894235546,0.981988558704383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8279717991686366,0.56076973864631],[-0.56076973864631,0.8279717991686366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2740945254970231,0.864583023734042],[-0.8726293102541877,-0.1736820957156232]],"imag":[[0.0006984341082344421,-0.42115068366709274],[0.40421502961624234,0.21204439710935752]]},{"name":"u","qubits":[1],"real":[[0.8054813366654691,0.0],[0.0,0.8054813366654691]],"imag":[[0.592621140597945,0.0],[0.0,-0.592621140597945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8579951654424167,0.0],[0.0,0.8579951654424167]],"imag":[[-0.513657761624839,0.0],[0.0,0.513657761624839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8236072924185249,-0.4060900212432441],[0.4521584763136199,-0.6005848277474968]],"imag":[[0.25673851720813545,0.30140878604223864],[-0.2265150634164101,0.6193072767396776]]},{"name":"u","qubits":[1],"real":[[0.4693067826012452,-0.8830351883161098],[0.8830351883161098,0.4693067826012452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9668214807835416,0.255452978638966],[-0.255452978638966,0.9668214807835416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3712946914659625,-0.5629911685250559],[-0.5249618201881057,0.3821690881450505]],"imag":[[0.2159500019706164,-0.7060784608674012],[0.7347931246840005,0.196063610413289]]},{"name":"u","qubits":[1],"real":[[0.9622050481771502,0.0],[0.0,0.9622050481771502]],"imag":[[-0.2723259907948705,0.0],[0.0,0.2723259907948705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9370513712324461,0.0],[0.0,0.9370513712324461]],"imag":[[0.34919153436386824,0.0],[0.0,-0.34919153436386824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48298658375476755,-0.320933926935282],[-0.13225003310808756,-0.8798667996057907]],"imag":[[-0.784916254796683,0.2182472162726175],[0.3648840385817902,-0.2742334445005126]]},{"name":"u","qubits":[2],"real":[[0.952274452247794,0.0],[0.0,0.952274452247794]],"imag":[[0.30524312866330655,0.0],[0.0,-0.30524312866330655]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9772425230347568,0.0],[0.0,0.9772425230347568]],"imag":[[0.2121250837894067,0.0],[0.0,-0.2121250837894067]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999955038839458,0.0],[0.0,0.9999955038839458]],"imag":[[-0.0029987017013081083,0.0],[0.0,0.0029987017013081083]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7568928306683633,0.0],[0.0,0.7568928306683633]],"imag":[[0.6535390140480002,0.0],[0.0,-0.6535390140480002]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.687044954328252,0.6363013094271254],[-0.45521419442581634,-0.5165604626986601]],"imag":[[-0.26960949454931543,0.22450076793249144],[-0.49805621005485723,-0.5271483066420617]]},{"name":"u","qubits":[1],"real":[[0.8805769631116828,0.0],[0.0,0.8805769631116828]],"imag":[[0.47390316736334026,0.0],[0.0,-0.47390316736334026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9411199116280631,0.0],[0.0,0.9411199116280631]],"imag":[[-0.33807293878272293,0.0],[0.0,0.33807293878272293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7817102730736203,-0.02792855160052765],[0.2121676806925581,0.23823659794997026]],"imag":[[0.5159144839824288,0.3492581998948722],[-0.27883000100034167,0.9058046308166647]]},{"name":"u","qubits":[1],"real":[[0.8120566894706265,-0.5835785577675096],[0.5835785577675096,0.8120566894706265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8497975738546901,0.5271091760448516],[-0.5271091760448516,0.8497975738546901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19950993525823285,-0.29869176578814705],[0.10502959943803016,0.9353678512478131]],"imag":[[-0.933138225373115,-0.015233749739572075],[-0.28003146487967445,0.18878067902007323]]},{"name":"u","qubits":[1],"real":[[0.9954360259386204,0.0],[0.0,0.9954360259386204]],"imag":[[0.09543122268695116,0.0],[0.0,-0.09543122268695116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7982421806918777,0.0],[0.0,0.7982421806918777]],"imag":[[0.6023366342538662,0.0],[0.0,-0.6023366342538662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14318549598453867,-0.656713102573403],[0.47133718626106214,0.38637411279945977]],"imag":[[0.7399151510954503,0.027411381349243508],[0.4581099647099632,-0.6470638005941701]]},{"name":"u","qubits":[3],"real":[[0.9372157590142377,0.0],[0.0,0.9372157590142377]],"imag":[[0.3487500839503358,0.0],[0.0,-0.3487500839503358]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9944035808910383,0.0],[0.0,0.9944035808910383]],"imag":[[0.1056480871151025,0.0],[0.0,-0.1056480871151025]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9555736879598923,0.0],[0.0,0.9555736879598923]],"imag":[[0.294752314458649,0.0],[0.0,-0.294752314458649]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8370594629152717,0.0],[0.0,0.8370594629152717]],"imag":[[-0.5471119223193704,0.0],[0.0,0.5471119223193704]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9780509615834672,0.0],[0.0,0.9780509615834672]],"imag":[[-0.2083658238427196,0.0],[0.0,0.2083658238427196]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991898400561965,0.0],[0.0,0.9991898400561965]],"imag":[[0.04024504352678093,0.0],[0.0,-0.04024504352678093]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9521667754007443,0.0],[0.0,0.9521667754007443]],"imag":[[-0.3055788471457874,0.0],[0.0,0.3055788471457874]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9725937954310283,0.0],[0.0,0.9725937954310283]],"imag":[[-0.23251087950688884,0.0],[0.0,0.23251087950688884]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4900136659423548,0.32742070488546887],[-0.16536558435973045,0.92819404458269]],"imag":[[-0.8050553026183145,0.06758882250913198],[0.29056288549164905,0.16335008015106242]]},{"name":"u","qubits":[1],"real":[[0.8928708461515449,0.0],[0.0,0.8928708461515449]],"imag":[[-0.4503128380277695,0.0],[0.0,0.4503128380277695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6929211547722575,0.0],[0.0,0.6929211547722575]],"imag":[[0.7210133655273536,0.0],[0.0,-0.7210133655273536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6472517002249778,0.31790545014920224],[0.44163565183752357,0.4936334304282688]],"imag":[[-0.47846022983356196,-0.5010760119871274],[0.39635715718217607,-0.6357554493200421]]},{"name":"u","qubits":[1],"real":[[0.7483195373298798,-0.6633384279916208],[0.6633384279916208,0.7483195373298798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8828292718268469,0.4696940246646526],[-0.4696940246646526,0.8828292718268469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19063828812633332,-0.6154726770661241],[0.718565656012332,0.231399760004347]],"imag":[[-0.22793558985921072,0.7299971190085982],[-0.6287812083510143,0.18641818874277227]]},{"name":"u","qubits":[1],"real":[[0.6123007130171384,0.0],[0.0,0.6123007130171384]],"imag":[[0.7906249659849504,0.0],[0.0,-0.7906249659849504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8623425031011636,0.0],[0.0,0.8623425031011636]],"imag":[[-0.5063253967017847,0.0],[0.0,0.5063253967017847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7362064925853664,0.6340623179922016],[-0.1371410955342019,-0.13475531276513153]],"imag":[[-0.19023018755370236,0.1406323324161001],[0.6348265872930301,0.7483505392950119]]},{"name":"u","qubits":[2],"real":[[0.9996437656389194,0.0],[0.0,0.9996437656389194]],"imag":[[0.026689732468518815,0.0],[0.0,-0.026689732468518815]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9483421945969555,0.0],[0.0,0.9483421945969555]],"imag":[[-0.31724924262640924,0.0],[0.0,0.31724924262640924]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.992865362569346,0.0],[0.0,0.992865362569346]],"imag":[[-0.11924081436337597,0.0],[0.0,0.11924081436337597]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6242433256539772,0.0],[0.0,0.6242433256539772]],"imag":[[0.7812299727842389,0.0],[0.0,-0.7812299727842389]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26436248969923437,0.08408537912373788],[0.06172024915486188,-0.5876079425888415]],"imag":[[0.9606757150519248,0.01201222573515753],[0.058354566177437395,0.8046752520470688]]},{"name":"u","qubits":[1],"real":[[0.7400337294125084,0.0],[0.0,0.7400337294125084]],"imag":[[0.6725697579670188,0.0],[0.0,-0.6725697579670188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7611748348183198,0.0],[0.0,0.7611748348183198]],"imag":[[0.6485467375905174,0.0],[0.0,-0.6485467375905174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8600883506458072,-0.4684381738942174],[-0.4859901523043302,0.8456750073020881]],"imag":[[0.08234104936996907,-0.18448213439430552],[0.13145931893647378,0.17710392811167527]]},{"name":"u","qubits":[1],"real":[[0.6135104900178194,-0.7896865698731966],[0.7896865698731966,0.6135104900178194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9414656047725906,0.3371090550996521],[-0.3371090550996521,0.9414656047725906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.810849940488305,0.33540891839272197],[-0.19879289082867163,0.8047315674689499]],"imag":[[-0.0859256305393046,0.4718474515022413],[0.5437099838907827,-0.1314075503631038]]},{"name":"u","qubits":[1],"real":[[0.9867016137658862,0.0],[0.0,0.9867016137658862]],"imag":[[0.16254207268210905,0.0],[0.0,-0.16254207268210905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8325691496949764,0.0],[0.0,0.8325691496949764]],"imag":[[-0.5539211234247923,0.0],[0.0,0.5539211234247923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2716807780770727,-0.1773781990146771],[-0.08475540203494261,-0.6232048522428852]],"imag":[[0.8022333310991787,-0.5011468964398177],[-0.524812117926832,-0.573589116741219]]},{"name":"u","qubits":[2],"real":[[0.9439963480130193,-0.3299558984744512],[0.3299558984744512,0.9439963480130193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9439963480130193,0.3299558984744512],[-0.3299558984744512,0.9439963480130193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9439963480130193,-0.3299558984744512],[0.3299558984744512,0.9439963480130193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9439963480130193,0.3299558984744512],[-0.3299558984744512,0.9439963480130193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6223282665421302,0.7544890232470592],[-0.7770658152510873,0.6050708717799568]],"imag":[[0.05574480943290409,-0.20086403033807604],[-0.07595237752776154,-0.15584991254244138]]},{"name":"u","qubits":[1],"real":[[0.8759851523014256,0.0],[0.0,0.8759851523014256]],"imag":[[-0.4823380691459552,0.0],[0.0,0.4823380691459552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8052144897198504,0.0],[0.0,0.8052144897198504]],"imag":[[-0.5929836638097216,0.0],[0.0,0.5929836638097216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7918025294661719,0.08307079542394333],[-0.11838973614776008,-0.8402214705045075]],"imag":[[-0.5010127367240104,0.33931436002462867],[0.328662231395933,0.4147202533418802]]},{"name":"u","qubits":[1],"real":[[0.787798975975903,-0.6159324422786306],[0.6159324422786306,0.787798975975903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8184864303154483,0.574525859635121],[-0.574525859635121,0.8184864303154483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33971942500035646,0.5264963246598982],[0.04599056810494986,0.08672603858322679]],"imag":[[0.34802263345952633,-0.6973324737863158],[0.872557062043914,0.47854742226276503]]},{"name":"u","qubits":[1],"real":[[0.9873533960572484,0.0],[0.0,0.9873533960572484]],"imag":[[-0.15853476367730354,0.0],[0.0,0.15853476367730354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5142356288427601,0.0],[0.0,0.5142356288427601]],"imag":[[-0.8576489480135162,0.0],[0.0,0.8576489480135162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3063013063847504,-0.13587511238727054],[-0.2051841284260143,-0.5957695183840229]],"imag":[[-0.9292305023817754,0.15571813312538632],[0.02469122500739392,-0.7761111375403396]]},{"name":"u","qubits":[2],"real":[[0.9568490656663227,0.0],[0.0,0.9568490656663227]],"imag":[[0.29058538423927194,0.0],[0.0,-0.29058538423927194]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9967975147545856,0.0],[0.0,0.9967975147545856]],"imag":[[0.07996695929620994,0.0],[0.0,-0.07996695929620994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9220686133100523,0.0],[0.0,0.9220686133100523]],"imag":[[0.3870264491588103,0.0],[0.0,-0.3870264491588103]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7204083587374117,0.0],[0.0,0.7204083587374117]],"imag":[[0.6935501399763889,0.0],[0.0,-0.6935501399763889]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.32209277632019834,0.5431971779798035],[0.7293096349810007,0.3118162290871154]],"imag":[[0.004707140006349959,-0.7753521213681464],[0.6036071094670665,-0.08084895177170999]]},{"name":"u","qubits":[1],"real":[[0.9932507534146084,0.0],[0.0,0.9932507534146084]],"imag":[[0.11598681322164447,0.0],[0.0,-0.11598681322164447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.683342799849308,0.0],[0.0,0.683342799849308]],"imag":[[0.7300976769543295,0.0],[0.0,-0.7300976769543295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20869538339829385,0.4034943545279693],[-0.07827599123544975,0.900526090563214]],"imag":[[0.8813941720997295,0.12954866344709523],[-0.4164893990643449,-0.09727389104000604]]},{"name":"u","qubits":[1],"real":[[0.7344245202070316,-0.6786903742640464],[0.6786903742640464,0.7344245202070316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9797893429676741,0.2000321059404553],[-0.2000321059404553,0.9797893429676741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6236548882328782,0.30044861077264257],[0.31088380626604895,0.6258964076337863]],"imag":[[0.15552459835211166,-0.7046966098793438],[0.7001556531887637,0.14624297323451324]]},{"name":"u","qubits":[1],"real":[[0.9634854396104657,0.0],[0.0,0.9634854396104657]],"imag":[[-0.2677607283726044,0.0],[0.0,0.2677607283726044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5808824775281921,0.0],[0.0,0.5808824775281921]],"imag":[[-0.8139874368199483,0.0],[0.0,0.8139874368199483]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38397363820921937,0.1815685666808593],[0.015889782730252076,-0.5547503771287342]],"imag":[[-0.6374728568983997,-0.6428261487148965],[-0.66778747868087,0.49604376540519024]]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9821159548099985,0.0],[0.0,0.9821159548099985]],"imag":[[-0.1882770599612311,0.0],[0.0,0.1882770599612311]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.39923061576746144,-0.41741524318745243],[0.14642342739828634,-0.852046457951843]],"imag":[[0.810457766541822,0.09766083575689069],[-0.40290607341527296,0.30040590774108195]]},{"name":"u","qubits":[1],"real":[[0.9999992658365283,0.0],[0.0,0.9999992658365283]],"imag":[[-0.001211745189516132,0.0],[0.0,0.001211745189516132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9447717535796785,0.0],[0.0,0.9447717535796785]],"imag":[[-0.32772905522394463,0.0],[0.0,0.32772905522394463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0019226036376560618,0.5177308971558652],[0.3788299575086146,0.7880665204902813]],"imag":[[-0.7933183559436149,0.32030767684892464],[0.47658173801793274,-0.09115300085114442]]},{"name":"u","qubits":[1],"real":[[0.5586387200823507,-0.8294111045945509],[0.8294111045945509,0.5586387200823507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9037400404561625,0.42808169696483617],[-0.42808169696483617,0.9037400404561625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6496809953670737,0.27957083306178604],[0.7374064868796752,0.24694201225218557]],"imag":[[0.12173484012834387,0.6963730194794411],[-0.13902124321682113,0.6131267484191718]]},{"name":"u","qubits":[1],"real":[[0.8546035146607918,0.0],[0.0,0.8546035146607918]],"imag":[[0.519281072955121,0.0],[0.0,-0.519281072955121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9673704666742317,0.0],[0.0,0.9673704666742317]],"imag":[[-0.2533660991657711,0.0],[0.0,0.2533660991657711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8875477687486508,-0.0023031243447736056],[0.004377962641008006,-0.48281163811468203]],"imag":[[0.46068857749485526,-0.004437158247211857],[-0.0024137518870478896,-0.8757099573180375]]},{"name":"u","qubits":[2],"real":[[0.9795007788827578,0.0],[0.0,0.9795007788827578]],"imag":[[0.20144037372897933,0.0],[0.0,-0.20144037372897933]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8061543247165628,0.0],[0.0,0.8061543247165628]],"imag":[[-0.5917053360759751,0.0],[0.0,0.5917053360759751]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8963592574746305,0.0],[0.0,0.8963592574746305]],"imag":[[-0.44332841273657286,0.0],[0.0,0.44332841273657286]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999066752625756,0.0],[0.0,0.9999066752625756]],"imag":[[-0.013661653096975996,0.0],[0.0,0.013661653096975996]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8541163898046907,0.270369005359202],[-0.26417809392136826,0.955930821245358]],"imag":[[0.4390636570261431,0.06788887012542315],[-0.08898445053998784,0.09213016469834796]]},{"name":"u","qubits":[1],"real":[[0.8250953929240179,0.0],[0.0,0.8250953929240179]],"imag":[[-0.5649934447191051,0.0],[0.0,0.5649934447191051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.980126051430003,0.0],[0.0,0.980126051430003]],"imag":[[-0.1983757124958373,0.0],[0.0,0.1983757124958373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8053539603527915,-0.4745671483490901],[0.4879816232472648,-0.8421581734378788]],"imag":[[-0.31231683363567303,-0.16926079191494445],[0.12544771558233292,-0.19211042902433567]]},{"name":"u","qubits":[1],"real":[[0.8481758315561677,-0.5297147900181789],[0.5297147900181789,0.8481758315561677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9172302396727502,0.39835748697604423],[-0.39835748697604423,0.9172302396727502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6545268562014389,-0.0016791582712172737],[0.009949012151202734,-0.6185316780556]],"imag":[[0.7179079001455826,-0.2370654379008483],[0.23686253096856835,0.7491433252870257]]},{"name":"u","qubits":[1],"real":[[0.9518956103498681,0.0],[0.0,0.9518956103498681]],"imag":[[0.3064224975367376,0.0],[0.0,-0.3064224975367376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7845460266853532,0.0],[0.0,0.7845460266853532]],"imag":[[0.6200705863143526,0.0],[0.0,-0.6200705863143526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4802115623953338,0.4260086342269293],[0.5442228885446779,0.15521008426381866]],"imag":[[0.6685921107682924,0.3753639411615584],[-0.16187307479725727,0.8084110247779817]]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5001721422719027,-0.6630939903434192],[0.6541881993216974,0.5126825870781162]],"imag":[[0.4602329079669209,0.3135599759055495],[0.33173980525056396,-0.44625448612584573]]},{"name":"u","qubits":[1],"real":[[0.7189196803794996,0.0],[0.0,0.7189196803794996]],"imag":[[-0.6950931543059808,0.0],[0.0,0.6950931543059808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8239793071332009,0.0],[0.0,0.8239793071332009]],"imag":[[0.5666198914760143,0.0],[0.0,-0.5666198914760143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8599338981561491,-0.4979782066234743],[0.02120446928070114,0.1758979233287243]],"imag":[[-0.028988501590761186,0.1081252204879162],[-0.5091401850767783,0.8422508907630494]]},{"name":"u","qubits":[1],"real":[[0.7747446223235108,-0.632274283978718],[0.632274283978718,0.7747446223235108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9231591968473232,0.38441786805012745],[-0.38441786805012745,0.9231591968473232]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17045909901580442,0.30974287182904253],[0.7300275694097762,-0.005652123213480677]],"imag":[[0.269475791343787,-0.8957599269857177],[0.6044718697706404,0.3188127350982386]]},{"name":"u","qubits":[1],"real":[[0.6729548858672382,0.0],[0.0,0.6729548858672382]],"imag":[[-0.739683527995191,0.0],[0.0,0.739683527995191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7836067837412799,0.0],[0.0,0.7836067837412799]],"imag":[[-0.6212571194559038,0.0],[0.0,0.6212571194559038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7999273306952199,0.5529342473663518],[0.5090391869195426,0.421216277395997]],"imag":[[0.07574115801996871,0.22055217223600654],[0.308639998653619,0.6842494465237392]]},{"name":"u","qubits":[2],"real":[[0.985972644150141,0.0],[0.0,0.985972644150141]],"imag":[[0.16690699502291517,0.0],[0.0,-0.16690699502291517]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9153222517584048,0.0],[0.0,0.9153222517584048]],"imag":[[0.40272220628607447,0.0],[0.0,-0.40272220628607447]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9894624691033628,0.0],[0.0,0.9894624691033628]],"imag":[[0.14478957916879542,0.0],[0.0,-0.14478957916879542]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.598778548004558,0.0],[0.0,0.598778548004558]],"imag":[[-0.8009146336842355,0.0],[0.0,0.8009146336842355]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39037844687906365,-0.5924523018321111],[0.19396519694142453,-0.2671371456617594]],"imag":[[0.48935645535946815,0.5070850006302104],[-0.7553227324698903,0.5661296826676562]]},{"name":"u","qubits":[1],"real":[[0.9818860447762248,0.0],[0.0,0.9818860447762248]],"imag":[[0.1894724124343739,0.0],[0.0,-0.1894724124343739]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8061530164824229,0.0],[0.0,0.8061530164824229]],"imag":[[-0.5917071184431454,0.0],[0.0,0.5917071184431454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33192210678683276,-0.3600866071062593],[-0.43025156491722033,0.587714543493935]],"imag":[[0.828020075078158,0.27303498983913077],[-0.1381812620438632,0.6711044218837807]]},{"name":"u","qubits":[1],"real":[[0.7747446223235108,-0.632274283978718],[0.632274283978718,0.7747446223235108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9231591968473232,0.38441786805012745],[-0.38441786805012745,0.9231591968473232]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4602138075231407,0.8377881539778773],[-0.4719665513720602,0.507174803939045]],"imag":[[-0.29276896862082175,0.02450696701133415],[0.6926306062857156,-0.20070908268346396]]},{"name":"u","qubits":[1],"real":[[0.9998396541588269,0.0],[0.0,0.9998396541588269]],"imag":[[0.01790714861605482,0.0],[0.0,-0.01790714861605482]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5607052370383285,0.0],[0.0,0.5607052370383285]],"imag":[[0.8280154812307507,0.0],[0.0,-0.8280154812307507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.028035692186316075,-0.49236376726485986],[-0.6025761198618894,0.3350444291979553]],"imag":[[0.7824306886110787,0.3802553591574776],[-0.1546552205889519,0.7076220834458101]]},{"name":"u","qubits":[3],"real":[[0.950699274539872,0.0],[0.0,0.950699274539872]],"imag":[[0.31011431664687944,0.0],[0.0,-0.31011431664687944]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.971830859050938,0.0],[0.0,0.971830859050938]],"imag":[[-0.2356794038441114,0.0],[0.0,0.2356794038441114]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9069815773590572,0.0],[0.0,0.9069815773590572]],"imag":[[-0.4211702961169943,0.0],[0.0,0.4211702961169943]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9369451208084127,0.0],[0.0,0.9369451208084127]],"imag":[[0.34947652366548,0.0],[0.0,-0.34947652366548]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993691203377862,0.0],[0.0,0.9993691203377862]],"imag":[[-0.03551564887875879,0.0],[0.0,0.03551564887875879]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9643843676450357,0.0],[0.0,0.9643843676450357]],"imag":[[-0.2645048041943374,0.0],[0.0,0.2645048041943374]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9880200050177081,0.0],[0.0,0.9880200050177081]],"imag":[[0.15432585552916228,0.0],[0.0,-0.15432585552916228]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9889799636132477,0.0],[0.0,0.9889799636132477]],"imag":[[0.14804942273288074,0.0],[0.0,-0.14804942273288074]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7600596091019521,0.013815676400500356],[0.4763983136320219,-0.40255518043514243]],"imag":[[-0.12007890559808651,0.6385135661266333],[0.42536465980464205,0.6557887462153307]]},{"name":"u","qubits":[1],"real":[[0.7236219278484999,0.0],[0.0,0.7236219278484999]],"imag":[[-0.6901965702151963,0.0],[0.0,0.6901965702151963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8122305202847495,0.0],[0.0,0.8122305202847495]],"imag":[[0.5833365940158093,0.0],[0.0,-0.5833365940158093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9755687455596809,0.20571822855857794],[0.1824918465975627,0.6804831388117789]],"imag":[[-0.04615439784351867,0.06176896215360919],[0.11327894849540644,0.7005764080712794]]},{"name":"u","qubits":[1],"real":[[0.6112626079935932,-0.7914278388260491],[0.7914278388260491,0.6112626079935932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9224795047702945,0.3860460636747281],[-0.3860460636747281,0.9224795047702945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9790946801859127,-0.20298778224808886],[0.1350727329010325,0.6940075405871806]],"imag":[[0.0018291206773456826,-0.012892703641814508],[-0.1520710964510992,-0.6906397556316458]]},{"name":"u","qubits":[1],"real":[[0.8542394952696314,0.0],[0.0,0.8542394952696314]],"imag":[[-0.5198796829281611,0.0],[0.0,0.5198796829281611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.66217911169719,0.0],[0.0,0.66217911169719]],"imag":[[-0.7493455971925906,0.0],[0.0,0.7493455971925906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7087685311454142,0.1966604346343855],[-0.5866188072094498,-0.6886581421086079]],"imag":[[-0.3666320378383852,0.5696953497597287],[0.1382262388861366,-0.4031399821638577]]},{"name":"u","qubits":[2],"real":[[0.9943603221415945,0.0],[0.0,0.9943603221415945]],"imag":[[0.10605446596190206,0.0],[0.0,-0.10605446596190206]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9221017006967758,0.0],[0.0,0.9221017006967758]],"imag":[[0.3869476108882361,0.0],[0.0,-0.3869476108882361]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9937536006177707,0.0],[0.0,0.9937536006177707]],"imag":[[0.11159651096345348,0.0],[0.0,-0.11159651096345348]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7716270796796307,0.0],[0.0,0.7716270796796307]],"imag":[[0.6360751920214188,0.0],[0.0,-0.6360751920214188]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2789596417765746,0.9283612049860198],[0.7186396021260796,0.29141532286925925]],"imag":[[-0.09528111885487082,-0.22638131487946314],[0.6298096132211064,0.04443065324026095]]},{"name":"u","qubits":[1],"real":[[0.9837644487779474,0.0],[0.0,0.9837644487779474]],"imag":[[0.17946450713336418,0.0],[0.0,-0.17946450713336418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7735920063949872,0.0],[0.0,0.7735920063949872]],"imag":[[0.6336839966748238,0.0],[0.0,-0.6336839966748238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35210294095159633,0.07424043305529004],[0.022334798010452416,0.9741166903252516]],"imag":[[0.9329389043708785,-0.011699477948385061],[-0.07176124638225036,-0.21318572641074401]]},{"name":"u","qubits":[1],"real":[[0.6987211336304333,-0.7153941413082736],[0.7153941413082736,0.6987211336304333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9433836339955869,0.33170366158557946],[-0.33170366158557946,0.9433836339955869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2732451593344975,-0.4950343113224474],[0.2747387271635743,0.5155934456677487]],"imag":[[0.6625351807569508,-0.49124866185377997],[0.6410170426409573,0.4977742275618924]]},{"name":"u","qubits":[1],"real":[[0.9872166559313255,0.0],[0.0,0.9872166559313255]],"imag":[[0.1593840464154773,0.0],[0.0,-0.1593840464154773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8109703751984291,0.0],[0.0,0.8109703751984291]],"imag":[[0.5850872161913292,0.0],[0.0,-0.5850872161913292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25999269336067576,0.18416955597187978],[0.0332137947223702,0.05931598070735214]],"imag":[[0.7842031064320959,-0.5324573803737095],[-0.5624287786924249,-0.8240463137296427]]},{"name":"u","qubits":[2],"real":[[0.9099880668045546,-0.4146344393237368],[0.4146344393237368,0.9099880668045546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9366495565956339,0.3502679090770412],[-0.3502679090770412,0.9366495565956339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9366495565956339,-0.3502679090770412],[0.3502679090770412,0.9366495565956339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9099880668045546,0.4146344393237368],[-0.4146344393237368,0.9099880668045546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07642293289057778,2.2457979184193843e-16],[8.423242814391121e-18,0.637176003690753]],"imag":[[0.9970754912885997,4.036526313865439e-16],[-5.660289539344573e-16,0.7707183274846148]]},{"name":"u","qubits":[1],"real":[[0.94972654258844,0.0],[0.0,0.94972654258844]],"imag":[[0.3130806514350702,0.0],[0.0,-0.3130806514350702]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6380697422536857,0.0],[0.0,0.6380697422536857]],"imag":[[-0.7699785737410587,0.0],[0.0,0.7699785737410587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.420503681409784,-0.6131545167777215],[0.4205036814097838,-0.613154516777722]],"imag":[[0.5684862829662817,-0.35219531307937424],[-0.5684862829662812,-0.35219531307937463]]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,-0.7071067811865474],[0.7071067811865474,0.7071067811865477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9861065049428517,0.1661143007371541],[-0.1661143007371541,0.9861065049428517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9701494361584737,0.014686112216805113],[0.01307535249363236,0.8637443090456123]],"imag":[[0.24203504971291828,-0.0036639241007639795],[0.007625050100033047,0.5037029505169266]]},{"name":"u","qubits":[1],"real":[[0.9753473213527465,0.0],[0.0,0.9753473213527465]],"imag":[[0.22067533330669808,0.0],[0.0,-0.22067533330669808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.890365555621839,0.0],[0.0,0.890365555621839]],"imag":[[0.4552462820959814,0.0],[0.0,-0.4552462820959814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3070746231350847,0.2253845104242851],[0.4751338381189343,0.01956516466972863]],"imag":[[0.6438704311394531,0.6635795854240438],[-0.5151542289500406,0.7130786496598435]]},{"name":"u","qubits":[2],"real":[[0.9967807597734543,0.0],[0.0,0.9967807597734543]],"imag":[[-0.08017553832345164,0.0],[0.0,0.08017553832345164]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9796433653867187,0.0],[0.0,0.9796433653867187]],"imag":[[-0.20074580108630904,0.0],[0.0,0.20074580108630904]]},{"name":"cx","qubits":[1,2]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7071067811865474,0.0],[0.0,0.7071067811865474]],"imag":[[-0.7071067811865477,0.0],[0.0,0.7071067811865477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9944287243656439,5.59082215010279e-17],[-5.265412911696224e-16,-0.6122082494328746]],"imag":[[0.10541115764717734,-5.843321294756577e-16],[-2.5946875623548923e-16,0.7906965659001786]]},{"name":"u","qubits":[1],"real":[[0.9753473213527465,0.0],[0.0,0.9753473213527465]],"imag":[[-0.22067533330669817,0.0],[0.0,0.22067533330669817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6983773184988012,0.0],[0.0,0.6983773184988012]],"imag":[[-0.7157297821150269,0.0],[0.0,0.7157297821150269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.961503561198133,0.04125398048048355],[0.03533251704594843,0.15030041076542264]],"imag":[[-0.26995900317841715,0.030514709579794297],[0.03721090761350849,-0.9873078284494262]]},{"name":"u","qubits":[1],"real":[[0.5942903792914579,-0.5942903792914578],[0.5942903792914578,0.5942903792914579]],"imag":[[0.3831696035460213,-0.38316960354602125],[-0.38316960354602125,-0.3831696035460213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9764426651375337,0.0],[0.0,0.9764426651375337]],"imag":[[0.21577701846839506,0.0],[0.0,-0.21577701846839506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8220268804617754,0.02597812390428536],[-0.4274920130520097,-0.5159817589971065]],"imag":[[0.372474232308894,-0.4299533592642296],[-0.05277625262295988,0.74042425022285]]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.026206902087765622,0.4094342405288699],[-0.9673684251050593,-0.053234286750122116]],"imag":[[0.05868002215765949,-0.910073324499233],[0.24508811352714752,-0.03600357526228356]]},{"name":"u","qubits":[1],"real":[[0.6705317770035405,0.0],[0.0,0.6705317770035405]],"imag":[[0.7418808098532231,0.0],[0.0,-0.7418808098532231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9047355457310784,0.0],[0.0,0.9047355457310784]],"imag":[[0.4259736990597984,0.0],[0.0,-0.4259736990597984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9837421763877943,-0.1486553789961449],[0.14762630087209802,-0.9769014559634225]],"imag":[[-0.09964315357348831,-0.014971661138583829],[-0.023001035467057486,0.1527775277807867]]},{"name":"u","qubits":[1],"real":[[0.6958063807386697,-0.7182294066127851],[0.7182294066127851,0.6958063807386697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9998654933262382,0.01640107482692232],[-0.01640107482692232,0.9998654933262382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5549214207944617,-0.556580082968618],[-0.2611787402591993,-0.36997671424938144]],"imag":[[0.2931083975946673,-0.5443971851925649],[0.7334407608250031,0.5069196651445764]]},{"name":"u","qubits":[1],"real":[[0.8541951626865263,0.0],[0.0,0.8541951626865263]],"imag":[[-0.5199525209506527,0.0],[0.0,0.5199525209506527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7120054419245668,0.0],[0.0,0.7120054419245668]],"imag":[[-0.702173946162774,0.0],[0.0,0.702173946162774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6282826330649136,-0.5421591416472261],[-0.01985950745690286,-0.1345769881327759]],"imag":[[-0.3248624601776529,-0.4536394825020029],[-0.7066335082062776,0.6943800971433215]]},{"name":"u","qubits":[2],"real":[[0.9493538734299474,0.0],[0.0,0.9493538734299474]],"imag":[[-0.314208884348542,0.0],[0.0,0.314208884348542]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999627434724315,0.0],[0.0,0.9999627434724315]],"imag":[[0.008632014080624632,0.0],[0.0,-0.008632014080624632]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.925299483479494,0.0],[0.0,0.925299483479494]],"imag":[[0.37923721583275777,0.0],[0.0,-0.37923721583275777]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7006472928193375,0.0],[0.0,0.7006472928193375]],"imag":[[0.713507793275542,0.0],[0.0,-0.713507793275542]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9975156395828776,-0.04725862008674466],[0.049477805416738456,-0.9750555528466438]],"imag":[[0.04932579356193162,-0.017208652025803597],[-0.00902561068248681,-0.2161877748298393]]},{"name":"u","qubits":[1],"real":[[0.9783086674672177,0.0],[0.0,0.9783086674672177]],"imag":[[-0.2071524828683375,0.0],[0.0,0.2071524828683375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6372907173649988,0.0],[0.0,0.6372907173649988]],"imag":[[-0.7706234758689909,0.0],[0.0,0.7706234758689909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28849301716430387,-0.6920634612371023],[-0.3039029135670374,0.6972989554035874]],"imag":[[-0.650682216993473,0.12013574470746646],[-0.6332672821655653,-0.14279263026210437]]},{"name":"u","qubits":[1],"real":[[0.655211472599626,-0.7554455150266164],[0.7554455150266164,0.655211472599626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9065146660160057,0.4221743245365469],[-0.4221743245365469,0.9065146660160057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3375756386427442,-0.017914715483964668],[0.01590207293511149,0.884113688416153]],"imag":[[0.9410308845936428,-0.013513896735513849],[0.01583308283992554,-0.4667327110020638]]},{"name":"u","qubits":[1],"real":[[0.9997124888963773,0.0],[0.0,0.9997124888963773]],"imag":[[0.023977897001419286,0.0],[0.0,-0.023977897001419286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6924589359716046,0.0],[0.0,0.6924589359716046]],"imag":[[-0.721457290484387,0.0],[0.0,0.721457290484387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04756920971267764,-0.12427393566909084],[0.07651847273552298,-0.7780056928346539]],"imag":[[0.9910830743119051,-0.0068919527775887016],[-0.09816533721226076,-0.6158048650482522]]},{"name":"u","qubits":[2],"real":[[0.7078910872505721,-0.7063216042223279],[0.7063216042223279,0.7078910872505721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998260651089128,0.01865045653135721],[-0.01865045653135721,0.9998260651089128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999999980715389,6.210412236061963e-05],[-6.210412236061963e-05,0.9999999980715389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238795780845029,0.3826833223415947],[-0.3826833223415947,0.9238795780845029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7422883593901556,0.45486944334492413],[-0.13257000740139063,-0.23149070341332623]],"imag":[[0.41358091584718293,-0.26655694902207233],[-0.5102783658930407,-0.8175898951628052]]},{"name":"u","qubits":[1],"real":[[0.7185509071638465,0.0],[0.0,0.7185509071638465]],"imag":[[0.6954743660366018,0.0],[0.0,-0.6954743660366018]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9998357147975093,0.0],[0.0,0.9998357147975093]],"imag":[[-0.018125766614231147,0.0],[0.0,0.018125766614231147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7859375241929776,-0.05623321003778061],[-0.5813949200737994,0.3086837205585302]],"imag":[[0.025659444228485026,-0.6152086045205684],[0.20886298834326408,0.7232361714369967]]},{"name":"u","qubits":[1],"real":[[0.7153471687785449,-0.6987692237931777],[0.6987692237931777,0.7153471687785449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9999924064693837,0.0038970506246374203],[-0.0038970506246374203,0.9999924064693837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27344722698168056,0.7960933524525973],[-0.40288898136890267,-0.6022825657551739]],"imag":[[-0.5367085428891715,0.05836033093288961],[-0.6890943496629033,-0.009228051882870614]]},{"name":"u","qubits":[1],"real":[[0.9510459053941062,0.0],[0.0,0.9510459053941062]],"imag":[[0.309049649462841,0.0],[0.0,-0.309049649462841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5378164484454392,0.0],[0.0,0.5378164484454392]],"imag":[[0.8430619596337711,0.0],[0.0,-0.8430619596337711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5443484353349535,-0.2336834733917028],[0.27544240870476544,-0.6503873818285558]],"imag":[[0.7491231577237057,0.29646468554288385],[0.2581293377308527,-0.6591638476492355]]},{"name":"u","qubits":[2],"real":[[0.9655964684769383,0.0],[0.0,0.9655964684769383]],"imag":[[-0.2600451115957868,0.0],[0.0,0.2600451115957868]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7086024790170861,0.0],[0.0,0.7086024790170861]],"imag":[[0.7056079128884823,0.0],[0.0,-0.7056079128884823]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9945554742648609,0.0],[0.0,0.9945554742648609]],"imag":[[0.10420848626574274,0.0],[0.0,-0.10420848626574274]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8914910212431273,0.0],[0.0,0.8914910212431273]],"imag":[[0.4530383637650193,0.0],[0.0,-0.4530383637650193]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.32764870435901416,-0.2096888070669371],[-0.5598886300580675,0.7369450877244973]],"imag":[[0.6832515109661156,0.6179355172550157],[0.33516924266119563,0.1763469262118115]]},{"name":"u","qubits":[1],"real":[[0.91090390089512,0.0],[0.0,0.91090390089512]],"imag":[[0.4126185688187743,0.0],[0.0,-0.4126185688187743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6756508980453686,0.0],[0.0,0.6756508980453686]],"imag":[[-0.7372217196817298,0.0],[0.0,0.7372217196817298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7514496645355662,-0.01984979022232473],[0.01993433903390218,-0.7548233610859529]],"imag":[[0.6592619199208275,0.017410009759302618],[-0.017313137756361643,0.6553964990349094]]},{"name":"u","qubits":[1],"real":[[0.9997178692237398,-0.023752514703615064],[0.023752514703615064,0.9997178692237398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.999865761272686,0.016384731752218846],[-0.016384731752218846,0.999865761272686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07337856440845146,-0.578927308064386],[0.5781297163034831,-0.08112981744403376]],"imag":[[-0.8080870948780812,0.0803368243969195],[0.08588867506087274,0.8073457247949232]]},{"name":"u","qubits":[1],"real":[[0.5032168183739288,0.0],[0.0,0.5032168183739288]],"imag":[[-0.8641601898407612,0.0],[0.0,0.8641601898407612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9058628716339772,0.0],[0.0,0.9058628716339772]],"imag":[[0.4235710776186738,0.0],[0.0,-0.4235710776186738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6882633644182028,-0.005474194657000164],[-0.6086443954929773,0.4592887385031872]],"imag":[[0.39057334245743497,0.6113231866649758],[-0.05742826130357775,-0.644443829455126]]},{"name":"u","qubits":[3],"real":[[0.9999171344341526,0.0],[0.0,0.9999171344341526]],"imag":[[-0.012873393685925114,0.0],[0.0,0.012873393685925114]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.931960795314454,0.0],[0.0,0.931960795314454]],"imag":[[0.36255906552843276,0.0],[0.0,-0.36255906552843276]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9182188871278072,0.0],[0.0,0.9182188871278072]],"imag":[[0.3960733206387061,0.0],[0.0,-0.3960733206387061]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9235798210392907,0.0],[0.0,0.9235798210392907]],"imag":[[0.38340619996164876,0.0],[0.0,-0.38340619996164876]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999999999999176,0.0],[0.0,0.9999999999999176]],"imag":[[-4.058211438035298e-07,0.0],[0.0,4.058211438035298e-07]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.932081109736694,0.0],[0.0,0.932081109736694]],"imag":[[0.3622496444056405,0.0],[0.0,-0.3622496444056405]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9359133117140432,0.0],[0.0,0.9359133117140432]],"imag":[[0.35223042593798176,0.0],[0.0,-0.35223042593798176]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9235677464383876,0.0],[0.0,0.9235677464383876]],"imag":[[-0.3834352849422157,0.0],[0.0,0.3834352849422157]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.31109780373541013,-0.8206666117037025],[-0.43357602003401974,-0.17111163154221382]],"imag":[[0.15917362279884312,-0.452093161583827],[0.8305984283440194,0.30469475747847347]]},{"name":"u","qubits":[1],"real":[[0.6390377874904748,0.0],[0.0,0.6390377874904748]],"imag":[[-0.7691753416219729,0.0],[0.0,0.7691753416219729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.918185284772305,0.0],[0.0,0.918185284772305]],"imag":[[0.3961512120738761,0.0],[0.0,-0.3961512120738761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8724491840660318,-0.3704863209265475],[-0.426751627622368,0.592550739904636]],"imag":[[0.1626407175466892,0.27408083520145055],[0.173963980582399,-0.6606838899353118]]},{"name":"u","qubits":[1],"real":[[0.7194637311732109,-0.6945300134092994],[0.6945300134092994,0.7194637311732109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8007412780364428,0.5990103552097946],[-0.5990103552097946,0.8007412780364428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.42895579792033744,-0.1441295812950769],[-0.8528015003254069,-0.09703432558294259]],"imag":[[-0.1532255887559017,0.8784904701683677],[0.25543774862707536,0.44504550023309936]]},{"name":"u","qubits":[1],"real":[[0.9975209470809915,0.0],[0.0,0.9975209470809915]],"imag":[[0.07037016508891898,0.0],[0.0,-0.07037016508891898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3822795240130563,0.0],[0.0,0.3822795240130563]],"imag":[[-0.9240467334071103,0.0],[0.0,0.9240467334071103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1395927218472639,-0.10538683560570632],[-0.025016492312206463,-0.9676443572766005]],"imag":[[0.9844632907352865,-0.015476307147991107],[-0.10353780137860975,0.22873236900104799]]},{"name":"u","qubits":[2],"real":[[0.9893411191036741,0.0],[0.0,0.9893411191036741]],"imag":[[-0.14561644842080773,0.0],[0.0,0.14561644842080773]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8892399400906528,0.0],[0.0,0.8892399400906528]],"imag":[[0.45744106609220414,0.0],[0.0,-0.45744106609220414]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7414221222164175,0.0],[0.0,0.7414221222164175]],"imag":[[-0.6710389233778498,0.0],[0.0,0.6710389233778498]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920589269118288,0.0],[0.0,0.9920589269118288]],"imag":[[0.12577394616752172,0.0],[0.0,-0.12577394616752172]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.47176757541417524,0.8352139340220717],[-0.7542076338578811,0.47558359626971547]],"imag":[[-0.06999594967815176,0.2737765626050905],[0.4513388603333206,-0.03583742656330357]]},{"name":"u","qubits":[1],"real":[[0.985417150227185,0.0],[0.0,0.985417150227185]],"imag":[[0.1701559286011907,0.0],[0.0,-0.1701559286011907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8518822673824551,0.0],[0.0,0.8518822673824551]],"imag":[[0.5237333314954541,0.0],[0.0,-0.5237333314954541]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23873728420131224,-0.5880698584767472],[0.49976713141364404,-0.36761271801996515]],"imag":[[0.670682929323072,-0.3838785732467282],[-0.49337787932312344,-0.6096490565097009]]},{"name":"u","qubits":[1],"real":[[0.7324175667222854,-0.6808557174296229],[0.6808557174296229,0.7324175667222854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9689643702734962,0.24720042301842218],[-0.24720042301842218,0.9689643702734962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3488876465820769,-0.28077934572415414],[0.6296717495837865,-0.7637056129865629]],"imag":[[0.6887408882772403,0.5701546789181104],[-0.08617938647722728,0.11331521440354127]]},{"name":"u","qubits":[1],"real":[[0.7901477756262094,0.0],[0.0,0.7901477756262094]],"imag":[[-0.6129163831004628,0.0],[0.0,0.6129163831004628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.793418008069926,0.0],[0.0,0.793418008069926]],"imag":[[-0.6086771430490476,0.0],[0.0,0.6086771430490476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8993184821218922,-0.32821407210415016],[0.3285748486552977,-0.8997968427761419]],"imag":[[-0.23088310360445566,-0.1737664612540682],[-0.1730833007979053,0.22901174979930033]]},{"name":"u","qubits":[2],"real":[[0.7110783990135187,-0.7031127295507963],[0.7031127295507963,0.7110783990135187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9637271302418051,0.2668895247773781],[-0.2668895247773781,0.9637271302418051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999941983380962,0.0034063602493355633],[-0.0034063602493355633,0.9999941983380962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9239004955437295,0.3826328192066789],[-0.3826328192066789,0.9239004955437295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6358656850846628,-0.5688912982101006],[0.45503699466126085,-0.2633699537432687]],"imag":[[-0.2815420676632913,-0.43905761067144544],[0.5561926178558464,0.6436049819552183]]},{"name":"u","qubits":[1],"real":[[0.9849843720606499,0.0],[0.0,0.9849843720606499]],"imag":[[-0.17264352520812137,0.0],[0.0,0.17264352520812137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7404763487071104,0.0],[0.0,0.7404763487071104]],"imag":[[-0.672082418312952,0.0],[0.0,0.672082418312952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3184353159983395,-0.13424591324244547],[-0.25548268614401387,-0.07044949578711385]],"imag":[[-0.8804787353401243,0.32455227763273353],[-0.24100776589050493,-0.9336384323732865]]},{"name":"u","qubits":[1],"real":[[0.7187652710679561,-0.6952528209986693],[0.6952528209986693,0.7187652710679561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9996804451866543,0.02527859789253679],[-0.02527859789253679,0.9996804451866543]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.063189491925773,-0.484211086830564],[-0.6747242290887511,0.08474094902859594]],"imag":[[-0.4930103649473866,-0.7200607554609346],[0.5456144085755051,-0.4897663763399086]]},{"name":"u","qubits":[1],"real":[[0.9283289749488502,0.0],[0.0,0.9283289749488502]],"imag":[[0.37175975343011114,0.0],[0.0,-0.37175975343011114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9782694374128428,0.0],[0.0,0.9782694374128428]],"imag":[[-0.207337666196859,0.0],[0.0,0.207337666196859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5899716217665141,-0.022539304839297558],[-0.38332979614442464,0.8545471733593475]],"imag":[[0.6184847963837509,0.5185576360345114],[-0.34995472498626695,0.018414297467177376]]},{"name":"u","qubits":[2],"real":[[0.999402866795767,0.0],[0.0,0.999402866795767]],"imag":[[-0.03455300045440971,0.0],[0.0,0.03455300045440971]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6113687742078147,0.0],[0.0,0.6113687742078147]],"imag":[[0.7913458295357562,0.0],[0.0,-0.7913458295357562]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9766510407280695,0.0],[0.0,0.9766510407280695]],"imag":[[-0.21483189857369595,0.0],[0.0,0.21483189857369595]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990219363937768,0.0],[0.0,0.9990219363937768]],"imag":[[-0.04421731113521637,0.0],[0.0,0.04421731113521637]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16678756298040653,-0.5314814367750376],[-0.21179237661011352,-0.02962219077935139]],"imag":[[0.12282756097276054,0.8213542362854666],[0.9551121862432599,-0.2050054309351144]]},{"name":"u","qubits":[1],"real":[[0.9877594159847973,0.0],[0.0,0.9877594159847973]],"imag":[[-0.15598505099326707,0.0],[0.0,0.15598505099326707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7989620564324459,0.0],[0.0,0.7989620564324459]],"imag":[[-0.6013814366782841,0.0],[0.0,0.6013814366782841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28865418602488324,-0.19931085416023325],[0.1484713814022173,-0.6250197629774448]],"imag":[[-0.8911447322781686,-0.28777597265425364],[0.31701116057277995,-0.6977180439578979]]},{"name":"u","qubits":[1],"real":[[0.997414362948853,-0.07186507206796476],[0.07186507206796476,0.997414362948853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9998026488406413,0.01986613629363468],[-0.01986613629363468,0.9998026488406413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.005947747396486569,0.19523732884182765],[0.49032898919165646,-0.7186891887049128]],"imag":[[-0.7738089192774565,-0.602550218798625],[-0.4009511979104827,0.28688232655761814]]},{"name":"u","qubits":[1],"real":[[0.9535527641477893,0.0],[0.0,0.9535527641477893]],"imag":[[-0.30122603802810693,0.0],[0.0,0.30122603802810693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8769697618815697,0.0],[0.0,0.8769697618815697]],"imag":[[-0.48054556157078687,0.0],[0.0,0.48054556157078687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.528996982331319,0.23746765826249633],[-0.29188604839223525,-0.7148212299375817]],"imag":[[-0.7537343455067602,0.3092827838195661],[-0.25855224586497,-0.5805031267294508]]}]}

==> anc/matched_benchmark/results/main_n4_i3_result.json <==
{
  "case": "main_n4_i3",
  "n": 4,
  "generator": 3,
  "M": 20,
  "data_qubits": 5,
  "ancillas": 0,
  "a": 0.017677669529663688,
  "c": 0.027063293868263706,
  "l": 0.2677861589595423,
  "target_sha256": "9e43e86dd5734fc4240ce9309107c137605aa9efcdb71dd8d51f007ea4195f5f",
  "target_unitarity_defect": 1.2270244396812049e-15,
  "structured": {
    "raw": {
      "cx": 584,
      "one_qubit": 638,
      "total": 1222
    },
    "optimized": {
      "cx": 576,
      "one_qubit": 578,
      "total": 1154
    },
    "depth": 1010,
    "timing_samples": [
      {
        "construction_s": 0.006787507000012738,
        "optimization_s": 0.00456927700003007,
        "total_s": 0.011356784000042808
      },
      {
        "construction_s": 0.0067081200000416175,
        "optimization_s": 0.004670668999949612,
        "total_s": 0.01137878899999123
      },
      {
        "construction_s": 0.0070954939999978706,
        "optimization_s": 0.00488398900000675,
        "total_s": 0.01197948300000462
      }
    ],
    "median_construction_s": 0.006787507000012738,
    "median_optimization_s": 0.004670668999949612,
    "median_total_s": 0.01137878899999123,
    "validation_s": 0.013096836999977768,
    "phase_aligned_op_error": 5.115381968548795e-15,
    "phase_aligned_fro_error": 1.7947674871371844e-14,
    "alignment_phase": -2.3296358982760504e-16,
    "ordinary_op_error": 5.104342100317362e-15,
    "unitarity_defect": 9.355013796614301e-15,
    "padding_leakage_op": 1.9205452437376163e-15,
    "padding_action_error_op": 4.4278378792346276e-15,
    "structure_checks": {
      "generator": 3,
      "reflection_count": 8,
      "core_reflections": 6,
      "spectator_reflections": 2,
      "active_coordinate_bound": 14,
      "actual_active_coordinates": 14,
      "rank_U_minus_I": 8,
      "block_off_pattern_error": 1.4344092472568573e-16,
      "fixed_coordinate_error": 5.79808937563316e-17,
      "unitarity_error": 1.8134545016826867e-15,
      "reflection_product_error": 3.666372168892591e-15,
      "normal_Schur_error": 1.4777963138243304e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 720,
      "one_qubit": 976,
      "total": 1696
    },
    "optimized": {
      "cx": 718,
      "one_qubit": 938,
      "total": 1656
    },
    "depth": 1374,
    "timing_samples": [
      {
        "construction_s": 0.036019015000022137,
        "optimization_s": 0.007435497000017222,
        "total_s": 0.04345451200003936
      },
      {
        "construction_s": 0.042764966999982335,
        "optimization_s": 0.008775485999990451,
        "total_s": 0.051540452999972786
      },
      {
        "construction_s": 0.028214728000023115,
        "optimization_s": 0.006911021999997047,
        "total_s": 0.03512575000002016
      }
    ],
    "median_construction_s": 0.036019015000022137,
    "median_optimization_s": 0.007435497000017222,
    "median_total_s": 0.04345451200003936,
    "validation_s": 0.021210812999981954,
    "phase_aligned_op_error": 1.6044600843086367e-14,
    "phase_aligned_fro_error": 4.9426605263702073e-14,
    "alignment_phase": 6.26143983430345e-17,
    "ordinary_op_error": 1.605850119276198e-14,
    "unitarity_defect": 1.3950225866812324e-14,
    "padding_leakage_op": 9.750955386747157e-15,
    "padding_action_error_op": 1.3362340850991897e-14
  },
  "cx_reduction_fraction": 0.1977715877437326
}

==> anc/matched_benchmark/results/main_n4_i3_structured.json <==
{"num_qubits":5,"ancillas":0,"global_phase":-0.6398280525756254,"gates":[{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902152,-0.0],[-0.0,0.20029930398902152]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902152,-0.0],[-0.0,0.20029930398902152]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5778328358598721,0.0],[0.0,0.5778328358598721]],"imag":[[-0.8161551407680638,-0.0],[-0.0,0.8161551407680638]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902152,-0.0],[-0.0,0.20029930398902152]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.2002993039890215,-0.0],[-0.0,0.2002993039890215]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.816155140768064,0.0],[0.0,0.816155140768064]],"imag":[[0.577832835859872,-0.0],[-0.0,-0.577832835859872]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.985698351166128,0.0],[0.0,0.985698351166128]],"imag":[[-0.16851931790859048,-0.0],[-0.0,0.16851931790859048]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902152,-0.0],[-0.0,0.20029930398902152]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.20029930398902152,-0.0],[-0.0,0.20029930398902152]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.2002993039890215,-0.0],[-0.0,0.2002993039890215]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[-0.2002993039890215,-0.0],[-0.0,0.2002993039890215]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.816155140768064,0.0],[0.0,0.816155140768064]],"imag":[[0.577832835859872,-0.0],[-0.0,-0.577832835859872]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.816155140768064,0.0],[0.0,0.816155140768064]],"imag":[[0.577832835859872,-0.0],[-0.0,-0.577832835859872]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.985698351166128,0.0],[0.0,0.985698351166128]],"imag":[[-0.16851931790859048,-0.0],[-0.0,0.16851931790859048]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.985698351166128,0.0],[0.0,0.985698351166128]],"imag":[[-0.16851931790859048,-0.0],[-0.0,0.16851931790859048]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.691458100145577,0.7224165666311019],[-0.7224165666311019,0.691458100145577]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.691458100145577,-0.7224165666311019],[0.7224165666311019,0.691458100145577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.985698351166128,0.0],[0.0,0.985698351166128]],"imag":[[0.16851931790859048,0.0],[0.0,-0.16851931790859048]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.985698351166128,0.0],[0.0,0.985698351166128]],"imag":[[0.16851931790859048,0.0],[0.0,-0.16851931790859048]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.816155140768064,0.0],[0.0,0.816155140768064]],"imag":[[-0.577832835859872,0.0],[0.0,0.577832835859872]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.816155140768064,0.0],[0.0,0.816155140768064]],"imag":[[-0.577832835859872,0.0],[0.0,0.577832835859872]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.2002993039890215,0.0],[0.0,-0.2002993039890215]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.2002993039890215,0.0],[0.0,-0.2002993039890215]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.20029930398902152,0.0],[0.0,-0.20029930398902152]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.20029930398902152,0.0],[0.0,-0.20029930398902152]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.985698351166128,0.0],[0.0,0.985698351166128]],"imag":[[0.16851931790859048,0.0],[0.0,-0.16851931790859048]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.816155140768064,0.0],[0.0,0.816155140768064]],"imag":[[-0.577832835859872,0.0],[0.0,0.577832835859872]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.2002993039890215,0.0],[0.0,-0.2002993039890215]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.20029930398902152,0.0],[0.0,-0.20029930398902152]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.5778328358598721,0.0],[0.0,0.5778328358598721]],"imag":[[0.8161551407680638,0.0],[0.0,-0.8161551407680638]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9797347543195115,0.0],[0.0,0.9797347543195115]],"imag":[[0.20029930398902152,0.0],[0.0,-0.20029930398902152]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"u","qubits":[3],"real":[[0.7978243679491122,0.0],[0.0,0.7978243679491122]],"imag":[[-0.6028899384685398,0.0],[0.0,0.6028899384685398]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9253097499871311,0.0],[0.0,0.9253097499871311]],"imag":[[-0.37921216565235993,-0.0],[-0.0,0.37921216565235993]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9399326703081179,0.0],[0.0,0.9399326703081179]],"imag":[[-0.34135989115221343,-0.0],[-0.0,0.34135989115221343]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9993089311064693,0.0],[0.0,0.9993089311064693]],"imag":[[-0.03717069021212524,-0.0],[-0.0,0.03717069021212524]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9120019390012686,0.0],[0.0,0.9120019390012686]],"imag":[[0.41018588866259936,-0.0],[-0.0,-0.41018588866259936]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9442536523507286,0.0],[0.0,0.9442536523507286]],"imag":[[0.3292188330310243,-0.0],[-0.0,-0.3292188330310243]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999088787878956,0.0],[0.0,0.9999088787878956]],"imag":[[0.013499411881027101,-0.0],[-0.0,-0.013499411881027101]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9993089311064693,0.0],[0.0,0.9993089311064693]],"imag":[[-0.03717069021212525,-0.0],[-0.0,0.03717069021212525]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999780669920648,0.0],[0.0,0.999780669920648]],"imag":[[-0.020943066943987912,-0.0],[-0.0,0.020943066943987912]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9052228215322771,0.0],[0.0,0.9052228215322771]],"imag":[[0.4249372228660879,-0.0],[-0.0,-0.4249372228660879]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9120019390012686,0.0],[0.0,0.9120019390012686]],"imag":[[0.41018588866259936,-0.0],[-0.0,-0.41018588866259936]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9395919134987544,0.0],[0.0,0.9395919134987544]],"imag":[[0.342296707678805,-0.0],[-0.0,-0.342296707678805]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.945428096526589,0.0],[0.0,0.945428096526589]],"imag":[[0.3258308062447607,-0.0],[-0.0,-0.3258308062447607]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999508566209332,0.0],[0.0,0.9999508566209332]],"imag":[[0.009913846027750303,-0.0],[-0.0,-0.009913846027750303]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996250863260508,0.0],[0.0,0.9996250863260508]],"imag":[[0.027380408828857332,-0.0],[-0.0,-0.027380408828857332]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,-0.04668005993109083],[0.04668005993109083,0.9989098918345086]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,0.0466800599310909],[-0.0466800599310909,0.9989098918345086]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,0.0466800599310909],[-0.0466800599310909,0.9989098918345086]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,-0.04668005993109083],[0.04668005993109083,0.9989098918345086]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8099679258488672,0.5864741759839762],[-0.5864741759839762,0.8099679258488672]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.987433679740399,0.15803394608227428],[-0.15803394608227428,0.987433679740399]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.987433679740399,0.15803394608227428],[-0.15803394608227428,0.987433679740399]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9979005946045578,-0.06476421301822462],[0.06476421301822462,0.9979005946045578]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9979005946045578,-0.06476421301822462],[0.06476421301822462,0.9979005946045578]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9374798940621217,0.34803943487667177],[-0.34803943487667177,0.9374798940621217]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9374798940621217,0.34803943487667177],[-0.34803943487667177,0.9374798940621217]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9658871461225551,0.2589633583255089],[-0.2589633583255089,0.9658871461225551]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.925996229117024,0.377532758394622],[-0.377532758394622,0.925996229117024]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6893922053466706,0.7243882848357323],[-0.7243882848357323,0.6893922053466706]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8068583067188511,0.5842225913734017],[-0.5842225913734017,0.8068583067188511]],"imag":[[-0.0709063733574396,-0.051341239028983354],[-0.051341239028983354,0.0709063733574396]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6893922053466706,-0.7243882848357323],[0.7243882848357323,0.6893922053466706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.925996229117024,-0.377532758394622],[0.377532758394622,0.925996229117024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9658871461225551,-0.2589633583255089],[0.2589633583255089,0.9658871461225551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9374798940621217,-0.34803943487667177],[0.34803943487667177,0.9374798940621217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9374798940621217,-0.34803943487667177],[0.34803943487667177,0.9374798940621217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9979005946045578,0.06476421301822462],[-0.06476421301822462,0.9979005946045578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9979005946045578,0.06476421301822462],[-0.06476421301822462,0.9979005946045578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8099679258488672,-0.5864741759839762],[0.5864741759839762,0.8099679258488672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.987433679740399,-0.15803394608227428],[0.15803394608227428,0.987433679740399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.987433679740399,-0.15803394608227428],[0.15803394608227428,0.987433679740399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8099679258488672,-0.5864741759839762],[0.5864741759839762,0.8099679258488672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,0.04668005993109083],[-0.04668005993109083,0.9989098918345086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,-0.0466800599310909],[0.0466800599310909,0.9989098918345086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,-0.0466800599310909],[0.0466800599310909,0.9989098918345086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989098918345086,0.04668005993109083],[-0.04668005993109083,0.9989098918345086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996250863260508,0.0],[0.0,0.9996250863260508]],"imag":[[-0.027380408828857332,0.0],[0.0,0.027380408828857332]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999508566209332,0.0],[0.0,0.9999508566209332]],"imag":[[-0.009913846027750303,0.0],[0.0,0.009913846027750303]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.945428096526589,0.0],[0.0,0.945428096526589]],"imag":[[-0.3258308062447607,0.0],[0.0,0.3258308062447607]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9395919134987544,0.0],[0.0,0.9395919134987544]],"imag":[[-0.342296707678805,0.0],[0.0,0.342296707678805]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9120019390012686,0.0],[0.0,0.9120019390012686]],"imag":[[-0.41018588866259936,0.0],[0.0,0.41018588866259936]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9052228215322771,0.0],[0.0,0.9052228215322771]],"imag":[[-0.4249372228660879,0.0],[0.0,0.4249372228660879]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999780669920648,0.0],[0.0,0.999780669920648]],"imag":[[0.020943066943987912,0.0],[0.0,-0.020943066943987912]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993089311064693,0.0],[0.0,0.9993089311064693]],"imag":[[0.03717069021212525,0.0],[0.0,-0.03717069021212525]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999088787878956,0.0],[0.0,0.9999088787878956]],"imag":[[-0.013499411881027101,0.0],[0.0,0.013499411881027101]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9442536523507286,0.0],[0.0,0.9442536523507286]],"imag":[[-0.3292188330310243,0.0],[0.0,0.3292188330310243]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9120019390012686,0.0],[0.0,0.9120019390012686]],"imag":[[-0.41018588866259936,0.0],[0.0,0.41018588866259936]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993089311064693,0.0],[0.0,0.9993089311064693]],"imag":[[0.03717069021212524,0.0],[0.0,-0.03717069021212524]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9399326703081179,0.0],[0.0,0.9399326703081179]],"imag":[[0.34135989115221343,0.0],[0.0,-0.34135989115221343]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9253097499871311,0.0],[0.0,0.9253097499871311]],"imag":[[0.37921216565235993,0.0],[0.0,-0.37921216565235993]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9961608120139359,0.0],[0.0,0.9961608120139359]],"imag":[[-0.0875421990113101,0.0],[0.0,0.0875421990113101]]},{"name":"u","qubits":[3],"real":[[0.38467030375813804,0.0],[0.0,0.38467030375813804]],"imag":[[0.9230540381833675,0.0],[0.0,-0.9230540381833675]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9984929622695612,0.0],[0.0,0.9984929622695612]],"imag":[[-0.05487990796417883,-0.0],[-0.0,0.05487990796417883]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9861006933099148,0.0],[0.0,0.9861006933099148]],"imag":[[-0.16614879672662483,-0.0],[-0.0,0.16614879672662483]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9073959629253424,0.0],[0.0,0.9073959629253424]],"imag":[[-0.4202767736465941,-0.0],[-0.0,0.4202767736465941]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.685270212224397,0.0],[0.0,0.685270212224397]],"imag":[[-0.7282889098688308,-0.0],[-0.0,0.7282889098688308]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9683523408989881,0.0],[0.0,0.9683523408989881]],"imag":[[0.24958714685546196,-0.0],[-0.0,-0.24958714685546196]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991511874049048,0.0],[0.0,0.9991511874049048]],"imag":[[0.041193503217966956,-0.0],[-0.0,-0.041193503217966956]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9389300328259619,0.0],[0.0,0.9389300328259619]],"imag":[[0.3441081130363509,-0.0],[-0.0,-0.3441081130363509]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9399140654849351,0.0],[0.0,0.9399140654849351]],"imag":[[0.3414111150849972,-0.0],[-0.0,-0.3414111150849972]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994337731138473,0.0],[0.0,0.9994337731138473]],"imag":[[-0.03364718650078691,-0.0],[-0.0,0.03364718650078691]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995262522976786,0.0],[0.0,0.9995262522976786]],"imag":[[-0.03077776742646372,-0.0],[-0.0,0.03077776742646372]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9646993368157414,0.0],[0.0,0.9646993368157414]],"imag":[[0.26335373463702544,-0.0],[-0.0,-0.26335373463702544]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9710300386789457,0.0],[0.0,0.9710300386789457]],"imag":[[0.2389574522444639,-0.0],[-0.0,-0.2389574522444639]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995427052247986,0.0],[0.0,0.9995427052247986]],"imag":[[0.03023872404536031,-0.0],[-0.0,-0.03023872404536031]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984631371485176,0.0],[0.0,0.9984631371485176]],"imag":[[0.05541988592139496,-0.0],[-0.0,-0.05541988592139496]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,0.007083021817507043],[-0.007083021817507043,0.99997491508634]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,-0.0070830218175069876],[0.0070830218175069876,0.99997491508634]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,-0.0070830218175069876],[0.0070830218175069876,0.99997491508634]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,0.007083021817507043],[-0.007083021817507043,0.99997491508634]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8047465332590946,0.5936185788934414],[-0.5936185788934414,0.8047465332590946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9887934533777453,0.14929000822999738],[-0.14929000822999738,0.9887934533777453]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9887934533777453,0.14929000822999738],[-0.14929000822999738,0.9887934533777453]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999578587344652,0.009180455064071594],[-0.009180455064071594,0.9999578587344652]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999578587344652,0.009180455064071594],[-0.009180455064071594,0.9999578587344652]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9373746794942789,0.34832270991567266],[-0.34832270991567266,0.9373746794942789]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9373746794942789,0.34832270991567266],[-0.34832270991567266,0.9373746794942789]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989714768326926,-0.04534300910514204],[0.04534300910514204,0.9989714768326926]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9309464356730842,0.36515576663607546],[-0.36515576663607546,0.9309464356730842]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6943379508420822,0.7196490881119897],[-0.7196490881119897,0.6943379508420822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8012793017640986,0.5910609872199256],[-0.5910609872199256,0.8012793017640986]],"imag":[[-0.0746221371777152,-0.055044768998296426],[-0.055044768998296426,0.0746221371777152]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6943379508420822,-0.7196490881119897],[0.7196490881119897,0.6943379508420822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9309464356730842,-0.36515576663607546],[0.36515576663607546,0.9309464356730842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989714768326926,0.04534300910514204],[-0.04534300910514204,0.9989714768326926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9373746794942789,-0.34832270991567266],[0.34832270991567266,0.9373746794942789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9373746794942789,-0.34832270991567266],[0.34832270991567266,0.9373746794942789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999578587344652,-0.009180455064071594],[0.009180455064071594,0.9999578587344652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999578587344652,-0.009180455064071594],[0.009180455064071594,0.9999578587344652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8047465332590946,-0.5936185788934414],[0.5936185788934414,0.8047465332590946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9887934533777453,-0.14929000822999738],[0.14929000822999738,0.9887934533777453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9887934533777453,-0.14929000822999738],[0.14929000822999738,0.9887934533777453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8047465332590946,-0.5936185788934414],[0.5936185788934414,0.8047465332590946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,-0.007083021817507043],[0.007083021817507043,0.99997491508634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,0.0070830218175069876],[-0.0070830218175069876,0.99997491508634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,0.0070830218175069876],[-0.0070830218175069876,0.99997491508634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99997491508634,-0.007083021817507043],[0.007083021817507043,0.99997491508634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9984631371485176,0.0],[0.0,0.9984631371485176]],"imag":[[-0.05541988592139496,0.0],[0.0,0.05541988592139496]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995427052247986,0.0],[0.0,0.9995427052247986]],"imag":[[-0.03023872404536031,0.0],[0.0,0.03023872404536031]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9710300386789457,0.0],[0.0,0.9710300386789457]],"imag":[[-0.2389574522444639,0.0],[0.0,0.2389574522444639]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9646993368157414,0.0],[0.0,0.9646993368157414]],"imag":[[-0.26335373463702544,0.0],[0.0,0.26335373463702544]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995262522976786,0.0],[0.0,0.9995262522976786]],"imag":[[0.03077776742646372,0.0],[0.0,-0.03077776742646372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994337731138473,0.0],[0.0,0.9994337731138473]],"imag":[[0.03364718650078691,0.0],[0.0,-0.03364718650078691]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9399140654849351,0.0],[0.0,0.9399140654849351]],"imag":[[-0.3414111150849972,0.0],[0.0,0.3414111150849972]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9389300328259619,0.0],[0.0,0.9389300328259619]],"imag":[[-0.3441081130363509,0.0],[0.0,0.3441081130363509]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9991511874049048,0.0],[0.0,0.9991511874049048]],"imag":[[-0.041193503217966956,0.0],[0.0,0.041193503217966956]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9683523408989881,0.0],[0.0,0.9683523408989881]],"imag":[[-0.24958714685546196,0.0],[0.0,0.24958714685546196]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.685270212224397,0.0],[0.0,0.685270212224397]],"imag":[[0.7282889098688308,0.0],[0.0,-0.7282889098688308]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9073959629253424,0.0],[0.0,0.9073959629253424]],"imag":[[0.4202767736465941,0.0],[0.0,-0.4202767736465941]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9861006933099148,0.0],[0.0,0.9861006933099148]],"imag":[[0.16614879672662483,0.0],[0.0,-0.16614879672662483]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9984929622695612,0.0],[0.0,0.9984929622695612]],"imag":[[0.05487990796417883,0.0],[0.0,-0.05487990796417883]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.09272750374643739,0.0],[0.0,0.09272750374643739]]},{"name":"u","qubits":[3],"real":[[0.6463965786186734,0.0],[0.0,0.6463965786186734]],"imag":[[-0.7630016141202279,0.0],[0.0,0.7630016141202279]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8662194802497942,0.0],[0.0,0.8662194802497942]],"imag":[[-0.4996636989373716,-0.0],[-0.0,0.4996636989373716]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9927101848962171,0.0],[0.0,0.9927101848962171]],"imag":[[-0.1205258843706134,-0.0],[-0.0,0.1205258843706134]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9903456180378499,0.0],[0.0,0.9903456180378499]],"imag":[[-0.13862018912564278,-0.0],[-0.0,0.13862018912564278]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9926281590225694,0.0],[0.0,0.9926281590225694]],"imag":[[-0.1211995788584463,-0.0],[-0.0,0.1211995788584463]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995750609566599,0.0],[0.0,0.9995750609566599]],"imag":[[0.029149571411765766,-0.0],[-0.0,-0.029149571411765766]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8665157818375221,0.0],[0.0,0.8665157818375221]],"imag":[[0.49914967677692407,-0.0],[-0.0,-0.49914967677692407]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9903456180378499,0.0],[0.0,0.9903456180378499]],"imag":[[-0.13862018912564317,-0.0],[-0.0,0.13862018912564317]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9666825342091934,0.0],[0.0,0.9666825342091934]],"imag":[[0.25597827652926275,-0.0],[-0.0,-0.25597827652926275]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9620360935686808,0.0],[0.0,0.9620360935686808]],"imag":[[0.27292225023092637,-0.0],[-0.0,-0.27292225023092637]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9926281590225693,0.0],[0.0,0.9926281590225693]],"imag":[[-0.12119957885844669,-0.0],[-0.0,0.12119957885844669]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9990740206908387,0.0],[0.0,0.9990740206908387]],"imag":[[0.043024425395833135,-0.0],[-0.0,-0.043024425395833135]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9157676687731591,0.0],[0.0,0.9157676687731591]],"imag":[[-0.4017083230775455,-0.0],[-0.0,0.4017083230775455]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9967951543735302,0.0],[0.0,0.9967951543735302]],"imag":[[0.07999637627699284,-0.0],[-0.0,-0.07999637627699284]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8595022898669437,0.0],[0.0,0.8595022898669437]],"imag":[[0.5111318946353088,-0.0],[-0.0,-0.5111318946353088]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,0.012192982467010826],[-0.012192982467010826,0.9999256628262719]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,-0.01219298246701077],[0.01219298246701077,0.9999256628262719]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,-0.01219298246701077],[0.01219298246701077,0.9999256628262719]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,0.012192982467010826],[-0.012192982467010826,0.9999256628262719]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7460785671453419,0.6658579215165601],[-0.6658579215165601,0.7460785671453419]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983898657375538,0.05672456251527452],[-0.05672456251527452,0.9983898657375538]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9983898657375538,0.05672456251527452],[-0.05672456251527452,0.9983898657375538]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9992044087998156,0.03988169298075174],[-0.03988169298075174,0.9992044087998156]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992044087998156,0.03988169298075174],[-0.03988169298075174,0.9992044087998156]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.84245647046961,0.5387644154580805],[-0.5387644154580805,0.84245647046961]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.84245647046961,0.5387644154580805],[-0.5387644154580805,0.84245647046961]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9918944677731744,-0.12706441201599725],[0.12706441201599725,0.9918944677731744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6274682452158208,0.7786421522405389],[-0.7786421522405389,0.6274682452158208]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7237043879544659,0.6901101063275714],[-0.6901101063275714,0.7237043879544659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7427353508811735,0.6628741780733499],[-0.6628741780733499,0.7427353508811735]],"imag":[[-0.07055088167462203,-0.06296503545567358],[-0.06296503545567358,0.07055088167462203]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.7237043879544659,-0.6901101063275714],[0.6901101063275714,0.7237043879544659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.6274682452158208,-0.7786421522405389],[0.7786421522405389,0.6274682452158208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9918944677731744,0.12706441201599725],[-0.12706441201599725,0.9918944677731744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.84245647046961,-0.5387644154580805],[0.5387644154580805,0.84245647046961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.84245647046961,-0.5387644154580805],[0.5387644154580805,0.84245647046961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9992044087998156,-0.03988169298075174],[0.03988169298075174,0.9992044087998156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992044087998156,-0.03988169298075174],[0.03988169298075174,0.9992044087998156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7460785671453419,-0.6658579215165601],[0.6658579215165601,0.7460785671453419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983898657375538,-0.05672456251527452],[0.05672456251527452,0.9983898657375538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9983898657375538,-0.05672456251527452],[0.05672456251527452,0.9983898657375538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7460785671453419,-0.6658579215165601],[0.6658579215165601,0.7460785671453419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,-0.012192982467010826],[0.012192982467010826,0.9999256628262719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,0.01219298246701077],[-0.01219298246701077,0.9999256628262719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,0.01219298246701077],[-0.01219298246701077,0.9999256628262719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999256628262719,-0.012192982467010826],[0.012192982467010826,0.9999256628262719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8595022898669437,0.0],[0.0,0.8595022898669437]],"imag":[[-0.5111318946353088,0.0],[0.0,0.5111318946353088]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9967951543735302,0.0],[0.0,0.9967951543735302]],"imag":[[-0.07999637627699284,0.0],[0.0,0.07999637627699284]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9157676687731591,0.0],[0.0,0.9157676687731591]],"imag":[[0.4017083230775455,0.0],[0.0,-0.4017083230775455]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990740206908387,0.0],[0.0,0.9990740206908387]],"imag":[[-0.043024425395833135,0.0],[0.0,0.043024425395833135]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9926281590225693,0.0],[0.0,0.9926281590225693]],"imag":[[0.12119957885844669,0.0],[0.0,-0.12119957885844669]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9620360935686808,0.0],[0.0,0.9620360935686808]],"imag":[[-0.27292225023092637,0.0],[0.0,0.27292225023092637]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9666825342091934,0.0],[0.0,0.9666825342091934]],"imag":[[-0.25597827652926275,0.0],[0.0,0.25597827652926275]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903456180378499,0.0],[0.0,0.9903456180378499]],"imag":[[0.13862018912564317,0.0],[0.0,-0.13862018912564317]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8665157818375221,0.0],[0.0,0.8665157818375221]],"imag":[[-0.49914967677692407,0.0],[0.0,0.49914967677692407]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995750609566599,0.0],[0.0,0.9995750609566599]],"imag":[[-0.029149571411765766,0.0],[0.0,0.029149571411765766]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9926281590225694,0.0],[0.0,0.9926281590225694]],"imag":[[0.1211995788584463,0.0],[0.0,-0.1211995788584463]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9903456180378499,0.0],[0.0,0.9903456180378499]],"imag":[[0.13862018912564278,0.0],[0.0,-0.13862018912564278]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9927101848962171,0.0],[0.0,0.9927101848962171]],"imag":[[0.1205258843706134,0.0],[0.0,-0.1205258843706134]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8662194802497942,0.0],[0.0,0.8662194802497942]],"imag":[[0.4996636989373716,0.0],[0.0,-0.4996636989373716]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.0945622683473739,0.0],[0.0,0.0945622683473739]]},{"name":"u","qubits":[3],"real":[[0.6227492260040693,0.0],[0.0,0.6227492260040693]],"imag":[[0.7824214986254739,0.0],[0.0,-0.7824214986254739]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997979250340653,0.0],[0.0,0.9997979250340653]],"imag":[[-0.020102464962724685,-0.0],[-0.0,0.020102464962724685]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9347187852037707,0.0],[0.0,0.9347187852037707]],"imag":[[-0.35538822798059483,-0.0],[-0.0,0.35538822798059483]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8329220776606522,0.0],[0.0,0.8329220776606522]],"imag":[[0.5533902895294265,-0.0],[-0.0,-0.5533902895294265]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9783299278309596,0.0],[0.0,0.9783299278309596]],"imag":[[0.20705205217594264,-0.0],[-0.0,-0.20705205217594264]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9806580530965173,0.0],[0.0,0.9806580530965173]],"imag":[[-0.1957288504460907,-0.0],[-0.0,0.1957288504460907]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9800688900844194,0.0],[0.0,0.9800688900844194]],"imag":[[-0.1986579238004215,-0.0],[-0.0,0.1986579238004215]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8329220776606494,0.0],[0.0,0.8329220776606494]],"imag":[[0.5533902895294307,-0.0],[-0.0,-0.5533902895294307]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999718409371537,0.0],[0.0,0.9999718409371537]],"imag":[[0.007504487508132348,-0.0],[-0.0,-0.007504487508132348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9321957247425607,0.0],[0.0,0.9321957247425607]],"imag":[[-0.3619545976661879,-0.0],[-0.0,0.3619545976661879]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9783299278309586,0.0],[0.0,0.9783299278309586]],"imag":[[0.2070520521759477,-0.0],[-0.0,-0.2070520521759477]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9832809498421571,0.0],[0.0,0.9832809498421571]],"imag":[[-0.1820949578585451,-0.0],[-0.0,0.1820949578585451]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994565877511069,0.0],[0.0,0.9994565877511069]],"imag":[[-0.03296254239153814,-0.0],[-0.0,0.03296254239153814]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993536435241788,0.0],[0.0,0.9993536435241788]],"imag":[[-0.035948507270102036,-0.0],[-0.0,0.035948507270102036]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9827325095891757,0.0],[0.0,0.9827325095891757]],"imag":[[-0.185031928586827,-0.0],[-0.0,0.185031928586827]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,-0.0018647558039836902],[0.0018647558039836902,0.9999982613413843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,0.0018647558039838013],[-0.0018647558039838013,0.9999982613413843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,0.0018647558039838013],[-0.0018647558039838013,0.9999982613413843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,-0.0018647558039836902],[0.0018647558039836902,0.9999982613413843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7100747340034348,0.70412631830514],[-0.70412631830514,0.7100747340034348]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999911540485447,0.004206165077580689],[-0.004206165077580689,0.9999911540485447]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999911540485447,0.004206165077580689],[-0.004206165077580689,0.9999911540485447]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999698347856496,-0.007767207912791953],[0.007767207912791953,0.9999698347856496]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999698347856496,-0.007767207912791953],[0.007767207912791953,0.9999698347856496]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7193338924644261,0.6946644881897861],[-0.6946644881897861,0.7193338924644261]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7193338924644261,0.6946644881897861],[-0.6946644881897861,0.7193338924644261]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9970042049170724,0.07734736826600032],[-0.07734736826600032,0.9970042049170724]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5834361292904089,0.8121590257077891],[-0.8121590257077891,0.5834361292904089]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6900236498520328,0.723786821270517],[-0.723786821270517,0.6900236498520328]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7100354394836956,0.704087352962214],[-0.704087352962214,0.7100354394836956]],"imag":[[0.007470110256476616,0.007407531884102923],[0.007407531884102923,-0.007470110256476616]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6900236498520328,-0.723786821270517],[0.723786821270517,0.6900236498520328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5834361292904089,-0.8121590257077891],[0.8121590257077891,0.5834361292904089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9970042049170724,-0.07734736826600032],[0.07734736826600032,0.9970042049170724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7193338924644261,-0.6946644881897861],[0.6946644881897861,0.7193338924644261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7193338924644261,-0.6946644881897861],[0.6946644881897861,0.7193338924644261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999698347856496,0.007767207912791953],[-0.007767207912791953,0.9999698347856496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999698347856496,0.007767207912791953],[-0.007767207912791953,0.9999698347856496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7100747340034348,-0.70412631830514],[0.70412631830514,0.7100747340034348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999911540485447,-0.004206165077580689],[0.004206165077580689,0.9999911540485447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999911540485447,-0.004206165077580689],[0.004206165077580689,0.9999911540485447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7100747340034348,-0.70412631830514],[0.70412631830514,0.7100747340034348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,0.0018647558039836902],[-0.0018647558039836902,0.9999982613413843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,-0.0018647558039838013],[0.0018647558039838013,0.9999982613413843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,-0.0018647558039838013],[0.0018647558039838013,0.9999982613413843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999982613413843,0.0018647558039836902],[-0.0018647558039836902,0.9999982613413843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9827325095891757,0.0],[0.0,0.9827325095891757]],"imag":[[0.185031928586827,0.0],[0.0,-0.185031928586827]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993536435241788,0.0],[0.0,0.9993536435241788]],"imag":[[0.035948507270102036,0.0],[0.0,-0.035948507270102036]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994565877511069,0.0],[0.0,0.9994565877511069]],"imag":[[0.03296254239153814,0.0],[0.0,-0.03296254239153814]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832809498421571,0.0],[0.0,0.9832809498421571]],"imag":[[0.1820949578585451,0.0],[0.0,-0.1820949578585451]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9783299278309586,0.0],[0.0,0.9783299278309586]],"imag":[[-0.2070520521759477,0.0],[0.0,0.2070520521759477]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9321957247425607,0.0],[0.0,0.9321957247425607]],"imag":[[0.3619545976661879,0.0],[0.0,-0.3619545976661879]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999718409371537,0.0],[0.0,0.9999718409371537]],"imag":[[-0.007504487508132348,0.0],[0.0,0.007504487508132348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8329220776606494,0.0],[0.0,0.8329220776606494]],"imag":[[-0.5533902895294307,0.0],[0.0,0.5533902895294307]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9800688900844194,0.0],[0.0,0.9800688900844194]],"imag":[[0.1986579238004215,0.0],[0.0,-0.1986579238004215]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9806580530965173,0.0],[0.0,0.9806580530965173]],"imag":[[0.1957288504460907,0.0],[0.0,-0.1957288504460907]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9783299278309596,0.0],[0.0,0.9783299278309596]],"imag":[[-0.20705205217594264,0.0],[0.0,0.20705205217594264]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8329220776606522,0.0],[0.0,0.8329220776606522]],"imag":[[-0.5533902895294265,0.0],[0.0,0.5533902895294265]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9347187852037707,0.0],[0.0,0.9347187852037707]],"imag":[[0.35538822798059483,0.0],[0.0,-0.35538822798059483]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997979250340653,0.0],[0.0,0.9997979250340653]],"imag":[[0.020102464962724685,0.0],[0.0,-0.020102464962724685]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.9999446614308924,0.0],[0.0,0.9999446614308924]],"imag":[[0.010520174706625291,0.0],[0.0,-0.010520174706625291]]},{"name":"u","qubits":[3],"real":[[0.8731207678973555,0.0],[0.0,0.8731207678973555]],"imag":[[-0.48750397400055323,0.0],[0.0,0.48750397400055323]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9684499172446724,0.0],[0.0,0.9684499172446724]],"imag":[[0.24920826187907005,-0.0],[-0.0,-0.24920826187907005]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9952574604253543,0.0],[0.0,0.9952574604253543]],"imag":[[0.09727583187860243,-0.0],[-0.0,-0.09727583187860243]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9919192712177116,0.0],[0.0,0.9919192712177116]],"imag":[[-0.12687064036617673,-0.0],[-0.0,0.12687064036617673]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9621222804720676,0.0],[0.0,0.9621222804720676]],"imag":[[0.27261826317990506,-0.0],[-0.0,-0.27261826317990506]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9946295906735638,0.0],[0.0,0.9946295906735638]],"imag":[[-0.10349868287344927,-0.0],[-0.0,0.10349868287344927]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999900054687602,0.0],[0.0,0.9999900054687602]],"imag":[[-0.0044709017646333525,-0.0],[-0.0,0.0044709017646333525]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9154553955377115,0.0],[0.0,0.9154553955377115]],"imag":[[0.4024194562653405,-0.0],[-0.0,-0.4024194562653405]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9307476394675477,0.0],[0.0,0.9307476394675477]],"imag":[[-0.36566218238366927,-0.0],[-0.0,0.36566218238366927]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995800322101426,0.0],[0.0,0.9995800322101426]],"imag":[[0.02897859911676795,-0.0],[-0.0,-0.02897859911676795]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.6840578596964353,0.0],[0.0,0.6840578596964353]],"imag":[[0.7294277514514594,-0.0],[-0.0,-0.7294277514514594]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9332301243295398,0.0],[0.0,0.9332301243295398]],"imag":[[-0.3592791881585568,-0.0],[-0.0,0.3592791881585568]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.923968299488016,0.0],[0.0,0.923968299488016]],"imag":[[-0.38246905958681676,-0.0],[-0.0,0.38246905958681676]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9573084265689257,0.0],[0.0,0.9573084265689257]],"imag":[[-0.28906846320573937,-0.0],[-0.0,0.28906846320573937]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9642277309705692,0.0],[0.0,0.9642277309705692]],"imag":[[-0.2650752399364142,-0.0],[-0.0,0.2650752399364142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818303459611253,-0.18976082775393105],[0.18976082775393105,0.9818303459611253]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797112859252742,-0.2004140619583503],[0.2004140619583503,0.9797112859252742]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9797112859252742,-0.2004140619583503],[0.2004140619583503,0.9797112859252742]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818303459611253,-0.18976082775393105],[0.18976082775393105,0.9818303459611253]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9549880279495266,0.2966443434031299],[-0.2966443434031299,0.9549880279495266]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9958147683410825,0.09139445909789189],[-0.09139445909789189,0.9958147683410825]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9958147683410825,0.09139445909789189],[-0.09139445909789189,0.9958147683410825]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999987961111916,0.0015517010560959527],[-0.0015517010560959527,0.9999987961111916]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999987961111916,0.0015517010560959527],[-0.0015517010560959527,0.9999987961111916]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7082031482477471,0.7060087115694675],[-0.7060087115694675,0.7082031482477471]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7082031482477471,0.7060087115694675],[-0.7060087115694675,0.7082031482477471]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9994179058493616,-0.03411523805686294],[0.03411523805686294,0.9994179058493616]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9588593348314283,0.28388162322811755],[-0.28388162322811755,0.9588593348314283]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6940306371250846,0.7199454664985044],[-0.7199454664985044,0.6940306371250846]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9508734845113076,0.29536625823251805],[-0.29536625823251805,0.9508734845113076]],"imag":[[-0.0885536559394926,-0.02750708946427319],[-0.02750708946427319,0.0885536559394926]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956915235397731,0.0],[0.0,0.9956915235397731]],"imag":[[-0.0927275037464374,0.0],[0.0,0.0927275037464374]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6940306371250846,-0.7199454664985044],[0.7199454664985044,0.6940306371250846]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9588593348314283,-0.28388162322811755],[0.28388162322811755,0.9588593348314283]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9994179058493616,0.03411523805686294],[-0.03411523805686294,0.9994179058493616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7082031482477471,-0.7060087115694675],[0.7060087115694675,0.7082031482477471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7082031482477471,-0.7060087115694675],[0.7060087115694675,0.7082031482477471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999987961111916,-0.0015517010560959527],[0.0015517010560959527,0.9999987961111916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999987961111916,-0.0015517010560959527],[0.0015517010560959527,0.9999987961111916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9549880279495266,-0.2966443434031299],[0.2966443434031299,0.9549880279495266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9958147683410825,-0.09139445909789189],[0.09139445909789189,0.9958147683410825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9958147683410825,-0.09139445909789189],[0.09139445909789189,0.9958147683410825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9549880279495266,-0.2966443434031299],[0.2966443434031299,0.9549880279495266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818303459611253,0.18976082775393105],[-0.18976082775393105,0.9818303459611253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797112859252742,0.2004140619583503],[-0.2004140619583503,0.9797112859252742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9797112859252742,0.2004140619583503],[-0.2004140619583503,0.9797112859252742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818303459611253,0.18976082775393105],[-0.18976082775393105,0.9818303459611253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9642277309705692,0.0],[0.0,0.9642277309705692]],"imag":[[0.2650752399364142,0.0],[0.0,-0.2650752399364142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9573084265689257,0.0],[0.0,0.9573084265689257]],"imag":[[0.28906846320573937,0.0],[0.0,-0.28906846320573937]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.923968299488016,0.0],[0.0,0.923968299488016]],"imag":[[0.38246905958681676,0.0],[0.0,-0.38246905958681676]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9332301243295398,0.0],[0.0,0.9332301243295398]],"imag":[[0.3592791881585568,0.0],[0.0,-0.3592791881585568]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.6840578596964353,0.0],[0.0,0.6840578596964353]],"imag":[[-0.7294277514514594,0.0],[0.0,0.7294277514514594]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995800322101426,0.0],[0.0,0.9995800322101426]],"imag":[[-0.02897859911676795,0.0],[0.0,0.02897859911676795]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9307476394675477,0.0],[0.0,0.9307476394675477]],"imag":[[0.36566218238366927,0.0],[0.0,-0.36566218238366927]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9154553955377115,0.0],[0.0,0.9154553955377115]],"imag":[[-0.4024194562653405,0.0],[0.0,0.4024194562653405]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999900054687602,0.0],[0.0,0.9999900054687602]],"imag":[[0.0044709017646333525,0.0],[0.0,-0.0044709017646333525]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9946295906735638,0.0],[0.0,0.9946295906735638]],"imag":[[0.10349868287344927,0.0],[0.0,-0.10349868287344927]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9621222804720676,0.0],[0.0,0.9621222804720676]],"imag":[[-0.27261826317990506,0.0],[0.0,0.27261826317990506]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9919192712177116,0.0],[0.0,0.9919192712177116]],"imag":[[0.12687064036617673,0.0],[0.0,-0.12687064036617673]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9952574604253543,0.0],[0.0,0.9952574604253543]],"imag":[[-0.09727583187860243,0.0],[0.0,0.09727583187860243]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9684499172446724,0.0],[0.0,0.9684499172446724]],"imag":[[-0.24920826187907005,0.0],[0.0,0.24920826187907005]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9885512146277569,0.0],[0.0,0.9885512146277569]],"imag":[[0.15088570528047543,0.0],[0.0,-0.15088570528047543]]},{"name":"u","qubits":[4],"real":[[0.0,0.9956915235397731],[0.9956915235397731,0.0]],"imag":[[0.0,0.0927275037464374],[-0.0927275037464374,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[0],"real":[[0.07500390430787568,-0.05279587182345887],[0.05279587182345887,0.07500390430787568]],"imag":[[0.6093527982180239,-0.7875761408021705],[-0.7875761408021705,-0.6093527982180239]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9955189487925377,0.0],[0.0,0.9955189487925377]],"imag":[[-0.09456226834737391,0.0],[0.0,0.09456226834737391]]},{"name":"u","qubits":[0],"real":[[0.017046025148596513,-0.021915695552248655],[0.021915695552248655,0.017046025148596513]],"imag":[[-0.6137147964520606,0.7890394691844639],[0.7890394691844639,0.6137147964520606]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/main_n5_i1_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8275900066333306,-0.14467145812151583],[0.1422964677808994,0.2919301943831273]],"imag":[[0.5315792193773468,-0.1076498195623617],[0.11077016612740993,-0.9392861370001235]]},{"name":"u","qubits":[1],"real":[[0.9149633827164518,0.0],[0.0,0.9149633827164518]],"imag":[[0.40353687351723855,0.0],[0.0,-0.40353687351723855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6097252995486903,0.0],[0.0,0.6097252995486903]],"imag":[[0.7926128052777471,0.0],[0.0,-0.7926128052777471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7285557854825253,0.10651070535310331],[0.08360447471107618,0.6028487038217873]],"imag":[[0.6652874499527138,-0.1235092952799109],[0.14003345380172852,0.7810085556029683]]},{"name":"u","qubits":[1],"real":[[0.5907965192197489,-0.8068205952241359],[0.8068205952241359,0.5907965192197489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9877085502336996,0.15630681301607857],[-0.15630681301607857,0.9877085502336996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.635879004840168,0.43583499799347497],[-0.18804973398646946,-0.69947601813837]],"imag":[[-0.6228853074031447,0.13311513643757783],[-0.41510129194256346,-0.5505102315348219]]},{"name":"u","qubits":[1],"real":[[0.8342212715114978,0.0],[0.0,0.8342212715114978]],"imag":[[-0.5514298415553331,0.0],[0.0,0.5514298415553331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7256080426935353,0.0],[0.0,0.7256080426935353]],"imag":[[0.6881082533863816,0.0],[0.0,-0.6881082533863816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8949878507153055,-0.19606085921329722],[0.053996150111888117,-0.07353700950686265]],"imag":[[-0.38118496155484966,-0.12351077540429091],[0.22534237934645135,-0.9699987299354376]]},{"name":"u","qubits":[2],"real":[[0.789467785900116,0.0],[0.0,0.789467785900116]],"imag":[[-0.6137919965476648,0.0],[0.0,0.6137919965476648]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9738495151037926,0.0],[0.0,0.9738495151037926]],"imag":[[0.22719401825776167,0.0],[0.0,-0.22719401825776167]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978313106147916,0.0],[0.0,0.9978313106147916]],"imag":[[0.06582306249915253,0.0],[0.0,-0.06582306249915253]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7550641980740876,0.0],[0.0,0.7550641980740876]],"imag":[[0.6556508650087598,0.0],[0.0,-0.6556508650087598]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.02796445495976883,0.9702404866677521],[-0.8694259733254608,0.1408950382145594]],"imag":[[0.23331827725611207,0.0584291775379952],[-0.43460217172043464,-0.18806386534758573]]},{"name":"u","qubits":[1],"real":[[0.9633228293833198,0.0],[0.0,0.9633228293833198]],"imag":[[-0.2683451627827774,0.0],[0.0,0.2683451627827774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6443432085815172,0.0],[0.0,0.6443432085815172]],"imag":[[-0.764736444505475,0.0],[0.0,0.764736444505475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4538967846149229,-0.39059522779147515],[0.4230697905167394,-0.35309258785862724]],"imag":[[-0.7514948191978239,0.2768909779346192],[0.22415440657543717,0.8037987178169876]]},{"name":"u","qubits":[1],"real":[[0.8068205952241359,-0.590796519219749],[0.590796519219749,0.8068205952241359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9877085502336996,0.1563068130160783],[-0.1563068130160783,0.9877085502336996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43769797328308463,-0.8106686502466383],[0.8397437662915532,0.4698156542173376]],"imag":[[0.2743781833538168,-0.27559650975771277],[-0.16723487572219017,-0.21479328287680646]]},{"name":"u","qubits":[1],"real":[[0.7038380265105711,0.0],[0.0,0.7038380265105711]],"imag":[[-0.7103604947051212,0.0],[0.0,0.7103604947051212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7221138038167244,0.0],[0.0,0.7221138038167244]],"imag":[[-0.6917742799044652,0.0],[0.0,0.6917742799044652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8915882796913872,-0.003937133456513912],[0.4035588410108935,0.40468438057534234]],"imag":[[0.008224418022082788,-0.4527551186295923],[0.20528750645642077,-0.7944984919137362]]},{"name":"u","qubits":[2],"real":[[0.8662768489334218,-0.49956423110745374],[0.49956423110745374,0.8662768489334218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971466960225579,0.07548818855487613],[-0.07548818855487613,0.9971466960225579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9971466960225579,-0.07548818855487613],[0.07548818855487613,0.9971466960225579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8662768489334218,0.49956423110745374],[-0.49956423110745374,0.8662768489334218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.014345809333248366,0.23064320997980434],[-0.23935259737128872,-0.4783517704833658]],"imag":[[-0.7267599356110452,0.6468523041896161],[-0.6436804547885706,-0.5473256708123839]]},{"name":"u","qubits":[1],"real":[[0.7446872911952186,0.0],[0.0,0.7446872911952186]],"imag":[[-0.6674135437135867,0.0],[0.0,0.6674135437135867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.735258492608531,0.0],[0.0,0.735258492608531]],"imag":[[-0.677786802060228,0.0],[0.0,0.677786802060228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7201420907309688,-0.06322369391105778],[0.09404153889220473,0.7193127106393391]],"imag":[[-0.07905273975703911,0.6864027957568181],[-0.6828632531168457,0.08627392895974452]]},{"name":"u","qubits":[1],"real":[[0.6088246082888599,-0.7933048571273948],[0.7933048571273948,0.6088246082888599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9432480328522442,0.33208906714972064],[-0.33208906714972064,0.9432480328522442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7593484025278011,0.1996708642822217],[0.5509322295018596,-0.4474057793404473]],"imag":[[0.32785704191196485,0.525386819023854],[0.11123597504100681,-0.6956495561455883]]},{"name":"u","qubits":[1],"real":[[0.8792849821126371,0.0],[0.0,0.8792849821126371]],"imag":[[0.4762960426364883,0.0],[0.0,-0.4762960426364883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8014096726676755,0.0],[0.0,0.8014096726676755]],"imag":[[0.598115822023368,0.0],[0.0,-0.598115822023368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8054247577091109,-0.14726905381712654],[-0.150825738014816,-0.8095268585225348]],"imag":[[0.5252994647385915,-0.23165331381695786],[-0.22935350175407346,0.5189555215199722]]},{"name":"u","qubits":[2],"real":[[0.9958561591382585,0.0],[0.0,0.9958561591382585]],"imag":[[-0.09094234605724366,0.0],[0.0,0.09094234605724366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7548074193817473,0.0],[0.0,0.7548074193817473]],"imag":[[0.6559464609602425,0.0],[0.0,-0.6559464609602425]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8976710145659681,0.0],[0.0,0.8976710145659681]],"imag":[[0.4406662564890867,0.0],[0.0,-0.4406662564890867]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988632896680182,0.0],[0.0,0.9988632896680182]],"imag":[[0.04766684962932631,0.0],[0.0,-0.04766684962932631]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10409325141266997,0.05217894269588704],[-0.7492461150459578,0.47847309929897036]],"imag":[[0.5018567463575977,0.8570774522088679],[0.41944565826128644,-0.18373647460842663]]},{"name":"u","qubits":[1],"real":[[0.9009890216321098,0.0],[0.0,0.9009890216321098]],"imag":[[-0.43384188698005344,0.0],[0.0,0.43384188698005344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9534584786272908,0.0],[0.0,0.9534584786272908]],"imag":[[0.30152434318597215,0.0],[0.0,-0.30152434318597215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5853034719308094,0.5571180304890181],[-0.01065683393494568,-0.08708648430477359]],"imag":[[-0.466852908445907,0.3592877784247268],[-0.6628383207931032,-0.7436045566227364]]},{"name":"u","qubits":[1],"real":[[0.7933048571273948,-0.6088246082888599],[0.6088246082888599,0.7933048571273948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9432480328522442,0.33208906714972053],[-0.33208906714972053,0.9432480328522442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5545224489086981,0.7702229737058509],[-0.5708806869965924,-0.19268851574103446]],"imag":[[-0.31493751597950104,-0.008705484517143211],[0.5171213164231975,0.607907822960484]]},{"name":"u","qubits":[1],"real":[[0.9972845303586236,0.0],[0.0,0.9972845303586236]],"imag":[[-0.07364486069903028,0.0],[0.0,0.07364486069903028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41775186689487187,0.0],[0.0,0.41775186689487187]],"imag":[[0.908561157933713,0.0],[0.0,-0.908561157933713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10507277641632351,0.6978818645407207],[0.3859399692291964,-0.5556404491184946]],"imag":[[-0.7075580884460463,-0.03580734946781103],[-0.5825560945369206,-0.45049131864294023]]},{"name":"u","qubits":[3],"real":[[0.995980076428058,0.0],[0.0,0.995980076428058]],"imag":[[-0.08957503758503108,0.0],[0.0,0.08957503758503108]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9839231253381948,0.0],[0.0,0.9839231253381948]],"imag":[[0.1785925066309306,0.0],[0.0,-0.1785925066309306]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.982565036259645,0.0],[0.0,0.982565036259645]],"imag":[[-0.1859192015905903,0.0],[0.0,0.1859192015905903]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9779039740210375,0.0],[0.0,0.9779039740210375]],"imag":[[0.20905458041827746,0.0],[0.0,-0.20905458041827746]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.832888365793087,0.0],[0.0,0.832888365793087]],"imag":[[0.5534410267829093,0.0],[0.0,-0.5534410267829093]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9608341419415313,0.0],[0.0,0.9608341419415313]],"imag":[[-0.27712407271740475,0.0],[0.0,0.27712407271740475]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963245723464639,0.0],[0.0,0.9963245723464639]],"imag":[[0.08565831272349438,0.0],[0.0,-0.08565831272349438]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9593273288721966,0.0],[0.0,0.9593273288721966]],"imag":[[0.2822960787523206,0.0],[0.0,-0.2822960787523206]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.22893119372599063,0.46073739723378765],[-0.615041441720777,-0.2617536608686771]],"imag":[[-0.19073296571102086,0.8360218269402457],[0.7300242936343276,0.1423853106594008]]},{"name":"u","qubits":[1],"real":[[0.9542526549843907,0.0],[0.0,0.9542526549843907]],"imag":[[-0.2990014556072285,0.0],[0.0,0.2990014556072285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6791953316073357,0.0],[0.0,0.6791953316073357]],"imag":[[0.7339575611183533,0.0],[0.0,-0.7339575611183533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49450957209920876,-0.38741133169043035],[-0.4734349995869966,0.21188983806135]],"imag":[[-0.711631214892201,0.3145691611890057],[-0.15779923402655557,-0.8402745976364079]]},{"name":"u","qubits":[1],"real":[[0.8955089020423413,-0.44504360051900554],[0.44504360051900554,0.8955089020423413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9540893112038844,0.29952226335699567],[-0.29952226335699567,0.9540893112038844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010602161561313895,0.941578949680995],[0.8507509439919256,0.11940642852275726]],"imag":[[0.32109265857039127,0.10107512206304625],[-0.4159446238134027,0.2982532582303398]]},{"name":"u","qubits":[1],"real":[[0.9377874198961088,0.0],[0.0,0.9377874198961088]],"imag":[[-0.34720995821634953,0.0],[0.0,0.34720995821634953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48980725725411806,0.0],[0.0,0.48980725725411806]],"imag":[[0.8718307466138128,0.0],[0.0,-0.8718307466138128]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6353447702548076,-0.21224409003697142],[0.15410470211777264,0.3253020630152485]],"imag":[[-0.7403924801034599,0.055753426446194326],[-0.15622976381376824,0.9197948518457308]]},{"name":"u","qubits":[2],"real":[[0.7897387266759687,0.0],[0.0,0.7897387266759687]],"imag":[[0.6134433499421277,0.0],[0.0,-0.6134433499421277]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9295363874393334,0.0],[0.0,0.9295363874393334]],"imag":[[-0.36873039531103685,0.0],[0.0,0.36873039531103685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9823268213281728,0.0],[0.0,0.9823268213281728]],"imag":[[-0.1871737591097855,0.0],[0.0,0.1871737591097855]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7523185128574834,0.0],[0.0,0.7523185128574834]],"imag":[[-0.6587995561716056,0.0],[0.0,0.6587995561716056]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7265895332782032,0.29881876313432043],[0.29888961729852037,-0.6991132899600132]],"imag":[[0.6186349666878818,-0.008110173889721777],[-0.004839916609869259,0.6495245797347776]]},{"name":"u","qubits":[1],"real":[[0.3566014565962383,0.0],[0.0,0.3566014565962383]],"imag":[[0.9342566034839899,0.0],[0.0,-0.9342566034839899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9400919822319108,0.0],[0.0,0.9400919822319108]],"imag":[[0.3409209071665693,0.0],[0.0,-0.3409209071665693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6526201727617567,-0.009446187560926092],[0.05950146654623518,-0.4493741733848837]],"imag":[[-0.7303454824771553,0.2014774326573322],[0.19272249948688727,0.8702760860583414]]},{"name":"u","qubits":[1],"real":[[0.44504360051900566,-0.8955089020423413],[0.8955089020423413,0.44504360051900566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9540893112038844,0.2995222633569956],[-0.2995222633569956,0.9540893112038844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08297488048522637,0.2389582594178338],[0.9598312705762598,0.24327234786202764]],"imag":[[-0.23523425562150252,0.9384449714536593],[0.12846768548791915,0.055123049398929105]]},{"name":"u","qubits":[1],"real":[[0.8457098362896183,0.0],[0.0,0.8457098362896183]],"imag":[[-0.5336430200077455,0.0],[0.0,0.5336430200077455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6295190890849048,0.0],[0.0,0.6295190890849048]],"imag":[[0.7769850168939628,0.0],[0.0,-0.7769850168939628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6611950102439703,-0.6333841764157192],[0.198287539912473,-0.16396511517207943]],"imag":[[-0.3153191342941706,-0.24943834316847097],[-0.6512119881358988,0.7139470841947293]]},{"name":"u","qubits":[2],"real":[[0.8662768489334218,-0.49956423110745374],[0.49956423110745374,0.8662768489334218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971466960225579,0.07548818855487618],[-0.07548818855487618,0.9971466960225579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9971466960225579,-0.07548818855487618],[0.07548818855487618,0.9971466960225579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8662768489334218,0.49956423110745374],[-0.49956423110745374,0.8662768489334218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43204336299475016,-0.455018099026999],[0.7758088969121406,-0.42514374853112585]],"imag":[[-0.34481089266621023,-0.6981421849084712],[0.30424420497831295,-0.3532829068805699]]},{"name":"u","qubits":[1],"real":[[0.9735273032306124,0.0],[0.0,0.9735273032306124]],"imag":[[0.2285707546133826,0.0],[0.0,-0.2285707546133826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7614402683993878,0.0],[0.0,0.7614402683993878]],"imag":[[0.6482350790105917,0.0],[0.0,-0.6482350790105917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3514312686658867,0.5822666836609365],[0.6066264732741743,0.6340274757068344]],"imag":[[0.7071514629152515,-0.19338661018591763],[-0.09185419872625472,0.47071890566251395]]},{"name":"u","qubits":[1],"real":[[0.5734332198264305,-0.8192523069235098],[0.8192523069235098,0.5734332198264305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.98410361142121,0.17759527580353093],[-0.17759527580353093,0.98410361142121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4726164675986792,0.08268691637291972],[-0.004165728696170234,-0.8734698831909822]],"imag":[[0.8673799176758494,-0.13209325050100665],[0.15578318160704543,0.4612641436217955]]},{"name":"u","qubits":[1],"real":[[0.7172971256718488,0.0],[0.0,0.7172971256718488]],"imag":[[-0.6967674170789734,0.0],[0.0,0.6967674170789734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7754211272419803,0.0],[0.0,0.7754211272419803]],"imag":[[-0.6314444357398176,0.0],[0.0,0.6314444357398176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7642464928201913,0.6211671134274389],[0.3861148017831235,0.298591105536119]],"imag":[[-0.02219568496791639,0.17200600854931197],[0.5160910865581986,0.7038527558473259]]},{"name":"u","qubits":[2],"real":[[0.9295166183786371,0.0],[0.0,0.9295166183786371]],"imag":[[0.36878022744982286,0.0],[0.0,-0.36878022744982286]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999487040127687,0.0],[0.0,0.9999487040127687]],"imag":[[-0.010128639749949717,0.0],[0.0,0.010128639749949717]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9802424705278046,0.0],[0.0,0.9802424705278046]],"imag":[[-0.19779964351218168,0.0],[0.0,0.19779964351218168]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7419263637730543,0.0],[0.0,0.7419263637730543]],"imag":[[-0.6704813724023162,0.0],[0.0,0.6704813724023162]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39613806994572076,0.1863349360232991],[-0.7051826689637187,0.2720947988314143]],"imag":[[0.5520790388390392,0.7096214878591511],[0.2024864632696437,-0.622640390622589]]},{"name":"u","qubits":[1],"real":[[0.9993512222429054,0.0],[0.0,0.9993512222429054]],"imag":[[0.03601575490824803,0.0],[0.0,-0.03601575490824803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7908642335676497,0.0],[0.0,0.7908642335676497]],"imag":[[-0.6119916372496065,0.0],[0.0,0.6119916372496065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07129166153316069,-0.13798174706100574],[-0.05088129066325334,-0.9242911388800711]],"imag":[[0.9878020654374906,-0.011207853998928333],[-0.12874654470590727,0.35569834421109175]]},{"name":"u","qubits":[1],"real":[[0.8192523069235099,-0.5734332198264304],[0.5734332198264304,0.8192523069235099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.98410361142121,0.17759527580353093],[-0.17759527580353093,0.98410361142121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12059979779225469,0.2703585398655947],[0.9598278986552274,0.2510406323265367]],"imag":[[-0.23313677547371456,0.9262878562390474],[0.09916318700645206,0.07665290749153965]]},{"name":"u","qubits":[1],"real":[[0.6412610646874402,0.0],[0.0,0.6412610646874402]],"imag":[[0.7673227788329567,0.0],[0.0,-0.7673227788329567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7847656969250877,0.0],[0.0,0.7847656969250877]],"imag":[[0.6197925466877456,0.0],[0.0,-0.6197925466877456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9403995925849726,0.290241437264707],[-0.05888635823431159,-0.1871258317521155]],"imag":[[-0.16968184780349663,0.05115256480887112],[0.28877166344000754,0.9370844392577813]]},{"name":"u","qubits":[4],"real":[[0.99959853786216,0.0],[0.0,0.99959853786216]],"imag":[[-0.028333074380162287,0.0],[0.0,0.028333074380162287]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9891070330073366,0.0],[0.0,0.9891070330073366]],"imag":[[-0.14719808849106517,0.0],[0.0,0.14719808849106517]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9956710893452183,0.0],[0.0,0.9956710893452183]],"imag":[[-0.09294666127465974,0.0],[0.0,0.09294666127465974]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9743973461598096,0.0],[0.0,0.9743973461598096]],"imag":[[0.2248328530191267,0.0],[0.0,-0.2248328530191267]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9995124029032838,0.0],[0.0,0.9995124029032838]],"imag":[[0.03122429250605541,0.0],[0.0,-0.03122429250605541]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988185412007884,0.0],[0.0,0.9988185412007884]],"imag":[[-0.048595491082289624,0.0],[0.0,0.048595491082289624]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9946725426312372,0.0],[0.0,0.9946725426312372]],"imag":[[-0.1030850762016966,0.0],[0.0,0.1030850762016966]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9750435985327522,0.0],[0.0,0.9750435985327522]],"imag":[[-0.22201347022264456,0.0],[0.0,0.22201347022264456]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9750435985327522,0.0],[0.0,0.9750435985327522]],"imag":[[-0.22201347022264456,0.0],[0.0,0.22201347022264456]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9946725426312372,0.0],[0.0,0.9946725426312372]],"imag":[[-0.1030850762016966,0.0],[0.0,0.1030850762016966]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9988185412007884,0.0],[0.0,0.9988185412007884]],"imag":[[-0.048595491082289624,0.0],[0.0,0.048595491082289624]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9995124029032838,0.0],[0.0,0.9995124029032838]],"imag":[[0.03122429250605541,0.0],[0.0,-0.03122429250605541]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9743973461598096,0.0],[0.0,0.9743973461598096]],"imag":[[0.2248328530191267,0.0],[0.0,-0.2248328530191267]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9956710893452183,0.0],[0.0,0.9956710893452183]],"imag":[[-0.09294666127465974,0.0],[0.0,0.09294666127465974]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9891070330073366,0.0],[0.0,0.9891070330073366]],"imag":[[-0.14719808849106517,0.0],[0.0,0.14719808849106517]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99959853786216,0.0],[0.0,0.99959853786216]],"imag":[[-0.028333074380162287,0.0],[0.0,0.028333074380162287]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.28721520823473656,-0.1859571180466039],[0.24458708741973215,-0.15913336378731152]],"imag":[[0.9233025088749997,0.17447020236020086],[0.07209062304724752,-0.9537592312873973]]},{"name":"u","qubits":[1],"real":[[0.5624551627120629,0.0],[0.0,0.5624551627120629]],"imag":[[0.826827787352691,0.0],[0.0,-0.826827787352691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8868972163380179,0.0],[0.0,0.8868972163380179]],"imag":[[0.46196680362540665,0.0],[0.0,-0.46196680362540665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.842015795656945,0.38643890100296524],[-0.283379238087589,-0.9046966899079785]],"imag":[[-0.33250215197472477,-0.17639924769680654],[-0.3164615714700229,-0.03274416700983662]]},{"name":"u","qubits":[1],"real":[[0.6655805411805001,-0.7463260300980212],[0.7463260300980212,0.6655805411805001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9810536219515454,0.19373639527913747],[-0.19373639527913747,0.9810536219515454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6362666266518908,-0.24293078398920281],[-0.11752107054728646,-0.8890579485070864]],"imag":[[0.6224594703143485,-0.38560811948842055],[-0.44033826270541643,0.04320852429054228]]},{"name":"u","qubits":[1],"real":[[0.8740512945360054,0.0],[0.0,0.8740512945360054]],"imag":[[-0.48583364901984005,0.0],[0.0,0.48583364901984005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6527184320314079,0.0],[0.0,0.6527184320314079]],"imag":[[-0.7576005863820727,0.0],[0.0,0.7576005863820727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7618680252220711,-0.43578824142294526],[-0.4109827543703964,0.646510898772219]],"imag":[[-0.4735901671560286,-0.07319886853527013],[0.16236576402514633,-0.6218956440202734]]},{"name":"u","qubits":[2],"real":[[0.908945790102833,0.0],[0.0,0.908945790102833]],"imag":[[-0.41691432051962,0.0],[0.0,0.41691432051962]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970406519754262,0.0],[0.0,0.9970406519754262]],"imag":[[0.07687612313597099,0.0],[0.0,-0.07687612313597099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9455695309251787,0.0],[0.0,0.9455695309251787]],"imag":[[0.3254201318080023,0.0],[0.0,-0.3254201318080023]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7581186048357821,0.0],[0.0,0.7581186048357821]],"imag":[[0.6521166927796338,0.0],[0.0,-0.6521166927796338]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.018440764308323435,-0.6165148344228061],[-0.7083114136954696,-0.10992438261267443]],"imag":[[-0.5288835869684421,0.5829678795471833],[-0.4671584644163522,-0.5176625739418518]]},{"name":"u","qubits":[1],"real":[[0.9383029676897756,0.0],[0.0,0.9383029676897756]],"imag":[[-0.3458143155286661,0.0],[0.0,0.3458143155286661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8624193753014158,0.0],[0.0,0.8624193753014158]],"imag":[[0.5061944498952116,0.0],[0.0,-0.5061944498952116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5485064207167971,0.3772137902645091],[-0.5343325674433079,-0.8412732658366042]],"imag":[[-0.6430583629354626,0.37858473916085644],[0.010264290557722825,0.08150241651266063]]},{"name":"u","qubits":[1],"real":[[0.7463260300980215,-0.6655805411804999],[0.6655805411804999,0.7463260300980215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9810536219515454,0.1937363952791374],[-0.1937363952791374,0.9810536219515454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03657959084345542,0.5236525699905571],[0.059319796941322486,0.36522543078784603]],"imag":[[0.6351180676871849,0.5666347673531038],[-0.769264671827494,0.5208871385192864]]},{"name":"u","qubits":[1],"real":[[0.987827549092968,0.0],[0.0,0.987827549092968]],"imag":[[0.15555299178408583,0.0],[0.0,-0.15555299178408583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7952206638703965,0.0],[0.0,0.7952206638703965]],"imag":[[-0.6063201264625198,0.0],[0.0,0.6063201264625198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30184838587752894,0.13331662811039022],[0.17131985481431566,0.9807602093164399]],"imag":[[0.9346667107190194,-0.13233430577932173],[-0.07704024378998871,0.053138686517016254]]},{"name":"u","qubits":[2],"real":[[0.8758652126393638,-0.48255583022921],[0.48255583022921,0.8758652126393638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977532261435866,0.0669962664636245],[-0.0669962664636245,0.9977532261435866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977532261435866,-0.0669962664636245],[0.0669962664636245,0.9977532261435866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8758652126393638,0.48255583022921],[-0.48255583022921,0.8758652126393638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7789548845150868,0.5625255437824312],[-0.3218968490143672,-0.5562889341657548]],"imag":[[0.2587314488849337,-0.09925894337675856],[0.47187895041272204,0.6035356629700834]]},{"name":"u","qubits":[1],"real":[[0.8306376117897549,0.0],[0.0,0.8306376117897549]],"imag":[[0.5568133959238162,0.0],[0.0,-0.5568133959238162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8861982510690518,0.0],[0.0,0.8861982510690518]],"imag":[[0.46330622681133243,0.0],[0.0,-0.46330622681133243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6593664155539569,-0.6657609585955631],[-0.02803842225534778,0.48569680431488904]],"imag":[[0.2708102319334154,-0.22059033145088935],[0.7007935467718913,-0.5217287283240286]]},{"name":"u","qubits":[1],"real":[[0.5257516101979739,-0.8506381395013027],[0.8506381395013027,0.5257516101979739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9362054377982795,0.3514532376247684],[-0.3514532376247684,0.9362054377982795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6631920770488972,-0.41974073523937233],[-0.07898925505275944,-0.3009737581484951]],"imag":[[-0.6124497180660304,-0.09433624415419788],[0.42289751638738626,-0.8510776610424936]]},{"name":"u","qubits":[1],"real":[[0.9649017017681273,0.0],[0.0,0.9649017017681273]],"imag":[[0.2626113210144832,0.0],[0.0,-0.2626113210144832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6826730613901728,0.0],[0.0,0.6826730613901728]],"imag":[[0.7307239501016574,0.0],[0.0,-0.7307239501016574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38458498339126024,-0.5030960110501608],[0.4139302754036882,-0.5034944293171661]],"imag":[[0.6541971360454605,-0.4135394798629],[-0.5027745268448753,-0.567778884696076]]},{"name":"u","qubits":[2],"real":[[0.8913628058883911,0.0],[0.0,0.8913628058883911]],"imag":[[-0.4532905781932538,0.0],[0.0,0.4532905781932538]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997963384897679,0.0],[0.0,0.9997963384897679]],"imag":[[-0.02018121756617988,0.0],[0.0,0.02018121756617988]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.976004815475961,0.0],[0.0,0.976004815475961]],"imag":[[-0.21774893838486398,0.0],[0.0,0.21774893838486398]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6610326880890983,0.0],[0.0,0.6610326880890983]],"imag":[[0.7503571051690661,0.0],[0.0,-0.7503571051690661]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24704927332545812,-0.19302325290879116],[0.04449247690324489,-0.11735439160683882]],"imag":[[0.620033478983203,0.7192128790044416],[0.7433340843714641,-0.6570409464266591]]},{"name":"u","qubits":[1],"real":[[0.8348838362825823,0.0],[0.0,0.8348838362825823]],"imag":[[0.5504261802586049,0.0],[0.0,-0.5504261802586049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6611238198532592,0.0],[0.0,0.6611238198532592]],"imag":[[0.750276812131786,0.0],[0.0,-0.750276812131786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8894170305178939,0.2016502331396905],[0.0914301926696072,0.12834071748616036]],"imag":[[0.38134223845533355,-0.15117085191701396],[-0.23485306653949783,-0.9591731946007093]]},{"name":"u","qubits":[1],"real":[[0.8506381395013027,-0.5257516101979739],[0.5257516101979739,0.8506381395013027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9362054377982795,0.3514532376247684],[-0.3514532376247684,0.9362054377982795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5159705700696147,-0.37656561904039454],[-0.7196376850611643,0.243441894546704]],"imag":[[0.25291390678881,0.726641081367949],[0.3897826686945772,-0.5205065968886977]]},{"name":"u","qubits":[1],"real":[[0.9828404468334736,0.0],[0.0,0.9828404468334736]],"imag":[[-0.18445773518120073,0.0],[0.0,0.18445773518120073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6799266124382495,0.0],[0.0,0.6799266124382495]],"imag":[[0.7332801658972146,0.0],[0.0,-0.7332801658972146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3071468746282475,0.43159083066862547],[0.4103394398887798,0.8418115911182327]],"imag":[[-0.7894582097419333,0.3100740030378672],[0.33769524211768814,0.09453418737064506]]},{"name":"u","qubits":[3],"real":[[0.9981181643398317,0.0],[0.0,0.9981181643398317]],"imag":[[0.061319899012349154,0.0],[0.0,-0.061319899012349154]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8998882360691391,0.0],[0.0,0.8998882360691391]],"imag":[[-0.4361205826195013,0.0],[0.0,0.4361205826195013]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9510021383571435,0.0],[0.0,0.9510021383571435]],"imag":[[-0.3091843023831261,0.0],[0.0,0.3091843023831261]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9689853114799972,0.0],[0.0,0.9689853114799972]],"imag":[[0.2471183241607405,0.0],[0.0,-0.2471183241607405]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9987705417307636,0.0],[0.0,0.9987705417307636]],"imag":[[-0.04957221974893809,0.0],[0.0,0.04957221974893809]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.97506532352528,0.0],[0.0,0.97506532352528]],"imag":[[-0.22191803635248106,0.0],[0.0,0.22191803635248106]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9356397402087072,0.0],[0.0,0.9356397402087072]],"imag":[[-0.35295647967162014,0.0],[0.0,0.35295647967162014]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9718257308036604,0.0],[0.0,0.9718257308036604]],"imag":[[-0.23570054931614237,0.0],[0.0,0.23570054931614237]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.23611828142080682,-0.895080523098729],[-0.07687787471071576,-0.3019154375096504]],"imag":[[0.2567962280552765,-0.2777313659001676],[-0.9340201533240226,0.17476616994684419]]},{"name":"u","qubits":[1],"real":[[0.8142235910199327,0.0],[0.0,0.8142235910199327]],"imag":[[-0.5805514135945286,0.0],[0.0,0.5805514135945286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6718571528952156,0.0],[0.0,0.6718571528952156]],"imag":[[0.7406807450606062,0.0],[0.0,-0.7406807450606062]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9073885176569867,-0.26599430413950464],[0.27931005445385615,-0.9543699990019967]],"imag":[[-0.31281680558510017,-0.0896591006709901],[-0.027885796541859225,0.10191261372930596]]},{"name":"u","qubits":[1],"real":[[0.7712434762121415,-0.6365402582713932],[0.6365402582713932,0.7712434762121415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9298549668778882,0.36792627056588595],[-0.36792627056588595,0.9298549668778882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5939776975655748,-0.506240893244055],[-0.36385317092805597,0.6741522870302005]],"imag":[[0.3899183311028664,-0.4887477343907748],[0.60229980895751,0.22442037346750873]]},{"name":"u","qubits":[1],"real":[[0.9965690619932962,0.0],[0.0,0.9965690619932962]],"imag":[[-0.08276535916554567,0.0],[0.0,0.08276535916554567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5599883582771092,0.0],[0.0,0.5599883582771092]],"imag":[[0.8285004759166454,0.0],[0.0,-0.8285004759166454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14925313319804379,-0.002277987153372421],[0.3309793213430648,-0.6031661786727527]],"imag":[[-0.8923729503991056,-0.42589767597521755],[0.26804236320001096,-0.6743860476602007]]},{"name":"u","qubits":[2],"real":[[0.9834595116183494,0.0],[0.0,0.9834595116183494]],"imag":[[-0.18112810109808378,0.0],[0.0,0.18112810109808378]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9223270950357085,0.0],[0.0,0.9223270950357085]],"imag":[[-0.386410053910339,0.0],[0.0,0.386410053910339]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7833946924832834,0.0],[0.0,0.7833946924832834]],"imag":[[-0.6215245415822466,0.0],[0.0,0.6215245415822466]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9976449969061285,0.0],[0.0,0.9976449969061285]],"imag":[[-0.06858906726418527,0.0],[0.0,0.06858906726418527]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7250622077087676,0.23133887765894423],[-0.5597308268283859,-0.2132959075707416]],"imag":[[-0.3557027401799521,-0.5424414062960733],[-0.185638781182633,0.7789380593042122]]},{"name":"u","qubits":[1],"real":[[0.9998989375559953,0.0],[0.0,0.9998989375559953]],"imag":[[0.014216704062180997,0.0],[0.0,-0.014216704062180997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4119688074372664,0.0],[0.0,0.4119688074372664]],"imag":[[0.9111979486910167,0.0],[0.0,-0.9111979486910167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.028135419583272592,-0.14360347469748663],[0.11867279598395368,-0.54982530128556]],"imag":[[0.9892197541026256,-0.005542410380203033],[-0.08105210516306892,-0.8228240770712956]]},{"name":"u","qubits":[1],"real":[[0.6365402582713934,-0.7712434762121413],[0.7712434762121413,0.6365402582713934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9298549668778882,0.36792627056588595],[-0.36792627056588595,0.9298549668778882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06422138282307793,-0.6190421761014488],[-0.6071176500437007,-0.15459294955797478]],"imag":[[-0.7799184844585954,-0.06625372288168183],[0.13788013124998819,-0.7671363948861152]]},{"name":"u","qubits":[1],"real":[[0.832056733908646,0.0],[0.0,0.832056733908646]],"imag":[[0.5546905367475425,0.0],[0.0,-0.5546905367475425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.935721936826802,0.0],[0.0,0.935721936826802]],"imag":[[0.3527385107145209,0.0],[0.0,-0.3527385107145209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6915267729572299,0.08336048664396781],[-0.5192580420200497,0.11109865623448195]],"imag":[[0.28815499925554955,-0.6571213342708295],[0.4112523610690874,0.7408776349003243]]},{"name":"u","qubits":[2],"real":[[0.8758652126393638,-0.4825558302292099],[0.4825558302292099,0.8758652126393638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977532261435865,0.06699626646362464],[-0.06699626646362464,0.9977532261435865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977532261435865,-0.06699626646362464],[0.06699626646362464,0.9977532261435865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8758652126393638,0.4825558302292099],[-0.4825558302292099,0.8758652126393638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10391003002060094,0.3979941645675583],[-0.634006962707292,0.6073203895387789]],"imag":[[0.6182242037674698,0.6697777127580218],[-0.45280979536210325,0.15543617633379514]]},{"name":"u","qubits":[1],"real":[[0.29501014833081135,0.0],[0.0,0.29501014833081135]],"imag":[[-0.9554941194909745,0.0],[0.0,0.9554941194909745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9620692104992323,0.0],[0.0,0.9620692104992323]],"imag":[[-0.2728054878652255,0.0],[0.0,0.2728054878652255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40755487828103387,0.2295969244763612],[0.474332178648244,-0.7174100417129513]],"imag":[[0.597088334638583,0.6516669349436497],[0.502387824421199,0.08909708312603043]]},{"name":"u","qubits":[1],"real":[[0.7884403179827889,-0.6151112622763452],[0.6151112622763452,0.7884403179827889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665270212088524,0.2565648402902132],[-0.2565648402902132,0.9665270212088524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08313519465722966,0.009305221036193956],[-0.5578456889216065,-0.3310076600852876]],"imag":[[0.4247062242429146,-0.9014580275088238],[0.708181720923528,0.278784444448092]]},{"name":"u","qubits":[1],"real":[[0.9999735678436286,0.0],[0.0,0.9999735678436286]],"imag":[[0.0072707368322603065,0.0],[0.0,-0.0072707368322603065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.830527541568808,0.0],[0.0,0.830527541568808]],"imag":[[0.5569775603160974,0.0],[0.0,-0.5569775603160974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010890654857553361,0.6338771350802277],[-0.5309406535681345,0.596975839734986]],"imag":[[0.748878106215434,0.19303562699781973],[-0.3964404092125335,-0.4522796381717287]]},{"name":"u","qubits":[2],"real":[[0.9982424320336888,0.0],[0.0,0.9982424320336888]],"imag":[[0.059262525152630766,0.0],[0.0,-0.059262525152630766]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947348900221303,0.0],[0.0,0.9947348900221303]],"imag":[[0.10248169872060257,0.0],[0.0,-0.10248169872060257]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9488012653114669,0.0],[0.0,0.9488012653114669]],"imag":[[0.3158736439517538,0.0],[0.0,-0.3158736439517538]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7075275252883407,0.0],[0.0,0.7075275252883407]],"imag":[[0.706685786583653,0.0],[0.0,-0.706685786583653]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.652362124522681,0.577474159145406],[0.33094097757614116,-0.1845006114151283]],"imag":[[0.022622340675865684,0.4903422108180219],[0.6814616332204969,0.6261370746065473]]},{"name":"u","qubits":[1],"real":[[0.7126469501875039,0.0],[0.0,0.7126469501875039]],"imag":[[0.7015228609164845,0.0],[0.0,-0.7015228609164845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8280690538393259,0.0],[0.0,0.8280690538393259]],"imag":[[-0.5606261161180804,0.0],[0.0,0.5606261161180804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9834403178686923,-0.1805486055219368],[0.12878895826410888,-0.7014193401304699]],"imag":[[0.015472759729606501,0.002817080183316892],[0.12656673783392225,-0.6894963193478707]]},{"name":"u","qubits":[1],"real":[[0.6151112622763454,-0.7884403179827888],[0.7884403179827888,0.6151112622763454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665270212088524,0.2565648402902132],[-0.2565648402902132,0.9665270212088524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5540849303499201,0.3974933956744097],[0.4775072467744483,0.27869326240650966]],"imag":[[-0.6682584496352304,-0.29735422452938076],[0.13567374000936414,-0.8221371728847768]]},{"name":"u","qubits":[1],"real":[[0.9812077672040991,0.0],[0.0,0.9812077672040991]],"imag":[[0.19295418517966,0.0],[0.0,-0.19295418517966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7173883892494132,0.0],[0.0,0.7173883892494132]],"imag":[[-0.6966734521783735,0.0],[0.0,0.6966734521783735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37759887846497264,-0.00547862973576348],[0.07131120438371671,0.9844364585507486]],"imag":[[0.9229527668731252,-0.07447994172564511],[0.02218083029511889,-0.1590835691478632]]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.37427876940269644,0.04590428757334505],[-0.007869681458521568,-0.10100345351187605]],"imag":[[0.9079823898287854,0.18269148561877363],[-0.18820587304585448,0.9768904338990445]]},{"name":"u","qubits":[1],"real":[[0.9973454590364347,0.0],[0.0,0.9973454590364347]],"imag":[[-0.07281507631942229,0.0],[0.0,0.07281507631942229]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7890545752266815,0.0],[0.0,0.7890545752266815]],"imag":[[0.6143231049812803,0.0],[0.0,-0.6143231049812803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11363931610595124,-0.2593218129267362],[0.19431641936960262,-0.19957103768311368]],"imag":[[-0.7741084555871964,0.5662105634512377],[0.5916784041916301,0.756524418703526]]},{"name":"u","qubits":[1],"real":[[0.6705859362888884,-0.7418318556462474],[0.7418318556462474,0.6705859362888884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9611137878238873,0.276152651363009],[-0.276152651363009,0.9611137878238873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8330905619639566,-0.4355225772861864],[0.2517073792299646,0.43885894974394607]],"imag":[[-0.31525869287921354,0.12996983036330698],[0.3784381949167548,0.7751327306332586]]},{"name":"u","qubits":[1],"real":[[0.9278379763599797,0.0],[0.0,0.9278379763599797]],"imag":[[-0.37298349779074397,0.0],[0.0,0.37298349779074397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5303238014635476,0.0],[0.0,0.5303238014635476]],"imag":[[0.8477951790386943,0.0],[0.0,-0.8477951790386943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6746418800111276,0.02937472089507369],[-0.1881550219103317,-0.35132640789015834]],"imag":[[-0.7035230544814993,0.22147408724365303],[-0.12046299547161901,-0.9092063074852292]]},{"name":"u","qubits":[2],"real":[[0.9785443497562256,0.0],[0.0,0.9785443497562256]],"imag":[[-0.20603629670561818,0.0],[0.0,0.20603629670561818]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9079343947224384,0.0],[0.0,0.9079343947224384]],"imag":[[0.4191123177383354,0.0],[0.0,-0.4191123177383354]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8226031565687889,0.0],[0.0,0.8226031565687889]],"imag":[[0.5686159044584178,0.0],[0.0,-0.5686159044584178]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983957691531102,0.0],[0.0,0.9983957691531102]],"imag":[[0.05662056284751455,0.0],[0.0,-0.05662056284751455]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.09291759384640949,0.2421714063946925],[-0.9522712006230947,-0.22824510046553065]],"imag":[[-0.23604929752119969,0.9364828134132303],[-0.16978401090029596,0.11071189737303672]]},{"name":"u","qubits":[1],"real":[[0.9052309744796405,0.0],[0.0,0.9052309744796405]],"imag":[[0.42491985461100834,0.0],[0.0,-0.42491985461100834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8951628024252644,0.0],[0.0,0.8951628024252644]],"imag":[[0.4457393376785889,0.0],[0.0,-0.4457393376785889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.629888017754437,0.5663790574104379],[-0.21072284153229348,-0.7725497796761284]],"imag":[[0.523106904016028,0.09388831336761813],[0.5340375793113331,0.2712316092608186]]},{"name":"u","qubits":[1],"real":[[0.7418318556462473,-0.6705859362888885],[0.6705859362888885,0.7418318556462473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9611137878238873,0.276152651363009],[-0.276152651363009,0.9611137878238873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7696204588315134,0.4563585272096954],[0.1355875519014942,-0.29962761056117176]],"imag":[[0.1125882471970245,-0.43214017469343274],[-0.6136971987148324,-0.7177848278198208]]},{"name":"u","qubits":[1],"real":[[0.9765171704581694,0.0],[0.0,0.9765171704581694]],"imag":[[0.21543958735657304,0.0],[0.0,-0.21543958735657304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7144157613288961,0.0],[0.0,0.7144157613288961]],"imag":[[-0.6997214588426268,0.0],[0.0,0.6997214588426268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4167084702118833,-0.10880812978838189],[0.04928318912025485,-0.7333317535623454]],"imag":[[0.8984343964867724,0.08561820457750743],[-0.12938644957358736,0.6656236572974659]]},{"name":"u","qubits":[2],"real":[[0.8741397777230545,-0.48567442695934565],[0.48567442695934565,0.8741397777230545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963900480541442,0.08489329854976874],[-0.08489329854976874,0.9963900480541442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9963900480541442,-0.08489329854976874],[0.08489329854976874,0.9963900480541442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8741397777230545,0.48567442695934565],[-0.48567442695934565,0.8741397777230545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2884684151752311,-0.470913481733848],[-0.6824553049356141,-0.434165546072514]],"imag":[[0.651017418531463,-0.5207713384358104],[-0.16497591030256112,0.564391694117335]]},{"name":"u","qubits":[1],"real":[[0.8787569299448423,0.0],[0.0,0.8787569299448423]],"imag":[[-0.47726958637013045,0.0],[0.0,0.47726958637013045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47998333502878965,0.0],[0.0,0.47998333502878965]],"imag":[[0.8772776060601574,0.0],[0.0,-0.8772776060601574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8099767365536132,-0.05673539406175268],[0.22215404069021996,-0.23879795454672254]],"imag":[[-0.5257146360364837,-0.25365902853958],[0.13494217244432502,-0.9356354681206329]]},{"name":"u","qubits":[1],"real":[[0.7824042075886632,-0.6227709498263033],[0.6227709498263033,0.7824042075886632]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9707883203350325,0.23993756917391318],[-0.23993756917391318,0.9707883203350325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46820515207267543,-0.5176319813777048],[-0.6734758381562232,0.11781937980325832]],"imag":[[-0.5590460344957084,0.44755848639280343],[-0.12116832220922577,-0.7196298540607869]]},{"name":"u","qubits":[1],"real":[[0.9725986011172627,0.0],[0.0,0.9725986011172627]],"imag":[[0.23249077638638435,0.0],[0.0,-0.23249077638638435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8186856565469184,0.0],[0.0,0.8186856565469184]],"imag":[[0.5742419313881051,0.0],[0.0,-0.5742419313881051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3201131302915583,-0.6266316572448787],[-0.6878804058621518,0.46657530157574534]],"imag":[[0.6313182998458291,0.3260330569639353],[-0.16057812841614788,0.5322994456739465]]},{"name":"u","qubits":[2],"real":[[0.9114737993902503,0.0],[0.0,0.9114737993902503]],"imag":[[0.41135813231915286,0.0],[0.0,-0.41135813231915286]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8631184212886112,0.0],[0.0,0.8631184212886112]],"imag":[[0.5050015750789848,0.0],[0.0,-0.5050015750789848]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9659155819363174,0.0],[0.0,0.9659155819363174]],"imag":[[0.2588572745213571,0.0],[0.0,-0.2588572745213571]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6529409626836731,0.0],[0.0,0.6529409626836731]],"imag":[[-0.7574088058966032,0.0],[0.0,0.7574088058966032]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6384269258369063,0.6100262466321031],[0.5773017062830861,0.06418238005354242]],"imag":[[0.06457103067322496,0.464875919772344],[0.5049399788953846,0.6384661147832578]]},{"name":"u","qubits":[1],"real":[[0.888457496437733,0.0],[0.0,0.888457496437733]],"imag":[[0.4589589055935136,0.0],[0.0,-0.4589589055935136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5933653650426778,0.0],[0.0,0.5933653650426778]],"imag":[[0.8049332541073015,0.0],[0.0,-0.8049332541073015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6984391712612579,0.11142876106821209],[0.32322293507490407,0.8457286807185684]],"imag":[[0.4956232922900155,-0.5041070396198577],[0.4025757201186602,0.13491746522424736]]},{"name":"u","qubits":[1],"real":[[0.6227709498263032,-0.7824042075886634],[0.7824042075886634,0.6227709498263032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9707883203350325,0.23993756917391326],[-0.23993756917391326,0.9707883203350325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3508258352617934,0.7086500512326054],[-0.31207278367913954,0.3938370737411522]],"imag":[[-0.30891430471048353,-0.5284962540511805],[0.8271056542817588,0.2517919253846371]]},{"name":"u","qubits":[1],"real":[[0.8505155429471437,0.0],[0.0,0.8505155429471437]],"imag":[[0.5259499132097327,0.0],[0.0,-0.5259499132097327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6823662352708926,0.0],[0.0,0.6823662352708926]],"imag":[[0.7310104793792144,0.0],[0.0,-0.7310104793792144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6763012647660052,0.24755149576460392],[0.6339553422534829,0.4260974049490855]],"imag":[[0.3377158206683314,-0.6060386792036667],[-0.16329497167545262,-0.6244008149814007]]},{"name":"u","qubits":[3],"real":[[0.9527036341718879,0.0],[0.0,0.9527036341718879]],"imag":[[-0.30390094675021606,0.0],[0.0,0.30390094675021606]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9931551189471638,0.0],[0.0,0.9931551189471638]],"imag":[[0.11680286686997458,0.0],[0.0,-0.11680286686997458]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9188287130479684,0.0],[0.0,0.9188287130479684]],"imag":[[0.39465655458716764,0.0],[0.0,-0.39465655458716764]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9967627065326595,0.0],[0.0,0.9967627065326595]],"imag":[[-0.0803996695620533,0.0],[0.0,0.0803996695620533]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9894214542947574,0.0],[0.0,0.9894214542947574]],"imag":[[0.1450695894432993,0.0],[0.0,-0.1450695894432993]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9062143725345042,0.0],[0.0,0.9062143725345042]],"imag":[[0.42281853201095,0.0],[0.0,-0.42281853201095]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9890783902170021,0.0],[0.0,0.9890783902170021]],"imag":[[0.1473904271170411,0.0],[0.0,-0.1473904271170411]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9965810846067016,0.0],[0.0,0.9965810846067016]],"imag":[[-0.08262046843325349,0.0],[0.0,0.08262046843325349]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8047681123618143,-0.23814628224729398],[-0.4019621409821468,-0.4405466774834706]],"imag":[[-0.17571988886497603,0.5145455803276078],[0.3998715333703202,-0.69602285808398]]},{"name":"u","qubits":[1],"real":[[0.7699401120555498,0.0],[0.0,0.7699401120555498]],"imag":[[0.6381161523170272,0.0],[0.0,-0.6381161523170272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9124336094306432,0.0],[0.0,0.9124336094306432]],"imag":[[-0.40922476511248473,0.0],[0.0,0.40922476511248473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7918647797785423,-0.34346240511250636],[-0.02382229214540122,-0.5344155059567841]],"imag":[[0.14958178433677038,0.4822955904994788],[0.5916147046328781,-0.6031787518240723]]},{"name":"u","qubits":[1],"real":[[0.7095579411333419,-0.7046470947748333],[0.7046470947748333,0.7095579411333419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8891399697497993,0.4576353506814417],[-0.4576353506814417,0.8891399697497993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0811792375146275,0.7463902340455519],[-0.40632867995873934,-0.17225168950656058]],"imag":[[-0.22958995966859683,-0.6193545029604143],[-0.8806789344925336,0.17213649713590576]]},{"name":"u","qubits":[1],"real":[[0.7733999178152698,0.0],[0.0,0.7733999178152698]],"imag":[[-0.6339184230824452,0.0],[0.0,0.6339184230824452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6606511715795014,0.0],[0.0,0.6606511715795014]],"imag":[[0.7506930327974493,0.0],[0.0,-0.7506930327974493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8991988574168415,-0.3987417490195025],[-0.30746322756246736,0.8149103284237899]],"imag":[[-0.18001023382935552,0.006538205091248014],[-0.25397656237105315,0.4205751134949425]]},{"name":"u","qubits":[2],"real":[[0.9948199388630402,0.0],[0.0,0.9948199388630402]],"imag":[[-0.10165278766731876,0.0],[0.0,0.10165278766731876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9242852349805325,0.0],[0.0,0.9242852349805325]],"imag":[[-0.38170250771639136,0.0],[0.0,0.38170250771639136]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8711285701426761,0.0],[0.0,0.8711285701426761]],"imag":[[-0.491055001279059,0.0],[0.0,0.491055001279059]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9811186662070658,0.0],[0.0,0.9811186662070658]],"imag":[[-0.19340672899376626,0.0],[0.0,0.19340672899376626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05187149193048308,0.13131436772992108],[-0.1442563259633181,-0.03342975639202169]],"imag":[[-0.8094501563795607,-0.5699616912474921],[-0.5668244040984607,0.8104212847189785]]},{"name":"u","qubits":[1],"real":[[0.47236844943003575,0.0],[0.0,0.47236844943003575]],"imag":[[-0.8814011844688341,0.0],[0.0,0.8814011844688341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9067743899032841,0.0],[0.0,0.9067743899032841]],"imag":[[0.42161618305696813,0.0],[0.0,-0.42161618305696813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6280920464027187,-0.6349311598747407],[-0.1675463020505146,-0.05389765477393385]],"imag":[[0.4176780191200555,0.16705650484105083],[-0.6348020874719847,0.7523626713362898]]},{"name":"u","qubits":[1],"real":[[0.7046470947748333,-0.7095579411333419],[0.7095579411333419,0.7046470947748333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8891399697497993,0.4576353506814417],[-0.4576353506814417,0.8891399697497993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.685730650838864,-0.02101047586231665],[0.0466313162931736,-0.6737836690846931]],"imag":[[-0.29640365337467733,0.6644372872365693],[0.6631318640413972,0.322641005621599]]},{"name":"u","qubits":[1],"real":[[0.9732658428579491,0.0],[0.0,0.9732658428579491]],"imag":[[-0.2296815167269795,0.0],[0.0,0.2296815167269795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7761929856720201,0.0],[0.0,0.7761929856720201]],"imag":[[-0.6304953996608977,0.0],[0.0,0.6304953996608977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3952487657353403,-0.2401062765776431],[0.45394299428343865,-0.8402047810034948]],"imag":[[-0.790787594060768,-0.40097677016542066],[-0.11121669031785757,0.27499551217173923]]},{"name":"u","qubits":[2],"real":[[0.8741397777230546,-0.48567442695934554],[0.48567442695934554,0.8741397777230546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963900480541442,0.08489329854976882],[-0.08489329854976882,0.9963900480541442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9963900480541442,-0.08489329854976882],[0.08489329854976882,0.9963900480541442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8741397777230546,0.48567442695934554],[-0.48567442695934554,0.8741397777230546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.47055758717434126,-0.8796471467942434],[-0.11644135005041277,-0.10284751838713525]],"imag":[[-0.059601399642285786,0.035272190888711544],[0.8726194143564417,0.4630325665093818]]},{"name":"u","qubits":[1],"real":[[0.7601136382670487,0.0],[0.0,0.7601136382670487]],"imag":[[-0.64979016376091,0.0],[0.0,0.64979016376091]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9362155342106203,0.0],[0.0,0.9362155342106203]],"imag":[[0.35142634150376767,0.0],[0.0,-0.35142634150376767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7208175208523853,-0.6138182552836225],[-0.6203910103167273,0.3653475739311392]],"imag":[[-0.11350136739046392,0.30127510802136614],[0.2874970183339412,-0.6316499101479509]]},{"name":"u","qubits":[1],"real":[[0.7118467086251934,-0.7023348655872632],[0.7023348655872632,0.7118467086251934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9649778270679396,0.26233145687705417],[-0.26233145687705417,0.9649778270679396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.372899392921768,0.06612031887090591],[-0.7192901881234138,0.28607627295472843]],"imag":[[-0.5093907696095664,-0.7727193475172991],[-0.2899805370443589,0.5627550794592452]]},{"name":"u","qubits":[1],"real":[[0.9874235555394768,0.0],[0.0,0.9874235555394768]],"imag":[[0.1580971915176791,0.0],[0.0,-0.1580971915176791]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6102069186249429,0.0],[0.0,0.6102069186249429]],"imag":[[-0.7922420819814182,0.0],[0.0,0.7922420819814182]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2694498867929378,-0.14906318194174395],[0.08143158402786407,-0.1237681003678778]],"imag":[[0.8198771869926854,0.4826782826538157],[-0.49856499463855974,0.8540979455396747]]},{"name":"u","qubits":[2],"real":[[0.9805980253467238,0.0],[0.0,0.9805980253467238]],"imag":[[-0.19602936689717163,0.0],[0.0,0.19602936689717163]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900169996053356,0.0],[0.0,0.9900169996053356]],"imag":[[-0.14094800634435667,0.0],[0.0,0.14094800634435667]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9264474635406893,0.0],[0.0,0.9264474635406893]],"imag":[[-0.3764240923466816,0.0],[0.0,0.3764240923466816]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6556717072346576,0.0],[0.0,0.6556717072346576]],"imag":[[0.7550460994747203,0.0],[0.0,-0.7550460994747203]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1355344517895456,0.2734968696124855],[-0.4061525597699987,-0.8628034164322891]],"imag":[[0.8620469855589958,-0.40460458398160376],[0.2711927455870327,0.13063252859075625]]},{"name":"u","qubits":[1],"real":[[0.766796356217616,0.0],[0.0,0.766796356217616]],"imag":[[0.6418904486681406,0.0],[0.0,-0.6418904486681406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.757371542675631,0.0],[0.0,0.757371542675631]],"imag":[[0.6529841853713877,0.0],[0.0,-0.6529841853713877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8983759325348637,0.3998053710479589],[-0.38294211410151535,-0.865076862957671]],"imag":[[0.16057746035744466,-0.08538868981586971],[-0.14314642962620103,-0.29069994514627706]]},{"name":"u","qubits":[1],"real":[[0.7023348655872632,-0.7118467086251934],[0.7118467086251934,0.7023348655872632]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9649778270679396,0.26233145687705417],[-0.26233145687705417,0.9649778270679396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7898010248059457,-0.4430677978998471],[-0.5159798600438428,-0.2786790037941226]],"imag":[[-0.07956792948025079,0.41662238571382937],[0.3219442029961703,0.7432729828472256]]},{"name":"u","qubits":[1],"real":[[0.8662946721671935,0.0],[0.0,0.8662946721671935]],"imag":[[0.4995333231874875,0.0],[0.0,-0.4995333231874875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7109433295168989,0.0],[0.0,0.7109433295168989]],"imag":[[0.7032493030323075,0.0],[0.0,-0.7032493030323075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7405577361162299,-0.12489905309064087],[-0.4956275189038799,0.3923417334794051]],"imag":[[0.4286258811211924,0.5022492608740671],[0.1490216629106976,-0.7604037550268213]]},{"name":"u","qubits":[4],"real":[[0.9998136784102454,0.0],[0.0,0.9998136784102454]],"imag":[[-0.01930306876572872,0.0],[0.0,0.01930306876572872]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9954143332892676,0.0],[0.0,0.9954143332892676]],"imag":[[-0.09565722702589101,0.0],[0.0,0.09565722702589101]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9930457393995349,0.0],[0.0,0.9930457393995349]],"imag":[[-0.11772917845815056,0.0],[0.0,0.11772917845815056]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9791495682559038,0.0],[0.0,0.9791495682559038]],"imag":[[0.2031406482816205,0.0],[0.0,-0.2031406482816205]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9998653299944119,0.0],[0.0,0.9998653299944119]],"imag":[[0.016411029070896286,0.0],[0.0,-0.016411029070896286]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99494952521616,0.0],[0.0,0.99494952521616]],"imag":[[-0.10037650258968887,0.0],[0.0,0.10037650258968887]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9969324673063009,0.0],[0.0,0.9969324673063009]],"imag":[[-0.07826656777048036,0.0],[0.0,0.07826656777048036]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9785578883039814,0.0],[0.0,0.9785578883039814]],"imag":[[-0.20597198653713267,0.0],[0.0,0.20597198653713267]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9785578883039814,0.0],[0.0,0.9785578883039814]],"imag":[[-0.20597198653713267,0.0],[0.0,0.20597198653713267]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9969324673063009,0.0],[0.0,0.9969324673063009]],"imag":[[-0.07826656777048036,0.0],[0.0,0.07826656777048036]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99494952521616,0.0],[0.0,0.99494952521616]],"imag":[[-0.10037650258968887,0.0],[0.0,0.10037650258968887]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998653299944119,0.0],[0.0,0.9998653299944119]],"imag":[[0.016411029070896286,0.0],[0.0,-0.016411029070896286]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9791495682559038,0.0],[0.0,0.9791495682559038]],"imag":[[0.2031406482816205,0.0],[0.0,-0.2031406482816205]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9930457393995349,0.0],[0.0,0.9930457393995349]],"imag":[[-0.11772917845815056,0.0],[0.0,0.11772917845815056]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9954143332892676,0.0],[0.0,0.9954143332892676]],"imag":[[-0.09565722702589101,0.0],[0.0,0.09565722702589101]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998136784102454,0.0],[0.0,0.9998136784102454]],"imag":[[-0.01930306876572872,0.0],[0.0,0.01930306876572872]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.11491249284832816,-0.7051973655761051],[-0.9717483635392983,0.031753727847607646]],"imag":[[-0.11208350920607293,0.6906005223976859],[-0.17302463382458502,-0.15735086531806833]]},{"name":"u","qubits":[1],"real":[[0.7989476152128189,0.0],[0.0,0.7989476152128189]],"imag":[[-0.6014006220031282,0.0],[0.0,0.6014006220031282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7691850527629358,0.0],[0.0,0.7691850527629358]],"imag":[[-0.6390260985328218,0.0],[0.0,0.6390260985328218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7272005154221024,-0.6441702752882158],[-0.6439000624017575,0.7277028328503977]],"imag":[[-0.20933819613376797,0.11136241037438616],[-0.11291430223094825,-0.20758530066509498]]},{"name":"u","qubits":[1],"real":[[0.6433941153666208,-0.7655351150088436],[0.7655351150088436,0.6433941153666208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9927836691596615,0.11991908209238333],[-0.11991908209238333,0.9927836691596615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30682203727989726,0.17907222068051784],[0.1730251342583191,0.2669498812812691]],"imag":[[-0.795247175697473,0.4912996099786291],[0.4934617208046596,0.8095033007340433]]},{"name":"u","qubits":[1],"real":[[0.87484675005899,0.0],[0.0,0.87484675005899]],"imag":[[-0.48439979759618285,0.0],[0.0,0.48439979759618285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7848985895265834,0.0],[0.0,0.7848985895265834]],"imag":[[-0.6196242443281088,0.0],[0.0,0.6196242443281088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7775864444606482,0.21550840653576048],[0.18359364025175132,0.7291250076246661]],"imag":[[-0.486903644784907,0.33442531124099684],[-0.35295543251993,-0.5568595524637344]]},{"name":"u","qubits":[2],"real":[[0.9999908483357212,0.0],[0.0,0.9999908483357212]],"imag":[[-0.004278229166920197,0.0],[0.0,0.004278229166920197]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6837915813832671,0.0],[0.0,0.6837915813832671]],"imag":[[-0.7296773761254838,0.0],[0.0,0.7296773761254838]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.866725548292911,0.0],[0.0,0.866725548292911]],"imag":[[0.49878534855822776,0.0],[0.0,-0.49878534855822776]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9919631537750514,0.0],[0.0,0.9919631537750514]],"imag":[[0.12652707833761795,0.0],[0.0,-0.12652707833761795]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.33692837090793387,-0.5837934091619721],[0.36746234286500284,0.24005747069152245]],"imag":[[0.2927586697140133,-0.6782012161620243],[-0.8159307941000696,-0.37629878631292707]]},{"name":"u","qubits":[1],"real":[[0.5911985541896303,0.0],[0.0,0.5911985541896303]],"imag":[[-0.8065260501211915,0.0],[0.0,0.8065260501211915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8538555621427357,0.0],[0.0,0.8538555621427357]],"imag":[[0.5205100181532655,0.0],[0.0,-0.5205100181532655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9254294040340407,0.20630048453209304],[-0.23330091774134395,-0.8515212613911721]],"imag":[[0.29206709851673157,-0.1253688087007349],[0.06203152339145375,0.4654399137220285]]},{"name":"u","qubits":[1],"real":[[0.7655351150088437,-0.6433941153666206],[0.6433941153666206,0.7655351150088437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9927836691596614,0.11991908209238361],[-0.11991908209238361,0.9927836691596614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07588100071412802,0.9213365695410187],[0.9521074517870151,0.019122059302635417]],"imag":[[-0.2882828559300501,-0.24954757929866678],[0.06801815168816047,-0.29748828235846536]]},{"name":"u","qubits":[1],"real":[[0.999862189597649,0.0],[0.0,0.999862189597649]],"imag":[[0.01660125937978614,0.0],[0.0,-0.01660125937978614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8723397224316698,0.0],[0.0,0.8723397224316698]],"imag":[[0.48890020317835553,0.0],[0.0,-0.48890020317835553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.025307455603442497,0.6196806634079317],[0.32893726233140264,-0.7339468608718481]],"imag":[[0.7618997948320959,0.1867193367704467],[0.5573764551679697,0.2060431267736692]]},{"name":"u","qubits":[2],"real":[[0.8413221011998421,-0.5405341081122289],[0.5405341081122289,0.8413221011998421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970977792133366,0.07613158797655639],[-0.07613158797655639,0.9970977792133366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9970977792133366,-0.07613158797655639],[0.07613158797655639,0.9970977792133366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8413221011998421,0.5405341081122289],[-0.5405341081122289,0.8413221011998421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.02512642969579026,0.022951988566062394],[0.6113969582364426,0.5790142902938755]],"imag":[[0.6882790171022122,-0.7246474062386606],[-0.389659359706373,-0.3729635297022021]]},{"name":"u","qubits":[1],"real":[[0.9690163737286772,0.0],[0.0,0.9690163737286772]],"imag":[[-0.24699649278021035,0.0],[0.0,0.24699649278021035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8159138934491562,0.0],[0.0,0.8159138934491562]],"imag":[[0.5781734328699641,0.0],[0.0,-0.5781734328699641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34974895827777885,0.027276383740117982],[-0.6818809078379331,-0.6376719652110733]],"imag":[[-0.6414929062202203,0.6822158869029702],[-0.03465465306218194,-0.3566678389357574]]},{"name":"u","qubits":[1],"real":[[0.6893486964444059,-0.7244296892800559],[0.7244296892800559,0.6893486964444059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.866906536220566,0.4984707187569401],[-0.4984707187569401,0.866906536220566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11017554393693009,0.6274794071430104],[0.8409320115901401,-0.24577006824772976]],"imag":[[-0.22912464767805138,-0.7359570904312743],[-0.4776992748870057,0.06506787386180568]]},{"name":"u","qubits":[1],"real":[[0.8117353421400482,0.0],[0.0,0.8117353421400482]],"imag":[[-0.5840254569115793,0.0],[0.0,0.5840254569115793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6098221734073251,0.0],[0.0,0.6098221734073251]],"imag":[[-0.7925382746724389,0.0],[0.0,0.7925382746724389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7733409017492507,0.16561447365656098],[0.5425550465366819,-0.30845288215131017]],"imag":[[-0.2592314164860037,-0.554359782545394],[-0.20094014995987058,-0.7550588699593126]]},{"name":"u","qubits":[2],"real":[[0.9146289380030654,0.0],[0.0,0.9146289380030654]],"imag":[[0.4042943306149427,0.0],[0.0,-0.4042943306149427]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9591048357220077,0.0],[0.0,0.9591048357220077]],"imag":[[-0.2830510803629987,0.0],[0.0,0.2830510803629987]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999969934776848,0.0],[0.0,0.9999969934776848]],"imag":[[0.0024521491780266002,0.0],[0.0,-0.0024521491780266002]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6651284836700965,0.0],[0.0,0.6651284836700965]],"imag":[[0.7467289335566945,0.0],[0.0,-0.7467289335566945]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7219916000605818,0.4161151094860934],[0.1547757455318796,0.8143319746491381]],"imag":[[0.3786872679786169,0.4027062181916591],[-0.5580040780387745,-0.03923458361169825]]},{"name":"u","qubits":[1],"real":[[0.9945982329468507,0.0],[0.0,0.9945982329468507]],"imag":[[-0.10379959064949269,0.0],[0.0,0.10379959064949269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7930313903334144,0.0],[0.0,0.7930313903334144]],"imag":[[-0.6091807727972476,0.0],[0.0,0.6091807727972476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19976089893750326,0.25274927236506634],[-0.18905079759442225,0.44277894498208814]],"imag":[[-0.9466215217369316,0.011003779308307676],[0.16811625075836437,0.8601997024182306]]},{"name":"u","qubits":[1],"real":[[0.7244296892800555,-0.6893486964444063],[0.6893486964444063,0.7244296892800555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.866906536220566,0.4984707187569401],[-0.4984707187569401,0.866906536220566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0058835053189875315,0.40157151813124975],[-0.6498309774257693,-0.3197429829390419]],"imag":[[0.6750937741253448,-0.6188328500719096],[-0.34918974967806354,-0.5946012481982224]]},{"name":"u","qubits":[1],"real":[[0.8715853648816272,0.0],[0.0,0.8715853648816272]],"imag":[[0.49024376765458305,0.0],[0.0,-0.49024376765458305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5909557766841599,0.0],[0.0,0.5909557766841599]],"imag":[[-0.8067039543746028,0.0],[0.0,0.8067039543746028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6177745589409414,0.6001491707656363],[-0.1902512876561358,-0.21814621100280068]],"imag":[[0.37541776065669125,-0.34239899552738123],[0.664244342733924,0.6891996309606391]]},{"name":"u","qubits":[3],"real":[[0.9946776729600315,0.0],[0.0,0.9946776729600315]],"imag":[[-0.10303556140875132,0.0],[0.0,0.10303556140875132]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9775995377274598,0.0],[0.0,0.9775995377274598]],"imag":[[-0.2104736179074637,0.0],[0.0,0.2104736179074637]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8746052193055787,0.0],[0.0,0.8746052193055787]],"imag":[[-0.4848357560694556,0.0],[0.0,0.4848357560694556]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.996193696170216,0.0],[0.0,0.996193696170216]],"imag":[[-0.0871671940051039,0.0],[0.0,0.0871671940051039]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994491635918827,0.0],[0.0,0.9994491635918827]],"imag":[[-0.03318688589617973,0.0],[0.0,0.03318688589617973]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9193142017282869,0.0],[0.0,0.9193142017282869]],"imag":[[-0.39352433025250483,0.0],[0.0,0.39352433025250483]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9939180384251356,0.0],[0.0,0.9939180384251356]],"imag":[[-0.11012235419355475,0.0],[0.0,0.11012235419355475]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998793179091528,0.0],[0.0,0.998793179091528]],"imag":[[-0.049114004115313144,0.0],[0.0,0.049114004115313144]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.10599726554325462,-0.9517613633079018],[-0.4073806144645637,0.0032632575835825407]],"imag":[[0.010408907474235719,-0.2877612580887658],[-0.9070266089266735,0.10645711252611377]]},{"name":"u","qubits":[1],"real":[[0.9996001132494731,0.0],[0.0,0.9996001132494731]],"imag":[[0.0282774396231465,0.0],[0.0,-0.0282774396231465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46092487356382833,0.0],[0.0,0.46092487356382833]],"imag":[[-0.8874391590019954,0.0],[0.0,0.8874391590019954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04822693267657874,-0.3657137297304547],[-0.08893458778651428,0.5243566671547475]],"imag":[[0.8517226041203609,-0.372150824910653],[0.5141336476931677,0.6729095905211384]]},{"name":"u","qubits":[1],"real":[[0.8289243780563527,-0.5593606845890128],[0.5593606845890128,0.8289243780563527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8699340958046029,0.49316799263195094],[-0.49316799263195094,0.8699340958046029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4293200535193987,0.6756888319287022],[0.6327535264752933,-0.4409045760814123]],"imag":[[-0.1765388144396185,0.5726804877496531],[-0.6197913466445257,-0.1452061160837094]]},{"name":"u","qubits":[1],"real":[[0.9890348792949191,0.0],[0.0,0.9890348792949191]],"imag":[[-0.14768211651410215,0.0],[0.0,0.14768211651410215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4845148222494154,0.0],[0.0,0.4845148222494154]],"imag":[[0.8747830514022419,0.0],[0.0,-0.8747830514022419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22203652938959495,-0.5710451831136781],[0.030794242216984957,-0.7367214923406595]],"imag":[[-0.7269179577564908,0.310157155568628],[0.6491084477604941,0.18695288287586073]]},{"name":"u","qubits":[2],"real":[[0.9606123071088357,0.0],[0.0,0.9606123071088357]],"imag":[[-0.2778920571571631,0.0],[0.0,0.2778920571571631]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998816361212316,0.0],[0.0,0.9998816361212316]],"imag":[[-0.015385504461311145,0.0],[0.0,0.015385504461311145]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.976427012540941,0.0],[0.0,0.976427012540941]],"imag":[[-0.2158478380257096,0.0],[0.0,0.2158478380257096]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7811956451143662,0.0],[0.0,0.7811956451143662]],"imag":[[-0.6242862837307489,0.0],[0.0,0.6242862837307489]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.43622892213552494,-0.6042012552550112],[-0.7476508123712104,-0.6347760217571708]],"imag":[[0.49799406568515386,-0.4434490739454964],[0.05219675081380312,0.1880243712056793]]},{"name":"u","qubits":[1],"real":[[0.5020722829930252,0.0],[0.0,0.5020722829930252]],"imag":[[0.8648256602634843,0.0],[0.0,-0.8648256602634843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8765254296385923,0.0],[0.0,0.8765254296385923]],"imag":[[0.4813555559011252,0.0],[0.0,-0.4813555559011252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8051779456714359,-0.37436939628366406],[0.35750454628334166,-0.6545831828271915]],"imag":[[-0.4597424604910505,-0.01314918066520479],[-0.11187423837820445,0.6566547882516829]]},{"name":"u","qubits":[1],"real":[[0.559360684589013,-0.8289243780563524],[0.8289243780563524,0.559360684589013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8699340958046028,0.4931679926319511],[-0.4931679926319511,0.8699340958046028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8818167602413056,0.45820510557594313],[0.15541629852718677,0.4890991609041401]],"imag":[[0.0128782787461209,0.1108216247769492],[-0.4450608109530347,-0.7338587462916834]]},{"name":"u","qubits":[1],"real":[[0.9822839948317199,0.0],[0.0,0.9822839948317199]],"imag":[[0.18739838178980534,0.0],[0.0,-0.18739838178980534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7523389984708254,0.0],[0.0,0.7523389984708254]],"imag":[[-0.6587761618181971,0.0],[0.0,0.6587761618181971]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3581300199670667,0.21387514747006203],[0.165814832308708,-0.6926692024007458]],"imag":[[0.9044413513571893,0.08936527316708943],[0.16196966425847878,0.6829938837880946]]},{"name":"u","qubits":[2],"real":[[0.8413221011998421,-0.5405341081122288],[0.5405341081122288,0.8413221011998421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970977792133366,0.07613158797655642],[-0.07613158797655642,0.9970977792133366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9970977792133366,-0.07613158797655642],[0.07613158797655642,0.9970977792133366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8413221011998421,0.5405341081122288],[-0.5405341081122288,0.8413221011998421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5899565742300158,0.3998916359553016],[0.1606693672023228,0.5383575330559641]],"imag":[[0.0694809770086111,-0.6980045228003221],[0.7882315578556329,0.25109267660603646]]},{"name":"u","qubits":[1],"real":[[0.8854723583898482,0.0],[0.0,0.8854723583898482]],"imag":[[0.4646920512850638,0.0],[0.0,-0.4646920512850638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9551467310590113,0.0],[0.0,0.9551467310590113]],"imag":[[0.29613294674400004,0.0],[0.0,-0.29613294674400004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8218288734665342,-0.04558501713877078],[0.0452302509017183,0.05398061097330231]],"imag":[[0.5673528090859701,-0.02510177227696365],[0.02573552335496947,-0.997185038435677]]},{"name":"u","qubits":[1],"real":[[0.590021711421191,-0.8073873791753304],[0.8073873791753304,0.590021711421191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9835273154874902,0.18075956320474684],[-0.18075956320474684,0.9835273154874902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4855877998130019,0.0071510916013512536],[-0.0441700496088313,0.3279727192297595]],"imag":[[0.8270591393562742,-0.2830663006592912],[0.27969032052893894,0.9012525876584264]]},{"name":"u","qubits":[1],"real":[[0.7870326238005897,0.0],[0.0,0.7870326238005897]],"imag":[[0.6169113786222129,0.0],[0.0,-0.6169113786222129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7518771315436393,0.0],[0.0,0.7518771315436393]],"imag":[[0.6593032527310242,0.0],[0.0,-0.6593032527310242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9623255667606752,-0.11052809128800349],[-0.05195800812802626,0.04071447705514536]],"imag":[[0.23669269336198984,0.0754295267386923],[0.12331438626194546,-0.9901698131584974]]},{"name":"u","qubits":[2],"real":[[0.9839395728796645,0.0],[0.0,0.9839395728796645]],"imag":[[-0.17850186811734883,0.0],[0.0,0.17850186811734883]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9581183886960606,0.0],[0.0,0.9581183886960606]],"imag":[[0.2863724030741519,0.0],[0.0,-0.2863724030741519]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6656728205847228,0.0],[0.0,0.6656728205847228]],"imag":[[-0.7462437242180195,0.0],[0.0,0.7462437242180195]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998461288727821,0.0],[0.0,0.998461288727821]],"imag":[[0.05545317765447503,0.0],[0.0,-0.05545317765447503]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6097863875727194,0.7308475264114777],[0.005561382882777742,-0.2277476273577701]],"imag":[[0.2971038345539684,-0.07584039927746647],[0.7347509401455519,0.6389375127573625]]},{"name":"u","qubits":[1],"real":[[0.5723186702225098,0.0],[0.0,0.5723186702225098]],"imag":[[0.8200313041065799,0.0],[0.0,-0.8200313041065799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9911056048582878,0.0],[0.0,0.9911056048582878]],"imag":[[-0.1330777217211337,0.0],[0.0,0.1330777217211337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7972676645142716,-0.16760075690924015],[-0.362888404762983,-0.6334021844479789]],"imag":[[-0.29295598685130764,0.5004508439111526],[0.38321412627474005,-0.5659157285750179]]},{"name":"u","qubits":[1],"real":[[0.8073873791753305,-0.5900217114211909],[0.5900217114211909,0.8073873791753305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9835273154874902,0.1807595632047469],[-0.1807595632047469,0.9835273154874902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7374600693170302,-0.1837578923764444],[0.5950494155269853,-0.2711192641131455]],"imag":[[0.24488284606836264,0.602011689964361],[-0.2051858448952369,-0.7282233906998371]]},{"name":"u","qubits":[1],"real":[[0.8826434148759439,0.0],[0.0,0.8826434148759439]],"imag":[[0.4700431918197862,0.0],[0.0,-0.4700431918197862]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7590949714785434,0.0],[0.0,0.7590949714785434]],"imag":[[-0.6509798954468481,0.0],[0.0,0.6509798954468481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6426823719591555,-0.6272823068538029],[-0.2519662532735788,0.7007294538353177]],"imag":[[0.43228482327134043,-0.08127796657391911],[0.5801742906691872,-0.3299833816807112]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.49505307887018524,0.6221041585599822],[-0.16887988589416975,0.6952570539205338]],"imag":[[-0.6052422524055613,-0.03988334121621115],[0.6000698702189309,-0.35778955262772444]]},{"name":"u","qubits":[1],"real":[[0.7300528767082824,0.0],[0.0,0.7300528767082824]],"imag":[[0.6833906622203447,0.0],[0.0,-0.6833906622203447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9279106104167948,0.0],[0.0,0.9279106104167948]],"imag":[[0.37280276162594506,0.0],[0.0,-0.37280276162594506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9625520459292867,0.26297212100857387],[-0.07701068916971082,-0.2808066378273893]],"imag":[[0.0636230785192446,-0.01706828431126],[-0.2520218572082274,-0.9228770066455221]]},{"name":"u","qubits":[1],"real":[[0.7617041916043488,-0.6479249373904091],[0.6479249373904091,0.7617041916043488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9209338479233579,0.3897189342963433],[-0.3897189342963433,0.9209338479233579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14132497199101618,0.7926565440007511],[-0.5438115198978011,0.40182981874881635]],"imag":[[0.537354995141603,-0.2509431504163676],[-0.628924393162286,-0.3837394106372021]]},{"name":"u","qubits":[1],"real":[[0.858388847650282,0.0],[0.0,0.858388847650282]],"imag":[[-0.5129995967148717,0.0],[0.0,0.5129995967148717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5808719001469727,0.0],[0.0,0.5808719001469727]],"imag":[[-0.8139949850089038,0.0],[0.0,0.8139949850089038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8593255352755347,-0.02202698747155654],[-0.1857718851425278,0.0351749035373391]],"imag":[[-0.46216380970134924,-0.21789687755605516],[-0.1159872584223891,0.9750889645234369]]},{"name":"u","qubits":[2],"real":[[0.9995295386461358,0.0],[0.0,0.9995295386461358]],"imag":[[-0.030670855446872675,0.0],[0.0,0.030670855446872675]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9969174274170219,0.0],[0.0,0.9969174274170219]],"imag":[[-0.07845790535202125,0.0],[0.0,0.07845790535202125]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.921890826180235,0.0],[0.0,0.921890826180235]],"imag":[[-0.3874497446182199,0.0],[0.0,0.3874497446182199]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5956986021784547,0.0],[0.0,0.5956986021784547]],"imag":[[0.8032080523517149,0.0],[0.0,-0.8032080523517149]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5406621126986245,0.2416534956836238],[-0.5853536618961201,-0.574115681933176]],"imag":[[0.20784394484542118,-0.7785171562061028],[-0.5673151372809969,0.07684926333447409]]},{"name":"u","qubits":[1],"real":[[0.6374149092834895,0.0],[0.0,0.6374149092834895]],"imag":[[-0.7705207546997815,0.0],[0.0,0.7705207546997815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.837708982741675,0.0],[0.0,0.837708982741675]],"imag":[[0.5461168924634248,0.0],[0.0,-0.5461168924634248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8593532165188102,0.38865711889279253],[0.2586183985235385,0.7428204007365242]],"imag":[[0.16395138529732245,-0.28909797033500084],[0.4095711372435607,0.4621535023471816]]},{"name":"u","qubits":[1],"real":[[0.671470192418987,-0.741031565247263],[0.741031565247263,0.671470192418987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8703214423382846,0.49248409822674283],[-0.49248409822674283,0.8703214423382846]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4360589950888591,0.11884925411786122],[0.1287241938932814,0.6314141073153926]],"imag":[[0.8902487683477334,-0.05643171141358852],[0.02719862430277268,0.7642032071547902]]},{"name":"u","qubits":[1],"real":[[0.8281895743320801,0.0],[0.0,0.8281895743320801]],"imag":[[-0.5604480609009618,0.0],[0.0,0.5604480609009618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6118185554837394,0.0],[0.0,0.6118185554837394]],"imag":[[-0.7909981385349718,0.0],[0.0,0.7909981385349718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.909293196054791,-0.19964487822833643],[-0.07364715192941136,0.12250524557735054]],"imag":[[-0.36417779427193675,-0.02650170494295713],[0.1874473653599246,-0.9718189373738002]]},{"name":"u","qubits":[2],"real":[[0.6763386141504946,-0.7365908491211308],[0.7365908491211308,0.6763386141504946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9854577171916604,0.16992082752682613],[-0.16992082752682613,0.9854577171916604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998096749680255,-0.019509327008670103],[0.019509327008670103,0.9998096749680255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9609527574843627,0.2767124823407856],[-0.2767124823407856,0.9609527574843627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3092529410706019,0.40358137215051326],[0.4322750984997874,0.23279347780830872]],"imag":[[-0.7978464354678566,-0.3239224597083793],[0.28450294034933465,-0.8234096871178372]]},{"name":"u","qubits":[1],"real":[[0.7948736498387715,0.0],[0.0,0.7948736498387715]],"imag":[[-0.6067749836570309,0.0],[0.0,0.6067749836570309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7795929302033492,0.0],[0.0,0.7795929302033492]],"imag":[[-0.6262865663392085,0.0],[0.0,0.6262865663392085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9388786292008828,-0.17148123355491493],[-0.16636613778933576,0.9299176333028315]],"imag":[[-0.25661294712808547,-0.1524824630395036],[0.15804753460009627,-0.2873960338563352]]},{"name":"u","qubits":[1],"real":[[0.8336343568950335,-0.5523167198303922],[0.5523167198303922,0.8336343568950335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9870765553503577,0.16024941147371616],[-0.16024941147371616,0.9870765553503577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3590523815281685,-0.24059561770335638],[-0.37166984499623584,-0.20264360508786436]],"imag":[[0.6600958715998262,0.6143847136426466],[-0.5451755258045712,0.7235887932390723]]},{"name":"u","qubits":[1],"real":[[0.9825902065428778,0.0],[0.0,0.9825902065428778]],"imag":[[0.18578612974607311,0.0],[0.0,-0.18578612974607311]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5544587913722838,0.0],[0.0,0.5544587913722838]],"imag":[[-0.8322111803322437,0.0],[0.0,0.8322111803322437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27882137046463984,-0.05953676343468539],[-0.4455837450690848,0.659810760428625]],"imag":[[0.7109591416026518,0.6428461061121572],[-0.4671732745717045,0.38451790345672954]]},{"name":"u","qubits":[2],"real":[[0.9096559530228072,0.0],[0.0,0.9096559530228072]],"imag":[[-0.41536254902213837,0.0],[0.0,0.41536254902213837]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7876176795800149,0.0],[0.0,0.7876176795800149]],"imag":[[0.6161642563578262,0.0],[0.0,-0.6161642563578262]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8570462483321988,0.0],[0.0,0.8570462483321988]],"imag":[[0.515239486277695,0.0],[0.0,-0.515239486277695]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9669523298775786,0.0],[0.0,0.9669523298775786]],"imag":[[0.2549572351284083,0.0],[0.0,-0.2549572351284083]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5654225749912049,-0.7819384269397958],[-0.5277626109847032,-0.5549890604375691]],"imag":[[-0.1554497430709925,-0.21143553519783653],[0.614491102877891,0.18935272304655848]]},{"name":"u","qubits":[1],"real":[[0.9292665490392544,0.0],[0.0,0.9292665490392544]],"imag":[[-0.36940990895842907,0.0],[0.0,0.36940990895842907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.451564241116922,0.0],[0.0,0.451564241116922]],"imag":[[0.8922386094226692,0.0],[0.0,-0.8922386094226692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5361969757397351,0.6059723280001907],[0.5942534338095493,0.4962275001457013]],"imag":[[-0.5678365208138374,0.1511688676137638],[-0.19213886968325303,-0.603078584648427]]},{"name":"u","qubits":[1],"real":[[0.8032199632273858,-0.5956825418568158],[0.5956825418568158,0.8032199632273858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9323999048728865,0.3614283018705539],[-0.3614283018705539,0.9323999048728865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3139713859518605,0.7632877600331873],[0.9010441810569735,-0.35467071906854913]],"imag":[[-0.1742896062853864,-0.5370632153926321],[0.24323750888323412,-0.056245702867378566]]},{"name":"u","qubits":[1],"real":[[0.9941154430732686,0.0],[0.0,0.9941154430732686]],"imag":[[-0.10832583183728046,0.0],[0.0,0.10832583183728046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8477036740174224,0.0],[0.0,0.8477036740174224]],"imag":[[-0.530470056701944,0.0],[0.0,0.530470056701944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18463762145270302,-0.49915424933778224],[0.4944254830422028,-0.5826708603970121]],"imag":[[-0.8371579295256645,-0.1261768011348596],[0.14359314571063414,0.6288235990066017]]},{"name":"u","qubits":[3],"real":[[0.997549925241852,0.0],[0.0,0.997549925241852]],"imag":[[-0.06995817786345918,0.0],[0.0,0.06995817786345918]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9943080247332147,0.0],[0.0,0.9943080247332147]],"imag":[[0.10654366218191044,0.0],[0.0,-0.10654366218191044]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9980438258418106,0.0],[0.0,0.9980438258418106]],"imag":[[-0.0625181709508651,0.0],[0.0,0.0625181709508651]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7169203617363222,0.0],[0.0,0.7169203617363222]],"imag":[[-0.6971550723675909,0.0],[0.0,0.6971550723675909]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9024486881209305,0.0],[0.0,0.9024486881209305]],"imag":[[-0.43079735991392926,0.0],[0.0,0.43079735991392926]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969228268278868,0.0],[0.0,0.9969228268278868]],"imag":[[0.07838926807602747,0.0],[0.0,-0.07838926807602747]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.992486367533436,0.0],[0.0,0.992486367533436]],"imag":[[0.12235526249526565,0.0],[0.0,-0.12235526249526565]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992866862722894,0.0],[0.0,0.9992866862722894]],"imag":[[-0.03776398600448468,0.0],[0.0,0.03776398600448468]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.003551400219701014,-0.26190127764351323],[-0.35698914744913707,-0.669016730093607]],"imag":[[0.9339047733031808,-0.24334539799780502],[-0.019183601370780897,0.6516190243515323]]},{"name":"u","qubits":[1],"real":[[0.555489079244432,0.0],[0.0,0.555489079244432]],"imag":[[-0.8315238317932765,0.0],[0.0,0.8315238317932765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9210243599287198,0.0],[0.0,0.9210243599287198]],"imag":[[-0.3895049786817777,0.0],[0.0,0.3895049786817777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7667856233905828,-0.5227625735619921],[0.5569655530749523,-0.8267487567522284]],"imag":[[0.3177883751541465,0.19434414851300708],[0.02897807906531052,-0.07373016228275489]]},{"name":"u","qubits":[1],"real":[[0.8148594220201406,-0.5796586256970583],[0.5796586256970583,0.8148594220201406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8484140255632178,0.5293332043501671],[-0.5293332043501671,0.8484140255632178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6523489508388411,-0.6137281847117426],[0.4098848742042451,0.7784763123290559]],"imag":[[-0.44002670832425694,-0.06445973620185208],[-0.46131521999534464,-0.11470522586949318]]},{"name":"u","qubits":[1],"real":[[0.8619886288657145,0.0],[0.0,0.8619886288657145]],"imag":[[0.5069276118995745,0.0],[0.0,-0.5069276118995745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7082359810026678,0.0],[0.0,0.7082359810026678]],"imag":[[0.7059757752311256,0.0],[0.0,-0.7059757752311256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6977703984844839,-0.4512225235883115],[0.01753464287139324,-0.1937935402046869]],"imag":[[0.38807434229361804,0.39863894699185654],[0.6018366158282107,-0.7745510234469732]]},{"name":"u","qubits":[2],"real":[[0.9975363745086061,0.0],[0.0,0.9975363745086061]],"imag":[[-0.07015113350635076,0.0],[0.0,0.07015113350635076]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998865568299549,0.0],[0.0,0.9998865568299549]],"imag":[[-0.015062319566963536,0.0],[0.0,0.015062319566963536]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9822624141467652,0.0],[0.0,0.9822624141467652]],"imag":[[-0.1875114656616194,0.0],[0.0,0.1875114656616194]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5441157567395178,0.0],[0.0,0.5441157567395178]],"imag":[[0.8390101568323126,0.0],[0.0,-0.8390101568323126]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5099344087551126,-0.5893377047154764],[-0.6902303045392131,0.5201481440250201]],"imag":[[-0.36071563411239527,-0.512378961194896],[-0.36528517184546566,0.34582477961080277]]},{"name":"u","qubits":[1],"real":[[0.9225276777256948,0.0],[0.0,0.9225276777256948]],"imag":[[0.38593093142431145,0.0],[0.0,-0.38593093142431145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48084270791769124,0.0],[0.0,0.48084270791769124]],"imag":[[-0.8768068716897592,0.0],[0.0,0.8768068716897592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6033005882348543,-0.4026328214888232],[0.37666873171598875,-0.5589499331303843]],"imag":[[0.5948709824316603,0.34647326816973867],[0.37453648826748326,-0.636724475544382]]},{"name":"u","qubits":[1],"real":[[0.6995223569235121,-0.7146107137205365],[0.7146107137205365,0.6995223569235121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8501500817176723,0.5265404434185803],[-0.5265404434185803,0.8501500817176723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.010063876965964225,0.12630742261405775],[0.7560737878960686,0.47933623068919606]],"imag":[[-0.5071959505675199,0.8524654955485987],[0.413525589733954,0.16608971021815275]]},{"name":"u","qubits":[1],"real":[[0.9995594353702607,0.0],[0.0,0.9995594353702607]],"imag":[[-0.029680551920163938,0.0],[0.0,0.029680551920163938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7578302323437257,0.0],[0.0,0.7578302323437257]],"imag":[[-0.6524517905147129,0.0],[0.0,0.6524517905147129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05681749182536677,-0.20590137999082261],[0.02288186255698932,0.770287967728834]],"imag":[[-0.9558849446814929,0.20164415903221422],[-0.287284119853251,-0.568859122822381]]},{"name":"u","qubits":[2],"real":[[0.7395856346566165,-0.6730624703618303],[0.6730624703618303,0.7395856346566165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9897850973315394,0.14256739143434927],[-0.14256739143434927,0.9897850973315394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997331182117545,-0.02310178241180016],[0.02310178241180016,0.9997331182117545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8866509196943625,0.46243934370373496],[-0.46243934370373496,0.8866509196943625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3998787906686399,0.017170623377261857],[-0.8164362064252836,0.3544160970832103]],"imag":[[0.2186961968292711,0.889929264581537],[-0.3545431526678957,-0.2865664039319781]]},{"name":"u","qubits":[1],"real":[[0.9932723914648671,0.0],[0.0,0.9932723914648671]],"imag":[[-0.11580136594040531,0.0],[0.0,0.11580136594040531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39687320550781047,0.0],[0.0,0.39687320550781047]],"imag":[[-0.9178734437546143,0.0],[0.0,0.9178734437546143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22399406856750326,-0.2205755555615243],[0.2278051015950973,0.0033426221738312376]],"imag":[[-0.9475839372157966,0.05707682074109405],[0.0040217986565112265,0.9736927070178854]]},{"name":"u","qubits":[1],"real":[[0.8302883948276142,-0.5573339944903629],[0.5573339944903629,0.8302883948276142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9884829908564363,0.15133200846983566],[-0.15133200846983566,0.9884829908564363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13259818650548888,0.7519816316720611],[-0.8530375127198631,-0.1407511717769527]],"imag":[[0.5036784329860897,-0.4040413131202767],[0.03244624743852818,-0.5014612154127993]]},{"name":"u","qubits":[1],"real":[[0.9679600869037644,0.0],[0.0,0.9679600869037644]],"imag":[[-0.25110410223900514,0.0],[0.0,0.25110410223900514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.492474856406083,0.0],[0.0,0.492474856406083]],"imag":[[0.8703266718926911,0.0],[0.0,-0.8703266718926911]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.410615593382617,-0.13532268571424852],[0.23786894283836818,-0.2518242076021545]],"imag":[[-0.7381636816785538,0.5178773834151156],[0.4795076428533344,0.8062725066277177]]},{"name":"u","qubits":[2],"real":[[0.9846542452584842,0.0],[0.0,0.9846542452584842]],"imag":[[-0.1745165244165856,0.0],[0.0,0.1745165244165856]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9852108547555903,0.0],[0.0,0.9852108547555903]],"imag":[[-0.171346350039209,0.0],[0.0,0.171346350039209]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9725641721821381,0.0],[0.0,0.9725641721821381]],"imag":[[-0.2326347587693474,0.0],[0.0,0.2326347587693474]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7664069222093527,0.0],[0.0,0.7664069222093527]],"imag":[[-0.6423553763996899,0.0],[0.0,0.6423553763996899]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.061416872019833764,0.49554019789108006],[-0.5051177121856891,0.2644403880454822]],"imag":[[-0.26591932964871834,-0.8245937122150184],[0.8187618547457932,-0.06750113495252631]]},{"name":"u","qubits":[1],"real":[[0.6040583245203888,0.0],[0.0,0.6040583245203888]],"imag":[[0.7969401110357168,0.0],[0.0,-0.7969401110357168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9594755127070652,0.0],[0.0,0.9594755127070652]],"imag":[[0.2817920164155017,0.0],[0.0,-0.2817920164155017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9326462535891709,0.18454229928643207],[-0.24634134309981617,-0.9152310799451869]],"imag":[[-0.26176481154670184,0.16611528790596095],[0.03108201701598545,-0.3173356601461038]]},{"name":"u","qubits":[1],"real":[[0.7807241738353162,-0.6248757991706535],[0.6248757991706535,0.7807241738353162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.935231552852636,0.35403664012196123],[-0.35403664012196123,0.935231552852636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16232419331665388,-0.3030740067484194],[-0.9299380399642202,0.24167647064609696]],"imag":[[-0.18155278392078827,-0.9213227389727058],[0.2755080484164001,0.030050634291761157]]},{"name":"u","qubits":[1],"real":[[0.9893588985977314,0.0],[0.0,0.9893588985977314]],"imag":[[-0.14549560050215868,0.0],[0.0,0.14549560050215868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44297069473795,0.0],[0.0,0.44297069473795]],"imag":[[0.8965360916345632,0.0],[0.0,-0.8965360916345632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20392087824713556,0.4571449246064109],[0.02335789831983501,0.5816163744249508]],"imag":[[-0.6783287962067436,-0.5378706513263447],[0.7055074260684344,-0.40427227625592643]]},{"name":"u","qubits":[3],"real":[[0.7821334705778146,-0.6231109325007088],[0.6231109325007088,0.7821334705778146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953618011219656,0.09620231217198816],[-0.09620231217198816,0.9953618011219656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991518707915658,-0.041176924286721366],[0.041176924286721366,0.9991518707915658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9763981684575027,0.21597827815045245],[-0.21597827815045245,0.9763981684575027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998727871384167,-0.015950220689840488],[0.015950220689840488,0.9998727871384167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999182951751857,-0.01278291727072137],[0.01278291727072137,0.9999182951751857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999776801159207,0.006681262603827447],[-0.006681262603827447,0.9999776801159207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9123082977845991,0.40950405345169316],[-0.40950405345169316,0.9123082977845991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.060065472689149094,0.5288480787604658],[0.29385986712969486,-0.5864588179884475]],"imag":[[-0.657801664528639,-0.5329247777363563],[-0.690894700822418,0.30393575911631754]]},{"name":"u","qubits":[1],"real":[[0.8765513288288681,0.0],[0.0,0.8765513288288681]],"imag":[[0.4813083917077965,0.0],[0.0,-0.4813083917077965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5051418880631973,0.0],[0.0,0.5051418880631973]],"imag":[[-0.863036310316054,0.0],[0.0,0.863036310316054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6723694902511321,-0.5798569767560383],[-0.22753864752684827,0.7529543671036306]],"imag":[[0.42765764509131077,-0.16968822493542113],[0.5596913176529003,-0.260828514325378]]},{"name":"u","qubits":[1],"real":[[0.7248154603694252,-0.6889430661596488],[0.6889430661596488,0.7248154603694252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9349521182282154,0.3547739232533488],[-0.3547739232533488,0.9349521182282154]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7715105472970119,-0.08099624905989372],[-0.14434649107160377,-0.937205349684746]],"imag":[[-0.6017814337602532,0.18992153387424762],[-0.14763018629750096,-0.28109704931103924]]},{"name":"u","qubits":[1],"real":[[0.9459374704358972,0.0],[0.0,0.9459374704358972]],"imag":[[0.3243490435092051,0.0],[0.0,-0.3243490435092051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7537354447740151,0.0],[0.0,0.7537354447740151]],"imag":[[0.6571779662247644,0.0],[0.0,-0.6571779662247644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6129839362650025,0.03614813563701147],[0.04579724586702276,-0.008929753561334745]],"imag":[[0.7887668586171204,0.02812203616937014],[0.0003858747706276482,0.9989107682235637]]},{"name":"u","qubits":[2],"real":[[0.9698145075372481,0.0],[0.0,0.9698145075372481]],"imag":[[0.24384384546320848,0.0],[0.0,-0.24384384546320848]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9634100597807631,0.0],[0.0,0.9634100597807631]],"imag":[[0.268031820337113,0.0],[0.0,-0.268031820337113]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8781453243913651,0.0],[0.0,0.8781453243913651]],"imag":[[0.4783939686592884,0.0],[0.0,-0.4783939686592884]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996515355401279,0.0],[0.0,0.9996515355401279]],"imag":[[-0.02639711143789188,0.0],[0.0,0.02639711143789188]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16260831644196902,0.08760286795219409],[0.12559175628920052,-0.4606500335409115]],"imag":[[-0.9333066188371474,-0.30793348013041894],[-0.2944893909988519,0.827831055191865]]},{"name":"u","qubits":[1],"real":[[0.9479379971399612,0.0],[0.0,0.9479379971399612]],"imag":[[-0.3184549474859497,0.0],[0.0,0.3184549474859497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7156328120520052,0.0],[0.0,0.7156328120520052]],"imag":[[0.698476684159564,0.0],[0.0,-0.698476684159564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45705092993604945,0.4619887012841104],[0.3396402266421046,0.5867794935007451]],"imag":[[-0.6034748721931843,-0.4620486618981094],[0.5581819080931523,-0.4782962470383776]]},{"name":"u","qubits":[1],"real":[[0.7224081536945043,-0.6914668896452654],[0.6914668896452654,0.7224081536945043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9110575802160377,0.4122791354542431],[-0.4122791354542431,0.9110575802160377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7855050747198055,0.29048098994950816],[-0.4472590557925044,-0.709003815807986]],"imag":[[0.10824127578725094,0.5356177725611193],[0.41379335521124355,-0.35503237227657747]]},{"name":"u","qubits":[1],"real":[[0.9814354730154989,0.0],[0.0,0.9814354730154989]],"imag":[[0.19179262839547276,0.0],[0.0,-0.19179262839547276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8949007462215911,0.0],[0.0,0.8949007462215911]],"imag":[[0.44626522877324803,0.0],[0.0,-0.44626522877324803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35827559281610055,-0.10992564053929958],[0.13038833652048146,-0.2935272126672218]],"imag":[[0.8816713462107985,-0.28672389229908074],[-0.2780163998085938,-0.905288649305127]]},{"name":"u","qubits":[2],"real":[[0.681115398703127,-0.7321760810416306],[0.7321760810416306,0.681115398703127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9938613952346264,0.11063239607945703],[-0.11063239607945703,0.9938613952346264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965947070606128,-0.08245598740401647],[0.08245598740401647,0.9965947070606128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9481540461821675,0.3178111148282644],[-0.3178111148282644,0.9481540461821675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14582005044894442,0.2534826354059185],[-0.24930471196707366,0.1602202803667579]],"imag":[[-0.9190317795664107,0.26431733689210335],[0.2682615545043268,0.916630983943448]]},{"name":"u","qubits":[1],"real":[[0.45405130479324696,0.0],[0.0,0.45405130479324696]],"imag":[[0.890975539852554,0.0],[0.0,-0.890975539852554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9368011707071399,0.0],[0.0,0.9368011707071399]],"imag":[[-0.34986221082267843,0.0],[0.0,0.34986221082267843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7653661882347969,-0.18582317176072755],[0.22066908788335002,-0.6814816837048634]],"imag":[[-0.5559114946672583,0.26579457639413034],[0.23765976028028465,0.656053128009487]]},{"name":"u","qubits":[1],"real":[[0.7158588035749137,-0.6982450668241724],[0.6982450668241724,0.7158588035749137]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9715929123729966,0.23665843028837685],[-0.23665843028837685,0.9715929123729966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43588109781567075,0.21051908179987278],[0.39711099003010053,-0.28280442377927834]],"imag":[[0.8030198534318737,0.34763270812654573],[-0.08642710893331487,0.8688238453965297]]},{"name":"u","qubits":[1],"real":[[0.9981872082391723,0.0],[0.0,0.9981872082391723]],"imag":[[0.06018552407088604,0.0],[0.0,-0.06018552407088604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8764505732012869,0.0],[0.0,0.8764505732012869]],"imag":[[-0.4814918407773237,0.0],[0.0,0.4814918407773237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09416475443572558,-0.6012871812088458],[0.2863501374342561,-0.7793711719414529]],"imag":[[0.7780304533437978,0.15574125466819805],[-0.5511852787249371,-0.08233446213404544]]},{"name":"u","qubits":[2],"real":[[0.9999867753984608,0.0],[0.0,0.9999867753984608]],"imag":[[-0.005142861867514368,0.0],[0.0,0.005142861867514368]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9273475942491071,0.0],[0.0,0.9273475942491071]],"imag":[[-0.37420106819782534,0.0],[0.0,0.37420106819782534]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6001287155680978,0.0],[0.0,0.6001287155680978]],"imag":[[0.7999034471425819,0.0],[0.0,-0.7999034471425819]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992444822045502,0.0],[0.0,0.9992444822045502]],"imag":[[0.0388646984262102,0.0],[0.0,-0.0388646984262102]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6168149414653319,0.25747291026517083],[-0.5091221012012331,0.005101116499384102]],"imag":[[-0.5870474384953895,-0.45675193860639995],[-0.12533682224136197,0.8515041665601752]]},{"name":"u","qubits":[1],"real":[[0.9077693937174479,0.0],[0.0,0.9077693937174479]],"imag":[[0.41946957914711414,0.0],[0.0,-0.41946957914711414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.631364177562227,0.0],[0.0,0.631364177562227]],"imag":[[-0.7754864765366143,0.0],[0.0,0.7754864765366143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5527393287730455,-0.46258863084375246],[-0.6396227799381731,0.7034632721657439]],"imag":[[0.4703813020580602,0.5091487245548096],[-0.25318642239632466,0.17865822010805274]]},{"name":"u","qubits":[1],"real":[[0.812475073760488,-0.5829959301040528],[0.5829959301040528,0.812475073760488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9094492391852731,0.41581496046357924],[-0.41581496046357924,0.9094492391852731]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09060106609944095,0.4588615260965599],[0.46764311887667354,-0.23916114519197634]],"imag":[[-0.8768131389191998,-0.11151800800158174],[-0.06557499224248604,-0.8484172207058024]]},{"name":"u","qubits":[1],"real":[[0.980929628734839,0.0],[0.0,0.980929628734839]],"imag":[[-0.19436322561156172,0.0],[0.0,0.19436322561156172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7946180370486129,0.0],[0.0,0.7946180370486129]],"imag":[[-0.607109689592424,0.0],[0.0,0.607109689592424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3331695886962136,-0.4802076809711572],[-0.453230365369871,0.49551402103440806]],"imag":[[-0.8077275473146571,0.07729694439851637],[-0.17651195535639302,-0.7196468720707874]]},{"name":"u","qubits":[3],"real":[[0.999393208822575,0.0],[0.0,0.999393208822575]],"imag":[[-0.03483122391356792,0.0],[0.0,0.03483122391356792]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9724644887009187,0.0],[0.0,0.9724644887009187]],"imag":[[0.23305110644590538,0.0],[0.0,-0.23305110644590538]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9767072902814629,0.0],[0.0,0.9767072902814629]],"imag":[[0.214576021752297,0.0],[0.0,-0.214576021752297]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9875556788057065,0.0],[0.0,0.9875556788057065]],"imag":[[-0.15726977223420993,0.0],[0.0,0.15726977223420993]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9862108007716365,0.0],[0.0,0.9862108007716365]],"imag":[[-0.16549397705465785,0.0],[0.0,0.16549397705465785]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9391970193549386,0.0],[0.0,0.9391970193549386]],"imag":[[0.3433787396371522,0.0],[0.0,-0.3433787396371522]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8793031163531877,0.0],[0.0,0.8793031163531877]],"imag":[[0.47626256368895137,0.0],[0.0,-0.47626256368895137]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9507124939706485,0.0],[0.0,0.9507124939706485]],"imag":[[0.3100737876830442,0.0],[0.0,-0.3100737876830442]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.30064911006452766,0.12580325315885335],[-0.19221832282688006,-0.5063823981545256]],"imag":[[-0.8986604883395057,0.2935864111457802],[0.25509126932223875,0.80097280073949]]},{"name":"u","qubits":[1],"real":[[0.8407727661575412,0.0],[0.0,0.8407727661575412]],"imag":[[-0.5413881746841138,0.0],[0.0,0.5413881746841138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5897155690966788,0.0],[0.0,0.5897155690966788]],"imag":[[-0.8076110125332494,0.0],[0.0,0.8076110125332494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8189945805762018,-0.1715414024665946],[-0.42482963039366145,-0.22792026646191513]],"imag":[[-0.37226455885168797,0.40154765900147343],[0.10092948206225419,-0.8702789075498499]]},{"name":"u","qubits":[1],"real":[[0.41172694982419966,-0.9113072581673324],[0.9113072581673324,0.41172694982419966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9886095876793927,0.1505027679093687],[-0.1505027679093687,0.9886095876793927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14014629534591236,-0.3883804022836074],[-0.02755493369752535,-0.7024121769663726]],"imag":[[-0.844718754333086,-0.34054354361931216],[0.515800317572314,-0.48970183956218266]]},{"name":"u","qubits":[1],"real":[[0.9970524146897035,0.0],[0.0,0.9970524146897035]],"imag":[[0.07672341468829083,0.0],[0.0,-0.07672341468829083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3662985833983295,0.0],[0.0,0.3662985833983295]],"imag":[[-0.9304973658212994,0.0],[0.0,0.9304973658212994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1152018033212221,-0.6579837478869108],[-0.14529732163711642,0.7504175827481163]],"imag":[[0.7441150690011464,-0.008871083003302194],[0.6418021478010474,0.06206563385253283]]},{"name":"u","qubits":[2],"real":[[0.9746847690282546,0.0],[0.0,0.9746847690282546]],"imag":[[0.2235835437243492,0.0],[0.0,-0.2235835437243492]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9206584232564394,0.0],[0.0,0.9206584232564394]],"imag":[[-0.3903691428468275,0.0],[0.0,0.3903691428468275]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8295278668714396,0.0],[0.0,0.8295278668714396]],"imag":[[-0.55846532397609,0.0],[0.0,0.55846532397609]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977447958829255,0.0],[0.0,0.9977447958829255]],"imag":[[-0.06712169759875942,0.0],[0.0,0.06712169759875942]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4839311513936311,0.32585617980665754],[-0.40260960189219636,0.37590048699644085]],"imag":[[0.635631805596581,-0.5055695783041894],[-0.4468650320724057,-0.704922673384091]]},{"name":"u","qubits":[1],"real":[[0.9148341955220185,0.0],[0.0,0.9148341955220185]],"imag":[[0.403829660504997,0.0],[0.0,-0.403829660504997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7474037428522404,0.0],[0.0,0.7474037428522404]],"imag":[[-0.6643701115872552,0.0],[0.0,0.6643701115872552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7262928981926788,0.18373699621251371],[0.1781525270112379,0.5531990528433623]],"imag":[[0.6623690865519902,-0.0025564502662303312],[0.045027728508899294,0.8125299925036896]]},{"name":"u","qubits":[1],"real":[[0.7431419839855238,-0.6691337621418153],[0.6691337621418153,0.7431419839855238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9276583460271042,0.3734300376861205],[-0.3734300376861205,0.9276583460271042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7798387853357422,-0.27448101134491476],[0.43620698411581316,-0.8204357434718553]],"imag":[[0.2580575321796265,0.4999179466497563],[0.3673979395424291,0.040341193120041634]]},{"name":"u","qubits":[1],"real":[[0.8536573081307026,0.0],[0.0,0.8536573081307026]],"imag":[[-0.520835098927715,0.0],[0.0,0.520835098927715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7010671131018943,0.0],[0.0,0.7010671131018943]],"imag":[[-0.7130952972267983,0.0],[0.0,0.7130952972267983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7846883219629481,-0.41810698329574253],[-0.3679566980529363,0.6907613746532689]],"imag":[[-0.4036807421063388,-0.2156215349791905],[0.2931108394198837,-0.5491289716083806]]},{"name":"u","qubits":[2],"real":[[0.7105854219361242,-0.7036109423053769],[0.7036109423053769,0.7105854219361242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9638967910267873,0.2662761278227211],[-0.2662761278227211,0.9638967910267873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999644127128542,0.008436427433251048],[-0.008436427433251048,0.9999644127128542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9274587739243096,0.37392542394281814],[-0.37392542394281814,0.9274587739243096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6319045609360389,-0.3562927986641784],[0.24006289031844932,-0.8678109296363246]],"imag":[[0.6677671205570153,-0.16685065235494811],[-0.3116945736825984,-0.30351357767407056]]},{"name":"u","qubits":[1],"real":[[0.9075867576756099,0.0],[0.0,0.9075867576756099]],"imag":[[0.41986459399653314,0.0],[0.0,-0.41986459399653314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4595126661410082,0.0],[0.0,0.4595126661410082]],"imag":[[0.8881712164081779,0.0],[0.0,-0.8881712164081779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7618049159314626,0.022160834104038282],[-0.0015284111585230414,-0.05270294537085761]],"imag":[[0.6471537574442162,-0.018819716265216578],[0.029033571048365132,0.9981869139899334]]},{"name":"u","qubits":[1],"real":[[0.6732595132399036,-0.7394062671035241],[0.7394062671035241,0.6732595132399036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8040447782299901,0.594568746740935],[-0.594568746740935,0.8040447782299901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7730962520989834,-0.5715428587922285],[0.5810867790354441,0.5440945179258528]],"imag":[[0.2051312298087863,0.18325426082699037],[-0.15027148358172454,-0.5862745022729491]]},{"name":"u","qubits":[1],"real":[[0.950111420391267,0.0],[0.0,0.950111420391267]],"imag":[[-0.3119107065204548,0.0],[0.0,0.3119107065204548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7420237157386643,0.0],[0.0,0.7420237157386643]],"imag":[[0.6703736311053604,0.0],[0.0,-0.6703736311053604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47559889420002,0.5868780223316004],[0.3806478993946136,0.7961854053770328]],"imag":[[-0.6462942242725345,0.10809095434785834],[0.4595831200056734,0.09989661033753272]]},{"name":"u","qubits":[2],"real":[[0.8242785305874502,0.0],[0.0,0.8242785305874502]],"imag":[[0.5661845141052465,0.0],[0.0,-0.5661845141052465]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8882828758406206,0.0],[0.0,0.8882828758406206]],"imag":[[-0.45929678040273325,0.0],[0.0,0.45929678040273325]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9512572952418545,0.0],[0.0,0.9512572952418545]],"imag":[[-0.3083983758860465,0.0],[0.0,0.3083983758860465]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9925041189721051,0.0],[0.0,0.9925041189721051]],"imag":[[-0.12221118534490012,0.0],[0.0,0.12221118534490012]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5560781900422223,0.17492615995844418],[0.3663697571370371,-0.49392750681439523]],"imag":[[0.09490187903370385,0.8069519926720741],[0.7399620807653502,0.27251594099589355]]},{"name":"u","qubits":[1],"real":[[0.5496621088565417,0.0],[0.0,0.5496621088565417]],"imag":[[-0.8353870756047039,0.0],[0.0,0.8353870756047039]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8736843977563572,0.0],[0.0,0.8736843977563572]],"imag":[[0.4864931377903612,0.0],[0.0,-0.4864931377903612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7148344439478986,0.21849283081060672],[-0.054075166390501674,0.7779081554566919]],"imag":[[0.308038719920464,0.5885446012494111],[-0.6254596239209212,-0.027111563925870025]]},{"name":"u","qubits":[1],"real":[[0.6614695823643487,-0.7499719938815943],[0.7499719938815943,0.6614695823643487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9047482652339705,0.42594668276219855],[-0.42594668276219855,0.9047482652339705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02852301047356834,0.4389670744020626],[0.569268023043586,0.15919565826410698]],"imag":[[0.19523708259489472,-0.8765710621759387],[-0.7981245751093033,-0.1165668174760664]]},{"name":"u","qubits":[1],"real":[[0.8986955232202689,0.0],[0.0,0.8986955232202689]],"imag":[[-0.4385730914498142,0.0],[0.0,0.4385730914498142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6096649401629506,0.0],[0.0,0.6096649401629506]],"imag":[[0.7926592336787013,0.0],[0.0,-0.7926592336787013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6082514362125737,-0.4700491586308032],[0.5876653279685392,-0.7333473375997549]],"imag":[[-0.47477806415350876,-0.4285671109808387],[-0.2434449474678367,0.23997021125831952]]},{"name":"u","qubits":[4],"real":[[0.9945228541742235,0.0],[0.0,0.9945228541742235]],"imag":[[-0.10451934043590351,0.0],[0.0,0.10451934043590351]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9931158633352474,0.0],[0.0,0.9931158633352474]],"imag":[[-0.11713616858974968,0.0],[0.0,0.11713616858974968]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9996056944027322,0.0],[0.0,0.9996056944027322]],"imag":[[0.028079453656218632,0.0],[0.0,-0.028079453656218632]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997948118972192,0.0],[0.0,0.9997948118972192]],"imag":[[0.02025670514679105,0.0],[0.0,-0.02025670514679105]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.998750232538703,0.0],[0.0,0.998750232538703]],"imag":[[0.04997972592848805,0.0],[0.0,-0.04997972592848805]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9995060933552241,0.0],[0.0,0.9995060933552241]],"imag":[[-0.03142561607634792,0.0],[0.0,0.03142561607634792]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9968828171805322,0.0],[0.0,0.9968828171805322]],"imag":[[-0.07889644358401557,0.0],[0.0,0.07889644358401557]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8483222346405125,0.0],[0.0,0.8483222346405125]],"imag":[[0.529480298230753,0.0],[0.0,-0.529480298230753]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.7537821401133432,0.0],[0.0,0.7537821401133432]],"imag":[[0.6571244062170787,0.0],[0.0,-0.6571244062170787]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9900278982153596,0.0],[0.0,0.9900278982153596]],"imag":[[0.14087143342522493,0.0],[0.0,-0.14087143342522493]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.98483903090477,0.0],[0.0,0.98483903090477]],"imag":[[0.17347069840913604,0.0],[0.0,-0.17347069840913604]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9993058614625894,0.0],[0.0,0.9993058614625894]],"imag":[[0.03725312398326104,0.0],[0.0,-0.03725312398326104]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9996815609640002,0.0],[0.0,0.9996815609640002]],"imag":[[-0.025234434183866276,0.0],[0.0,0.025234434183866276]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.990469216810607,0.0],[0.0,0.990469216810607]],"imag":[[0.13773427514813746,0.0],[0.0,-0.13773427514813746]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995258561174839,0.0],[0.0,0.9995258561174839]],"imag":[[0.03079063092258691,0.0],[0.0,-0.03079063092258691]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9994453772745725,0.0],[0.0,0.9994453772745725]],"imag":[[0.03330071837794965,0.0],[0.0,-0.03330071837794965]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.31581271633674163,0.5125995707128824],[-0.008789537782057407,0.7878689474818352]],"imag":[[0.798055966352254,0.024711998594772695],[-0.5131196223057128,0.34043137168052845]]},{"name":"u","qubits":[1],"real":[[0.9934755603192942,0.0],[0.0,0.9934755603192942]],"imag":[[-0.11404521492927508,0.0],[0.0,0.11404521492927508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5544914093212625,0.0],[0.0,0.5544914093212625]],"imag":[[0.8321894477755172,0.0],[0.0,-0.8321894477755172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20058397315916765,-0.064189275363915],[-0.4649155485038133,-0.8136557007783513]],"imag":[[-0.8621549119067924,0.46079791071024734],[-0.01756446258990418,-0.34858201761453067]]},{"name":"u","qubits":[1],"real":[[0.8050652127049424,-0.5931863141478788],[0.5931863141478788,0.8050652127049424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9854732516795675,0.16983071048576526],[-0.16983071048576526,0.9854732516795675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7611686616410405,-0.5100731476489692],[0.5999985954034868,-0.6930741740490596]],"imag":[[0.11770734516673215,-0.3828741744710128],[-0.2162612654712583,-0.33597758829544994]]},{"name":"u","qubits":[1],"real":[[0.955752088553268,0.0],[0.0,0.955752088553268]],"imag":[[0.2941733251436406,0.0],[0.0,-0.2941733251436406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6889831868462495,0.0],[0.0,0.6889831868462495]],"imag":[[-0.7247773232125755,0.0],[0.0,0.7247773232125755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5269579064504188,-0.0736443038228009],[0.256768454540098,0.015890265996882702]],"imag":[[0.7749310068392306,-0.3411360666698595],[-0.23636256095587005,-0.9369899679174905]]},{"name":"u","qubits":[2],"real":[[0.816095157114875,0.0],[0.0,0.816095157114875]],"imag":[[-0.5779175499443217,0.0],[0.0,0.5779175499443217]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9369310616469984,0.0],[0.0,0.9369310616469984]],"imag":[[0.34951421390413956,0.0],[0.0,-0.34951421390413956]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9867492971851541,0.0],[0.0,0.9867492971851541]],"imag":[[0.16225234822523965,0.0],[0.0,-0.16225234822523965]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7483700900179544,0.0],[0.0,0.7483700900179544]],"imag":[[0.663281394557784,0.0],[0.0,-0.663281394557784]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3921382056623547,0.6101113963733894],[0.8008281656383797,0.2953894339799159]],"imag":[[-0.20680548621578612,-0.6566758732786471],[0.402657879161987,-0.33058427633821863]]},{"name":"u","qubits":[1],"real":[[0.9232408195192494,0.0],[0.0,0.9232408195192494]],"imag":[[-0.38422179684841506,0.0],[0.0,0.38422179684841506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7313816260464083,0.0],[0.0,0.7313816260464083]],"imag":[[-0.6819684135513254,0.0],[0.0,0.6819684135513254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5469943400128803,0.3982295505248038],[0.3509071525286129,0.594583759877061]],"imag":[[-0.543361937420571,-0.49695897420737795],[0.5314312441517693,-0.4908310865603573]]},{"name":"u","qubits":[1],"real":[[0.7896625897515593,-0.613541355042071],[0.613541355042071,0.7896625897515593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8399110342469374,0.5427241053705281],[-0.5427241053705281,0.8399110342469374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2567557631273511,0.5016151567598148],[-0.4821777305086057,0.13928929970252762]],"imag":[[-0.8196296417658845,-0.10327614898148474],[-0.17259306081412926,0.8475345199747086]]},{"name":"u","qubits":[1],"real":[[0.9744622461353093,0.0],[0.0,0.9744622461353093]],"imag":[[0.22455139914266375,0.0],[0.0,-0.22455139914266375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9137192945019897,0.0],[0.0,0.9137192945019897]],"imag":[[-0.4063459743307248,0.0],[0.0,0.4063459743307248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4363999142577273,-0.04555581619408382],[-0.0398873309701955,-0.992680916793224]],"imag":[[0.896618382905713,-0.05962598328147797],[-0.06355777764732119,0.09462561578754336]]},{"name":"u","qubits":[2],"real":[[0.6354452095699233,-0.7721459613535748],[0.7721459613535748,0.6354452095699233]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9688798533206772,0.24753147240159803],[-0.24753147240159803,0.9688798533206772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998399810928388,0.01788888504831308],[-0.01788888504831308,0.9998399810928388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9331371420840419,0.3595206170210919],[-0.3595206170210919,0.9331371420840419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6413272894746682,0.6849471152544144],[0.19898250900080977,-0.19066689429021602]],"imag":[[0.23342453211990544,0.25506811812599267],[-0.703291018491934,0.6553120171659028]]},{"name":"u","qubits":[1],"real":[[0.9281657430913905,0.0],[0.0,0.9281657430913905]],"imag":[[-0.37216710406967296,0.0],[0.0,0.37216710406967296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7390085412871961,0.0],[0.0,0.7390085412871961]],"imag":[[-0.6736960560256908,0.0],[0.0,0.6736960560256908]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6197993111404021,0.23617562658279592],[0.32354424691613526,0.5236188509696416]],"imag":[[-0.6486132806690439,0.37332385332020646],[0.3007802292988922,0.7284735224149252]]},{"name":"u","qubits":[1],"real":[[0.8387202764739952,-0.5445624829451484],[0.5445624829451484,0.8387202764739952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9718287373936131,0.23568815238771704],[-0.23568815238771704,0.9718287373936131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8675420027892938,0.06323723401217343],[0.06639709920587564,0.9976658729762415]],"imag":[[0.4927743313295172,-0.023353458278742058],[-0.011651480426642524,-0.010884581731353852]]},{"name":"u","qubits":[1],"real":[[0.5851197918717015,0.0],[0.0,0.5851197918717015]],"imag":[[-0.8109468719712881,0.0],[0.0,0.8109468719712881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8734212215365735,0.0],[0.0,0.8734212215365735]],"imag":[[-0.4869654708185785,0.0],[0.0,0.4869654708185785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7874364867601209,0.382192571062708],[0.539872102217524,0.5281994196524342]],"imag":[[0.26159565327572,0.4067435704846531],[-0.14159663397608827,0.6399170880455565]]},{"name":"u","qubits":[2],"real":[[0.9944990801116641,0.0],[0.0,0.9944990801116641]],"imag":[[-0.10474530852049571,0.0],[0.0,0.10474530852049571]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8189730742377825,0.0],[0.0,0.8189730742377825]],"imag":[[-0.5738319472402312,0.0],[0.0,0.5738319472402312]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7951349521879326,0.0],[0.0,0.7951349521879326]],"imag":[[-0.606432525355537,0.0],[0.0,0.606432525355537]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994832135642349,0.0],[0.0,0.9994832135642349]],"imag":[[-0.032145074324226024,0.0],[0.0,0.032145074324226024]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8682286930659174,-0.0632699349885721],[0.0254285457749283,-0.8434116846876787]],"imag":[[-0.24388529365950126,-0.4274293104130901],[-0.4313377900595314,0.3193083620242721]]},{"name":"u","qubits":[1],"real":[[0.9485377378005898,0.0],[0.0,0.9485377378005898]],"imag":[[-0.3166641122200928,0.0],[0.0,0.3166641122200928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.32233756612913766,0.0],[0.0,0.32233756612913766]],"imag":[[-0.9466247902215237,0.0],[0.0,0.9466247902215237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44650029445962436,0.003925525095674953],[0.1678043027587981,0.5785379395642117]],"imag":[[-0.5941941054938161,0.6689958462476397],[-0.647620697646011,-0.46660797297187717]]},{"name":"u","qubits":[1],"real":[[0.5337547082878521,-0.845639350657566],[0.845639350657566,0.5337547082878521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.901760303707622,0.43223645688111195],[-0.43223645688111195,0.901760303707622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.344131910566082,-0.8199416494991414],[0.12422310816136806,-0.18804240712934206]],"imag":[[0.2895764518961951,0.3541389530311172],[-0.884470082046916,0.4085600891957682]]},{"name":"u","qubits":[1],"real":[[0.9872954106555837,0.0],[0.0,0.9872954106555837]],"imag":[[0.15889547538687965,0.0],[0.0,-0.15889547538687965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6328073273247736,0.0],[0.0,0.6328073273247736]],"imag":[[0.7743092963952304,0.0],[0.0,-0.7743092963952304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25808746740813127,0.5096344789316489],[0.006941175762188968,0.8130103910137888]],"imag":[[0.7810436007539547,0.25225869811013535],[-0.56860669444458,0.12510935702597364]]},{"name":"u","qubits":[3],"real":[[0.9887263222909055,0.0],[0.0,0.9887263222909055]],"imag":[[0.14973396277765563,0.0],[0.0,-0.14973396277765563]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983508631643103,0.0],[0.0,0.9983508631643103]],"imag":[[0.05740691612581665,0.0],[0.0,-0.05740691612581665]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9960251857998653,0.0],[0.0,0.9960251857998653]],"imag":[[-0.08907204529112188,0.0],[0.0,0.08907204529112188]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998321690900863,0.0],[0.0,0.9998321690900863]],"imag":[[0.01832030711022971,0.0],[0.0,-0.01832030711022971]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9353458832977656,0.0],[0.0,0.9353458832977656]],"imag":[[0.3537344747093825,0.0],[0.0,-0.3537344747093825]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985205692142154,0.0],[0.0,0.9985205692142154]],"imag":[[0.05437529637730137,0.0],[0.0,-0.05437529637730137]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9946050406363217,0.0],[0.0,0.9946050406363217]],"imag":[[0.10373433925572045,0.0],[0.0,-0.10373433925572045]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7315100099055204,0.0],[0.0,0.7315100099055204]],"imag":[[0.6818307014266998,0.0],[0.0,-0.6818307014266998]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.1383328322887632,0.9440706761289701],[0.024824748026652962,0.20061055213544862]],"imag":[[0.17393436399253565,-0.24360095034065582],[-0.9746766624983356,0.09562709782498596]]},{"name":"u","qubits":[1],"real":[[0.8398781139771886,0.0],[0.0,0.8398781139771886]],"imag":[[0.5427750488573702,0.0],[0.0,-0.5427750488573702]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8708907100327246,0.0],[0.0,0.8708907100327246]],"imag":[[0.4914767249613117,0.0],[0.0,-0.4914767249613117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7219521308137018,-0.13005292709011673],[0.38860919195448906,0.1906599439521372]],"imag":[[0.3252839620771753,0.5967090589091331],[-0.4711245703180949,0.7685527444120134]]},{"name":"u","qubits":[1],"real":[[0.8498925718063065,-0.5269559909408584],[0.5269559909408584,0.8498925718063065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9212262321920069,0.3890272858313649],[-0.3890272858313649,0.9212262321920069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.888698581955168,-0.20002009817589436],[-0.32415680355919985,0.24844826535486358]],"imag":[[0.32386191676410175,-0.2555782651683448],[-0.01583211947395289,0.9126582986755798]]},{"name":"u","qubits":[1],"real":[[0.8177672778957906,0.0],[0.0,0.8177672778957906]],"imag":[[-0.5755490241525119,0.0],[0.0,0.5755490241525119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8174669171154699,0.0],[0.0,0.8174669171154699]],"imag":[[-0.5759755545348513,0.0],[0.0,0.5759755545348513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7810709660645696,0.1712716293074007],[0.3901424167811482,-0.6118099062928826]],"imag":[[-0.28003030633171755,-0.5312035414990308],[-0.39912412622502436,-0.5605153566631069]]},{"name":"u","qubits":[2],"real":[[0.9961859721011984,0.0],[0.0,0.9961859721011984]],"imag":[[0.08725542383594471,0.0],[0.0,-0.08725542383594471]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9781661744305481,0.0],[0.0,0.9781661744305481]],"imag":[[-0.20782428924431953,0.0],[0.0,0.20782428924431953]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998959046164186,0.0],[0.0,0.9998959046164186]],"imag":[[-0.014428441749328497,0.0],[0.0,0.014428441749328497]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6615587175864347,0.0],[0.0,0.6615587175864347]],"imag":[[0.7498933678766548,0.0],[0.0,-0.7498933678766548]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.028867182825818256,0.21764137446297852],[0.3427814840901699,0.07250034701758327]],"imag":[[0.6035875601361756,-0.7664730752782024],[0.7192701837067208,0.5999124575117362]]},{"name":"u","qubits":[1],"real":[[0.9468031150213674,0.0],[0.0,0.9468031150213674]],"imag":[[0.3218133952865161,0.0],[0.0,-0.3218133952865161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6570803945440344,0.0],[0.0,0.6570803945440344]],"imag":[[-0.7538205058937147,0.0],[0.0,0.7538205058937147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5207477451041129,0.3861521264600035],[-0.40968405956573006,-0.4716731355732411]],"imag":[[0.6775429644179135,0.3473382394254699],[0.3192433063895169,-0.7125778103770417]]},{"name":"u","qubits":[1],"real":[[0.8872647071533787,-0.461260598187217],[0.461260598187217,0.8872647071533787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9596549755475087,0.2811802409610435],[-0.2811802409610435,0.9596549755475087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1563920155459322,0.30841040801086755],[0.7932029454437686,-0.3526096278657827]],"imag":[[-0.3618991066796063,-0.8657098788211636],[0.4641116906492586,-0.17634022875784883]]},{"name":"u","qubits":[1],"real":[[0.9751423370940715,0.0],[0.0,0.9751423370940715]],"imag":[[0.2215793817274345,0.0],[0.0,-0.2215793817274345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8356519274032185,0.0],[0.0,0.8356519274032185]],"imag":[[0.5492593706322051,0.0],[0.0,-0.5492593706322051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31903282733964944,0.6460907151848585],[-0.5057758181675225,-0.7338296258949114]],"imag":[[0.6657646505610182,-0.19375828471307419],[0.4462805248943852,-0.0807378165167954]]},{"name":"u","qubits":[2],"real":[[0.7641593723917075,-0.6450274828144238],[0.6450274828144238,0.7641593723917075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9697757225448448,0.24399804909593872],[-0.24399804909593872,0.9697757225448448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997577511144158,-0.02200997697967746],[0.02200997697967746,0.9997577511144158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.940950680860488,0.33854366954380344],[-0.33854366954380344,0.940950680860488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22207124027899502,-0.13776725317209879],[0.2451238753341856,0.06838715973007742]],"imag":[[-0.777724793695124,-0.5717068247504488],[-0.5345491513920645,0.8059123320009614]]},{"name":"u","qubits":[1],"real":[[0.9245491371602159,0.0],[0.0,0.9245491371602159]],"imag":[[0.3810628464916256,0.0],[0.0,-0.3810628464916256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5602917097483199,0.0],[0.0,0.5602917097483199]],"imag":[[-0.8282953579414196,0.0],[0.0,0.8282953579414196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5308491628685079,0.33813667712190887],[0.3165680835868314,0.510254519478625]],"imag":[[0.5345856016999021,-0.5639866916177293],[0.5763697157130298,0.5542769385557005]]},{"name":"u","qubits":[1],"real":[[0.9206342098255997,-0.3904262436092041],[0.3904262436092041,0.9206342098255997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9429854173587809,0.3328340467089954],[-0.3328340467089954,0.9429854173587809]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1731770131756438,-0.5696465341900585],[0.9505449895255542,-0.11645854753482682]],"imag":[[0.2473255110272792,0.764423076436022],[-0.0728288170336535,-0.27856344520309967]]},{"name":"u","qubits":[1],"real":[[0.6820174631911787,0.0],[0.0,0.6820174631911787]],"imag":[[-0.7313358871970315,0.0],[0.0,0.7313358871970315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8404695602773824,0.0],[0.0,0.8404695602773824]],"imag":[[-0.5418587622684933,0.0],[0.0,0.5418587622684933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8162204080152793,-0.529341465794731],[0.4142985965315687,-0.2682856435813524]],"imag":[[0.057032842378795925,-0.22434150980113346],[0.3986077938795713,-0.7729756225254278]]},{"name":"u","qubits":[2],"real":[[0.9573460740227393,0.0],[0.0,0.9573460740227393]],"imag":[[-0.28894375673000394,0.0],[0.0,0.28894375673000394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9875778653333283,0.0],[0.0,0.9875778653333283]],"imag":[[-0.15713039140683943,0.0],[0.0,0.15713039140683943]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9255231151159751,0.0],[0.0,0.9255231151159751]],"imag":[[-0.37869111870496985,0.0],[0.0,0.37869111870496985]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5884866830570779,0.0],[0.0,0.5884866830570779]],"imag":[[0.8085069102144263,0.0],[0.0,-0.8085069102144263]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11427385138281511,0.6641299950195435],[-0.491391143702769,-0.30735390917508176]],"imag":[[0.6099570520906588,0.41692353161023726],[0.6110880668001106,-0.5391100935985004]]},{"name":"u","qubits":[1],"real":[[0.9998962386929883,0.0],[0.0,0.9998962386929883]],"imag":[[-0.014405271521724841,0.0],[0.0,0.014405271521724841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9103200788323216,0.0],[0.0,0.9103200788323216]],"imag":[[-0.41390500610009034,0.0],[0.0,0.41390500610009034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.026713354905487874,0.3723611996376778],[0.17371761420642887,-0.8506870104083574]],"imag":[[-0.9269189803093185,-0.03814102275000006],[-0.33155661828178434,-0.36908536913628087]]},{"name":"u","qubits":[1],"real":[[0.5373407310806596,-0.8433652463326327],[0.8433652463326327,0.5373407310806596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.965037020237661,0.26211361958283697],[-0.26211361958283697,0.965037020237661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9956086810435533,-0.01915767965921547],[0.03241095773074662,0.006323688219183265]],"imag":[[-0.085079299188023,0.03402720074389435],[-0.021780654245595294,-0.999217265606893]]},{"name":"u","qubits":[1],"real":[[0.8266078930582731,0.0],[0.0,0.8266078930582731]],"imag":[[0.5627782788396889,0.0],[0.0,-0.5627782788396889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7492574491870218,0.0],[0.0,0.7492574491870218]],"imag":[[-0.6622788497587383,0.0],[0.0,0.6622788497587383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8700258932575613,-0.3313055552142919],[0.35398537893929266,-0.9346313892495519]],"imag":[[0.34277711731577837,0.1256798392353245],[-0.01591051235104101,0.030089422117837696]]},{"name":"u","qubits":[3],"real":[[0.7820762030337705,-0.6231828083702893],[0.6231828083702893,0.7820762030337705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9977962461022803,0.06635247745335231],[-0.06635247745335231,0.9977962461022803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987352685667493,-0.050277861140895025],[0.050277861140895025,0.9987352685667493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9770764061354942,0.21288893013340757],[-0.21288893013340757,0.9770764061354942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.998009471890698,-0.06306420550875114],[0.06306420550875114,0.998009471890698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997121711471685,-0.02399114128620212],[0.02399114128620212,0.9997121711471685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995283665288288,0.030709029685278402],[-0.030709029685278402,0.9995283665288288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8782727033589599,0.47816007626582996],[-0.47816007626582996,0.8782727033589599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.46751623265741377,0.4917991756304501],[0.13637595618695053,0.16106555273904158]],"imag":[[0.5259144726269849,-0.5128119641081993],[-0.6973120809633186,-0.6849929547357172]]},{"name":"u","qubits":[1],"real":[[0.9977902338106318,0.0],[0.0,0.9977902338106318]],"imag":[[-0.0664428273941199,0.0],[0.0,0.0664428273941199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6081984962711732,0.0],[0.0,0.6081984962711732]],"imag":[[-0.7937849766362952,0.0],[0.0,0.7937849766362952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11668461087694793,-0.4607909651120333],[0.23033153464124645,0.8123393678782417]],"imag":[[-0.8722574524485539,0.11499271587180984],[-0.4153300162307827,0.33845695909927]]},{"name":"u","qubits":[1],"real":[[0.5863346603200075,-0.8100689267632857],[0.8100689267632857,0.5863346603200075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9671227392718444,0.25431006111305166],[-0.25431006111305166,0.9671227392718444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3328161350231704,-0.7854189688247422],[0.6500577631565112,-0.004861414002141997]],"imag":[[-0.5210908792095412,-0.02854398856405648],[-0.4417268617967661,0.6182868677086983]]},{"name":"u","qubits":[1],"real":[[0.9998376632366244,0.0],[0.0,0.9998376632366244]],"imag":[[0.01801796807430164,0.0],[0.0,-0.01801796807430164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6625265196517656,0.0],[0.0,0.6625265196517656]],"imag":[[-0.7490384574627118,0.0],[0.0,0.7490384574627118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02609784839128304,-0.649509601960253],[0.21319893709716162,-0.5893566756254942]],"imag":[[0.7238645799327531,-0.23124932257102598],[-0.6556563013109575,-0.421093501098677]]},{"name":"u","qubits":[2],"real":[[0.9763765597501316,0.0],[0.0,0.9763765597501316]],"imag":[[-0.21607594398844526,0.0],[0.0,0.21607594398844526]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7107425717776067,0.0],[0.0,0.7107425717776067]],"imag":[[0.7034521992736632,0.0],[0.0,-0.7034521992736632]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8580437562533151,0.0],[0.0,0.8580437562533151]],"imag":[[0.5135765885967756,0.0],[0.0,-0.5135765885967756]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9967578258241993,0.0],[0.0,0.9967578258241993]],"imag":[[0.08046015571831297,0.0],[0.0,-0.08046015571831297]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8904880036006165,0.16190063451631617],[0.22619143678165507,-0.6268796797148048]],"imag":[[0.10030266348306506,0.41322956777656367],[0.38184803923582217,0.6403525404174422]]},{"name":"u","qubits":[1],"real":[[0.8855673623261946,0.0],[0.0,0.8855673623261946]],"imag":[[0.4645109759549566,0.0],[0.0,-0.4645109759549566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8168974399027052,0.0],[0.0,0.8168974399027052]],"imag":[[0.5767829511006771,0.0],[0.0,-0.5767829511006771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6399729438813344,-0.3159147388793384],[0.022669407275201375,-0.7728359885851734]],"imag":[[0.4421944256281552,-0.5432279436866662],[-0.6280006520832884,-0.08846362927403158]]},{"name":"u","qubits":[1],"real":[[0.6627145786627757,-0.748872076677866],[0.748872076677866,0.6627145786627757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9542434911267992,0.299030700166619],[-0.299030700166619,0.9542434911267992]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9602527824975643,-0.039622813372158804],[0.23229135529991243,0.01988901309481994]],"imag":[[-0.15459466997239293,0.22900898319124455],[-0.007470473528664499,0.9724141840986801]]},{"name":"u","qubits":[1],"real":[[0.9669028185010334,0.0],[0.0,0.9669028185010334]],"imag":[[-0.25514493836789637,0.0],[0.0,0.25514493836789637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7493019761411124,0.0],[0.0,0.7493019761411124]],"imag":[[-0.6622284715647795,0.0],[0.0,0.6622284715647795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48613800383300787,-0.08562622433321795],[0.1405848761757565,-0.8054135965522231]],"imag":[[-0.8569988846010748,-0.14795574584384924],[-0.09725556854195802,0.5675263742479645]]},{"name":"u","qubits":[2],"real":[[0.7741855698778114,-0.6329586901156887],[0.6329586901156887,0.7741855698778114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9868588048033077,0.16158496025988],[-0.16158496025988,0.9868588048033077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999444088760484,-0.033339367746342004],[0.033339367746342004,0.999444088760484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9293164067894488,0.36928446497510237],[-0.36928446497510237,0.9293164067894488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7841697438474328,-0.2511022605895591],[0.20914457491979443,0.6406365339625847]],"imag":[[0.5453476209344791,-0.15691220443983583],[-0.20960041020230405,-0.708456806147736]]},{"name":"u","qubits":[1],"real":[[0.9979879145168736,0.0],[0.0,0.9979879145168736]],"imag":[[0.06340443579325751,0.0],[0.0,-0.06340443579325751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8261033783255892,0.0],[0.0,0.8261033783255892]],"imag":[[0.5635185962495367,0.0],[0.0,-0.5635185962495367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09499358621282883,0.28076186242947776],[0.39190460956033335,0.6092209457137124]],"imag":[[0.744583513979324,-0.5981173679920682],[-0.5319608879363131,-0.43849541618477844]]},{"name":"u","qubits":[1],"real":[[0.7883194433849947,-0.615266166127451],[0.615266166127451,0.7883194433849947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9000625970532476,0.43576062395053905],[-0.43576062395053905,0.9000625970532476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1230767184676287,0.9828419972143013],[-0.7776434727269558,0.0773998326077963]],"imag":[[-0.01046566006560638,0.13698248005651756],[-0.6164521235714838,0.09626356829898773]]},{"name":"u","qubits":[1],"real":[[0.8686226849674287,0.0],[0.0,0.8686226849674287]],"imag":[[-0.4954741478220383,0.0],[0.0,0.4954741478220383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7721186467316149,0.0],[0.0,0.7721186467316149]],"imag":[[-0.6354783988219739,0.0],[0.0,0.6354783988219739]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6263977998191965,0.2970130192569562],[-0.6637464282483723,-0.12204469024043318]],"imag":[[-0.3704204929158607,-0.6182214176179175],[-0.1727863819783515,0.7174194301623535]]},{"name":"u","qubits":[2],"real":[[0.8497315093913693,0.0],[0.0,0.8497315093913693]],"imag":[[0.5272156692924304,0.0],[0.0,-0.5272156692924304]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9421412658149856,0.0],[0.0,0.9421412658149856]],"imag":[[-0.3352161023109371,0.0],[0.0,0.3352161023109371]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7220567886851378,0.0],[0.0,0.7220567886851378]],"imag":[[-0.6918337906706395,0.0],[0.0,0.6918337906706395]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9956432002042157,0.0],[0.0,0.9956432002042157]],"imag":[[-0.09324493491395654,0.0],[0.0,0.09324493491395654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4622313126417867,-0.13113088060521633],[0.034435661748307485,-0.985949411860001]],"imag":[[0.875868424239192,-0.04473711195312678],[-0.1342047027274463,-0.09331152243271935]]},{"name":"u","qubits":[1],"real":[[0.8968894920778872,0.0],[0.0,0.8968894920778872]],"imag":[[-0.44225472185186404,0.0],[0.0,0.44225472185186404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7025585998665789,0.0],[0.0,0.7025585998665789]],"imag":[[0.711625894521491,0.0],[0.0,-0.711625894521491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5751311686783676,-0.668445499942888],[-0.4394713869498701,0.6470901594613283]],"imag":[[-0.4413828868814961,-0.16609003458640753],[-0.5303491171249078,0.32690830449149]]},{"name":"u","qubits":[1],"real":[[0.7268501576476831,-0.6867960747758669],[0.6867960747758669,0.7268501576476831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9461855398098195,0.32362466570828696],[-0.32362466570828696,0.9461855398098195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6793457353964665,-0.06537841034247173],[-0.5557728247374776,-0.4344160494609798]],"imag":[[-0.07251296788399875,-0.7272942353328393],[0.47365367999268526,-0.5273058454857367]]},{"name":"u","qubits":[1],"real":[[0.9919846520670852,0.0],[0.0,0.9919846520670852]],"imag":[[-0.1263584190441777,0.0],[0.0,0.1263584190441777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6298322469283447,0.0],[0.0,0.6298322469283447]],"imag":[[0.776731189491701,0.0],[0.0,-0.776731189491701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20818979020982797,-0.5138487130524594],[0.3474912627298693,-0.5685574623962806]],"imag":[[-0.8039439221328057,0.2151526932493294],[0.4354090073075083,0.6053191147117306]]},{"name":"u","qubits":[3],"real":[[0.9828383352404949,0.0],[0.0,0.9828383352404949]],"imag":[[0.1844689859615774,0.0],[0.0,-0.1844689859615774]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9908245276356243,0.0],[0.0,0.9908245276356243]],"imag":[[-0.1351545612831546,0.0],[0.0,0.1351545612831546]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9955326131405159,0.0],[0.0,0.9955326131405159]],"imag":[[-0.09441830422971956,0.0],[0.0,0.09441830422971956]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9142601262322125,0.0],[0.0,0.9142601262322125]],"imag":[[0.40512766084514484,0.0],[0.0,-0.40512766084514484]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7112756735283363,0.0],[0.0,0.7112756735283363]],"imag":[[-0.7029131640870098,0.0],[0.0,0.7029131640870098]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997246567308044,0.0],[0.0,0.9997246567308044]],"imag":[[0.0234650958761174,0.0],[0.0,-0.0234650958761174]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.997625775161453,0.0],[0.0,0.997625775161453]],"imag":[[-0.06886808211000271,0.0],[0.0,0.06886808211000271]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999757116232641,0.0],[0.0,0.999757116232641]],"imag":[[0.022038796296384996,0.0],[0.0,-0.022038796296384996]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.25333571697768215,0.14625206242085656],[0.22321403248733448,-0.7470184557880678]],"imag":[[-0.9394784231253628,-0.17835818238289908],[-0.05811026317294405,-0.6235079147266098]]},{"name":"u","qubits":[1],"real":[[0.9912859881979166,0.0],[0.0,0.9912859881979166]],"imag":[[-0.13172733050692287,0.0],[0.0,0.13172733050692287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8384673414688001,0.0],[0.0,0.8384673414688001]],"imag":[[0.5449518485978763,0.0],[0.0,-0.5449518485978763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21934831909171026,0.5023575754526987],[0.02752287685065334,0.6924139031769632]],"imag":[[-0.8107554610485288,0.20542337665639385],[0.5420372575215585,0.475395718739257]]},{"name":"u","qubits":[1],"real":[[0.714388338944285,-0.6997494560058087],[0.6997494560058087,0.714388338944285]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8929683117853454,0.45011953317672193],[-0.45011953317672193,0.8929683117853454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7753547977956184,0.4869381199589089],[-0.3168203864150934,-0.8210640000600745]],"imag":[[0.40172461444919627,0.018263050452848578],[0.37022576143854546,0.297340942563229]]},{"name":"u","qubits":[1],"real":[[0.9369236283031409,0.0],[0.0,0.9369236283031409]],"imag":[[0.3495341395733439,0.0],[0.0,-0.3495341395733439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8668288885787601,0.0],[0.0,0.8668288885787601]],"imag":[[0.4986057339474863,0.0],[0.0,-0.4986057339474863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5815040310744672,0.20166339081877802],[-0.05813734887322968,-0.7661617944618224]],"imag":[[0.6708889615642526,0.4136338234463622],[0.45648780023279484,-0.4485922888455133]]},{"name":"u","qubits":[2],"real":[[0.9905230286462503,0.0],[0.0,0.9905230286462503]],"imag":[[-0.13734674994865928,0.0],[0.0,0.13734674994865928]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9098159276029429,0.0],[0.0,0.9098159276029429]],"imag":[[-0.4150120213680521,0.0],[0.0,0.4150120213680521]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6767438613432487,0.0],[0.0,0.6767438613432487]],"imag":[[-0.7362185450898597,0.0],[0.0,0.7362185450898597]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999281528047662,0.0],[0.0,0.9999281528047662]],"imag":[[-0.011987044191466132,0.0],[0.0,0.011987044191466132]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6186735348375835,-0.209118149064046],[0.21173711180097696,-0.6381907881368372]],"imag":[[-0.7503584647405475,-0.10234662386129531],[-0.096812329638113,0.7338305569090899]]},{"name":"u","qubits":[1],"real":[[0.9946283741590666,0.0],[0.0,0.9946283741590666]],"imag":[[-0.1035103729956176,0.0],[0.0,0.1035103729956176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6376967621091816,0.0],[0.0,0.6376967621091816]],"imag":[[0.7702875045043025,0.0],[0.0,-0.7702875045043025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15561309719781713,0.2929727613821898],[-0.09435370407054293,0.5503847932300865]],"imag":[[-0.7395437403918357,-0.585684711355735],[0.6480408926571875,-0.5178966686061215]]},{"name":"u","qubits":[1],"real":[[0.7168419561785366,-0.6972356917586254],[0.6972356917586254,0.7168419561785366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9184564511798364,0.39552211984431496],[-0.39552211984431496,0.9184564511798364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4356183268943042,0.28659626913614433],[0.2668965392858929,-0.735974410007617]],"imag":[[0.8532441251343433,0.008585727387858875],[0.10477296175421237,0.6132948162314793]]},{"name":"u","qubits":[1],"real":[[0.6729717019625819,0.0],[0.0,0.6729717019625819]],"imag":[[0.7396682285711519,0.0],[0.0,-0.7396682285711519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9541388346008864,0.0],[0.0,0.9541388346008864]],"imag":[[-0.29936446734116967,0.0],[0.0,0.29936446734116967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7299868197019741,-0.5940360620703224],[0.6416902084065482,-0.7075697642865102]],"imag":[[-0.06908534828366143,0.33085890448030353],[0.22490027600935286,0.19235012595163425]]},{"name":"u","qubits":[2],"real":[[0.7633885985726171,-0.6459395076702893],[0.6459395076702893,0.7633885985726171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.994948503369627,0.10038663079583529],[-0.10038663079583529,0.994948503369627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969122995544248,-0.07852303481850863],[0.07852303481850863,0.9969122995544248]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.888416073827927,0.4590390830464998],[-0.4590390830464998,0.888416073827927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7728071652879359,-0.28977723041064546],[-0.0912731276964512,0.724609120551755]],"imag":[[-0.020027866200651393,-0.5642668930485019],[0.6277238134845462,-0.2693949750053608]]},{"name":"u","qubits":[1],"real":[[0.828665465373309,0.0],[0.0,0.828665465373309]],"imag":[[0.5597441795120671,0.0],[0.0,-0.5597441795120671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8062030085260117,0.0],[0.0,0.8062030085260117]],"imag":[[-0.5916390023009027,0.0],[0.0,0.5916390023009027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8123675106808728,0.3291996452017384],[0.446903955837208,0.8746189049922078]],"imag":[[0.3269614309172985,-0.3532461519701584],[0.18284448184107044,-0.04343409660113551]]},{"name":"u","qubits":[1],"real":[[0.6697692313202882,-0.7425693077259726],[0.7425693077259726,0.6697692313202882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9669700226846016,0.254890123836411],[-0.254890123836411,0.9669700226846016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12127130057338475,0.6753668080329385],[0.7632953218466632,0.4976343388278036]],"imag":[[0.4901534829792483,-0.5375151247992481],[-0.4030174765783118,0.08554080920159321]]},{"name":"u","qubits":[1],"real":[[0.7918482579946627,0.0],[0.0,0.7918482579946627]],"imag":[[-0.6107178860249779,0.0],[0.0,0.6107178860249779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8115267940409286,0.0],[0.0,0.8115267940409286]],"imag":[[0.5843152082169797,0.0],[0.0,-0.5843152082169797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9088471628447492,0.3342028240312609],[-0.3175866455582464,-0.6185540362150554]],"imag":[[-0.2387222425760868,-0.07291774748319983],[0.1270718224137612,0.7073771121499269]]},{"name":"u","qubits":[2],"real":[[0.9691013047658183,0.0],[0.0,0.9691013047658183]],"imag":[[-0.24666305175520004,0.0],[0.0,0.24666305175520004]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9545278759144367,0.0],[0.0,0.9545278759144367]],"imag":[[0.29812167667292133,0.0],[0.0,-0.29812167667292133]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7676494811480522,0.0],[0.0,0.7676494811480522]],"imag":[[0.6408699353949491,0.0],[0.0,-0.6408699353949491]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988546472705216,0.0],[0.0,0.9988546472705216]],"imag":[[-0.04784760836323802,0.0],[0.0,0.04784760836323802]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4619646454591106,0.04684084369599081],[0.02888840325514632,-0.14694993665374884]],"imag":[[0.8855282042960747,-0.015310163417016274],[0.03992400154513645,0.9879156089340075]]},{"name":"u","qubits":[1],"real":[[0.4999945605427631,0.0],[0.0,0.4999945605427631]],"imag":[[-0.8660285442337621,0.0],[0.0,0.8660285442337621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8731025114707242,0.0],[0.0,0.8731025114707242]],"imag":[[-0.4875366698654717,0.0],[0.0,0.4875366698654717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7349521013691498,-0.008514156611520551],[0.48184200873433913,0.06976095397869175]],"imag":[[0.4243371034822888,-0.5288770560711884],[-0.21820107680804282,-0.8457836472755016]]},{"name":"u","qubits":[1],"real":[[0.9115540756360453,-0.4111802125483605],[0.4111802125483605,0.9115540756360453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9932482015518834,0.11600866396071101],[-0.11600866396071101,0.9932482015518834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5107976606025919,-0.7291807695754073],[-0.8276907666535896,-0.4407214961985967]],"imag":[[-0.14287403546814434,-0.43239815586260744],[0.18330508642249982,-0.29511320349402115]]},{"name":"u","qubits":[1],"real":[[0.9994933125746803,0.0],[0.0,0.9994933125746803]],"imag":[[0.03182951646651946,0.0],[0.0,-0.03182951646651946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7043832257227266,0.0],[0.0,0.7043832257227266]],"imag":[[0.7098198865349198,0.0],[0.0,-0.7098198865349198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05523246780620461,0.4957160653342836],[0.08118384544587681,-0.8549873336324153]],"imag":[[0.8663106284752229,0.026848688243505628],[0.48975958666423336,0.1501379027335614]]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.4059852078070055,-0.04261305910731038],[0.5589846227755879,0.6401253555431874]],"imag":[[-0.49498599333292,0.7670391154560775],[-0.5269734992829893,-0.008640124106913429]]},{"name":"u","qubits":[1],"real":[[0.9036747947201158,0.0],[0.0,0.9036747947201158]],"imag":[[-0.4282194126701363,0.0],[0.0,0.4282194126701363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8586851605542365,0.0],[0.0,0.8586851605542365]],"imag":[[-0.5125034585677887,0.0],[0.0,0.5125034585677887]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7023283501721707,0.2546260712001611],[-0.34200677264558726,0.5522894526640293]],"imag":[[-0.5746602814501698,-0.3341646500353067],[0.24399142798999754,0.7200527140480886]]},{"name":"u","qubits":[1],"real":[[0.8369548701002029,-0.5472719117728887],[0.5472719117728887,0.8369548701002029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8782757866249377,0.47815441295500666],[-0.47815441295500666,0.8782757866249377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9497929655559101,0.231690892870261],[-0.21206268179161913,-0.8987149537565867]],"imag":[[-0.19186865693845967,0.08601785411251722],[0.1269218659510156,0.36225914871698556]]},{"name":"u","qubits":[1],"real":[[0.9985142705439782,0.0],[0.0,0.9985142705439782]],"imag":[[-0.05449083886330835,0.0],[0.0,0.05449083886330835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.614549703181773,0.0],[0.0,0.614549703181773]],"imag":[[-0.7888781035871097,0.0],[0.0,0.7888781035871097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07812411719879808,-0.6020397947437008],[-0.6794953321267615,0.5412500065092801]],"imag":[[-0.7136587746456597,-0.34947941459852294],[-0.15124109660110824,-0.4716573488991138]]},{"name":"u","qubits":[2],"real":[[0.933259901709064,0.0],[0.0,0.933259901709064]],"imag":[[0.3592018316517723,0.0],[0.0,-0.3592018316517723]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7337173063258596,0.0],[0.0,0.7337173063258596]],"imag":[[0.679454865607661,0.0],[0.0,-0.679454865607661]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9420175877800554,0.0],[0.0,0.9420175877800554]],"imag":[[0.33556350265344054,0.0],[0.0,-0.33556350265344054]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998355742956214,0.0],[0.0,0.9998355742956214]],"imag":[[0.018133515184454913,0.0],[0.0,-0.018133515184454913]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1149033550660448,-0.8227634712230933],[-0.671343454420231,-0.14744274459738413]],"imag":[[-0.13004230490874896,0.5412453125427624],[0.7205443665283199,0.09151185244002114]]},{"name":"u","qubits":[1],"real":[[0.9938549767238416,0.0],[0.0,0.9938549767238416]],"imag":[[0.11069004129212426,0.0],[0.0,-0.11069004129212426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8007992086077038,0.0],[0.0,0.8007992086077038]],"imag":[[0.5989329073387729,0.0],[0.0,-0.5989329073387729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19025732009950969,-0.2514940847356242],[0.2903028710746238,-0.11209663046496704]],"imag":[[0.8435387779752933,-0.4347357905021073],[-0.409839877569682,-0.8574321333131265]]},{"name":"u","qubits":[1],"real":[[0.7188879175985224,-0.6951260043552249],[0.6951260043552249,0.7188879175985224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.91362353555209,0.40656123190154153],[-0.40656123190154153,0.91362353555209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3845401474772885,0.6526898477860518],[-0.3988873053133334,-0.6087700990673733]],"imag":[[0.5559264098124129,0.34215590663942547],[0.6196479803171263,-0.2938099124098335]]},{"name":"u","qubits":[1],"real":[[0.982234233614602,0.0],[0.0,0.982234233614602]],"imag":[[-0.187659026736087,0.0],[0.0,0.187659026736087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7285426615416383,0.0],[0.0,0.7285426615416383]],"imag":[[0.6850004308858687,0.0],[0.0,-0.6850004308858687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3049335335674266,0.49157824818453055],[0.43708151453392796,0.4333056287782815]],"imag":[[-0.7689036338474291,-0.27231152725165764],[0.3532173433100785,-0.7045874609349473]]},{"name":"u","qubits":[2],"real":[[0.7374542474235278,-0.675397092795785],[0.675397092795785,0.7374542474235278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9810733576203592,0.1936364298563545],[-0.1936364298563545,0.9810733576203592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999942301881388,0.003396997266954038],[-0.003396997266954038,0.9999942301881388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9222454063471872,0.3866049798845219],[-0.3866049798845219,0.9222454063471872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07728325236679601,0.8938714048995426],[0.8398199502750172,-0.1215739620296167]],"imag":[[0.433381215196124,0.08486420164980804],[0.3176640872664218,0.42309780256777535]]},{"name":"u","qubits":[1],"real":[[0.9396089952814792,0.0],[0.0,0.9396089952814792]],"imag":[[0.3422498151732577,0.0],[0.0,-0.3422498151732577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6747137286146677,0.0],[0.0,0.6747137286146677]],"imag":[[0.7380795244544401,0.0],[0.0,-0.7380795244544401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5274708283724892,0.4024626696097996],[0.1574395880766625,-0.8058686663271035]],"imag":[[0.6279915459838378,0.4067246525100523],[0.550103553428916,0.15223189298995746]]},{"name":"u","qubits":[1],"real":[[0.6974316675890261,-0.7166512883153077],[0.7166512883153077,0.6974316675890261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8886448745892146,0.45859599525761136],[-0.45859599525761136,0.8886448745892146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8973170899430043,-0.15520995475317062],[0.0535441673893732,-0.8586639620066658]],"imag":[[0.358523722611865,0.20540849633417646],[-0.25182494427543795,-0.44318553668894306]]},{"name":"u","qubits":[1],"real":[[0.7314789753167045,0.0],[0.0,0.7314789753167045]],"imag":[[0.6818639957276115,0.0],[0.0,-0.6818639957276115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9255739589340619,0.0],[0.0,0.9255739589340619]],"imag":[[0.3785668323336415,0.0],[0.0,-0.3785668323336415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8817368454084229,-0.18116129810688839],[-0.21008470439481422,-0.5256793932551453]],"imag":[[0.06198259674564279,0.43113672682583776],[0.4178070249878685,-0.7106074038152377]]},{"name":"u","qubits":[2],"real":[[0.9965830291858773,0.0],[0.0,0.9965830291858773]],"imag":[[0.08259700926002683,0.0],[0.0,-0.08259700926002683]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9167192296036732,0.0],[0.0,0.9167192296036732]],"imag":[[-0.39953204386487917,0.0],[0.0,0.39953204386487917]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7682977185734349,0.0],[0.0,0.7682977185734349]],"imag":[[0.6400926617567608,0.0],[0.0,-0.6400926617567608]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9875977949855691,0.0],[0.0,0.9875977949855691]],"imag":[[-0.15700508061728996,0.0],[0.0,0.15700508061728996]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4391781629565208,0.8804368845453382],[0.8922478458260374,-0.4046874937689873]],"imag":[[0.0800514141117161,-0.15982867268719184],[-0.06788294262659966,0.1884508426782053]]},{"name":"u","qubits":[1],"real":[[0.7808040618106519,0.0],[0.0,0.7808040618106519]],"imag":[[-0.6247759734976912,0.0],[0.0,0.6247759734976912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8983634247693514,0.0],[0.0,0.8983634247693514]],"imag":[[-0.4392529533613655,0.0],[0.0,0.4392529533613655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7034624807612588,-0.5521372137603482],[-0.5592265416262084,0.7060674563082342]],"imag":[[-0.15812586968764303,-0.4186660300020788],[0.4091484115055718,-0.14605478302910174]]},{"name":"u","qubits":[1],"real":[[0.7815085688271257,-0.6238945077894],[0.6238945077894,0.7815085688271257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9576150595261802,0.28805103327131176],[-0.28805103327131176,0.9576150595261802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6197889449254962,-0.2780589096740792],[0.011136326314139312,0.24978178626552563]],"imag":[[0.5494510080115239,0.48646530841789926],[-0.5602153476829107,0.7897112166524821]]},{"name":"u","qubits":[1],"real":[[0.9542071544235506,0.0],[0.0,0.9542071544235506]],"imag":[[-0.2991466303452375,0.0],[0.0,0.2991466303452375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7288672051540755,0.0],[0.0,0.7288672051540755]],"imag":[[0.6846550936426945,0.0],[0.0,-0.6846550936426945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.518507677330126,-0.25585421251653645],[0.03942920609295809,-0.04004782294277613]],"imag":[[-0.7456817547804372,-0.33113008180295056],[-0.41659794387894516,0.9073520059713641]]},{"name":"u","qubits":[3],"real":[[0.9965318008590066,0.0],[0.0,0.9965318008590066]],"imag":[[-0.08321279875539078,0.0],[0.0,0.08321279875539078]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9518087052758322,0.0],[0.0,0.9518087052758322]],"imag":[[0.3066923353478922,0.0],[0.0,-0.3066923353478922]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9401095733168774,0.0],[0.0,0.9401095733168774]],"imag":[[0.34087239571129646,0.0],[0.0,-0.34087239571129646]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9913427233280683,0.0],[0.0,0.9913427233280683]],"imag":[[0.1312996759496724,0.0],[0.0,-0.1312996759496724]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8136607742574472,0.0],[0.0,0.8136607742574472]],"imag":[[-0.5813399559937124,0.0],[0.0,0.5813399559937124]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9820726071144498,0.0],[0.0,0.9820726071144498]],"imag":[[-0.1885030354010977,0.0],[0.0,0.1885030354010977]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9414561477286768,0.0],[0.0,0.9414561477286768]],"imag":[[-0.3371354652122494,0.0],[0.0,0.3371354652122494]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9194982285461286,0.0],[0.0,0.9194982285461286]],"imag":[[0.3930941461031077,0.0],[0.0,-0.3930941461031077]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3187209395470601,0.08813118814104103],[-0.1406873327008508,-0.827844454124289]],"imag":[[-0.9366226209515485,0.11570618951871078],[0.036906680067590444,0.5417735054056878]]},{"name":"u","qubits":[1],"real":[[0.8935477454764786,0.0],[0.0,0.8935477454764786]],"imag":[[0.44896817989018134,0.0],[0.0,-0.44896817989018134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5289674373768865,0.0],[0.0,0.5289674373768865]],"imag":[[-0.848642121388592,0.0],[0.0,0.848642121388592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7086673052906143,0.42557085605334527],[-0.3103269626354668,-0.7077120653219908]],"imag":[[0.5271667608452529,-0.19691445642736932],[0.35154378522953444,0.528448460992762]]},{"name":"u","qubits":[1],"real":[[0.8598028371184363,-0.5106261658817414],[0.5106261658817414,0.8598028371184363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.965373227771558,0.26087263386933407],[-0.26087263386933407,0.965373227771558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09594567286850517,-0.05130439940648871],[-0.5689664416372845,-0.6237259108641335]],"imag":[[-0.6863755327514961,0.719062524749725],[0.44267397053420243,0.3021306542189932]]},{"name":"u","qubits":[1],"real":[[0.7995602187241239,0.0],[0.0,0.7995602187241239]],"imag":[[-0.6005859277687342,0.0],[0.0,0.6005859277687342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9439762196547642,0.0],[0.0,0.9439762196547642]],"imag":[[-0.33001347961303107,0.0],[0.0,0.33001347961303107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7471220308484579,0.6136509689581353],[-0.6219488085431318,-0.6229677414502621]],"imag":[[-0.2167232736885623,-0.13517463504419025],[0.08955095317397184,0.4659093253518014]]},{"name":"u","qubits":[2],"real":[[0.9494906084489765,0.0],[0.0,0.9494906084489765]],"imag":[[-0.313795450042209,0.0],[0.0,0.313795450042209]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988304541452991,0.0],[0.0,0.9988304541452991]],"imag":[[0.04835001418712765,0.0],[0.0,-0.04835001418712765]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9858117941465799,0.0],[0.0,0.9858117941465799]],"imag":[[0.16785442061947914,0.0],[0.0,-0.16785442061947914]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7781231710821584,0.0],[0.0,0.7781231710821584]],"imag":[[0.6281117182675754,0.0],[0.0,-0.6281117182675754]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6521884830225798,0.7262921401751703],[-0.47963362514252067,0.5804613144556605]],"imag":[[-0.08018041216576659,0.20179447771781214],[0.5815263276501572,-0.3079665213992792]]},{"name":"u","qubits":[1],"real":[[0.892505886153259,0.0],[0.0,0.892505886153259]],"imag":[[-0.45103574490475357,0.0],[0.0,0.45103574490475357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9552485839612835,0.0],[0.0,0.9552485839612835]],"imag":[[-0.29580423059848654,0.0],[0.0,0.29580423059848654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7185214890654845,-0.37294338909962327],[0.23364663907016647,-0.49039427400880137]],"imag":[[-0.5293466619006103,-0.25383500509718226],[0.3859122041825251,-0.745650370303389]]},{"name":"u","qubits":[1],"real":[[0.7842184216917256,-0.6204848645046379],[0.6204848645046379,0.7842184216917256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9181895918265639,0.39614122918647066],[-0.39614122918647066,0.9181895918265639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48832890996252737,-0.794736932232225],[0.7188608457851878,0.25495188210926417]],"imag":[[0.3572920644241744,0.04764939601331097],[-0.3422226479812895,-0.5487460992249715]]},{"name":"u","qubits":[1],"real":[[0.8340966147800681,0.0],[0.0,0.8340966147800681]],"imag":[[0.551618380053122,0.0],[0.0,-0.551618380053122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7079876672906419,0.0],[0.0,0.7079876672906419]],"imag":[[0.7062247963392076,0.0],[0.0,-0.7062247963392076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.915834990634212,0.03802033324709826],[-0.09725125529564434,0.04645329561435244]],"imag":[[0.3895749795413074,0.08962175798991096],[-0.00444956052256603,-0.9941652207159244]]},{"name":"u","qubits":[2],"real":[[0.7169663584282957,-0.6971077684849514],[0.6971077684849514,0.7169663584282957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9859478873619119,0.16705317538611086],[-0.16705317538611086,0.9859478873619119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987111900534312,-0.05075390489468876],[0.05075390489468876,0.9987111900534312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9052180919996495,0.42494729781058027],[-0.42494729781058027,0.9052180919996495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39386162905320643,0.3760922594605422],[-0.3588153066835575,0.4134843815243108]],"imag":[[-0.6350483411768194,0.5478514706578671],[0.5593194053648672,0.6224500339041955]]},{"name":"u","qubits":[1],"real":[[0.6733205980072355,0.0],[0.0,0.6733205980072355]],"imag":[[-0.7393506423201232,0.0],[0.0,0.7393506423201232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7705924810297305,0.0],[0.0,0.7705924810297305]],"imag":[[-0.6373281950301936,0.0],[0.0,0.6373281950301936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8720378027165654,-0.4561870309448198],[-0.11296652188576017,-0.0021955550766206977]],"imag":[[0.08169879551181819,0.15738097166726522],[0.46916302324268533,-0.8758537561104153]]},{"name":"u","qubits":[1],"real":[[0.6726072519942928,-0.7399996517328139],[0.7399996517328139,0.6726072519942928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9320785323980877,0.3622562759188955],[-0.3622562759188955,0.9320785323980877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8415184812021642,0.2086432719275947],[0.10924538930271187,0.053539707644115433]],"imag":[[-0.49824615499259745,0.00808702106105983],[-0.17794060735648073,-0.9764917228912328]]},{"name":"u","qubits":[1],"real":[[0.7659257431446963,0.0],[0.0,0.7659257431446963]],"imag":[[0.6429290442873495,0.0],[0.0,-0.6429290442873495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.889565935362083,0.0],[0.0,0.889565935362083]],"imag":[[-0.45680679356089104,0.0],[0.0,0.45680679356089104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7889487641940249,-0.5914092951319586],[0.48013863739553764,-0.6332222822592926]],"imag":[[0.1388125652543289,0.09233615129380635],[0.3574322426477345,-0.49065122240355186]]},{"name":"u","qubits":[2],"real":[[0.9968241703947902,0.0],[0.0,0.9968241703947902]],"imag":[[-0.0796339959862509,0.0],[0.0,0.0796339959862509]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9728738509438016,0.0],[0.0,0.9728738509438016]],"imag":[[-0.23133627071814214,0.0],[0.0,0.23133627071814214]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9903591717212605,0.0],[0.0,0.9903591717212605]],"imag":[[-0.1385233229011589,0.0],[0.0,0.1385233229011589]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6716537296348847,0.0],[0.0,0.6716537296348847]],"imag":[[0.7408652154525472,0.0],[0.0,-0.7408652154525472]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6123421099922615,-0.7859492217969015],[-0.229954078754648,0.09248218578314993]],"imag":[[-0.085311349446773,0.00655246080803514],[0.7515851486358,-0.6113001973883004]]},{"name":"u","qubits":[1],"real":[[0.9869590580655725,0.0],[0.0,0.9869590580655725]],"imag":[[-0.160971481021695,0.0],[0.0,0.160971481021695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7419559624301804,0.0],[0.0,0.7419559624301804]],"imag":[[-0.6704486183253008,0.0],[0.0,0.6704486183253008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2930825557416419,-0.35851238996143275],[0.34012434547486714,0.48361910456412216]],"imag":[[-0.8745829825246488,0.14379182328066775],[-0.18309192175934597,0.7854332177227799]]},{"name":"u","qubits":[1],"real":[[0.653002466166808,-0.7573557811095567],[0.7573557811095567,0.653002466166808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7818353534619309,0.6234849477550021],[-0.6234849477550021,0.7818353534619309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2772071354404033,0.602018307081866],[-0.6009559668886255,0.28074893636375436]],"imag":[[0.7177138361810126,-0.2135813928073895],[-0.21655248619264883,-0.7163358020616867]]},{"name":"u","qubits":[1],"real":[[0.614979209513382,0.0],[0.0,0.614979209513382]],"imag":[[-0.7885433227580434,0.0],[0.0,0.7885433227580434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8169818538749858,0.0],[0.0,0.8169818538749858]],"imag":[[0.5766633770571801,0.0],[0.0,-0.5766633770571801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7591963222212004,0.5573603363665597],[0.16101376568371173,0.03667610415214781]],"imag":[[0.19068539485618757,-0.27678417577545644],[-0.6011111309688867,-0.7819174117960781]]},{"name":"u","qubits":[3],"real":[[0.6042741868615589,-0.7967764473758006],[0.7967764473758006,0.6042741868615589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956957803885658,0.09268178308818285],[-0.09268178308818285,0.9956957803885658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999228883215198,0.012418430285244407],[-0.012418430285244407,0.9999228883215198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9804771811434208,0.19663289973209389],[-0.19663289973209389,0.9804771811434208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9992876533114223,0.03773838813927602],[-0.03773838813927602,0.9992876533114223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999117705962256,-0.013283486858545619],[0.013283486858545619,0.9999117705962256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992975707066267,0.03747486063795923],[-0.03747486063795923,0.9992975707066267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8964735519172626,0.4430972474670171],[-0.4430972474670171,0.8964735519172626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.16207123289083883,0.24346671750873225],[-0.1909534986888479,0.5221051215766102]],"imag":[[0.9525348305506435,-0.08446460514691036],[-0.17305222736384646,-0.8130165619262458]]},{"name":"u","qubits":[1],"real":[[0.6264313103989815,0.0],[0.0,0.6264313103989815]],"imag":[[0.7794766278419225,0.0],[0.0,-0.7794766278419225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112808262618391,0.0],[0.0,0.9112808262618391]],"imag":[[0.41178544861072935,0.0],[0.0,-0.41178544861072935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7380075041831364,-0.6489337756690972],[-0.4863222845290155,0.7012829106076413]],"imag":[[-0.16260397479617628,0.0882599906283254],[-0.43862912206138494,0.28159795478627475]]},{"name":"u","qubits":[1],"real":[[0.40836400076843227,-0.9128191731533688],[0.9128191731533688,0.40836400076843227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9453520899601793,0.32605126285282365],[-0.32605126285282365,0.9453520899601793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0036075570018275697,0.2934273701450255],[0.47667785191815826,0.21041976860892422]],"imag":[[-0.7028508474078725,0.6479876930006373],[-0.5279828570334496,-0.6706234779278553]]},{"name":"u","qubits":[1],"real":[[0.7320664725803775,0.0],[0.0,0.7320664725803775]],"imag":[[-0.6812332050947923,0.0],[0.0,0.6812332050947923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7898928282976381,0.0],[0.0,0.7898928282976381]],"imag":[[-0.6132449101329402,0.0],[0.0,0.6132449101329402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8632823392194964,0.43206680836653444],[0.4367553037550279,0.8642990602970364]],"imag":[[-0.06218116022090595,0.25336807062700906],[-0.24519769727130394,-0.04593504396823078]]},{"name":"u","qubits":[2],"real":[[0.9752360563518921,0.0],[0.0,0.9752360563518921]],"imag":[[0.22116653090196314,0.0],[0.0,-0.22116653090196314]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989686287953563,0.0],[0.0,0.9989686287953563]],"imag":[[0.04540571200549208,0.0],[0.0,-0.04540571200549208]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9464219350505345,0.0],[0.0,0.9464219350505345]],"imag":[[0.32293268780846857,0.0],[0.0,-0.32293268780846857]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.592786107131439,0.0],[0.0,0.592786107131439]],"imag":[[-0.8053599389043101,0.0],[0.0,0.8053599389043101]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.325993992761289,0.14225235898771363],[-0.006634406091073416,0.8530674848119374]],"imag":[[-0.9188749876595427,-0.17076574627148883],[0.22215458220132803,-0.4721008288696467]]},{"name":"u","qubits":[1],"real":[[0.9421814665827183,0.0],[0.0,0.9421814665827183]],"imag":[[0.3351030946261733,0.0],[0.0,-0.3351030946261733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8250167955909921,0.0],[0.0,0.8250167955909921]],"imag":[[-0.5651082082157108,0.0],[0.0,0.5651082082157108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5445169429316132,0.14866053249856373],[-0.21465643326274908,-0.44603708051016977]],"imag":[[0.6686530499967319,0.4840500425242431],[0.4586142314073921,-0.7380017108513277]]},{"name":"u","qubits":[1],"real":[[0.5460617990816082,-0.8377448964832656],[0.8377448964832656,0.5460617990816082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9442382918424661,0.32926288618430977],[-0.32926288618430977,0.9442382918424661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34709791187030054,0.49759108438764027],[0.18176765397245828,-0.43108552359678554]],"imag":[[-0.6545969905480963,-0.45103096598635484],[-0.6465186304430838,0.6026105307780748]]},{"name":"u","qubits":[1],"real":[[0.5740456326020058,0.0],[0.0,0.5740456326020058]],"imag":[[-0.8188233092008086,0.0],[0.0,0.8188233092008086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8929959823022354,0.0],[0.0,0.8929959823022354]],"imag":[[0.450064634904883,0.0],[0.0,-0.450064634904883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7670992949365874,-0.17761511530516183],[0.4666069241009126,0.5048204196741802]],"imag":[[0.27820634872963923,-0.5501025086740168],[0.34122994829791475,-0.6410900441011946]]},{"name":"u","qubits":[2],"real":[[0.7067976033111851,-0.7074158239349504],[0.7074158239349504,0.7067976033111851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9685573715342825,0.24879030939046246],[-0.24879030939046246,0.9685573715342825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972132088261955,0.07460439760873827],[-0.07460439760873827,0.9972132088261955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9072219067947943,0.4206523645857913],[-0.4206523645857913,0.9072219067947943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04655270971557786,0.555995222985601],[-0.3847940351387453,0.5811346384045982]],"imag":[[0.8297761728937342,0.013178017041907677],[-0.40154439186422125,-0.5941196713881741]]},{"name":"u","qubits":[1],"real":[[0.9838602482886828,0.0],[0.0,0.9838602482886828]],"imag":[[-0.17893857001030117,0.0],[0.0,0.17893857001030117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7419060067362161,0.0],[0.0,0.7419060067362161]],"imag":[[0.6705038979519221,0.0],[0.0,-0.6705038979519221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29333956869120126,-0.4891396140130877],[0.5423688445596966,0.2646174232621612]],"imag":[[-0.7797609516454995,0.25819991040295154],[-0.10844718613198034,0.7899701662576439]]},{"name":"u","qubits":[1],"real":[[0.5495737604595272,-0.8354451997673901],[0.8354451997673901,0.5495737604595272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8890647722251679,0.4577814225022794],[-0.4577814225022794,0.8890647722251679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8386998733537995,0.26011938510764826],[0.40574807979819943,0.12927958324391642]],"imag":[[0.2069547663839233,-0.4313816785614748],[-0.29853097468666545,-0.8541279425525098]]},{"name":"u","qubits":[1],"real":[[0.9837138288680192,0.0],[0.0,0.9837138288680192]],"imag":[[0.1797417672490774,0.0],[0.0,-0.1797417672490774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2408193203208679,0.0],[0.0,0.2408193203208679]],"imag":[[-0.970569963969726,0.0],[0.0,0.970569963969726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2855554740685595,-0.5892772882367083],[0.12117082916930563,-0.8026348537014956]],"imag":[[0.7553243404955151,-0.026372134022231403],[-0.5772874864769877,0.0885103369052666]]},{"name":"u","qubits":[2],"real":[[0.9357374019605347,0.0],[0.0,0.9357374019605347]],"imag":[[0.35269748308167553,0.0],[0.0,-0.35269748308167553]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9666311769160939,0.0],[0.0,0.9666311769160939]],"imag":[[0.25617214488270823,0.0],[0.0,-0.25617214488270823]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987893284325192,0.0],[0.0,0.9987893284325192]],"imag":[[0.04919224948421452,0.0],[0.0,-0.04919224948421452]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6448508668021192,0.0],[0.0,0.6448508668021192]],"imag":[[-0.7643084191506433,0.0],[0.0,0.7643084191506433]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13183451443210892,-0.8759259581018561],[-0.10061595458137619,-0.16814647352435652]],"imag":[[0.11483875361107666,0.4496503501575975],[-0.9794427758461355,-0.04790659628713331]]},{"name":"u","qubits":[1],"real":[[0.9726378312953574,0.0],[0.0,0.9726378312953574]],"imag":[[0.23232660014097348,0.0],[0.0,-0.23232660014097348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8341888204191883,0.0],[0.0,0.8341888204191883]],"imag":[[0.5514789314993305,0.0],[0.0,-0.5514789314993305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38261189516780925,-0.28762246020072624],[0.16683705785748967,-0.3458518893452651]],"imag":[[0.755208627975473,0.44781847471445685],[-0.505404256049509,0.7727343688026368]]},{"name":"u","qubits":[1],"real":[[0.783784532289689,-0.6210328549629507],[0.6210328549629507,0.783784532289689]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8740156067244383,0.4858978485259139],[-0.4858978485259139,0.8740156067244383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.322584143608195,-0.7594502604552344],[0.7812346130531594,-0.3917231538715259]],"imag":[[-0.5241979668216857,-0.21069234387384467],[-0.10405979646461715,0.4747599486565462]]},{"name":"u","qubits":[1],"real":[[0.999912645413641,0.0],[0.0,0.999912645413641]],"imag":[[0.01321747108542881,0.0],[0.0,-0.01321747108542881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6169771399723034,0.0],[0.0,0.6169771399723034]],"imag":[[0.7869810726768445,0.0],[0.0,-0.7869810726768445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.023302264246982896,0.28058598586970046],[0.22466899671442844,0.14646738580386626]],"imag":[[0.8812637924311513,0.3796085314694026],[-0.41515656630500286,0.8693193729953064]]},{"name":"u","qubits":[3],"real":[[0.9997936427749138,0.0],[0.0,0.9997936427749138]],"imag":[[-0.02031432664077222,0.0],[0.0,0.02031432664077222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8993685888918103,0.0],[0.0,0.8993685888918103]],"imag":[[-0.4371911953765239,0.0],[0.0,0.4371911953765239]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9729463580518888,0.0],[0.0,0.9729463580518888]],"imag":[[0.23103113286647295,0.0],[0.0,-0.23103113286647295]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9017614431226403,0.0],[0.0,0.9017614431226403]],"imag":[[0.4322340797500508,0.0],[0.0,-0.4322340797500508]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999349296773319,0.0],[0.0,0.9999349296773319]],"imag":[[-0.011407734708932669,0.0],[0.0,0.011407734708932669]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9188455574559206,0.0],[0.0,0.9188455574559206]],"imag":[[-0.394617335584131,0.0],[0.0,0.394617335584131]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9422062239081134,0.0],[0.0,0.9422062239081134]],"imag":[[0.33503347837016845,0.0],[0.0,-0.33503347837016845]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8993240513283454,0.0],[0.0,0.8993240513283454]],"imag":[[-0.43728280403232384,0.0],[0.0,0.43728280403232384]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4597006705789897,-0.5612481803364543],[-0.5373212574690742,0.7820028983214817]],"imag":[[-0.6672555476283643,-0.168658850041787],[-0.2339469895088454,-0.21219363654078513]]},{"name":"u","qubits":[1],"real":[[0.9676513680533976,0.0],[0.0,0.9676513680533976]],"imag":[[0.2522911609715808,0.0],[0.0,-0.2522911609715808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9502893633836843,0.0],[0.0,0.9502893633836843]],"imag":[[-0.3113681516145027,0.0],[0.0,0.3113681516145027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47749111960255375,-0.1809256131973363],[0.1997605166998906,0.2977702826108646]],"imag":[[0.8534508260094534,-0.10435439987681114],[0.06098896828340579,-0.9315089588991424]]},{"name":"u","qubits":[1],"real":[[0.6285858625058092,-0.7777401966324153],[0.7777401966324153,0.6285858625058092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9410915412782231,0.338151905117476],[-0.338151905117476,0.9410915412782231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5375204854914406,-0.5623516418769957],[-0.8344430572246146,-0.3764366303881371]],"imag":[[0.07768735342051608,-0.6235359120963352],[-0.09349431557693762,-0.39148315481826745]]},{"name":"u","qubits":[1],"real":[[0.9282430350145499,0.0],[0.0,0.9282430350145499]],"imag":[[-0.3719742839861074,0.0],[0.0,0.3719742839861074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46771011453792233,0.0],[0.0,0.46771011453792233]],"imag":[[-0.8838819201448368,0.0],[0.0,0.8838819201448368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5478772420432474,0.39680244500502043],[-0.38872957665345104,0.6574071139573792]],"imag":[[-0.5738247284159333,-0.4616313771262768],[0.4684495970158303,0.4441398178600568]]},{"name":"u","qubits":[2],"real":[[0.7771981492111543,0.0],[0.0,0.7771981492111543]],"imag":[[-0.6292559390762684,0.0],[0.0,0.6292559390762684]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8075869145087653,0.0],[0.0,0.8075869145087653]],"imag":[[0.5897485697432527,0.0],[0.0,-0.5897485697432527]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.923749373426624,0.0],[0.0,0.923749373426624]],"imag":[[0.38299751316936714,0.0],[0.0,-0.38299751316936714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9909973306920213,0.0],[0.0,0.9909973306920213]],"imag":[[0.1338816289163249,0.0],[0.0,-0.1338816289163249]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04436294978001072,0.033301816900817655],[0.656225304895296,0.3979127115699014]],"imag":[[-0.5012346259973057,0.8635315671006251],[-0.5622847389030158,-0.3080092459374088]]},{"name":"u","qubits":[1],"real":[[0.6946347407266166,0.0],[0.0,0.6946347407266166]],"imag":[[0.7193626185559452,0.0],[0.0,-0.7193626185559452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7243088660073528,0.0],[0.0,0.7243088660073528]],"imag":[[-0.6894756461421554,0.0],[0.0,0.6894756461421554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7357615171986593,0.0200683514757498],[-0.35161300782170607,-0.6270027098081749]],"imag":[[-0.0257417549782557,-0.676453703611128],[-0.578239262408511,0.38584355642285834]]},{"name":"u","qubits":[1],"real":[[0.6958826117000347,-0.7181555477287206],[0.7181555477287206,0.6958826117000347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.879165111546996,0.47651726793323884],[-0.47651726793323884,0.879165111546996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5917294547299763,-0.5575065210747184],[-0.5692995450454466,-0.6569497027376108]],"imag":[[0.45011703549332255,-0.3693743165446571],[-0.3509258251749449,-0.34808932949646243]]},{"name":"u","qubits":[1],"real":[[0.6983347283148474,0.0],[0.0,0.6983347283148474]],"imag":[[-0.7157713372505413,0.0],[0.0,0.7157713372505413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9034739328821628,0.0],[0.0,0.9034739328821628]],"imag":[[-0.42864303633960643,0.0],[0.0,0.42864303633960643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8705694348558501,0.49144731644636463],[-0.000686544890459275,-0.0026989333593989404]],"imag":[[0.021472345608274324,-0.011284175934078815],[0.4915763685582921,0.870830016874635]]},{"name":"u","qubits":[2],"real":[[0.6720153737931911,-0.740537195139851],[0.740537195139851,0.6720153737931911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9673570812275595,0.25341720028225573],[-0.25341720028225573,0.9673570812275595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987129626098675,-0.0507190133482626],[0.0507190133482626,0.9987129626098675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.924639999921979,0.38084231716588773],[-0.38084231716588773,0.924639999921979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21654641181616047,0.41878742624768234],[0.5457011441296434,0.134168515429882]],"imag":[[0.4492881241086918,0.7588576445429543],[-0.673392971718622,0.48036546129265256]]},{"name":"u","qubits":[1],"real":[[0.6494503663367635,0.0],[0.0,0.6494503663367635]],"imag":[[0.760403985829272,0.0],[0.0,-0.760403985829272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8575335646038962,0.0],[0.0,0.8575335646038962]],"imag":[[-0.5144280178778519,0.0],[0.0,0.5144280178778519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7434835714160688,0.6543194728913618],[-0.47046054871079496,-0.3798567115133117]],"imag":[[-0.11775158279710085,-0.07233789586624245],[0.46047108040562384,0.6498785539892109]]},{"name":"u","qubits":[1],"real":[[0.7049830397277884,-0.7092241632207461],[0.7092241632207461,0.7049830397277884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9355693055211763,0.3531431360887874],[-0.3531431360887874,0.9355693055211763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9152837519893522,0.010057539712448892],[-0.223149207747463,0.32808832062493]],"imag":[[0.29455440367111324,-0.27457640560904273],[-0.160305295308448,-0.9038056744938396]]},{"name":"u","qubits":[1],"real":[[0.8030959973598681,0.0],[0.0,0.8030959973598681]],"imag":[[0.5958496614285844,0.0],[0.0,-0.5958496614285844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.603673823266805,0.0],[0.0,0.603673823266805]],"imag":[[0.7972314062444092,0.0],[0.0,-0.7972314062444092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.840049923831329,-0.44144357755508806],[-0.34048896640976184,0.5555775182074415]],"imag":[[0.25448292554396695,0.18623139883738044],[0.3370783734248974,-0.6795432695457279]]},{"name":"u","qubits":[2],"real":[[0.8676311162158935,0.0],[0.0,0.8676311162158935]],"imag":[[-0.49720845344177594,0.0],[0.0,0.49720845344177594]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9760866956040197,0.0],[0.0,0.9760866956040197]],"imag":[[-0.21738160608668272,0.0],[0.0,0.21738160608668272]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9953414678325937,0.0],[0.0,0.9953414678325937]],"imag":[[-0.0964124598423764,0.0],[0.0,0.0964124598423764]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7704023756878186,0.0],[0.0,0.7704023756878186]],"imag":[[-0.6375579813119472,0.0],[0.0,0.6375579813119472]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6660259657564496,-0.19606674273768712],[0.3600170744449946,-0.8307599888382813]],"imag":[[0.5556202563740947,0.45744221059846174],[0.343632434081885,-0.24928356805141533]]},{"name":"u","qubits":[1],"real":[[0.8675215429129933,0.0],[0.0,0.8675215429129933]],"imag":[[-0.4973996105566021,0.0],[0.0,0.4973996105566021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7601255933713473,0.0],[0.0,0.7601255933713473]],"imag":[[0.6497761786198823,0.0],[0.0,-0.6497761786198823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7910756702861985,0.3709376887465351],[0.23919042254440165,0.6508073098764071]],"imag":[[-0.463078596547544,0.1488715163091214],[0.32022716790401934,0.6455171168223472]]},{"name":"u","qubits":[1],"real":[[0.5080507769505636,-0.8613271202278079],[0.8613271202278079,0.5080507769505636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9896696048587209,0.1433669181463534],[-0.1433669181463534,0.9896696048587209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2656863457203117,-0.7942230647823864],[0.6560972161837422,-0.4853388954779305]],"imag":[[0.537191232589193,-0.10023007879256833],[-0.458664134463373,-0.3515818698527718]]},{"name":"u","qubits":[1],"real":[[0.9998035169480857,0.0],[0.0,0.9998035169480857]],"imag":[[0.019822398902226795,0.0],[0.0,-0.019822398902226795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6595143574042429,0.0],[0.0,0.6595143574042429]],"imag":[[0.7516919664182055,0.0],[0.0,-0.7516919664182055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03353690608599824,-0.29471082457692516],[0.022629015288280284,0.5240630747414783]],"imag":[[0.8454359297120199,-0.4441383732119308],[0.5325422916062482,0.664262394698327]]},{"name":"u","qubits":[4],"real":[[0.999857580830124,0.0],[0.0,0.999857580830124]],"imag":[[0.016876553455374182,0.0],[0.0,-0.016876553455374182]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9917972064428087,0.0],[0.0,0.9917972064428087]],"imag":[[-0.12782136477225062,0.0],[0.0,0.12782136477225062]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9912996720873364,0.0],[0.0,0.9912996720873364]],"imag":[[-0.131624314317452,0.0],[0.0,0.131624314317452]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999848986986712,0.0],[0.0,0.999848986986712]],"imag":[[-0.01737823988918063,0.0],[0.0,0.01737823988918063]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9920848556700129,0.0],[0.0,0.9920848556700129]],"imag":[[-0.1255692603713565,0.0],[0.0,0.1255692603713565]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9860591433342663,0.0],[0.0,0.9860591433342663]],"imag":[[-0.166395209807533,0.0],[0.0,0.166395209807533]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9741014182495792,0.0],[0.0,0.9741014182495792]],"imag":[[-0.2261115365569799,0.0],[0.0,0.2261115365569799]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9952212911422115,0.0],[0.0,0.9952212911422115]],"imag":[[0.09764518245786404,0.0],[0.0,-0.09764518245786404]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9973025575682768,0.0],[0.0,0.9973025575682768]],"imag":[[-0.07340033152359766,0.0],[0.0,0.07340033152359766]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9938346410486281,0.0],[0.0,0.9938346410486281]],"imag":[[-0.11087247743125696,0.0],[0.0,0.11087247743125696]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9706246349120176,0.0],[0.0,0.9706246349120176]],"imag":[[-0.24059887385836315,0.0],[0.0,0.24059887385836315]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9618965854314653,0.0],[0.0,0.9618965854314653]],"imag":[[-0.2734135310025599,0.0],[0.0,0.2734135310025599]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9771790724584215,0.0],[0.0,0.9771790724584215]],"imag":[[-0.2124171846845237,0.0],[0.0,0.2124171846845237]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9627490512038532,0.0],[0.0,0.9627490512038532]],"imag":[[-0.2703964948110096,0.0],[0.0,0.2703964948110096]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.993215680291844,0.0],[0.0,0.993215680291844]],"imag":[[-0.11628676804524905,0.0],[0.0,0.11628676804524905]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8401107623632107,0.0],[0.0,0.8401107623632107]],"imag":[[0.5424148845316701,0.0],[0.0,-0.5424148845316701]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.10251981583057132,-0.7696804750296212],[-0.39126481264418295,0.1224649844777555]],"imag":[[-0.06821350145825829,0.6264411959147056],[-0.912002440768325,-0.01287330555813889]]},{"name":"u","qubits":[1],"real":[[0.5639438829045513,0.0],[0.0,0.5639438829045513]],"imag":[[0.8258131125954211,0.0],[0.0,-0.8258131125954211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9471988579127084,0.0],[0.0,0.9471988579127084]],"imag":[[-0.3206467270515338,0.0],[0.0,0.3206467270515338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8662320340154817,0.3441316375542819],[-0.27218627031695497,-0.6972053858199014]],"imag":[[-0.3384620023221317,0.129069563661241],[-0.2469821258318915,-0.6154828297801876]]},{"name":"u","qubits":[1],"real":[[0.6833670375684072,-0.7300749906447823],[0.7300749906447823,0.6833670375684072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9508745902434333,0.3095763453970324],[-0.3095763453970324,0.9508745902434333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.26121366818817215,-0.46643171888106805],[-0.11185938940732318,-0.7507760651146898]],"imag":[[-0.7917890206060274,-0.2954302253004586],[0.540670919692236,-0.36262616239244977]]},{"name":"u","qubits":[1],"real":[[0.6538905650690185,0.0],[0.0,0.6538905650690185]],"imag":[[0.7565891414193834,0.0],[0.0,-0.7565891414193834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8158415041442492,0.0],[0.0,0.8158415041442492]],"imag":[[0.5782755745452587,0.0],[0.0,-0.5782755745452587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9460328147903643,-0.04149288496295797],[0.17188514948569614,-0.7724530237521525]],"imag":[[-0.13849761528067073,0.29003217821276006],[0.23726740038966024,0.5634500884681524]]},{"name":"u","qubits":[2],"real":[[0.9703659773091782,0.0],[0.0,0.9703659773091782]],"imag":[[-0.24163995961099533,0.0],[0.0,0.24163995961099533]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997191083519997,0.0],[0.0,0.9997191083519997]],"imag":[[-0.023700303708657295,0.0],[0.0,0.023700303708657295]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9624523108831117,0.0],[0.0,0.9624523108831117]],"imag":[[-0.2714508229417588,0.0],[0.0,0.2714508229417588]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7532048372562915,0.0],[0.0,0.7532048372562915]],"imag":[[0.6577860390231184,0.0],[0.0,-0.6577860390231184]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6593592111451481,-0.4657089280441198],[0.16417812171176926,0.671254402505243]],"imag":[[0.49827475810702315,-0.3163588001801639],[0.5385287740340635,-0.4821305124195043]]},{"name":"u","qubits":[1],"real":[[0.9984651128738031,0.0],[0.0,0.9984651128738031]],"imag":[[-0.055384279122361504,0.0],[0.0,0.055384279122361504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8171583960633327,0.0],[0.0,0.8171583960633327]],"imag":[[-0.5764131814447007,0.0],[0.0,0.5764131814447007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08890463868540621,-0.3108164938376774],[-0.5883122264336087,0.7701017392597596]],"imag":[[-0.7989185249054163,-0.5071668985074084],[-0.08782869697257908,-0.23047376294477076]]},{"name":"u","qubits":[1],"real":[[0.8224551952789181,-0.5688298970331259],[0.5688298970331259,0.8224551952789181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9394941850127421,0.3425648498127669],[-0.3425648498127669,0.9394941850127421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4972185322448113,-0.23321309095188275],[0.4643977016506054,0.13976054691694795]],"imag":[[-0.4714968729155102,0.689982669515604],[-0.561069696851332,-0.6708223009875751]]},{"name":"u","qubits":[1],"real":[[0.6149487125978469,0.0],[0.0,0.6149487125978469]],"imag":[[0.7885671061325413,0.0],[0.0,-0.7885671061325413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.871402145946625,0.0],[0.0,0.871402145946625]],"imag":[[0.49056936312780164,0.0],[0.0,-0.49056936312780164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6864090979234467,0.14299837833050855],[-0.012706214085957117,-0.7064556568266951]],"imag":[[-0.17246005765936034,-0.6918464732835565],[-0.7063558812126165,0.04266528023478189]]},{"name":"u","qubits":[2],"real":[[0.6328739004997289,-0.7742548844316445],[0.7742548844316445,0.6328739004997289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9773659804490623,0.21155552524300358],[-0.21155552524300358,0.9773659804490623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998548516745055,0.017037475838651957],[-0.017037475838651957,0.9998548516745055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8860532499591921,0.4635834749392534],[-0.4635834749392534,0.8860532499591921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21154576054057483,0.41937203259220823],[0.3747426753253929,0.6957825784542406]],"imag":[[-0.8804696297804357,0.06441056210818297],[0.19897122787372892,-0.5795385934413309]]},{"name":"u","qubits":[1],"real":[[0.7930531812821396,0.0],[0.0,0.7930531812821396]],"imag":[[-0.6091524042949168,0.0],[0.0,0.6091524042949168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7702539219819171,0.0],[0.0,0.7702539219819171]],"imag":[[-0.6377373249790815,0.0],[0.0,0.6377373249790815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8525756954916548,-0.2968721368885143],[-0.40645689786675815,0.8780649579497133]],"imag":[[-0.22754638218012296,-0.36497159033670756],[0.23691795539846708,0.08754771388854155]]},{"name":"u","qubits":[1],"real":[[0.7465827917373808,-0.6652925184320192],[0.6652925184320192,0.7465827917373808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9374740927041927,0.34805506102978995],[-0.34805506102978995,0.9374740927041927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6420503993354766,0.6558896867050408],[0.6468060450303534,-0.6393885681585931]],"imag":[[0.1067957633082202,0.38232795938373837],[-0.3975020625918341,0.12172226277692373]]},{"name":"u","qubits":[1],"real":[[0.989157418023657,0.0],[0.0,0.989157418023657]],"imag":[[-0.14685912422717323,0.0],[0.0,0.14685912422717323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7474098115244037,0.0],[0.0,0.7474098115244037]],"imag":[[0.6643632843836687,0.0],[0.0,-0.6643632843836687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2862669733272232,0.16282968113832777],[0.09820860300029013,0.7997603983201742]],"imag":[[-0.9428128232188235,-0.05139742499982818],[0.13967917043336797,-0.5755242001189296]]},{"name":"u","qubits":[2],"real":[[0.9948788905951382,0.0],[0.0,0.9948788905951382]],"imag":[[-0.10107419575829871,0.0],[0.0,0.10107419575829871]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999986462397285,0.0],[0.0,0.9999986462397285]],"imag":[[-0.0016454539527079029,0.0],[0.0,0.0016454539527079029]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9637315646661844,0.0],[0.0,0.9637315646661844]],"imag":[[-0.2668735117355563,0.0],[0.0,0.2668735117355563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6903353031640298,0.0],[0.0,0.6903353031640298]],"imag":[[0.7234895778139634,0.0],[0.0,-0.7234895778139634]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.28965198768768485,0.19295278249915218],[0.4638635899994601,0.7284572574655992]],"imag":[[0.8339791382588064,-0.4281935855468968],[-0.07356013084875097,0.4987679832026363]]},{"name":"u","qubits":[1],"real":[[0.7199008224959603,0.0],[0.0,0.7199008224959603]],"imag":[[-0.694076945136229,0.0],[0.0,0.694076945136229]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8652647075399291,0.0],[0.0,0.8652647075399291]],"imag":[[-0.5013152559875282,0.0],[0.0,0.5013152559875282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9557962347415296,0.280523090115221],[0.2898872232277511,0.8940866895440539]],"imag":[[-0.0349236046011107,0.08087456588933271],[0.03463087213577556,0.33966909203601986]]},{"name":"u","qubits":[1],"real":[[0.788417959182501,-0.6151399203746252],[0.6151399203746252,0.788417959182501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9870255043864508,0.16056355031784897],[-0.16056355031784897,0.9870255043864508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7570432262196763,-0.2378390329980763],[0.5183453617984587,-0.27244733478415145]],"imag":[[0.35166803728290963,0.49663642594057683],[-0.18583118976779672,-0.7890230063696003]]},{"name":"u","qubits":[1],"real":[[0.9978927337545623,0.0],[0.0,0.9978927337545623]],"imag":[[-0.06488522112042329,0.0],[0.0,0.06488522112042329]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.892058042142809,0.0],[0.0,0.892058042142809]],"imag":[[-0.45192084422865275,0.0],[0.0,0.45192084422865275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10826802063308816,-0.43972936747728836],[0.5105063428740976,-0.7617014065362855]],"imag":[[-0.8290261507339943,-0.32807279753949986],[0.20094016769348047,0.34469883982002975]]},{"name":"u","qubits":[3],"real":[[0.9960554993816392,0.0],[0.0,0.9960554993816392]],"imag":[[0.0887324188309634,0.0],[0.0,-0.0887324188309634]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9348942179476545,0.0],[0.0,0.9348942179476545]],"imag":[[0.35492647301665653,0.0],[0.0,-0.35492647301665653]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9303621809063725,0.0],[0.0,0.9303621809063725]],"imag":[[0.36664180386194134,0.0],[0.0,-0.36664180386194134]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998301416571128,0.0],[0.0,0.9998301416571128]],"imag":[[0.018430622179346313,0.0],[0.0,-0.018430622179346313]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8971868010323499,0.0],[0.0,0.8971868010323499]],"imag":[[-0.44165126972911384,0.0],[0.0,0.44165126972911384]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9701280515586758,0.0],[0.0,0.9701280515586758]],"imag":[[-0.24259341206835644,0.0],[0.0,0.24259341206835644]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9463578656422662,0.0],[0.0,0.9463578656422662]],"imag":[[-0.3231203957304683,0.0],[0.0,0.3231203957304683]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9158559430278537,0.0],[0.0,0.9158559430278537]],"imag":[[0.40150702561793467,0.0],[0.0,-0.40150702561793467]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8567810909613527,0.1900886228914363],[0.01810355086894069,0.14878110357227267]],"imag":[[-0.46368973104021083,0.12159075189408369],[-0.22492277995984952,-0.9627804462705323]]},{"name":"u","qubits":[1],"real":[[0.895043012668758,0.0],[0.0,0.895043012668758]],"imag":[[-0.4459798263070131,0.0],[0.0,0.4459798263070131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6807979748002108,0.0],[0.0,0.6807979748002108]],"imag":[[-0.7324712400551516,0.0],[0.0,0.7324712400551516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6485374940029844,-0.31809555567522824],[-0.2564513396433979,0.7030950726395242]],"imag":[[-0.4892035510620071,0.4887680656101818],[-0.5237477588455703,-0.4069131533010096]]},{"name":"u","qubits":[1],"real":[[0.6806347758180072,-0.7326228920441751],[0.7326228920441751,0.6806347758180072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9338373059859956,0.3576980373846328],[-0.3576980373846328,0.9338373059859956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8921344731359041,0.3092496632649705],[-0.19548979235226838,0.20237930905784568]],"imag":[[0.2828783249818321,0.16864335405968175],[-0.2930182181777506,-0.9137651121416667]]},{"name":"u","qubits":[1],"real":[[0.9726805520831091,0.0],[0.0,0.9726805520831091]],"imag":[[0.2321476762737417,0.0],[0.0,-0.2321476762737417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7223138019361446,0.0],[0.0,0.7223138019361446]],"imag":[[0.6915654499268685,0.0],[0.0,-0.6915654499268685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.381191791656728,0.2472540484501006],[0.3475607521056864,-0.8412236098831641]],"imag":[[0.7530927193633505,0.47582518800551377],[0.4083450717361198,0.06927239103489408]]},{"name":"u","qubits":[2],"real":[[0.9373518811513711,0.0],[0.0,0.9373518811513711]],"imag":[[-0.3483840566127931,0.0],[0.0,0.3483840566127931]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9754136448183475,0.0],[0.0,0.9754136448183475]],"imag":[[0.2203819899678437,0.0],[0.0,-0.2203819899678437]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997933221436399,0.0],[0.0,0.9997933221436399]],"imag":[[0.02033010076177261,0.0],[0.0,-0.02033010076177261]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5812548557433826,0.0],[0.0,0.5812548557433826]],"imag":[[-0.8137215695031929,0.0],[0.0,0.8137215695031929]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.41954182621744907,-0.5522521116962646],[0.8654002312960932,0.07607614006929803]],"imag":[[0.0775418719874208,0.716232866650108],[-0.2627819510839414,-0.41981008416823723]]},{"name":"u","qubits":[1],"real":[[0.9995414936882162,0.0],[0.0,0.9995414936882162]],"imag":[[-0.03027874494640761,0.0],[0.0,0.03027874494640761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7897041132076863,0.0],[0.0,0.7897041132076863]],"imag":[[-0.6134879082613298,0.0],[0.0,0.6134879082613298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04596114380399685,0.6437079129848828],[0.4144640515451842,0.6724633034938243]],"imag":[[-0.757922988467465,0.09529134049546084],[0.5016571207403782,-0.3526369076562996]]},{"name":"u","qubits":[1],"real":[[0.70767232355247,-0.7065407861389519],[0.7065407861389519,0.70767232355247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9938397259756268,0.1108268878598115],[-0.1108268878598115,0.9938397259756268]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7599612723232378,0.610067124660833],[0.2720473599135575,-0.27825379899562996]],"imag":[[0.20021940030807892,0.10094136771999056],[-0.5553028815639103,0.73498555566445]]},{"name":"u","qubits":[1],"real":[[0.7232865874374166,0.0],[0.0,0.7232865874374166]],"imag":[[-0.6905479798197489,0.0],[0.0,0.6905479798197489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9092870793249874,0.0],[0.0,0.9092870793249874]],"imag":[[-0.4161694455058349,0.0],[0.0,0.4161694455058349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8767688156588274,-0.32386027628944136],[-0.45844253281314223,0.41543534164610796]],"imag":[[-0.040626520540586,-0.3531861423650553],[-0.13948610620722562,0.7731672181322734]]},{"name":"u","qubits":[2],"real":[[0.6744495131700905,-0.7383209696227163],[0.7383209696227163,0.6744495131700905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9939921322874653,0.10945154613169285],[-0.10945154613169285,0.9939921322874653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998319808905259,-0.018330575237206454],[0.018330575237206454,0.9998319808905259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.967906525199036,0.25131048222692187],[-0.25131048222692187,0.967906525199036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3868863596571184,-0.6512542071111711],[-0.7003534829507069,-0.38312158225440424]],"imag":[[0.032848509762175314,0.6520029737951104],[-0.5989531860141336,0.06307085771744846]]},{"name":"u","qubits":[1],"real":[[0.9680328755384598,0.0],[0.0,0.9680328755384598]],"imag":[[-0.2508233479497888,0.0],[0.0,0.2508233479497888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112595387037207,0.0],[0.0,0.9112595387037207]],"imag":[[-0.41183255471305585,0.0],[0.0,0.41183255471305585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47580913752445797,-0.09916274690303846],[0.14182590155649158,-0.6868323073890894]],"imag":[[-0.8565313132414386,-0.17356993896343903],[-0.14087294890367133,0.6987858094161985]]},{"name":"u","qubits":[1],"real":[[0.7889724303398444,-0.6144285997279418],[0.6144285997279418,0.7889724303398444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8761366653522981,0.48206280049943206],[-0.48206280049943206,0.8761366653522981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2841087108047627,0.050482342930758206],[-0.7434705366605617,-0.2171375014803098]],"imag":[[-0.03581462441215833,0.9567920809534813],[0.6043600865715142,-0.18668624032803482]]},{"name":"u","qubits":[1],"real":[[0.7354696627293408,0.0],[0.0,0.7354696627293408]],"imag":[[0.6775576545245354,0.0],[0.0,-0.6775576545245354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7702251620339439,0.0],[0.0,0.7702251620339439]],"imag":[[-0.6377720594144783,0.0],[0.0,0.6377720594144783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8244446066440476,0.041637522306501945],[0.13094227659124977,-0.80591261635768]],"imag":[[0.06769235906058232,0.5603348568816062],[0.5464091464291709,0.18653691241993953]]},{"name":"u","qubits":[2],"real":[[0.994423644513694,0.0],[0.0,0.994423644513694]],"imag":[[-0.10545906898935838,0.0],[0.0,0.10545906898935838]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9082250483111197,0.0],[0.0,0.9082250483111197]],"imag":[[-0.4184820923531428,0.0],[0.0,0.4184820923531428]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9960069981913,0.0],[0.0,0.9960069981913]],"imag":[[0.08927519002475268,0.0],[0.0,-0.08927519002475268]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8213943616268743,0.0],[0.0,0.8213943616268743]],"imag":[[-0.570360677718564,0.0],[0.0,0.570360677718564]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12459066842687508,-0.7764276502468648],[-0.4733628963661493,-0.08893511683302417]],"imag":[[-0.06548104293361234,0.6142878008632461],[-0.8695498644132613,-0.10909237662011717]]},{"name":"u","qubits":[1],"real":[[0.9893538804022567,0.0],[0.0,0.9893538804022567]],"imag":[[0.14552971975853335,0.0],[0.0,-0.14552971975853335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6728172987106574,0.0],[0.0,0.6728172987106574]],"imag":[[-0.7398086796974567,0.0],[0.0,0.7398086796974567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20751615175116078,0.3769160978228622],[0.32833223797742117,0.26296569124850955]],"imag":[[0.6901155785661426,0.5819035918300335],[-0.6106353056345871,0.6709482172593396]]},{"name":"u","qubits":[1],"real":[[0.7381482129329728,-0.6746385815707983],[0.6746385815707983,0.7381482129329728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8526073293919855,0.5225521427255526],[-0.5225521427255526,0.8526073293919855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8370536446421157,-0.22302859912450662],[-0.3098987427039019,-0.90115957635754]],"imag":[[-0.4506337595868421,0.2157050177546624],[0.015270231907864657,0.3027226572741458]]},{"name":"u","qubits":[1],"real":[[0.8596816456835588,0.0],[0.0,0.8596816456835588]],"imag":[[-0.5108301753761303,0.0],[0.0,0.5108301753761303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6050003198669204,0.0],[0.0,0.6050003198669204]],"imag":[[0.7962252275335944,0.0],[0.0,-0.7962252275335944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6925990379992861,-0.261004115776422],[-0.21062669804186318,-0.7557676491069348]],"imag":[[-0.3770170870574928,0.5568137392134954],[0.5777552100164293,-0.22505681934620597]]},{"name":"u","qubits":[3],"real":[[0.6943092669427764,-0.7196767620518149],[0.7196767620518149,0.6943092669427764]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9933340980454854,0.11527085347199352],[-0.11527085347199352,0.9933340980454854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999848160138349,-0.00551069340253174],[0.00551069340253174,0.9999848160138349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9664548035487924,0.2568367432776415],[-0.2568367432776415,0.9664548035487924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999084428250267,0.013531665353175733],[-0.013531665353175733,0.9999084428250267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999743801432635,-0.007158146205272984],[0.007158146205272984,0.9999743801432635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999961873648633,-0.0027613865606262496],[0.0027613865606262496,0.9999961873648633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9192589623696465,0.3936533501738309],[-0.3936533501738309,0.9192589623696465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5781665330844189,-0.4179238877863234],[-0.49981613344415227,0.6226263580955944]],"imag":[[0.3535991891246423,0.6050047086503575],[-0.5393281989850681,0.2676664804062655]]},{"name":"u","qubits":[1],"real":[[0.757893467198818,0.0],[0.0,0.757893467198818]],"imag":[[0.6523783353065568,0.0],[0.0,-0.6523783353065568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8049659528934792,0.0],[0.0,0.8049659528934792]],"imag":[[-0.5933210047539975,0.0],[0.0,0.5933210047539975]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8069105334480673,-0.5745149935631944],[-0.4711603707874778,0.521119040358607]],"imag":[[0.12142420368898976,-0.06390677538518937],[-0.334902162979663,0.6279198929853028]]},{"name":"u","qubits":[1],"real":[[0.7777546743394603,-0.6285679490262926],[0.6285679490262926,0.7777546743394603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.912901695713874,0.40817948743504157],[-0.40817948743504157,0.912901695713874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.309222712549886,0.6547690309603031],[-0.0035285415233880595,0.06271026517831696]],"imag":[[0.22185426424907778,0.6530233652581635],[0.9247429636782903,-0.3753737113377472]]},{"name":"u","qubits":[1],"real":[[0.9175690137669227,0.0],[0.0,0.9175690137669227]],"imag":[[0.3975765397691327,0.0],[0.0,-0.3975765397691327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6032653765942392,0.0],[0.0,0.6032653765942392]],"imag":[[-0.7975405227338676,0.0],[0.0,0.7975405227338676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6833560508434526,0.16330745748051712],[0.34596136061494726,0.9224822718019947]],"imag":[[0.6405137230044683,-0.3099957302122803],[0.05547445700545523,-0.16204869574431796]]},{"name":"u","qubits":[2],"real":[[0.9584878074788825,0.0],[0.0,0.9584878074788825]],"imag":[[0.28513351769710377,0.0],[0.0,-0.28513351769710377]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9437075936973364,0.0],[0.0,0.9437075936973364]],"imag":[[0.3307808603864242,0.0],[0.0,-0.3307808603864242]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.771940590569545,0.0],[0.0,0.771940590569545]],"imag":[[0.6356946787815217,0.0],[0.0,-0.6356946787815217]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996948395492173,0.0],[0.0,0.9996948395492173]],"imag":[[-0.024702788884345052,0.0],[0.0,0.024702788884345052]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3165120630190761,0.8572932654509569],[-0.6683841553900669,-0.14901755002788122]],"imag":[[0.32057988225592715,-0.24919251607666634],[-0.5918709942881905,-0.4251412903112372]]},{"name":"u","qubits":[1],"real":[[0.40000726813014925,0.0],[0.0,0.40000726813014925]],"imag":[[0.9165119668848055,0.0],[0.0,-0.9165119668848055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.986248823982815,0.0],[0.0,0.986248823982815]],"imag":[[-0.16526722963889215,0.0],[0.0,0.16526722963889215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5399069446537925,0.5472146119365394],[-0.06661888429403812,0.015007773502697566]],"imag":[[-0.500707827927583,0.3979300574847181],[0.6733157405126262,0.7361946784430348]]},{"name":"u","qubits":[1],"real":[[0.7444058192584339,-0.6677274715437279],[0.6677274715437279,0.7444058192584339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9043892928316457,0.4267083395147976],[-0.4267083395147976,0.9043892928316457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7599615664741526,0.1581458891912011],[-0.5023770228275569,0.08450999802308967]],"imag":[[-0.4105262752970198,-0.4784521632356068],[-0.039292769154486484,0.8596112292549639]]},{"name":"u","qubits":[1],"real":[[0.9638205594461245,0.0],[0.0,0.9638205594461245]],"imag":[[-0.2665519258774161,0.0],[0.0,0.2665519258774161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7038809311288892,0.0],[0.0,0.7038809311288892]],"imag":[[0.7103179814654335,0.0],[0.0,-0.7103179814654335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39567090558984663,0.4800278647359956],[-0.3831154864237383,-0.25101708890167274]],"imag":[[-0.6606369340576284,0.42021021513719536],[0.5101234163327045,0.7280020915153214]]},{"name":"u","qubits":[2],"real":[[0.7010801662217431,-0.7130824640464054],[0.7130824640464054,0.7010801662217431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782810077426051,0.20728306706075428],[-0.20728306706075428,0.9782810077426051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996772082128804,0.025406286224108624],[-0.025406286224108624,0.9996772082128804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8743356400218772,0.48532173718836696],[-0.48532173718836696,0.8743356400218772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.050831943030053686,0.5719793735902571],[-0.6687099285987316,0.3684528384456957]],"imag":[[0.37515966931656963,0.727675018310625],[-0.6399205946674564,0.08701246896415778]]},{"name":"u","qubits":[1],"real":[[0.8924642208792755,0.0],[0.0,0.8924642208792755]],"imag":[[-0.4511181823539679,0.0],[0.0,0.4511181823539679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6691487413512703,0.0],[0.0,0.6691487413512703]],"imag":[[-0.7431284962562065,0.0],[0.0,0.7431284962562065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7004922818135695,-0.04219350915389869],[-0.08779066895520143,-0.5411756728428933]],"imag":[[-0.5158646315345973,-0.4913389388564403],[-0.48527007273856393,0.6811274815126379]]},{"name":"u","qubits":[1],"real":[[0.8456773889540184,-0.5336944386181233],[0.5336944386181233,0.8456773889540184]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9633328575127699,0.26830916055230275],[-0.26830916055230275,0.9633328575127699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4702307075091818,-0.8247702391577492],[-0.8027338869257427,-0.42659154918066655]],"imag":[[0.2944639714661003,-0.10921585884611786],[0.2186146335562073,0.35474723246815154]]},{"name":"u","qubits":[1],"real":[[0.9654568392045619,0.0],[0.0,0.9654568392045619]],"imag":[[0.2605630281393287,0.0],[0.0,-0.2605630281393287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8262177837285122,0.0],[0.0,0.8262177837285122]],"imag":[[-0.5633508443685387,0.0],[0.0,0.5633508443685387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4678034952806964,-0.19832604723915925],[0.19093850496332254,-0.5151473372157728]],"imag":[[0.8035428035769058,0.310073590635224],[-0.31467656402296784,0.7740441643320936]]},{"name":"u","qubits":[2],"real":[[0.9174261373462873,0.0],[0.0,0.9174261373462873]],"imag":[[-0.3979061227398633,0.0],[0.0,0.3979061227398633]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9149090891123455,0.0],[0.0,0.9149090891123455]],"imag":[[-0.40365995424319495,0.0],[0.0,0.40365995424319495]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999289783129376,0.0],[0.0,0.999289783129376]],"imag":[[-0.03768194970068211,0.0],[0.0,0.03768194970068211]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7655697915786674,0.0],[0.0,0.7655697915786674]],"imag":[[-0.6433528535898444,0.0],[0.0,0.6433528535898444]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6227899577781951,-0.2854950787929431],[-0.17904013192390378,0.3137531847070059]],"imag":[[-0.6929104540565706,-0.22472278730641213],[0.31615249850415983,-0.8772406556563943]]},{"name":"u","qubits":[1],"real":[[0.8259133915784821,0.0],[0.0,0.8259133915784821]],"imag":[[0.5637970109989311,0.0],[0.0,-0.5637970109989311]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6319157591621167,0.0],[0.0,0.6319157591621167]],"imag":[[-0.7750370786759597,0.0],[0.0,0.7750370786759597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8054214026789115,-0.12055521685513787],[-0.15076960394722902,-0.5236908683245345]],"imag":[[0.3150317778793947,0.4873579615866489],[0.47887354234544904,-0.6882561524611404]]},{"name":"u","qubits":[1],"real":[[0.6967857618199423,-0.717279305518431],[0.717279305518431,0.6967857618199423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9289524021617793,0.37019918222203013],[-0.37019918222203013,0.9289524021617793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5365827744340523,-0.3384308397173891],[0.3231719598229162,-0.5006961440510949]],"imag":[[0.7123528272433636,0.3001615272269653],[0.31653160992743956,-0.7380182894978443]]},{"name":"u","qubits":[1],"real":[[0.9504839031881764,0.0],[0.0,0.9504839031881764]],"imag":[[-0.3107737919776526,0.0],[0.0,0.3107737919776526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5267827628959982,0.0],[0.0,0.5267827628959982]],"imag":[[-0.8499999533621507,0.0],[0.0,0.8499999533621507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.493879948332844,-0.34635720540638],[0.42387272463941794,-0.3503319086420336]],"imag":[[-0.6745113924194281,0.42562150367930696],[0.34849518136971097,0.7590458323817333]]},{"name":"u","qubits":[3],"real":[[0.9999936351694004,0.0],[0.0,0.9999936351694004]],"imag":[[-0.0035678593985864608,0.0],[0.0,0.0035678593985864608]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9927881028695307,0.0],[0.0,0.9927881028695307]],"imag":[[0.11988237068359173,0.0],[0.0,-0.11988237068359173]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9965441671424501,0.0],[0.0,0.9965441671424501]],"imag":[[0.08306457087327065,0.0],[0.0,-0.08306457087327065]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9451636123594828,0.0],[0.0,0.9451636123594828]],"imag":[[0.32659722269421315,0.0],[0.0,-0.32659722269421315]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999380458593178,0.0],[0.0,0.9999380458593178]],"imag":[[0.011131237264957714,0.0],[0.0,-0.011131237264957714]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9941046349831316,0.0],[0.0,0.9941046349831316]],"imag":[[-0.10842497270027136,0.0],[0.0,0.10842497270027136]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985130992754148,0.0],[0.0,0.9985130992754148]],"imag":[[0.05451229746952222,0.0],[0.0,-0.05451229746952222]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7126638342699879,0.0],[0.0,0.7126638342699879]],"imag":[[-0.7015057086892446,0.0],[0.0,0.7015057086892446]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2114262940552711,-0.33558176220552643],[0.9165306292832659,0.09962680047440577]],"imag":[[0.10238006658977268,-0.9122511304581442],[0.3237110590213887,-0.21273752955251038]]},{"name":"u","qubits":[1],"real":[[0.7031730592691778,0.0],[0.0,0.7031730592691778]],"imag":[[0.7110187400610657,0.0],[0.0,-0.7110187400610657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9736776661721546,0.0],[0.0,0.9736776661721546]],"imag":[[0.22792938028596985,0.0],[0.0,-0.22792938028596985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8272120196571979,0.2562869655816151],[0.5301473477942045,0.5934154737256842]],"imag":[[-0.009178728394710662,-0.49995301454505087],[0.18595648713203466,-0.576387066183139]]},{"name":"u","qubits":[1],"real":[[0.6292979569050605,-0.7771641277330783],[0.7771641277330783,0.6292979569050605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9619587297405423,0.273194806458619],[-0.273194806458619,0.9619587297405423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3437506707876518,-0.9154428166367055],[0.2673194993780735,0.24891867879424687]],"imag":[[-0.1867739137877086,0.09442155966576946],[-0.8806198196234956,-0.3018087306322758]]},{"name":"u","qubits":[1],"real":[[0.9803518869689729,0.0],[0.0,0.9803518869689729]],"imag":[[0.19725662908093655,0.0],[0.0,-0.19725662908093655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.448786667950904,0.0],[0.0,0.448786667950904]],"imag":[[-0.8936389241016335,0.0],[0.0,0.8936389241016335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.353232606390564,0.23746913191966973],[-0.3943569689639902,-0.8109919492828125]],"imag":[[0.8422339151155231,-0.3308733434367678],[-0.10174153056270245,-0.42002773740165966]]},{"name":"u","qubits":[2],"real":[[0.9837809171013346,0.0],[0.0,0.9837809171013346]],"imag":[[0.17937420981639762,0.0],[0.0,-0.17937420981639762]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9123396216908449,0.0],[0.0,0.9123396216908449]],"imag":[[0.4094342617478487,0.0],[0.0,-0.4094342617478487]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9749316774808502,0.0],[0.0,0.9749316774808502]],"imag":[[0.2225044364599852,0.0],[0.0,-0.2225044364599852]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6119782749921314,0.0],[0.0,0.6119782749921314]],"imag":[[-0.7908745734550171,0.0],[0.0,0.7908745734550171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8767971411211976,-0.4407172268703176],[-0.3183312813222103,0.7519375789177272]],"imag":[[-0.19191576713970113,-0.012784270984777408],[-0.3050578747985949,0.4900966902219112]]},{"name":"u","qubits":[1],"real":[[0.7987539550520012,0.0],[0.0,0.7987539550520012]],"imag":[[0.6016578091313913,0.0],[0.0,-0.6016578091313913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9032670770538423,0.0],[0.0,0.9032670770538423]],"imag":[[-0.42907876609150447,0.0],[0.0,0.42907876609150447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8951821456883968,0.17956760418166884],[-0.2571399793459526,-0.008186884471770628]],"imag":[[0.25707078213932594,-0.3167317706505759],[0.2577645631830656,0.931326707397384]]},{"name":"u","qubits":[1],"real":[[0.6548335527566397,-0.7557731261325168],[0.7557731261325168,0.6548335527566397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9529370594126592,0.3031682054535964],[-0.3031682054535964,0.9529370594126592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.41456662159549457,-0.39488936059643515],[-0.4877571553615208,-0.7382089852800712]],"imag":[[-0.6910956529210014,0.4411164332240769],[0.33558050027710185,0.32330508699860383]]},{"name":"u","qubits":[1],"real":[[0.9739275808175913,0.0],[0.0,0.9739275808175913]],"imag":[[-0.22685913541842248,0.0],[0.0,0.22685913541842248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7860801786424325,0.0],[0.0,0.7860801786424325]],"imag":[[-0.6181245446877849,0.0],[0.0,0.6181245446877849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34753006912072393,0.5075980665485038],[0.27486305894586627,-0.7483155614018656]],"imag":[[-0.7055141386996417,-0.351876191277654],[-0.5531030193180732,-0.241973489068458]]},{"name":"u","qubits":[2],"real":[[0.7290195913730841,-0.6844928307836551],[0.6844928307836551,0.7290195913730841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9798254997495393,0.19985492248269912],[-0.19985492248269912,0.9798254997495393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980050402303751,0.06313429871921813],[-0.06313429871921813,0.9980050402303751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.931633570693132,0.3633990780912426],[-0.3633990780912426,0.931633570693132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10599307322264655,-0.5830209091314924],[0.654834649603748,-0.4362333840325279]],"imag":[[0.43218697504369463,0.6797547399958962],[-0.6108776217130043,-0.08786664682420439]]},{"name":"u","qubits":[1],"real":[[0.7888944811514937,0.0],[0.0,0.7888944811514937]],"imag":[[-0.6145286792402088,0.0],[0.0,0.6145286792402088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6304936567011171,0.0],[0.0,0.6304936567011171]],"imag":[[-0.7761944014611635,0.0],[0.0,0.7761944014611635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9158030056773778,-0.2905592263908133],[-0.3138122506572344,0.811282031239819]],"imag":[[-0.2311324624023493,-0.1531599672736958],[-0.09697685782468171,0.4836722301014251]]},{"name":"u","qubits":[1],"real":[[0.7735215176757569,-0.6337700384939269],[0.6337700384939269,0.7735215176757569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9528970408156361,0.3032939656584086],[-0.3032939656584086,0.9528970408156361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6522992631017361,-0.10210757570643374],[-0.14672723720123415,-0.7358961087726065]],"imag":[[0.352438616741113,-0.6632244987708901],[-0.6548005884617363,-0.09035609723086414]]},{"name":"u","qubits":[1],"real":[[0.8944462958559781,0.0],[0.0,0.8944462958559781]],"imag":[[-0.4471753837472721,0.0],[0.0,0.4471753837472721]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5489078180862643,0.0],[0.0,0.5489078180862643]],"imag":[[-0.8358828908667628,0.0],[0.0,0.8358828908667628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7190304252411559,-0.35970700103982123],[0.26958173287727255,-0.5777051295077716]],"imag":[[-0.5393688191995066,-0.2503745151883294],[0.34554625414224927,-0.6886074780944194]]},{"name":"u","qubits":[2],"real":[[0.9999249218390553,0.0],[0.0,0.9999249218390553]],"imag":[[0.012253598865598408,0.0],[0.0,-0.012253598865598408]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9341999264753852,0.0],[0.0,0.9341999264753852]],"imag":[[-0.35674990872232176,0.0],[0.0,0.35674990872232176]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9828842948974835,0.0],[0.0,0.9828842948974835]],"imag":[[-0.18422394753092378,0.0],[0.0,0.18422394753092378]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.579308235184445,0.0],[0.0,0.579308235184445]],"imag":[[0.8151085624918216,0.0],[0.0,-0.8151085624918216]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4314548639034872,0.5917589388084162],[-0.46749460154156625,-0.7138635374238633]],"imag":[[0.6110135204783845,-0.3005503893641984],[0.4711241616985129,0.2233599599974313]]},{"name":"u","qubits":[1],"real":[[0.9524327676747224,0.0],[0.0,0.9524327676747224]],"imag":[[0.30474878680557255,0.0],[0.0,-0.30474878680557255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6201241937431786,0.0],[0.0,0.6201241937431786]],"imag":[[-0.7845036547616414,0.0],[0.0,0.7845036547616414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43975950885794757,0.16078086340235995],[-0.4850814044923736,-0.7082832104712461]],"imag":[[0.6168365301789289,-0.6326719397677028],[-0.43682983005003456,-0.26872034600809125]]},{"name":"u","qubits":[1],"real":[[0.7260946738310916,-0.6875947386608777],[0.6875947386608777,0.7260946738310916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9349247377336796,0.3548460719433293],[-0.3548460719433293,0.9349247377336796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6683988829322111,-0.21961599241658905],[-0.6912411018557197,-0.1692778989707678]],"imag":[[0.19940001856901463,-0.6820933819973078],[-0.18886054377486822,0.6766553236548087]]},{"name":"u","qubits":[1],"real":[[0.994322274838535,0.0],[0.0,0.994322274838535]],"imag":[[-0.10641059045001522,0.0],[0.0,0.10641059045001522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.763364105776496,0.0],[0.0,0.763364105776496]],"imag":[[-0.6459684527994,0.0],[0.0,0.6459684527994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15186722560910293,-0.6186966071042374],[-0.691645204700187,-0.2664767565132834]],"imag":[[-0.7014128962223729,0.3196416793167647],[0.08113695590772943,-0.6663586447547775]]},{"name":"u","qubits":[5],"real":[[0.9318679593102556,0.0],[0.0,0.9318679593102556]],"imag":[[-0.3627976108120612,0.0],[0.0,0.3627976108120612]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[0.10089530000793526,0.0],[0.0,-0.10089530000793526]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.0014462504522586444,0.0],[0.0,0.0014462504522586444]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.995193315090746,0.0],[0.0,0.995193315090746]],"imag":[[-0.09792990145349462,0.0],[0.0,0.09792990145349462]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9961183009102239,0.0],[0.0,0.9961183009102239]],"imag":[[0.08802460219579876,0.0],[0.0,-0.08802460219579876]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.98347237867146,0.0],[0.0,0.98347237867146]],"imag":[[0.18105822375771977,0.0],[0.0,-0.18105822375771977]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9953254432209081,0.0],[0.0,0.9953254432209081]],"imag":[[0.09657775146017258,0.0],[0.0,-0.09657775146017258]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999960664352099,0.0],[0.0,0.9999960664352099]],"imag":[[0.002804837625816222,0.0],[0.0,-0.002804837625816222]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[0.18949931560216787,0.0],[0.0,-0.18949931560216787]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9956006304364536,0.0],[0.0,0.9956006304364536]],"imag":[[-0.093698370714416,0.0],[0.0,0.093698370714416]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999963856646921,0.0],[0.0,0.999963856646921]],"imag":[[-0.00850208208711539,0.0],[0.0,0.00850208208711539]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9950332063287328,0.0],[0.0,0.9950332063287328]],"imag":[[-0.09954354978179883,0.0],[0.0,0.09954354978179883]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9954557342117677,0.0],[0.0,0.9954557342117677]],"imag":[[-0.09522542320678079,0.0],[0.0,0.09522542320678079]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.0014462504522586557,0.0],[0.0,0.0014462504522586557]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[0.10089530000793524,0.0],[0.0,-0.10089530000793524]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[0.007143533415557614,0.0],[0.0,-0.007143533415557614]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[0.007143533415557614,0.0],[0.0,-0.007143533415557614]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[0.10089530000793524,0.0],[0.0,-0.10089530000793524]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.0014462504522586557,0.0],[0.0,0.0014462504522586557]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954557342117677,0.0],[0.0,0.9954557342117677]],"imag":[[-0.09522542320678079,0.0],[0.0,0.09522542320678079]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9950332063287328,0.0],[0.0,0.9950332063287328]],"imag":[[-0.09954354978179883,0.0],[0.0,0.09954354978179883]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.999963856646921,0.0],[0.0,0.999963856646921]],"imag":[[-0.00850208208711539,0.0],[0.0,0.00850208208711539]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9956006304364536,0.0],[0.0,0.9956006304364536]],"imag":[[-0.093698370714416,0.0],[0.0,0.093698370714416]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[0.18949931560216787,0.0],[0.0,-0.18949931560216787]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9999960664352099,0.0],[0.0,0.9999960664352099]],"imag":[[0.002804837625816222,0.0],[0.0,-0.002804837625816222]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9953254432209081,0.0],[0.0,0.9953254432209081]],"imag":[[0.09657775146017258,0.0],[0.0,-0.09657775146017258]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.98347237867146,0.0],[0.0,0.98347237867146]],"imag":[[0.18105822375771977,0.0],[0.0,-0.18105822375771977]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9961183009102239,0.0],[0.0,0.9961183009102239]],"imag":[[0.08802460219579876,0.0],[0.0,-0.08802460219579876]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.995193315090746,0.0],[0.0,0.995193315090746]],"imag":[[-0.09792990145349462,0.0],[0.0,0.09792990145349462]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.0014462504522586444,0.0],[0.0,0.0014462504522586444]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[0.10089530000793526,0.0],[0.0,-0.10089530000793526]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9318679593102556,0.0],[0.0,0.9318679593102556]],"imag":[[-0.3627976108120612,0.0],[0.0,0.3627976108120612]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.7592626987524489,0.2625919230566195],[-0.3066051574891428,0.951017508414051]],"imag":[[0.5729754560896965,0.16206407050107857],[-0.034821809301212536,0.018612299373762298]]},{"name":"u","qubits":[1],"real":[[0.9986199380474696,0.0],[0.0,0.9986199380474696]],"imag":[[-0.05251875221354655,0.0],[0.0,0.05251875221354655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5671063029728793,0.0],[0.0,0.5671063029728793]],"imag":[[0.8236446085105109,0.0],[0.0,-0.8236446085105109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09744408728619747,0.36468706502886333],[0.15689043391782873,-0.8656136105720684]],"imag":[[-0.9238649122305134,-0.06310006658395548],[-0.33520689961177924,-0.33724590937492704]]},{"name":"u","qubits":[1],"real":[[0.5951489341091659,-0.8036154218459994],[0.8036154218459994,0.5951489341091659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9751020287147445,0.221756699101492],[-0.221756699101492,0.9751020287147445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2511712488994149,-0.31188094776407815],[0.45318117666230107,-0.19796045060481351]],"imag":[[0.2954500881868068,-0.8673825704604035],[-0.8026512756083359,-0.33345076230175735]]},{"name":"u","qubits":[1],"real":[[0.8542103630644646,0.0],[0.0,0.8542103630644646]],"imag":[[-0.5199275484461998,0.0],[0.0,0.5199275484461998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5856986949782403,0.0],[0.0,0.5856986949782403]],"imag":[[-0.8105288635827759,0.0],[0.0,0.8105288635827759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.825567803869321,-0.1636441924870876],[0.36313312553457155,-0.1488728607025432]],"imag":[[-0.42693273819701927,0.33073677832262655],[0.0655787420546804,0.9174260913426543]]},{"name":"u","qubits":[2],"real":[[0.9655517463922524,0.0],[0.0,0.9655517463922524]],"imag":[[0.2602111162861253,0.0],[0.0,-0.2602111162861253]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9877670605867475,0.0],[0.0,0.9877670605867475]],"imag":[[0.15593663463027796,0.0],[0.0,-0.15593663463027796]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999604946804768,0.0],[0.0,0.9999604946804768]],"imag":[[0.008888705101203525,0.0],[0.0,-0.008888705101203525]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6687466756500995,0.0],[0.0,0.6687466756500995]],"imag":[[-0.7434903387448559,0.0],[0.0,0.7434903387448559]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3094817185861007,0.7457620063758131],[-0.18090492950236628,-0.1628749142713219]],"imag":[[0.30470261847568053,-0.505189479305913],[0.8824119143783145,0.4026094660412892]]},{"name":"u","qubits":[1],"real":[[0.6962131098778215,0.0],[0.0,0.6962131098778215]],"imag":[[0.717835152130524,0.0],[0.0,-0.717835152130524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8475681572881844,0.0],[0.0,0.8475681572881844]],"imag":[[-0.5306865541457703,0.0],[0.0,0.5306865541457703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7429668869680597,-0.6445184197755696],[-0.5345256471709612,0.6833024554851831]],"imag":[[-0.022726548704820347,-0.1791081109915474],[0.40220149349476947,-0.29259877900456377]]},{"name":"u","qubits":[1],"real":[[0.6654887512039832,-0.746407879125725],[0.746407879125725,0.6654887512039832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.910297824222412,0.4139539481825758],[-0.4139539481825758,0.910297824222412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16965744778832786,0.26624065472741826],[-0.005169121415860888,-0.11460804528203727]],"imag":[[0.6967327129660167,-0.6441240492818757],[0.6969599395063916,0.7078736602414766]]},{"name":"u","qubits":[1],"real":[[0.9020721930457181,0.0],[0.0,0.9020721930457181]],"imag":[[-0.43158516950155823,0.0],[0.0,0.43158516950155823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7407640641136339,0.0],[0.0,0.7407640641136339]],"imag":[[-0.6717652873719004,0.0],[0.0,0.6717652873719004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6060817362374724,-0.34950173070011625],[-0.5413215252082569,0.33379698772735433]],"imag":[[-0.4884108573337851,0.521505804066907],[-0.31794774693973576,-0.7031783611192088]]},{"name":"u","qubits":[2],"real":[[0.5655125259069378,-0.8247397062360676],[0.8247397062360676,0.5655125259069378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873249829609146,0.15871161904923545],[-0.15871161904923545,0.9873249829609146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994052652129061,-0.034483559339501785],[0.034483559339501785,0.9994052652129061]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.951225041779179,0.3084978442261781],[-0.3084978442261781,0.951225041779179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15203884749854044,-0.7630378402822632],[-0.9042811748356557,-0.02913760129347782]],"imag":[[-0.38132636024071603,0.4992470832506309],[-0.1172601921997815,-0.40948333831058265]]},{"name":"u","qubits":[1],"real":[[0.8266827029126724,0.0],[0.0,0.8266827029126724]],"imag":[[-0.5626683825353955,0.0],[0.0,0.5626683825353955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8862177500308361,0.0],[0.0,0.8862177500308361]],"imag":[[-0.46326892787049984,0.0],[0.0,0.46326892787049984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8953645328696589,0.18280789854758617],[-0.24677475032471757,-0.962109184098676]],"imag":[[-0.353035206374559,0.20067328812720808],[0.11309606068004031,-0.025640232717552724]]},{"name":"u","qubits":[1],"real":[[0.7240117893968051,-0.6897875968835887],[0.6897875968835887,0.7240117893968051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9527972096348591,0.3036074394872865],[-0.3036074394872865,0.9527972096348591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12330291684447618,-0.20269657998198096],[0.11670381668241284,0.14263493684962275]],"imag":[[-0.6272817866634306,0.7417735822214127],[-0.7600619514156305,-0.6231703811735001]]},{"name":"u","qubits":[1],"real":[[0.8366335311356324,0.0],[0.0,0.8366335311356324]],"imag":[[0.5477630277588318,0.0],[0.0,-0.5477630277588318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8047036657691483,0.0],[0.0,0.8047036657691483]],"imag":[[0.5936766883562927,0.0],[0.0,-0.5936766883562927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7101913912046411,-0.2217964697942988],[-0.23434530853850744,-0.7338277818942723]],"imag":[[0.3098711438501023,-0.5919580965360914],[-0.5871033456162872,0.24877444493413436]]},{"name":"u","qubits":[2],"real":[[0.9797147240584343,0.0],[0.0,0.9797147240584343]],"imag":[[-0.20039725413065407,0.0],[0.0,0.20039725413065407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973435240202513,0.0],[0.0,0.9973435240202513]],"imag":[[-0.07284157531840177,0.0],[0.0,0.07284157531840177]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9282141416225057,0.0],[0.0,0.9282141416225057]],"imag":[[-0.3720463778778057,0.0],[0.0,0.3720463778778057]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6516540412644957,0.0],[0.0,0.6516540412644957]],"imag":[[0.7585163218439344,0.0],[0.0,-0.7585163218439344]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.31445138652981347,0.7242613247510226],[-0.17532514804648575,0.644754433890006]],"imag":[[-0.5636557521613066,0.24260678480793535],[0.7434202116080973,0.029651330732837794]]},{"name":"u","qubits":[1],"real":[[0.6554461869208685,0.0],[0.0,0.6554461869208685]],"imag":[[-0.7552418791691136,0.0],[0.0,0.7552418791691136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7813764079403825,0.0],[0.0,0.7813764079403825]],"imag":[[-0.6240600204420925,0.0],[0.0,0.6240600204420925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9373927052278428,-0.31989641518818696],[-0.014269647025763627,-0.19225953534930634]],"imag":[[0.13329420104049094,-0.03455221706853263],[-0.32144042889525265,0.9270969199132661]]},{"name":"u","qubits":[1],"real":[[0.6319326702884229,-0.7750232901159444],[0.7750232901159444,0.6319326702884229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9372231562969341,0.34873020417052003],[-0.34873020417052003,0.9372231562969341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.243622613294707,0.12883673914327742],[-0.1341738970717115,0.9210064977477607]],"imag":[[-0.9498623322291738,-0.1476843483600721],[0.14285285243285098,-0.3366562920885206]]},{"name":"u","qubits":[1],"real":[[0.9988750533044543,0.0],[0.0,0.9988750533044543]],"imag":[[0.04741969934556318,0.0],[0.0,-0.04741969934556318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5735777777191526,0.0],[0.0,0.5735777777191526]],"imag":[[0.8191511050512954,0.0],[0.0,-0.8191511050512954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.073698492577422,0.44460158015677775],[0.1612082765785554,-0.7070343734698268]],"imag":[[0.7744637734229548,0.4439637719109407],[0.6072777679199737,-0.32454275355465195]]},{"name":"u","qubits":[3],"real":[[0.9708716849615606,0.0],[0.0,0.9708716849615606]],"imag":[[-0.23960002366423122,0.0],[0.0,0.23960002366423122]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9656657673099266,0.0],[0.0,0.9656657673099266]],"imag":[[0.2597876552989589,0.0],[0.0,-0.2597876552989589]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8982930978408997,0.0],[0.0,0.8982930978408997]],"imag":[[-0.4393967573519401,0.0],[0.0,0.4393967573519401]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999605452880403,0.0],[0.0,0.9999605452880403]],"imag":[[0.008883010032923829,0.0],[0.0,-0.008883010032923829]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9545912357965555,0.0],[0.0,0.9545912357965555]],"imag":[[0.297918734792569,0.0],[0.0,-0.297918734792569]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.951835182725412,0.0],[0.0,0.951835182725412]],"imag":[[-0.3066101513748061,0.0],[0.0,0.3066101513748061]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9571919174758686,0.0],[0.0,0.9571919174758686]],"imag":[[0.28945402591580904,0.0],[0.0,-0.28945402591580904]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9070951396767379,0.0],[0.0,0.9070951396767379]],"imag":[[0.4209256556386641,0.0],[0.0,-0.4209256556386641]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.23181977200588819,-0.6255567422587177],[0.5784151399108379,-0.30147160708451687]],"imag":[[0.636539408801443,-0.3869831218083135],[-0.45443712466277847,-0.6066611045485203]]},{"name":"u","qubits":[1],"real":[[0.988403369877931,0.0],[0.0,0.988403369877931]],"imag":[[-0.151851171921556,0.0],[0.0,0.151851171921556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8849635514487244,0.0],[0.0,0.8849635514487244]],"imag":[[-0.4656602974350089,0.0],[0.0,0.4656602974350089]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26282347441626785,-0.3130749483587647],[0.3086741440354287,0.8679173662963319]],"imag":[[-0.8351733861267979,0.3679583034956774],[-0.37165778507284847,0.1153698785644614]]},{"name":"u","qubits":[1],"real":[[0.7720365179842926,-0.6355781737116915],[0.6355781737116915,0.7720365179842926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9785624298780392,0.20595040866962985],[-0.20595040866962985,0.9785624298780392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6240046332910152,0.6283709487127276],[0.6882366385683277,0.6596923130001028]],"imag":[[-0.25439861602546465,0.3886508878280611],[-0.268756192724639,-0.1375008740804966]]},{"name":"u","qubits":[1],"real":[[0.9706486819967095,0.0],[0.0,0.9706486819967095]],"imag":[[-0.24050184227579355,0.0],[0.0,0.24050184227579355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41550038022308794,0.0],[0.0,0.41550038022308794]],"imag":[[-0.9095930046094624,0.0],[0.0,0.9095930046094624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4429675336175527,-0.27459808491516147],[-0.01898834588691886,0.9447738784340651]],"imag":[[-0.8390150587690512,0.15629903096460115],[-0.3153933069042941,-0.08699898452916877]]},{"name":"u","qubits":[2],"real":[[0.9700832179655008,0.0],[0.0,0.9700832179655008]],"imag":[[-0.24277263070968017,0.0],[0.0,0.24277263070968017]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9428986156478538,0.0],[0.0,0.9428986156478538]],"imag":[[0.33307987121614074,0.0],[0.0,-0.33307987121614074]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9769447686599937,0.0],[0.0,0.9769447686599937]],"imag":[[0.21349219889230478,0.0],[0.0,-0.21349219889230478]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7818297382012713,0.0],[0.0,0.7818297382012713]],"imag":[[0.6234919890937907,0.0],[0.0,-0.6234919890937907]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9866077305116392,0.00829786896188217],[-0.01393463599522606,-0.9877028320802136]],"imag":[[-0.04809704552500147,0.15563741734277906],[0.15523429461984095,0.012298585052220005]]},{"name":"u","qubits":[1],"real":[[0.9905872195498072,0.0],[0.0,0.9905872195498072]],"imag":[[0.1368830174440281,0.0],[0.0,-0.1368830174440281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3697064202679437,0.0],[0.0,0.3697064202679437]],"imag":[[0.9291486225640452,0.0],[0.0,-0.9291486225640452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2308969557593128,-0.4838878943399815],[-0.009501408927299166,0.8431535861517216]],"imag":[[0.8195178661743401,-0.2023105744971254],[0.5243918249463223,0.1183848272260997]]},{"name":"u","qubits":[1],"real":[[0.7350465972100293,-0.678016592665664],[0.678016592665664,0.7350465972100293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8968168879958092,0.4424019319640369],[-0.4424019319640369,0.8968168879958092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7700644332778604,-0.557602928852838],[-0.58052987810655,0.6059727756477619]],"imag":[[-0.2573420970967106,0.17278537958129497],[0.06132596748449003,-0.5403898421615937]]},{"name":"u","qubits":[1],"real":[[0.8511415516481459,0.0],[0.0,0.8511415516481459]],"imag":[[-0.5249362428504881,0.0],[0.0,0.5249362428504881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6325334594510406,0.0],[0.0,0.6325334594510406]],"imag":[[0.7745330352379418,0.0],[0.0,-0.7745330352379418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.777118667436943,0.39347495981305936],[-0.294263775193306,-0.8553395171884162]],"imag":[[-0.39037590667709965,-0.29811186525727956],[-0.39636102080810937,0.15716577912772178]]},{"name":"u","qubits":[2],"real":[[0.6960516515015434,-0.7179917119591103],[0.7179917119591103,0.6960516515015434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9936918594420215,0.11214494406194885],[-0.11214494406194885,0.9936918594420215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994215034705233,0.03400968098525434],[-0.03400968098525434,0.9994215034705233]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9566457988285986,0.2912538679289815],[-0.2912538679289815,0.9566457988285986]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9848237814236597,0.032009119462181115],[-0.08085250317011825,0.6516779889908482]],"imag":[[0.12214447296547133,0.11907251377898621],[-0.09308984905733311,-0.7484069423772423]]},{"name":"u","qubits":[1],"real":[[0.9232004858996152,0.0],[0.0,0.9232004858996152]],"imag":[[-0.38431869956419534,0.0],[0.0,0.38431869956419534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9749762304569722,0.0],[0.0,0.9749762304569722]],"imag":[[-0.22230913171508054,0.0],[0.0,0.22230913171508054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6230925191168848,0.4777323009266041],[0.38493480665583935,0.8600802960007868]],"imag":[[-0.6186949569844971,-0.027278406733134114],[0.2842489357013626,-0.17688872662968957]]},{"name":"u","qubits":[1],"real":[[0.6653960015370362,-0.7464905633285157],[0.7464905633285157,0.6653960015370362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8390435252890411,0.5440643001250296],[-0.5440643001250296,0.8390435252890411]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3522971718630251,-0.3568497346571044],[0.5437028984466439,-0.4693288148633591]],"imag":[[0.47224310209704495,0.7249354606406206],[0.5977125675772532,-0.35617033610321996]]},{"name":"u","qubits":[1],"real":[[0.9904642102994649,0.0],[0.0,0.9904642102994649]],"imag":[[-0.13777027297591263,0.0],[0.0,0.13777027297591263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.901629810006718,0.0],[0.0,0.901629810006718]],"imag":[[-0.43250859610792664,0.0],[0.0,0.43250859610792664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23677562432491395,-0.4576605866931561],[-0.4519897953271606,0.7765004177283843]],"imag":[[-0.8346516054621482,-0.19452708966280777],[-0.20736254759506922,-0.3869794568741842]]},{"name":"u","qubits":[2],"real":[[0.9572283692469011,0.0],[0.0,0.9572283692469011]],"imag":[[-0.2893334566014069,0.0],[0.0,0.2893334566014069]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987833084781754,0.0],[0.0,0.9987833084781754]],"imag":[[0.049314325559515745,0.0],[0.0,-0.049314325559515745]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9772644483345079,0.0],[0.0,0.9772644483345079]],"imag":[[0.21202405057316004,0.0],[0.0,-0.21202405057316004]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7717979545355487,0.0],[0.0,0.7717979545355487]],"imag":[[-0.6358678458412118,0.0],[0.0,0.6358678458412118]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43408547096568223,-0.8879453323247193],[-0.11806492220491185,-0.09025132879483634]],"imag":[[-0.15197215918862225,-0.005230060305005433],[0.8800766676107249,-0.4509771955683748]]},{"name":"u","qubits":[1],"real":[[0.5267629331336232,0.0],[0.0,0.5267629331336232]],"imag":[[-0.8500122424274029,0.0],[0.0,0.8500122424274029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8792065969337655,0.0],[0.0,0.8792065969337655]],"imag":[[0.4764407202456013,0.0],[0.0,-0.4764407202456013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7699973307719048,0.47791005833346345],[0.12458927330521455,0.7531349700811555]],"imag":[[0.38266564009517723,0.179647139243563],[-0.4951248645260802,-0.4148693750401039]]},{"name":"u","qubits":[1],"real":[[0.7826857728818996,-0.622417047427417],[0.622417047427417,0.7826857728818996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9221615540442746,0.386804948575698],[-0.386804948575698,0.9221615540442746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8599049388041813,-0.12293232740767765],[-0.005610322766886747,-0.5607654763765524]],"imag":[[0.49541444112571437,0.0039586136973508625],[-0.12286802685289928,-0.8187881611014565]]},{"name":"u","qubits":[1],"real":[[0.9384160070559985,0.0],[0.0,0.9384160070559985]],"imag":[[0.3455074495594506,0.0],[0.0,-0.3455074495594506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4489049611624545,0.0],[0.0,0.4489049611624545]],"imag":[[0.893579507287256,0.0],[0.0,-0.893579507287256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46519346925042493,0.5504310679590451],[-0.40322263586544754,-0.6033718538189241]],"imag":[[0.5461068731060149,0.4270690327553499],[0.5681318731059238,-0.38804650070061186]]},{"name":"u","qubits":[3],"real":[[0.6932207199605643,-0.7207253522787699],[0.7207253522787699,0.6932207199605643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9890521042210974,0.14756671418656556],[-0.14756671418656556,0.9890521042210974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994411644751608,-0.03342691658730208],[0.03342691658730208,0.9994411644751608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9826203903259326,0.18562642192239734],[-0.18562642192239734,0.9826203903259326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999656186888055,-0.008292251824111833],[0.008292251824111833,0.9999656186888055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983459463429732,0.05749235967111873],[-0.05749235967111873,0.9983459463429732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999841875538616,-0.005623579131064925],[0.005623579131064925,0.9999841875538616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.952606369380663,0.304205695238258],[-0.304205695238258,0.952606369380663]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2470830573520624,-0.6858359559517732],[-0.85125948817283,-0.40881961672048456]],"imag":[[-0.42608100606881033,0.5357555231266077],[-0.18100337795930724,-0.27470271558098613]]},{"name":"u","qubits":[1],"real":[[0.9908876563949036,0.0],[0.0,0.9908876563949036]],"imag":[[0.13469095145634455,0.0],[0.0,-0.13469095145634455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47856497411110177,0.0],[0.0,0.47856497411110177]],"imag":[[-0.8780521428446266,0.0],[0.0,0.8780521428446266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1995622348013204,-0.16046872677048502],[0.027083480971480427,-0.05001891900417804]],"imag":[[0.7205015286596789,0.6444394846444682],[0.6635653296387899,-0.7459528444221426]]},{"name":"u","qubits":[1],"real":[[0.666188633651801,-0.7457832824575423],[0.7457832824575423,0.666188633651801]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.953003627785128,0.30295888405588156],[-0.30295888405588156,0.953003627785128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9288800058921937,-0.31124835979331905],[0.31102472332613224,0.9279574508997821]],"imag":[[-0.19515963946139764,0.04710741242080702],[0.04856203516038267,0.19950017428704894]]},{"name":"u","qubits":[1],"real":[[0.9910769206495774,0.0],[0.0,0.9910769206495774]],"imag":[[0.13329117508579205,0.0],[0.0,-0.13329117508579205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.879510413691805,0.0],[0.0,0.879510413691805]],"imag":[[-0.4758796404634999,0.0],[0.0,0.4758796404634999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23151993818217442,0.02222198638828307],[-0.12653441269296978,-0.4100810223505304]],"imag":[[0.8451561995799515,-0.48126468793861676],[-0.46486402198937743,-0.7744185164187698]]},{"name":"u","qubits":[2],"real":[[0.9998722896563803,0.0],[0.0,0.9998722896563803]],"imag":[[0.015981375951635155,0.0],[0.0,-0.015981375951635155]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8616034841107257,0.0],[0.0,0.8616034841107257]],"imag":[[-0.5075819501994318,0.0],[0.0,0.5075819501994318]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7805382001781713,0.0],[0.0,0.7805382001781713]],"imag":[[0.6251080851041849,0.0],[0.0,-0.6251080851041849]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9787010417647514,0.0],[0.0,0.9787010417647514]],"imag":[[-0.2052906983976388,0.0],[0.0,0.2052906983976388]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6191876113563652,0.11751079099533404],[0.18696479706896768,-0.22493352020423554]],"imag":[[0.7539712619135495,-0.1852707536308404],[0.11479635363655236,0.9493528708216149]]},{"name":"u","qubits":[1],"real":[[0.9112340184718717,0.0],[0.0,0.9112340184718717]],"imag":[[0.4118890185227139,0.0],[0.0,-0.4118890185227139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6902443272326728,0.0],[0.0,0.6902443272326728]],"imag":[[-0.7235763738010763,0.0],[0.0,0.7235763738010763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.535187956684186,-0.6816577602506557],[0.6724005419813528,-0.6991058288001847]],"imag":[[0.4710501376208092,0.1644029098212131],[-0.19890482651460575,-0.1398764500192393]]},{"name":"u","qubits":[1],"real":[[0.8320580962360743,-0.5546884931995613],[0.5546884931995613,0.8320580962360743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9506044080254576,0.3104049926186258],[-0.3104049926186258,0.9506044080254576]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8916437413395866,0.36891847554318946],[-0.19637699218213076,0.7279781967861292]],"imag":[[-0.08918112795096471,-0.24681434996820462],[-0.3980631129467256,0.5225223249361481]]},{"name":"u","qubits":[1],"real":[[0.9864211661222175,0.0],[0.0,0.9864211661222175]],"imag":[[0.16423544996767445,0.0],[0.0,-0.16423544996767445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9153123389009545,0.0],[0.0,0.9153123389009545]],"imag":[[0.4027447358509656,0.0],[0.0,-0.4027447358509656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25343512675675783,-0.08652034505359144],[-0.5270782929812048,-0.7787908494834126]],"imag":[[0.7399854705983937,-0.6170140757882817],[-0.33223577907425805,-0.07275075897778999]]},{"name":"u","qubits":[2],"real":[[0.7834428821247513,-0.6214637965706957],[0.6214637965706957,0.7834428821247513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.974849989922927,0.2228620585637427],[-0.2228620585637427,0.974849989922927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9900280160242917,-0.14087060547539698],[0.14087060547539698,0.9900280160242917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9141963014156577,0.4052716650321509],[-0.4052716650321509,0.9141963014156577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17540504261898196,0.6470811578825933],[0.2901192738946539,-0.42726312478282263]],"imag":[[0.7199472338596563,-0.17942972606283708],[0.6055905038856714,0.6054231336174362]]},{"name":"u","qubits":[1],"real":[[0.9966878443267132,0.0],[0.0,0.9966878443267132]],"imag":[[-0.08132245059864757,0.0],[0.0,0.08132245059864757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615571448040254,0.0],[0.0,0.9615571448040254]],"imag":[[-0.2746049112385474,0.0],[0.0,0.2746049112385474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1498810327254536,0.33891564899443377],[0.37944296497122393,-0.20339349198105364]],"imag":[[-0.9123562680369078,-0.1740054570109778],[0.034128471058106444,-0.9019364563076689]]},{"name":"u","qubits":[1],"real":[[0.4926817630288247,-0.8702095611855853],[0.8702095611855853,0.4926817630288247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.900153506696035,0.4355728003248497],[-0.4355728003248497,0.900153506696035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17386100517325404,0.7182706569654383],[-0.08720186614027588,0.6845001444613723]],"imag":[[0.6729701098627364,0.03115839299320617],[-0.7136381552671739,0.12073098243979546]]},{"name":"u","qubits":[1],"real":[[0.6153830202046584,0.0],[0.0,0.6153830202046584]],"imag":[[0.7882282273832832,0.0],[0.0,-0.7882282273832832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9865563947262633,0.0],[0.0,0.9865563947262633]],"imag":[[0.16342117373436418,0.0],[0.0,-0.16342117373436418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9556631906303197,-0.11171761867674149],[-0.12052806035798051,-0.32170582274762766]],"imag":[[-0.23899100293058753,0.13080649934046487],[0.12273611228506398,-0.9310822718845861]]},{"name":"u","qubits":[2],"real":[[0.9751736871091039,0.0],[0.0,0.9751736871091039]],"imag":[[-0.2214413691477621,0.0],[0.0,0.2214413691477621]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9975233089658018,0.0],[0.0,0.9975233089658018]],"imag":[[0.07033667656292594,0.0],[0.0,-0.07033667656292594]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9649389944903634,0.0],[0.0,0.9649389944903634]],"imag":[[0.26247425952257974,0.0],[0.0,-0.26247425952257974]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7514878957447599,0.0],[0.0,0.7514878957447599]],"imag":[[0.6597468776349856,0.0],[0.0,-0.6597468776349856]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21289600499761036,0.3481381311666321],[-0.09429176368249106,0.20308528702423748]],"imag":[[0.027931590103967358,0.9125212101415103],[-0.972113255043859,-0.06972265674772983]]},{"name":"u","qubits":[1],"real":[[0.6074049186815731,0.0],[0.0,0.6074049186815731]],"imag":[[-0.7943923871497206,0.0],[0.0,0.7943923871497206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.865986601439893,0.0],[0.0,0.865986601439893]],"imag":[[0.5000672016105275,0.0],[0.0,-0.5000672016105275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7603201549749972,0.599123110715278],[-0.6157308513671066,-0.7868470676577872]],"imag":[[0.20651464370543948,-0.14253582735880915],[-0.011852533431707795,-0.04008401482299776]]},{"name":"u","qubits":[1],"real":[[0.7613274214768578,-0.6483676096994658],[0.6483676096994658,0.7613274214768578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8975813438861592,0.4408488755883544],[-0.4408488755883544,0.8975813438861592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5971729491855943,0.33867037918080684],[0.13904793303524407,-0.6349065249497702]],"imag":[[-0.7209065293396142,-0.09476612782012335],[-0.3230230905602844,-0.6879065778575717]]},{"name":"u","qubits":[1],"real":[[0.7278973492120068,0.0],[0.0,0.7278973492120068]],"imag":[[0.6856861155150612,0.0],[0.0,-0.6856861155150612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9033925985670286,0.0],[0.0,0.9033925985670286]],"imag":[[0.4288144270594351,0.0],[0.0,-0.4288144270594351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9805707365628538,-0.12431345326062641],[0.1861639505207207,-0.7641983409409212]],"imag":[[0.05861421339503349,0.13996988934439375],[0.019707564821216245,0.617215919365727]]},{"name":"u","qubits":[3],"real":[[0.9880639328350673,0.0],[0.0,0.9880639328350673]],"imag":[[-0.15404435929465116,0.0],[0.0,0.15404435929465116]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9365718655971791,0.0],[0.0,0.9365718655971791]],"imag":[[-0.35047559197727224,0.0],[0.0,0.35047559197727224]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.946885641963225,0.0],[0.0,0.946885641963225]],"imag":[[-0.3215704915627231,0.0],[0.0,0.3215704915627231]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998948738400467,0.0],[0.0,0.9998948738400467]],"imag":[[0.01449969890711772,0.0],[0.0,-0.01449969890711772]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9291074174776147,0.0],[0.0,0.9291074174776147]],"imag":[[0.3698099603689404,0.0],[0.0,-0.3698099603689404]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9763810650251389,0.0],[0.0,0.9763810650251389]],"imag":[[-0.21605558511729234,0.0],[0.0,0.21605558511729234]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9622168936066638,0.0],[0.0,0.9622168936066638]],"imag":[[-0.2722841340547445,0.0],[0.0,0.2722841340547445]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9353875888590846,0.0],[0.0,0.9353875888590846]],"imag":[[-0.35362417706993404,0.0],[0.0,0.35362417706993404]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5937270842207254,-0.0324831727777689],[0.10593140114702732,-0.8274329328907]],"imag":[[-0.7745762459169864,-0.21555656382999183],[-0.19052119822983304,0.5175277314733874]]},{"name":"u","qubits":[1],"real":[[0.9970846465722605,0.0],[0.0,0.9970846465722605]],"imag":[[0.07630339160135945,0.0],[0.0,-0.07630339160135945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9337762882752302,0.0],[0.0,0.9337762882752302]],"imag":[[0.3578572948186668,0.0],[0.0,-0.3578572948186668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14627306439423915,-0.27072429022456646],[-0.1751266830148313,0.7209939259210038]],"imag":[[0.9501052408074652,-0.05111341022972553],[0.2126849005433397,0.6358172196174862]]},{"name":"u","qubits":[1],"real":[[0.8184629912233083,-0.574559250206447],[0.574559250206447,0.8184629912233083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9079621959009699,0.4190520860402544],[-0.4190520860402544,0.9079621959009699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41598549364214715,0.6316334676391945],[0.17719621413196743,-0.09786492673631772]],"imag":[[-0.15986694602949017,0.6343798477289376],[0.8774965130094827,0.4347687057141895]]},{"name":"u","qubits":[1],"real":[[0.49160081332114375,0.0],[0.0,0.49160081332114375]],"imag":[[0.8708206705987117,0.0],[0.0,-0.8708206705987117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8910262597413701,0.0],[0.0,0.8910262597413701]],"imag":[[-0.4539517644544457,0.0],[0.0,0.4539517644544457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7035761295493486,0.5449140698345895],[0.04657713933897063,0.6546217334998877]],"imag":[[-0.42456318506058394,-0.16671948991007332],[0.5679412838582603,0.4967329807955484]]},{"name":"u","qubits":[2],"real":[[0.9981081651794591,0.0],[0.0,0.9981081651794591]],"imag":[[-0.061482441412923174,0.0],[0.0,0.061482441412923174]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9875923749870101,0.0],[0.0,0.9875923749870101]],"imag":[[0.15703916985108154,0.0],[0.0,-0.15703916985108154]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9671710067842695,0.0],[0.0,0.9671710067842695]],"imag":[[0.2541264323833758,0.0],[0.0,-0.2541264323833758]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5292673947241933,0.0],[0.0,0.5292673947241933]],"imag":[[-0.8484550812399352,0.0],[0.0,0.8484550812399352]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.21019251819402074,0.24040114988132227],[-0.18191935993713762,0.13563868930721584]],"imag":[[-0.7474208519410297,-0.5825705644080723],[-0.6033958251919413,0.764474309956861]]},{"name":"u","qubits":[1],"real":[[0.9996577162538782,0.0],[0.0,0.9996577162538782]],"imag":[[0.026162001721595142,0.0],[0.0,-0.026162001721595142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5422965579562331,0.0],[0.0,0.5422965579562331]],"imag":[[-0.8401871477408006,0.0],[0.0,0.8401871477408006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04094392666162716,-0.2806772554740077],[0.6077460963070679,-0.7673490192837826]],"imag":[[0.7817039188463809,0.5554123300659761],[-0.1338180128131426,-0.15463797875838572]]},{"name":"u","qubits":[1],"real":[[0.6758978551301354,-0.7369953116746961],[0.7369953116746961,0.6758978551301354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9414235131261094,0.33722658396587624],[-0.33722658396587624,0.9414235131261094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7505587766187243,0.4554474978386443],[0.05476523747048305,0.6902691576514095]],"imag":[[-0.4677631720859651,-0.1021112843577915],[0.4635298333931499,0.5528737218520464]]},{"name":"u","qubits":[1],"real":[[0.9197030969961804,0.0],[0.0,0.9197030969961804]],"imag":[[-0.3926145863001457,0.0],[0.0,0.3926145863001457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7782315029471326,0.0],[0.0,0.7782315029471326]],"imag":[[0.6279774898996359,0.0],[0.0,-0.6279774898996359]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6367602369623171,-0.4571349228207798],[0.04945859100285425,-0.5117075063943695]],"imag":[[-0.6098940428324328,-0.11659039188048054],[0.4691689513567759,-0.7180457999030786]]},{"name":"u","qubits":[2],"real":[[0.6819293164407146,-0.7314180797455718],[0.7314180797455718,0.6819293164407146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970969710444428,0.07614217184975411],[-0.07614217184975411,0.9970969710444428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999103302258447,0.013391471451717235],[-0.013391471451717235,0.9999103302258447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9294101876380985,0.36904837503302274],[-0.36904837503302274,0.9294101876380985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05974552910213341,0.463669946758961],[0.02051797974024508,-0.6134707496075691]],"imag":[[0.8198182218402981,-0.33066408236072603],[0.5691287792743375,0.5471060998426255]]},{"name":"u","qubits":[1],"real":[[0.9950901990215871,0.0],[0.0,0.9950901990215871]],"imag":[[-0.09897219716252723,0.0],[0.0,0.09897219716252723]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7769566756702024,0.0],[0.0,0.7769566756702024]],"imag":[[0.6295540676792645,0.0],[0.0,-0.6295540676792645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14669941844611833,0.017937794406761187],[0.6603723864807883,-0.6944834850433902]],"imag":[[-0.7301801613946401,-0.667079041842186],[0.09604438404683942,-0.2690287651325024]]},{"name":"u","qubits":[1],"real":[[0.6764244582534038,-0.736512017740776],[0.736512017740776,0.6764244582534038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8962315103998001,0.4435866090928502],[-0.4435866090928502,0.8962315103998001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9168364136148696,0.1776681445081496],[0.09622130698283968,0.9247343020109852]],"imag":[[-0.35269506149159685,-0.05874703989388268],[0.1604949979026649,0.3314351918776788]]},{"name":"u","qubits":[1],"real":[[0.9364389264312943,0.0],[0.0,0.9364389264312943]],"imag":[[-0.35083063871931836,0.0],[0.0,0.35083063871931836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7603497988415506,0.0],[0.0,0.7603497988415506]],"imag":[[0.6495138053972476,0.0],[0.0,-0.6495138053972476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.583408408769966,-0.32996371941801206],[-0.0989068134289355,-0.8761798267741223]],"imag":[[-0.6693332997095077,0.3205487581387734],[0.449271638025162,-0.143810113266038]]},{"name":"u","qubits":[2],"real":[[0.963463504380989,0.0],[0.0,0.963463504380989]],"imag":[[-0.2678396455454344,0.0],[0.0,0.2678396455454344]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9724431989572937,0.0],[0.0,0.9724431989572937]],"imag":[[-0.23313992537037787,0.0],[0.0,0.23313992537037787]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9385649330962945,0.0],[0.0,0.9385649330962945]],"imag":[[-0.34510268958955986,0.0],[0.0,0.34510268958955986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.671613451902533,0.0],[0.0,0.671613451902533]],"imag":[[0.7409017284522719,0.0],[0.0,-0.7409017284522719]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4123440743223753,-0.06036890154126869],[0.015132570442922176,0.8017571501449446]],"imag":[[0.8986068757521046,-0.13723572038272516],[0.14916116295488893,0.5785390435996448]]},{"name":"u","qubits":[1],"real":[[0.892304687599873,0.0],[0.0,0.892304687599873]],"imag":[[-0.4514336545798209,0.0],[0.0,0.4514336545798209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5447559989496619,0.0],[0.0,0.5447559989496619]],"imag":[[0.8385945990813177,0.0],[0.0,-0.8385945990813177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7867119809567593,-0.17456512033958219],[0.20115775862008894,-0.9144263573753664]],"imag":[[-0.5785020943573836,-0.12627986618633813],[0.07716956647639203,-0.34264391296797614]]},{"name":"u","qubits":[1],"real":[[0.5939970074430867,-0.8044672492703836],[0.8044672492703836,0.5939970074430867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9406320229802844,0.3394280444277074],[-0.3394280444277074,0.9406320229802844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34091479917687023,0.29541262842766486],[-0.2485594815076737,0.7966463171645841]],"imag":[[0.8923578190026351,0.014352753481917795],[-0.16028975862384573,-0.5271432658974703]]},{"name":"u","qubits":[1],"real":[[0.9998632479263365,0.0],[0.0,0.9998632479263365]],"imag":[[-0.01653739538734572,0.0],[0.0,0.01653739538734572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.748954008171127,0.0],[0.0,0.748954008171127]],"imag":[[-0.662621983973067,0.0],[0.0,0.662621983973067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03289275485820564,-0.003960328307500968],[0.09990950634498667,-0.9617117213669907]],"imag":[[-0.9940882169039306,-0.10339728956940063],[0.026921631312064837,-0.25377919791570497]]},{"name":"u","qubits":[4],"real":[[0.9918619899320863,0.0],[0.0,0.9918619899320863]],"imag":[[-0.1273176850557763,0.0],[0.0,0.1273176850557763]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9980033486056482,0.0],[0.0,0.9980033486056482]],"imag":[[-0.06316103365139766,0.0],[0.0,0.06316103365139766]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9985844606972099,0.0],[0.0,0.9985844606972099]],"imag":[[-0.053189048253024694,0.0],[0.0,0.053189048253024694]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9886095272951572,0.0],[0.0,0.9886095272951572]],"imag":[[-0.15050316455558604,0.0],[0.0,0.15050316455558604]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9988303407369883,0.0],[0.0,0.9988303407369883]],"imag":[[-0.04835235695632542,0.0],[0.0,0.04835235695632542]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.994081078154917,0.0],[0.0,0.994081078154917]],"imag":[[-0.10864073846563212,0.0],[0.0,0.10864073846563212]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.995386468445003,0.0],[0.0,0.995386468445003]],"imag":[[-0.09594674792083933,0.0],[0.0,0.09594674792083933]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9953393938257522,0.0],[0.0,0.9953393938257522]],"imag":[[-0.0964338690429053,0.0],[0.0,0.0964338690429053]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9593097536476093,0.0],[0.0,0.9593097536476093]],"imag":[[-0.2823557978093652,0.0],[0.0,0.2823557978093652]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9900031710382966,0.0],[0.0,0.9900031710382966]],"imag":[[0.14104510389984207,0.0],[0.0,-0.14104510389984207]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.989387261622383,0.0],[0.0,0.989387261622383]],"imag":[[0.14530260334681663,0.0],[0.0,-0.14530260334681663]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9987687790885198,0.0],[0.0,0.9987687790885198]],"imag":[[0.04960772034701468,0.0],[0.0,-0.04960772034701468]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9992587510741283,0.0],[0.0,0.9992587510741283]],"imag":[[-0.03849608294064851,0.0],[0.0,0.03849608294064851]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9960133725007752,0.0],[0.0,0.9960133725007752]],"imag":[[0.08920404587030853,0.0],[0.0,-0.08920404587030853]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9998714186443266,0.0],[0.0,0.9998714186443266]],"imag":[[0.01603577806599091,0.0],[0.0,-0.01603577806599091]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7096119732855452,0.0],[0.0,0.7096119732855452]],"imag":[[-0.7045926818877661,0.0],[0.0,0.7045926818877661]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.5014104471375602,0.4977809430208523],[-0.7763358385907979,0.4003676361085646]],"imag":[[-0.2621096083052896,-0.6573433269613618],[0.277828692641496,-0.39977448545583844]]},{"name":"u","qubits":[1],"real":[[0.9007521035011432,0.0],[0.0,0.9007521035011432]],"imag":[[-0.4343335677083522,0.0],[0.0,0.4343335677083522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8743862067638877,0.0],[0.0,0.8743862067638877]],"imag":[[-0.4852306270435326,0.0],[0.0,0.4852306270435326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6230537577940434,-0.5595486812385942],[0.11536299580486489,-0.7566265505879528]],"imag":[[-0.4958516695126295,0.2298704201597281],[0.5938236404347562,-0.2481554476635894]]},{"name":"u","qubits":[1],"real":[[0.7469487794369353,-0.6648815841168054],[0.6648815841168054,0.7469487794369353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240639180509596,0.38223798261856384],[-0.38223798261856384,0.9240639180509596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22542193212750594,-0.04297592751312297],[-0.8977603554096444,-0.02769673748870301]],"imag":[[-0.13129062538496367,0.964417333863465],[-0.3549282581828001,-0.2593938444345866]]},{"name":"u","qubits":[1],"real":[[0.9955268472170486,0.0],[0.0,0.9955268472170486]],"imag":[[0.09447907953659984,0.0],[0.0,-0.09447907953659984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9087888251446592,0.0],[0.0,0.9087888251446592]],"imag":[[-0.4172563615958299,0.0],[0.0,0.4172563615958299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1706113173407413,-0.11229288462854742],[0.21269081004338675,-0.39344010734978224]],"imag":[[0.8907706212965281,0.40596771631750983],[0.3635685601827286,-0.8171813772341715]]},{"name":"u","qubits":[2],"real":[[0.9817288793329801,0.0],[0.0,0.9817288793329801]],"imag":[[0.19028506899809772,0.0],[0.0,-0.19028506899809772]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8919713679003115,0.0],[0.0,0.8919713679003115]],"imag":[[0.4520918920375007,0.0],[0.0,-0.4520918920375007]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7555717469359704,0.0],[0.0,0.7555717469359704]],"imag":[[0.6550659014420809,0.0],[0.0,-0.6550659014420809]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9923650193499062,0.0],[0.0,0.9923650193499062]],"imag":[[0.12333559247297751,0.0],[0.0,-0.12333559247297751]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.55213436314061,0.6661181553819612],[-0.4167421886234948,0.45242152930755936]],"imag":[[-0.1335202219189467,-0.4833286650391865],[-0.7096801699352518,0.3435036600110406]]},{"name":"u","qubits":[1],"real":[[0.9994188000960389,0.0],[0.0,0.9994188000960389]],"imag":[[0.034089030707747575,0.0],[0.0,-0.034089030707747575]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4746825505418651,0.0],[0.0,0.4746825505418651]],"imag":[[0.8801570747378389,0.0],[0.0,-0.8801570747378389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06303766573837999,-0.053274136582913856],[0.36883932911168343,-0.9123748305259909]],"imag":[[0.9229909250862448,0.3758668265197656],[-0.08984182882787815,0.15316058146917122]]},{"name":"u","qubits":[1],"real":[[0.7779493654277464,-0.6283269728656941],[0.6283269728656941,0.7779493654277464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.967600057364091,0.25248787889522084],[-0.25248787889522084,0.967600057364091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7928805503962251,-0.02990702631384824],[-0.02020806538916858,0.24086418694840744]],"imag":[[0.6046426434083227,-0.06966546025569201],[-0.07307079217308166,-0.9675932703724782]]},{"name":"u","qubits":[1],"real":[[0.9998911248945855,0.0],[0.0,0.9998911248945855]],"imag":[[0.014755960051462201,0.0],[0.0,-0.014755960051462201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8505516064351925,0.0],[0.0,0.8505516064351925]],"imag":[[-0.5258915903401703,0.0],[0.0,0.5258915903401703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02303346638142223,0.6028122497976857],[0.11285579122930654,-0.7793136620110314]],"imag":[[0.7802251671464797,0.16533462877315266],[0.614802178235984,-0.0441822161650183]]},{"name":"u","qubits":[2],"real":[[0.69570212134765,-0.7183303963722959],[0.7183303963722959,0.69570212134765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9724457718149602,0.233129193536988],[-0.233129193536988,0.9724457718149602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999993541458282,-0.001136533293164113],[0.001136533293164113,0.9999993541458282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9203565158952731,0.39108040560620516],[-0.39108040560620516,0.9203565158952731]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23847302329363068,0.9343916414967336],[-0.4028260212670707,-0.1810978006833778]],"imag":[[-0.13751223515289676,0.22612665178056632],[-0.8728987334935198,-0.20732241616186564]]},{"name":"u","qubits":[1],"real":[[0.712822336660708,0.0],[0.0,0.712822336660708]],"imag":[[-0.7013446487694679,0.0],[0.0,0.7013446487694679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7630328841918541,0.0],[0.0,0.7630328841918541]],"imag":[[0.6463596658532001,0.0],[0.0,-0.6463596658532001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8427817168771929,-0.5328766546995308],[-0.5054583047148362,0.7503571476319225]],"imag":[[-0.013681301925642033,-0.07466103770633994],[-0.18450935442398064,0.3839692062165073]]},{"name":"u","qubits":[1],"real":[[0.6760206102837887,-0.7368827141896693],[0.7368827141896693,0.6760206102837887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9750988197845648,0.22177080884270778],[-0.22177080884270778,0.9750988197845648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6165238563668564,-0.5330545285923459],[0.1738460684041866,0.4448335191627455]],"imag":[[0.574936476541747,-0.07210583901108521],[0.5090421662030641,-0.7160843230772378]]},{"name":"u","qubits":[1],"real":[[0.8024293163981934,0.0],[0.0,0.8024293163981934]],"imag":[[-0.5967471761011761,0.0],[0.0,0.5967471761011761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6230280677132635,0.0],[0.0,0.6230280677132635]],"imag":[[0.7821994802104366,0.0],[0.0,-0.7821994802104366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7249432861247684,-0.5217645974568574],[-0.6528672336120458,0.7204740715963756]],"imag":[[-0.217844179003639,-0.3933990981402173],[0.027668047502618393,0.23219811924408032]]},{"name":"u","qubits":[2],"real":[[0.9922041295873679,0.0],[0.0,0.9922041295873679]],"imag":[[-0.12462329328730483,0.0],[0.0,0.12462329328730483]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968152549201329,0.0],[0.0,0.9968152549201329]],"imag":[[-0.07974551748224076,0.0],[0.0,0.07974551748224076]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9608325312087033,0.0],[0.0,0.9608325312087033]],"imag":[[-0.2771296573286162,0.0],[0.0,0.2771296573286162]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6441861578484246,0.0],[0.0,0.6441861578484246]],"imag":[[0.7648687430118221,0.0],[0.0,-0.7648687430118221]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5434539183449347,-0.8138048802188089],[0.6581807009306051,0.39533393262098326]],"imag":[[0.16981913056472947,-0.11636545218331072],[-0.49256214476172827,-0.4097459947194742]]},{"name":"u","qubits":[1],"real":[[0.8498465009883198,0.0],[0.0,0.8498465009883198]],"imag":[[0.5270302882737479,0.0],[0.0,-0.5270302882737479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.87567436434114,0.0],[0.0,0.87567436434114]],"imag":[[-0.4829020683697062,0.0],[0.0,0.4829020683697062]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8768865254816594,0.14565711285406438],[0.20257991460128663,0.8820880707720606]],"imag":[[0.43509866675129955,-0.14332891227858827],[-0.026843059067108987,-0.4244543129497909]]},{"name":"u","qubits":[1],"real":[[0.765566062504645,-0.64335729104529],[0.64335729104529,0.765566062504645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9288526629534563,0.3704493629691824],[-0.3704493629691824,0.9288526629534563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8528625446059511,-0.13744144838414699],[-0.38645866818159275,-0.3249332479332282]],"imag":[[0.31472818014780124,0.39329569142717885],[-0.15563209956954402,0.8490269322927562]]},{"name":"u","qubits":[1],"real":[[0.47254097900324843,0.0],[0.0,0.47254097900324843]],"imag":[[0.8813086991302489,0.0],[0.0,-0.8813086991302489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9318241713751173,0.0],[0.0,0.9318241713751173]],"imag":[[-0.3629100627443057,0.0],[0.0,0.3629100627443057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6006201290314364,-0.325252313610663],[-0.29197186868851255,0.621161093353839]],"imag":[[-0.39907028618102885,0.6117264909913278],[-0.6282919665125363,-0.3662793043755149]]},{"name":"u","qubits":[3],"real":[[0.9424373083118943,0.0],[0.0,0.9424373083118943]],"imag":[[-0.3343828941525439,0.0],[0.0,0.3343828941525439]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9894810045975259,0.0],[0.0,0.9894810045975259]],"imag":[[-0.14466285473704407,0.0],[0.0,0.14466285473704407]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9723825676838401,0.0],[0.0,0.9723825676838401]],"imag":[[-0.233392677829837,0.0],[0.0,0.233392677829837]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9919156304954574,0.0],[0.0,0.9919156304954574]],"imag":[[-0.12689910156813222,0.0],[0.0,0.12689910156813222]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9811834607861738,0.0],[0.0,0.9811834607861738]],"imag":[[-0.1930777467230932,0.0],[0.0,0.1930777467230932]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9166280183550378,0.0],[0.0,0.9166280183550378]],"imag":[[-0.3997412612759865,0.0],[0.0,0.3997412612759865]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9334734109946953,0.0],[0.0,0.9334734109946953]],"imag":[[-0.3586466101414158,0.0],[0.0,0.3586466101414158]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9333396043212521,0.0],[0.0,0.9333396043212521]],"imag":[[0.3589946838122379,0.0],[0.0,-0.3589946838122379]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7082119388939311,-0.6700123086182329],[0.1885073264618439,-0.47240323340262286]],"imag":[[0.12371689337526687,-0.1849688790087059],[-0.669025386492829,0.5419457585119343]]},{"name":"u","qubits":[1],"real":[[0.9342529005268794,0.0],[0.0,0.9342529005268794]],"imag":[[-0.3566111577854973,0.0],[0.0,0.3566111577854973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5480245791708661,0.0],[0.0,0.5480245791708661]],"imag":[[-0.8364622290483863,0.0],[0.0,0.8364622290483863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5564796611453371,-0.3793953272368377],[0.23087202723459585,0.7837030163726435]],"imag":[[-0.6227288643816544,0.39824406319285977],[-0.49923667256932736,0.2885661690685768]]},{"name":"u","qubits":[1],"real":[[0.7436966142875393,-0.6685172741951033],[0.6685172741951033,0.7436966142875393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8513145542391745,0.5246556296663134],[-0.5246556296663134,0.8513145542391745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40878105668572645,0.6935388014963949],[-0.693121820720827,-0.4097668476395359]],"imag":[[-0.5466269265202014,-0.23043650257049883],[-0.23168770476359946,0.5458883399355384]]},{"name":"u","qubits":[1],"real":[[0.4867592650217988,0.0],[0.0,0.4867592650217988]],"imag":[[0.8735361571883777,0.0],[0.0,-0.8735361571883777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936351293249972,0.0],[0.0,0.8936351293249972]],"imag":[[-0.4487942241565677,0.0],[0.0,0.4487942241565677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7905161078925302,0.09195215411884164],[0.038401741682633446,0.7099087539424647]],"imag":[[-0.48907940080451123,0.35697398255902413],[-0.3666209610849957,-0.6001199365166192]]},{"name":"u","qubits":[2],"real":[[0.9954645337756219,0.0],[0.0,0.9954645337756219]],"imag":[[0.09513339053604461,0.0],[0.0,-0.09513339053604461]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999799552331808,0.0],[0.0,0.9999799552331808]],"imag":[[0.006331597890397904,0.0],[0.0,-0.006331597890397904]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.965281279037065,0.0],[0.0,0.965281279037065]],"imag":[[-0.26121265731309407,0.0],[0.0,0.26121265731309407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7884575607863125,0.0],[0.0,0.7884575607863125]],"imag":[[-0.6150891600726666,0.0],[0.0,0.6150891600726666]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.033146220655286954,-0.5027297796753714],[-0.7850143011465794,0.5145073598839259]],"imag":[[-0.6171929250912667,-0.604348401090886],[-0.04155440131809068,-0.3425024895554996]]},{"name":"u","qubits":[1],"real":[[0.9411561466324252,0.0],[0.0,0.9411561466324252]],"imag":[[-0.3379720515900759,0.0],[0.0,0.3379720515900759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7341924494450843,0.0],[0.0,0.7341924494450843]],"imag":[[-0.6789414166022186,0.0],[0.0,0.6789414166022186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4558918137314887,-0.15338540735598516],[0.3981189432438508,0.7156501410166191]],"imag":[[-0.552908519214095,0.6803879337284934],[-0.5726745415884053,-0.03728340260495183]]},{"name":"u","qubits":[1],"real":[[0.6580043052435867,-0.7530141660559281],[0.7530141660559281,0.6580043052435867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9411933840269483,0.3378683380607028],[-0.3378683380607028,0.9411933840269483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8074579781095356,0.2942034288896697],[-0.4636837202736232,0.28424819454150235]],"imag":[[0.24386538465315422,0.4494281145909664],[-0.2711801897418799,0.7941421007254723]]},{"name":"u","qubits":[1],"real":[[0.9999860930374995,0.0],[0.0,0.9999860930374995]],"imag":[[-0.0052738725427630894,0.0],[0.0,0.0052738725427630894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9905381837900468,0.0],[0.0,0.9905381837900468]],"imag":[[-0.1372374090906542,0.0],[0.0,0.1372374090906542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.009053191842894881,0.45457432508929213],[-0.11852362329546934,0.641884376294488]],"imag":[[-0.8582700909569745,0.23801822126840824],[0.4992420669445594,0.5698192316716534]]},{"name":"u","qubits":[2],"real":[[0.7574613009813711,-0.6528800636530485],[0.6528800636530485,0.7574613009813711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920667612694337,0.12571213618571728],[-0.12571213618571728,0.9920667612694337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999543790729782,0.009551951254827202],[-0.009551951254827202,0.9999543790729782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9192932681970049,0.39357322958716295],[-0.39357322958716295,0.9192932681970049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17807712195597167,-0.8336673331358088],[-0.07204979493090766,-0.09149187653717163]],"imag":[[0.009276030108484674,-0.5226865901891232],[-0.9813314022040254,0.15305797145657768]]},{"name":"u","qubits":[1],"real":[[0.7984156296592487,0.0],[0.0,0.7984156296592487]],"imag":[[0.6021067034304014,0.0],[0.0,-0.6021067034304014]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8405956633751415,0.0],[0.0,0.8405956633751415]],"imag":[[0.5416631155200673,0.0],[0.0,-0.5416631155200673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8433708465656131,0.1235262235009766],[0.4788127633754632,-0.08197088219952593]],"imag":[[0.24116605676981737,0.4640105821345937],[0.03609551016470775,0.8733362618408409]]},{"name":"u","qubits":[1],"real":[[0.8402140683473264,-0.5422548472362735],[0.5422548472362735,0.8402140683473264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9511875878574455,0.308613306106419],[-0.308613306106419,0.9511875878574455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6581296532112115,0.18904831954925772],[-0.13555472406907612,0.44935996343886364]],"imag":[[-0.7249991877219907,-0.07417728926123775],[0.15121658027180818,0.8699621175037906]]},{"name":"u","qubits":[1],"real":[[0.7211500850376574,0.0],[0.0,0.7211500850376574]],"imag":[[-0.6927788643212056,0.0],[0.0,0.6927788643212056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8058909471284119,0.0],[0.0,0.8058909471284119]],"imag":[[-0.592064001047582,0.0],[0.0,0.592064001047582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7857569346112914,-0.5424128675868527],[0.24203173020702048,-0.5967004079153228]],"imag":[[-0.031545945390957175,-0.295599685581471],[-0.56834103724142,0.512208678327525]]},{"name":"u","qubits":[2],"real":[[0.9563900334422232,0.0],[0.0,0.9563900334422232]],"imag":[[0.2920926290278192,0.0],[0.0,-0.2920926290278192]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9438141052271211,0.0],[0.0,0.9438141052271211]],"imag":[[0.33047682940613066,0.0],[0.0,-0.33047682940613066]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972052606070188,0.0],[0.0,0.9972052606070188]],"imag":[[0.07471056295924897,0.0],[0.0,-0.07471056295924897]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7616390750264541,0.0],[0.0,0.7616390750264541]],"imag":[[0.6480014810113071,0.0],[0.0,-0.6480014810113071]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4975755728614003,0.8584457182381099],[0.7790233764628068,0.49882262777341574]],"imag":[[0.09029563119511888,0.08565160312206704],[-0.37065863972557356,-0.08313084711766049]]},{"name":"u","qubits":[1],"real":[[0.8733590329796034,0.0],[0.0,0.8733590329796034]],"imag":[[0.48707699546676597,0.0],[0.0,-0.48707699546676597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.949391270788876,0.0],[0.0,0.949391270788876]],"imag":[[-0.31409586904300935,0.0],[0.0,0.31409586904300935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.651732137643007,0.6427313563597589],[-0.08960850244863329,-0.4809053332163258]],"imag":[[0.40256067245328664,-0.00930211315663143],[0.6365221457625393,0.5962716953930149]]},{"name":"u","qubits":[1],"real":[[0.404344481577131,-0.9146067680802068],[0.9146067680802068,0.404344481577131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9670464133975373,0.2546001459837749],[-0.2546001459837749,0.9670464133975373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8647223469690248,-0.2620060521164308],[-0.2527006830077811,-0.8522923145532315]],"imag":[[-0.33975757827325226,0.2610993667411679],[-0.270115559466088,-0.3698347737777218]]},{"name":"u","qubits":[1],"real":[[0.6240334554902793,0.0],[0.0,0.6240334554902793]],"imag":[[0.7813976237670944,0.0],[0.0,-0.7813976237670944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8791488607539593,0.0],[0.0,0.8791488607539593]],"imag":[[-0.47654724911074187,0.0],[0.0,0.47654724911074187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8484941248759665,-0.3450701382121603],[-0.38225500189787864,0.2694672717740099]],"imag":[[-0.1924218066622405,-0.352076934896406],[-0.3113080177185619,0.8272580136032921]]},{"name":"u","qubits":[3],"real":[[0.7151497249086084,-0.6989712948062615],[0.6989712948062615,0.7151497249086084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963598883010778,0.08524654236192625],[-0.08524654236192625,0.9963598883010778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999107805860347,-0.013357801758778657],[0.013357801758778657,0.9999107805860347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9796477163808541,0.20072456698116836],[-0.20072456698116836,0.9796477163808541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999297753419252,0.01185092336685115],[-0.01185092336685115,0.9999297753419252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996938322675245,0.024743518874053193],[-0.024743518874053193,0.9996938322675245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997221366336019,-0.02357221934281712],[0.02357221934281712,0.9997221366336019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9349860647177956,0.35468444959362144],[-0.35468444959362144,0.9349860647177956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5252640505847892,0.7212145857738494],[-0.8472181805879991,-0.47388952018458846]],"imag":[[0.010612427609152958,-0.45148042572248465],[-0.07878075922877327,0.22681196863419595]]},{"name":"u","qubits":[1],"real":[[0.9672057870543279,0.0],[0.0,0.9672057870543279]],"imag":[[-0.25399402648215585,0.0],[0.0,0.25399402648215585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5342160238081751,0.0],[0.0,0.5342160238081751]],"imag":[[-0.8453479992917611,0.0],[0.0,0.8453479992917611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42799232034227974,-0.4069843132837493],[0.4105248204834698,-0.4180892817214923]],"imag":[[-0.7586977859172954,0.27488909056777844],[0.2695730237602423,0.764199652667666]]},{"name":"u","qubits":[1],"real":[[0.7809536123203853,-0.6245890292053979],[0.6245890292053979,0.7809536123203853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9891533829776856,0.14688629937403924],[-0.14688629937403924,0.9891533829776856]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8330212604165368,-0.312998497582113],[0.05853561115680846,-0.17145780309057723]],"imag":[[-0.42454283348094873,-0.16694580781005408],[-0.34987504120830126,0.9191100366796897]]},{"name":"u","qubits":[1],"real":[[0.9938941630990661,0.0],[0.0,0.9938941630990661]],"imag":[[0.11033762983500747,0.0],[0.0,-0.11033762983500747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7870553518597923,0.0],[0.0,0.7870553518597923]],"imag":[[-0.6168823819083008,0.0],[0.0,0.6168823819083008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16568309700870243,-0.6172538633231547],[-0.023616967287179044,-0.6237294305945512]],"imag":[[0.7370195486820722,0.21988397949536886],[-0.6548232853848707,0.4261576013449918]]},{"name":"u","qubits":[2],"real":[[0.9494992374811181,0.0],[0.0,0.9494992374811181]],"imag":[[-0.3137693388825225,0.0],[0.0,0.3137693388825225]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9675768026823484,0.0],[0.0,0.9675768026823484]],"imag":[[-0.25257698016843083,0.0],[0.0,0.25257698016843083]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987006086117857,0.0],[0.0,0.9987006086117857]],"imag":[[-0.05096169501153578,0.0],[0.0,0.05096169501153578]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5566784779780783,0.0],[0.0,0.5566784779780783]],"imag":[[0.8307280374201957,0.0],[0.0,-0.8307280374201957]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8727147080067961,0.37061722628447746],[-0.27530739141124205,-0.23076242198753694]],"imag":[[0.30675930642741134,0.08313024678170783],[-0.2616746196770418,-0.8958130040637159]]},{"name":"u","qubits":[1],"real":[[0.884307839768647,0.0],[0.0,0.884307839768647]],"imag":[[0.4669043205237118,0.0],[0.0,-0.4669043205237118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7398367397257979,0.0],[0.0,0.7398367397257979]],"imag":[[0.6727864434959299,0.0],[0.0,-0.6727864434959299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6801057770817089,0.29135018675705115],[-0.13467570285294006,-0.7869378588473852]],"imag":[[0.4645096617942448,0.48662303146944497],[0.5509531387885431,-0.2429853909863957]]},{"name":"u","qubits":[1],"real":[[0.6950000738494059,-0.7190096642947995],[0.7190096642947995,0.6950000738494059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.952424688414454,0.30477403580132967],[-0.30477403580132967,0.952424688414454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.907902884346753,-0.019197846864141332],[-0.13842716454963896,0.0720939876671291]],"imag":[[-0.3846802229523431,0.16542346066977173],[0.09258184907923157,0.9833966535829115]]},{"name":"u","qubits":[1],"real":[[0.9907575069848642,0.0],[0.0,0.9907575069848642]],"imag":[[0.13564498646517215,0.0],[0.0,-0.13564498646517215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.588549474410064,0.0],[0.0,0.588549474410064]],"imag":[[-0.8084612026384677,0.0],[0.0,0.8084612026384677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2594402862115148,-0.24976252043819386],[0.2613558999890896,0.023082391412041266]],"imag":[[0.9297221319986394,-0.0769816766948638],[-0.0007672700207376956,-0.9649661693781337]]},{"name":"u","qubits":[2],"real":[[0.7254239476306733,-0.6883023290705401],[0.6883023290705401,0.7254239476306733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9924996411489427,0.12224754524823747],[-0.12224754524823747,0.9924996411489427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996197390260116,0.027574940608609138],[-0.027574940608609138,0.9996197390260116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9354651750018382,0.3534188822895292],[-0.3534188822895292,0.9354651750018382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3275252344021093,0.5511359625241461],[-0.7569637703930533,-0.3261554590119325]],"imag":[[0.49140290724150903,-0.5894909281719437],[0.2797431927621636,-0.4923131249238427]]},{"name":"u","qubits":[1],"real":[[0.9879831211099928,0.0],[0.0,0.9879831211099928]],"imag":[[-0.15456180770732877,0.0],[0.0,0.15456180770732877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7795404108620602,0.0],[0.0,0.7795404108620602]],"imag":[[0.6263519360814735,0.0],[0.0,-0.6263519360814735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24960610328907085,0.003953697925601574],[0.5411521008358389,-0.6416355158846915]],"imag":[[-0.7782361148695658,-0.5762201931434572],[0.19798925848269655,-0.5062198356858567]]},{"name":"u","qubits":[1],"real":[[0.7294094993710758,-0.6840773218191322],[0.6840773218191322,0.7294094993710758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8396799051749368,0.5430816300017972],[-0.5430816300017972,0.8396799051749368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4009169384324064,0.004130709906468953],[-0.17586746206673506,0.7741778408144883]],"imag":[[-0.8981983446798659,-0.1802450535465641],[-0.03969858786582648,0.6067481592056809]]},{"name":"u","qubits":[1],"real":[[0.879268793351174,0.0],[0.0,0.879268793351174]],"imag":[[-0.4763259273215876,0.0],[0.0,0.4763259273215876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.839920715072636,0.0],[0.0,0.839920715072636]],"imag":[[-0.5427091231883537,0.0],[0.0,0.5427091231883537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7176798077911668,0.32425206966222875],[-0.4335260022871449,-0.8281551366337471]],"imag":[[-0.4680025187240678,0.4009612590719006],[0.27922131239876585,0.21965822022036277]]},{"name":"u","qubits":[2],"real":[[0.9987199441186317,0.0],[0.0,0.9987199441186317]],"imag":[[0.050581352489598434,0.0],[0.0,-0.050581352489598434]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7249955588915696,0.0],[0.0,0.7249955588915696]],"imag":[[0.6887535405262906,0.0],[0.0,-0.6887535405262906]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9229192411605301,0.0],[0.0,0.9229192411605301]],"imag":[[-0.3849936029282451,0.0],[0.0,0.3849936029282451]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999471202955057,0.0],[0.0,0.9999471202955057]],"imag":[[0.010283803417287199,0.0],[0.0,-0.010283803417287199]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07528469622714237,0.02623696427107243],[-0.43899154374801286,0.898340984251494]],"imag":[[0.8952152426327287,0.4384444156080114],[0.014432892632756291,-0.007848066134099578]]},{"name":"u","qubits":[1],"real":[[0.37176761590901186,0.0],[0.0,0.37176761590901186]],"imag":[[-0.9283258262923257,0.0],[0.0,0.9283258262923257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9770337541555807,0.0],[0.0,0.9770337541555807]],"imag":[[0.21308459174856426,0.0],[0.0,-0.21308459174856426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5603299156097521,-0.43898651824511076],[0.575734442865638,-0.7851519771888229]],"imag":[[0.587390592164236,0.3850889698611887],[0.0976346721606112,-0.20623698699982473]]},{"name":"u","qubits":[1],"real":[[0.7834015503927574,-0.6215158974975813],[0.6215158974975813,0.7834015503927574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9237190417450946,0.38307066178124927],[-0.38307066178124927,0.9237190417450946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8464276386687575,-0.13397830359836968],[-0.2869999380994581,-0.6927209575423903]],"imag":[[0.3202262193204257,-0.4038133666959044],[-0.31408033445009675,0.5823420421231625]]},{"name":"u","qubits":[1],"real":[[0.976796929592557,0.0],[0.0,0.976796929592557]],"imag":[[0.21416759404390118,0.0],[0.0,-0.21416759404390118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8918502969193108,0.0],[0.0,0.8918502969193108]],"imag":[[0.4523306842177933,0.0],[0.0,-0.4523306842177933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3343520187543494,0.12588987586068176],[-0.45556447951784085,0.7972694532223595]],"imag":[[0.7258188490062788,0.5878328547621967],[-0.39224575330235306,0.05445817639645878]]},{"name":"u","qubits":[3],"real":[[0.9908875098250636,0.0],[0.0,0.9908875098250636]],"imag":[[-0.1346920297296189,0.0],[0.0,0.1346920297296189]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999871694310581,0.0],[0.0,0.999871694310581]],"imag":[[-0.016018580351832405,0.0],[0.0,0.016018580351832405]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9867683654453268,0.0],[0.0,0.9867683654453268]],"imag":[[-0.1621363406407032,0.0],[0.0,0.1621363406407032]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8309155635878821,0.0],[0.0,0.8309155635878821]],"imag":[[-0.5563985317984154,0.0],[0.0,0.5563985317984154]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8484290760671577,0.0],[0.0,0.8484290760671577]],"imag":[[-0.5293090806738812,0.0],[0.0,0.5293090806738812]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953803429129028,0.0],[0.0,0.9953803429129028]],"imag":[[0.09601027519277304,0.0],[0.0,-0.09601027519277304]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9815274612621054,0.0],[0.0,0.9815274612621054]],"imag":[[0.19132130772176462,0.0],[0.0,-0.19132130772176462]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994487884768474,0.0],[0.0,0.9994487884768474]],"imag":[[-0.03319818085621679,0.0],[0.0,0.03319818085621679]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7185375554286123,0.24436892961789705],[0.0084035111859686,0.7598023090719627]],"imag":[[0.2515439741074702,-0.6005940698727368],[-0.6483508244219651,0.047655436206378146]]},{"name":"u","qubits":[1],"real":[[0.6670538173816833,0.0],[0.0,0.6670538173816833]],"imag":[[-0.7450095333057987,0.0],[0.0,0.7450095333057987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7698099253259737,0.0],[0.0,0.7698099253259737]],"imag":[[0.6382732008079446,0.0],[0.0,-0.6382732008079446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9498249363352447,-0.2853335822046623],[0.27640573454275214,-0.9555991665723894]],"imag":[[0.10519449502888382,-0.07315364240843786],[-0.10181639574866183,-0.007970214224774785]]},{"name":"u","qubits":[1],"real":[[0.7964776735750838,-0.604667938207759],[0.604667938207759,0.7964776735750838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9719808608497947,0.23506000540647473],[-0.23506000540647473,0.9719808608497947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.630793419345124,0.1269085692499324],[0.025839003863734677,0.7208831498174845]],"imag":[[0.7653069999307525,-0.017293727730389404],[-0.1254480125279299,0.6811186580481731]]},{"name":"u","qubits":[1],"real":[[0.9323929628477015,0.0],[0.0,0.9323929628477015]],"imag":[[-0.3614462101503968,0.0],[0.0,0.3614462101503968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4602723874454256,0.0],[0.0,0.4602723874454256]],"imag":[[0.8877777477247828,0.0],[0.0,-0.8877777477247828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6426734317373317,-0.10498206407371376],[-0.2794163808922115,0.6856543458572532]],"imag":[[-0.7043582267967633,-0.28254046560714685],[-0.11303466093096962,0.6625917065013576]]},{"name":"u","qubits":[2],"real":[[0.9973874434235335,0.0],[0.0,0.9973874434235335]],"imag":[[0.07223771661028479,0.0],[0.0,-0.07223771661028479]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5782504503391714,0.0],[0.0,0.5782504503391714]],"imag":[[-0.8158593118194738,0.0],[0.0,0.8158593118194738]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8962741076944218,0.0],[0.0,0.8962741076944218]],"imag":[[0.44350053424609087,0.0],[0.0,-0.44350053424609087]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999895571170844,0.0],[0.0,0.9999895571170844]],"imag":[[-0.004570082797663242,0.0],[0.0,0.004570082797663242]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5941592474441554,0.34352706323452936],[-0.4726428145772059,-0.06501305826068511]],"imag":[[0.3171948602147761,-0.654485573680111],[0.5683053573198665,0.6703813041289778]]},{"name":"u","qubits":[1],"real":[[0.9648364286205885,0.0],[0.0,0.9648364286205885]],"imag":[[0.2628510338702665,0.0],[0.0,-0.2628510338702665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5813384346254086,0.0],[0.0,0.5813384346254086]],"imag":[[0.8136618612343088,0.0],[0.0,-0.8136618612343088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41500945572802017,0.2245136250346699],[0.30650131923753254,0.522741487739396]],"imag":[[0.7051483782935247,-0.5292698257223215],[0.48640503446407407,0.6294508882745803]]},{"name":"u","qubits":[1],"real":[[0.6632958764917888,-0.7483572544106122],[0.7483572544106122,0.6632958764917888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7914990299386055,0.6111704227187752],[-0.6111704227187752,0.7914990299386055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37467795153916933,0.3788927473240105],[0.7925645834182493,0.06512431195930335]],"imag":[[0.33738619992244473,0.7760330345787915],[-0.3429699197354791,0.4999718384664512]]},{"name":"u","qubits":[1],"real":[[0.9710543038494425,0.0],[0.0,0.9710543038494425]],"imag":[[0.23885882645503118,0.0],[0.0,-0.23885882645503118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6897687114659253,0.0],[0.0,0.6897687114659253]],"imag":[[0.7240297816268589,0.0],[0.0,-0.7240297816268589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44689625048784554,-0.18164138732237703],[0.2673852228948497,0.39423177656079356]],"imag":[[0.8534402778539939,-0.19730646174924193],[0.020702077525562572,-0.8790095977367469]]},{"name":"u","qubits":[2],"real":[[0.736470270454454,-0.6764699111835969],[0.6764699111835969,0.736470270454454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9556351403285831,0.29455301487027646],[-0.29455301487027646,0.9556351403285831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9966820407979292,-0.08139354735404365],[0.08139354735404365,0.9966820407979292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9178348264153431,0.39696250631403096],[-0.39696250631403096,0.9178348264153431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24129000174005408,0.05271650136930103],[-0.7343374765221733,-0.07607808133505058]],"imag":[[0.1235836280636888,0.9611072741470026],[0.6222979129885838,-0.26020358107734987]]},{"name":"u","qubits":[1],"real":[[0.8012229086182381,0.0],[0.0,0.8012229086182381]],"imag":[[0.5983659839139677,0.0],[0.0,-0.5983659839139677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8690956781713783,0.0],[0.0,0.8690956781713783]],"imag":[[-0.49464401561510063,0.0],[0.0,0.49464401561510063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7406386973550307,-0.6152585597703436],[0.48794395231236504,-0.6114293728800094]],"imag":[[0.21930395986289233,0.1575341162987268],[-0.40653510619685335,0.4720106236207615]]},{"name":"u","qubits":[1],"real":[[0.6733835981802961,-0.7392932636658862],[0.7392932636658862,0.6733835981802961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8896895872991065,0.4565659188458393],[-0.4565659188458393,0.8896895872991065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23488843126812187,0.8543384565266969],[0.18162384673311183,0.36592085828933274]],"imag":[[0.38721901614434073,-0.2549405030437312],[-0.8728697707507554,-0.2668577656284121]]},{"name":"u","qubits":[1],"real":[[0.7675502768366836,0.0],[0.0,0.7675502768366836]],"imag":[[0.640988746022838,0.0],[0.0,-0.640988746022838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9403390011430351,0.0],[0.0,0.9403390011430351]],"imag":[[0.3402389791445402,0.0],[0.0,-0.3402389791445402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7823745948977154,0.5988420702916152],[-0.19804309591950844,-0.24417849051303037]],"imag":[[0.1417418540790725,-0.09585100369695981],[-0.5732173865292982,-0.7566885916345742]]},{"name":"u","qubits":[2],"real":[[0.999995217984775,0.0],[0.0,0.999995217984775]],"imag":[[0.003092572971217754,0.0],[0.0,-0.003092572971217754]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.430071208597861,0.0],[0.0,0.430071208597861]],"imag":[[0.9027949687139241,0.0],[0.0,-0.9027949687139241]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9152343427887139,0.0],[0.0,0.9152343427887139]],"imag":[[-0.4029219499854916,0.0],[0.0,0.4029219499854916]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998959259801922,0.0],[0.0,0.9998959259801922]],"imag":[[-0.014426961156603536,0.0],[0.0,0.014426961156603536]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4875223543964807,-0.6968833697474159],[0.8044295066312496,0.27642575396709096]],"imag":[[0.33753906255932364,0.40341406046365275],[0.03581206600141588,-0.5245945742508588]]},{"name":"u","qubits":[1],"real":[[0.8862370993674599,0.0],[0.0,0.8862370993674599]],"imag":[[0.46323191136271147,0.0],[0.0,-0.46323191136271147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7545857333855094,0.0],[0.0,0.7545857333855094]],"imag":[[-0.6562014713264921,0.0],[0.0,0.6562014713264921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8035673460036934,-0.19741509801266344],[0.03088365801372235,0.17284503172416327]],"imag":[[0.5586663306309771,0.056557320768850415],[0.2030213070679814,-0.963303245895275]]},{"name":"u","qubits":[1],"real":[[0.7346129201722535,-0.6784864460812716],[0.6784864460812716,0.7346129201722535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9396386344048044,0.34216843328085417],[-0.34216843328085417,0.9396386344048044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6409997667419385,0.5364646038961356],[-0.6252717732683358,-0.1402645124625358]],"imag":[[-0.03964029533127908,0.547497648204439],[-0.44337699035549927,-0.6267199697798195]]},{"name":"u","qubits":[1],"real":[[0.853818824056484,0.0],[0.0,0.853818824056484]],"imag":[[-0.5205702792964682,0.0],[0.0,0.5205702792964682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6235553073278033,0.0],[0.0,0.6235553073278033]],"imag":[[-0.7817792391099477,0.0],[0.0,0.7817792391099477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7867336603199768,-0.10548313323868733],[-0.15105256439891596,0.8238792236838441]],"imag":[[-0.40535040017349344,-0.45344736122384666],[0.440368395309236,-0.32323648306369485]]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.055537455764252786,-0.3563220943941068],[0.0811884420158693,0.29920216186185467]],"imag":[[-0.504556703824821,0.7844569387029876],[-0.8577567024020865,-0.4100487077220547]]},{"name":"u","qubits":[1],"real":[[0.7268833992426159,0.0],[0.0,0.7268833992426159]],"imag":[[-0.6867608928189635,0.0],[0.0,0.6867608928189635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8057309261509088,0.0],[0.0,0.8057309261509088]],"imag":[[-0.5922817527528589,0.0],[0.0,0.5922817527528589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9954060734135823,0.07377047162526411],[-0.01312336084989263,0.07391390820348379]],"imag":[[-0.05654942362648346,0.0229527605105121],[-0.07613599082477568,-0.994267480346823]]},{"name":"u","qubits":[1],"real":[[0.48412437211372145,-0.8749991956141988],[0.8749991956141988,0.48412437211372145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9177386225579627,0.39718486963303795],[-0.39718486963303795,0.9177386225579627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.055776668484874656,-0.2549804104304529],[-0.5291507106863327,0.1897719087977142]],"imag":[[0.2985113412922638,0.9180222942114966],[0.7923253547329979,-0.23707948088911007]]},{"name":"u","qubits":[1],"real":[[0.9999507190287285,0.0],[0.0,0.9999507190287285]],"imag":[[0.009927714436316739,0.0],[0.0,-0.009927714436316739]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.804311265630445,0.0],[0.0,0.804311265630445]],"imag":[[0.5942082025518933,0.0],[0.0,-0.5942082025518933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.017091302999537872,-0.3938597066565744],[0.37564516029746764,-0.8541400914887443]],"imag":[[0.8606601368124803,0.32225230446980124],[-0.3433114181159582,-0.10711063368265167]]},{"name":"u","qubits":[2],"real":[[0.9602519384229417,0.0],[0.0,0.9602519384229417]],"imag":[[-0.2791347609220017,0.0],[0.0,0.2791347609220017]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999979750700151,0.0],[0.0,0.9999979750700151]],"imag":[[0.0020124253699147646,0.0],[0.0,-0.0020124253699147646]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9457436124177798,0.0],[0.0,0.9457436124177798]],"imag":[[-0.32491386484877527,0.0],[0.0,0.32491386484877527]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6746541866001545,0.0],[0.0,0.6746541866001545]],"imag":[[0.7381339502440488,0.0],[0.0,-0.7381339502440488]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3512661376921569,0.6187852348958575],[0.48167543550809283,0.20394359840937537]],"imag":[[0.5328093454852029,-0.4580732855661229],[0.600595601634372,0.604715393216818]]},{"name":"u","qubits":[1],"real":[[0.950960624674894,0.0],[0.0,0.950960624674894]],"imag":[[-0.3093119627785764,0.0],[0.0,0.3093119627785764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9414078586101378,0.0],[0.0,0.9414078586101378]],"imag":[[0.33727028292909944,0.0],[0.0,-0.33727028292909944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5717131618238773,0.23189426779617872],[-0.15252337887896444,-0.9404741987357327]],"imag":[[-0.7858700282755736,-0.04215931473314531],[-0.1796913413351854,0.2448589844316258]]},{"name":"u","qubits":[1],"real":[[0.6143739443748943,-0.7890149912854851],[0.7890149912854851,0.6143739443748943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8592355577719961,0.5115801562416653],[-0.5115801562416653,0.8592355577719961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7118461374169703,0.6206054515960981],[-0.24569387715727511,-0.6309035219059015]],"imag":[[-0.1786591328013501,-0.27605228555549416],[-0.6332381144866723,-0.37497300587578375]]},{"name":"u","qubits":[1],"real":[[0.8360129034040551,0.0],[0.0,0.8360129034040551]],"imag":[[-0.5487097824368744,0.0],[0.0,0.5487097824368744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9713826703628783,0.0],[0.0,0.9713826703628783]],"imag":[[0.23751991015214666,0.0],[0.0,-0.23751991015214666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7762181509234232,-0.496137748816992],[0.4016538584148868,-0.65630960338752]],"imag":[[-0.33659004402208076,-0.19503809535842656],[0.3505234692038029,-0.5339149558301217]]},{"name":"u","qubits":[2],"real":[[0.735878828858996,-0.6771132469809703],[0.6771132469809703,0.735878828858996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.981700291336976,0.19043250244875834],[-0.19043250244875834,0.981700291336976]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9938250726645397,-0.11095821259970985],[0.11095821259970985,0.9938250726645397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9054859842091616,0.4243761685118122],[-0.4243761685118122,0.9054859842091616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3302751074558795,-0.7153603749490931],[0.4295536084819328,-0.467241646503625]],"imag":[[-0.3866461355704705,0.4792521812116468],[0.7462618955055786,0.20065424124386988]]},{"name":"u","qubits":[1],"real":[[0.8907578283588512,0.0],[0.0,0.8907578283588512]],"imag":[[0.45447826264566654,0.0],[0.0,-0.45447826264566654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7668275126710621,0.0],[0.0,0.7668275126710621]],"imag":[[-0.6418532276235058,0.0],[0.0,0.6418532276235058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7872329456077143,0.13544890049361707],[-0.18558556615512078,-0.5840192776414479]],"imag":[[0.5706421981737994,0.19048718163762635],[0.14209070570610563,-0.7773607350065899]]},{"name":"u","qubits":[1],"real":[[0.36964253214677123,-0.9291740409783967],[0.9291740409783967,0.36964253214677123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9652604275071381,0.2612896995458046],[-0.2612896995458046,0.9652604275071381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7500245583310013,0.3751769639241227],[0.37309366703775704,0.704076732273961]],"imag":[[0.5445950259995853,-0.011030199344296209],[0.04099433098876717,0.6028238013827286]]},{"name":"u","qubits":[1],"real":[[0.993045667364593,0.0],[0.0,0.993045667364593]],"imag":[[0.11772978607136869,0.0],[0.0,-0.11772978607136869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6855903077126658,0.0],[0.0,0.6855903077126658]],"imag":[[0.7279875891596314,0.0],[0.0,-0.7279875891596314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20499959265444323,-0.3091921977896759],[0.48094234040941136,-0.7799844791480324]],"imag":[[0.8524295741413874,0.36842797527689886],[0.005783886423771759,-0.40035637143366076]]},{"name":"u","qubits":[2],"real":[[0.7817406770157186,0.0],[0.0,0.7817406770157186]],"imag":[[-0.6236036512874231,0.0],[0.0,0.6236036512874231]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9682551630002352,0.0],[0.0,0.9682551630002352]],"imag":[[0.24996387603689452,0.0],[0.0,-0.24996387603689452]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9821909556968085,0.0],[0.0,0.9821909556968085]],"imag":[[0.1878854080214587,0.0],[0.0,-0.1878854080214587]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7490359925651185,0.0],[0.0,0.7490359925651185]],"imag":[[0.6625293064023565,0.0],[0.0,-0.6625293064023565]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.44080944545211453,0.40775537114014043],[-0.38763091902511476,0.5551674492712297]],"imag":[[0.7930023667537894,-0.10280970980142812],[-0.16302315706313805,-0.7176035285215568]]},{"name":"u","qubits":[1],"real":[[0.998771551333905,0.0],[0.0,0.998771551333905]],"imag":[[-0.04955187429416452,0.0],[0.0,0.04955187429416452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582360544058182,0.0],[0.0,0.9582360544058182]],"imag":[[0.2859784328175288,0.0],[0.0,-0.2859784328175288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07730795458781103,-0.1969643628229294],[0.43251097801670413,-0.4037818181727129]],"imag":[[-0.7771949327449758,-0.5926183902400759],[-0.4504728299997855,0.6685571977326673]]},{"name":"u","qubits":[1],"real":[[0.617660224019301,-0.786445069705715],[0.786445069705715,0.617660224019301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9377434121705412,0.34732879657573806],[-0.34732879657573806,0.9377434121705412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.598197382456039,-0.10521052034283729],[-0.18231636182631666,-0.9288125450897371]],"imag":[[0.7568327534086743,-0.24144320532948718],[-0.19006530246471368,0.2606591281603951]]},{"name":"u","qubits":[1],"real":[[0.9739997757787269,0.0],[0.0,0.9739997757787269]],"imag":[[0.22654897215169564,0.0],[0.0,-0.22654897215169564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5240278234411789,0.0],[0.0,0.5240278234411789]],"imag":[[0.8517011449208581,0.0],[0.0,-0.8517011449208581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3669162745132133,-0.5430018832258222],[0.07230911026064678,-0.7129391434581418]],"imag":[[0.7460680447114086,0.11791469361809837],[-0.5509322215401393,0.42774157802034113]]},{"name":"u","qubits":[3],"real":[[0.9976554232617318,0.0],[0.0,0.9976554232617318]],"imag":[[0.06843724451243376,0.0],[0.0,-0.06843724451243376]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9666064213957699,0.0],[0.0,0.9666064213957699]],"imag":[[0.25626553829273124,0.0],[0.0,-0.25626553829273124]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9888955871839339,0.0],[0.0,0.9888955871839339]],"imag":[[0.14861197007018884,0.0],[0.0,-0.14861197007018884]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8647600943417529,0.0],[0.0,0.8647600943417529]],"imag":[[-0.5021852041170095,0.0],[0.0,0.5021852041170095]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8297573432683906,0.0],[0.0,0.8297573432683906]],"imag":[[-0.5581243152669324,0.0],[0.0,0.5581243152669324]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9971907901745722,0.0],[0.0,0.9971907901745722]],"imag":[[-0.07490345780411176,0.0],[0.0,0.07490345780411176]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9948287803456248,0.0],[0.0,0.9948287803456248]],"imag":[[0.1015662236968396,0.0],[0.0,-0.1015662236968396]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963971113980644,0.0],[0.0,0.9963971113980644]],"imag":[[-0.08481035548559564,0.0],[0.0,0.08481035548559564]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8263963473150511,-0.08001335821399265],[0.07290775544039893,-0.7813800143162448]],"imag":[[-0.5502546676487146,-0.08880732167148822],[-0.09472769960147255,0.6125001186546837]]},{"name":"u","qubits":[1],"real":[[0.8339785591652984,0.0],[0.0,0.8339785591652984]],"imag":[[0.5517968492593744,0.0],[0.0,-0.5517968492593744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.710063175039228,0.0],[0.0,0.710063175039228]],"imag":[[-0.7041379747274042,0.0],[0.0,0.7041379747274042]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8092035528268329,-0.38759992434242563],[-0.44555910444773256,0.7350576075636108]],"imag":[[0.34380753800778086,0.27704202849243814],[0.16871002147232883,-0.4823943683972709]]},{"name":"u","qubits":[1],"real":[[0.853887981206782,-0.5204568335132187],[0.5204568335132187,0.853887981206782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9189115780573116,0.3944635746329708],[-0.3944635746329708,0.9189115780573116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7128068667455191,-0.15470520258367196],[0.006561651509270199,0.6542310063565377]],"imag":[[0.16271216054542656,0.6644527250486825],[-0.6821935709610183,0.326420996246622]]},{"name":"u","qubits":[1],"real":[[0.8167112784487195,0.0],[0.0,0.8167112784487195]],"imag":[[0.5770465212222132,0.0],[0.0,-0.5770465212222132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8420027721597466,0.0],[0.0,0.8420027721597466]],"imag":[[0.5394731982919093,0.0],[0.0,-0.5394731982919093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7959576083711917,-0.5098241473593552],[0.15955877891462475,-0.22808536054496484]],"imag":[[0.2820798401685607,0.16420045132641414],[0.5112958493062167,-0.8130772527002472]]},{"name":"u","qubits":[2],"real":[[0.9451253168406598,0.0],[0.0,0.9451253168406598]],"imag":[[-0.3267080278579674,0.0],[0.0,0.3267080278579674]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9313464955399781,0.0],[0.0,0.9313464955399781]],"imag":[[-0.3641341857686554,0.0],[0.0,0.3641341857686554]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9973095585911919,0.0],[0.0,0.9973095585911919]],"imag":[[-0.07330514540359456,0.0],[0.0,0.07330514540359456]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.742213728370519,0.0],[0.0,0.742213728370519]],"imag":[[-0.6701632498267369,0.0],[0.0,0.6701632498267369]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5242600135493968,0.79952786423556],[-0.5768127060608552,0.08203029283286808]],"imag":[[0.19218896532048252,-0.22129173982133413],[0.5962398359125145,-0.5523189216888419]]},{"name":"u","qubits":[1],"real":[[0.7241984875843432,0.0],[0.0,0.7241984875843432]],"imag":[[0.6895915824461243,0.0],[0.0,-0.6895915824461243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7386636269247635,0.0],[0.0,0.7386636269247635]],"imag":[[0.6740742142066806,0.0],[0.0,-0.6740742142066806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7198384449386315,-0.028415152993651743],[0.250483841798139,-0.6699217145879586]],"imag":[[0.035261693515845856,-0.6926628366233277],[-0.646410915097179,-0.26573609119726715]]},{"name":"u","qubits":[1],"real":[[0.6870584690883348,-0.726602133257255],[0.726602133257255,0.6870584690883348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.873486743256114,0.486847932475663],[-0.486847932475663,0.873486743256114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.012512731038128473,0.06974948446850396],[-0.4967921329672114,0.8589297755147984]],"imag":[[-0.8607397036073018,-0.504088884634803],[0.1103094321346567,-0.05717557641262453]]},{"name":"u","qubits":[1],"real":[[0.9725248512128882,0.0],[0.0,0.9725248512128882]],"imag":[[0.2327990845629545,0.0],[0.0,-0.2327990845629545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.513359976149019,0.0],[0.0,0.513359976149019]],"imag":[[-0.8581733711134824,0.0],[0.0,0.8581733711134824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40674406457413315,0.23768250851965317],[0.2424731151680935,-0.8969114660030171]],"imag":[[0.8009101179818403,0.3696069182142474],[0.36648197400241767,0.04947295528154977]]},{"name":"u","qubits":[2],"real":[[0.746966401997003,-0.6648617858530085],[0.6648617858530085,0.746966401997003]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9902352605711983,0.13940634390690776],[-0.13940634390690776,0.9902352605711983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999757248315817,0.006967764889321768],[-0.006967764889321768,0.9999757248315817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8817413473756565,0.47173318340791115],[-0.47173318340791115,0.8817413473756565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5883684411173601,-0.7213309924248964],[0.41002697838951346,-0.5799538711158873]],"imag":[[-0.1682032720922044,0.32436374045493627],[0.6763195352400883,-0.19525181336697833]]},{"name":"u","qubits":[1],"real":[[0.9877767325881522,0.0],[0.0,0.9877767325881522]],"imag":[[0.15587535583752157,0.0],[0.0,-0.15587535583752157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8056728654378716,0.0],[0.0,0.8056728654378716]],"imag":[[0.5923607295365968,0.0],[0.0,-0.5923607295365968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30256437242625456,0.17624727018179684],[0.11957536457731273,-0.7607270832566818]],"imag":[[0.9347970054140372,0.059550474059572076],[0.1425169863330607,0.6218399678313757]]},{"name":"u","qubits":[1],"real":[[0.5758088962372596,-0.8175843167612921],[0.8175843167612921,0.5758088962372596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8543858589463985,0.5196391094138555],[-0.5196391094138555,0.8543858589463985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.016146371195686345,0.9952410172165773],[0.9187958800940726,-0.02194314682618886]],"imag":[[0.08574851866711622,0.04337976363834216],[0.38496833241938894,0.08445124074729761]]},{"name":"u","qubits":[1],"real":[[0.7189321203016972,0.0],[0.0,0.7189321203016972]],"imag":[[-0.6950802877355292,0.0],[0.0,0.6950802877355292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8489395049853544,0.0],[0.0,0.8489395049853544]],"imag":[[-0.5284900347927305,0.0],[0.0,0.5284900347927305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8161980772141535,0.3345399338696098],[-0.5695690221005715,-0.3350196264943174]],"imag":[[-0.02754340858397445,-0.4702606639322615],[0.09302251587058352,0.7447817065879867]]},{"name":"u","qubits":[2],"real":[[0.9289167170485042,0.0],[0.0,0.9289167170485042]],"imag":[[-0.37028871544759406,0.0],[0.0,0.37028871544759406]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9614967786114724,0.0],[0.0,0.9614967786114724]],"imag":[[-0.27481620170536003,0.0],[0.0,0.27481620170536003]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987281449123188,0.0],[0.0,0.9987281449123188]],"imag":[[0.05041916857702409,0.0],[0.0,-0.05041916857702409]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6920696431382323,0.0],[0.0,0.6920696431382323]],"imag":[[-0.7218307343460237,0.0],[0.0,0.7218307343460237]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6618307558657763,-0.014098988176239374],[-0.15547454679563016,-0.6992567388273898]],"imag":[[-0.23718024409422328,0.7110040794073869],[0.6939403776263728,0.07290014268123202]]},{"name":"u","qubits":[1],"real":[[0.6596543048501503,0.0],[0.0,0.6596543048501503]],"imag":[[-0.7515691572255111,0.0],[0.0,0.7515691572255111]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7729099712791022,0.0],[0.0,0.7729099712791022]],"imag":[[0.6345157021676748,0.0],[0.0,-0.6345157021676748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9092090228385872,0.3720726277694096],[0.3965989962645232,0.909238633543938]],"imag":[[0.11894053104210968,-0.14406270346307015],[0.04360434641517786,-0.11871396045465774]]},{"name":"u","qubits":[1],"real":[[0.7667738326379892,-0.6419173541676911],[0.6419173541676911,0.7667738326379892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8842925481412427,0.4669332814245178],[-0.4669332814245178,0.8842925481412427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7315628672033166,0.09462692932280777],[0.11391745689423884,-0.9521542950222898]],"imag":[[0.6094406960273528,0.2905917300989395],[0.2835852999887472,0.0020950216341897496]]},{"name":"u","qubits":[1],"real":[[0.968084990297966,0.0],[0.0,0.968084990297966]],"imag":[[-0.25062212903051284,0.0],[0.0,0.25062212903051284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7307014664374973,0.0],[0.0,0.7307014664374973]],"imag":[[-0.6826971268037466,0.0],[0.0,0.6826971268037466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3844354057031494,0.48837411096036687],[-0.6094878955474504,0.14543223171604705]],"imag":[[-0.6927224370190667,-0.36583571700408296],[0.0294881208855441,0.7787839378710053]]},{"name":"u","qubits":[3],"real":[[0.6678815999387314,-0.7442675382302256],[0.7442675382302256,0.6678815999387314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9960539923679544,0.0887493340136076],[-0.0887493340136076,0.9960539923679544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998543682383819,0.017065822998793397],[-0.017065822998793397,0.9998543682383819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9690306736537391,0.24694038454287026],[-0.24694038454287026,0.9690306736537391]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999745150414997,0.0071392764001355245],[-0.0071392764001355245,0.9999745150414997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999986251501424,-0.0016582212834765778],[0.0016582212834765778,0.9999986251501424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999863797124381,0.01650415705253168],[-0.01650415705253168,0.999863797124381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.913798568713713,0.4061676695858122],[-0.4061676695858122,0.913798568713713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.24284236497206235,0.9042705749838768],[-0.3610791943014998,-0.15137422005023682]],"imag":[[0.14084854830363008,-0.3216892902069695],[0.8892755971340464,0.2364245615172985]]},{"name":"u","qubits":[1],"real":[[0.9508806200868145,0.0],[0.0,0.9508806200868145]],"imag":[[-0.30955782390906417,0.0],[0.0,0.30955782390906417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5780312439670091,0.0],[0.0,0.5780312439670091]],"imag":[[-0.8160146328332305,0.0],[0.0,0.8160146328332305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4254552374329086,-0.4923790773484045],[0.6278090269302251,-0.6968846676214758]],"imag":[[-0.5841903997704441,-0.48504872120900366],[0.2890765356473603,-0.19142189602328435]]},{"name":"u","qubits":[1],"real":[[0.8681414688771582,-0.4963168242320729],[0.4963168242320729,0.8681414688771582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8925628525589937,0.4509230025533761],[-0.4509230025533761,0.8925628525589937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5000678879292956,-0.8147155773975558],[0.20201075955473982,-0.19757502566897306]],"imag":[[0.17898034022066436,0.23267288888522444],[-0.8228546641421838,-0.49301720452279973]]},{"name":"u","qubits":[1],"real":[[0.26457802749689685,0.0],[0.0,0.26457802749689685]],"imag":[[0.9643642814651792,0.0],[0.0,-0.9643642814651792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9873644926880785,0.0],[0.0,0.9873644926880785]],"imag":[[-0.15846563847980877,0.0],[0.0,0.15846563847980877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4802272319983789,0.30516466176049006],[-0.31417848059470777,-0.4253938985538067]],"imag":[[-0.8093172564237727,-0.1458146539771579],[-0.1252168775887398,0.8394359099843903]]},{"name":"u","qubits":[2],"real":[[0.9526136673870101,0.0],[0.0,0.9526136673870101]],"imag":[[0.3041828409155764,0.0],[0.0,-0.3041828409155764]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9797035070498027,0.0],[0.0,0.9797035070498027]],"imag":[[0.20045208473427578,0.0],[0.0,-0.20045208473427578]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9383622463458485,0.0],[0.0,0.9383622463458485]],"imag":[[0.34565343139157917,0.0],[0.0,-0.34565343139157917]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6447059510934235,0.0],[0.0,0.6447059510934235]],"imag":[[-0.7644306617507726,0.0],[0.0,0.7644306617507726]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1863924763867894,0.7902041456792016],[-0.033683602442395544,-0.4913189336816532]],"imag":[[0.5447092806312733,-0.21006440082023364],[0.8169547473802106,0.3000934205632683]]},{"name":"u","qubits":[1],"real":[[0.5307734432020187,0.0],[0.0,0.5307734432020187]],"imag":[[0.8475137473760962,0.0],[0.0,-0.8475137473760962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884475492113019,0.0],[0.0,0.884475492113019]],"imag":[[-0.4665866520287876,0.0],[0.0,0.4665866520287876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8455855862482524,-0.2890038772450828],[0.32668140922824385,-0.9237279853746075]],"imag":[[-0.41031244394976196,-0.181949096195836],[-0.0995387941147632,0.1734874472882596]]},{"name":"u","qubits":[1],"real":[[0.5670014771861991,-0.8237167746675238],[0.8237167746675238,0.5670014771861991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9202716539742086,0.3912800568538787],[-0.3912800568538787,0.9202716539742086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46540510077610564,0.7980421578333136],[0.6472191682606689,0.6018089893273629]],"imag":[[-0.382562307483525,0.01314866476919301],[0.46706693449700754,-0.027960101936759126]]},{"name":"u","qubits":[1],"real":[[0.9649735785530061,0.0],[0.0,0.9649735785530061]],"imag":[[-0.26234708440271515,0.0],[0.0,0.26234708440271515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9108113961484877,0.0],[0.0,0.9108113961484877]],"imag":[[-0.41282272302532314,0.0],[0.0,0.41282272302532314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4079799863128233,0.5324166358390579],[0.5772308681981074,0.5543843535473544]],"imag":[[-0.6948639277547287,0.2593240801685798],[-0.13236682920097081,-0.5847576727743058]]},{"name":"u","qubits":[2],"real":[[0.6956407513715237,-0.7183898280399451],[0.7183898280399451,0.6956407513715237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9967246632665328,0.0808699303586752],[-0.0808699303586752,0.9967246632665328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999961301008934,0.0027820465914860986],[-0.0027820465914860986,0.9999961301008934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9404564639631553,0.339914164738568],[-0.339914164738568,0.9404564639631553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8635180681906917,0.3036111839350612],[-0.06797577698451522,0.7167067394416368]],"imag":[[-0.21320229848728295,-0.34161612201051905],[0.4519520102525344,0.5267353451316724]]},{"name":"u","qubits":[1],"real":[[0.7641876301738513,0.0],[0.0,0.7641876301738513]],"imag":[[-0.6449940045374631,0.0],[0.0,0.6449940045374631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9454920243879659,0.0],[0.0,0.9454920243879659]],"imag":[[0.3256452545619944,0.0],[0.0,-0.3256452545619944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.938906992137563,0.17910999015818646],[0.20187661307080235,0.9192932260110717]],"imag":[[-0.1599767616637168,-0.24653743583544976],[0.2282694218195807,-0.24907603009397]]},{"name":"u","qubits":[1],"real":[[0.5600911978401782,-0.8284309567501412],[0.8284309567501412,0.5600911978401782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8956240917550734,0.4448117425022634],[-0.4448117425022634,0.8956240917550734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3422231027148747,-0.884737209484556],[-0.876206836893756,-0.4221011787940217]],"imag":[[0.2738646668250681,-0.1584978308573329],[-0.20035735877086636,0.11810631916920686]]},{"name":"u","qubits":[1],"real":[[0.8094077618475638,0.0],[0.0,0.8094077618475638]],"imag":[[-0.5872470306957008,0.0],[0.0,0.5872470306957008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7445449983122988,0.0],[0.0,0.7445449983122988]],"imag":[[-0.6675722773514033,0.0],[0.0,0.6675722773514033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9251238208844792,0.19546959719753476],[0.201403521096776,0.7147980675351756]],"imag":[[-0.3019520940123788,0.1215009692351276],[0.11138882638515597,0.66037328360128]]},{"name":"u","qubits":[2],"real":[[0.9624464304080727,0.0],[0.0,0.9624464304080727]],"imag":[[-0.2714716718089734,0.0],[0.0,0.2714716718089734]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9522648170599681,0.0],[0.0,0.9522648170599681]],"imag":[[0.3052731861624033,0.0],[0.0,-0.3052731861624033]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961568495924019,0.0],[0.0,0.9961568495924019]],"imag":[[-0.0875872765311303,0.0],[0.0,0.0875872765311303]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6852774001164802,0.0],[0.0,0.6852774001164802]],"imag":[[-0.7282821464855481,0.0],[0.0,0.7282821464855481]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0638229229411674,0.387104285305642],[-0.22547469337485868,-0.5583323375074566]],"imag":[[-0.677164512194964,0.6225151646578663],[-0.6975213405900321,-0.3884458044083593]]},{"name":"u","qubits":[1],"real":[[0.3807492886734808,0.0],[0.0,0.3807492886734808]],"imag":[[-0.9246783111842942,0.0],[0.0,0.9246783111842942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9920161530917705,0.0],[0.0,0.9920161530917705]],"imag":[[0.12611087187473116,0.0],[0.0,-0.12611087187473116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6235816664737419,-0.43334837404271864],[0.0351718013154462,-0.8356907831795289]],"imag":[[0.6288232537864299,-0.167141878204746],[-0.46313082938572003,0.2930762599964512]]},{"name":"u","qubits":[1],"real":[[0.7907692783334774,-0.6121143262854998],[0.6121143262854998,0.7907692783334774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9299254041446346,0.3677482056060069],[-0.3677482056060069,0.9299254041446346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4313163221060031,0.648767773957488],[-0.27163822975872565,0.3429687358020776]],"imag":[[0.6254049272504826,-0.0439918484496301],[-0.5908024876295929,-0.6778919818131467]]},{"name":"u","qubits":[1],"real":[[0.6510843576494265,0.0],[0.0,0.6510843576494265]],"imag":[[-0.7590053749639943,0.0],[0.0,0.7590053749639943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9143087182068899,0.0],[0.0,0.9143087182068899]],"imag":[[-0.40501798455238275,0.0],[0.0,0.40501798455238275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.710227265062989,0.665817586216726],[0.5438758166550252,0.6190191805629575]],"imag":[[0.10935484083722695,-0.20076277700595746],[0.4333795643595127,0.3649609614034817]]},{"name":"u","qubits":[3],"real":[[0.9972116526815048,0.0],[0.0,0.9972116526815048]],"imag":[[-0.07462519518381026,0.0],[0.0,0.07462519518381026]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9965855816240818,0.0],[0.0,0.9965855816240818]],"imag":[[-0.08256620676154686,0.0],[0.0,0.08256620676154686]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9968979290742304,0.0],[0.0,0.9968979290742304]],"imag":[[0.07870526670757692,0.0],[0.0,-0.07870526670757692]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997167538860415,0.0],[0.0,0.9997167538860415]],"imag":[[0.02379941174810756,0.0],[0.0,-0.02379941174810756]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9200518086316153,0.0],[0.0,0.9200518086316153]],"imag":[[-0.39179671952900974,0.0],[0.0,0.39179671952900974]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9981502920273783,0.0],[0.0,0.9981502920273783]],"imag":[[-0.06079469159112054,0.0],[0.0,0.06079469159112054]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9952611251240742,0.0],[0.0,0.9952611251240742]],"imag":[[-0.09723832997723646,0.0],[0.0,0.09723832997723646]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6959815349880322,0.0],[0.0,0.6959815349880322]],"imag":[[0.7180596792437955,0.0],[0.0,-0.7180596792437955]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3969481081471833,-0.0868930688689872],[-0.4374861345424897,-0.8291230644544008]],"imag":[[-0.7969072876609006,0.44701294040983675],[0.12639959016701435,-0.32432078206372317]]},{"name":"u","qubits":[1],"real":[[0.9236377754245452,0.0],[0.0,0.9236377754245452]],"imag":[[0.38326656495029326,0.0],[0.0,-0.38326656495029326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6643287419188233,0.0],[0.0,0.6643287419188233]],"imag":[[-0.7474405144628925,0.0],[0.0,0.7474405144628925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6220812598644585,-0.42223966057547213],[-0.415184019205734,0.6027030457810317]],"imag":[[0.6205124577866642,0.22291896485968077],[-0.23579954633793138,0.6393511106968268]]},{"name":"u","qubits":[1],"real":[[0.8041617490522576,-0.5944105326802461],[0.5944105326802461,0.8041617490522576]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8532565567661653,0.5214913693778142],[-0.5214913693778142,0.8532565567661653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.26684561455512346,-0.3998919338285748],[0.6165070232083817,-0.1696491354197003]],"imag":[[0.06039177097123981,0.8747757959903204],[-0.7382854070929452,-0.21464603154890233]]},{"name":"u","qubits":[1],"real":[[0.6806861917491941,0.0],[0.0,0.6806861917491941]],"imag":[[-0.7325751213097393,0.0],[0.0,0.7325751213097393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.774457670853069,0.0],[0.0,0.774457670853069]],"imag":[[0.6326257314216989,0.0],[0.0,-0.6326257314216989]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9809973518908259,0.013099464942202987],[0.00036190728941061897,0.9836424172899755]],"imag":[[0.07213331896232411,0.17963681108529686],[-0.1801134334295488,0.0025719699195815822]]},{"name":"u","qubits":[2],"real":[[0.9738407492679654,0.0],[0.0,0.9738407492679654]],"imag":[[-0.22723158905664462,0.0],[0.0,0.22723158905664462]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998927551849681,0.0],[0.0,0.9998927551849681]],"imag":[[-0.014645071820018403,0.0],[0.0,0.014645071820018403]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9800219784067252,0.0],[0.0,0.9800219784067252]],"imag":[[-0.19888922001900497,0.0],[0.0,0.19888922001900497]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.670481296876443,0.0],[0.0,0.670481296876443]],"imag":[[0.7419264320260353,0.0],[0.0,-0.7419264320260353]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07224077418217101,-0.5533315986860778],[0.9914971219966378,-0.11266095893877726]],"imag":[[-0.086564810005226,-0.8252950660883833],[-0.0649712343018378,-0.004438931929583968]]},{"name":"u","qubits":[1],"real":[[0.4353879865094721,0.0],[0.0,0.4353879865094721]],"imag":[[-0.9002429123315705,0.0],[0.0,0.9002429123315705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9260510707554622,0.0],[0.0,0.9260510707554622]],"imag":[[-0.37739821720917266,0.0],[0.0,0.37739821720917266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6530747980017166,0.3152785583469616],[0.33914732035535927,0.6244590047185153]],"imag":[[0.5172502051792947,0.45447218188097716],[-0.43694922880441595,0.5514575395884682]]},{"name":"u","qubits":[1],"real":[[0.7058968655579344,-0.708314630087141],[0.708314630087141,0.7058968655579344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9395043593761302,0.34253694503403176],[-0.34253694503403176,0.9395043593761302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5602461725319853,-0.12005394511143849],[-0.3106500465486096,-0.7930558366656056]],"imag":[[-0.5628377313757179,0.5957557927257404],[0.5223355845454548,0.041527408148362595]]},{"name":"u","qubits":[1],"real":[[0.8042938094864739,0.0],[0.0,0.8042938094864739]],"imag":[[-0.5942318301990693,0.0],[0.0,0.5942318301990693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7058882450863314,0.0],[0.0,0.7058882450863314]],"imag":[[-0.7083232210290294,0.0],[0.0,0.7083232210290294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8437302583425355,-0.46582790396688883],[0.2107477721508083,-0.02989074592233748]],"imag":[[-0.2593109627209195,0.062301201078337906],[-0.4200743414009709,0.8821731505425778]]},{"name":"u","qubits":[2],"real":[[0.7490228457607672,-0.6625441694924512],[0.6625441694924512,0.7490228457607672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9936084779070931,0.11288132100196982],[-0.11288132100196982,0.9936084779070931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983533802528134,-0.05736312524419622],[0.05736312524419622,0.9983533802528134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9186388234795315,0.39509835736958215],[-0.39509835736958215,0.9186388234795315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11978041095822349,-0.24280247091742127],[-0.005487583732573205,-0.9691276966643538]],"imag":[[-0.9618281284204598,0.039827938011770765],[0.2459861600876209,0.015880901365157345]]},{"name":"u","qubits":[1],"real":[[0.9411798074216134,0.0],[0.0,0.9411798074216134]],"imag":[[0.3379061557619431,0.0],[0.0,-0.3379061557619431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6186025578330628,0.0],[0.0,0.6186025578330628]],"imag":[[-0.785704063526715,0.0],[0.0,0.785704063526715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6346939579267994,0.050519367577892244],[-0.024120318584300957,-0.9274115583359429]],"imag":[[0.7699805491583205,0.04172921265247595],[0.06092408325496228,-0.3682584252611641]]},{"name":"u","qubits":[1],"real":[[0.720975727296517,-0.6929603167925695],[0.6929603167925695,0.720975727296517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8165826886387973,0.577228475229205],[-0.577228475229205,0.8165826886387973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9185811881260725,0.35180777424563753],[-0.3408232462146991,-0.8667856999154407]],"imag":[[-0.17868819500097075,0.022592471500892594],[0.09010352172841345,0.35270869089648416]]},{"name":"u","qubits":[1],"real":[[0.8786019203610357,0.0],[0.0,0.8786019203610357]],"imag":[[0.4775548822260121,0.0],[0.0,-0.4775548822260121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9455832066496997,0.0],[0.0,0.9455832066496997]],"imag":[[-0.32538039169881044,0.0],[0.0,0.32538039169881044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8092090670400951,-0.2267226044489128],[-0.12455452087589317,-0.5666792402426724]],"imag":[[0.5244698500199919,-0.13678056467206046],[-0.23366264906801554,0.7802323861759918]]},{"name":"u","qubits":[2],"real":[[0.9922848101819742,0.0],[0.0,0.9922848101819742]],"imag":[[0.12397925424087483,0.0],[0.0,-0.12397925424087483]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6638214029192979,0.0],[0.0,0.6638214029192979]],"imag":[[-0.7478911318007823,0.0],[0.0,0.7478911318007823]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9440209446116267,0.0],[0.0,0.9440209446116267]],"imag":[[0.32988551974067004,0.0],[0.0,-0.32988551974067004]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991548212768152,0.0],[0.0,0.9991548212768152]],"imag":[[-0.04110526875347542,0.0],[0.0,0.04110526875347542]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6917753851407749,-0.6711818242998482],[0.20091201918864762,-0.022657399296300552]],"imag":[[-0.25984806456166687,-0.05865797973350774],[-0.6430864330729034,0.7386209057427499]]},{"name":"u","qubits":[1],"real":[[0.8449837514783971,0.0],[0.0,0.8449837514783971]],"imag":[[0.5347919780040594,0.0],[0.0,-0.5347919780040594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6881110672538382,0.0],[0.0,0.6881110672538382]],"imag":[[-0.7256053742378041,0.0],[0.0,0.7256053742378041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7864367228051234,0.41439709723052043],[-0.10617239118139918,0.6222983570306422]],"imag":[[0.37242542694846165,0.2666301336921857],[-0.4811901970495846,-0.6082172082826739]]},{"name":"u","qubits":[1],"real":[[0.7250472151250015,-0.6886991620725844],[0.6886991620725844,0.7250472151250015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8652241688062905,0.5013852188821124],[-0.5013852188821124,0.8652241688062905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.927678230380514,-0.23328340541348672],[-0.2237931822604003,-0.9548509637272624]],"imag":[[0.2890596927250496,-0.03790049707411899],[-0.07598819969930631,-0.1800056725476715]]},{"name":"u","qubits":[1],"real":[[0.8566629677688051,0.0],[0.0,0.8566629677688051]],"imag":[[-0.5158764965120461,0.0],[0.0,0.5158764965120461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6786100744901917,0.0],[0.0,0.6786100744901917]],"imag":[[-0.7344987180386474,0.0],[0.0,0.7344987180386474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8764091070748234,0.11468586051026906],[-0.03367859205612441,-0.2596650040732832]],"imag":[[-0.46379742917292194,0.06038356670418123],[-0.12515899554573112,-0.9569613701350345]]},{"name":"u","qubits":[4],"real":[[0.999003006487714,0.0],[0.0,0.999003006487714]],"imag":[[-0.04464295049062462,0.0],[0.0,0.04464295049062462]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998224581628204,0.0],[0.0,0.9998224581628204]],"imag":[[0.018842827634277543,0.0],[0.0,-0.018842827634277543]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995760881152801,0.0],[0.0,0.9995760881152801]],"imag":[[-0.02911432754081584,0.0],[0.0,0.02911432754081584]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8877218604695339,0.0],[0.0,0.8877218604695339]],"imag":[[0.46038016730144804,0.0],[0.0,-0.46038016730144804]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9500516871658367,0.0],[0.0,0.9500516871658367]],"imag":[[0.3120926011832821,0.0],[0.0,-0.3120926011832821]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999713296296074,0.0],[0.0,0.9999713296296074]],"imag":[[-0.007572312645082712,0.0],[0.0,0.007572312645082712]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.998004086363533,0.0],[0.0,0.998004086363533]],"imag":[[-0.06314937530720141,0.0],[0.0,0.06314937530720141]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9211259333709637,0.0],[0.0,0.9211259333709637]],"imag":[[0.38926471053959005,0.0],[0.0,-0.38926471053959005]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9992561034250358,0.0],[0.0,0.9992561034250358]],"imag":[[-0.03856474773435162,0.0],[0.0,0.03856474773435162]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999964037370982,0.0],[0.0,0.9999964037370982]],"imag":[[-0.002681886065887049,0.0],[0.0,0.002681886065887049]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999897928722707,0.0],[0.0,0.9999897928722707]],"imag":[[-0.004518202216917452,0.0],[0.0,0.004518202216917452]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9579081344985285,0.0],[0.0,0.9579081344985285]],"imag":[[-0.2870749133267291,0.0],[0.0,0.2870749133267291]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9580782200926642,0.0],[0.0,0.9580782200926642]],"imag":[[-0.2865067611489691,0.0],[0.0,0.2865067611489691]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998148456960476,0.0],[0.0,0.9998148456960476]],"imag":[[-0.019242513499760125,0.0],[0.0,0.019242513499760125]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9994654136706662,0.0],[0.0,0.9994654136706662]],"imag":[[0.03269383544529678,0.0],[0.0,-0.03269383544529678]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9241146929316182,0.0],[0.0,0.9241146929316182]],"imag":[[0.3821152107779813,0.0],[0.0,-0.3821152107779813]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.5364511713309742,-0.3790378409366873],[-0.6499191114158597,-0.7051091130253053]],"imag":[[-0.526496909094369,0.539769821896108],[0.11236678382921314,0.2603843183391924]]},{"name":"u","qubits":[1],"real":[[0.8347978922241336,0.0],[0.0,0.8347978922241336]],"imag":[[-0.5505565176602161,0.0],[0.0,0.5505565176602161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6537367314720685,0.0],[0.0,0.6537367314720685]],"imag":[[0.7567220664974801,0.0],[0.0,-0.7567220664974801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8765124499462493,-0.11590798038752734],[-0.2965760007162671,-0.17603895447164802]],"imag":[[-0.3754853762605853,0.27803236751528604],[0.052719380713502566,-0.937162541507533]]},{"name":"u","qubits":[1],"real":[[0.8241297208302778,-0.5664010974955895],[0.5664010974955895,0.8241297208302778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8953720552038522,0.4453188551588961],[-0.4453188551588961,0.8953720552038522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.693548521912555,0.04028880499030887],[-0.3023889762023031,-0.3320477385010679]],"imag":[[-0.6330809505457595,0.3414319405114887],[-0.16358442737715195,-0.8783765374526681]]},{"name":"u","qubits":[1],"real":[[0.9520101438212203,0.0],[0.0,0.9520101438212203]],"imag":[[0.3060664732725546,0.0],[0.0,-0.3060664732725546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4695840121297826,0.0],[0.0,0.4695840121297826]],"imag":[[0.8828877932965752,0.0],[0.0,-0.8828877932965752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4897727441101134,0.04023392193692238],[0.5242223761529963,-0.7602889249117019]],"imag":[[0.6829816251961813,0.5404072448596575],[0.13729406073002107,0.35819267424861734]]},{"name":"u","qubits":[2],"real":[[0.999973612313021,0.0],[0.0,0.999973612313021]],"imag":[[0.007264618203871573,0.0],[0.0,-0.007264618203871573]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6961559673612663,0.0],[0.0,0.6961559673612663]],"imag":[[-0.7178905690335398,0.0],[0.0,0.7178905690335398]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8965843438705984,0.0],[0.0,0.8965843438705984]],"imag":[[-0.4428730228023927,0.0],[0.0,0.4428730228023927]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990278585489643,0.0],[0.0,0.9990278585489643]],"imag":[[-0.04408330571850009,0.0],[0.0,0.04408330571850009]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4682771091228444,-0.24293333966602115],[0.8812580233342667,0.0609770527253207]],"imag":[[-0.06201411263567866,-0.8472627640727961],[0.015971700427389882,0.468413279204777]]},{"name":"u","qubits":[1],"real":[[0.9655920115359422,0.0],[0.0,0.9655920115359422]],"imag":[[0.2600616604922241,0.0],[0.0,-0.2600616604922241]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5822189586373678,0.0],[0.0,0.5822189586373678]],"imag":[[0.8130320314742949,0.0],[0.0,-0.8130320314742949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4114200083548032,-0.45985640110276177],[-0.3200631186293906,0.6231856879997619]],"imag":[[0.7083842386253723,-0.34272064069340946],[0.47590434678169713,0.531708802898521]]},{"name":"u","qubits":[1],"real":[[0.7860088996791714,-0.6182151806815636],[0.6182151806815636,0.7860088996791714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936966730764787,0.44867165782121066],[-0.44867165782121066,0.8936966730764787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7264366338245031,-0.19997442903803295],[-0.6249155475499218,0.33594444766429576]],"imag":[[-0.15032521765932053,0.640079974459688],[-0.24325440264008338,-0.6613994119366366]]},{"name":"u","qubits":[1],"real":[[0.79675449577787,0.0],[0.0,0.79675449577787]],"imag":[[0.6043031304384846,0.0],[0.0,-0.6043031304384846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8597415538419023,0.0],[0.0,0.8597415538419023]],"imag":[[0.5107293418215869,0.0],[0.0,-0.5107293418215869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8785876722560753,-0.3728312300131834],[0.40896938398106536,-0.8950233525092579]],"imag":[[0.24600998686518288,0.16899604270248544],[-0.017516606075134524,0.1771169386051068]]},{"name":"u","qubits":[2],"real":[[0.7245621991668127,-0.6892094163159351],[0.6892094163159351,0.7245621991668127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779551159192524,0.20881520837180806],[-0.20881520837180806,0.9779551159192524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993349462163276,-0.036464575560531905],[0.036464575560531905,0.9993349462163276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9281045587222134,0.3723196584643974],[-0.3723196584643974,0.9281045587222134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8269150215141026,-0.5495145051684064],[0.06497751013470895,-0.02053624307571486]],"imag":[[0.06908443884945224,0.0973277766760812],[-0.5542714232935717,0.829541665751123]]},{"name":"u","qubits":[1],"real":[[0.995025240891581,0.0],[0.0,0.995025240891581]],"imag":[[-0.09962313982529994,0.0],[0.0,0.09962313982529994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5482045273164289,0.0],[0.0,0.5482045273164289]],"imag":[[-0.8363443048348992,0.0],[0.0,0.8363443048348992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14714827552095344,0.651853062842785],[-0.6264171642913653,-0.5309600304293426]],"imag":[[-0.7274842684002769,0.1555686623449717],[-0.23815028978039904,0.518620691686273]]},{"name":"u","qubits":[1],"real":[[0.6852399681744079,-0.7283173662740279],[0.7283173662740279,0.6852399681744079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8302167130716354,0.5574407675587874],[-0.5574407675587874,0.8302167130716354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7479075466124986,0.08015655272906001],[0.003831271853377736,-0.9027046047554209]],"imag":[[-0.6091630111233796,-0.2512561534644753],[-0.26370447276289405,0.3399553925946585]]},{"name":"u","qubits":[1],"real":[[0.8716658152922471,0.0],[0.0,0.8716658152922471]],"imag":[[0.49010071051866705,0.0],[0.0,-0.49010071051866705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8460241271502463,0.0],[0.0,0.8460241271502463]],"imag":[[-0.5331446110387535,0.0],[0.0,0.5331446110387535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7328734032149249,0.4969770181374048],[-0.44829237534264893,-0.5980547236752526]],"imag":[[0.44569208710874625,-0.13141149794472848],[-0.2515732190803889,-0.6148783693877131]]},{"name":"u","qubits":[2],"real":[[0.8606500543534132,0.0],[0.0,0.8606500543534132]],"imag":[[0.5091969009543036,0.0],[0.0,-0.5091969009543036]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9895532906717078,0.0],[0.0,0.9895532906717078]],"imag":[[-0.14416755848939974,0.0],[0.0,0.14416755848939974]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9658684610250634,0.0],[0.0,0.9658684610250634]],"imag":[[-0.2590330403579351,0.0],[0.0,0.2590330403579351]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7781409767465441,0.0],[0.0,0.7781409767465441]],"imag":[[-0.6280896594499341,0.0],[0.0,0.6280896594499341]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1808262138739688,0.7976672011414354],[-0.9046701771304491,0.2150389261977816]],"imag":[[0.13850432433422943,0.5584312569510358],[-0.3601253991701875,0.07509878629499118]]},{"name":"u","qubits":[1],"real":[[0.8194617415864701,0.0],[0.0,0.8194617415864701]],"imag":[[-0.5731338884380064,0.0],[0.0,0.5731338884380064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8621982126255296,0.0],[0.0,0.8621982126255296]],"imag":[[0.5065710632728068,0.0],[0.0,-0.5065710632728068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8568392185522018,0.38713975966138303],[-0.2599678734175014,-0.5900907063398341]],"imag":[[-0.31291264955300757,0.1342945784084219],[-0.31674742633737557,-0.6956153613821267]]},{"name":"u","qubits":[1],"real":[[0.7209339961278403,-0.6930037324770647],[0.6930037324770647,0.7209339961278403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8863655333072894,0.46298611357672975],[-0.46298611357672975,0.8863655333072894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20474494518371522,0.6318235201615078],[0.9260739600754718,0.20826743984760515]],"imag":[[-0.13791356474058664,0.7347505668272614],[0.2853881156467361,0.13253421225126252]]},{"name":"u","qubits":[1],"real":[[0.7503061001080247,0.0],[0.0,0.7503061001080247]],"imag":[[0.661090580889402,0.0],[0.0,-0.661090580889402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8428547953093396,0.0],[0.0,0.8428547953093396]],"imag":[[0.5381410540221321,0.0],[0.0,-0.5381410540221321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7520405474292866,0.07085320350715371],[0.561455665722917,0.3742694460460946]],"imag":[[0.09545557841284094,0.6483078521234358],[-0.33179931133105856,0.6592413322784161]]},{"name":"u","qubits":[3],"real":[[0.994031476505077,0.0],[0.0,0.994031476505077]],"imag":[[-0.10909364654798537,0.0],[0.0,0.10909364654798537]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9723985272065243,0.0],[0.0,0.9723985272065243]],"imag":[[-0.23332617574241948,0.0],[0.0,0.23332617574241948]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9921735812817524,0.0],[0.0,0.9921735812817524]],"imag":[[-0.12486626688798694,0.0],[0.0,0.12486626688798694]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9886356339727929,0.0],[0.0,0.9886356339727929]],"imag":[[-0.15033157765158303,0.0],[0.0,0.15033157765158303]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9924389876529004,0.0],[0.0,0.9924389876529004]],"imag":[[-0.12273897419518481,0.0],[0.0,0.12273897419518481]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993920630490915,0.0],[0.0,0.993920630490915]],"imag":[[0.11009895678226102,0.0],[0.0,-0.11009895678226102]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991627759664489,0.0],[0.0,0.9991627759664489]],"imag":[[0.040911454667611036,0.0],[0.0,-0.040911454667611036]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7303037879598996,0.0],[0.0,0.7303037879598996]],"imag":[[0.6831225199709214,0.0],[0.0,-0.6831225199709214]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.004076250381747648,0.5948867433807696],[0.6762143857201653,0.13532135664824307]],"imag":[[-0.6550173181830347,0.46588137933700774],[-0.3371495241109352,-0.6408997061723063]]},{"name":"u","qubits":[1],"real":[[0.9102862490804264,0.0],[0.0,0.9102862490804264]],"imag":[[0.4139794013415254,0.0],[0.0,-0.4139794013415254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9589134763159333,0.0],[0.0,0.9589134763159333]],"imag":[[-0.2836986868839757,0.0],[0.0,0.2836986868839757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5622504327932416,0.2436487375053768],[-0.4897570933669186,-0.7198860894338714]],"imag":[[0.490307424809236,-0.619764772081137],[-0.4512328329117189,-0.1956807048200212]]},{"name":"u","qubits":[1],"real":[[0.3827266850691867,-0.9238616154684378],[0.9238616154684378,0.3827266850691867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9912325863471835,0.13212857285036225],[-0.13212857285036225,0.9912325863471835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2781061588693367,0.5620724651599974],[0.03259285296771607,0.16067078643405025]],"imag":[[0.12337697628775704,-0.7690966324396413],[0.9520361295961713,0.2583598503359805]]},{"name":"u","qubits":[1],"real":[[0.2174595538377749,0.0],[0.0,0.2174595538377749]],"imag":[[-0.9760693328061669,0.0],[0.0,0.9760693328061669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9768492323575186,0.0],[0.0,0.9768492323575186]],"imag":[[0.213928906982031,0.0],[0.0,-0.213928906982031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3722931946712169,-0.4638917496853381],[-0.2358563274274856,0.8613639262599058]],"imag":[[0.7940490175566325,0.1252532614055284],[0.4186355547863376,-0.164827945504618]]},{"name":"u","qubits":[2],"real":[[0.9991253276123541,0.0],[0.0,0.9991253276123541]],"imag":[[-0.04181602233003695,0.0],[0.0,0.04181602233003695]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9473002719601329,0.0],[0.0,0.9473002719601329]],"imag":[[-0.3203469911584284,0.0],[0.0,0.3203469911584284]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987180658126067,0.0],[0.0,0.9987180658126067]],"imag":[[-0.05061842569189427,0.0],[0.0,0.05061842569189427]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7849560495353972,0.0],[0.0,0.7849560495353972]],"imag":[[-0.6195514508882882,0.0],[0.0,0.6195514508882882]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.568181900041566,-0.34222941514384747],[-0.3967259481980408,0.523330606023652]],"imag":[[0.45133767180094353,-0.5969444378572931],[0.5622029495696597,0.5026543964996799]]},{"name":"u","qubits":[1],"real":[[0.9188587149772386,0.0],[0.0,0.9188587149772386]],"imag":[[0.39458669758416576,0.0],[0.0,-0.39458669758416576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9472587671055474,0.0],[0.0,0.9472587671055474]],"imag":[[0.3204696992566979,0.0],[0.0,-0.3204696992566979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5957905675122566,0.5045498069769594],[-0.5404451973401208,-0.6785185122220854]],"imag":[[0.5657716149465865,-0.265265096957115],[-0.18125967024176298,-0.4633320075148849]]},{"name":"u","qubits":[1],"real":[[0.5293157249469341,-0.8484249308712596],[0.8484249308712596,0.5293157249469341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9884963307539373,0.15124484813044914],[-0.15124484813044914,0.9884963307539373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5564694120161278,0.6259683218644699],[-0.5579594942847825,-0.5238970802950279]],"imag":[[-0.22268269369414873,0.4989166978982782],[0.5739646453894283,0.2911659970511705]]},{"name":"u","qubits":[1],"real":[[0.9545776317585084,0.0],[0.0,0.9545776317585084]],"imag":[[0.2979623213534179,0.0],[0.0,-0.2979623213534179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6341435428508821,0.0],[0.0,0.6341435428508821]],"imag":[[0.7732153432650773,0.0],[0.0,-0.7732153432650773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5285128525300415,-0.33085589387873793],[0.04093023775659844,-0.5345774078819988]],"imag":[[0.7641094091757424,0.1653643039031022],[-0.36760806731741424,0.7598789505325877]]},{"name":"u","qubits":[2],"real":[[0.7987774221496398,-0.6016266532194],[0.6016266532194,0.7987774221496398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9958780620316527,0.09070218059164611],[-0.09070218059164611,0.9958780620316527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969408390747556,-0.07815985788703941],[0.07815985788703941,0.9969408390747556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.922774487931034,0.3853404266666268],[-0.3853404266666268,0.922774487931034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4996508870976271,0.18680490148578807],[-0.3665566608685601,-0.2643176279821475]],"imag":[[0.6224696671257621,0.5726992520614829],[0.478034223569598,-0.7531637849810583]]},{"name":"u","qubits":[1],"real":[[0.8822169566811371,0.0],[0.0,0.8822169566811371]],"imag":[[-0.47084311755007396,0.0],[0.0,0.47084311755007396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6857184872759413,0.0],[0.0,0.6857184872759413]],"imag":[[0.727866853351624,0.0],[0.0,-0.727866853351624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7837813399649416,0.17964182349217145],[0.24146123976790204,0.6342576775129679]],"imag":[[-0.5251302609457866,-0.2786643777273624],[0.2272036308061962,-0.698421204112594]]},{"name":"u","qubits":[1],"real":[[0.7763012497262457,-0.6303620940962973],[0.6303620940962973,0.7763012497262457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9187385273926788,0.3948664562663331],[-0.3948664562663331,0.9187385273926788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21112070081303475,0.5141748128431276],[-0.522183934484307,0.21381306321509785]],"imag":[[0.2650592568713229,0.7879060235032916],[0.7826209673919579,-0.2628922478194088]]},{"name":"u","qubits":[1],"real":[[0.8219797407193578,0.0],[0.0,0.8219797407193578]],"imag":[[0.569516730085199,0.0],[0.0,-0.569516730085199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7141811034950726,0.0],[0.0,0.7141811034950726]],"imag":[[0.6999609642048337,0.0],[0.0,-0.6999609642048337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6882896302826953,-0.5004925694983553],[-0.43955590700352015,-0.2820393587017399]],"imag":[[0.25825782961727095,-0.45723895958636496],[-0.5160919326098793,0.6788913917972623]]},{"name":"u","qubits":[2],"real":[[0.987600977354484,0.0],[0.0,0.987600977354484]],"imag":[[0.15698506148187444,0.0],[0.0,-0.15698506148187444]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9293279078938808,0.0],[0.0,0.9293279078938808]],"imag":[[0.36925552075708057,0.0],[0.0,-0.36925552075708057]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6314237694136347,0.0],[0.0,0.6314237694136347]],"imag":[[-0.7754379558800801,0.0],[0.0,0.7754379558800801]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9981574431142876,0.0],[0.0,0.9981574431142876]],"imag":[[0.060677168321764306,0.0],[0.0,-0.060677168321764306]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2747748504192885,0.3136260644490867],[-0.30129981985223836,0.24000308261047365]],"imag":[[0.8580491767649308,0.2998150822227936],[0.31219995257381444,-0.8684170245379732]]},{"name":"u","qubits":[1],"real":[[0.7832759412351206,0.0],[0.0,0.7832759412351206]],"imag":[[-0.6216741911019275,0.0],[0.0,0.6216741911019275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7590989121229711,0.0],[0.0,0.7590989121229711]],"imag":[[-0.6509753003100208,0.0],[0.0,0.6509753003100208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8234962401376178,0.49271376656601557],[0.40512449399219225,0.7239016524748983]],"imag":[[-0.1919822022801406,0.20549919883835094],[-0.3476649548839292,-0.437000710591227]]},{"name":"u","qubits":[1],"real":[[0.7285214038879048,-0.6850230390849612],[0.6850230390849612,0.7285214038879048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8918208766785394,0.45238868677313476],[-0.45238868677313476,0.8918208766785394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8358440681338634,-0.39085497626926213],[0.01999985303669267,-0.45232012826281953]],"imag":[[0.17194550624228402,0.345009889965595],[0.5209601160617078,-0.7236069823597534]]},{"name":"u","qubits":[1],"real":[[0.9977275441603711,0.0],[0.0,0.9977275441603711]],"imag":[[-0.06737764928902362,0.0],[0.0,0.06737764928902362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5789800298283538,0.0],[0.0,0.5789800298283538]],"imag":[[-0.8153417228745004,0.0],[0.0,0.8153417228745004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09796167938262723,0.6288587324177624],[0.5094607970657533,-0.6149095192938073]],"imag":[[-0.7220000445726281,-0.27139664638971334],[-0.457787222694982,-0.39085398561636875]]},{"name":"u","qubits":[3],"real":[[0.7144655126974959,-0.6996706590717552],[0.6996706590717552,0.7144655126974959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997808568351512,0.0661669171437355],[-0.0661669171437355,0.997808568351512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998854364060542,-0.015136514231304972],[0.015136514231304972,0.9998854364060542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9754235157059112,0.22033829673463473],[-0.22033829673463473,0.9754235157059112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998885809921678,0.014927344086244004],[-0.014927344086244004,0.9998885809921678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999703769850938,-0.00769708726008771],[0.00769708726008771,0.9999703769850938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997696403117703,-0.02146313842087329],[0.02146313842087329,0.9997696403117703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9111868947123174,0.4119932558968948],[-0.4119932558968948,0.9111868947123174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.1940328864540612,0.3479934642581372],[0.1678591192846277,-0.9314004177664679]],"imag":[[0.9111970611022501,0.10474590038062989],[0.3223266524597641,-0.020545242065288988]]},{"name":"u","qubits":[1],"real":[[0.9810165743641321,0.0],[0.0,0.9810165743641321]],"imag":[[-0.1939239047226081,0.0],[0.0,0.1939239047226081]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6680506741141156,0.0],[0.0,0.6680506741141156]],"imag":[[0.7441157818617179,0.0],[0.0,-0.7441157818617179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27221706582530825,0.6883799516314058],[0.35835677239462055,0.6791125674563612]],"imag":[[-0.6616364074289119,-0.11944946893965694],[0.5997629174239875,-0.22510217076875763]]},{"name":"u","qubits":[1],"real":[[0.5757504654945508,-0.8176254652851807],[0.8176254652851807,0.5757504654945508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9344202224688732,0.3561724973116558],[-0.3561724973116558,0.9344202224688732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2764690470680315,-0.30034235574364104],[-0.06330805099729073,0.2528447668078539]],"imag":[[-0.059507353337407635,-0.9109435823685417],[0.9570871598715537,-0.1266719502723882]]},{"name":"u","qubits":[1],"real":[[0.9999991805259404,0.0],[0.0,0.9999991805259404]],"imag":[[-0.0012802138288673728,0.0],[0.0,0.0012802138288673728]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8732595670080239,0.0],[0.0,0.8732595670080239]],"imag":[[-0.4872553012835864,0.0],[0.0,0.4872553012835864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0019891218235275065,-0.6098081510811444],[-0.1532292486056296,-0.7768671149949936]],"imag":[[-0.7768690231945866,0.1568584810268683],[0.6107301872077507,0.0026308637925516187]]},{"name":"u","qubits":[2],"real":[[0.8297479645893134,0.0],[0.0,0.8297479645893134]],"imag":[[0.558138258194053,0.0],[0.0,-0.558138258194053]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9326385726943005,0.0],[0.0,0.9326385726943005]],"imag":[[-0.3608119908244986,0.0],[0.0,0.3608119908244986]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9812029699220842,0.0],[0.0,0.9812029699220842]],"imag":[[-0.19297857864561396,0.0],[0.0,0.19297857864561396]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8077483165123683,0.0],[0.0,0.8077483165123683]],"imag":[[-0.5895274863578753,0.0],[0.0,0.5895274863578753]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15762165701330788,-0.470254806546307],[-0.6737205852665743,0.677031321733391]],"imag":[[-0.6592037105367387,-0.5652134978705572],[-0.2944595969620276,-0.03197980826963857]]},{"name":"u","qubits":[1],"real":[[0.9260830109193953,0.0],[0.0,0.9260830109193953]],"imag":[[0.37731983367756744,0.0],[0.0,-0.37731983367756744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.828726329266714,0.0],[0.0,0.828726329266714]],"imag":[[-0.5596540638466928,0.0],[0.0,0.5596540638466928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6554393277791055,0.24154862865500443],[-0.30478334376009397,0.4703467743349363]],"imag":[[0.6708208857684528,0.24910416859657258],[-0.1658485459198219,-0.8114032813930553]]},{"name":"u","qubits":[1],"real":[[0.6328918180470834,-0.7742402383298465],[0.7742402383298465,0.6328918180470834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9464031046511048,0.32298786897769094],[-0.32298786897769094,0.9464031046511048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2982110750679613,0.5431211920527036],[-0.49827593351899835,0.08487972565253943]],"imag":[[-0.03869636076550565,0.7839592573045915],[-0.8131997543322841,-0.2884834237921362]]},{"name":"u","qubits":[1],"real":[[0.9963579553063205,0.0],[0.0,0.9963579553063205]],"imag":[[0.08526913215113778,0.0],[0.0,-0.08526913215113778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6250119836693452,0.0],[0.0,0.6250119836693452]],"imag":[[0.7806151550346113,0.0],[0.0,-0.7806151550346113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12465141976792027,0.2821804296518393],[-0.4196245524947077,-0.29112972643979584]],"imag":[[0.7229333702039957,-0.6182261486841505],[-0.5345508401816897,-0.6733603170574842]]},{"name":"u","qubits":[2],"real":[[0.6821456909157296,-0.7312162856262857],[0.7312162856262857,0.6821456909157296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908179247764909,0.1352029583315694],[-0.1352029583315694,0.9908179247764909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997967831649156,0.02015917590296525],[-0.02015917590296525,0.9997967831649156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.915232976120587,0.4029250543481419],[-0.4029250543481419,0.915232976120587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1650425029853016,-0.7701789450529779],[0.5435970390078356,0.4257521738562478]],"imag":[[-0.4098143483101492,0.4600408294103436],[-0.7136633879563867,-0.1179911620809157]]},{"name":"u","qubits":[1],"real":[[0.8343930638641096,0.0],[0.0,0.8343930638641096]],"imag":[[0.5511698603656263,0.0],[0.0,-0.5511698603656263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187038452302787,0.0],[0.0,0.8187038452302787]],"imag":[[0.5742159992591254,0.0],[0.0,-0.5742159992591254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7430268204692445,-0.20753479072060022],[-0.3357719469217789,0.6433181152288616]],"imag":[[0.3170103436625901,-0.5516746293920435],[0.484430372432045,0.4885961691868791]]},{"name":"u","qubits":[1],"real":[[0.7666874870955068,-0.6420204803050888],[0.6420204803050888,0.7666874870955068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9421508908976258,0.3351890493151738],[-0.3351890493151738,0.9421508908976258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.860010313912217,0.18362125166290805],[0.3525737391147346,-0.6553898035067527]],"imag":[[0.23707978277393904,-0.4128664099950722],[0.28260784676142137,0.605217951563656]]},{"name":"u","qubits":[1],"real":[[0.7429054112249847,0.0],[0.0,0.7429054112249847]],"imag":[[-0.669396407200275,0.0],[0.0,0.669396407200275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7954383520100041,0.0],[0.0,0.7954383520100041]],"imag":[[-0.6060345106935815,0.0],[0.0,0.6060345106935815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9835607328294942,-0.14471656994013357],[0.09879977701099249,-0.5614944888649405]],"imag":[[-0.10266498410312232,-0.03354549537235479],[0.11093597224341795,-0.8140367025504961]]},{"name":"u","qubits":[2],"real":[[0.9901037564128505,0.0],[0.0,0.9901037564128505]],"imag":[[0.14033727778877084,0.0],[0.0,-0.14033727778877084]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7431079188860517,0.0],[0.0,0.7431079188860517]],"imag":[[0.6691715930079827,0.0],[0.0,-0.6691715930079827]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9046773615994705,0.0],[0.0,0.9046773615994705]],"imag":[[0.4260972558107137,0.0],[0.0,-0.4260972558107137]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989780354187578,0.0],[0.0,0.9989780354187578]],"imag":[[0.045198282609840316,0.0],[0.0,-0.045198282609840316]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6133413940570183,-0.6565770900550989],[-0.7329814808512033,0.6770055648648576]],"imag":[[-0.2886581938951551,-0.33074961261981645],[0.056806075049743804,-0.03427365910775486]]},{"name":"u","qubits":[1],"real":[[0.9961538083145018,0.0],[0.0,0.9961538083145018]],"imag":[[0.08762185903366027,0.0],[0.0,-0.08762185903366027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8285144737738556,0.0],[0.0,0.8285144737738556]],"imag":[[0.5599676479469428,0.0],[0.0,-0.5599676479469428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1670228842743955,0.2705839848739124],[0.24316064310190086,0.8660224018147955]],"imag":[[0.9420776942395878,-0.10666433928280689],[-0.15958031141451434,0.40670901810760157]]},{"name":"u","qubits":[1],"real":[[0.5962221572384621,-0.8028194935462857],[0.8028194935462857,0.5962221572384621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9571401917534049,0.28962502193397466],[-0.28962502193397466,0.9571401917534049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16709125677203904,0.028523437771380517],[-0.16217707787022295,0.30018444742370715]],"imag":[[0.7021967869864748,0.6915103742923275],[0.6728289378955756,-0.6564214448574269]]},{"name":"u","qubits":[1],"real":[[0.9696962093090314,0.0],[0.0,0.9696962093090314]],"imag":[[-0.24431385890222249,0.0],[0.0,0.24431385890222249]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7537612403769359,0.0],[0.0,0.7537612403769359]],"imag":[[-0.6571483793675694,0.0],[0.0,0.6571483793675694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3801128078481719,-0.011299223738334141],[-0.5902591896718953,-0.7502478078754371]],"imag":[[-0.706460654417531,0.5969086400887862],[0.08956386591483503,-0.28407856256389485]]},{"name":"u","qubits":[3],"real":[[0.9786371956341443,0.0],[0.0,0.9786371956341443]],"imag":[[-0.20559484264284814,0.0],[0.0,0.20559484264284814]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9027515981023948,0.0],[0.0,0.9027515981023948]],"imag":[[0.43016223930462816,0.0],[0.0,-0.43016223930462816]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9333539846784203,0.0],[0.0,0.9333539846784203]],"imag":[[0.35895729451414565,0.0],[0.0,-0.35895729451414565]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8480342553611677,0.0],[0.0,0.8480342553611677]],"imag":[[0.5299414134921234,0.0],[0.0,-0.5299414134921234]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9869067283899656,0.0],[0.0,0.9869067283899656]],"imag":[[-0.16129200060329874,0.0],[0.0,0.16129200060329874]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9592182334560799,0.0],[0.0,0.9592182334560799]],"imag":[[-0.28266655374380145,0.0],[0.0,0.28266655374380145]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9911410489060345,0.0],[0.0,0.9911410489060345]],"imag":[[-0.13281348264933715,0.0],[0.0,0.13281348264933715]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9337796812495246,0.0],[0.0,0.9337796812495246]],"imag":[[0.35784844122272796,0.0],[0.0,-0.35784844122272796]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9091020295924407,0.4150152478594334],[0.31142009207415633,0.731624538712406]],"imag":[[-0.004520564336522918,-0.035712859492867954],[0.27664162835970346,0.5396410566894206]]},{"name":"u","qubits":[1],"real":[[0.7475150782907852,0.0],[0.0,0.7475150782907852]],"imag":[[0.6642448401966862,0.0],[0.0,-0.6642448401966862]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7547663710934938,0.0],[0.0,0.7547663710934938]],"imag":[[-0.6559936928556237,0.0],[0.0,0.6559936928556237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9694667847557539,0.18126312202015016],[0.11550356538568406,0.8340754524783597]],"imag":[[0.11476393892360388,-0.11877319636007078],[0.1833638949228413,0.5073014370124923]]},{"name":"u","qubits":[1],"real":[[0.6858251610552796,-0.7277663419419036],[0.7277663419419036,0.6858251610552796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.978905685481375,0.20431264995648046],[-0.20431264995648046,0.978905685481375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2590653700462058,-0.86614175428657],[0.07051431669276685,-0.3112751035907836]],"imag":[[0.21645896232476847,-0.3685500144532482],[-0.9386471023837756,0.13067960136318146]]},{"name":"u","qubits":[1],"real":[[0.7262171033112415,0.0],[0.0,0.7262171033112415]],"imag":[[-0.6874654310277933,0.0],[0.0,0.6874654310277933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8981642308880101,0.0],[0.0,0.8981642308880101]],"imag":[[-0.4396601123064831,0.0],[0.0,0.4396601123064831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9397933467791475,0.2806515131872472],[-0.25092606219255265,-0.1796177775941294]],"imag":[[-0.051561717377479825,-0.18805473351245885],[0.2261989521710316,0.9239088695977606]]},{"name":"u","qubits":[2],"real":[[0.9984736048508733,0.0],[0.0,0.9984736048508733]],"imag":[[-0.05523097334016567,0.0],[0.0,0.05523097334016567]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8979871677350358,0.0],[0.0,0.8979871677350358]],"imag":[[0.44002164331224514,0.0],[0.0,-0.44002164331224514]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8374848528351322,0.0],[0.0,0.8374848528351322]],"imag":[[0.5464605395375927,0.0],[0.0,-0.5464605395375927]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9852918387946162,0.0],[0.0,0.9852918387946162]],"imag":[[0.1708800526823537,0.0],[0.0,-0.1708800526823537]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3569222444178073,0.19246186243774271],[-0.5020675259473668,0.10585998080804922]],"imag":[[-0.20157089154990765,0.8915907798012078],[-0.7615142063734733,-0.396002496638328]]},{"name":"u","qubits":[1],"real":[[0.945570982688106,0.0],[0.0,0.945570982688106]],"imag":[[0.3254159134065964,0.0],[0.0,-0.3254159134065964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7204285070087065,0.0],[0.0,0.7204285070087065]],"imag":[[0.6935292108406149,0.0],[0.0,-0.6935292108406149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4668368189095238,-0.4058023184282677],[0.6422361824673342,-0.7488766613878859]],"imag":[[0.5979206509079638,0.5097830500188059],[-0.10994073702690269,0.12095233069395761]]},{"name":"u","qubits":[1],"real":[[0.7572385222017661,-0.6531384389956584],[0.6531384389956584,0.7572385222017661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8663139262568895,0.4994999311044724],[-0.4994999311044724,0.8663139262568895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7173936202726294,-0.07656313179196172],[0.5327860035096631,-0.3570997083948277]],"imag":[[-0.04823659029052588,0.6907660326040077],[-0.4462720016015742,-0.6240674429218805]]},{"name":"u","qubits":[1],"real":[[0.9752892998748928,0.0],[0.0,0.9752892998748928]],"imag":[[-0.22093162188682147,0.0],[0.0,0.22093162188682147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7131133333444379,0.0],[0.0,0.7131133333444379]],"imag":[[0.7010487670671596,0.0],[0.0,-0.7010487670671596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3607462466311191,0.22582467750962593],[-0.45872876343587976,0.10317378171500835]],"imag":[[-0.755386456821414,-0.4982536115473961],[-0.2980291394963564,0.8307236149130911]]},{"name":"u","qubits":[2],"real":[[0.6858180175056879,-0.7277730737424737],[0.7277730737424737,0.6858180175056879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9729700554876214,0.23093131256807706],[-0.23093131256807706,0.9729700554876214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972335823697771,-0.07433156929556219],[0.07433156929556219,0.9972335823697771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9479033646847804,0.3185580186077132],[-0.3185580186077132,0.9479033646847804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43935607231808227,-0.7372097452437735],[-0.22649336282944219,-0.23680158496862608]],"imag":[[-0.49668571258843,-0.12958138811327363],[0.7134215452465412,-0.6193992773071301]]},{"name":"u","qubits":[1],"real":[[0.9960495335702036,0.0],[0.0,0.9960495335702036]],"imag":[[0.08879936190412556,0.0],[0.0,-0.08879936190412556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7949004381986107,0.0],[0.0,0.7949004381986107]],"imag":[[0.6067398893691239,0.0],[0.0,-0.6067398893691239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15717364874304285,-0.03770816926375292],[0.3541979220209451,0.5174858805191291]],"imag":[[0.8744908473115157,-0.45731859363026384],[-0.2917293851246919,-0.7222507607155257]]},{"name":"u","qubits":[1],"real":[[0.6687690829715532,-0.7434701834380365],[0.7434701834380365,0.6687690829715532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9370047306432568,0.34931666829992186],[-0.34931666829992186,0.9370047306432568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48442700026716556,0.5488113146143138],[-0.5590523047308653,0.4513619201462914]],"imag":[[-0.4266581670805314,-0.5311303331828694],[0.5203400911430378,-0.4614966166357192]]},{"name":"u","qubits":[1],"real":[[0.8030890382028257,0.0],[0.0,0.8030890382028257]],"imag":[[0.5958590409807174,0.0],[0.0,-0.5958590409807174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.856307229504819,0.0],[0.0,0.856307229504819]],"imag":[[0.5164667740501623,0.0],[0.0,-0.5164667740501623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9562867215233417,0.03974738242791056],[-0.004612806846218732,0.04986039318881394]],"imag":[[0.2896710649224462,-0.00515033736411855],[-0.039813344469339505,-0.9979516826010275]]},{"name":"u","qubits":[2],"real":[[0.9998976397803606,0.0],[0.0,0.9998976397803606]],"imag":[[0.014307688900176063,0.0],[0.0,-0.014307688900176063]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5253965234004943,0.0],[0.0,0.5253965234004943]],"imag":[[0.8508575046379234,0.0],[0.0,-0.8508575046379234]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9417610791838331,0.0],[0.0,0.9417610791838331]],"imag":[[-0.3362827229200186,0.0],[0.0,0.3362827229200186]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991816946170868,0.0],[0.0,0.9991816946170868]],"imag":[[-0.04044676924213574,0.0],[0.0,0.04044676924213574]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43729496077663366,0.34226222997451844],[0.612446850672423,0.35763805499118406]],"imag":[[-0.1421467763235751,-0.819404648017723],[0.6430212021089262,-0.28901143638607935]]},{"name":"u","qubits":[1],"real":[[0.617078961414635,0.0],[0.0,0.617078961414635]],"imag":[[-0.7869012361023684,0.0],[0.0,0.7869012361023684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9790978581507016,0.0],[0.0,0.9790978581507016]],"imag":[[0.2033897346591234,0.0],[0.0,-0.2033897346591234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8934317534813232,0.1795019959844213],[0.12102629391231089,0.9170960197676705]],"imag":[[0.21934415029190152,0.34849229409216664],[-0.37285450484855787,0.07257440955518638]]},{"name":"u","qubits":[1],"real":[[0.6360597004438008,-0.77163984958745],[0.77163984958745,0.6360597004438008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8536037013213192,0.5209229512034809],[-0.5209229512034809,0.8536037013213192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28361563599751793,-0.465045683624876],[0.14512781783134898,0.5881516658200144]],"imag":[[-0.8333017624434776,-0.09435494617765658],[-0.451783421804992,0.6549101268623241]]},{"name":"u","qubits":[1],"real":[[0.8496301932059747,0.0],[0.0,0.8496301932059747]],"imag":[[-0.5273789290375357,0.0],[0.0,0.5273789290375357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7552462725840474,0.0],[0.0,0.7552462725840474]],"imag":[[-0.655441124547356,0.0],[0.0,0.655441124547356]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7035069396648039,-0.3851385819367123],[0.17988386987335947,-0.5262578961176154]],"imag":[[-0.3483510515118019,-0.4851781151884964],[-0.5927658256963436,0.5825144599233376]]}]}

==> anc/matched_benchmark/results/main_n5_i1_result.json <==
{
  "case": "main_n5_i1",
  "n": 5,
  "generator": 1,
  "M": 30,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.014731391274719742,
  "c": 0.021650635094610966,
  "l": 0.2677861589595422,
  "target_sha256": "8d05090f294fa2599f1660990c8f528632715ea1fbff0f3d229fb340e08c4ab8",
  "target_unitarity_defect": 2.0513865506841205e-15,
  "structured": {
    "raw": {
      "cx": 1018,
      "one_qubit": 1076,
      "total": 2094
    },
    "optimized": {
      "cx": 986,
      "one_qubit": 939,
      "total": 1925
    },
    "depth": 1708,
    "timing_samples": [
      {
        "construction_s": 0.014861970000026758,
        "optimization_s": 0.008921678999968208,
        "total_s": 0.023783648999994966
      },
      {
        "construction_s": 0.013761490000035792,
        "optimization_s": 0.008583745000009912,
        "total_s": 0.022345235000045705
      },
      {
        "construction_s": 0.014347100999998474,
        "optimization_s": 0.008061037999993914,
        "total_s": 0.02240813899999239
      }
    ],
    "median_construction_s": 0.014347100999998474,
    "median_optimization_s": 0.008583745000009912,
    "median_total_s": 0.02240813899999239,
    "validation_s": 0.03960123299998486,
    "phase_aligned_op_error": 6.758036690408747e-15,
    "phase_aligned_fro_error": 2.64072261212153e-14,
    "alignment_phase": 1.198123917608356e-17,
    "ordinary_op_error": 6.759161440997398e-15,
    "unitarity_defect": 1.3142149107601764e-14,
    "padding_leakage_op": 2.6655826536084333e-15,
    "padding_action_error_op": 6.758036690408748e-15,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 10,
      "core_reflections": 7,
      "spectator_reflections": 3,
      "active_coordinate_bound": 18,
      "actual_active_coordinates": 18,
      "rank_U_minus_I": 10,
      "block_off_pattern_error": 2.402638481794405e-15,
      "fixed_coordinate_error": 6.66405167915073e-16,
      "unitarity_error": 4.1282676215834876e-15,
      "reflection_product_error": 3.711532512825534e-15,
      "normal_Schur_error": 1.534426737927038e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2016,
      "one_qubit": 2656,
      "total": 4672
    },
    "optimized": {
      "cx": 2016,
      "one_qubit": 2472,
      "total": 4488
    },
    "depth": 3775,
    "timing_samples": [
      {
        "construction_s": 0.08368947700000717,
        "optimization_s": 0.0203188429999841,
        "total_s": 0.10400831999999127
      },
      {
        "construction_s": 0.09569107300001178,
        "optimization_s": 0.021969244999979765,
        "total_s": 0.11766031799999155
      },
      {
        "construction_s": 0.12059549299999617,
        "optimization_s": 0.038448108000011416,
        "total_s": 0.15904360100000758
      }
    ],
    "median_construction_s": 0.09569107300001178,
    "median_optimization_s": 0.021969244999979765,
    "median_total_s": 0.11766031799999155,
    "validation_s": 0.09789306200002557,
    "phase_aligned_op_error": 3.017577421167741e-14,
    "phase_aligned_fro_error": 1.300324935120536e-13,
    "alignment_phase": -3.8753266616838225e-16,
    "ordinary_op_error": 3.022924754446315e-14,
    "unitarity_defect": 1.8664771422607096e-14,
    "padding_leakage_op": 2.1104290259965978e-14,
    "padding_action_error_op": 2.8395696181403326e-14
  },
  "cx_reduction_fraction": 0.5109126984126984
}

==> anc/matched_benchmark/results/main_n5_i1_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.4189094334362705,"gates":[{"name":"u","qubits":[3],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[0.5520305695671694,-0.0],[-0.0,-0.5520305695671694]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.19925795535963717,-0.0],[-0.0,0.19925795535963717]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9813466630337178,0.0],[0.0,0.9813466630337178]],"imag":[[0.19224652650330698,-0.0],[-0.0,-0.19224652650330698]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[0.5520305695671694,-0.0],[-0.0,-0.5520305695671694]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.19925795535963717,-0.0],[-0.0,0.19925795535963717]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9813466630337178,0.0],[0.0,0.9813466630337178]],"imag":[[0.19224652650330698,-0.0],[-0.0,-0.19224652650330698]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8298557026759794,0.0],[0.0,0.8298557026759794]],"imag":[[-0.5579780575758839,-0.0],[-0.0,0.5579780575758839]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749534,-0.0],[-0.0,-0.19091916304749534]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749534,-0.0],[-0.0,-0.19091916304749534]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749534,-0.0],[-0.0,-0.19091916304749534]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749534,-0.0],[-0.0,-0.19091916304749534]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[-0.19793247831697633,-0.0],[-0.0,0.19793247831697633]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[-0.19793247831697633,-0.0],[-0.0,0.19793247831697633]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[-0.19793247831697633,-0.0],[-0.0,0.19793247831697633]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[-0.19793247831697633,-0.0],[-0.0,0.19793247831697633]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.688100793020985,0.725615117430647],[-0.725615117430647,0.688100793020985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.688100793020985,-0.725615117430647],[0.725615117430647,0.688100793020985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[0.19793247831697633,0.0],[0.0,-0.19793247831697633]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[0.19793247831697633,0.0],[0.0,-0.19793247831697633]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[0.19793247831697633,0.0],[0.0,-0.19793247831697633]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802156568976542,0.0],[0.0,0.9802156568976542]],"imag":[[0.19793247831697633,0.0],[0.0,-0.19793247831697633]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749534,0.0],[0.0,0.19091916304749534]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749534,0.0],[0.0,0.19091916304749534]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749534,0.0],[0.0,0.19091916304749534]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749534,0.0],[0.0,0.19091916304749534]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8298557026759794,0.0],[0.0,0.8298557026759794]],"imag":[[0.5579780575758839,0.0],[0.0,-0.5579780575758839]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9813466630337178,0.0],[0.0,0.9813466630337178]],"imag":[[-0.19224652650330698,0.0],[0.0,0.19224652650330698]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.19925795535963717,0.0],[0.0,-0.19925795535963717]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[-0.5520305695671694,0.0],[0.0,0.5520305695671694]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9813466630337178,0.0],[0.0,0.9813466630337178]],"imag":[[-0.19224652650330698,0.0],[0.0,0.19224652650330698]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.19925795535963717,0.0],[0.0,-0.19925795535963717]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7640839018602859,0.0],[0.0,0.7640839018602859]],"imag":[[-0.6451168815943054,0.0],[0.0,0.6451168815943054]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9991191200914089,0.0],[0.0,0.9991191200914089]],"imag":[[0.041964078302385764,-0.0],[-0.0,-0.041964078302385764]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.43622122103709926,0.0],[0.0,0.43622122103709926]],"imag":[[-0.8998394558569335,-0.0],[-0.0,0.8998394558569335]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.906129615050921,0.0],[0.0,0.906129615050921]],"imag":[[-0.42300014270407704,-0.0],[-0.0,0.42300014270407704]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.961496762748707,0.0],[0.0,0.961496762748707]],"imag":[[-0.27481625720425745,-0.0],[-0.0,0.27481625720425745]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9709171722694427,0.0],[0.0,0.9709171722694427]],"imag":[[-0.2394156314702724,-0.0],[-0.0,0.2394156314702724]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.702948545756761,0.0],[0.0,0.702948545756761]],"imag":[[0.7112407061033943,-0.0],[-0.0,-0.7112407061033943]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9403025603180171,0.0],[0.0,0.9403025603180171]],"imag":[[0.34033967599940784,-0.0],[-0.0,-0.34033967599940784]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955991745678116,0.0],[0.0,0.9955991745678116]],"imag":[[-0.09371383889208826,-0.0],[-0.0,0.09371383889208826]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988721253688658,0.0],[0.0,0.9988721253688658]],"imag":[[0.04748133487050244,-0.0],[-0.0,-0.04748133487050244]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.882977321522096,0.0],[0.0,0.882977321522096]],"imag":[[0.4694156470311414,-0.0],[-0.0,-0.4694156470311414]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9604521435042659,0.0],[0.0,0.9604521435042659]],"imag":[[0.27844511135601036,-0.0],[-0.0,-0.27844511135601036]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979386180723097,0.0],[0.0,0.9979386180723097]],"imag":[[0.06417565395014596,-0.0],[-0.0,-0.06417565395014596]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989438005887339,0.0],[0.0,0.9989438005887339]],"imag":[[0.045948702542463575,-0.0],[-0.0,-0.045948702542463575]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.965374822321146,0.0],[0.0,0.965374822321146]],"imag":[[0.2608667330811188,-0.0],[-0.0,-0.2608667330811188]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996066151379626,0.02804665706327828],[-0.02804665706327828,0.9996066151379626]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996066151379626,0.02804665706327828],[-0.02804665706327828,0.9996066151379626]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8349325247849149,0.5503523226591194],[-0.5503523226591194,0.8349325247849149]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8349325247849149,0.5503523226591194],[-0.5503523226591194,0.8349325247849149]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6858420315662938,0.7277504433093936],[-0.7277504433093936,0.6858420315662938]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9238710114172345,0.3826799028123671],[-0.3826799028123671,0.9238710114172345]],"imag":[[0.003967978852009832,0.0016435906557120965],[0.0016435906557120965,-0.003967978852009832]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"u","qubits":[3],"real":[[0.6858420315662938,-0.7277504433093936],[0.7277504433093936,0.6858420315662938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8349325247849149,-0.5503523226591194],[0.5503523226591194,0.8349325247849149]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8349325247849149,-0.5503523226591194],[0.5503523226591194,0.8349325247849149]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996066151379626,-0.02804665706327828],[0.02804665706327828,0.9996066151379626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996066151379626,-0.02804665706327828],[0.02804665706327828,0.9996066151379626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.965374822321146,0.0],[0.0,0.965374822321146]],"imag":[[-0.2608667330811188,0.0],[0.0,0.2608667330811188]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989438005887339,0.0],[0.0,0.9989438005887339]],"imag":[[-0.045948702542463575,0.0],[0.0,0.045948702542463575]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9979386180723097,0.0],[0.0,0.9979386180723097]],"imag":[[-0.06417565395014596,0.0],[0.0,0.06417565395014596]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9604521435042659,0.0],[0.0,0.9604521435042659]],"imag":[[-0.27844511135601036,0.0],[0.0,0.27844511135601036]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.882977321522096,0.0],[0.0,0.882977321522096]],"imag":[[-0.4694156470311414,0.0],[0.0,0.4694156470311414]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988721253688658,0.0],[0.0,0.9988721253688658]],"imag":[[-0.04748133487050244,0.0],[0.0,0.04748133487050244]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955991745678116,0.0],[0.0,0.9955991745678116]],"imag":[[0.09371383889208826,0.0],[0.0,-0.09371383889208826]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9403025603180171,0.0],[0.0,0.9403025603180171]],"imag":[[-0.34033967599940784,0.0],[0.0,0.34033967599940784]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.702948545756761,0.0],[0.0,0.702948545756761]],"imag":[[-0.7112407061033943,0.0],[0.0,0.7112407061033943]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9709171722694427,0.0],[0.0,0.9709171722694427]],"imag":[[0.2394156314702724,0.0],[0.0,-0.2394156314702724]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.961496762748707,0.0],[0.0,0.961496762748707]],"imag":[[0.27481625720425745,0.0],[0.0,-0.27481625720425745]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.906129615050921,0.0],[0.0,0.906129615050921]],"imag":[[0.42300014270407704,0.0],[0.0,-0.42300014270407704]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.43622122103709926,0.0],[0.0,0.43622122103709926]],"imag":[[0.8998394558569335,0.0],[0.0,-0.8998394558569335]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9991191200914089,0.0],[0.0,0.9991191200914089]],"imag":[[-0.041964078302385764,0.0],[0.0,0.041964078302385764]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9603105517137573,0.0],[0.0,0.9603105517137573]],"imag":[[0.27893304620861775,0.0],[0.0,-0.27893304620861775]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8957242285273933,0.0],[0.0,0.8957242285273933]],"imag":[[-0.44461006109736895,-0.0],[-0.0,0.44461006109736895]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9908842426428396,0.0],[0.0,0.9908842426428396]],"imag":[[0.13471606319265045,-0.0],[-0.0,-0.13471606319265045]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8748313269688652,0.0],[0.0,0.8748313269688652]],"imag":[[0.4844276513101769,-0.0],[-0.0,-0.4844276513101769]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9926480278534728,0.0],[0.0,0.9926480278534728]],"imag":[[-0.12103674152343619,-0.0],[-0.0,0.12103674152343619]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9955305071186294,0.0],[0.0,0.9955305071186294]],"imag":[[0.09444050717845912,-0.0],[-0.0,-0.09444050717845912]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8840761932789948,0.0],[0.0,0.8840761932789948]],"imag":[[-0.4673427911900657,-0.0],[-0.0,0.4673427911900657]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.898281296853244,0.0],[0.0,0.898281296853244]],"imag":[[0.439420882211638,-0.0],[-0.0,-0.439420882211638]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9896321577168968,0.0],[0.0,0.9896321577168968]],"imag":[[0.14362518028743793,-0.0],[-0.0,-0.14362518028743793]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8776190885243925,0.0],[0.0,0.8776190885243925]],"imag":[[-0.4793586709945012,-0.0],[-0.0,0.4793586709945012]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9821750248588368,0.0],[0.0,0.9821750248588368]],"imag":[[-0.1879686690476459,-0.0],[-0.0,0.1879686690476459]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9679996832393502,0.0],[0.0,0.9679996832393502]],"imag":[[0.2509514161118,-0.0],[-0.0,-0.2509514161118]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7840387021392778,0.0],[0.0,0.7840387021392778]],"imag":[[-0.6207119408773741,-0.0],[-0.0,0.6207119408773741]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9952513359098395,0.0],[0.0,0.9952513359098395]],"imag":[[0.09733847322451564,-0.0],[-0.0,-0.09733847322451564]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.5226787598319181,0.0],[0.0,0.5226787598319181]],"imag":[[0.8525297144502167,-0.0],[-0.0,-0.8525297144502167]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9885026364903076,-0.15120362975706228],[0.15120362975706228,0.9885026364903076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9885026364903076,-0.15120362975706228],[0.15120362975706228,0.9885026364903076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8350589243954651,0.550160515474792],[-0.550160515474792,0.8350589243954651]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8350589243954651,0.550160515474792],[-0.550160515474792,0.8350589243954651]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7266469886776876,0.6870110289112167],[-0.6870110289112167,0.7266469886776876]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9228312764269127,0.3822492304781019],[-0.3822492304781019,0.9228312764269127]],"imag":[[-0.04399802088218258,-0.018224576966974677],[-0.018224576966974677,0.04399802088218258]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.04762311463117631,0.0],[0.0,0.04762311463117631]]},{"name":"u","qubits":[3],"real":[[0.7266469886776876,-0.6870110289112167],[0.6870110289112167,0.7266469886776876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8350589243954651,-0.550160515474792],[0.550160515474792,0.8350589243954651]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8350589243954651,-0.550160515474792],[0.550160515474792,0.8350589243954651]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9885026364903076,0.15120362975706228],[-0.15120362975706228,0.9885026364903076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9885026364903076,0.15120362975706228],[-0.15120362975706228,0.9885026364903076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.5226787598319181,0.0],[0.0,0.5226787598319181]],"imag":[[-0.8525297144502167,0.0],[0.0,0.8525297144502167]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9952513359098395,0.0],[0.0,0.9952513359098395]],"imag":[[-0.09733847322451564,0.0],[0.0,0.09733847322451564]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7840387021392778,0.0],[0.0,0.7840387021392778]],"imag":[[0.6207119408773741,0.0],[0.0,-0.6207119408773741]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9679996832393502,0.0],[0.0,0.9679996832393502]],"imag":[[-0.2509514161118,0.0],[0.0,0.2509514161118]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9821750248588368,0.0],[0.0,0.9821750248588368]],"imag":[[0.1879686690476459,0.0],[0.0,-0.1879686690476459]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8776190885243925,0.0],[0.0,0.8776190885243925]],"imag":[[0.4793586709945012,0.0],[0.0,-0.4793586709945012]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9896321577168968,0.0],[0.0,0.9896321577168968]],"imag":[[-0.14362518028743793,0.0],[0.0,0.14362518028743793]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.898281296853244,0.0],[0.0,0.898281296853244]],"imag":[[-0.439420882211638,0.0],[0.0,0.439420882211638]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8840761932789948,0.0],[0.0,0.8840761932789948]],"imag":[[0.4673427911900657,0.0],[0.0,-0.4673427911900657]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955305071186294,0.0],[0.0,0.9955305071186294]],"imag":[[-0.09444050717845912,0.0],[0.0,0.09444050717845912]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9926480278534728,0.0],[0.0,0.9926480278534728]],"imag":[[0.12103674152343619,0.0],[0.0,-0.12103674152343619]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8748313269688652,0.0],[0.0,0.8748313269688652]],"imag":[[-0.4844276513101769,0.0],[0.0,0.4844276513101769]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9908842426428396,0.0],[0.0,0.9908842426428396]],"imag":[[-0.13471606319265045,0.0],[0.0,0.13471606319265045]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8957242285273933,0.0],[0.0,0.8957242285273933]],"imag":[[0.44461006109736895,0.0],[0.0,-0.44461006109736895]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9977317632941876,0.0],[0.0,0.9977317632941876]],"imag":[[-0.06731514327305047,0.0],[0.0,0.06731514327305047]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9670823031205081,0.0],[0.0,0.9670823031205081]],"imag":[[0.25446378719010987,-0.0],[-0.0,-0.25446378719010987]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998476477335964,0.0],[0.0,0.9998476477335964]],"imag":[[-0.017455123075884333,-0.0],[-0.0,0.017455123075884333]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9926957957586167,0.0],[0.0,0.9926957957586167]],"imag":[[0.12064434128116774,-0.0],[-0.0,-0.12064434128116774]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.961250290373587,0.0],[0.0,0.961250290373587]],"imag":[[0.2756771286427196,-0.0],[-0.0,-0.2756771286427196]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9875242350420271,0.0],[0.0,0.9875242350420271]],"imag":[[0.15746709245000726,-0.0],[-0.0,-0.15746709245000726]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9765597115937354,0.0],[0.0,0.9765597115937354]],"imag":[[-0.21524667173259665,-0.0],[-0.0,0.21524667173259665]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.996491257524698,0.0],[0.0,0.996491257524698]],"imag":[[0.08369691557546227,-0.0],[-0.0,-0.08369691557546227]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8234236444637058,0.0],[0.0,0.8234236444637058]],"imag":[[-0.5674270893587199,-0.0],[-0.0,0.5674270893587199]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8951507384698995,0.0],[0.0,0.8951507384698995]],"imag":[[-0.44576356447874216,-0.0],[-0.0,0.44576356447874216]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.974761592023089,0.0],[0.0,0.974761592023089]],"imag":[[0.22324837897869032,-0.0],[-0.0,-0.22324837897869032]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999048639512437,0.0],[0.0,0.9999048639512437]],"imag":[[0.01379358715653503,-0.0],[-0.0,-0.01379358715653503]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.971608016759595,0.0],[0.0,0.971608016759595]],"imag":[[0.23659641114878854,-0.0],[-0.0,-0.23659641114878854]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.975764935386294,0.0],[0.0,0.975764935386294]],"imag":[[0.21882136749088604,-0.0],[-0.0,-0.21882136749088604]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999900503082024,0.0],[0.0,0.9999900503082024]],"imag":[[-0.004460861418919872,-0.0],[-0.0,0.004460861418919872]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650897],[-0.3826834323650897,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9883728946222964,0.1520494037342571],[-0.1520494037342571,0.9883728946222964]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9883728946222964,0.1520494037342571],[-0.1520494037342571,0.9883728946222964]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9763961345237964,0.2159874729862555],[-0.2159874729862555,0.9763961345237964]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9763961345237964,0.2159874729862555],[-0.2159874729862555,0.9763961345237964]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6777725845005925,0.7352715985942795],[-0.7352715985942795,0.6777725845005925]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9229528678172593,0.3822995952810513],[-0.3822995952810513,0.9229528678172593]],"imag":[[-0.041369002661057516,-0.017135601964058684],[-0.017135601964058684,0.041369002661057516]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"u","qubits":[3],"real":[[0.6777725845005925,-0.7352715985942795],[0.7352715985942795,0.6777725845005925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9763961345237964,-0.2159874729862555],[0.2159874729862555,0.9763961345237964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9763961345237964,-0.2159874729862555],[0.2159874729862555,0.9763961345237964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9883728946222964,-0.1520494037342571],[0.1520494037342571,0.9883728946222964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9883728946222964,-0.1520494037342571],[0.1520494037342571,0.9883728946222964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650897],[0.3826834323650897,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999900503082024,0.0],[0.0,0.9999900503082024]],"imag":[[0.004460861418919872,0.0],[0.0,-0.004460861418919872]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.975764935386294,0.0],[0.0,0.975764935386294]],"imag":[[-0.21882136749088604,0.0],[0.0,0.21882136749088604]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.971608016759595,0.0],[0.0,0.971608016759595]],"imag":[[-0.23659641114878854,0.0],[0.0,0.23659641114878854]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999048639512437,0.0],[0.0,0.9999048639512437]],"imag":[[-0.01379358715653503,0.0],[0.0,0.01379358715653503]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.974761592023089,0.0],[0.0,0.974761592023089]],"imag":[[-0.22324837897869032,0.0],[0.0,0.22324837897869032]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8951507384698995,0.0],[0.0,0.8951507384698995]],"imag":[[0.44576356447874216,0.0],[0.0,-0.44576356447874216]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8234236444637058,0.0],[0.0,0.8234236444637058]],"imag":[[0.5674270893587199,0.0],[0.0,-0.5674270893587199]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996491257524698,0.0],[0.0,0.996491257524698]],"imag":[[-0.08369691557546227,0.0],[0.0,0.08369691557546227]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9765597115937354,0.0],[0.0,0.9765597115937354]],"imag":[[0.21524667173259665,0.0],[0.0,-0.21524667173259665]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9875242350420271,0.0],[0.0,0.9875242350420271]],"imag":[[-0.15746709245000726,0.0],[0.0,0.15746709245000726]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.961250290373587,0.0],[0.0,0.961250290373587]],"imag":[[-0.2756771286427196,0.0],[0.0,0.2756771286427196]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9926957957586167,0.0],[0.0,0.9926957957586167]],"imag":[[-0.12064434128116774,0.0],[0.0,0.12064434128116774]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9998476477335964,0.0],[0.0,0.9998476477335964]],"imag":[[0.017455123075884333,0.0],[0.0,-0.017455123075884333]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9670823031205081,0.0],[0.0,0.9670823031205081]],"imag":[[-0.25446378719010987,0.0],[0.0,0.25446378719010987]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9805780964981587,0.0],[0.0,0.9805780964981587]],"imag":[[-0.19612903066106177,0.0],[0.0,0.19612903066106177]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7623032802967257,0.0],[0.0,0.7623032802967257]],"imag":[[0.6472199848960566,-0.0],[-0.0,-0.6472199848960566]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7976038062869806,0.0],[0.0,0.7976038062869806]],"imag":[[-0.6031817041294611,-0.0],[-0.0,0.6031817041294611]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9170084969136258,0.0],[0.0,0.9170084969136258]],"imag":[[-0.3988676680156122,-0.0],[-0.0,0.3988676680156122]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9241006656659455,0.0],[0.0,0.9241006656659455]],"imag":[[0.38214913282088764,-0.0],[-0.0,-0.38214913282088764]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.5957312521518685,0.0],[0.0,0.5957312521518685]],"imag":[[-0.8031838364967057,-0.0],[-0.0,0.8031838364967057]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9023313048091133,0.0],[0.0,0.9023313048091133]],"imag":[[-0.4310431722710419,-0.0],[-0.0,0.4310431722710419]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9304649594232121,0.0],[0.0,0.9304649594232121]],"imag":[[-0.3663808937234041,-0.0],[-0.0,0.3663808937234041]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9966834590580207,0.0],[0.0,0.9966834590580207]],"imag":[[0.08137617857910759,-0.0],[-0.0,-0.08137617857910759]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9966834590580207,0.0],[0.0,0.9966834590580207]],"imag":[[0.0813761785791077,-0.0],[-0.0,-0.0813761785791077]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9304649594232121,0.0],[0.0,0.9304649594232121]],"imag":[[-0.366380893723404,-0.0],[-0.0,0.366380893723404]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996224242284777,0.0],[0.0,0.9996224242284777]],"imag":[[0.027477426727794452,-0.0],[-0.0,-0.027477426727794452]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9031886325740142,0.0],[0.0,0.9031886325740142]],"imag":[[-0.4292438630767859,-0.0],[-0.0,0.4292438630767859]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8751045697909118,0.0],[0.0,0.8751045697909118]],"imag":[[-0.48393387144429467,-0.0],[-0.0,0.48393387144429467]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994217782594473,0.0],[0.0,0.9994217782594473]],"imag":[[-0.03400160497276603,-0.0],[-0.0,0.03400160497276603]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.950473943942005,0.31080425011143326],[-0.31080425011143326,0.950473943942005]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8918583639779084,-0.4523147782271199],[0.4523147782271199,0.8918583639779084]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.950473943942005,-0.31080425011143326],[0.31080425011143326,0.950473943942005]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.974472045675559,0.22450886886021054],[-0.22450886886021054,0.974472045675559]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.688100793020985,0.7256151174306469],[-0.7256151174306469,0.688100793020985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.890875086100974,0.4518160991399412],[-0.4518160991399412,0.890875086100974]],"imag":[[-0.041867915662633766,-0.02123372696008605],[-0.02123372696008605,0.041867915662633766]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.688100793020985,-0.7256151174306469],[0.7256151174306469,0.688100793020985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.974472045675559,-0.22450886886021054],[0.22450886886021054,0.974472045675559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8918583639779084,-0.4523147782271199],[0.4523147782271199,0.8918583639779084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.950473943942005,0.31080425011143326],[-0.31080425011143326,0.950473943942005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8918583639779084,0.4523147782271199],[-0.4523147782271199,0.8918583639779084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.950473943942005,-0.31080425011143326],[0.31080425011143326,0.950473943942005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9994217782594473,0.0],[0.0,0.9994217782594473]],"imag":[[0.03400160497276603,0.0],[0.0,-0.03400160497276603]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8751045697909118,0.0],[0.0,0.8751045697909118]],"imag":[[0.48393387144429467,0.0],[0.0,-0.48393387144429467]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9031886325740142,0.0],[0.0,0.9031886325740142]],"imag":[[0.4292438630767859,0.0],[0.0,-0.4292438630767859]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996224242284777,0.0],[0.0,0.9996224242284777]],"imag":[[-0.027477426727794452,0.0],[0.0,0.027477426727794452]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9304649594232121,0.0],[0.0,0.9304649594232121]],"imag":[[0.366380893723404,0.0],[0.0,-0.366380893723404]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9966834590580207,0.0],[0.0,0.9966834590580207]],"imag":[[-0.0813761785791077,0.0],[0.0,0.0813761785791077]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9966834590580207,0.0],[0.0,0.9966834590580207]],"imag":[[-0.08137617857910759,0.0],[0.0,0.08137617857910759]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9304649594232121,0.0],[0.0,0.9304649594232121]],"imag":[[0.3663808937234041,0.0],[0.0,-0.3663808937234041]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9023313048091133,0.0],[0.0,0.9023313048091133]],"imag":[[0.4310431722710419,0.0],[0.0,-0.4310431722710419]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.5957312521518685,0.0],[0.0,0.5957312521518685]],"imag":[[0.8031838364967057,0.0],[0.0,-0.8031838364967057]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9241006656659455,0.0],[0.0,0.9241006656659455]],"imag":[[-0.38214913282088764,0.0],[0.0,0.38214913282088764]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9170084969136258,0.0],[0.0,0.9170084969136258]],"imag":[[0.3988676680156122,0.0],[0.0,-0.3988676680156122]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.7976038062869806,0.0],[0.0,0.7976038062869806]],"imag":[[0.6031817041294611,0.0],[0.0,-0.6031817041294611]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7623032802967257,0.0],[0.0,0.7623032802967257]],"imag":[[-0.6472199848960566,0.0],[0.0,0.6472199848960566]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9872604256892834,0.0],[0.0,0.9872604256892834]],"imag":[[-0.15911270178026324,0.0],[0.0,0.15911270178026324]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8555727814530751,0.0],[0.0,0.8555727814530751]],"imag":[[0.5176825432991231,-0.0],[-0.0,-0.5176825432991231]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9634062110024423,0.0],[0.0,0.9634062110024423]],"imag":[[-0.2680456539508103,-0.0],[-0.0,0.2680456539508103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.6310034850258239,0.0],[0.0,0.6310034850258239]],"imag":[[-0.775779995801171,-0.0],[-0.0,0.775779995801171]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9963430227820803,0.0],[0.0,0.9963430227820803]],"imag":[[-0.08544343715854978,-0.0],[-0.0,0.08544343715854978]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.5788940058853572,0.0],[0.0,0.5788940058853572]],"imag":[[-0.8154028022701443,-0.0],[-0.0,0.8154028022701443]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6187147580978213,0.0],[0.0,0.6187147580978213]],"imag":[[-0.7856157127450765,-0.0],[-0.0,0.7856157127450765]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9947461389539836,0.0],[0.0,0.9947461389539836]],"imag":[[0.10237245252577526,-0.0],[-0.0,-0.10237245252577526]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9710381524328139,0.0],[0.0,0.9710381524328139]],"imag":[[0.23892447869539704,-0.0],[-0.0,-0.23892447869539704]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9710381524328139,0.0],[0.0,0.9710381524328139]],"imag":[[0.23892447869539699,-0.0],[-0.0,-0.23892447869539699]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9947461389539836,0.0],[0.0,0.9947461389539836]],"imag":[[0.1023724525257752,-0.0],[-0.0,-0.1023724525257752]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9783690262918311,0.0],[0.0,0.9783690262918311]],"imag":[[0.20686722406600425,-0.0],[-0.0,-0.20686722406600425]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984374970208874,0.0],[0.0,0.9984374970208874]],"imag":[[0.05587991179901297,-0.0],[-0.0,-0.05587991179901297]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8230059068862274,0.0],[0.0,0.8230059068862274]],"imag":[[-0.5680328135155384,-0.0],[-0.0,0.5680328135155384]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.899727818983802,0.0],[0.0,0.899727818983802]],"imag":[[-0.43645143114286017,-0.0],[-0.0,0.43645143114286017]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9857536372142118,0.1681956203917097],[-0.1681956203917097,0.9857536372142118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8159653451983293,-0.5781008177086167],[0.5781008177086167,0.8159653451983293]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9857536372142118,-0.1681956203917097],[0.1681956203917097,0.9857536372142118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.10380527985956495,0.9945976391854534],[-0.9945976391854534,0.10380527985956495]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6881007930209851,0.7256151174306468],[-0.7256151174306468,0.6881007930209851]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.815065739717589,0.5774634589444344],[-0.5774634589444344,0.815065739717589]],"imag":[[-0.03830514982672934,-0.027138699661198123],[-0.027138699661198123,0.03830514982672934]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"u","qubits":[3],"real":[[0.6881007930209851,-0.7256151174306468],[0.7256151174306468,0.6881007930209851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.10380527985956495,-0.9945976391854534],[0.9945976391854534,0.10380527985956495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8159653451983293,-0.5781008177086167],[0.5781008177086167,0.8159653451983293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857536372142118,0.1681956203917097],[-0.1681956203917097,0.9857536372142118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8159653451983293,0.5781008177086167],[-0.5781008177086167,0.8159653451983293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857536372142118,-0.1681956203917097],[0.1681956203917097,0.9857536372142118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.899727818983802,0.0],[0.0,0.899727818983802]],"imag":[[0.43645143114286017,0.0],[0.0,-0.43645143114286017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8230059068862274,0.0],[0.0,0.8230059068862274]],"imag":[[0.5680328135155384,0.0],[0.0,-0.5680328135155384]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9984374970208874,0.0],[0.0,0.9984374970208874]],"imag":[[-0.05587991179901297,0.0],[0.0,0.05587991179901297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9783690262918311,0.0],[0.0,0.9783690262918311]],"imag":[[-0.20686722406600425,0.0],[0.0,0.20686722406600425]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9947461389539836,0.0],[0.0,0.9947461389539836]],"imag":[[-0.1023724525257752,0.0],[0.0,0.1023724525257752]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9710381524328139,0.0],[0.0,0.9710381524328139]],"imag":[[-0.23892447869539699,0.0],[0.0,0.23892447869539699]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9710381524328139,0.0],[0.0,0.9710381524328139]],"imag":[[-0.23892447869539704,0.0],[0.0,0.23892447869539704]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9947461389539836,0.0],[0.0,0.9947461389539836]],"imag":[[-0.10237245252577526,0.0],[0.0,0.10237245252577526]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.6187147580978213,0.0],[0.0,0.6187147580978213]],"imag":[[0.7856157127450765,0.0],[0.0,-0.7856157127450765]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.5788940058853572,0.0],[0.0,0.5788940058853572]],"imag":[[0.8154028022701443,0.0],[0.0,-0.8154028022701443]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9963430227820803,0.0],[0.0,0.9963430227820803]],"imag":[[0.08544343715854978,0.0],[0.0,-0.08544343715854978]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6310034850258239,0.0],[0.0,0.6310034850258239]],"imag":[[0.775779995801171,0.0],[0.0,-0.775779995801171]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9634062110024423,0.0],[0.0,0.9634062110024423]],"imag":[[0.2680456539508103,0.0],[0.0,-0.2680456539508103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8555727814530751,0.0],[0.0,0.8555727814530751]],"imag":[[-0.5176825432991231,0.0],[0.0,0.5176825432991231]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9534519756796893,0.0],[0.0,0.9534519756796893]],"imag":[[-0.30154490556548474,0.0],[0.0,0.30154490556548474]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9718520924462356,0.0],[0.0,0.9718520924462356]],"imag":[[0.23559183009576848,-0.0],[-0.0,-0.23559183009576848]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9368057634266062,0.0],[0.0,0.9368057634266062]],"imag":[[-0.3498499129779706,-0.0],[-0.0,0.3498499129779706]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9828829213856721,0.0],[0.0,0.9828829213856721]],"imag":[[-0.18423127543489085,-0.0],[-0.0,0.18423127543489085]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8155526039419692,0.0],[0.0,0.8155526039419692]],"imag":[[0.5786829444553154,-0.0],[-0.0,-0.5786829444553154]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9324582433540228,0.0],[0.0,0.9324582433540228]],"imag":[[0.3612777662701233,-0.0],[-0.0,-0.3612777662701233]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8729155070049,0.0],[0.0,0.8729155070049]],"imag":[[0.48787141505767534,-0.0],[-0.0,-0.48787141505767534]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9828829213856721,0.0],[0.0,0.9828829213856721]],"imag":[[0.18423127543489085,-0.0],[-0.0,-0.18423127543489085]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9718520924462356,0.0],[0.0,0.9718520924462356]],"imag":[[-0.2355918300957686,-0.0],[-0.0,0.2355918300957686]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9718520924462356,0.0],[0.0,0.9718520924462356]],"imag":[[-0.23559183009576853,-0.0],[-0.0,0.23559183009576853]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9828829213856721,0.0],[0.0,0.9828829213856721]],"imag":[[0.1842312754348909,-0.0],[-0.0,-0.1842312754348909]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9564278369501045,0.0],[0.0,0.9564278369501045]],"imag":[[-0.29196882146377273,-0.0],[-0.0,0.29196882146377273]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999095413156299,0.0],[0.0,0.9999095413156299]],"imag":[[0.013450248546643766,-0.0],[-0.0,-0.013450248546643766]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9896433032575426,0.0],[0.0,0.9896433032575426]],"imag":[[0.1435483622947323,-0.0],[-0.0,-0.1435483622947323]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.98630488939959,0.0],[0.0,0.98630488939959]],"imag":[[-0.16493230473883017,-0.0],[-0.0,0.16493230473883017]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9761027296778955,0.2173095973843798],[-0.2173095973843798,0.9761027296778955]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8438699492173529,-0.5365477693625259],[0.5365477693625259,0.8438699492173529]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9761027296778955,-0.2173095973843798],[0.2173095973843798,0.9761027296778955]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,0.7071067811865474],[-0.7071067811865474,0.7071067811865477]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,0.7071067811865474],[-0.7071067811865474,0.7071067811865477]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.19906957595315428,0.9799853590385069],[-0.9799853590385069,0.19906957595315428]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.688100793020985,0.725615117430647],[-0.725615117430647,0.688100793020985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.84293957878457,0.5359562230219393],[-0.5359562230219393,0.84293957878457]],"imag":[[-0.03961511972201264,-0.025188009289332573],[-0.025188009289332573,0.03961511972201264]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.688100793020985,-0.725615117430647],[0.725615117430647,0.688100793020985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.19906957595315428,-0.9799853590385069],[0.9799853590385069,0.19906957595315428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,-0.7071067811865474],[0.7071067811865474,0.7071067811865477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7071067811865477,-0.7071067811865474],[0.7071067811865474,0.7071067811865477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8438699492173529,-0.5365477693625259],[0.5365477693625259,0.8438699492173529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9761027296778955,0.2173095973843798],[-0.2173095973843798,0.9761027296778955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8438699492173529,0.5365477693625259],[-0.5365477693625259,0.8438699492173529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9761027296778955,-0.2173095973843798],[0.2173095973843798,0.9761027296778955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.98630488939959,0.0],[0.0,0.98630488939959]],"imag":[[0.16493230473883017,0.0],[0.0,-0.16493230473883017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9896433032575426,0.0],[0.0,0.9896433032575426]],"imag":[[-0.1435483622947323,0.0],[0.0,0.1435483622947323]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999095413156299,0.0],[0.0,0.9999095413156299]],"imag":[[-0.013450248546643766,0.0],[0.0,0.013450248546643766]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9564278369501045,0.0],[0.0,0.9564278369501045]],"imag":[[0.29196882146377273,0.0],[0.0,-0.29196882146377273]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9828829213856721,0.0],[0.0,0.9828829213856721]],"imag":[[-0.1842312754348909,0.0],[0.0,0.1842312754348909]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9718520924462356,0.0],[0.0,0.9718520924462356]],"imag":[[0.23559183009576853,0.0],[0.0,-0.23559183009576853]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9718520924462356,0.0],[0.0,0.9718520924462356]],"imag":[[0.2355918300957686,0.0],[0.0,-0.2355918300957686]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9828829213856721,0.0],[0.0,0.9828829213856721]],"imag":[[-0.18423127543489085,0.0],[0.0,0.18423127543489085]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8729155070049,0.0],[0.0,0.8729155070049]],"imag":[[-0.48787141505767534,0.0],[0.0,0.48787141505767534]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9324582433540228,0.0],[0.0,0.9324582433540228]],"imag":[[-0.3612777662701233,0.0],[0.0,0.3612777662701233]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8155526039419692,0.0],[0.0,0.8155526039419692]],"imag":[[-0.5786829444553154,0.0],[0.0,0.5786829444553154]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9828829213856721,0.0],[0.0,0.9828829213856721]],"imag":[[0.18423127543489085,0.0],[0.0,-0.18423127543489085]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9368057634266062,0.0],[0.0,0.9368057634266062]],"imag":[[0.3498499129779706,0.0],[0.0,-0.3498499129779706]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9718520924462356,0.0],[0.0,0.9718520924462356]],"imag":[[-0.23559183009576848,0.0],[0.0,0.23559183009576848]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8448160555921794,0.0],[0.0,0.8448160555921794]],"imag":[[0.5350568495157048,0.0],[0.0,-0.5350568495157048]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03042683994826697,-0.02211540593239372],[0.02211540593239372,0.03042683994826697]],"imag":[[0.42915395734992107,-0.9024477808284035],[-0.9024477808284035,-0.42915395734992107]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9988641738762877,0.0015495480848522337],[-0.0015495480848522138,-0.9988641738762877]],"imag":[[0.047623057327266134,-7.387812998618372e-05],[-7.387812998618277e-05,-0.047623057327266134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988653757903644],[0.9988653757903644,0.0]],"imag":[[0.0,0.047623114631176314],[-0.047623114631176314,0.0]]},{"name":"u","qubits":[0],"real":[[0.9988643170271286,-0.0014543461603041016],[0.0014543461603040806,0.9988643170271285]],"imag":[[-0.04762306415229881,6.93391678040417e-05],[6.933916780404069e-05,0.047623064152298805]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[-0.010017437520285225,0.02085702970196287],[-0.02085702970196287,-0.010017437520285225]],"imag":[[0.43282812674442606,-0.9011794759960136],[-0.9011794759960136,-0.43282812674442606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988653757903644],[0.9988653757903644,0.0]],"imag":[[0.0,0.047623114631176314],[-0.047623114631176314,0.0]]}]}

==> anc/matched_benchmark/results/main_n5_i2_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3775027584721363,0.21898773705994415],[0.06183837484268011,-0.9673681101249231]],"imag":[[0.899731679043633,0.004352480742905638],[0.2101204142106823,-0.1273749050719251]]},{"name":"u","qubits":[1],"real":[[0.92091083299553,0.0],[0.0,0.92091083299553]],"imag":[[0.3897733157509364,0.0],[0.0,-0.3897733157509364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6493415682956579,0.0],[0.0,0.6493415682956579]],"imag":[[-0.7604968952489783,0.0],[0.0,0.7604968952489783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5455639376961203,0.3983046247698485],[0.5429116060680553,0.3453445271999303]],"imag":[[0.5290430343693278,0.513640811810888],[-0.3573799737917648,0.6769517707061992]]},{"name":"u","qubits":[1],"real":[[0.7385328740703263,-0.6742174678228261],[0.6742174678228261,0.7385328740703263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9610401705582721,0.27640873823619866],[-0.27640873823619866,0.9610401705582721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5683132111424753,0.8098397355175021],[0.7521804291445572,0.45366217228756145]],"imag":[[0.03447690018833399,0.141389674910423],[0.3317469508620121,0.3440337135238329]]},{"name":"u","qubits":[1],"real":[[0.9668765370265839,0.0],[0.0,0.9668765370265839]],"imag":[[0.25524451443171275,0.0],[0.0,-0.25524451443171275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8637666520332619,0.0],[0.0,0.8637666520332619]],"imag":[[-0.5038920229922774,0.0],[0.0,0.5038920229922774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37759434334449193,-0.13254633536634905],[-0.0024680860323568017,-0.22978279038960286]],"imag":[[0.6653309903915341,0.6302290489019162],[0.6440117185658966,-0.7296867027306345]]},{"name":"u","qubits":[2],"real":[[0.973584471101633,0.0],[0.0,0.973584471101633]],"imag":[[-0.22832712854532514,0.0],[0.0,0.22832712854532514]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9493301732529718,0.0],[0.0,0.9493301732529718]],"imag":[[0.3142804832494099,0.0],[0.0,-0.3142804832494099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9900433456972061,0.0],[0.0,0.9900433456972061]],"imag":[[0.1407628276239234,0.0],[0.0,-0.1407628276239234]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6606170644282986,0.0],[0.0,0.6606170644282986]],"imag":[[-0.7507230475922111,0.0],[0.0,0.7507230475922111]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06178969770010142,-0.11867439922845748],[-0.06649472746592514,0.1927588341362404]],"imag":[[-0.8069674783016544,-0.5752407402030593],[-0.5835785923428234,0.786039763396763]]},{"name":"u","qubits":[1],"real":[[0.8944753823573051,0.0],[0.0,0.8944753823573051]],"imag":[[0.4471171997997314,0.0],[0.0,-0.4471171997997314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5332368021006502,0.0],[0.0,0.5332368021006502]],"imag":[[-0.8459660234817188,0.0],[0.0,0.8459660234817188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7189887324169211,0.30352580647184657],[0.22324304475910656,0.5766286503221807]],"imag":[[0.5394837321114412,-0.3160452345001182],[0.3770610672176367,0.6895555772981617]]},{"name":"u","qubits":[1],"real":[[0.6742174678228262,-0.7385328740703262],[0.7385328740703262,0.6742174678228262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9610401705582721,0.2764087382361987],[-0.2764087382361987,0.9610401705582721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5678401385329628,0.675395153864407],[-0.25010965933650176,-0.30868553001415105]],"imag":[[-0.3567182558278298,0.30684042948492024],[-0.6983944596978096,-0.5953180498942277]]},{"name":"u","qubits":[1],"real":[[0.9984283223246929,0.0],[0.0,0.9984283223246929]],"imag":[[0.05604360070426481,0.0],[0.0,-0.05604360070426481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8336624857107406,0.0],[0.0,0.8336624857107406]],"imag":[[-0.5522742615029141,0.0],[0.0,0.5522742615029141]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09568696791286979,0.2638552692265653],[0.050030552007595055,-0.578150297323276]],"imag":[[0.849656006814581,0.44644044525212856],[0.5161643324769326,-0.6299313926527755]]},{"name":"u","qubits":[2],"real":[[0.923553993155838,-0.3834684103363749],[0.3834684103363749,0.923553993155838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9955869081966361,0.09384406335758749],[-0.09384406335758749,0.9955869081966361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9955869081966361,-0.09384406335758749],[0.09384406335758749,0.9955869081966361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.923553993155838,0.3834684103363749],[-0.3834684103363749,0.923553993155838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1664928138504713,0.6431686314804215],[0.45618494929109843,-0.3957421094830406]],"imag":[[-0.36444562124399216,-0.6525286534489002],[-0.7945783939502202,-0.0626789493345263]]},{"name":"u","qubits":[1],"real":[[0.940449212549543,0.0],[0.0,0.940449212549543]],"imag":[[0.33993422689535785,0.0],[0.0,-0.33993422689535785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7559141212314527,0.0],[0.0,0.7559141212314527]],"imag":[[0.654670788505857,0.0],[0.0,-0.654670788505857]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.517372166017763,0.4124895562827483],[-0.5875594746411882,0.08387610388546661]],"imag":[[0.6221666401752509,0.418434080400712],[-0.002928727112411355,-0.804816802454985]]},{"name":"u","qubits":[1],"real":[[0.6891442064943077,-0.7246242216868899],[0.7246242216868899,0.6891442064943077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9722993201931892,0.2337392392215354],[-0.2337392392215354,0.9722993201931892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5362361054632186,-0.2579190119954426],[-0.6051461689883292,0.3763266419131924]],"imag":[[0.16643029446880092,0.7862757655758971],[0.5644022594208997,0.4166850876929386]]},{"name":"u","qubits":[1],"real":[[0.9486035864278858,0.0],[0.0,0.9486035864278858]],"imag":[[-0.31646680049596454,0.0],[0.0,0.31646680049596454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5984275619441677,0.0],[0.0,0.5984275619441677]],"imag":[[-0.8011769174817504,0.0],[0.0,0.8011769174817504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44237870318696637,-0.22005656858943198],[0.5516359474392636,-0.7030130623961692]],"imag":[[-0.5892194178282123,-0.639293881748797],[-0.39092114564651814,0.2205698834373348]]},{"name":"u","qubits":[2],"real":[[0.9473477011943056,0.0],[0.0,0.9473477011943056]],"imag":[[0.32020670361793613,0.0],[0.0,-0.32020670361793613]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9957365528815977,0.0],[0.0,0.9957365528815977]],"imag":[[0.09224270841358297,0.0],[0.0,-0.09224270841358297]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9723617076986185,0.0],[0.0,0.9723617076986185]],"imag":[[0.23347956955893664,0.0],[0.0,-0.23347956955893664]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.4616331975582284,0.0],[0.0,0.4616331975582284]],"imag":[[-0.8870709052337168,0.0],[0.0,0.8870709052337168]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6836199008921702,-0.09024965810339057],[0.19272212756377924,-0.6085851475803205]],"imag":[[0.06020378440925931,-0.7217300982079135],[0.7013540596548034,0.3171510408270114]]},{"name":"u","qubits":[1],"real":[[0.6953870610865608,0.0],[0.0,0.6953870610865608]],"imag":[[0.7186353980102815,0.0],[0.0,-0.7186353980102815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8031713462042758,0.0],[0.0,0.8031713462042758]],"imag":[[-0.5957480915927565,0.0],[0.0,0.5957480915927565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9078819784889842,0.40865099661989884],[-0.19663698143863448,-0.6098994338035534]],"imag":[[-0.02986155278263993,-0.08867335429485514],[-0.3690426781973049,-0.6731746280466664]]},{"name":"u","qubits":[1],"real":[[0.7246242216868896,-0.6891442064943081],[0.6891442064943081,0.7246242216868896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9722993201931892,0.2337392392215354],[-0.2337392392215354,0.9722993201931892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.40064551539874377,-0.6964670447596638],[-0.13131550963623723,0.20218847321716554]],"imag":[[-0.5102567593723643,0.30668365797581865],[-0.7495848500567923,-0.6164402734997314]]},{"name":"u","qubits":[1],"real":[[0.8425677669210134,0.0],[0.0,0.8425677669210134]],"imag":[[0.538590343531832,0.0],[0.0,-0.538590343531832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7858289483617867,0.0],[0.0,0.7858289483617867]],"imag":[[0.6184439052303842,0.0],[0.0,-0.6184439052303842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8452356419930847,-0.33297559241543406],[0.2878967010439148,-0.7448554319436832]],"imag":[[0.39099313350315545,0.14774415018372988],[-0.22319625576149918,0.5590074296877169]]},{"name":"u","qubits":[3],"real":[[0.9819986262236281,0.0],[0.0,0.9819986262236281]],"imag":[[0.18888805704677902,0.0],[0.0,-0.18888805704677902]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9968480397800918,0.0],[0.0,0.9968480397800918]],"imag":[[0.07933464304191692,0.0],[0.0,-0.07933464304191692]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9736730840142028,0.0],[0.0,0.9736730840142028]],"imag":[[-0.22794895364153575,0.0],[0.0,0.22794895364153575]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9315199884010731,0.0],[0.0,0.9315199884010731]],"imag":[[0.36369013075592876,0.0],[0.0,-0.36369013075592876]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9624885747770879,0.0],[0.0,0.9624885747770879]],"imag":[[-0.27132221328813083,0.0],[0.0,0.27132221328813083]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9878778910071224,0.0],[0.0,0.9878778910071224]],"imag":[[-0.1552329618970147,0.0],[0.0,0.1552329618970147]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9882380917140534,0.0],[0.0,0.9882380917140534]],"imag":[[0.15292309859980635,0.0],[0.0,-0.15292309859980635]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.897396604018435,0.0],[0.0,0.897396604018435]],"imag":[[-0.4412248124212647,0.0],[0.0,0.4412248124212647]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.11766449002935277,-0.888062751942755],[-0.6613941880603146,0.05831828158296469]],"imag":[[0.1335638639230564,0.42386355192672154],[-0.7286106573747828,0.16817614573159426]]},{"name":"u","qubits":[1],"real":[[0.9457235971008635,0.0],[0.0,0.9457235971008635]],"imag":[[-0.32497211862958897,0.0],[0.0,0.32497211862958897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8182015041091262,0.0],[0.0,0.8182015041091262]],"imag":[[-0.5749315599908945,0.0],[0.0,0.5749315599908945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5476205686511315,0.08030011973224951],[-0.14949521705455657,-0.430476968573528]],"imag":[[-0.7027466068151813,-0.4470020247951306],[-0.4288474081509309,0.7800196536804606]]},{"name":"u","qubits":[1],"real":[[0.7823159655624953,-0.622881794585474],[0.622881794585474,0.7823159655624953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9628181443106985,0.27015036736251735],[-0.27015036736251735,0.9628181443106985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2964599972397559,0.0725777929656641],[0.5658338657650669,0.4466270641535435]],"imag":[[-0.33602060843178505,0.8910297889038115],[0.6921225737534483,0.036368184170366254]]},{"name":"u","qubits":[1],"real":[[0.9916438473532824,0.0],[0.0,0.9916438473532824]],"imag":[[0.12900573633129658,0.0],[0.0,-0.12900573633129658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9399792473475074,0.0],[0.0,0.9399792473475074]],"imag":[[-0.34123161423879467,0.0],[0.0,0.34123161423879467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2218132792293006,0.17945785977112952],[-0.4115880839078062,-0.7651265037638367]],"imag":[[0.8380911959024203,-0.46496977651752913],[0.28106452229603107,0.4076510968091861]]},{"name":"u","qubits":[2],"real":[[0.9962341739753617,0.0],[0.0,0.9962341739753617]],"imag":[[-0.08670334828383837,0.0],[0.0,0.08670334828383837]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8690231179560588,0.0],[0.0,0.8690231179560588]],"imag":[[0.4947714830686283,0.0],[0.0,-0.4947714830686283]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7586590202126858,0.0],[0.0,0.7586590202126858]],"imag":[[0.6514879055285121,0.0],[0.0,-0.6514879055285121]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716447777282616,0.0],[0.0,0.9716447777282616]],"imag":[[0.2364453973191209,0.0],[0.0,-0.2364453973191209]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9504930148027823,0.02351567542341756],[0.022522969085185963,0.9501742198781665]],"imag":[[-0.09330366378471867,0.29547329514669635],[-0.2955506234117164,-0.09649609703740178]]},{"name":"u","qubits":[1],"real":[[0.9940283782304775,0.0],[0.0,0.9940283782304775]],"imag":[[0.10912187348321521,0.0],[0.0,-0.10912187348321521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6312050300537525,0.0],[0.0,0.6312050300537525]],"imag":[[0.7756160197126162,0.0],[0.0,-0.7756160197126162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16122130441000349,-0.28626265410625507],[0.42691921009632827,0.023170015773004704]],"imag":[[0.7254607058594185,-0.6047876884678904],[-0.5152227123380902,-0.7427978830817892]]},{"name":"u","qubits":[1],"real":[[0.622881794585474,-0.7823159655624953],[0.7823159655624953,0.622881794585474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9628181443106985,0.2701503673625172],[-0.2701503673625172,0.9628181443106985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6373250698565527,0.5866894244522481],[-0.5569133255623435,-0.7620123399810272]],"imag":[[-0.44960772568922336,0.21786502144399789],[-0.2855121646164927,-0.16633564075006538]]},{"name":"u","qubits":[1],"real":[[0.7080917191008436,0.0],[0.0,0.7080917191008436]],"imag":[[0.7061204694248794,0.0],[0.0,-0.7061204694248794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8951604809409575,0.0],[0.0,0.8951604809409575]],"imag":[[0.4457439998043202,0.0],[0.0,-0.4457439998043202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9370506638168923,-0.3491823912929432],[0.14606837730181713,-0.39205993804053013]],"imag":[[0.0026122874930428106,0.0009418095969889902],[-0.31716440302592136,0.8510932825426837]]},{"name":"u","qubits":[2],"real":[[0.923553993155838,-0.3834684103363749],[0.3834684103363749,0.923553993155838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9955869081966361,0.09384406335758733],[-0.09384406335758733,0.9955869081966361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9955869081966361,-0.09384406335758733],[0.09384406335758733,0.9955869081966361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.923553993155838,0.3834684103363749],[-0.3834684103363749,0.923553993155838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6243747104197901,-0.2872743425397485],[-0.6208349947055624,0.7022570957190505]],"imag":[[0.473888610767559,0.5505081813119144],[0.012235804915923007,-0.34820850928610003]]},{"name":"u","qubits":[1],"real":[[0.9904574646001862,0.0],[0.0,0.9904574646001862]],"imag":[[0.13781876076126515,0.0],[0.0,-0.13781876076126515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4081170204283302,0.0],[0.0,0.4081170204283302]],"imag":[[-0.9129296235946678,0.0],[0.0,0.9129296235946678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19694595648711166,0.03895414455214663],[-0.5214348551216157,-0.6337644016872204]],"imag":[[0.6939902719584643,-0.6914277744440152],[-0.455736200575172,-0.34460541276022616]]},{"name":"u","qubits":[1],"real":[[0.738464730897639,-0.6742921037801627],[0.6742921037801627,0.738464730897639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9604619816044102,0.27841117415170225],[-0.27841117415170225,0.9604619816044102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2293583015101357,-0.6037191799235525],[0.5394929285178847,0.5018656827605816]],"imag":[[0.7618773706133358,0.04960638535640962],[0.2754723611451643,-0.6174084505346197]]},{"name":"u","qubits":[1],"real":[[0.9482097447041521,0.0],[0.0,0.9482097447041521]],"imag":[[0.31764489614676117,0.0],[0.0,-0.31764489614676117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.838841580819801,0.0],[0.0,0.838841580819801]],"imag":[[0.5443756077266295,0.0],[0.0,-0.5443756077266295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5753097973557573,0.18395021943254414],[-0.13214955554749236,-0.4060443095782882]],"imag":[[0.7623230887481992,-0.2324746485073188],[-0.265365107722328,-0.8644338454914918]]},{"name":"u","qubits":[2],"real":[[0.9493426772766795,0.0],[0.0,0.9493426772766795]],"imag":[[0.31424271049802627,0.0],[0.0,-0.31424271049802627]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999976517438908,0.0],[0.0,0.9999976517438908]],"imag":[[-0.002167142520523475,0.0],[0.0,0.002167142520523475]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9444539487082523,0.0],[0.0,0.9444539487082523]],"imag":[[-0.3286437870542967,0.0],[0.0,0.3286437870542967]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7652449467240511,0.0],[0.0,0.7652449467240511]],"imag":[[-0.6437392107937067,0.0],[0.0,0.6437392107937067]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26549209349342506,-0.23275767651601234],[-0.15012916349290567,0.25943124298997994]],"imag":[[-0.057603550439774304,-0.9338199201623822],[0.9506087594474034,-0.08062041237467786]]},{"name":"u","qubits":[1],"real":[[0.853475944351748,0.0],[0.0,0.853475944351748]],"imag":[[0.5211322408111899,0.0],[0.0,-0.5211322408111899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7576195056991467,0.0],[0.0,0.7576195056991467]],"imag":[[-0.6526964720175684,0.0],[0.0,0.6526964720175684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.41318677373596047,-0.7032982759637572],[0.5888456859302883,0.6780605853355016]],"imag":[[-0.5764331103439946,0.048714416092398044],[-0.38763683709124497,0.2079237439679756]]},{"name":"u","qubits":[1],"real":[[0.6742921037801626,-0.738464730897639],[0.738464730897639,0.6742921037801626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9604619816044102,0.27841117415170236],[-0.27841117415170236,0.9604619816044102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09765782603691424,-0.3696628169524681],[0.1488334328999169,-0.46254806057352765]],"imag":[[0.6133673742303813,0.6910809033725627],[-0.7694751604143547,0.4144947266446184]]},{"name":"u","qubits":[1],"real":[[0.9720967286684232,0.0],[0.0,0.9720967286684232]],"imag":[[-0.2345803702617719,0.0],[0.0,0.2345803702617719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8036696121365235,0.0],[0.0,0.8036696121365235]],"imag":[[-0.595075755285266,0.0],[0.0,0.595075755285266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40616443862799434,0.30263826549605904],[0.2284733807699729,-0.8796136875468231]],"imag":[[-0.7925624268454268,-0.33953693260738294],[-0.3932876334522007,-0.1393000801628841]]},{"name":"u","qubits":[4],"real":[[0.9896926789258768,0.0],[0.0,0.9896926789258768]],"imag":[[0.1432075461717067,0.0],[0.0,-0.1432075461717067]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999740054265637,0.0],[0.0,0.9999740054265637]],"imag":[[0.00721030312503189,0.0],[0.0,-0.00721030312503189]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9916298337340599,0.0],[0.0,0.9916298337340599]],"imag":[[0.12911341080058564,0.0],[0.0,-0.12911341080058564]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9959150875109292,0.0],[0.0,0.9959150875109292]],"imag":[[0.09029473112036067,0.0],[0.0,-0.09029473112036067]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9986144179111182,0.0],[0.0,0.9986144179111182]],"imag":[[0.05262361010077799,0.0],[0.0,-0.05262361010077799]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9793531249497374,0.0],[0.0,0.9793531249497374]],"imag":[[-0.20215700989870258,0.0],[0.0,0.20215700989870258]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9473871676453818,0.0],[0.0,0.9473871676453818]],"imag":[[-0.3200899163998473,0.0],[0.0,0.3200899163998473]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9943944865328453,0.0],[0.0,0.9943944865328453]],"imag":[[0.1057336519424105,0.0],[0.0,-0.1057336519424105]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9943944865328453,0.0],[0.0,0.9943944865328453]],"imag":[[0.1057336519424105,0.0],[0.0,-0.1057336519424105]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9473871676453818,0.0],[0.0,0.9473871676453818]],"imag":[[-0.3200899163998473,0.0],[0.0,0.3200899163998473]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9793531249497374,0.0],[0.0,0.9793531249497374]],"imag":[[-0.20215700989870258,0.0],[0.0,0.20215700989870258]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986144179111182,0.0],[0.0,0.9986144179111182]],"imag":[[0.05262361010077799,0.0],[0.0,-0.05262361010077799]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9959150875109292,0.0],[0.0,0.9959150875109292]],"imag":[[0.09029473112036067,0.0],[0.0,-0.09029473112036067]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9916298337340599,0.0],[0.0,0.9916298337340599]],"imag":[[0.12911341080058564,0.0],[0.0,-0.12911341080058564]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999740054265637,0.0],[0.0,0.9999740054265637]],"imag":[[0.00721030312503189,0.0],[0.0,-0.00721030312503189]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9896926789258768,0.0],[0.0,0.9896926789258768]],"imag":[[0.1432075461717067,0.0],[0.0,-0.1432075461717067]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.06486139404217277,0.11093410162647238],[-0.12056931338610798,-0.5109456139263551]],"imag":[[0.9296921771363913,-0.34519426477076764],[0.3419480896333621,0.7794030563675748]]},{"name":"u","qubits":[1],"real":[[0.934244388670716,0.0],[0.0,0.934244388670716]],"imag":[[-0.35663345641888405,0.0],[0.0,0.35663345641888405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44038468240182477,0.0],[0.0,0.44038468240182477]],"imag":[[0.8978091843514656,0.0],[0.0,-0.8978091843514656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6473875287610096,-0.1601711155538017],[0.2369259593885467,-0.9715144329208093]],"imag":[[-0.7243897627526659,-0.17462552209256296],[0.0038663925908047,-0.003293539541111709]]},{"name":"u","qubits":[1],"real":[[0.6435075488095428,-0.7654397655107382],[0.7654397655107382,0.6435075488095428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9560697613718243,0.2931392355015326],[-0.2931392355015326,0.9560697613718243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38075072848245245,-0.8021048940726246],[-0.3891997024991165,0.5866307463558544]],"imag":[[-0.46005313193211644,-0.0027816297876530898],[-0.7013583892234638,0.11173347247105696]]},{"name":"u","qubits":[1],"real":[[0.8553969574497241,0.0],[0.0,0.8553969574497241]],"imag":[[0.5179730158857263,0.0],[0.0,-0.5179730158857263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7966567069570053,0.0],[0.0,0.7966567069570053]],"imag":[[0.6044320402331599,0.0],[0.0,-0.6044320402331599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7792909587243311,-0.3123209242965154],[-0.1505499639583743,-0.045355197710914175]],"imag":[[0.4075287453872758,0.35927922787179895],[0.45162000806620384,-0.8782465386820594]]},{"name":"u","qubits":[2],"real":[[0.9763740938373672,0.0],[0.0,0.9763740938373672]],"imag":[[0.21608708634080867,0.0],[0.0,-0.21608708634080867]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9972488421192677,0.0],[0.0,0.9972488421192677]],"imag":[[0.07412655996186529,0.0],[0.0,-0.07412655996186529]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.926488126821305,0.0],[0.0,0.926488126821305]],"imag":[[0.37632399718746273,0.0],[0.0,-0.37632399718746273]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6757652006047162,0.0],[0.0,0.6757652006047162]],"imag":[[-0.7371169470658422,0.0],[0.0,0.7371169470658422]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7792314317411971,-0.46369569519788323],[-0.5579818390331058,0.37430506121511053]],"imag":[[-0.08511294111733304,-0.41296545290843995],[-0.27241591427476153,0.6887245879942369]]},{"name":"u","qubits":[1],"real":[[0.9805557327925984,0.0],[0.0,0.9805557327925984]],"imag":[[0.19624080841550323,0.0],[0.0,-0.19624080841550323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46892900616569005,0.0],[0.0,0.46892900616569005]],"imag":[[0.8832358615774487,0.0],[0.0,-0.8832358615774487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3718025763580939,-0.10481045976009354],[0.19669044808700414,-0.7214325016907643]],"imag":[[0.8916874497521066,0.23594724769097436],[0.16723995874013392,-0.6425564639283751]]},{"name":"u","qubits":[1],"real":[[0.7654397655107383,-0.6435075488095426],[0.6435075488095426,0.7654397655107383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9560697613718243,0.2931392355015326],[-0.2931392355015326,0.9560697613718243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3952344255195379,0.4640625475179256],[-0.4672843652385296,-0.49224415674634203]],"imag":[[-0.7908328869076738,0.05494584479911472],[-0.004291371941439587,0.7343858633440374]]},{"name":"u","qubits":[1],"real":[[0.9713975301988904,0.0],[0.0,0.9713975301988904]],"imag":[[0.23745912979604666,0.0],[0.0,-0.23745912979604666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.505420583998299,0.0],[0.0,0.505420583998299]],"imag":[[0.86287312698381,0.0],[0.0,-0.86287312698381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4010928132120113,-0.1550854923728563],[-0.32955476630908537,0.46915187765803756]],"imag":[[0.771371229106396,0.46910496922547235],[0.36810954633033743,-0.7319737246605066]]},{"name":"u","qubits":[2],"real":[[0.9198328664821162,-0.392310460909843],[0.392310460909843,0.9198328664821162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9907173821827914,0.135937738104166],[-0.135937738104166,0.9907173821827914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9907173821827914,-0.135937738104166],[0.135937738104166,0.9907173821827914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9198328664821162,0.392310460909843],[-0.392310460909843,0.9198328664821162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4414707684860317,0.8587306269369478],[0.5744709271045623,0.04881654125469453]],"imag":[[-0.22121902446505937,-0.1369211968526294],[-0.6528007794869009,-0.4913768833724771]]},{"name":"u","qubits":[1],"real":[[0.9123268323248327,0.0],[0.0,0.9123268323248327]],"imag":[[0.40946275901495194,0.0],[0.0,-0.40946275901495194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9143527209627651,0.0],[0.0,0.9143527209627651]],"imag":[[-0.4049186358615615,0.0],[0.0,0.4049186358615615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7389403896812361,-0.03794318242165057],[0.12789118441645686,-0.9872220341144248]],"imag":[[0.6573966546104539,0.14267814798504816],[0.07376031421626253,0.05996595996273135]]},{"name":"u","qubits":[1],"real":[[0.6336733006345834,-0.7736007678789318],[0.7736007678789318,0.6336733006345834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8681021340958776,0.4963856210429378],[-0.4963856210429378,0.8681021340958776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5641913752159583,-0.7020761276247929],[0.3733277523030725,0.6570810152787177]],"imag":[[0.4336366864150944,-0.02713719488522634],[0.5952089596832348,0.2731249220291457]]},{"name":"u","qubits":[1],"real":[[0.8084683720850281,0.0],[0.0,0.8084683720850281]],"imag":[[-0.588539625971085,0.0],[0.0,0.588539625971085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7032805207167239,0.0],[0.0,0.7032805207167239]],"imag":[[-0.7109124483228675,0.0],[0.0,0.7109124483228675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7664500175493558,0.16286819082107923],[-0.5152269872102062,-0.37418343714626984]],"imag":[[-0.24745486126832908,-0.5699073737476402],[-0.2930215246079338,0.7132084499864956]]},{"name":"u","qubits":[2],"real":[[0.9990276080328909,0.0],[0.0,0.9990276080328909]],"imag":[[0.044088982615619686,0.0],[0.0,-0.044088982615619686]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9772493001263188,0.0],[0.0,0.9772493001263188]],"imag":[[-0.21209385988901247,0.0],[0.0,0.21209385988901247]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9060066468974093,0.0],[0.0,0.9060066468974093]],"imag":[[-0.4232634590626896,0.0],[0.0,0.4232634590626896]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6746167303895636,0.0],[0.0,0.6746167303895636]],"imag":[[-0.7381681834639684,0.0],[0.0,0.7381681834639684]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6052513100326747,-0.7743873948675773],[0.7736492072847223,0.6027727916689627]],"imag":[[-0.17777472650358916,0.048899498877917565],[0.05944663479143124,0.18600527762216876]]},{"name":"u","qubits":[1],"real":[[0.9798475163990139,0.0],[0.0,0.9798475163990139]],"imag":[[-0.19974695143276716,0.0],[0.0,0.19974695143276716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7813843811158492,0.0],[0.0,0.7813843811158492]],"imag":[[-0.624050037215127,0.0],[0.0,0.624050037215127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30891057129617927,-0.5211074651093068],[-0.21989508243937758,0.684177337096949]],"imag":[[-0.7261852752852656,0.32507878230927933],[-0.5734765536787975,-0.3932838243591984]]},{"name":"u","qubits":[1],"real":[[0.773600767878932,-0.6336733006345832],[0.6336733006345832,0.773600767878932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8681021340958776,0.4963856210429378],[-0.4963856210429378,0.8681021340958776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34267056049617484,0.6549031119671334],[0.18532779340936306,0.6616155321515148]],"imag":[[0.5816336218511492,0.3396779810899083],[-0.7140958100224146,0.1341106659230202]]},{"name":"u","qubits":[1],"real":[[0.4516152424849565,0.0],[0.0,0.4516152424849565]],"imag":[[-0.8922127956688661,0.0],[0.0,0.8922127956688661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9301092583871076,0.0],[0.0,0.9301092583871076]],"imag":[[0.3672829528613937,0.0],[0.0,-0.3672829528613937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6038558253311379,0.6465375043739781],[0.3335049875839144,0.6066339725943264]],"imag":[[0.44366176739965046,-0.14321883185997983],[-0.5720985943158066,-0.43985548187212253]]},{"name":"u","qubits":[3],"real":[[0.9989270462396037,0.0],[0.0,0.9989270462396037]],"imag":[[-0.046311513590257716,0.0],[0.0,0.046311513590257716]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9775428790889856,0.0],[0.0,0.9775428790889856]],"imag":[[0.21073661177502298,0.0],[0.0,-0.21073661177502298]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9375357966503103,0.0],[0.0,0.9375357966503103]],"imag":[[0.34788881844530156,0.0],[0.0,-0.34788881844530156]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9737016508843498,0.0],[0.0,0.9737016508843498]],"imag":[[-0.22782689715020896,0.0],[0.0,0.22782689715020896]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9824241126095177,0.0],[0.0,0.9824241126095177]],"imag":[[-0.18666243050866357,0.0],[0.0,0.18666243050866357]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9377941030347241,0.0],[0.0,0.9377941030347241]],"imag":[[-0.3471919070388843,0.0],[0.0,0.3471919070388843]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8787473772687154,0.0],[0.0,0.8787473772687154]],"imag":[[-0.4772871745012157,0.0],[0.0,0.4772871745012157]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999909834430374,0.0],[0.0,0.9999909834430374]],"imag":[[-0.004246531835155638,0.0],[0.0,0.004246531835155638]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.07804050665498613,0.21344578005744025],[-0.09068692386551909,0.9707837794532803]],"imag":[[0.9676583473774207,0.10948927366415048],[-0.2220875591104597,0.005643711418210617]]},{"name":"u","qubits":[1],"real":[[0.9879796087457019,0.0],[0.0,0.9879796087457019]],"imag":[[-0.154584257616,0.0],[0.0,0.154584257616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8808097487449515,0.0],[0.0,0.8808097487449515]],"imag":[[0.47347036498164846,0.0],[0.0,-0.47347036498164846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2527391855842607,-0.18592093248931327],[-0.38541941556649606,-0.08965311024105738]],"imag":[[-0.7878814929565583,0.5299047687925197],[-0.4084330192713735,-0.8225549602898004]]},{"name":"u","qubits":[1],"real":[[0.47276879947656564,-0.8811865082044135],[0.8811865082044135,0.47276879947656564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9535371411812257,0.3012754891920936],[-0.3012754891920936,0.9535371411812257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8143083305407415,0.3191064462047047],[0.07212023714864543,0.5391086622192309]],"imag":[[0.29736819569387485,-0.38294278292236317],[0.4932268954500995,0.678887141812592]]},{"name":"u","qubits":[1],"real":[[0.7562468724286041,0.0],[0.0,0.7562468724286041]],"imag":[[0.6542863806789458,0.0],[0.0,-0.6542863806789458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7860753655152471,0.0],[0.0,0.7860753655152471]],"imag":[[-0.6181306655797547,0.0],[0.0,0.6181306655797547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7418623646397826,0.6612854483812933],[0.6517986668377512,0.7208452069780336]],"imag":[[0.10781448738493989,-0.026792237684539248],[0.11478138415929362,0.20582983101533828]]},{"name":"u","qubits":[2],"real":[[0.9614648934770882,0.0],[0.0,0.9614648934770882]],"imag":[[-0.27492773343388144,0.0],[0.0,0.27492773343388144]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9021713565255537,0.0],[0.0,0.9021713565255537]],"imag":[[-0.4313778430388402,0.0],[0.0,0.4313778430388402]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7029822713696537,0.0],[0.0,0.7029822713696537]],"imag":[[0.7112073721074342,0.0],[0.0,-0.7112073721074342]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908434921979538,0.0],[0.0,0.9908434921979538]],"imag":[[-0.13501545825928093,0.0],[0.0,0.13501545825928093]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.730050768479828,-0.3576431252035672],[0.11493032963692638,-0.2962394315527338]],"imag":[[0.2917731316243125,-0.5039699495989616],[0.607194642955372,0.7282498775071362]]},{"name":"u","qubits":[1],"real":[[0.7504004203675825,0.0],[0.0,0.7504004203675825]],"imag":[[0.6609835165207643,0.0],[0.0,-0.6609835165207643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7494017234989256,0.0],[0.0,0.7494017234989256]],"imag":[[-0.662115591733679,0.0],[0.0,0.662115591733679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7853462225983188,0.6071265823444465],[-0.04079633500652373,-0.04122246699408861]],"imag":[[0.09991076029725048,-0.06816497368978736],[-0.6095775665798513,-0.7906020222511095]]},{"name":"u","qubits":[1],"real":[[0.8811865082044135,-0.4727687994765656],[0.4727687994765656,0.8811865082044135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9535371411812257,0.3012754891920936],[-0.3012754891920936,0.9535371411812257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8082577904486709,0.1776795664893322],[0.5732677375352179,-0.07788774112406709]],"imag":[[-0.015230797058807087,-0.5611749626027068],[-0.13360938627670896,0.8046403748151123]]},{"name":"u","qubits":[1],"real":[[0.9995889904025365,0.0],[0.0,0.9995889904025365]],"imag":[[-0.028667930968903,0.0],[0.0,0.028667930968903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7573867852302593,0.0],[0.0,0.7573867852302593]],"imag":[[0.6529665056942607,0.0],[0.0,-0.6529665056942607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.052314677270308696,-0.404215460025597],[-0.04570840743967759,0.8949314336159964]],"imag":[[-0.91129985945887,0.058357540803586905],[-0.40584046395311024,-0.1797275394414286]]},{"name":"u","qubits":[2],"real":[[0.9198328664821162,-0.392310460909843],[0.392310460909843,0.9198328664821162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9907173821827914,0.135937738104166],[-0.135937738104166,0.9907173821827914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9907173821827914,-0.135937738104166],[0.135937738104166,0.9907173821827914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9198328664821162,0.392310460909843],[-0.392310460909843,0.9198328664821162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39765710929268233,-0.3011918649113696],[0.40000984043606924,-0.25799512247242207]],"imag":[[0.6795242573942,-0.5379582395995625],[-0.4691564073911383,-0.7438567803943117]]},{"name":"u","qubits":[1],"real":[[0.975103927999979,0.0],[0.0,0.975103927999979]],"imag":[[-0.22174834745497385,0.0],[0.0,0.22174834745497385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7344852837407436,0.0],[0.0,0.7344852837407436]],"imag":[[0.6786246149148137,0.0],[0.0,-0.6786246149148137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34569153665536145,0.6008399147826898],[-0.5931829535547034,-0.4564142134780177]],"imag":[[-0.7207555795352563,0.0003909700526432136],[-0.09561767444238715,0.6562600930131213]]},{"name":"u","qubits":[1],"real":[[0.6515739461628969,-0.7585851255341818],[0.7585851255341818,0.6515739461628969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9603890460488174,0.2786626638598049],[-0.2786626638598049,0.9603890460488174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6944271151536539,0.030104618921843716],[-0.38993098190004677,-0.2405665486129167]],"imag":[[0.44368438488163603,0.5656932563422943],[0.4109367076643842,-0.7881704050120705]]},{"name":"u","qubits":[1],"real":[[0.9962704999865921,0.0],[0.0,0.9962704999865921]],"imag":[[-0.08628493991691538,0.0],[0.0,0.08628493991691538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47056916512469127,0.0],[0.0,0.47056916512469127]],"imag":[[-0.8823631116688022,0.0],[0.0,0.8823631116688022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16440323469600004,-0.061100322161466644],[0.198192675197353,-0.6208662795194082]],"imag":[[-0.9420039811217681,-0.2861237959415407],[-0.21522021157490753,0.7272722921873875]]},{"name":"u","qubits":[2],"real":[[0.9999236207319531,0.0],[0.0,0.9999236207319531]],"imag":[[0.012359316417232214,0.0],[0.0,-0.012359316417232214]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9184570730082762,0.0],[0.0,0.9184570730082762]],"imag":[[-0.3955206758705164,0.0],[0.0,0.3955206758705164]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.989663348481016,0.0],[0.0,0.989663348481016]],"imag":[[-0.14341009962113244,0.0],[0.0,0.14341009962113244]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7986023558226003,0.0],[0.0,0.7986023558226003]],"imag":[[-0.6018590177729273,0.0],[0.0,0.6018590177729273]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1610061464699053,0.5284694213971617],[-0.4405059934571958,-0.09219755322210245]],"imag":[[0.19827100122909003,-0.8096207146057186],[0.860650974901449,0.2381889592515407]]},{"name":"u","qubits":[1],"real":[[0.8475553375128431,0.0],[0.0,0.8475553375128431]],"imag":[[-0.5307070282684134,0.0],[0.0,0.5307070282684134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.574957584105908,0.0],[0.0,0.574957584105908]],"imag":[[-0.818183216938051,0.0],[0.0,0.818183216938051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6972912155842468,0.5834949602876116],[-0.3560547973137467,-0.47332140870519024]],"imag":[[-0.3384890217264523,0.242371149600506],[-0.5219531819517716,-0.6138051003548454]]},{"name":"u","qubits":[1],"real":[[0.7585851255341819,-0.6515739461628968],[0.6515739461628968,0.7585851255341819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9603890460488174,0.27866266385980487],[-0.27866266385980487,0.9603890460488174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2546977897863701,-0.3906318141809531],[-0.22980301513168125,0.5714246450058468]],"imag":[[0.8846048138834904,0.003185103105245106],[0.31590177803944375,0.7217135968982767]]},{"name":"u","qubits":[1],"real":[[0.9136802040147578,0.0],[0.0,0.9136802040147578]],"imag":[[0.40643386275204796,0.0],[0.0,-0.40643386275204796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304609222448689,0.0],[0.0,0.9304609222448689]],"imag":[[-0.3663911464203634,0.0],[0.0,0.3663911464203634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7369154883719831,-0.08314105414000789],[-0.10637259421081073,-0.5189720700541826]],"imag":[[0.664406649923857,-0.09277355038440534],[-0.06484009357875503,0.8456646048932384]]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.23744144798380754,-0.27725222192032783],[0.8988778756539517,-0.22042158824593144]],"imag":[[0.09340035136917028,0.9262986227905717],[0.35625341795315774,0.128516109074593]]},{"name":"u","qubits":[1],"real":[[0.9467745250746917,0.0],[0.0,0.9467745250746917]],"imag":[[-0.3218974971471383,0.0],[0.0,0.3218974971471383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7958242971154608,0.0],[0.0,0.7958242971154608]],"imag":[[0.6055276113611029,0.0],[0.0,-0.6055276113611029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4828158455367699,0.5759327436327629],[-0.1174588527306071,-0.55223638157949]],"imag":[[-0.6279589825312937,0.20213324904259208],[-0.5989656029122925,-0.5678719955263823]]},{"name":"u","qubits":[1],"real":[[0.5799113364686678,-0.8146795945861929],[0.8146795945861929,0.5799113364686678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9949065556284447,0.10080151570063084],[-0.10080151570063084,0.9949065556284447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.803927187997479,-0.29570324015352106],[-0.5060642065459305,-0.7655201819133026]],"imag":[[-0.3072152352586792,0.41458348904186804],[-0.05673530185393845,0.39326705361624686]]},{"name":"u","qubits":[1],"real":[[0.7429335846542622,0.0],[0.0,0.7429335846542622]],"imag":[[0.6693651386147684,0.0],[0.0,-0.6693651386147684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6769499266499295,0.0],[0.0,0.6769499266499295]],"imag":[[-0.7360290733446982,0.0],[0.0,0.7360290733446982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8226084480145623,-0.05288546150814603],[-0.30630463764807075,-0.6978941490878666]],"imag":[[0.08593463517473209,-0.5595835127070212],[-0.4712834059117109,0.4438616641888145]]},{"name":"u","qubits":[2],"real":[[0.997906926660042,0.0],[0.0,0.997906926660042]],"imag":[[0.06466657346658813,0.0],[0.0,-0.06466657346658813]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.989319111878905,0.0],[0.0,0.989319111878905]],"imag":[[-0.14576589062992273,0.0],[0.0,0.14576589062992273]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9578247868154773,0.0],[0.0,0.9578247868154773]],"imag":[[-0.28735288020461064,0.0],[0.0,0.28735288020461064]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7998093497232519,0.0],[0.0,0.7998093497232519]],"imag":[[-0.6002541162668265,0.0],[0.0,0.6002541162668265]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10017070629614402,0.4840658941894725],[-0.4276754735852096,-0.554237948214155]],"imag":[[-0.5588328808524673,0.6658467173162385],[-0.7033955716180839,-0.12307987602000493]]},{"name":"u","qubits":[1],"real":[[0.981313438544482,0.0],[0.0,0.981313438544482]],"imag":[[0.19241604749086058,0.0],[0.0,-0.19241604749086058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6586921504488288,0.0],[0.0,0.6586921504488288]],"imag":[[0.7524125536812217,0.0],[0.0,-0.7524125536812217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2925947669970337,-0.12475659612441994],[0.6321795595905004,-0.762466591516517]],"imag":[[0.7174242592632272,0.6197794174301126],[0.006303886303114217,0.13767338985665956]]},{"name":"u","qubits":[1],"real":[[0.8146795945861929,-0.5799113364686678],[0.5799113364686678,0.8146795945861929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9949065556284447,0.10080151570063056],[-0.10080151570063056,0.9949065556284447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9988106985801769,-0.03266055474551188],[-0.03375076384959749,-0.9965303814477062]],"imag":[[0.026670259045265588,0.0244780278607862],[-0.022951505915881208,0.07253490999133633]]},{"name":"u","qubits":[1],"real":[[0.9999952313620171,0.0],[0.0,0.9999952313620171]],"imag":[[-0.003088244359804163,0.0],[0.0,0.003088244359804163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6487682750364463,0.0],[0.0,0.6487682750364463]],"imag":[[0.7609860217548243,0.0],[0.0,-0.7609860217548243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.004600874138842803,-0.34838514344301064],[-0.5347057027270645,-0.27223851640041485]],"imag":[[-0.7448905887939862,0.5689856188969102],[-0.39900708534368556,-0.693375329460743]]},{"name":"u","qubits":[2],"real":[[0.852953779036348,-0.521986446976943],[0.521986446976943,0.852953779036348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.991885340254483,0.12713564326438231],[-0.12713564326438231,0.991885340254483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.991885340254483,-0.12713564326438231],[0.12713564326438231,0.991885340254483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.852953779036348,0.521986446976943],[-0.521986446976943,0.852953779036348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6176773034595974,-0.19603851166823932],[0.40532041698487853,0.21057496814647136]],"imag":[[0.5321898624200395,-0.5448096925267768],[0.4134780026838475,0.7876607668672427]]},{"name":"u","qubits":[1],"real":[[0.7882350491818079,0.0],[0.0,0.7882350491818079]],"imag":[[-0.6153742822391531,0.0],[0.0,0.6153742822391531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9148530732183406,0.0],[0.0,0.9148530732183406]],"imag":[[-0.4037868923367344,0.0],[0.0,0.4037868923367344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.954547952136275,-0.039041293546729895],[0.05044947527254805,0.7184272845164592]],"imag":[[-0.23873459255041218,-0.17412575567798746],[0.1711690738333203,-0.6723230142350285]]},{"name":"u","qubits":[1],"real":[[0.719757279059394,-0.6942257984553856],[0.6942257984553856,0.719757279059394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.839721434461035,0.5430174145519662],[-0.5430174145519662,0.839721434461035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4062715427578445,-0.6839218283181151],[-0.3937107252449327,-0.4085465428436722]],"imag":[[0.08887387264506139,0.5994128802889016],[-0.8197784658877909,-0.07774865930839547]]},{"name":"u","qubits":[1],"real":[[0.9915036753946852,0.0],[0.0,0.9915036753946852]],"imag":[[-0.13007867495800662,0.0],[0.0,0.13007867495800662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5068326191242227,0.0],[0.0,0.5068326191242227]],"imag":[[0.8620444862022381,0.0],[0.0,-0.8620444862022381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18889721029218398,-0.5985333128874286],[0.6554629400615117,0.3580304330016507]],"imag":[[-0.7075281995005069,0.32477617557234806],[-0.1846348424900355,0.6388211942235866]]},{"name":"u","qubits":[2],"real":[[0.9880545065490031,0.0],[0.0,0.9880545065490031]],"imag":[[-0.1541048087770335,0.0],[0.0,0.1541048087770335]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9909463887684626,0.0],[0.0,0.9909463887684626]],"imag":[[0.13425816394820428,0.0],[0.0,-0.13425816394820428]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9508761077969499,0.0],[0.0,0.9508761077969499]],"imag":[[0.3095716841394305,0.0],[0.0,-0.3095716841394305]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6730159193332281,0.0],[0.0,0.6730159193332281]],"imag":[[-0.7396279959033796,0.0],[0.0,0.7396279959033796]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.44474270613567046,0.38349753185293456],[-0.012284781731488418,0.793428868486068]],"imag":[[0.6948173081141477,-0.4151656015939153],[-0.5650503675088974,-0.22591546420904438]]},{"name":"u","qubits":[1],"real":[[0.6457988573504952,0.0],[0.0,0.6457988573504952]],"imag":[[0.7635075872869861,0.0],[0.0,-0.7635075872869861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8233217595074278,0.0],[0.0,0.8233217595074278]],"imag":[[0.5675749116386252,0.0],[0.0,-0.5675749116386252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7680638427879274,-0.6044394604997206],[0.37856164619384175,-0.40336133540403374]],"imag":[[-0.12920246736254898,-0.16744430244137343],[0.500075730125228,-0.6662694479501541]]},{"name":"u","qubits":[1],"real":[[0.6942257984553853,-0.7197572790593942],[0.7197572790593942,0.6942257984553853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8397214344610349,0.5430174145519662],[-0.5430174145519662,0.8397214344610349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13371684777897513,-0.3409662055237113],[-0.5687537295760686,0.7214579250515186]],"imag":[[0.8114750858253098,0.4553790030245385],[-0.012131974207541845,0.394804347336116]]},{"name":"u","qubits":[1],"real":[[0.990270081896375,0.0],[0.0,0.990270081896375]],"imag":[[-0.1391587758675201,0.0],[0.0,0.1391587758675201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.280756089175221,0.0],[0.0,0.280756089175221]],"imag":[[0.9597791508420234,0.0],[0.0,-0.9597791508420234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1957182115973981,0.1756113288262524],[-0.7005669903678852,0.6450425332292643]],"imag":[[-0.6826250552561541,-0.6818196805413632],[0.07016628529808394,0.2969894185649121]]},{"name":"u","qubits":[3],"real":[[0.9974297185910925,0.0],[0.0,0.9974297185910925]],"imag":[[0.07165163271896911,0.0],[0.0,-0.07165163271896911]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9370178674332116,0.0],[0.0,0.9370178674332116]],"imag":[[-0.34928142823648134,0.0],[0.0,0.34928142823648134]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9887138003604288,0.0],[0.0,0.9887138003604288]],"imag":[[0.1498166245008815,0.0],[0.0,-0.1498166245008815]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9813868392104624,0.0],[0.0,0.9813868392104624]],"imag":[[-0.19204132842827842,0.0],[0.0,0.19204132842827842]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.942293361081081,0.0],[0.0,0.942293361081081]],"imag":[[0.33478832366514755,0.0],[0.0,-0.33478832366514755]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9679155903626504,0.0],[0.0,0.9679155903626504]],"imag":[[0.25127556572998094,0.0],[0.0,-0.25127556572998094]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9681185134797853,0.0],[0.0,0.9681185134797853]],"imag":[[-0.25049260240113047,0.0],[0.0,0.25049260240113047]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8217418194779434,0.0],[0.0,0.8217418194779434]],"imag":[[0.5698599671156757,0.0],[0.0,-0.5698599671156757]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.23498480480494127,-0.26369900494964904],[-0.2673354928066743,0.6958713235319219]],"imag":[[-0.9318535369415021,-0.08302988611916554],[-0.07044757970441001,-0.662821223170724]]},{"name":"u","qubits":[1],"real":[[0.9998522288604185,0.0],[0.0,0.9998522288604185]],"imag":[[0.017190708038162424,0.0],[0.0,-0.017190708038162424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.973263345671007,0.0],[0.0,0.973263345671007]],"imag":[[0.22969209819512285,0.0],[0.0,-0.22969209819512285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03176272637644795,-0.35888851132231436],[0.21589217806654823,0.5091931381348274]],"imag":[[0.9234245840678967,0.1322013736427131],[0.3157035543066456,-0.7710020631128296]]},{"name":"u","qubits":[1],"real":[[0.4032731692142026,-0.9150796418847559],[0.9150796418847559,0.4032731692142026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9814103706204635,0.19192103698814347],[-0.19192103698814347,0.9814103706204635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.67355377722769,0.10125346954545575],[0.27482573282271705,-0.8334423167376322]],"imag":[[-0.49496701969090884,-0.5395189463824408],[-0.47518814713655083,-0.06356843611727787]]},{"name":"u","qubits":[1],"real":[[0.9704883780818881,0.0],[0.0,0.9704883780818881]],"imag":[[-0.24114789654480936,0.0],[0.0,0.24114789654480936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7259034682576211,0.0],[0.0,0.7259034682576211]],"imag":[[-0.687796594038933,0.0],[0.0,0.687796594038933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40579906993066883,-0.4288854945806495],[0.06929171591749628,0.34548872308158873]],"imag":[[-0.7661429703145862,-0.2537898666599182],[-0.49350858349795323,0.7951638059811991]]},{"name":"u","qubits":[2],"real":[[0.9973064335592884,0.0],[0.0,0.9973064335592884]],"imag":[[-0.07334764877794497,0.0],[0.0,0.07334764877794497]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8933688438369211,0.0],[0.0,0.8933688438369211]],"imag":[[0.44932405773726714,0.0],[0.0,-0.44932405773726714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7709133650253692,0.0],[0.0,0.7709133650253692]],"imag":[[-0.6369400157198964,0.0],[0.0,0.6369400157198964]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.990407553873657,0.0],[0.0,0.990407553873657]],"imag":[[0.1381769779304762,0.0],[0.0,-0.1381769779304762]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6396712547141128,0.31569302475968986],[-0.032438641947490965,-0.7227766333339687]],"imag":[[0.33921089689220485,0.6132654950672963],[0.6889879446192513,-0.0428635624319221]]},{"name":"u","qubits":[1],"real":[[0.9278579330200427,0.0],[0.0,0.9278579330200427]],"imag":[[0.372933849538727,0.0],[0.0,-0.372933849538727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8670944443413233,0.0],[0.0,0.8670944443413233]],"imag":[[0.4981437790361451,0.0],[0.0,-0.4981437790361451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5948158947992452,0.3767812286902244],[-0.30055998637395726,-0.45955211918984884]],"imag":[[0.6204126415459134,-0.3454245376502372],[-0.41345604372784517,-0.7263123599691275]]},{"name":"u","qubits":[1],"real":[[0.9150796418847559,-0.4032731692142026],[0.4032731692142026,0.9150796418847559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9814103706204635,0.19192103698814358],[-0.19192103698814358,0.9814103706204635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16267562678701555,0.5372111993354354],[-0.6147207975455785,-0.33189009944696507]],"imag":[[0.7679738709483509,-0.3084751226576306],[0.07662320180588277,-0.7114043771997938]]},{"name":"u","qubits":[1],"real":[[0.8969220506803639,0.0],[0.0,0.8969220506803639]],"imag":[[-0.4421886871046462,0.0],[0.0,0.4421886871046462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7891705129110914,0.0],[0.0,0.7891705129110914]],"imag":[[-0.6141741622305883,0.0],[0.0,0.6141741622305883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.569501845442959,-0.28711510131832574],[-0.6230287949492522,0.7176693683512444]],"imag":[[-0.437195943030113,-0.6341074625251162],[0.3104230598701657,0.020574797574990922]]},{"name":"u","qubits":[2],"real":[[0.8529537790363481,-0.5219864469769429],[0.5219864469769429,0.8529537790363481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.991885340254483,0.12713564326438245],[-0.12713564326438245,0.991885340254483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.991885340254483,-0.12713564326438245],[0.12713564326438245,0.991885340254483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8529537790363481,0.5219864469769429],[-0.5219864469769429,0.8529537790363481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05127077574341508,-0.6605867324285079],[-0.8156438384474588,-0.3891626969324358]],"imag":[[-0.4477293600162036,0.6004455817753817],[0.3628151823406031,-0.22725023120367535]]},{"name":"u","qubits":[1],"real":[[0.9996741158870405,0.0],[0.0,0.9996741158870405]],"imag":[[0.025527671759560812,0.0],[0.0,-0.025527671759560812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.83958103555265,0.0],[0.0,0.83958103555265]],"imag":[[0.543234465714704,0.0],[0.0,-0.543234465714704]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04610370319865642,-0.39636758017269014],[-0.3256197175699214,0.3245592140561201]],"imag":[[0.9021313291196014,-0.1640922148071563],[0.2792943126917491,0.8429874275450386]]},{"name":"u","qubits":[1],"real":[[0.5282026730234592,-0.8491183287451005],[0.8491183287451005,0.5282026730234592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9863967662738571,0.16438193174579063],[-0.16438193174579063,0.9863967662738571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3956848747489946,0.8012864483377292],[0.1300952157806258,0.3776286793614461]],"imag":[[0.4487437875719001,0.0015876778027763487],[-0.7906565169790799,0.46404104076388786]]},{"name":"u","qubits":[1],"real":[[0.9901435220234643,0.0],[0.0,0.9901435220234643]],"imag":[[-0.1400564378919062,0.0],[0.0,0.1400564378919062]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7714650009777481,0.0],[0.0,0.7714650009777481]],"imag":[[-0.6362717597586767,0.0],[0.0,0.6362717597586767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.222673328437907,0.5380708824205163],[-0.5212585165313346,0.49909930158971316]],"imag":[[-0.7713574589024291,-0.25671771440471036],[0.28933340343196423,0.6288685297855896]]},{"name":"u","qubits":[2],"real":[[0.9998777054178236,0.0],[0.0,0.9998777054178236]],"imag":[[-0.015638868513674246,0.0],[0.0,0.015638868513674246]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999915447722209,0.0],[0.0,0.999915447722209]],"imag":[[0.013003745863956962,0.0],[0.0,-0.013003745863956962]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9836455180564532,0.0],[0.0,0.9836455180564532]],"imag":[[-0.18011522647308847,0.0],[0.0,0.18011522647308847]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6862948430071122,0.0],[0.0,0.6862948430071122]],"imag":[[0.7273234414356815,0.0],[0.0,-0.7273234414356815]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45834306773000755,0.572229758367679],[-0.5885298765781546,-0.41552376584964434]],"imag":[[-0.6269032239386009,-0.26356608984788193],[-0.2248256312214785,0.6560686091674375]]},{"name":"u","qubits":[1],"real":[[0.8162746050085137,0.0],[0.0,0.8162746050085137]],"imag":[[-0.5776640625988386,0.0],[0.0,0.5776640625988386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6006025229702874,0.0],[0.0,0.6006025229702874]],"imag":[[-0.7995477530465115,0.0],[0.0,0.7995477530465115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8138561901406709,0.15599307130751308],[-0.35648117873082663,-0.5960049802543459]],"imag":[[-0.287037958930445,-0.4805345706677156],[-0.35800625848361506,0.6241239873689042]]},{"name":"u","qubits":[1],"real":[[0.8491183287451005,-0.5282026730234592],[0.5282026730234592,0.8491183287451005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9863967662738571,0.16438193174579058],[-0.16438193174579058,0.9863967662738571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8964242465737701,0.4177432050135754],[0.1444659630151687,-0.11441219743727842]],"imag":[[-0.14550764166062982,0.027234372362807062],[0.3929130716877593,-0.9009210579759821]]},{"name":"u","qubits":[1],"real":[[0.9257162619826247,0.0],[0.0,0.9257162619826247]],"imag":[[0.378218722832327,0.0],[0.0,-0.378218722832327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7067331614630936,0.0],[0.0,0.7067331614630936]],"imag":[[0.7074802036017551,0.0],[0.0,-0.7074802036017551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5553361769771457,-0.3915880469444335],[0.5919928894224584,-0.11147576132605144]],"imag":[[0.5661651888921791,-0.46660209056254265],[-0.1435378984809939,-0.7851843383624549]]},{"name":"u","qubits":[4],"real":[[0.9797962142801167,0.0],[0.0,0.9797962142801167]],"imag":[[0.19999844619984358,0.0],[0.0,-0.19999844619984358]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9973178548565295,0.0],[0.0,0.9973178548565295]],"imag":[[-0.07319218800097797,0.0],[0.0,0.07319218800097797]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9812209279526821,0.0],[0.0,0.9812209279526821]],"imag":[[-0.19288724827649267,0.0],[0.0,0.19288724827649267]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9514722876219477,0.0],[0.0,0.9514722876219477]],"imag":[[0.30773444052861165,0.0],[0.0,-0.30773444052861165]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999874660326007,0.0],[0.0,0.9999874660326007]],"imag":[[-0.005006773182232632,0.0],[0.0,0.005006773182232632]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9924337594527853,0.0],[0.0,0.9924337594527853]],"imag":[[-0.12278124082452946,0.0],[0.0,0.12278124082452946]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999974783386552,0.0],[0.0,0.9999974783386552]],"imag":[[-0.002245732916185567,0.0],[0.0,0.002245732916185567]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.993226025509375,0.0],[0.0,0.993226025509375]],"imag":[[-0.1161983745619977,0.0],[0.0,0.1161983745619977]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.993226025509375,0.0],[0.0,0.993226025509375]],"imag":[[-0.1161983745619977,0.0],[0.0,0.1161983745619977]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999974783386552,0.0],[0.0,0.9999974783386552]],"imag":[[-0.002245732916185567,0.0],[0.0,0.002245732916185567]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9924337594527853,0.0],[0.0,0.9924337594527853]],"imag":[[-0.12278124082452946,0.0],[0.0,0.12278124082452946]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999874660326007,0.0],[0.0,0.9999874660326007]],"imag":[[-0.005006773182232632,0.0],[0.0,0.005006773182232632]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9514722876219477,0.0],[0.0,0.9514722876219477]],"imag":[[0.30773444052861165,0.0],[0.0,-0.30773444052861165]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9812209279526821,0.0],[0.0,0.9812209279526821]],"imag":[[-0.19288724827649267,0.0],[0.0,0.19288724827649267]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9973178548565295,0.0],[0.0,0.9973178548565295]],"imag":[[-0.07319218800097797,0.0],[0.0,0.07319218800097797]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9797962142801167,0.0],[0.0,0.9797962142801167]],"imag":[[0.19999844619984358,0.0],[0.0,-0.19999844619984358]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.13136898565653063,0.6783918614623795],[-0.7566327464723569,-0.10950405505170134]],"imag":[[0.1767987630030321,0.7009057492343597],[0.6156226717510249,-0.19111377480198047]]},{"name":"u","qubits":[1],"real":[[0.7306947217211718,0.0],[0.0,0.7306947217211718]],"imag":[[0.6827043457081691,0.0],[0.0,-0.6827043457081691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9200879072465562,0.0],[0.0,0.9200879072465562]],"imag":[[0.3917119387236654,0.0],[0.0,-0.3917119387236654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8825944645375936,0.4294956696838117],[-0.461519632382745,-0.8384241265628166]],"imag":[[0.060004181949906664,0.18154883375823325],[0.06652922847453123,-0.28216745857957753]]},{"name":"u","qubits":[1],"real":[[0.7122199815935379,-0.7019563361199188],[0.7019563361199188,0.7122199815935379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9743895262219281,0.22486674095785364],[-0.22486674095785364,0.9743895262219281]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3708891364125797,0.29117137697065787],[0.6220331262155264,0.7087813693907943]],"imag":[[0.6439439614170457,-0.6024920350333802],[0.24668241310679556,0.22327460079206762]]},{"name":"u","qubits":[1],"real":[[0.8026756701146152,0.0],[0.0,0.8026756701146152]],"imag":[[0.5964157682406238,0.0],[0.0,-0.5964157682406238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7594377695769855,0.0],[0.0,0.7594377695769855]],"imag":[[-0.650579952150336,0.0],[0.0,0.650579952150336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8841027575733609,0.10645218113802529],[-0.3838713638078488,0.010088051413252645]],"imag":[[0.26646761757921567,0.3688160191257871],[0.0003144537136785842,-0.9233314184981725]]},{"name":"u","qubits":[2],"real":[[0.9557505893456432,0.0],[0.0,0.9557505893456432]],"imag":[[0.29417819593820316,0.0],[0.0,-0.29417819593820316]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9669347247071234,0.0],[0.0,0.9669347247071234]],"imag":[[0.2550239952544848,0.0],[0.0,-0.2550239952544848]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992376759840804,0.0],[0.0,0.9992376759840804]],"imag":[[0.039039299352498516,0.0],[0.0,-0.039039299352498516]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.700755371527504,0.0],[0.0,0.700755371527504]],"imag":[[-0.7134016465325475,0.0],[0.0,0.7134016465325475]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3030497651650237,0.10454032845179324],[0.9214824068689851,0.28518802394230125]],"imag":[[0.2303026455010244,-0.918799679492676],[0.07740610531215229,-0.25208383464877687]]},{"name":"u","qubits":[1],"real":[[0.9905716979497025,0.0],[0.0,0.9905716979497025]],"imag":[[0.1369952963464199,0.0],[0.0,-0.1369952963464199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6713233451363305,0.0],[0.0,0.6713233451363305]],"imag":[[0.7411646013369548,0.0],[0.0,-0.7411646013369548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19660619539877078,0.38439655669431505],[0.3229788236694729,-0.7074281549702799]],"imag":[[0.6972048291846847,0.5722680467175577],[0.6090452442581404,-0.15586524777182098]]},{"name":"u","qubits":[1],"real":[[0.7019563361199188,-0.7122199815935379],[0.7122199815935379,0.7019563361199188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9743895262219281,0.2248667409578537],[-0.2248667409578537,0.9743895262219281]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.588650677106646,-0.6060951193795963],[-0.5494489278807442,0.053218038516059454]],"imag":[[-0.07242422477059193,-0.5299941681495178],[-0.5885159196308682,-0.5906968159455721]]},{"name":"u","qubits":[1],"real":[[0.9817859377831656,0.0],[0.0,0.9817859377831656]],"imag":[[0.18999045336866313,0.0],[0.0,-0.18999045336866313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8186297672362628,0.0],[0.0,0.8186297672362628]],"imag":[[-0.5743216034546343,0.0],[0.0,0.5743216034546343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31541682166982143,-0.46981662701759175],[0.18569890509819187,0.820819907561788]],"imag":[[0.7844477711375596,-0.2538232848712587],[0.5006693915253416,-0.20273321480515855]]},{"name":"u","qubits":[2],"real":[[0.8651512067083842,-0.5015111060894132],[0.5015111060894132,0.8651512067083842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983639527680199,0.05717882312023298],[-0.05717882312023298,0.9983639527680199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983639527680199,-0.05717882312023298],[0.05717882312023298,0.9983639527680199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8651512067083842,0.5015111060894132],[-0.5015111060894132,0.8651512067083842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.36172416826753095,0.7553588378031567],[-0.40694342665321065,-0.28879674215078466]],"imag":[[-0.062198629931865604,0.5428811865209789],[0.8364711615049889,0.22651597117495167]]},{"name":"u","qubits":[1],"real":[[0.6421843334436697,0.0],[0.0,0.6421843334436697]],"imag":[[0.7665502474590363,0.0],[0.0,-0.7665502474590363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8478677288156408,0.0],[0.0,0.8478677288156408]],"imag":[[-0.5302078030668796,0.0],[0.0,0.5302078030668796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9495044005567463,-0.045484880443083985],[-0.054307876396066955,0.9432147279868177]],"imag":[[-0.16896517138654624,0.26042904951784257],[-0.25873310329959337,-0.20113133203721623]]},{"name":"u","qubits":[1],"real":[[0.6564299595986679,-0.7543869750607385],[0.7543869750607385,0.6564299595986679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8356203449084034,0.5493074177317842],[-0.5493074177317842,0.8356203449084034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8706365698656199,0.25473573447667686],[0.2546076869910379,0.14117843989076595]],"imag":[[0.3719265169594612,-0.1969069190649703],[-0.19707246109008755,0.9361655937466288]]},{"name":"u","qubits":[1],"real":[[0.9616851594441981,0.0],[0.0,0.9616851594441981]],"imag":[[-0.27415625855483844,0.0],[0.0,0.27415625855483844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8541278912458183,0.0],[0.0,0.8541278912458183]],"imag":[[0.5200630206003611,0.0],[0.0,-0.5200630206003611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4396276244396595,-0.33690121171299103],[0.11485791561273534,-0.25460809999233563]],"imag":[[-0.7083984535610761,-0.43748915000047195],[0.5400989187574022,-0.7938989435667967]]},{"name":"u","qubits":[2],"real":[[0.9868717323772782,0.0],[0.0,0.9868717323772782]],"imag":[[-0.16150598699326804,0.0],[0.0,0.16150598699326804]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8956136172665188,0.0],[0.0,0.8956136172665188]],"imag":[[0.4448328321592073,0.0],[0.0,-0.4448328321592073]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.724055511963003,0.0],[0.0,0.724055511963003]],"imag":[[-0.6897417020856385,0.0],[0.0,0.6897417020856385]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999645589854841,0.0],[0.0,0.9999645589854841]],"imag":[[-0.008419071977732093,0.0],[0.0,0.008419071977732093]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.44531093779582676,0.6034817437831166],[-0.09364583553841749,-0.45720055079714367]],"imag":[[0.22466801666954858,-0.6221191492677763],[0.8616570712594916,-0.1993619958407707]]},{"name":"u","qubits":[1],"real":[[0.9639592176204214,0.0],[0.0,0.9639592176204214]],"imag":[[0.26605004560162177,0.0],[0.0,-0.26605004560162177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5813877701578852,0.0],[0.0,0.5813877701578852]],"imag":[[0.8136266101295127,0.0],[0.0,-0.8136266101295127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4323367665078075,0.004436590417997877],[-0.5365633431793148,0.6849636263415338]],"imag":[[0.7235648551996724,0.5380698256833527],[0.040479617113896985,-0.4912087233993359]]},{"name":"u","qubits":[1],"real":[[0.7543869750607385,-0.6564299595986679],[0.6564299595986679,0.7543869750607385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8356203449084034,0.5493074177317842],[-0.5493074177317842,0.8356203449084034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14913956239000986,0.10329628342098426],[0.08639356373522242,-0.7704288758671972]],"imag":[[-0.9832972950987442,-0.014618420332627849],[-0.05848053117694576,-0.6289320526482943]]},{"name":"u","qubits":[1],"real":[[0.9417580244370686,0.0],[0.0,0.9417580244370686]],"imag":[[0.33629127762757943,0.0],[0.0,-0.33629127762757943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6117690770856421,0.0],[0.0,0.6117690770856421]],"imag":[[-0.7910364064452291,0.0],[0.0,0.7910364064452291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5800389512898982,-0.023200987523944283],[0.09796682271776008,0.7656084662661905]],"imag":[[0.7086146617141745,-0.4011007234699717],[0.38964416823148773,0.5024177546537444]]},{"name":"u","qubits":[3],"real":[[0.9916080774975102,0.0],[0.0,0.9916080774975102]],"imag":[[0.12928039542673048,0.0],[0.0,-0.12928039542673048]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9440053317321299,0.0],[0.0,0.9440053317321299]],"imag":[[-0.32993019513423066,0.0],[0.0,0.32993019513423066]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9417375847641222,0.0],[0.0,0.9417375847641222]],"imag":[[0.3363485118781379,0.0],[0.0,-0.3363485118781379]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9929963553131704,0.0],[0.0,0.9929963553131704]],"imag":[[0.1181449886146667,0.0],[0.0,-0.1181449886146667]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9507317868238314,0.0],[0.0,0.9507317868238314]],"imag":[[-0.31001462791740136,0.0],[0.0,0.31001462791740136]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9127919503442133,0.0],[0.0,0.9127919503442133]],"imag":[[0.4084248466815004,0.0],[0.0,-0.4084248466815004]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9667646225313042,0.0],[0.0,0.9667646225313042]],"imag":[[-0.2556680750932836,0.0],[0.0,0.2556680750932836]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.954150736008288,0.0],[0.0,0.954150736008288]],"imag":[[-0.29932653236030077,0.0],[0.0,0.29932653236030077]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.06158424303596303,-0.13449531423783379],[0.43641311607395994,0.8770217474452956]],"imag":[[0.8945974084325631,-0.42167981725889486],[0.07380006743929965,-0.1868956839324325]]},{"name":"u","qubits":[1],"real":[[0.9912043181978774,0.0],[0.0,0.9912043181978774]],"imag":[[0.1323404684360798,0.0],[0.0,-0.1323404684360798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8387801123537112,0.0],[0.0,0.8387801123537112]],"imag":[[0.5444703142687355,0.0],[0.0,-0.5444703142687355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6327351108524024,0.4330622546431938],[-0.1495715528420415,0.09279578793530344]],"imag":[[-0.3715121230269275,0.5235285145452694],[-0.6627619274815374,-0.7278488303231954]]},{"name":"u","qubits":[1],"real":[[0.7894715302608392,-0.6137871804686124],[0.6137871804686124,0.7894715302608392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9004712422262179,0.4349155572333233],[-0.4349155572333233,0.9004712422262179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40980559607814926,-0.493558497058666],[0.07808508766960261,-0.2643418735154341]],"imag":[[-0.6203881002507091,-0.451196175151718],[0.6641390649359359,-0.6949427281553507]]},{"name":"u","qubits":[1],"real":[[0.25896075824951087,0.0],[0.0,0.25896075824951087]],"imag":[[-0.965887843223445,0.0],[0.0,0.965887843223445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9831214735091484,0.0],[0.0,0.9831214735091484]],"imag":[[0.18295400603758544,0.0],[0.0,-0.18295400603758544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44881536828712165,-0.08729881912819346],[0.408693343411791,0.8476102441647408]],"imag":[[0.7768445046301139,-0.43296223506688325],[0.16747277947827885,-0.29407395867655567]]},{"name":"u","qubits":[2],"real":[[0.9985118835967871,0.0],[0.0,0.9985118835967871]],"imag":[[0.054534560748174116,0.0],[0.0,-0.054534560748174116]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9924303858413193,0.0],[0.0,0.9924303858413193]],"imag":[[0.12280850645965107,0.0],[0.0,-0.12280850645965107]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9104141932615859,0.0],[0.0,0.9104141932615859]],"imag":[[0.4136979534731296,0.0],[0.0,-0.4136979534731296]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7716684052493901,0.0],[0.0,0.7716684052493901]],"imag":[[0.6360250563773908,0.0],[0.0,-0.6360250563773908]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15471081570866918,0.7958694848451753],[-0.18966237616724893,-0.2228161325484056]],"imag":[[-0.1752751330696595,0.5585113734942618],[-0.9536096550983346,0.07077979829019]]},{"name":"u","qubits":[1],"real":[[0.41449703459985554,0.0],[0.0,0.41449703459985554]],"imag":[[-0.9100506624951855,0.0],[0.0,0.9100506624951855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.943115012965516,0.0],[0.0,0.943115012965516]],"imag":[[-0.3324666484311691,0.0],[0.0,0.3324666484311691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7445744953450488,-0.12204347840957505],[0.13602003351192693,-0.8359746687016987]],"imag":[[0.6478126494166029,0.10513316087324147],[-0.08629103441796,0.5245939011764985]]},{"name":"u","qubits":[1],"real":[[0.613787180468612,-0.7894715302608395],[0.7894715302608395,0.613787180468612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9004712422262179,0.4349155572333232],[-0.4349155572333232,0.9004712422262179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.02656313669185441,-0.6102716420398594],[0.6745705459900607,-0.14383774030570357]],"imag":[[0.7131370425901655,0.3439454625036013],[0.18890351171302816,-0.6989855121595202]]},{"name":"u","qubits":[1],"real":[[0.967213026043827,0.0],[0.0,0.967213026043827]],"imag":[[-0.25396645890972147,0.0],[0.0,0.25396645890972147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7106002828272096,0.0],[0.0,0.7106002828272096]],"imag":[[0.7035959337900481,0.0],[0.0,-0.7035959337900481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4482757090877645,0.35090455819897465],[-0.048589074238583406,0.3537032260671056]],"imag":[[-0.7947598150668214,0.2104084504766771],[0.40625709453676173,0.8411232388139733]]},{"name":"u","qubits":[2],"real":[[0.8651512067083842,-0.5015111060894133],[0.5015111060894133,0.8651512067083842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983639527680199,0.0571788231202329],[-0.0571788231202329,0.9983639527680199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983639527680199,-0.0571788231202329],[0.0571788231202329,0.9983639527680199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8651512067083842,0.5015111060894133],[-0.5015111060894133,0.8651512067083842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4408742896908688,0.6887138704556913],[-0.7490593095345377,-0.6356144895392439]],"imag":[[0.4697438970071764,-0.3326315327145406],[0.15453375913930578,-0.10499375587949676]]},{"name":"u","qubits":[1],"real":[[0.9904998862048585,0.0],[0.0,0.9904998862048585]],"imag":[[-0.1375135463442143,0.0],[0.0,0.1375135463442143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7594186734592673,0.0],[0.0,0.7594186734592673]],"imag":[[0.6506022428499357,0.0],[0.0,-0.6506022428499357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21976759561940962,-0.535295462558957],[-0.5858875274638864,-0.23211454547831675]],"imag":[[-0.7762294154150678,0.2502575999322253],[0.07684987782878526,-0.7726271670199987]]},{"name":"u","qubits":[1],"real":[[0.6546700208125515,-0.7559147861030986],[0.7559147861030986,0.6546700208125515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9789169145902434,0.20425884149558385],[-0.20425884149558385,0.9789169145902434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20371430794523201,-0.6728467558658464],[0.41462762236512996,-0.4855777729011959]],"imag":[[-0.7086488658206526,-0.059954222789593614],[0.5332927905769372,0.5548846373389847]]},{"name":"u","qubits":[1],"real":[[0.8749386149939486,0.0],[0.0,0.8749386149939486]],"imag":[[0.4842338484580265,0.0],[0.0,-0.4842338484580265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.904554781543134,0.0],[0.0,0.904554781543134]],"imag":[[0.4263574171835799,0.0],[0.0,-0.4263574171835799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6135937386797143,-0.6725957789511391],[-0.5215318143723671,0.6734431536105586]],"imag":[[0.38453995600866764,0.1524685679837421],[0.45126080339795677,-0.2661626810226462]]},{"name":"u","qubits":[2],"real":[[0.9581091658718401,0.0],[0.0,0.9581091658718401]],"imag":[[0.28640325813853224,0.0],[0.0,-0.28640325813853224]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908429374725999,0.0],[0.0,0.9908429374725999]],"imag":[[-0.13501952918252025,0.0],[0.0,0.13501952918252025]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9722256178823027,0.0],[0.0,0.9722256178823027]],"imag":[[-0.23404561079707273,0.0],[0.0,0.23404561079707273]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7326774046330049,0.0],[0.0,0.7326774046330049]],"imag":[[0.6805760947463876,0.0],[0.0,-0.6805760947463876]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5163213760252542,-0.13403617428270337],[-0.5493320602004517,0.7959484520143408]],"imag":[[-0.6532942813099563,-0.5372644810991628],[0.06966423977209148,0.24463696177985483]]},{"name":"u","qubits":[1],"real":[[0.97060573517454,0.0],[0.0,0.97060573517454]],"imag":[[0.24067510641171602,0.0],[0.0,-0.24067510641171602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8802290028729828,0.0],[0.0,0.8802290028729828]],"imag":[[-0.47454915709674855,0.0],[0.0,0.47454915709674855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3870799948292245,-0.4624731811534412],[-0.5576900498141687,-0.16730008496969412]],"imag":[[0.7325261635919843,-0.3157420687365451],[-0.05055992083149128,0.8114408076458294]]},{"name":"u","qubits":[1],"real":[[0.7559147861030986,-0.6546700208125515],[0.6546700208125515,0.7559147861030986]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9789169145902433,0.20425884149558413],[-0.20425884149558413,0.9789169145902433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9627657968444162,0.038658808558924916],[0.048527836670247224,-0.8884903939476227]],"imag":[[-0.06458187439098315,0.2596472577315008],[0.2579849821109554,0.376395560462812]]},{"name":"u","qubits":[1],"real":[[0.9923640198445234,0.0],[0.0,0.9923640198445234]],"imag":[[-0.1233436342825131,0.0],[0.0,0.1233436342825131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7989784432571051,0.0],[0.0,0.7989784432571051]],"imag":[[0.6013596654336346,0.0],[0.0,-0.6013596654336346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22786884825432163,0.34880848784487173],[-0.31801334490746547,-0.41281426841867624]],"imag":[[-0.9025007844207044,-0.10909060877379151],[-0.18009895773165324,0.8342758882256459]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.49656137686600516,0.7022689815017282],[0.4145846162066227,0.13392270515477311]],"imag":[[-0.1781611409391198,0.47802059002174135],[0.7414883700160216,0.5102737521956421]]},{"name":"u","qubits":[1],"real":[[0.670731981922441,0.0],[0.0,0.670731981922441]],"imag":[[-0.741699810183604,0.0],[0.0,0.741699810183604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8296841360983435,0.0],[0.0,0.8296841360983435]],"imag":[[0.558233136159746,0.0],[0.0,-0.558233136159746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9845055897400934,0.13514462164247887],[0.1439290084568264,0.9235030208373352]],"imag":[[0.09918363197379045,0.051451745938402196],[-0.013992549575879646,0.3552897684782357]]},{"name":"u","qubits":[1],"real":[[0.7864234543745092,-0.6176877450700023],[0.6176877450700023,0.7864234543745092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8910813730766934,0.4538435705788446],[-0.4538435705788446,0.8910813730766934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13599768801903817,-0.10150411925348564],[-0.20515686840722175,0.20159422267328142]],"imag":[[-0.9344816729656336,-0.31296253053584794],[0.25721448460413193,-0.9225568479177466]]},{"name":"u","qubits":[1],"real":[[0.6486499317054635,0.0],[0.0,0.6486499317054635]],"imag":[[-0.7610868978628509,0.0],[0.0,0.7610868978628509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9626256947861134,0.0],[0.0,0.9626256947861134]],"imag":[[-0.2708353221748457,0.0],[0.0,0.2708353221748457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.876331577757872,0.4555565037610627],[-0.4262271242458218,-0.8242902172287496]],"imag":[[0.14068280146011927,-0.06869925093279979],[0.1748763956480911,0.32908102738269474]]},{"name":"u","qubits":[2],"real":[[0.9470657142000238,0.0],[0.0,0.9470657142000238]],"imag":[[0.32103976854402133,0.0],[0.0,-0.32103976854402133]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9333682333424189,0.0],[0.0,0.9333682333424189]],"imag":[[-0.3589202432118477,0.0],[0.0,0.3589202432118477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9809910353806249,0.0],[0.0,0.9809910353806249]],"imag":[[-0.19405305589670432,0.0],[0.0,0.19405305589670432]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7785884530201128,0.0],[0.0,0.7785884530201128]],"imag":[[-0.627534876181195,0.0],[0.0,0.627534876181195]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2802565217849179,-0.282473593520696],[0.8944235564825944,-0.1741166064216007]],"imag":[[-0.32821652183867006,-0.8567023203847707],[-0.11720366205103509,0.3949091168599175]]},{"name":"u","qubits":[1],"real":[[0.994045844793673,0.0],[0.0,0.994045844793673]],"imag":[[0.10896264703297621,0.0],[0.0,-0.10896264703297621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6561950867785472,0.0],[0.0,0.6561950867785472]],"imag":[[-0.7545912854570312,0.0],[0.0,0.7545912854570312]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21559497399907057,-0.09513258497273511],[0.0701518435426871,0.6941450321176661]],"imag":[[0.9716000524345904,-0.021492709737180447],[0.06775591592624004,-0.713197398404483]]},{"name":"u","qubits":[1],"real":[[0.7378530104906866,-0.6749614321647057],[0.6749614321647057,0.7378530104906866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9707240113087617,0.24019761420261224],[-0.24019761420261224,0.9707240113087617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.32850410170055094,-0.3281574351902964],[-0.673314232499291,-0.34727534604106663]],"imag":[[-0.43582370772026846,0.771009370036577],[0.4987892293030831,0.4210191006084936]]},{"name":"u","qubits":[1],"real":[[0.9989595621655653,0.0],[0.0,0.9989595621655653]],"imag":[[0.04560474929195727,0.0],[0.0,-0.04560474929195727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7435608410299355,0.0],[0.0,0.7435608410299355]],"imag":[[-0.6686682852407875,0.0],[0.0,0.6686682852407875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07484463415832288,0.5496849692641885],[0.11236058104146981,-0.8212723655192763]],"imag":[[0.8180172092264653,0.1519623661045078],[0.5591254116699362,0.016296486962524892]]},{"name":"u","qubits":[2],"real":[[0.758337289917702,-0.6518623740639393],[0.6518623740639393,0.758337289917702]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9800057226595265,0.19896930304592025],[-0.19896930304592025,0.9800057226595265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965642035814409,0.08282383799419367],[-0.08282383799419367,0.9965642035814409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9585915131198944,0.2847846747535957],[-0.2847846747535957,0.9585915131198944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7633430600234905,0.31621092541260737],[-0.2980438417905545,0.6829591136248176]],"imag":[[-0.5514459310109087,-0.11500177622622938],[-0.15615577560952512,0.6483456572163634]]},{"name":"u","qubits":[1],"real":[[0.8622235800185504,0.0],[0.0,0.8622235800185504]],"imag":[[0.5065278847802898,0.0],[0.0,-0.5065278847802898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8544887569912941,0.0],[0.0,0.8544887569912941]],"imag":[[0.5194698876503556,0.0],[0.0,-0.5194698876503556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7240669371567339,-0.42604030393088577],[0.5174762997840667,-0.6907846190419221]],"imag":[[0.40357910514533757,0.36240948640044335],[-0.21229520853835904,0.45822007124148534]]},{"name":"u","qubits":[1],"real":[[0.721975061992393,-0.6919190775380313],[0.6919190775380313,0.721975061992393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9187088204054322,0.39493556855423806],[-0.39493556855423806,0.9187088204054322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7264833043625042,-0.6693248535789343],[-0.5377468855373925,0.6944242643074714]],"imag":[[-0.12555037974663158,0.09199647281038528],[-0.4090078211022967,0.2476203354189904]]},{"name":"u","qubits":[1],"real":[[0.7176229910326202,0.0],[0.0,0.7176229910326202]],"imag":[[0.6964317933160403,0.0],[0.0,-0.6964317933160403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8420859326870191,0.0],[0.0,0.8420859326870191]],"imag":[[0.539343380390112,0.0],[0.0,-0.539343380390112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7884773680557497,-0.016243361919178974],[0.058750732813082726,-0.784947645630916]],"imag":[[0.02363774494688104,-0.6143947023463554],[-0.6117949398872387,-0.0781824567328116]]},{"name":"u","qubits":[2],"real":[[0.8974949708999658,0.0],[0.0,0.8974949708999658]],"imag":[[-0.4410246900223043,0.0],[0.0,0.4410246900223043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8933013804370331,0.0],[0.0,0.8933013804370331]],"imag":[[-0.44945816680675743,0.0],[0.0,0.44945816680675743]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7068926845757892,0.0],[0.0,0.7068926845757892]],"imag":[[0.7073208129931098,0.0],[0.0,-0.7073208129931098]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9904797279495008,0.0],[0.0,0.9904797279495008]],"imag":[[-0.1376586667125714,0.0],[0.0,0.1376586667125714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.015455997525500144,0.9985810181225071],[-0.23233764128714868,0.04548872948201381]],"imag":[[0.05063063371691056,-0.005796664155590641],[-0.9711935293807514,-0.027076270426267802]]},{"name":"u","qubits":[1],"real":[[0.9999848515367458,0.0],[0.0,0.9999848515367458]],"imag":[[-0.005504243547707445,0.0],[0.0,0.005504243547707445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.18753501317547083,0.0],[0.0,0.18753501317547083]],"imag":[[0.9822579186920694,0.0],[0.0,-0.9822579186920694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010239885430234352,-0.3658166072879947],[-0.05248158267043144,-0.9277876865298511]],"imag":[[-0.9301387178410853,0.030254258404705026],[0.36329436246620217,-0.06687973089262017]]},{"name":"u","qubits":[1],"real":[[0.7819312762255541,-0.6233646438965529],[0.6233646438965529,0.7819312762255541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8619702963697609,0.506958783508311],[-0.506958783508311,0.8619702963697609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.566034539891942,-0.48240563912754164],[-0.4760637220459856,-0.49996474427818277]],"imag":[[-0.48328548752377626,0.46187101720737084],[0.4684051342053649,0.5513576128799059]]},{"name":"u","qubits":[1],"real":[[0.9927930781474474,0.0],[0.0,0.9927930781474474]],"imag":[[0.11984116147015732,0.0],[0.0,-0.11984116147015732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9396301605652201,0.0],[0.0,0.9396301605652201]],"imag":[[-0.3421917026407548,0.0],[0.0,0.3421917026407548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17702567076748732,-0.5821707230135587],[0.6677886477171753,-0.5285442200417476]],"imag":[[0.7225771876166749,0.32805696013218233],[-0.024544689962682508,-0.523542632108564]]},{"name":"u","qubits":[3],"real":[[0.9116987065807413,0.0],[0.0,0.9116987065807413]],"imag":[[0.4108594265913871,0.0],[0.0,-0.4108594265913871]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995763652883999,0.0],[0.0,0.9995763652883999]],"imag":[[0.02910480985732912,0.0],[0.0,-0.02910480985732912]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996667588399156,0.0],[0.0,0.9996667588399156]],"imag":[[-0.02581416801870681,0.0],[0.0,0.02581416801870681]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9420421907738618,0.0],[0.0,0.9420421907738618]],"imag":[[-0.33549442737843355,0.0],[0.0,0.33549442737843355]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7557499868078734,0.0],[0.0,0.7557499868078734]],"imag":[[-0.654860257948136,0.0],[0.0,0.654860257948136]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987868911797742,0.0],[0.0,0.9987868911797742]],"imag":[[-0.04924171003775219,0.0],[0.0,0.04924171003775219]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9962899400613693,0.0],[0.0,0.9962899400613693]],"imag":[[-0.08606018436253308,0.0],[0.0,0.08606018436253308]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989265544815996,0.0],[0.0,0.9989265544815996]],"imag":[[-0.04632211946273345,0.0],[0.0,0.04632211946273345]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4219505145479836,-0.3402384361931766],[-0.26744278603064636,-0.9203968687240903]],"imag":[[0.8369789962689728,-0.07524446567087885],[-0.2233792274976353,0.17732930092236732]]},{"name":"u","qubits":[1],"real":[[0.998553358661193,0.0],[0.0,0.998553358661193]],"imag":[[-0.053769786185652355,0.0],[0.0,0.053769786185652355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8883579898447245,0.0],[0.0,0.8883579898447245]],"imag":[[0.4591514803189035,0.0],[0.0,-0.4591514803189035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09951543745135494,-0.06573530254101562],[0.24810675473275381,-0.5630337590706785]],"imag":[[-0.9213663144157913,-0.3699454856712914],[-0.2821769491377842,0.7360789317580111]]},{"name":"u","qubits":[1],"real":[[0.8036800129178763,-0.5950617084272204],[0.5950617084272204,0.8036800129178763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867442175726286,0.16228323723348892],[-0.16228323723348892,0.9867442175726286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05302851551185232,0.031074609351837843],[0.35489734596268235,0.7833711243748991]],"imag":[[-0.9109520338228909,0.40790775583479466],[-0.20347540992756816,-0.4679479809541426]]},{"name":"u","qubits":[1],"real":[[0.9741945964697234,0.0],[0.0,0.9741945964697234]],"imag":[[0.22570974327483703,0.0],[0.0,-0.22570974327483703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2450774036227818,0.0],[0.0,0.2450774036227818]],"imag":[[-0.9695035153280859,0.0],[0.0,0.9695035153280859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4207557730536553,-0.25760923894764737],[0.23694330096357177,-0.533252832307502]],"imag":[[0.8592780239999228,-0.13506789745021944],[-0.16871197065204158,-0.7943774669029945]]},{"name":"u","qubits":[2],"real":[[0.9913848394986401,0.0],[0.0,0.9913848394986401]],"imag":[[0.1309812964214952,0.0],[0.0,-0.1309812964214952]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8480542645583536,0.0],[0.0,0.8480542645583536]],"imag":[[-0.529909392598763,0.0],[0.0,0.529909392598763]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6844086626195968,0.0],[0.0,0.6844086626195968]],"imag":[[-0.7290986096072705,0.0],[0.0,0.7290986096072705]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9974356566401351,0.0],[0.0,0.9974356566401351]],"imag":[[-0.07156892386268278,0.0],[0.0,0.07156892386268278]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19279095280248154,0.7715382513822319],[-0.8468344291806243,-0.25910838923071566]],"imag":[[-0.3743286654955184,0.4769050485787541],[0.32493252878125634,0.331893271887829]]},{"name":"u","qubits":[1],"real":[[0.8913518089872876,0.0],[0.0,0.8913518089872876]],"imag":[[-0.4533122021466993,0.0],[0.0,0.4533122021466993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7423505805969932,0.0],[0.0,0.7423505805969932]],"imag":[[0.6700116532473946,0.0],[0.0,-0.6700116532473946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6262125176805218,-0.3289042242207219],[-0.610680501845626,-0.2610215183432184]],"imag":[[-0.4564280762855584,0.5397715305277334],[0.1630969605604634,-0.729613920565743]]},{"name":"u","qubits":[1],"real":[[0.7304580451029624,-0.6829575714086188],[0.6829575714086188,0.7304580451029624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9256722509167338,0.3783264250389436],[-0.3783264250389436,0.9256722509167338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5645917171503206,0.07193698832704411],[0.022600188279372612,-0.14987337252904584]],"imag":[[0.7986743971019897,-0.19539823450957663],[-0.2069894485928249,-0.9665312058427006]]},{"name":"u","qubits":[1],"real":[[0.9119629145289906,0.0],[0.0,0.9119629145289906]],"imag":[[-0.4102726441328851,0.0],[0.0,0.4102726441328851]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.465141032280591,0.0],[0.0,0.465141032280591]],"imag":[[-0.8852365898950101,0.0],[0.0,0.8852365898950101]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6213899790657884,-0.44186584288474184],[0.008858743419313293,-0.07148040709662576]],"imag":[[-0.5508445061193904,-0.3394103723907982],[0.5571053281559372,-0.8273123517793005]]},{"name":"u","qubits":[2],"real":[[0.7063220385495101,-0.7078906538860817],[0.7078906538860817,0.7063220385495101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9865833195324368,0.16325854838371473],[-0.16325854838371473,0.9865833195324368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997668739452988,0.021591613224698818],[-0.021591613224698818,0.9997668739452988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9761032200350627,0.21730739480556585],[-0.21730739480556585,0.9761032200350627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5986336942367071,0.48934806318524693],[-0.6490255293905934,0.759260306479709]],"imag":[[-0.4694218261012273,-0.42640277011430217],[0.00683458144746315,-0.04735966321709257]]},{"name":"u","qubits":[1],"real":[[0.9997052520444463,0.0],[0.0,0.9997052520444463]],"imag":[[-0.024277747728120247,0.0],[0.0,0.024277747728120247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9277149912688163,0.0],[0.0,0.9277149912688163]],"imag":[[-0.37328929126764426,0.0],[0.0,0.37328929126764426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.040875079395154446,-0.4529675450419656],[0.3749799773046278,-0.8330736561722618]],"imag":[[-0.8410774500608394,-0.29281112346058696],[0.38769571509653933,0.1227612826105346]]},{"name":"u","qubits":[1],"real":[[0.8279307584545167,-0.5608303301399887],[0.5608303301399887,0.8279307584545167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9793320069536889,0.2022592894184584],[-0.2022592894184584,0.9793320069536889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5939530586059965,-0.8004695880425929],[0.12141163736299268,0.11647746135022369]],"imag":[[-0.028578121131429757,0.07517641773920969],[0.7947718348545174,0.5831208672584338]]},{"name":"u","qubits":[1],"real":[[0.9981118305077022,0.0],[0.0,0.9981118305077022]],"imag":[[0.06142290941142233,0.0],[0.0,-0.06142290941142233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3834969511377747,0.0],[0.0,0.3834969511377747]],"imag":[[0.9235421422263476,0.0],[0.0,-0.9235421422263476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09965079027720214,0.2692172703593064],[-0.21948349132695125,0.67921432216314]],"imag":[[0.8065879859399018,0.5167277835329022],[-0.539733765822997,0.44629851403956555]]},{"name":"u","qubits":[2],"real":[[0.9650770141489055,0.0],[0.0,0.9650770141489055]],"imag":[[0.26196632753358456,0.0],[0.0,-0.26196632753358456]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9289975916284939,0.0],[0.0,0.9289975916284939]],"imag":[[0.37008576674665283,0.0],[0.0,-0.37008576674665283]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6617873621315529,0.0],[0.0,0.6617873621315529]],"imag":[[-0.7496915948061315,0.0],[0.0,0.7496915948061315]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994303509155329,0.0],[0.0,0.9994303509155329]],"imag":[[0.0337486839573738,0.0],[0.0,-0.0337486839573738]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7781514089555858,0.1384111280162195],[-0.07655443292450267,0.8180500935158243]],"imag":[[-0.25694157414044083,-0.55615085351004],[0.5679796044034295,0.04829733201826275]]},{"name":"u","qubits":[1],"real":[[0.9555182239614208,0.0],[0.0,0.9555182239614208]],"imag":[[-0.29493206620781676,0.0],[0.0,0.29493206620781676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7667108565867575,0.0],[0.0,0.7667108565867575]],"imag":[[-0.6419925719134144,0.0],[0.0,0.6419925719134144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5201170322678104,-0.3087489010718096],[-0.3842977140479462,-0.10436836628756146]],"imag":[[-0.7622650592767237,0.23044385050968152],[0.027304196166549423,-0.9168843940037842]]},{"name":"u","qubits":[1],"real":[[0.6704043537566815,-0.7419959585227444],[0.7419959585227444,0.6704043537566815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8383327978035963,0.5451588026683551],[-0.5451588026683551,0.8383327978035963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14835204518487455,0.25931274370881746],[-0.3087763222623593,-0.7051157495364897]],"imag":[[-0.8391304307834526,0.45454228821183157],[-0.42250322322175793,-0.4784976373326752]]},{"name":"u","qubits":[1],"real":[[0.988492591887219,0.0],[0.0,0.988492591887219]],"imag":[[-0.1512692823546403,0.0],[0.0,0.1512692823546403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9871054500650617,0.0],[0.0,0.9871054500650617]],"imag":[[-0.16007132926246387,0.0],[0.0,0.16007132926246387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22917075565461942,0.5645991878336926],[0.43983443843680103,0.4471110252201351]],"imag":[[-0.7312408963685773,-0.3065864858866173],[0.46830885427862057,-0.622353769889626]]},{"name":"u","qubits":[3],"real":[[0.5706473809851634,-0.8211952061323627],[0.8211952061323627,0.5706473809851634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9952207225880537,0.09765097711396539],[-0.09765097711396539,0.9952207225880537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992169357837626,-0.0395665925107045],[0.0395665925107045,0.9992169357837626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9764968057808504,0.21553187304850305],[-0.21553187304850305,0.9764968057808504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9863684912527887,0.1645515100620391],[-0.1645515100620391,0.9863684912527887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963587674347436,-0.0852596420114377],[0.0852596420114377,0.9963587674347436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9986472394516713,0.05199703006476565],[-0.05199703006476565,0.9986472394516713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8497102566008012,0.5272499216001844],[-0.5272499216001844,0.8497102566008012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.0697976640928082,0.7882761838263599],[0.2001141027193031,0.5976196881387875]],"imag":[[0.6082749212657332,0.061241850547676786],[-0.7649080024023813,0.133119503088558]]},{"name":"u","qubits":[1],"real":[[0.8565258727556179,0.0],[0.0,0.8565258727556179]],"imag":[[-0.5161040876608392,0.0],[0.0,0.5161040876608392]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8704928812719369,0.0],[0.0,0.8704928812719369]],"imag":[[0.49218100700340073,0.0],[0.0,-0.49218100700340073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7380783935814743,-0.4419113576842873],[0.216856734196204,-0.44177390196509814]],"imag":[[-0.3900906404004633,-0.3283046285841492],[-0.5060066541399463,0.7083546021184488]]},{"name":"u","qubits":[1],"real":[[0.6525903144130477,-0.7577109485379497],[0.7577109485379497,0.6525903144130477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8630473524979878,0.5051230219918847],[-0.5051230219918847,0.8630473524979878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11467994026513498,-0.7442179732207412],[0.9804229632416301,-0.048128070668148545]],"imag":[[0.08644293454477031,-0.6523156741205026],[-0.13471059170152266,-0.13530542651973748]]},{"name":"u","qubits":[1],"real":[[0.7650145726405582,0.0],[0.0,0.7650145726405582]],"imag":[[0.6440129685399076,0.0],[0.0,-0.6440129685399076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.929089502362014,0.0],[0.0,0.929089502362014]],"imag":[[-0.3698549669812549,0.0],[0.0,0.3698549669812549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8818814963028643,-0.36164663265456726],[-0.4367261732529368,0.8674242006502365]],"imag":[[0.1525901582680122,0.26117615352090745],[-0.09094789538087177,-0.2203950681116387]]},{"name":"u","qubits":[2],"real":[[0.9418784087872226,0.0],[0.0,0.9418784087872226]],"imag":[[-0.3359539597332492,0.0],[0.0,0.3359539597332492]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988943055615829,0.0],[0.0,0.9988943055615829]],"imag":[[0.04701240598653765,0.0],[0.0,-0.04701240598653765]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.991912719418234,0.0],[0.0,0.991912719418234]],"imag":[[0.12692185413207552,0.0],[0.0,-0.12692185413207552]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5905376909188316,0.0],[0.0,0.5905376909188316]],"imag":[[-0.8070100591716651,0.0],[0.0,0.8070100591716651]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5637695550718245,0.22291836119345354],[0.630503225114869,-0.49103192277461294]],"imag":[[-0.04384082997526969,-0.7940713284359417],[0.5317025047156969,0.2804385501586225]]},{"name":"u","qubits":[1],"real":[[0.7253593808994793,0.0],[0.0,0.7253593808994793]],"imag":[[0.6883703716322516,0.0],[0.0,-0.6883703716322516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9214833337846835,0.0],[0.0,0.9214833337846835]],"imag":[[-0.3884179006650769,0.0],[0.0,0.3884179006650769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9083651813367253,0.24739339582666284],[-0.3592763391696677,-0.053999785344303]],"imag":[[0.047565731366928744,0.33377643151663494],[-0.20864014629852204,-0.9080054100324197]]},{"name":"u","qubits":[1],"real":[[0.7352510333938613,-0.6777948936759992],[0.6777948936759992,0.7352510333938613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9680960958628227,0.25057922734169386],[-0.25057922734169386,0.9680960958628227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5315916127027303,-0.6613437731136589],[0.3918490703507513,0.7423356404758845]],"imag":[[-0.5291417960954408,-0.0066129186287496805],[-0.532797919472527,-0.10732418157273373]]},{"name":"u","qubits":[1],"real":[[0.5991562823773896,0.0],[0.0,0.5991562823773896]],"imag":[[-0.8006320935908738,0.0],[0.0,0.8006320935908738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9330515480857129,0.0],[0.0,0.9330515480857129]],"imag":[[-0.3597426977922617,0.0],[0.0,0.3597426977922617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8446148678219552,0.23478101398708623],[0.30131020130027,0.8744957649216321]],"imag":[[0.24827952730584396,-0.41214181642498154],[0.36632658102747395,0.10136151024546741]]},{"name":"u","qubits":[2],"real":[[0.6691865815116184,-0.7430944214060513],[0.7430944214060513,0.6691865815116184]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9805183387072568,0.19642756287945218],[-0.19642756287945218,0.9805183387072568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996183770309818,0.027624270161327482],[-0.027624270161327482,0.9996183770309818]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9275063893335309,0.373807300283818],[-0.373807300283818,0.9275063893335309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3968574299389841,0.47777634533092644],[-0.7837156681699347,-0.1494120861981595]],"imag":[[-0.16446118078989289,0.7662809303105764],[-0.44860500641474266,0.4027646064173156]]},{"name":"u","qubits":[1],"real":[[0.7040441743682742,0.0],[0.0,0.7040441743682742]],"imag":[[-0.710156180384354,0.0],[0.0,0.710156180384354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.97260235962267,0.0],[0.0,0.97260235962267]],"imag":[[-0.23247505254632045,0.0],[0.0,0.23247505254632045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8804418729704759,0.21544618080712785],[-0.17139840789306365,-0.8766542756104602]],"imag":[[0.007610472622245605,0.4223116529322024],[0.4420257625958351,0.08193346097408877]]},{"name":"u","qubits":[1],"real":[[0.8490658099528047,-0.5282870908598731],[0.5282870908598731,0.8490658099528047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9079257694150779,0.4191310024706343],[-0.4191310024706343,0.9079257694150779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8243584408950168,0.4912374477993698],[0.535029016149576,-0.6307337453351991]],"imag":[[-0.08082430430112417,-0.2694185640206286],[-0.16626648681376802,0.5369118640298941]]},{"name":"u","qubits":[1],"real":[[0.9683482170421469,0.0],[0.0,0.9683482170421469]],"imag":[[-0.24960314611658052,0.0],[0.0,0.24960314611658052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6392560659870314,0.0],[0.0,0.6392560659870314]],"imag":[[-0.7689939415228082,0.0],[0.0,0.7689939415228082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4531979608033354,0.005566118366826356],[-0.10558174149902501,-0.19748982801044823]],"imag":[[-0.820693822122557,-0.3479113061972747],[-0.3315505308630953,0.9164739544465168]]},{"name":"u","qubits":[2],"real":[[0.9698883080744299,0.0],[0.0,0.9698883080744299]],"imag":[[0.24355013828885366,0.0],[0.0,-0.24355013828885366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9298047267115426,0.0],[0.0,0.9298047267115426]],"imag":[[-0.36805321651206047,0.0],[0.0,0.36805321651206047]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7952499476616691,0.0],[0.0,0.7952499476616691]],"imag":[[-0.6062817173097937,0.0],[0.0,0.6062817173097937]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999987920856422,0.0],[0.0,0.9999987920856422]],"imag":[[-0.0015542931694145481,0.0],[0.0,0.0015542931694145481]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5472717691045229,-0.2954054173233643],[0.048359764760867376,-0.8558842185441747]],"imag":[[0.7083705320003921,-0.3338269604910551],[-0.443132184891778,-0.26221633113202547]]},{"name":"u","qubits":[1],"real":[[0.9707326514437983,0.0],[0.0,0.9707326514437983]],"imag":[[-0.24016269364931178,0.0],[0.0,0.24016269364931178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9699737385883384,0.0],[0.0,0.9699737385883384]],"imag":[[-0.24320967589502238,0.0],[0.0,0.24320967589502238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3805175072845546,-0.4746473002535153],[0.2770060631018032,0.7585307463707095]],"imag":[[-0.7219512667855575,0.32970097876519433],[-0.5072084739449034,0.301061973310507]]},{"name":"u","qubits":[1],"real":[[0.6502753974785582,-0.7596985635329997],[0.7596985635329997,0.6502753974785582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9879930270285512,0.1544984742415293],[-0.1544984742415293,0.9879930270285512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5803589272623718,-0.037241204731135104],[0.012339527423021449,0.800261297054626]],"imag":[[0.7989344073276481,-0.1532984703285126],[0.15727385160243468,0.5785278974272196]]},{"name":"u","qubits":[1],"real":[[0.8092893580671162,0.0],[0.0,0.8092893580671162]],"imag":[[0.5874101930672593,0.0],[0.0,-0.5874101930672593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7219504329570336,0.0],[0.0,0.7219504329570336]],"imag":[[0.6919447755082422,0.0],[0.0,-0.6919447755082422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8242557844511684,0.477259058895147],[-0.050102938788110625,-0.06759492866389696]],"imag":[[0.26866198327045593,-0.14369040067622027],[-0.4958959931969294,-0.8642961211731478]]},{"name":"u","qubits":[3],"real":[[0.9826759025113151,0.0],[0.0,0.9826759025113151]],"imag":[[0.18533232482104248,0.0],[0.0,-0.18533232482104248]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9919212564632305,0.0],[0.0,0.9919212564632305]],"imag":[[-0.12685511805365296,0.0],[0.0,0.12685511805365296]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995984156065225,0.0],[0.0,0.9995984156065225]],"imag":[[0.028337387263646114,0.0],[0.0,-0.028337387263646114]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8993988646577834,0.0],[0.0,0.8993988646577834]],"imag":[[0.4371289080492049,0.0],[0.0,-0.4371289080492049]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6679682980924634,0.0],[0.0,0.6679682980924634]],"imag":[[-0.7441897289962137,0.0],[0.0,0.7441897289962137]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999744372781483,0.0],[0.0,0.9999744372781483]],"imag":[[-0.007150160155593523,0.0],[0.0,0.007150160155593523]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999814314187816,0.0],[0.0,0.9999814314187816]],"imag":[[-0.0060939984939692065,0.0],[0.0,0.0060939984939692065]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995153884478524,0.0],[0.0,0.9995153884478524]],"imag":[[0.031128576195174732,0.0],[0.0,-0.031128576195174732]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.34518151388257284,0.07643578282597355],[0.5415469194987304,-0.5528616955976547]],"imag":[[-0.7141162268881245,-0.6041897947438243],[-0.2785940971202362,0.5687321061555097]]},{"name":"u","qubits":[1],"real":[[0.9655899615397615,0.0],[0.0,0.9655899615397615]],"imag":[[0.26006927187509443,0.0],[0.0,-0.26006927187509443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5096071244959485,0.0],[0.0,0.5096071244959485]],"imag":[[-0.8604072167659746,0.0],[0.0,0.8604072167659746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45879738911196855,0.046509349729957045],[0.39863627950274094,0.8933356663207089]],"imag":[[0.7899300834553198,-0.40416865215403447],[0.0812682943128804,-0.19088207952299302]]},{"name":"u","qubits":[1],"real":[[0.5663961908134917,-0.8241330930328953],[0.8241330930328953,0.5663961908134917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9218131661341756,0.38763447568771103],[-0.38763447568771103,0.9218131661341756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.001270881448928598,0.7177941088517336],[0.5588343588130106,0.4914657240469848]],"imag":[[0.4939821248503865,-0.49066451113401766],[-0.666096242744763,0.049813621614308315]]},{"name":"u","qubits":[1],"real":[[0.9690692873136567,0.0],[0.0,0.9690692873136567]],"imag":[[0.2467888092791109,0.0],[0.0,-0.2467888092791109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6815380933395474,0.0],[0.0,0.6815380933395474]],"imag":[[0.7317826366668551,0.0],[0.0,-0.7317826366668551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3565841676871029,0.6042508698521692],[0.044706200796817835,0.48229950311908876]],"imag":[[0.6546972800568839,-0.28124738065253313],[-0.6649966604813354,-0.568478659625905]]},{"name":"u","qubits":[2],"real":[[0.9867521423915613,0.0],[0.0,0.9867521423915613]],"imag":[[0.16223504395063337,0.0],[0.0,-0.16223504395063337]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9156133230692077,0.0],[0.0,0.9156133230692077]],"imag":[[0.4020599987789915,0.0],[0.0,-0.4020599987789915]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9968742900540349,0.0],[0.0,0.9968742900540349]],"imag":[[-0.07900411273638773,0.0],[0.0,0.07900411273638773]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7793283778822577,0.0],[0.0,0.7793283778822577]],"imag":[[0.6266157350620944,0.0],[0.0,-0.6266157350620944]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12411924080553864,-0.17430546088340407],[-0.11960248459256119,0.2040691896645463]],"imag":[[0.734740477376203,0.6437145728295035],[0.6560839051875392,-0.7166623478757687]]},{"name":"u","qubits":[1],"real":[[0.9900272545695283,0.0],[0.0,0.9900272545695283]],"imag":[[0.14087595681848047,0.0],[0.0,-0.14087595681848047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9695050683458807,0.0],[0.0,0.9695050683458807]],"imag":[[-0.24507125994626366,0.0],[0.0,0.24507125994626366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2608193511369514,0.3189141735065916],[-0.30660341079382913,-0.19381472954602286]],"imag":[[0.8979172195767422,-0.15495703532489102],[-0.17807942427372786,-0.9147228639051992]]},{"name":"u","qubits":[1],"real":[[0.8303144827244545,-0.5572951280766965],[0.5572951280766965,0.8303144827244545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8775657022084786,0.47945639875523605],[-0.47945639875523605,0.8775657022084786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2688094559123805,-0.6752138626326815],[0.6719047423987619,0.5259469847405573]],"imag":[[-0.6723765324313025,0.1404902656998053],[-0.15554835964998517,0.49772331088122507]]},{"name":"u","qubits":[1],"real":[[0.9905794232351509,0.0],[0.0,0.9905794232351509]],"imag":[[-0.13693942552499536,0.0],[0.0,0.13693942552499536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6873044993941352,0.0],[0.0,0.6873044993941352]],"imag":[[0.726369413668126,0.0],[0.0,-0.726369413668126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24161934318790723,0.3082781715506819],[0.43481811753136934,-0.6682748907169731]],"imag":[[-0.8572006001682954,-0.3343527972276096],[-0.13326825854281635,-0.5887116835673122]]},{"name":"u","qubits":[2],"real":[[0.6903322921413246,-0.723492450843065],[0.723492450843065,0.6903322921413246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9901987115537336,0.1396657138933024],[-0.1396657138933024,0.9901987115537336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999751917267788,-0.007043857678281396],[0.007043857678281396,0.9999751917267788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9815866688129883,0.19101730709184658],[-0.19101730709184658,0.9815866688129883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.46423731314241673,0.6001369632363968],[-0.513669138351452,0.3888161271747363]],"imag":[[0.4309009363156458,0.48851174553536103],[0.5787504785949523,-0.500013918886494]]},{"name":"u","qubits":[1],"real":[[0.7232059142195628,0.0],[0.0,0.7232059142195628]],"imag":[[-0.6906324678422282,0.0],[0.0,0.6906324678422282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9741908363677234,0.0],[0.0,0.9741908363677234]],"imag":[[-0.22572597178250345,0.0],[0.0,0.22572597178250345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8221114093534299,-0.023622148829028477],[-0.45674724642297754,-0.4922793896619045]],"imag":[[-0.03790139522689778,0.567572294016781],[0.3377547449493492,-0.6595185271569939]]},{"name":"u","qubits":[1],"real":[[0.7171845195788269,-0.6968833222832121],[0.6968833222832121,0.7171845195788269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9223997256368717,0.38623664526430407],[-0.38623664526430407,0.9223997256368717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5041817127901416,0.03429734184889038],[-0.3026160835362517,0.15908913931287857]],"imag":[[0.6278455046276521,-0.5919750967303847],[-0.5099356123982992,-0.7893540542404527]]},{"name":"u","qubits":[1],"real":[[0.8841411848877153,0.0],[0.0,0.8841411848877153]],"imag":[[-0.46721982533422834,0.0],[0.0,0.46721982533422834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7979440356553603,0.0],[0.0,0.7979440356553603]],"imag":[[-0.6027315455176019,0.0],[0.0,0.6027315455176019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7955390490998957,-0.25700472957338705],[-0.04558517143951079,-0.6478157684268704]],"imag":[[-0.5425179998702395,0.08210000091923798],[0.2659207275088933,-0.7124204439819753]]},{"name":"u","qubits":[2],"real":[[0.9949511404030326,0.0],[0.0,0.9949511404030326]],"imag":[[-0.10036049128369688,0.0],[0.0,0.10036049128369688]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9387389857509454,0.0],[0.0,0.9387389857509454]],"imag":[[0.34462895501000246,0.0],[0.0,-0.34462895501000246]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6591202634208182,0.0],[0.0,0.6591202634208182]],"imag":[[-0.7520375511555731,0.0],[0.0,0.7520375511555731]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999987013932258,0.0],[0.0,0.9999987013932258]],"imag":[[-0.0016115867528588923,0.0],[0.0,0.0016115867528588923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6586941144760732,-0.24145401045635959],[-0.2842506678496137,-0.7961892073196751]],"imag":[[0.5697502992508982,-0.4280264254606651],[-0.4008842948846246,0.35295337665132653]]},{"name":"u","qubits":[1],"real":[[0.8475840914019506,0.0],[0.0,0.8475840914019506]],"imag":[[0.5306611046631643,0.0],[0.0,-0.5306611046631643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9361538087669081,0.0],[0.0,0.9361538087669081]],"imag":[[0.351590736981524,0.0],[0.0,-0.351590736981524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8254001288658239,-0.3730629768070822],[-0.3287876682941991,0.15384928278907006]],"imag":[[0.4007880008769533,-0.137504985208446],[-0.22356715948233596,0.904569948961357]]},{"name":"u","qubits":[1],"real":[[0.7342478198907482,-0.6788815353106045],[0.6788815353106045,0.7342478198907482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.953954971505739,0.29994984970738797],[-0.29994984970738797,0.953954971505739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9988165811327111,-0.04113029644554491],[-0.046621302769167046,0.8569032647257979]],"imag":[[-0.013568753440769037,-0.022127469324975915],[-0.002789321159670546,0.5133570577267277]]},{"name":"u","qubits":[1],"real":[[0.9984365822650109,0.0],[0.0,0.9984365822650109]],"imag":[[-0.05589625385447776,0.0],[0.0,0.05589625385447776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5934670821592423,0.0],[0.0,0.5934670821592423]],"imag":[[0.8048582623005092,0.0],[0.0,-0.8048582623005092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08754264243694898,-0.27444077734418004],[0.4733581704424396,0.23018576999731988]],"imag":[[-0.7794067129362091,0.5563665350430883],[0.4009906533331124,0.7497686641262163]]},{"name":"u","qubits":[4],"real":[[0.9964657499144763,0.0],[0.0,0.9964657499144763]],"imag":[[0.08400005504391209,0.0],[0.0,-0.08400005504391209]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9926564615578881,0.0],[0.0,0.9926564615578881]],"imag":[[0.1209675548540726,0.0],[0.0,-0.1209675548540726]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9963095791647824,0.0],[0.0,0.9963095791647824]],"imag":[[0.08583252567933833,0.0],[0.0,-0.08583252567933833]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9933468623617343,0.0],[0.0,0.9933468623617343]],"imag":[[-0.11516080512091638,0.0],[0.0,0.11516080512091638]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999577519692531,0.0],[0.0,0.9999577519692531]],"imag":[[0.009192076838115657,0.0],[0.0,-0.009192076838115657]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9973279808162724,0.0],[0.0,0.9973279808162724]],"imag":[[-0.07305408052215234,0.0],[0.0,0.07305408052215234]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9806281100708089,0.0],[0.0,0.9806281100708089]],"imag":[[-0.19587881391042145,0.0],[0.0,0.19587881391042145]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9782958417589326,0.0],[0.0,0.9782958417589326]],"imag":[[0.20721304494935064,0.0],[0.0,-0.20721304494935064]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.759828030894706,0.0],[0.0,0.759828030894706]],"imag":[[0.6501241138941654,0.0],[0.0,-0.6501241138941654]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998689217975424,0.0],[0.0,0.9998689217975424]],"imag":[[0.01619071411087598,0.0],[0.0,-0.01619071411087598]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9825914075985848,0.0],[0.0,0.9825914075985848]],"imag":[[-0.18577977746092764,0.0],[0.0,0.18577977746092764]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9938901749267097,0.0],[0.0,0.9938901749267097]],"imag":[[-0.11037354838979437,0.0],[0.0,0.11037354838979437]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9322178572523837,0.0],[0.0,0.9322178572523837]],"imag":[[0.36189759134287464,0.0],[0.0,-0.36189759134287464]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.984096548257713,0.0],[0.0,0.984096548257713]],"imag":[[0.17763441025672574,0.0],[0.0,-0.17763441025672574]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9890236287561595,0.0],[0.0,0.9890236287561595]],"imag":[[0.147757442323554,0.0],[0.0,-0.147757442323554]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999445074022437,0.0],[0.0,0.9999445074022437]],"imag":[[0.010534804985579667,0.0],[0.0,-0.010534804985579667]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.02150824390427524,0.19513892084918813],[0.7652976329290645,0.16644910914054878]],"imag":[[0.19812243433435803,-0.9603154159063558],[-0.6120493685077644,-0.10958922213765082]]},{"name":"u","qubits":[1],"real":[[0.7816046617462377,0.0],[0.0,0.7816046617462377]],"imag":[[0.6237741199637489,0.0],[0.0,-0.6237741199637489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7912794154572257,0.0],[0.0,0.7912794154572257]],"imag":[[0.6114547298645021,0.0],[0.0,-0.6114547298645021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9515527253269296,-0.20605579935347101],[-0.21731814043510694,0.770690377353812]],"imag":[[0.21645758475488563,-0.07235006895488884],[-0.021595156003191607,0.5986174215049739]]},{"name":"u","qubits":[1],"real":[[0.8804254177461811,-0.4741846515720036],[0.4741846515720036,0.8804254177461811]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9576605893517769,0.2878996276524291],[-0.2878996276524291,0.9576605893517769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19836404055380877,0.40265322438029183],[-0.25109747001846733,-0.12191107699462982]],"imag":[[0.05053540081689763,0.8921705339090705],[-0.9460697338091768,0.16443785642779177]]},{"name":"u","qubits":[1],"real":[[0.6328062695397408,0.0],[0.0,0.6328062695397408]],"imag":[[0.7743101608730166,0.0],[0.0,-0.7743101608730166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8826975595856921,0.0],[0.0,0.8826975595856921]],"imag":[[-0.4699415051912988,0.0],[0.0,0.4699415051912988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7352929816283493,-0.651350552678212],[0.4946969994260121,-0.5755215609184441]],"imag":[[-0.14939742448805132,-0.11299158486461089],[0.43851969110101396,-0.48140449955683706]]},{"name":"u","qubits":[2],"real":[[0.9549508626214347,0.0],[0.0,0.9549508626214347]],"imag":[[0.29676396340960554,0.0],[0.0,-0.29676396340960554]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5918120396276223,0.0],[0.0,0.5918120396276223]],"imag":[[-0.8060759950226738,0.0],[0.0,0.8060759950226738]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8910547194812225,0.0],[0.0,0.8910547194812225]],"imag":[[0.453895898736968,0.0],[0.0,-0.453895898736968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9895045459342428,0.0],[0.0,0.9895045459342428]],"imag":[[0.14450174246516262,0.0],[0.0,-0.14450174246516262]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3506948506150013,-0.7950721367570244],[-0.20225679962099163,0.174658958579159]],"imag":[[-0.09548106989206447,-0.4855479218336833],[0.9093891763439145,-0.3187440370323106]]},{"name":"u","qubits":[1],"real":[[0.34565309617617374,0.0],[0.0,0.34565309617617374]],"imag":[[0.9383623698251251,0.0],[0.0,-0.9383623698251251]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9435799511643277,0.0],[0.0,0.9435799511643277]],"imag":[[-0.3311447957627071,0.0],[0.0,0.3311447957627071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5999741453871517,0.25691244364252097],[-0.36446283868366364,-0.8764801101778235]],"imag":[[-0.703887872247721,0.28030141717651275],[0.10835002255735243,0.29531293282404314]]},{"name":"u","qubits":[1],"real":[[0.7617623884098312,-0.6478565146729247],[0.6478565146729247,0.7617623884098312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9088304703388489,0.4171656459773103],[-0.4171656459773103,0.9088304703388489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.772529942499255,0.443096981582795],[0.043304474687832994,-0.018676344174416167]],"imag":[[0.41808816801473986,-0.17906657035971962],[0.47594589417305294,0.8782092133769165]]},{"name":"u","qubits":[1],"real":[[0.6667872652000524,0.0],[0.0,0.6667872652000524]],"imag":[[0.7452481083283842,0.0],[0.0,-0.7452481083283842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7600421264256652,0.0],[0.0,0.7600421264256652]],"imag":[[-0.6498738077952928,0.0],[0.0,0.6498738077952928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8692916565144524,0.48210933657906535],[-0.1796801705554239,-0.33026697917020126]],"imag":[[-0.0969049325858609,0.050120230827305406],[-0.45017384004855576,-0.8099273254526611]]},{"name":"u","qubits":[2],"real":[[0.6867191732328097,-0.7269228137253956],[0.7269228137253956,0.6867191732328097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988222059912498,0.1530266653309131],[-0.1530266653309131,0.988222059912498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9953727389671361,0.09608907597152566],[-0.09608907597152566,0.9953727389671361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9272025763127196,0.3745602521344935],[-0.3745602521344935,0.9272025763127196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.19231596877618393,0.361968448929668],[0.263528324501057,-0.45672582770786124]],"imag":[[0.8753919294195075,-0.2562857390498357],[0.3567300943942573,0.7711666358470771]]},{"name":"u","qubits":[1],"real":[[0.563869657549081,0.0],[0.0,0.563869657549081]],"imag":[[0.8258637958498254,0.0],[0.0,-0.8258637958498254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8821419374741976,0.0],[0.0,0.8821419374741976]],"imag":[[0.47098365380262286,0.0],[0.0,-0.47098365380262286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8356718831390026,-0.15232328681872576],[0.42778512767410964,-0.2041177120238422]],"imag":[[-0.3266944284355031,0.4143921698739652],[0.10919312570376694,0.8737349171676947]]},{"name":"u","qubits":[1],"real":[[0.660564780729467,-0.7507690526785392],[0.7507690526785392,0.660564780729467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9041563114356307,0.4272017842789456],[-0.4272017842789456,0.9041563114356307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7780497643065898,-0.38446392653692013],[-0.42721971192488173,0.25597552417030506]],"imag":[[-0.23062142269905042,-0.44004523954536695],[-0.398667331741073,-0.7700806499133788]]},{"name":"u","qubits":[1],"real":[[0.9904299526675773,0.0],[0.0,0.9904299526675773]],"imag":[[0.13801633547845182,0.0],[0.0,-0.13801633547845182]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5674082156180634,0.0],[0.0,0.5674082156180634]],"imag":[[0.8234366501736033,0.0],[0.0,-0.8234366501736033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20228932368395758,0.3235569187240782],[-0.46261857148030683,-0.37627126120316057]],"imag":[[0.7117377154987287,-0.5897621335809191],[-0.48835695058190565,-0.6371118301620566]]},{"name":"u","qubits":[2],"real":[[0.9619930732752515,0.0],[0.0,0.9619930732752515]],"imag":[[0.27307384893181663,0.0],[0.0,-0.27307384893181663]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8776412938775742,0.0],[0.0,0.8776412938775742]],"imag":[[-0.47931801476775043,0.0],[0.0,0.47931801476775043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7509722337658646,0.0],[0.0,0.7509722337658646]],"imag":[[0.6603337823500381,0.0],[0.0,-0.6603337823500381]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993860304524473,0.0],[0.0,0.9993860304524473]],"imag":[[0.035036582831378234,0.0],[0.0,-0.035036582831378234]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4876562545859985,-0.45418361816779745],[-0.3726118782345286,0.8051620616363665]],"imag":[[-0.6991078627118716,-0.2591463189891055],[-0.3668786745725781,0.27977576886478384]]},{"name":"u","qubits":[1],"real":[[0.997117560988153,0.0],[0.0,0.997117560988153]],"imag":[[-0.07587206052979684,0.0],[0.0,0.07587206052979684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5888371024192516,0.0],[0.0,0.5888371024192516]],"imag":[[0.80825173480451,0.0],[0.0,-0.80825173480451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14102926614530453,0.3541358311093561],[0.2896270496829494,-0.6038036862066903]],"imag":[[-0.9213442027995813,-0.07631133063055773],[-0.21760463724395,-0.7100602104505589]]},{"name":"u","qubits":[1],"real":[[0.7185491559907765,-0.695476175310803],[0.695476175310803,0.7185491559907765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8779633326775955,0.478727883534738],[-0.478727883534738,0.8779633326775955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4051214281697258,-0.04327975075101033],[-0.4117618788828796,0.8827174613982536]],"imag":[[-0.7959148692116006,-0.44779795955378426],[-0.181241012203207,-0.13569721418297567]]},{"name":"u","qubits":[1],"real":[[0.8100589688182992,0.0],[0.0,0.8100589688182992]],"imag":[[-0.5863484177833465,0.0],[0.0,0.5863484177833465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8238004665599441,0.0],[0.0,0.8238004665599441]],"imag":[[-0.5668798737789326,0.0],[0.0,0.5668798737789326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9339943548346967,0.04921582772913523],[0.06331774494874964,0.9558391120826629]],"imag":[[-0.3071428913422241,0.17577141899579013],[-0.17119770036265858,-0.23033411032274242]]},{"name":"u","qubits":[3],"real":[[0.9893260634987154,0.0],[0.0,0.9893260634987154]],"imag":[[0.14571870189558958,0.0],[0.0,-0.14571870189558958]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9595004399107004,0.0],[0.0,0.9595004399107004]],"imag":[[-0.2817071277251826,0.0],[0.0,0.2817071277251826]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9845364495994414,0.0],[0.0,0.9845364495994414]],"imag":[[-0.1751798487558614,0.0],[0.0,0.1751798487558614]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9906258531606077,0.0],[0.0,0.9906258531606077]],"imag":[[-0.13660314436285173,0.0],[0.0,0.13660314436285173]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9965585490695957,0.0],[0.0,0.9965585490695957]],"imag":[[-0.08289184686265656,0.0],[0.0,0.08289184686265656]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9880443521643758,0.0],[0.0,0.9880443521643758]],"imag":[[0.15416990029210956,0.0],[0.0,-0.15416990029210956]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9932410597526984,0.0],[0.0,0.9932410597526984]],"imag":[[-0.11606979461227916,0.0],[0.0,0.11606979461227916]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7513861600878307,0.0],[0.0,0.7513861600878307]],"imag":[[-0.6598627421126798,0.0],[0.0,0.6598627421126798]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6773158904908181,-0.6798217353905923],[-0.6922669957177476,-0.6779995452542178]],"imag":[[0.030478762608494445,-0.2795650865344391],[0.24714496992334092,-0.001545029640117472]]},{"name":"u","qubits":[1],"real":[[0.8811056073072785,0.0],[0.0,0.8811056073072785]],"imag":[[0.4729195584575372,0.0],[0.0,-0.4729195584575372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7244817573419318,0.0],[0.0,0.7244817573419318]],"imag":[[0.6892939744976351,0.0],[0.0,-0.6892939744976351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.641785848729751,0.6246430049110935],[-0.3976123473428893,-0.22152799640019832]],"imag":[[0.4256276114422788,-0.12951130129766006],[-0.49885517135602725,-0.7375454467778513]]},{"name":"u","qubits":[1],"real":[[0.8449823345391895,-0.5347942167943678],[0.5347942167943678,0.8449823345391895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8548418892850445,0.5188885663835501],[-0.5188885663835501,0.8548418892850445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2847109749547728,0.5032127906397759],[0.7452231977180357,0.6247998283702224]],"imag":[[0.6016318390710735,-0.5511403435539713],[0.040263836617564525,0.22944799740307195]]},{"name":"u","qubits":[1],"real":[[0.48011637142869634,0.0],[0.0,0.48011637142869634]],"imag":[[0.8772048049835011,0.0],[0.0,-0.8772048049835011]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9468767360799722,0.0],[0.0,0.9468767360799722]],"imag":[[0.3215967143341775,0.0],[0.0,-0.3215967143341775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8273609775086237,-0.17538215105685018],[0.0949053880563863,-0.9765236601150755]],"imag":[[-0.5294042003228108,0.06667913217200637],[0.16185787869117285,-0.10581368370355837]]},{"name":"u","qubits":[2],"real":[[0.8864213014005559,0.0],[0.0,0.8864213014005559]],"imag":[[0.4628793324651091,0.0],[0.0,-0.4628793324651091]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9324868444771752,0.0],[0.0,0.9324868444771752]],"imag":[[-0.3612039380696181,0.0],[0.0,0.3612039380696181]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7374237425967993,0.0],[0.0,0.7374237425967993]],"imag":[[-0.6754303989713,0.0],[0.0,0.6754303989713]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.987650381464886,0.0],[0.0,0.987650381464886]],"imag":[[-0.15667394165037488,0.0],[0.0,0.15667394165037488]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14161829084076308,0.9388853311199482],[-0.5098175691977042,-0.010536243624573872]],"imag":[[-0.1687001199771973,-0.26453518523403663],[-0.8316072242088596,0.2200101323831776]]},{"name":"u","qubits":[1],"real":[[0.7797718438605796,0.0],[0.0,0.7797718438605796]],"imag":[[0.6260637918952603,0.0],[0.0,-0.6260637918952603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7485576934293234,0.0],[0.0,0.7485576934293234]],"imag":[[-0.6630696642192063,0.0],[0.0,0.6630696642192063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7720965986013599,0.5508335610406194],[-0.6032921300965174,-0.528460959705161]],"imag":[[0.17087820489765576,0.26692671194632367],[-0.10347022413608761,-0.5882699487041088]]},{"name":"u","qubits":[1],"real":[[0.6627641968489849,-0.7488281641171891],[0.7488281641171891,0.6627641968489849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8711903505548366,0.49094538708510227],[-0.49094538708510227,0.8711903505548366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7137452160303523,-0.3245131573655576],[-0.3952437824734698,0.43916868939349296]],"imag":[[-0.5687795661603205,0.248493022857583],[-0.10411495631429293,-0.8000458052787597]]},{"name":"u","qubits":[1],"real":[[0.9842844450313212,0.0],[0.0,0.9842844450313212]],"imag":[[-0.17659029211534816,0.0],[0.0,0.17659029211534816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6446887210440225,0.0],[0.0,0.6446887210440225]],"imag":[[0.7644451929070013,0.0],[0.0,-0.7644451929070013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26253522761182024,0.6502620803329597],[-0.5734866494073225,-0.6300579640470073]],"imag":[[-0.7081127969634999,0.08252725562134183],[-0.3174343774560366,0.4163837663761659]]},{"name":"u","qubits":[2],"real":[[0.7401842092249783,-0.672404146636525],[0.672404146636525,0.7401842092249783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9706778882395728,0.24038393723949925],[-0.24038393723949925,0.9706778882395728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995603558860231,-0.029649535257854603],[0.029649535257854603,0.9995603558860231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9415701524911292,0.3368169353489097],[-0.3368169353489097,0.9415701524911292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5083636853019867,0.374851991402061],[0.2105339835615213,-0.3624894831781426]],"imag":[[0.0418594459969341,-0.7741447763751433],[-0.8339601861076636,-0.3588693694622472]]},{"name":"u","qubits":[1],"real":[[0.9613332773646511,0.0],[0.0,0.9613332773646511]],"imag":[[-0.2753875992693549,0.0],[0.0,0.2753875992693549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8940402770686704,0.0],[0.0,0.8940402770686704]],"imag":[[-0.44798658794541496,0.0],[0.0,0.44798658794541496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4627466301259582,0.28731899939818556],[-0.08747271751728286,-0.22091717167080088]],"imag":[[-0.7414063974287411,0.39195650618867195],[-0.47804877768795373,-0.8455847048653191]]},{"name":"u","qubits":[1],"real":[[0.5460024862240161,-0.8377835550052252],[0.8377835550052252,0.5460024862240161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9940622261333496,0.10881309927949523],[-0.10881309927949523,0.9940622261333496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23173877457923134,-0.013398815719735864],[0.2730466497512212,-0.9512680989435753]],"imag":[[0.9294174977617136,0.28688103274385374],[0.08902686263429475,-0.11228868474340806]]},{"name":"u","qubits":[1],"real":[[0.9369463909941498,0.0],[0.0,0.9369463909941498]],"imag":[[-0.3494731182838499,0.0],[0.0,0.3494731182838499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6981164588165819,0.0],[0.0,0.6981164588165819]],"imag":[[0.7159842246372441,0.0],[0.0,-0.7159842246372441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5963655913140247,-0.046678456495347465],[-0.07482001757949906,0.6423149212395927]],"imag":[[-0.6882160476864402,-0.41052146704251824],[0.40633572101518817,-0.6455422439697085]]},{"name":"u","qubits":[2],"real":[[0.9870116315863706,0.0],[0.0,0.9870116315863706]],"imag":[[-0.1606488067593734,0.0],[0.0,0.1606488067593734]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998640109182317,0.0],[0.0,0.998640109182317]],"imag":[[-0.052133792614099256,0.0],[0.0,0.052133792614099256]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9709117931784552,0.0],[0.0,0.9709117931784552]],"imag":[[-0.23943744457999175,0.0],[0.0,0.23943744457999175]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6651710483431016,0.0],[0.0,0.6651710483431016]],"imag":[[-0.7466910180564242,0.0],[0.0,0.7466910180564242]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0023897522601208305,0.5101763411527251],[0.0456936407311849,0.402126377755933]],"imag":[[0.5956478023239804,-0.6204176702825007],[-0.8019414416698247,-0.43942734512333764]]},{"name":"u","qubits":[1],"real":[[0.9707776669883708,0.0],[0.0,0.9707776669883708]],"imag":[[-0.23998066854773095,0.0],[0.0,0.23998066854773095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7246622827455659,0.0],[0.0,0.7246622827455659]],"imag":[[0.6891041836805125,0.0],[0.0,-0.6891041836805125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3496133832772108,-0.5236561710236254],[-0.21141505616286316,0.659461695864423]],"imag":[[-0.6639207474434251,0.40344012925897876],[-0.6263253127371424,-0.35795327675549105]]},{"name":"u","qubits":[1],"real":[[0.6945084468940583,-0.7194845496553786],[0.7194845496553786,0.6945084468940583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9896208951305911,0.14370276239838808],[-0.14370276239838808,0.9896208951305911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5395337393791599,-0.7932081952143231],[-0.3988510386505555,-0.3491186069550148]],"imag":[[0.2095941745762695,-0.18919404086828157],[-0.7112604832426771,-0.4616736642072589]]},{"name":"u","qubits":[1],"real":[[0.6918220821626998,0.0],[0.0,0.6918220821626998]],"imag":[[-0.7220680069301413,0.0],[0.0,0.7220680069301413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8985666155192056,0.0],[0.0,0.8985666155192056]],"imag":[[-0.4388371423140482,0.0],[0.0,0.4388371423140482]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9479315597408875,-0.3156048499701509],[0.18700392147536424,-0.560840409117606]],"imag":[[0.04057485549245782,0.013153623998452256],[0.25457606427511986,-0.7652964107793938]]},{"name":"u","qubits":[3],"real":[[0.8017264876280444,-0.5976910899750799],[0.5976910899750799,0.8017264876280444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962045439642906,0.08704313060144328],[-0.08704313060144328,0.9962045439642906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9972154410445554,-0.07457455425487258],[0.07457455425487258,0.9972154410445554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9820163537100192,0.1887958713692612],[-0.1887958713692612,0.9820163537100192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999999997803989,2.0957154460980155e-05],[-2.0957154460980155e-05,0.9999999997803989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999266856097954,-0.012108815194294307],[0.012108815194294307,0.9999266856097954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999999198162131,-0.00040045919585959106],[0.00040045919585959106,0.9999999198162131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9001592605096512,0.4355609093097288],[-0.4355609093097288,0.9001592605096512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.45198689047023877,-0.6734227642965056],[-0.3336789582480606,-0.4532185408289906]],"imag":[[-0.39344375159706707,0.43291066711219167],[0.727714379406343,-0.3920243475558256]]},{"name":"u","qubits":[1],"real":[[0.9550057286581957,0.0],[0.0,0.9550057286581957]],"imag":[[0.29658735345599063,0.0],[0.0,-0.29658735345599063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9945303859119891,0.0],[0.0,0.9945303859119891]],"imag":[[0.10444764955589035,0.0],[0.0,-0.10444764955589035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5627759719866972,-0.09884742210149688],[0.09515837892187369,-0.5116496361523535]],"imag":[[0.8186759687322793,0.05728918500538317],[0.06322773517732247,-0.8515643171543017]]},{"name":"u","qubits":[1],"real":[[0.7774607616803572,-0.6289314462223994],[0.6289314462223994,0.7774607616803572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9483151762174185,0.31732999630625314],[-0.31732999630625314,0.9483151762174185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3988964589907101,-0.4100773929435233],[-0.5908836197665599,-0.5114890303048617]],"imag":[[-0.4487178363565263,0.6865642359873063],[-0.5388788975565455,-0.31439633194043737]]},{"name":"u","qubits":[1],"real":[[0.9726546188068697,0.0],[0.0,0.9726546188068697]],"imag":[[-0.23225630780166784,0.0],[0.0,0.23225630780166784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3894655087351832,0.0],[0.0,0.3894655087351832]],"imag":[[0.9210410509340204,0.0],[0.0,-0.9210410509340204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40594026845337106,0.37779301117796743],[0.019973710267499376,0.8929247032313933]],"imag":[[-0.8015420848466429,-0.22364084012716978],[0.4385702173721468,-0.09971303671750192]]},{"name":"u","qubits":[2],"real":[[0.9999911756754272,0.0],[0.0,0.9999911756754272]],"imag":[[0.004201020266191035,0.0],[0.0,-0.004201020266191035]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9295934736402771,0.0],[0.0,0.9295934736402771]],"imag":[[0.36858645358369246,0.0],[0.0,-0.36858645358369246]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982235628285456,0.0],[0.0,0.9982235628285456]],"imag":[[0.05957951505244609,0.0],[0.0,-0.05957951505244609]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6138429987400859,0.0],[0.0,0.6138429987400859]],"imag":[[-0.7894281302929222,0.0],[0.0,0.7894281302929222]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22312325229964014,-0.7614297856634652],[-0.9472961982075481,-0.029188159142291278]],"imag":[[-0.16914239604178874,-0.5846636175177682],[-0.15568165275972637,-0.2784621827491311]]},{"name":"u","qubits":[1],"real":[[0.9021638922931396,0.0],[0.0,0.9021638922931396]],"imag":[[-0.4313934531752799,0.0],[0.0,0.4313934531752799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7956028558696432,0.0],[0.0,0.7956028558696432]],"imag":[[0.605818533665047,0.0],[0.0,-0.605818533665047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7162568549385999,0.28001361577991146],[-0.24553656948715144,-0.5065805768853374]],"imag":[[-0.5776977620196393,0.2735576511246308],[-0.3048822831117714,-0.7682022556667963]]},{"name":"u","qubits":[1],"real":[[0.8514879551658969,-0.5243741624140148],[0.5243741624140148,0.8514879551658969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9941309275966892,0.10818363460221857],[-0.10818363460221857,0.9941309275966892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23553047277640696,-0.5354388180173782],[-0.7119187998705155,0.051337421517216424]],"imag":[[0.012794637853300893,0.8109666859964578],[0.6614630118357715,0.230223316621142]]},{"name":"u","qubits":[1],"real":[[0.9626852889441322,0.0],[0.0,0.9626852889441322]],"imag":[[-0.27062341814882307,0.0],[0.0,0.27062341814882307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8021991075404553,0.0],[0.0,0.8021991075404553]],"imag":[[-0.597056606915372,0.0],[0.0,0.597056606915372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5206879545748282,0.031620956066085115],[0.016180739411742136,0.7907075661291983]],"imag":[[-0.8529322679622688,0.01976652136539137],[0.03359737938457482,0.6110572351561002]]},{"name":"u","qubits":[2],"real":[[0.7269958247817713,-0.686641879548482],[0.686641879548482,0.7269958247817713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9615566290231757,0.2746067172914508],[-0.2746067172914508,0.9615566290231757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992348872711928,0.03911061313923256],[-0.03911061313923256,0.9992348872711928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9481221436963179,0.3179062764915139],[-0.3179062764915139,0.9481221436963179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4604739064554983,-0.4735180570526899],[-0.7531728898641681,-0.4393958912695734]],"imag":[[0.057795549125507016,-0.7486014330870197],[0.4662124558058827,-0.1493579417390422]]},{"name":"u","qubits":[1],"real":[[0.8834082895775797,0.0],[0.0,0.8834082895775797]],"imag":[[-0.46860409079052556,0.0],[0.0,0.46860409079052556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5997338996149773,0.0],[0.0,0.5997338996149773]],"imag":[[0.8001995061561913,0.0],[0.0,-0.8001995061561913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7136937346627139,0.2680621687890031],[0.10265450825974308,0.5023428550415268]],"imag":[[-0.4834350729726437,0.4302028091345503],[-0.49638073618652107,-0.7005140060452791]]},{"name":"u","qubits":[1],"real":[[0.7241941191375988,-0.689596170092698],[0.689596170092698,0.7241941191375988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9767644172408408,0.2143158258555832],[-0.2143158258555832,0.9767644172408408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16470492379150498,-0.6070472624812542],[-0.6105502340175124,-0.1761530386329445]],"imag":[[0.7421736575786548,-0.2313961347757809],[0.22198865244943683,0.7395400982402673]]},{"name":"u","qubits":[1],"real":[[0.9626809739902575,0.0],[0.0,0.9626809739902575]],"imag":[[-0.2706387672104073,0.0],[0.0,0.2706387672104073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9652136815199452,0.0],[0.0,0.9652136815199452]],"imag":[[-0.26146232808325126,0.0],[0.0,0.26146232808325126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4858643253239734,0.2432577850852578],[-0.007207406644461482,0.9000509937036917]],"imag":[[-0.7958310631143767,-0.2672347775929165],[0.3612988093658522,-0.2435558095658495]]},{"name":"u","qubits":[2],"real":[[0.9810092998630996,0.0],[0.0,0.9810092998630996]],"imag":[[0.19396070112811792,0.0],[0.0,-0.19396070112811792]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9457681671537529,0.0],[0.0,0.9457681671537529]],"imag":[[0.3248423833163262,0.0],[0.0,-0.3248423833163262]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9202738448010113,0.0],[0.0,0.9202738448010113]],"imag":[[0.39127490409578297,0.0],[0.0,-0.39127490409578297]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8109645186644523,0.0],[0.0,0.8109645186644523]],"imag":[[0.5850953336571171,0.0],[0.0,-0.5850953336571171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8615317119633222,-0.24491350169201243],[0.31976696657861653,-0.8641105013909034]],"imag":[[0.3918568855185598,0.21030612744805674],[-0.04427615202738001,0.38613695864643627]]},{"name":"u","qubits":[1],"real":[[0.9078273185534212,0.0],[0.0,0.9078273185534212]],"imag":[[0.41934420192498784,0.0],[0.0,-0.41934420192498784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8432409030807387,0.0],[0.0,0.8432409030807387]],"imag":[[0.5375358400809942,0.0],[0.0,-0.5375358400809942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.64320816946616,0.3210329886410452],[-0.5349741402264624,0.03387386138185226]],"imag":[[0.5476767158688137,0.4281019572851081],[0.011667686835845717,-0.8441084621587093]]},{"name":"u","qubits":[1],"real":[[0.7705677995091107,-0.6373580362399826],[0.6373580362399826,0.7705677995091107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9206509698969985,0.3903867206088291],[-0.3903867206088291,0.9206509698969985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08650392438343678,-0.8705181657672483],[0.24156747287195154,-0.2244222291761273]],"imag":[[-0.2457508163077603,-0.4175185390130113],[0.9347559913691875,-0.13232934557868795]]},{"name":"u","qubits":[1],"real":[[0.9379218796218305,0.0],[0.0,0.9379218796218305]],"imag":[[-0.3468465766396615,0.0],[0.0,0.3468465766396615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8657525518727429,0.0],[0.0,0.8657525518727429]],"imag":[[-0.5004722958624518,0.0],[0.0,0.5004722958624518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5676070782769431,0.22482637899008556],[0.30228890628826915,0.4331846183215163]],"imag":[[-0.6624931714915507,-0.43402546207242887],[0.38411771574872844,-0.7572490237911588]]},{"name":"u","qubits":[3],"real":[[0.9979297948022511,0.0],[0.0,0.9979297948022511]],"imag":[[0.06431270983201585,0.0],[0.0,-0.06431270983201585]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.98472050829205,0.0],[0.0,0.98472050829205]],"imag":[[-0.1741422422878682,0.0],[0.0,0.1741422422878682]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8445629466430942,0.0],[0.0,0.8445629466430942]],"imag":[[0.5354562812756369,0.0],[0.0,-0.5354562812756369]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9852334972050151,0.0],[0.0,0.9852334972050151]],"imag":[[-0.1712161090119022,0.0],[0.0,0.1712161090119022]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9683604003218145,0.0],[0.0,0.9683604003218145]],"imag":[[-0.24955587568433482,0.0],[0.0,0.24955587568433482]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.980114598539884,0.0],[0.0,0.980114598539884]],"imag":[[0.19843229003617835,0.0],[0.0,-0.19843229003617835]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9260492242968398,0.0],[0.0,0.9260492242968398]],"imag":[[-0.3774027479751854,0.0],[0.0,0.3774027479751854]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.918927222854291,0.0],[0.0,0.918927222854291]],"imag":[[-0.39442712774009386,0.0],[0.0,0.39442712774009386]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.41088366344747634,0.07707876783030886],[0.3842224835654139,-0.5459091737043319]],"imag":[[0.7852938170608337,0.4566695737048491],[0.2585755578565624,-0.6982083772538441]]},{"name":"u","qubits":[1],"real":[[0.8723159158717052,0.0],[0.0,0.8723159158717052]],"imag":[[0.4889426785594688,0.0],[0.0,-0.4889426785594688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6855605099744488,0.0],[0.0,0.6855605099744488]],"imag":[[-0.7280156503562087,0.0],[0.0,0.7280156503562087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7768618326658221,0.407498544513376],[-0.016621231582553356,0.3078612622179515]],"imag":[[0.47527445488917835,-0.06741529274856681],[-0.4127028230307784,-0.8571006695532765]]},{"name":"u","qubits":[1],"real":[[0.7307572131475196,-0.6826374553398535],[0.6826374553398535,0.7307572131475196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9847056373065587,0.17422631218241422],[-0.17422631218241422,0.9847056373065587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7160586807448319,0.656582582867858],[0.1584815063987436,0.48107312386224627]],"imag":[[0.19844997947150264,0.1295256084807323],[-0.6502008793498486,-0.5662959280444183]]},{"name":"u","qubits":[1],"real":[[0.9934992455303214,0.0],[0.0,0.9934992455303214]],"imag":[[0.11383869786097386,0.0],[0.0,-0.11383869786097386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8093468018502519,0.0],[0.0,0.8093468018502519]],"imag":[[0.5873310432241506,0.0],[0.0,-0.5873310432241506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17881576850004732,0.5544924873833897],[0.2067022208077653,0.7498115133533385]],"imag":[[0.7700406514189031,-0.260000764486319],[-0.576486346769138,-0.25044036883994447]]},{"name":"u","qubits":[2],"real":[[0.9992282889887186,0.0],[0.0,0.9992282889887186]],"imag":[[0.039278829981018365,0.0],[0.0,-0.039278829981018365]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997961679003375,0.0],[0.0,0.9997961679003375]],"imag":[[0.020189666956147215,0.0],[0.0,-0.020189666956147215]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9566925209016115,0.0],[0.0,0.9566925209016115]],"imag":[[0.29110036147507556,0.0],[0.0,-0.29110036147507556]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6354621023064061,0.0],[0.0,0.6354621023064061]],"imag":[[-0.7721320589978911,0.0],[0.0,0.7721320589978911]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07043210161982846,0.7172244164348551],[-0.6467559125493577,0.0585462174812001]],"imag":[[-0.1177205799098519,-0.6832059137601078],[-0.7502586045554891,0.12406109902601095]]},{"name":"u","qubits":[1],"real":[[0.8777968196801563,0.0],[0.0,0.8777968196801563]],"imag":[[0.4790331338847065,0.0],[0.0,-0.4790331338847065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9082415509714379,0.0],[0.0,0.9082415509714379]],"imag":[[-0.41844627503300463,0.0],[0.0,0.41844627503300463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8157115437565914,0.08675739824359834],[-0.09151643578871452,0.23897269738267468]],"imag":[[0.5247930561062161,-0.22733253065704911],[0.22545879363082424,0.9400452777716146]]},{"name":"u","qubits":[1],"real":[[0.9079521523969688,-0.41907384666394004],[0.41907384666394004,0.9079521523969688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9413367991260414,0.33746856240417245],[-0.33746856240417245,0.9413367991260414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6863321318627337,-0.027862694717401878],[-0.4748147923923082,-0.17922908413154642]],"imag":[[0.34021393088189883,0.6422042947923399],[0.4333054337670957,-0.7447645597064387]]},{"name":"u","qubits":[1],"real":[[0.7992959336666672,0.0],[0.0,0.7992959336666672]],"imag":[[-0.6009376094270776,0.0],[0.0,0.6009376094270776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9556694355112485,0.0],[0.0,0.9556694355112485]],"imag":[[-0.29444172603354246,0.0],[0.0,0.29444172603354246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7306800483545426,0.5270808561223062],[-0.23583881555957853,-0.022652703830214727]],"imag":[[-0.2112570312260272,0.37902889705607656],[-0.604861295479901,-0.7602695057116338]]},{"name":"u","qubits":[2],"real":[[0.7161314933486544,-0.6979653889944873],[0.6979653889944873,0.7161314933486544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9705095153705084,0.24106281458429238],[-0.24106281458429238,0.9705095153705084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999901489727623,0.004438688706432933],[-0.004438688706432933,0.9999901489727623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9448360203121117,0.32754372947863153],[-0.32754372947863153,0.9448360203121117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08501781002376715,0.9626431491372583],[0.8592721387487542,0.031445050768540865]],"imag":[[0.2554301090084207,0.029079181725264636],[-0.43494691970498045,0.26736450286351593]]},{"name":"u","qubits":[1],"real":[[0.9814122104625446,0.0],[0.0,0.9814122104625446]],"imag":[[-0.19191162850390833,0.0],[0.0,0.19191162850390833]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6086401328595442,0.0],[0.0,0.6086401328595442]],"imag":[[0.7934463993696842,0.0],[0.0,-0.7934463993696842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3759101519950583,0.004881789373282319],[-0.02818320599954809,-0.008261327140504093]],"imag":[[-0.9244249536012121,-0.06407987920528446],[-0.05775612249827701,0.9978986359783386]]},{"name":"u","qubits":[1],"real":[[0.6936343170943334,-0.7203273104284452],[0.7203273104284452,0.6936343170943334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8608825274861218,0.508803767546101],[-0.508803767546101,0.8608825274861218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.25240516667889434,0.4258693463120251],[0.4328324362524245,0.659620808040365]],"imag":[[-0.8182458113154526,0.29223402260908254],[0.28181821485899006,-0.5460173673992978]]},{"name":"u","qubits":[1],"real":[[0.9998547369290842,0.0],[0.0,0.9998547369290842]],"imag":[[0.017044208414352308,0.0],[0.0,-0.017044208414352308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3262740971383836,0.0],[0.0,0.3262740971383836]],"imag":[[-0.9452752051844651,0.0],[0.0,0.9452752051844651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02959495946924595,-0.2937416506265643],[-0.4781615980245161,0.5606561621550655]],"imag":[[0.8678039179473604,0.39969531027572236],[-0.13191658176236162,0.6630416046284946]]},{"name":"u","qubits":[2],"real":[[0.9796167869526413,0.0],[0.0,0.9796167869526413]],"imag":[[-0.20087546072276555,0.0],[0.0,0.20087546072276555]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979841711868292,0.0],[0.0,0.9979841711868292]],"imag":[[0.06346332847036572,0.0],[0.0,-0.06346332847036572]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9571381418009778,0.0],[0.0,0.9571381418009778]],"imag":[[-0.28963179644122516,0.0],[0.0,0.28963179644122516]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7202009020611096,0.0],[0.0,0.7202009020611096]],"imag":[[0.6937655660742784,0.0],[0.0,-0.6937655660742784]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8782794859012416,-0.3460143426756845],[0.18689992724220977,-0.10351136016028775]],"imag":[[-0.22886318361802938,-0.2377411670114897],[0.3759191469267403,-0.9016865367124524]]},{"name":"u","qubits":[1],"real":[[0.694131411566196,0.0],[0.0,0.694131411566196]],"imag":[[-0.7198483058791764,0.0],[0.0,0.7198483058791764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7947198909751667,0.0],[0.0,0.7947198909751667]],"imag":[[0.6069763544722472,0.0],[0.0,-0.6069763544722472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9507529470484826,0.30584905339914464],[0.12337867302307239,0.45140610781787693]],"imag":[[0.034595268025625424,-0.0364466410483473],[0.28222279169465697,0.8374727008779781]]},{"name":"u","qubits":[1],"real":[[0.9115771238976881,-0.4111291125503265],[0.4111291125503265,0.9115771238976881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.95325769646278,0.3021585082940315],[-0.3021585082940315,0.95325769646278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4438869135757592,-0.6639693260504509],[-0.14200512418302064,0.5850013088657837]],"imag":[[-0.584620970812342,-0.14257441042042224],[-0.6640913138630754,-0.44338554349764125]]},{"name":"u","qubits":[1],"real":[[0.9008134937809787,0.0],[0.0,0.9008134937809787]],"imag":[[-0.43420622913784485,0.0],[0.0,0.43420622913784485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9315214806167865,0.0],[0.0,0.9315214806167865]],"imag":[[0.3636863087188049,0.0],[0.0,-0.3636863087188049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5908399733824425,0.5499704159376374],[-0.35613348305164017,-0.34681686685063023]],"imag":[[-0.470487532449885,0.35648583317718946],[0.5501986458654363,0.6709459391078085]]},{"name":"u","qubits":[4],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.7785604908109313,-0.26525722715035494],[-0.3809686607563965,-0.38539302713078005]],"imag":[[0.4364982514767119,-0.3646250705183611],[-0.24119643058613538,0.805083459048165]]},{"name":"u","qubits":[1],"real":[[0.9711345871775876,0.0],[0.0,0.9711345871775876]],"imag":[[-0.23853220660409036,0.0],[0.0,0.23853220660409036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9499380893406316,0.0],[0.0,0.9499380893406316]],"imag":[[-0.31243819616024876,0.0],[0.0,0.31243819616024876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4456096245229697,0.2394545522405268],[-0.14899850438867923,-0.7941887105397983]],"imag":[[-0.8523779446259423,-0.132459123728948],[-0.2295285336024448,0.54256832749745]]},{"name":"u","qubits":[1],"real":[[0.7279856958369053,-0.6855923181139479],[0.6855923181139479,0.7279856958369053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.990944536955704,0.13427183128879058],[-0.13427183128879058,0.990944536955704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17818529143190534,-0.2829735496506855],[-0.1212460950752381,0.5836251307636813]],"imag":[[0.8680171940369531,0.3670451238902823],[0.44732039658677286,-0.6667724904099857]]},{"name":"u","qubits":[1],"real":[[0.9163864267027206,0.0],[0.0,0.9163864267027206]],"imag":[[-0.4002947875691353,0.0],[0.0,0.4002947875691353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9457354678526718,0.0],[0.0,0.9457354678526718]],"imag":[[-0.32493757068933726,0.0],[0.0,0.32493757068933726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5338342599894583,-0.28364438775889533],[-0.46769876810955424,-0.6615763102663481]],"imag":[[-0.49445335304499366,0.6245660299895855],[0.5017915172986442,-0.3029520113323134]]},{"name":"u","qubits":[2],"real":[[0.9139524657808915,0.0],[0.0,0.9139524657808915]],"imag":[[0.40582125411691833,0.0],[0.0,-0.40582125411691833]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9382367639046257,0.0],[0.0,0.9382367639046257]],"imag":[[0.3459938942492707,0.0],[0.0,-0.3459938942492707]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9888861387855361,0.0],[0.0,0.9888861387855361]],"imag":[[0.14867482812444524,0.0],[0.0,-0.14867482812444524]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.659309156041506,0.0],[0.0,0.659309156041506]],"imag":[[-0.7518719550294699,0.0],[0.0,0.7518719550294699]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3327196014494423,0.46941986953158693],[-0.9326728594991804,-0.2918859881384182]],"imag":[[-0.13356618267192097,0.8069093677400977],[0.0397376246320481,-0.208194208062289]]},{"name":"u","qubits":[1],"real":[[0.8656267003081843,0.0],[0.0,0.8656267003081843]],"imag":[[0.5006899396967796,0.0],[0.0,-0.5006899396967796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8506629817270457,0.0],[0.0,0.8506629817270457]],"imag":[[0.5257114146746786,0.0],[0.0,-0.5257114146746786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7470783674242476,-0.4492786373448895],[0.4904145492454783,-0.8240722313547979]],"imag":[[0.4297398486437927,0.2352579040964416],[0.129194215438175,-0.252403213322638]]},{"name":"u","qubits":[1],"real":[[0.7602233860963105,-0.6496617606356866],[0.6496617606356866,0.7602233860963105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8770111000386867,0.48047011396020545],[-0.48047011396020545,0.8770111000386867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7877134876610453,0.14185790663411035],[-0.6067826391395078,-0.25920355441519033]],"imag":[[-0.10425019914331501,0.5903521759601121],[-0.0213116441023417,-0.7511152774661691]]},{"name":"u","qubits":[1],"real":[[0.9156252119907289,0.0],[0.0,0.9156252119907289]],"imag":[[0.4020329229888179,0.0],[0.0,-0.4020329229888179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926649840569998,0.0],[0.0,0.926649840569998]],"imag":[[0.37592562159501364,0.0],[0.0,-0.37592562159501364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5960934678738856,0.5295414466959594],[-0.0639981893879575,-0.7798018193367898]],"imag":[[0.5479314735831329,0.2530405778649969],[0.5833934432012108,0.217865657559725]]},{"name":"u","qubits":[2],"real":[[0.6423681635318634,-0.7663962046361538],[0.7663962046361538,0.6423681635318634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9823464955210033,0.18707047532308094],[-0.18707047532308094,0.9823464955210033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9941278426459118,0.10821197935619346],[-0.10821197935619346,0.9941278426459118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9209574029868469,0.3896632673010409],[-0.3896632673010409,0.9209574029868469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.629804801745434,0.002216515723769681],[-0.03351302293017043,-0.6855847261616302]],"imag":[[-0.6836880467918448,0.368661977196447],[0.3671422662489691,0.6277396091386422]]},{"name":"u","qubits":[1],"real":[[0.8913102244771154,0.0],[0.0,0.8913102244771154]],"imag":[[-0.45339396085805356,0.0],[0.0,0.45339396085805356]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6533997414899071,0.0],[0.0,0.6533997414899071]],"imag":[[-0.7570130631771969,0.0],[0.0,0.7570130631771969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5739224690192231,-0.5082515872294135],[-0.6846543845179228,0.6619782913913762]],"imag":[[-0.4181541811261145,-0.4872785696502664],[-0.1643424903121892,0.2569526442069171]]},{"name":"u","qubits":[1],"real":[[0.6690943191362972,-0.7431774970352203],[0.7431774970352203,0.6690943191362972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.83316747221567,0.5530207620349806],[-0.5530207620349806,0.83316747221567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.28438974386069427,-0.5557431859929628],[-0.9526077425879126,-0.25156138942084155]],"imag":[[0.10756091928116929,-0.7737587695481257],[-0.009571363110831824,-0.17077395914605156]]},{"name":"u","qubits":[1],"real":[[0.7935469650902769,0.0],[0.0,0.7935469650902769]],"imag":[[0.608509009132988,0.0],[0.0,-0.608509009132988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9242264765807967,0.0],[0.0,0.9242264765807967]],"imag":[[0.3818447590147678,0.0],[0.0,-0.3818447590147678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6843845619773987,-0.45983440870466735],[0.3244210052726347,-0.6237495083982989]],"imag":[[0.18384707972977532,0.5351358137641942],[0.6265532969666112,-0.3363309800940778]]},{"name":"u","qubits":[2],"real":[[0.9961649241211186,0.0],[0.0,0.9961649241211186]],"imag":[[-0.08749539388314215,0.0],[0.0,0.08749539388314215]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9924456952746292,0.0],[0.0,0.9924456952746292]],"imag":[[-0.1226847257439077,0.0],[0.0,0.1226847257439077]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9637617713818947,0.0],[0.0,0.9637617713818947]],"imag":[[-0.26676440546450825,0.0],[0.0,0.26676440546450825]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.765238073626416,0.0],[0.0,0.765238073626416]],"imag":[[-0.643747381099552,0.0],[0.0,0.643747381099552]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08208521044645677,0.2693952234251739],[0.44909129314190915,0.08963277967957055]],"imag":[[0.047139106591489094,-0.9583663894625151],[0.8884576147908492,0.03043093740252555]]},{"name":"u","qubits":[1],"real":[[0.9882725561841793,0.0],[0.0,0.9882725561841793]],"imag":[[0.15270021183085528,0.0],[0.0,-0.15270021183085528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5911585362192809,0.0],[0.0,0.5911585362192809]],"imag":[[0.8065553825095194,0.0],[0.0,-0.8065553825095194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26915088154520683,0.4436928413885326],[0.06771430727778449,0.8364547734248786]],"imag":[[0.8501758659303746,-0.08885641481370982],[-0.4474076134162955,-0.3091676115988857]]},{"name":"u","qubits":[1],"real":[[0.6993439278492372,-0.7147853318167637],[0.7147853318167637,0.6993439278492372]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9769743420529168,0.213356825459769],[-0.213356825459769,0.9769743420529168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16502366993388046,0.04171904915224994],[-0.8744527397932376,0.10306508230154218]],"imag":[[-0.036644167535428485,-0.9847252988955958],[0.4547051783466834,0.13398953490100357]]},{"name":"u","qubits":[1],"real":[[0.8924780506782702,0.0],[0.0,0.8924780506782702]],"imag":[[-0.45109082129601674,0.0],[0.0,0.45109082129601674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6808840511656074,0.0],[0.0,0.6808840511656074]],"imag":[[0.7323912266461897,0.0],[0.0,-0.7323912266461897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7491324867158842,-0.24023613765615912],[0.35389654775030605,-0.8231368811306397]],"imag":[[-0.5517556615636664,-0.27686243053792503],[0.09551670413980903,-0.43368129731775035]]},{"name":"u","qubits":[3],"real":[[0.9818938180939053,0.0],[0.0,0.9818938180939053]],"imag":[[0.18943212501836332,0.0],[0.0,-0.18943212501836332]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991042358935022,0.0],[0.0,0.9991042358935022]],"imag":[[0.04231696846019649,0.0],[0.0,-0.04231696846019649]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9555046641508811,0.0],[0.0,0.9555046641508811]],"imag":[[-0.2949759935755992,0.0],[0.0,0.2949759935755992]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9912709461627234,0.0],[0.0,0.9912709461627234]],"imag":[[-0.13184047668928964,0.0],[0.0,0.13184047668928964]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9887324649432335,0.0],[0.0,0.9887324649432335]],"imag":[[0.14969339587061814,0.0],[0.0,-0.14969339587061814]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9728612387978165,0.0],[0.0,0.9728612387978165]],"imag":[[-0.2313893040846484,0.0],[0.0,0.2313893040846484]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9889401501675887,0.0],[0.0,0.9889401501675887]],"imag":[[0.1483151353925387,0.0],[0.0,-0.1483151353925387]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7098851383268935,0.0],[0.0,0.7098851383268935]],"imag":[[-0.7043174642038967,0.0],[0.0,0.7043174642038967]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.22689703199027425,-0.27826868114458864],[0.447209523020109,0.8637517356076482]],"imag":[[-0.8388149061914659,0.40923566696838376],[-0.21192199636926126,-0.09500341683207465]]},{"name":"u","qubits":[1],"real":[[0.6747408737169448,0.0],[0.0,0.6747408737169448]],"imag":[[-0.7380547089042208,0.0],[0.0,0.7380547089042208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8648280804013104,0.0],[0.0,0.8648280804013104]],"imag":[[-0.5020681142528218,0.0],[0.0,0.5020681142528218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.737050311974337,0.670637835201209],[-0.2907988052866918,-0.328858944431302]],"imag":[[0.06619413537117029,-0.05118660037188928],[0.6064744255983331,0.6629303286217446]]},{"name":"u","qubits":[1],"real":[[0.709972435504813,-0.7042294660289103],[0.7042294660289103,0.709972435504813]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9978370018199404,0.06573673097281547],[-0.06573673097281547,0.9978370018199404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3637150980590856,-0.028341487697589044],[-0.5831635287796131,-0.1322044967480036]],"imag":[[0.20886447052834387,0.9073498335646906],[0.6957063023259841,-0.3980389561899975]]},{"name":"u","qubits":[1],"real":[[0.24895779128909454,0.0],[0.0,0.24895779128909454]],"imag":[[-0.968514335545146,0.0],[0.0,0.968514335545146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9776431837793103,0.0],[0.0,0.9776431837793103]],"imag":[[0.21027079019648395,0.0],[0.0,-0.21027079019648395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38466115878054463,0.5963978891982549],[-0.2505032689881323,0.37534390779525373]],"imag":[[0.6987800841836906,-0.08973151416146413],[-0.5486258279557228,-0.7038286467650666]]},{"name":"u","qubits":[2],"real":[[0.9782263950062126,0.0],[0.0,0.9782263950062126]],"imag":[[-0.20754064689392607,0.0],[0.0,0.20754064689392607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9541327513250473,0.0],[0.0,0.9541327513250473]],"imag":[[0.29938385535779233,0.0],[0.0,-0.29938385535779233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9855949415834123,0.0],[0.0,0.9855949415834123]],"imag":[[0.1691230650301431,0.0],[0.0,-0.1691230650301431]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6733608814026094,0.0],[0.0,0.6733608814026094]],"imag":[[-0.7393139545529361,0.0],[0.0,0.7393139545529361]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5009101909027157,-0.7559997761348587],[0.6217844360826668,-0.6307485051584212]],"imag":[[-0.405923301169322,0.11304686064481477],[0.4446339722321782,0.13357046463501113]]},{"name":"u","qubits":[1],"real":[[0.797444167429984,0.0],[0.0,0.797444167429984]],"imag":[[0.603392740950618,0.0],[0.0,-0.603392740950618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8017053944278736,0.0],[0.0,0.8017053944278736]],"imag":[[-0.5977193827752681,0.0],[0.0,0.5977193827752681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9036741082814341,-0.2561543499784316],[-0.09829513707885341,-0.15424169741022703]],"imag":[[0.255261837890409,0.2293456978573881],[0.32947316456005127,-0.9262801944560011]]},{"name":"u","qubits":[1],"real":[[0.8082194524525328,-0.5888814113871553],[0.5888814113871553,0.8082194524525328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9727500716061395,0.2318562015350258],[-0.2318562015350258,0.9727500716061395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14315431380166888,0.8464101353237392],[-0.9513920784268859,0.04899933200393786]],"imag":[[-0.2418683132965818,0.45232338463127175],[0.12593519988315544,0.27675350765641266]]},{"name":"u","qubits":[1],"real":[[0.5931829337809705,0.0],[0.0,0.5931829337809705]],"imag":[[-0.8050677034082293,0.0],[0.0,0.8050677034082293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9385256918250255,0.0],[0.0,0.9385256918250255]],"imag":[[0.3452093941137136,0.0],[0.0,-0.3452093941137136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8624889114111216,-0.41220670918395164],[0.24173795739881884,-0.4965799350933322]],"imag":[[0.26753908589354103,0.12091875005905381],[0.3551034710682981,-0.7542364701143769]]},{"name":"u","qubits":[2],"real":[[0.7227481700568222,-0.6911114835390271],[0.6911114835390271,0.7227481700568222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9929745311274444,0.11832827444119984],[-0.11832827444119984,0.9929745311274444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998999684659067,0.014144011520033547],[-0.014144011520033547,0.9998999684659067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8805058003520553,0.4740353737289935],[-0.4740353737289935,0.8805058003520553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08484590112789948,0.40533088339031215],[0.1709698608838999,0.4454160479111905]],"imag":[[-0.8100135394157415,-0.41519406787068613],[0.5544804285944805,-0.6818543137930554]]},{"name":"u","qubits":[1],"real":[[0.9898361973679889,0.0],[0.0,0.9898361973679889]],"imag":[[-0.1422121738111044,0.0],[0.0,0.1422121738111044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7788460715007945,0.0],[0.0,0.7788460715007945]],"imag":[[0.6272151121487581,0.0],[0.0,-0.6272151121487581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2609832591858574,0.3739603657914306],[0.23434194606807054,0.8818510328034868]],"imag":[[-0.8895099070618847,0.028522070062049668],[0.29282027931226784,-0.28579519289158617]]},{"name":"u","qubits":[1],"real":[[0.795162478707555,-0.6063964317636253],[0.6063964317636253,0.795162478707555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9254308406733572,0.37891655958878784],[-0.37891655958878784,0.9254308406733572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15908147689853921,0.234934826648192],[-0.8821844531499793,0.38405088447169755]],"imag":[[-0.35309677101375675,-0.8915275549500542],[-0.26789241241197903,0.04989152361943721]]},{"name":"u","qubits":[1],"real":[[0.992232971624975,0.0],[0.0,0.992232971624975]],"imag":[[0.1243934484620132,0.0],[0.0,-0.1243934484620132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6922520814723883,0.0],[0.0,0.6922520814723883]],"imag":[[-0.7216557736879446,0.0],[0.0,0.7216557736879446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19307630004100584,0.550240754804521],[-0.21534015213699662,-0.7248989473072489]],"imag":[[0.7579405355822855,-0.29237441515266793],[0.5847018947817159,0.2937240700200255]]},{"name":"u","qubits":[2],"real":[[0.8882781941003175,0.0],[0.0,0.8882781941003175]],"imag":[[-0.4593058348049571,0.0],[0.0,0.4593058348049571]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999251201108602,0.0],[0.0,0.9999251201108602]],"imag":[[-0.012237408683284214,0.0],[0.0,0.012237408683284214]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9726365148764506,0.0],[0.0,0.9726365148764506]],"imag":[[-0.2323321112739088,0.0],[0.0,0.2323321112739088]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7017906360009989,0.0],[0.0,0.7017906360009989]],"imag":[[-0.7123832558541178,0.0],[0.0,0.7123832558541178]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.160803750651626,0.16922586520961783],[0.545338464145614,0.10920893638791931]],"imag":[[0.011051592897649964,0.9723078846820337],[0.8225727782963019,-0.11854700393609714]]},{"name":"u","qubits":[1],"real":[[0.9661449226062657,0.0],[0.0,0.9661449226062657]],"imag":[[0.2579999777560705,0.0],[0.0,-0.2579999777560705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8171167852220982,0.0],[0.0,0.8171167852220982]],"imag":[[-0.5764721669849321,0.0],[0.0,0.5764721669849321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3778117160000447,0.06802608233441942],[-0.12701591932605666,-0.316219029839372]],"imag":[[0.656959304980093,0.6488722763190038],[0.6399451031853682,-0.6887254506073311]]},{"name":"u","qubits":[1],"real":[[0.7759924014706561,-0.6307422554893592],[0.6307422554893592,0.7759924014706561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9761498920346134,0.21709764687995267],[-0.21709764687995267,0.9761498920346134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11909390422260792,0.09421305142324497],[-0.09481768054991087,0.10925415953216973]],"imag":[[-0.9865111738843922,0.061124845355838224],[0.06018266555569993,0.9876493217972991]]},{"name":"u","qubits":[1],"real":[[0.9015598752517525,0.0],[0.0,0.9015598752517525]],"imag":[[-0.43265435550337933,0.0],[0.0,0.43265435550337933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.569264082361457,0.0],[0.0,0.569264082361457]],"imag":[[-0.8221547327195583,0.0],[0.0,0.8221547327195583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7599197224502316,-0.13983970464944268],[0.15890347558792176,-0.6867114308334316]],"imag":[[-0.6094147747596083,0.1777090451817664],[0.16088919535486892,0.690863056637741]]},{"name":"u","qubits":[3],"real":[[0.6880893844767682,-0.7256259359824333],[0.7256259359824333,0.6880893844767682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9965332930150526,0.08319492720458034],[-0.08319492720458034,0.9965332930150526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998409454683652,0.017834902997366266],[-0.017834902997366266,0.9998409454683652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9744914156485303,0.22442477765907085],[-0.22442477765907085,0.9744914156485303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995880043249059,-0.02870229276123881],[0.02870229276123881,0.9995880043249059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999101531363777,0.013404687791433927],[-0.013404687791433927,0.9999101531363777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997029745205874,0.024371350694814966],[-0.024371350694814966,0.9997029745205874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9239596451045562,0.3824899661667774],[-0.3824899661667774,0.9239596451045562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6231832454311703,-0.44715528301090823],[-0.15843547006935452,-0.24119329944068646]],"imag":[[-0.2242716545399884,-0.6011630564657185],[-0.7322861936481343,0.6168313584126098]]},{"name":"u","qubits":[1],"real":[[0.9598930855864398,0.0],[0.0,0.9598930855864398]],"imag":[[-0.2803663036874149,0.0],[0.0,0.2803663036874149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7188193751602743,0.0],[0.0,0.7188193751602743]],"imag":[[-0.6951968828283056,0.0],[0.0,0.6951968828283056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41423292198632944,0.35335030704500797],[-0.3381154412447191,-0.39565988215513415]],"imag":[[-0.6486120890573482,0.5318430264490912],[0.5416561572281986,0.6601059107307367]]},{"name":"u","qubits":[1],"real":[[0.7077719690617362,-0.7064409669678513],[0.7064409669678513,0.7077719690617362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631875928882553,0.2688301711231994],[-0.2688301711231994,0.9631875928882553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9413647595612353,0.0618537622640694],[-0.08004271054936504,-0.74790661789651]],"imag":[[-0.17133536279606149,-0.2839906600674384],[0.2794096408495416,-0.596790673515299]]},{"name":"u","qubits":[1],"real":[[0.964602069433883,0.0],[0.0,0.964602069433883]],"imag":[[-0.26370977919650646,0.0],[0.0,0.26370977919650646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9241380783573591,0.0],[0.0,0.9241380783573591]],"imag":[[0.38205865011797296,0.0],[0.0,-0.38205865011797296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46549763736162597,0.336532864592366],[0.2873546832702083,-0.6744951932402827]],"imag":[[-0.7877220182700156,-0.222601892607887],[-0.2832547573228652,-0.6182639102781242]]},{"name":"u","qubits":[2],"real":[[0.9302167264391504,0.0],[0.0,0.9302167264391504]],"imag":[[-0.36701068356770045,0.0],[0.0,0.36701068356770045]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9637785549751945,0.0],[0.0,0.9637785549751945]],"imag":[[-0.26670376257174533,0.0],[0.0,0.26670376257174533]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992398699303058,0.0],[0.0,0.9992398699303058]],"imag":[[-0.03898310328418614,0.0],[0.0,0.03898310328418614]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6463313986616207,0.0],[0.0,0.6463313986616207]],"imag":[[0.7630568282271728,0.0],[0.0,-0.7630568282271728]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6623382266168137,0.2189325697967967],[0.2942946313685229,0.640623075590372]],"imag":[[-0.16120024046161174,-0.6981340028385551],[0.6698606019052606,-0.23297965358356856]]},{"name":"u","qubits":[1],"real":[[0.9482436262905364,0.0],[0.0,0.9482436262905364]],"imag":[[-0.3175437374589107,0.0],[0.0,0.3175437374589107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6386581091192305,0.0],[0.0,0.6386581091192305]],"imag":[[-0.7694906235011892,0.0],[0.0,0.7694906235011892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5759882315098359,-0.007285080245602343],[-0.21399229021150157,0.1914322959512288]],"imag":[[-0.763560828273142,-0.29182074342791325],[-0.19854399617979207,0.9370919151171011]]},{"name":"u","qubits":[1],"real":[[0.5966501318843481,-0.8025014767104108],[0.8025014767104108,0.5966501318843481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9839772074899661,0.17829429362783372],[-0.17829429362783372,0.9839772074899661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21318824433593708,0.6288843763561235],[0.5671095435053543,0.2848173596684098]],"imag":[[-0.32242898945643617,0.67460711559413],[0.7273081086446177,0.26132116714199327]]},{"name":"u","qubits":[1],"real":[[0.578688174646467,0.0],[0.0,0.578688174646467]],"imag":[[-0.81554889278592,0.0],[0.0,0.81554889278592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8769946821700626,0.0],[0.0,0.8769946821700626]],"imag":[[-0.4805000805883709,0.0],[0.0,0.4805000805883709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7391874639371663,0.5486466955432627],[0.3336826986893301,0.770791504409984]],"imag":[[0.2586185387811601,0.2927544158954679],[-0.5247610895943449,-0.13842728117157982]]},{"name":"u","qubits":[2],"real":[[0.6424690655380181,-0.7663116205739711],[0.7663116205739711,0.6424690655380181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782555262317353,0.20740329167366348],[-0.20740329167366348,0.9782555262317353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9970479466827695,0.07678145619661839],[-0.07678145619661839,0.9970479466827695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.936501548265695,0.35066344277092265],[-0.35066344277092265,0.936501548265695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9164400377161389,-0.2723140453147845],[-0.3382035693656548,0.8602277203801906]],"imag":[[0.08213019538931862,-0.2814912947152205],[0.19751109828180272,0.3265210266021851]]},{"name":"u","qubits":[1],"real":[[0.7287728038817033,0.0],[0.0,0.7287728038817033]],"imag":[[0.684755577065569,0.0],[0.0,-0.684755577065569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7274830020618019,0.0],[0.0,0.7274830020618019]],"imag":[[-0.686125704015779,0.0],[0.0,0.686125704015779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.901905385462946,-0.4251000523697771],[0.2098002923373958,-0.48857899325843956]],"imag":[[0.05622512884095865,0.05191681842105426],[0.3733486947812931,-0.760187580000369]]},{"name":"u","qubits":[1],"real":[[0.5201836178958541,-0.8540544500632147],[0.8540544500632147,0.5201836178958541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9846292621526092,0.17465742501482315],[-0.17465742501482315,0.9846292621526092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.42131992337628466,0.21327655792600103],[-0.804161151029909,0.3373811729416736]],"imag":[[-0.34814593512329234,-0.8098129659758275],[0.23368520106669485,-0.42998838835620995]]},{"name":"u","qubits":[1],"real":[[0.6210076615622804,0.0],[0.0,0.6210076615622804]],"imag":[[-0.7838044936595785,0.0],[0.0,0.7838044936595785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8544289724610723,0.0],[0.0,0.8544289724610723]],"imag":[[0.5195682159438896,0.0],[0.0,-0.5195682159438896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.955503234920227,-0.06731471238335027],[0.05454802089176971,0.625980693612123]],"imag":[[0.2244717357184031,0.17915004163353093],[-0.1834407842802142,0.7559908486908664]]},{"name":"u","qubits":[2],"real":[[0.999898134883193,0.0],[0.0,0.999898134883193]],"imag":[[-0.014273046525252055,0.0],[0.0,0.014273046525252055]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9956169892482262,0.0],[0.0,0.9956169892482262]],"imag":[[-0.09352438569858387,0.0],[0.0,0.09352438569858387]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9418506639467089,0.0],[0.0,0.9418506639467089]],"imag":[[-0.33603173484530224,0.0],[0.0,0.33603173484530224]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7056587253487824,0.0],[0.0,0.7056587253487824]],"imag":[[-0.7085518776625546,0.0],[0.0,0.7085518776625546]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6823000934562666,0.7066657227663828],[-0.7053482644684236,-0.7025787286727088]],"imag":[[0.18061672547562382,-0.049676324492652156],[0.06578758818664651,-0.06737172306395868]]},{"name":"u","qubits":[1],"real":[[0.9972182982305529,0.0],[0.0,0.9972182982305529]],"imag":[[-0.0745363379443894,0.0],[0.0,0.0745363379443894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8055227067021636,0.0],[0.0,0.8055227067021636]],"imag":[[-0.5925649069825347,0.0],[0.0,0.5925649069825347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12042763216954255,-0.25819968546816785],[-0.5583505365294641,-0.7750413099699043]],"imag":[[-0.8010972885068331,0.5263774711945568],[0.17884350173908184,-0.2357342743071042]]},{"name":"u","qubits":[1],"real":[[0.891489333298218,-0.45304168529562344],[0.45304168529562344,0.891489333298218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9397662292093957,0.3418178380915099],[-0.3418178380915099,0.9397662292093957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5141049163954997,-0.7327479367010632],[0.5655364533197461,-0.5708970945716062]],"imag":[[0.3711751344930991,0.24699314916074297],[-0.5273458774263138,0.27595534591250864]]},{"name":"u","qubits":[1],"real":[[0.4324706055772351,0.0],[0.0,0.4324706055772351]],"imag":[[0.9016480329439307,0.0],[0.0,-0.9016480329439307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.980114073602136,0.0],[0.0,0.980114073602136]],"imag":[[0.19843488283824162,0.0],[0.0,-0.19843488283824162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6898293317408379,0.4150559456912172],[-0.4107935061145778,0.0645012259855604]],"imag":[[-0.5536682099463739,-0.21287453654943428],[0.2209880125682373,0.8821862532830539]]},{"name":"u","qubits":[3],"real":[[0.998253070136331,0.0],[0.0,0.998253070136331]],"imag":[[0.05908305986820019,0.0],[0.0,-0.05908305986820019]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997061066160345,0.0],[0.0,0.9997061066160345]],"imag":[[-0.02424253275979527,0.0],[0.0,0.02424253275979527]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995997267609622,0.0],[0.0,0.9995997267609622]],"imag":[[-0.028291098589658413,0.0],[0.0,0.028291098589658413]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.690177708974223,0.0],[0.0,0.690177708974223]],"imag":[[-0.7236399173864669,0.0],[0.0,0.7236399173864669]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9108761314468143,0.0],[0.0,0.9108761314468143]],"imag":[[0.4126798676462007,0.0],[0.0,-0.4126798676462007]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9970288639074737,0.0],[0.0,0.9970288639074737]],"imag":[[-0.07702885521265565,0.0],[0.0,0.07702885521265565]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9911492273021575,0.0],[0.0,0.9911492273021575]],"imag":[[-0.13275243582825985,0.0],[0.0,0.13275243582825985]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999955040219702,0.0],[0.0,0.9999955040219702]],"imag":[[0.0029986556730648363,0.0],[0.0,-0.0029986556730648363]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6072368231434716,0.4893481863444604],[0.42315227710363285,0.09685433794207442]],"imag":[[0.6230531380908425,0.06005481042485592],[0.2530027235343294,0.8646103223348798]]},{"name":"u","qubits":[1],"real":[[0.8482479183862686,0.0],[0.0,0.8482479183862686]],"imag":[[0.529599347576413,0.0],[0.0,-0.529599347576413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6613375892197899,0.0],[0.0,0.6613375892197899]],"imag":[[0.7500883901814215,0.0],[0.0,-0.7500883901814215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8048446727958947,0.3019429657708925],[0.17962021841939688,0.6334319166971456]],"imag":[[0.3933008526618752,-0.32614404392689583],[0.4065415957838502,0.6334228563462714]]},{"name":"u","qubits":[1],"real":[[0.7849394902216802,-0.6195724305442656],[0.6195724305442656,0.7849394902216802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9397568970344218,0.3418434941259453],[-0.3418434941259453,0.9397568970344218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19134455361403538,-0.17733010520603415],[0.09704868124791594,0.3309517944625288]],"imag":[[0.8471741775688479,0.46285765463089],[0.4860707028106426,-0.8029867589688142]]},{"name":"u","qubits":[1],"real":[[0.9962821931686058,0.0],[0.0,0.9962821931686058]],"imag":[[-0.08614982051724117,0.0],[0.0,0.08614982051724117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7141126990218783,0.0],[0.0,0.7141126990218783]],"imag":[[0.7000307515357366,0.0],[0.0,-0.7000307515357366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12856597212333543,0.6069742080951612],[0.6042996238363437,0.13590120203363876]],"imag":[[-0.7378438941033021,-0.26578090498323736],[0.2718071805116826,-0.7365281288174645]]},{"name":"u","qubits":[2],"real":[[0.9844272065067698,0.0],[0.0,0.9844272065067698]],"imag":[[0.17579270488071314,0.0],[0.0,-0.17579270488071314]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9854195195630605,0.0],[0.0,0.9854195195630605]],"imag":[[0.1701422065923298,0.0],[0.0,-0.1701422065923298]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9372454509252827,0.0],[0.0,0.9372454509252827]],"imag":[[0.3486702808096261,0.0],[0.0,-0.3486702808096261]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7065260117590346,0.0],[0.0,0.7065260117590346]],"imag":[[-0.7076870740008414,0.0],[0.0,0.7076870740008414]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3190358721432997,-0.32762686628872983],[0.13555135919321684,0.3465802951893874]],"imag":[[0.13905380150141006,-0.8783739460273157],[0.9276346164275256,-0.031653537127255806]]},{"name":"u","qubits":[1],"real":[[0.7836861505502555,0.0],[0.0,0.7836861505502555]],"imag":[[-0.6211569990233728,0.0],[0.0,0.6211569990233728]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6962519460180017,0.0],[0.0,0.6962519460180017]],"imag":[[0.7177974837418599,0.0],[0.0,-0.7177974837418599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.92097168461384,0.32267714120768537],[0.320104760999281,0.9455361910138804]],"imag":[[-0.2159890993613685,0.03223860478752088],[0.05189226418459423,0.02830982844088778]]},{"name":"u","qubits":[1],"real":[[0.6135269270846152,-0.7896737995793639],[0.7896737995793639,0.6135269270846152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9149846291574054,0.4034886967508326],[-0.4034886967508326,0.9149846291574054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37850289196577247,-0.2912310768853523],[-0.6231552132070947,0.7809121136907574]],"imag":[[0.6835699656562726,0.5519530076758592],[-0.03384144026263723,0.02661968941975823]]},{"name":"u","qubits":[1],"real":[[0.8568182080202648,0.0],[0.0,0.8568182080202648]],"imag":[[0.5156186172016506,0.0],[0.0,-0.5156186172016506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6946136961756176,0.0],[0.0,0.6946136961756176]],"imag":[[0.71938293911188,0.0],[0.0,-0.71938293911188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8312742516629648,-0.1256641625188306],[-0.303919787916662,0.9127203483500731]],"imag":[[0.4405527538739449,0.3148093198028005],[-0.15009714217450063,-0.22813411873601946]]},{"name":"u","qubits":[2],"real":[[0.7232313649773605,-0.6906058157248489],[0.6906058157248489,0.7232313649773605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885784807080645,0.15070695896651487],[-0.15070695896651487,0.9885784807080645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990140038954918,0.04439617123917805],[-0.04439617123917805,0.9990140038954918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9349937206878504,0.3546642669825789],[-0.3546642669825789,0.9349937206878504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5739841184093122,0.4530488457190849],[-0.7101190035798762,0.5948796656884796]],"imag":[[-0.18909730031703648,-0.6553862877870554],[-0.36126921205856577,-0.10646004191089521]]},{"name":"u","qubits":[1],"real":[[0.782752330562445,0.0],[0.0,0.782752330562445]],"imag":[[-0.6223333423488258,0.0],[0.0,0.6223333423488258]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6514025889537588,0.0],[0.0,0.6514025889537588]],"imag":[[-0.7587322763032691,0.0],[0.0,0.7587322763032691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7426517392241374,0.5851872579426949],[-0.32949093651222167,-0.5186219227826498]],"imag":[[-0.17181708484648384,0.276592040239285],[0.55712027995624,0.5586448045287871]]},{"name":"u","qubits":[1],"real":[[0.8596936237884537,-0.5108100167552283],[0.5108100167552283,0.8596936237884537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9659906298109957,0.2585770738432855],[-0.2585770738432855,0.9659906298109957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5342021689553279,0.24046289268127835],[0.24992145980615607,0.45730656268474945]],"imag":[[0.8025227773872435,0.11297270334660742],[-0.09013599939229862,0.8486963374890757]]},{"name":"u","qubits":[1],"real":[[0.6989764131033623,0.0],[0.0,0.6989764131033623]],"imag":[[-0.7151447223640526,0.0],[0.0,0.7151447223640526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9413697388400267,0.0],[0.0,0.9413697388400267]],"imag":[[0.33737666605184746,0.0],[0.0,-0.33737666605184746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.854509388052558,0.3746898403535546],[-0.3735232698416388,-0.013710970499134945]],"imag":[[0.019542566790977968,0.3592204300274288],[-0.3604332957706231,-0.8546228498435486]]},{"name":"u","qubits":[2],"real":[[0.699855138906619,0.0],[0.0,0.699855138906619]],"imag":[[0.714284806324478,0.0],[0.0,-0.714284806324478]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9619340914745825,0.0],[0.0,0.9619340914745825]],"imag":[[-0.27328154650281355,0.0],[0.0,0.27328154650281355]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9850125265829065,0.0],[0.0,0.9850125265829065]],"imag":[[-0.1724828179116948,0.0],[0.0,0.1724828179116948]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8173103837890744,0.0],[0.0,0.8173103837890744]],"imag":[[-0.5761976540654742,0.0],[0.0,0.5761976540654742]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5650090947821251,0.6784355670317268],[0.691109019000483,0.6987542200872533]],"imag":[[0.41318030267973777,-0.2230962610114822],[-0.18004189553310598,0.04117984481867668]]},{"name":"u","qubits":[1],"real":[[0.9129423217999929,0.0],[0.0,0.9129423217999929]],"imag":[[-0.408088614232789,0.0],[0.0,0.408088614232789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9520561209560955,0.0],[0.0,0.9520561209560955]],"imag":[[-0.3059234259582495,0.0],[0.0,0.3059234259582495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5865061456732086,-0.5504545550286905],[0.05856492389675809,-0.7569983207159016]],"imag":[[-0.5249564682078205,0.2782643175516668],[0.6140043951498193,-0.215690275299969]]},{"name":"u","qubits":[1],"real":[[0.6894531687857017,-0.7243302617255161],[0.7243302617255161,0.6894531687857017]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9770800924715609,0.21287201059736813],[-0.21287201059736813,0.9770800924715609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0308296659559895,0.6650497522825268],[-0.5637799143451818,0.14353584698403507]],"imag":[[0.67866290283941,-0.3101209812243883],[-0.46970033445545617,-0.6640265541557419]]},{"name":"u","qubits":[1],"real":[[0.6751467317320274,0.0],[0.0,0.6751467317320274]],"imag":[[-0.7376834623546619,0.0],[0.0,0.7376834623546619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8572595166724329,0.0],[0.0,0.8572595166724329]],"imag":[[0.5148845706316579,0.0],[0.0,-0.5148845706316579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8670981251933798,0.4568162171405696],[-0.30689971861376125,-0.17595037922207019]],"imag":[[0.07691218956031204,0.18315103095681523],[-0.3847569610779752,-0.8525351064140677]]},{"name":"u","qubits":[4],"real":[[0.9892390907153354,0.0],[0.0,0.9892390907153354]],"imag":[[-0.1463079676596469,0.0],[0.0,0.1463079676596469]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999666943111616,0.0],[0.0,0.9999666943111616]],"imag":[[0.008161511404625833,0.0],[0.0,-0.008161511404625833]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999377054855277,0.0],[0.0,0.9999377054855277]],"imag":[[0.011161771738303017,0.0],[0.0,-0.011161771738303017]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9885595722491343,0.0],[0.0,0.9885595722491343]],"imag":[[0.15083093885078308,0.0],[0.0,-0.15083093885078308]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.8651164972629322,0.0],[0.0,0.8651164972629322]],"imag":[[-0.5015709781910385,0.0],[0.0,0.5015709781910385]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.971315031652775,0.0],[0.0,0.971315031652775]],"imag":[[-0.23779636095905388,0.0],[0.0,0.23779636095905388]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9576949479625826,0.0],[0.0,0.9576949479625826]],"imag":[[-0.28778531346638625,0.0],[0.0,0.28778531346638625]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9500508763192027,0.0],[0.0,0.9500508763192027]],"imag":[[0.31209506949824584,0.0],[0.0,-0.31209506949824584]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9495730016118701,0.0],[0.0,0.9495730016118701]],"imag":[[-0.3135460326807268,0.0],[0.0,0.3135460326807268]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9573255879550983,0.0],[0.0,0.9573255879550983]],"imag":[[0.28901162372199735,0.0],[0.0,-0.28901162372199735]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9676254151880194,0.0],[0.0,0.9676254151880194]],"imag":[[0.2523906810526353,0.0],[0.0,-0.2523906810526353]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9902401008179648,0.0],[0.0,0.9902401008179648]],"imag":[[0.13937195819829395,0.0],[0.0,-0.13937195819829395]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9950346611298249,0.0],[0.0,0.9950346611298249]],"imag":[[0.09952900657725149,0.0],[0.0,-0.09952900657725149]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9953950236900538,0.0],[0.0,0.9953950236900538]],"imag":[[-0.0958579512251185,0.0],[0.0,0.0958579512251185]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9992133455597049,0.0],[0.0,0.9992133455597049]],"imag":[[-0.039657156420776246,0.0],[0.0,0.039657156420776246]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998297592916345,0.0],[0.0,0.9998297592916345]],"imag":[[-0.018451353197858098,0.0],[0.0,0.018451353197858098]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.3853550935919301,-0.7919456530428512],[0.6419052352265341,0.34046927121933684]],"imag":[[-0.11724002305458829,0.45888812521511857],[0.6524675454194501,0.2152311467201232]]},{"name":"u","qubits":[1],"real":[[0.9996989984942852,0.0],[0.0,0.9996989984942852]],"imag":[[-0.02453390326717661,0.0],[0.0,0.02453390326717661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8834413325676803,0.0],[0.0,0.8834413325676803]],"imag":[[0.46854179313167077,0.0],[0.0,-0.46854179313167077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04272864368887741,0.4038945140819212],[0.4347542017840581,0.7908753753404418]],"imag":[[-0.8700216837340119,0.2794740673759781],[0.22852859092956063,-0.3650747975949189]]},{"name":"u","qubits":[1],"real":[[0.5915524845260693,-0.8062664931962846],[0.8062664931962846,0.5915524845260693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9903866142985029,0.1383269829727676],[-0.1383269829727676,0.9903866142985029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.004423300741828357,-0.0038147303498596696],[0.22229251282588905,-0.25693911104025546]],"imag":[[0.7562574779602679,0.6542480487338731],[-0.6153381998391406,0.711285618987282]]},{"name":"u","qubits":[1],"real":[[0.971738597044254,0.0],[0.0,0.971738597044254]],"imag":[[-0.23605952430364865,0.0],[0.0,0.23605952430364865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9613723304204823,0.0],[0.0,0.9613723304204823]],"imag":[[-0.2752512348780493,0.0],[0.0,0.2752512348780493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41892701394370335,0.40669652385373667],[0.10834526521173482,0.9042901890875376]],"imag":[[-0.8113722342824884,-0.027806328577175327],[0.39298417007540365,0.12682270891433722]]},{"name":"u","qubits":[2],"real":[[0.999841759303097,0.0],[0.0,0.999841759303097]],"imag":[[0.017789220154004717,0.0],[0.0,-0.017789220154004717]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9075908723015187,0.0],[0.0,0.9075908723015187]],"imag":[[-0.41985569963377706,0.0],[0.0,0.41985569963377706]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6520659172841815,0.0],[0.0,0.6520659172841815]],"imag":[[0.7581622778247009,0.0],[0.0,-0.7581622778247009]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9888418124883835,0.0],[0.0,0.9888418124883835]],"imag":[[-0.14896935884499354,0.0],[0.0,0.14896935884499354]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6147121763572143,-0.17198192357615885],[-0.5363609756874217,-0.6931659887217045]],"imag":[[0.32955620397777763,-0.6956607410375973],[0.47522473885265215,-0.07745491218461939]]},{"name":"u","qubits":[1],"real":[[0.8276763000422459,0.0],[0.0,0.8276763000422459]],"imag":[[0.5612057932241774,0.0],[0.0,-0.5612057932241774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7397499216399567,0.0],[0.0,0.7397499216399567]],"imag":[[-0.6728819015500996,0.0],[0.0,0.6728819015500996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9231788292518295,0.1048246648715235],[-0.08759563280188386,-0.795118892443298]],"imag":[[0.3677796559813328,-0.03861040665477705],[0.06932516845642708,0.5960763147553075]]},{"name":"u","qubits":[1],"real":[[0.7940228206491552,-0.6078879504385323],[0.6078879504385323,0.7940228206491552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9660053932142044,0.2585219145083649],[-0.2585219145083649,0.9660053932142044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2265485317099347,0.2317902382936834],[0.07205123875519574,0.9706196461933616]],"imag":[[-0.9454870149528486,0.03167574414883524],[0.2225728786925011,0.05627997057434306]]},{"name":"u","qubits":[1],"real":[[0.842770287452052,0.0],[0.0,0.842770287452052]],"imag":[[-0.5382733901912538,0.0],[0.0,0.5382733901912538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8805465417598443,0.0],[0.0,0.8805465417598443]],"imag":[[0.4739596900526235,0.0],[0.0,-0.4739596900526235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.778328595400009,-0.4732463594660913],[0.3075264859147933,-0.48992332873844]],"imag":[[-0.3607539956224806,-0.20024743563190894],[-0.41168994727338554,0.7042116015323677]]},{"name":"u","qubits":[2],"real":[[0.7751290157200885,-0.631802982731806],[0.631802982731806,0.7751290157200885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9918638616019262,0.1273031030576825],[-0.1273031030576825,0.9918638616019262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991388749213082,0.041491066761202205],[-0.041491066761202205,0.9991388749213082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9362755167043414,0.3512665039824017],[-0.3512665039824017,0.9362755167043414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.44445969950627995,-0.6797316687769477],[-0.07613565994462498,-0.5771454432009354]],"imag":[[-0.5787917354508545,0.0736244589133328],[0.6794549755306614,-0.44659538164184037]]},{"name":"u","qubits":[1],"real":[[0.9859733791825579,0.0],[0.0,0.9859733791825579]],"imag":[[0.16690265289481712,0.0],[0.0,-0.16690265289481712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6791707631251475,0.0],[0.0,0.6791707631251475]],"imag":[[0.7339802957273477,0.0],[0.0,-0.7339802957273477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2738196033085607,-0.49578488449895636],[0.4054583644181575,0.6420079126514836]],"imag":[[0.7856156513215433,-0.24905465573830668],[0.37872732666909925,-0.5291455063121251]]},{"name":"u","qubits":[1],"real":[[0.6231498402547473,-0.7821024719245445],[0.7821024719245445,0.6231498402547473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8796730301683787,0.4755789734569671],[-0.4755789734569671,0.8796730301683787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21931498814696285,0.04656074957276379],[0.5518362987577509,-0.3513070462631695]],"imag":[[0.2870559516367967,0.9313065624182043],[0.7516491974168118,-0.08416378462175247]]},{"name":"u","qubits":[1],"real":[[0.994163567544207,0.0],[0.0,0.994163567544207]],"imag":[[-0.10788327473605402,0.0],[0.0,0.10788327473605402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.775354156090404,0.0],[0.0,0.775354156090404]],"imag":[[-0.6315266681885551,0.0],[0.0,0.6315266681885551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1864613944834277,-0.06657443497607848],[0.22759884823236498,0.11024207857331769]],"imag":[[-0.8490203788735141,0.4898616021208295],[0.43885682050991404,0.8622355475663622]]},{"name":"u","qubits":[2],"real":[[0.9077654249494104,0.0],[0.0,0.9077654249494104]],"imag":[[0.41947816780664104,0.0],[0.0,-0.41947816780664104]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.922558971359676,0.0],[0.0,0.922558971359676]],"imag":[[0.3858561187331056,0.0],[0.0,-0.3858561187331056]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8010416757270546,0.0],[0.0,0.8010416757270546]],"imag":[[0.5986085814189371,0.0],[0.0,-0.5986085814189371]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999871664617137,0.0],[0.0,0.999871664617137]],"imag":[[-0.016020433694369753,0.0],[0.0,0.016020433694369753]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6446500730081027,0.7079548588876252],[0.7546575282861987,0.6245202139237075]],"imag":[[-0.10226862252629756,0.26975420292300284],[0.06677894292504995,0.18975534296421012]]},{"name":"u","qubits":[1],"real":[[0.8598154225593919,0.0],[0.0,0.8598154225593919]],"imag":[[0.5106049736626294,0.0],[0.0,-0.5106049736626294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.795636613804306,0.0],[0.0,0.795636613804306]],"imag":[[-0.6057741978443929,0.0],[0.0,0.6057741978443929]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6266341741008703,0.44763113983335806],[-0.19868888208594548,-0.4410099321074591]],"imag":[[0.34153471378788036,-0.5388042443951602],[-0.671718973427272,-0.5610940996444567]]},{"name":"u","qubits":[1],"real":[[0.9203722196960126,-0.39104344670616187],[0.39104344670616187,0.9203722196960126]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9705678259336539,0.24082793704722175],[-0.24082793704722175,0.9705678259336539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33304126611002755,0.22767707838469317],[0.20526833213715395,-0.17331980848008988]],"imag":[[-0.6853605646906208,-0.6062405128437006],[-0.614189973262682,0.7420214501977971]]},{"name":"u","qubits":[1],"real":[[0.8684899618532216,0.0],[0.0,0.8684899618532216]],"imag":[[-0.49570675420069643,0.0],[0.0,0.49570675420069643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8351774814001859,0.0],[0.0,0.8351774814001859]],"imag":[[-0.5499805219842264,0.0],[0.0,0.5499805219842264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8429126598549843,0.10275875782966898],[0.14623550062479712,0.6787367643580522]],"imag":[[-0.49784744440796647,-0.17631451341836782],[0.14234236301841882,-0.7054574648808456]]},{"name":"u","qubits":[3],"real":[[0.9969929644209047,0.0],[0.0,0.9969929644209047]],"imag":[[-0.0774921215041679,0.0],[0.0,0.0774921215041679]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9858035496782181,0.0],[0.0,0.9858035496782181]],"imag":[[0.16790283333471412,0.0],[0.0,-0.16790283333471412]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8999392164909222,0.0],[0.0,0.8999392164909222]],"imag":[[-0.4360153742951102,0.0],[0.0,0.4360153742951102]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9876621116943903,0.0],[0.0,0.9876621116943903]],"imag":[[0.15659997804398842,0.0],[0.0,-0.15659997804398842]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9778566117141365,0.0],[0.0,0.9778566117141365]],"imag":[[0.20927600657253675,0.0],[0.0,-0.20927600657253675]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9752308365333544,0.0],[0.0,0.9752308365333544]],"imag":[[-0.22118954648548333,0.0],[0.0,0.22118954648548333]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9061150154626859,0.0],[0.0,0.9061150154626859]],"imag":[[0.4230314157991773,0.0],[0.0,-0.4230314157991773]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9012157993084425,0.0],[0.0,0.9012157993084425]],"imag":[[0.4333706070753357,0.0],[0.0,-0.4333706070753357]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.15241708164923673,-0.21025036017509782],[0.15813211485572795,-0.8992623847708993]],"imag":[[0.9640973211470061,0.05549932094123455],[-0.14926360182560028,-0.37952835830469656]]},{"name":"u","qubits":[1],"real":[[0.9327967704690215,0.0],[0.0,0.9327967704690215]],"imag":[[-0.3604028093710752,0.0],[0.0,0.3604028093710752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6149223491208936,0.0],[0.0,0.6149223491208936]],"imag":[[0.7885876644683467,0.0],[0.0,-0.7885876644683467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5705023125949868,-0.36490935311685113],[0.26271125294583714,-0.7041039121827664]],"imag":[[-0.6280768845150654,0.38325931491545334],[0.45937929430618624,0.47348827059104837]]},{"name":"u","qubits":[1],"real":[[0.5436644624928033,-0.8393026582958089],[0.8393026582958089,0.5436644624928033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8859380696373652,0.46380355406919754],[-0.46380355406919754,0.8859380696373652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22632732180707538,0.34775175502969385],[-0.4835958490022943,0.22021292182312377]],"imag":[[0.41395892461123385,0.8102361810065722],[-0.7372577615502581,0.41724371406142896]]},{"name":"u","qubits":[1],"real":[[0.8526040572330956,0.0],[0.0,0.8526040572330956]],"imag":[[-0.5225574816129459,0.0],[0.0,0.5225574816129459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7678997931709186,0.0],[0.0,0.7678997931709186]],"imag":[[0.6405699865339153,0.0],[0.0,-0.6405699865339153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7776593582305105,-0.3026615733438242],[0.1807219533192301,0.04521614213103847]],"imag":[[-0.3961018678281795,-0.38307336749058785],[0.4535292806953262,-0.8715539384520314]]},{"name":"u","qubits":[2],"real":[[0.932733786904791,0.0],[0.0,0.932733786904791]],"imag":[[0.3605657814688573,0.0],[0.0,-0.3605657814688573]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9534237941546521,0.0],[0.0,0.9534237941546521]],"imag":[[0.3016339979838938,0.0],[0.0,-0.3016339979838938]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9878986811735297,0.0],[0.0,0.9878986811735297]],"imag":[[0.15510059875964607,0.0],[0.0,-0.15510059875964607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7425536823917399,0.0],[0.0,0.7425536823917399]],"imag":[[0.6697865546324941,0.0],[0.0,-0.6697865546324941]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2866240384843807,0.5056657910096015],[0.9420981987588465,0.0055507048523323835]],"imag":[[0.16083522931784852,-0.797672111444178],[-0.06655579214852009,0.32861908055142386]]},{"name":"u","qubits":[1],"real":[[0.7129168023165688,0.0],[0.0,0.7129168023165688]],"imag":[[-0.7012486242230485,0.0],[0.0,0.7012486242230485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.731969366248655,0.0],[0.0,0.731969366248655]],"imag":[[0.6813375425393365,0.0],[0.0,-0.6813375425393365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9862161763013797,-0.16463742125245046],[0.01247483994662921,-0.07461578522783147]],"imag":[[-0.016275506692832044,-0.002698334063924826],[-0.16418629617505645,0.9835241344834691]]},{"name":"u","qubits":[1],"real":[[0.8246964219876577,-0.5655756461878068],[0.5655756461878068,0.8246964219876577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9586467482360749,0.284598686041239],[-0.284598686041239,0.9586467482360749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6681937122221552,-0.6599665874041569],[0.632512841367645,0.7468309338833324]],"imag":[[-0.3380056311499587,0.06093816347581424],[-0.19798197332767972,0.05453622591686716]]},{"name":"u","qubits":[1],"real":[[0.6590270776163003,0.0],[0.0,0.6590270776163003]],"imag":[[0.7521192132690927,0.0],[0.0,-0.7521192132690927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8065232094912371,0.0],[0.0,0.8065232094912371]],"imag":[[0.591202429419868,0.0],[0.0,-0.591202429419868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8543780222884807,0.42266300428335524],[-0.0014699363813723623,-0.38010800826267044]],"imag":[[-0.11321791761751848,0.280313900780795],[0.5071663804392122,0.7734972552593891]]},{"name":"u","qubits":[2],"real":[[0.6675616923676002,-0.7445544888611615],[0.7445544888611615,0.6675616923676002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9646143326762322,0.2636649184013437],[-0.2636649184013437,0.9646143326762322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998265383856033,0.018625067512940647],[-0.018625067512940647,0.9998265383856033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8907133955272545,0.4545653385689551],[-0.4545653385689551,0.8907133955272545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.03885724033423104,-0.20814226839138214],[-0.36828581516661935,-0.2717308011279471]],"imag":[[-0.7922425550435314,0.5722924470588402],[-0.484981862752376,-0.7451983111002457]]},{"name":"u","qubits":[1],"real":[[0.946943790485367,0.0],[0.0,0.946943790485367]],"imag":[[0.3213992185136817,0.0],[0.0,-0.3213992185136817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5918980275067307,0.0],[0.0,0.5918980275067307]],"imag":[[-0.8060128566180824,0.0],[0.0,0.8060128566180824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5453612834508816,0.33724998190424255],[0.4380618174673242,0.0998050938756275]],"imag":[[0.7108537680140818,0.28901633296161205],[-0.07327915863473095,0.8903768596630799]]},{"name":"u","qubits":[1],"real":[[0.553420072164085,-0.8329022894228945],[0.8329022894228945,0.553420072164085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9578636611903271,0.2872232695501224],[-0.2872232695501224,0.9578636611903271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3112647096305374,0.851912535520702],[0.3851370248731662,-0.2520074424819334]],"imag":[[0.23827723262684455,0.3472510227097956],[0.8354685589668567,-0.30025657025851255]]},{"name":"u","qubits":[1],"real":[[0.9244831255944242,0.0],[0.0,0.9244831255944242]],"imag":[[0.38122296689885293,0.0],[0.0,-0.38122296689885293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43151702182976376,0.0],[0.0,0.43151702182976376]],"imag":[[-0.9021047942845505,0.0],[0.0,0.9021047942845505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6904876965200841,0.14287253781260606],[-0.19797966187507457,-0.9664445331254903]],"imag":[[0.6948662049010437,-0.1413334220196858],[0.034521757264662674,0.15999145649391378]]},{"name":"u","qubits":[2],"real":[[0.8433007468458317,0.0],[0.0,0.8433007468458317]],"imag":[[0.5374419506972474,0.0],[0.0,-0.5374419506972474]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8453868094036904,0.0],[0.0,0.8453868094036904]],"imag":[[-0.5341546054151818,0.0],[0.0,0.5341546054151818]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9463541444859772,0.0],[0.0,0.9463541444859772]],"imag":[[-0.3231312940806169,0.0],[0.0,0.3231312940806169]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996993385281399,0.0],[0.0,0.9996993385281399]],"imag":[[-0.024520043768305265,0.0],[0.0,0.024520043768305265]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5386567354169778,0.5544355020149725],[0.4641654156851821,0.6295516808932402]],"imag":[[0.5025250761119666,0.38719341855717515],[-0.4918007077571045,0.382553541110143]]},{"name":"u","qubits":[1],"real":[[0.9981372403396647,0.0],[0.0,0.9981372403396647]],"imag":[[-0.06100860141913128,0.0],[0.0,0.06100860141913128]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8248363850068583,0.0],[0.0,0.8248363850068583]],"imag":[[-0.565371504383461,0.0],[0.0,0.565371504383461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10223985272689684,0.5310290372465626],[-0.08833192465341069,0.7370648336994491]],"imag":[[-0.8332280212997554,0.11526594742709328],[0.5361674627598181,0.40181756294160054]]},{"name":"u","qubits":[1],"real":[[0.6187997157456674,-0.7855487965703221],[0.7855487965703221,0.6187997157456674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9682576671310206,0.2499541758842883],[-0.2499541758842883,0.9682576671310206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14440687477490463,0.46717758881391436],[0.026142855011016944,0.30940370504283893]],"imag":[[-0.6797336516726025,-0.546675331263074],[0.7186274197617618,-0.6222222512930485]]},{"name":"u","qubits":[1],"real":[[0.9611930646078813,0.0],[0.0,0.9611930646078813]],"imag":[[-0.27587658934695647,0.0],[0.0,0.27587658934695647]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.643000685524373,0.0],[0.0,0.643000685524373]],"imag":[[0.7658656007519768,0.0],[0.0,-0.7658656007519768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46385354112721355,-0.07356356081499996],[-0.4837964212319107,-0.6246824205429443]],"imag":[[-0.741499273931163,0.47917337328311593],[-0.030979702169294535,-0.6121708538645935]]},{"name":"u","qubits":[3],"real":[[0.7256259359824331,-0.6880893844767683],[0.6880893844767683,0.7256259359824331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9965332930150526,0.0831949272045803],[-0.0831949272045803,0.9965332930150526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998409454683652,-0.01783490299736635],[0.01783490299736635,0.9998409454683652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9744914156485303,0.2244247776590709],[-0.2244247776590709,0.9744914156485303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995880043249059,0.028702292761239194],[-0.028702292761239194,0.9995880043249059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999101531363777,0.013404687791434094],[-0.013404687791434094,0.9999101531363777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997029745205874,-0.024371350694814744],[0.024371350694814744,0.9997029745205874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9239596451045563,0.38248996616677733],[-0.38248996616677733,0.9239596451045563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.9472319718517156,0.2910284875595807],[-0.13201047433114932,0.5335707962448717]],"imag":[[-0.1342410198995582,-0.005775768954809558],[0.2594304815265572,-0.7940851751017499]]},{"name":"u","qubits":[1],"real":[[0.8947637864058607,0.0],[0.0,0.8947637864058607]],"imag":[[0.4465397703862975,0.0],[0.0,-0.4465397703862975]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9262492604915564,0.0],[0.0,0.9262492604915564]],"imag":[[0.37691153794868754,0.0],[0.0,-0.37691153794868754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6179357914284394,0.45686245239951145],[0.40037020752234137,0.6696003987431924]],"imag":[[0.4649079902533889,0.43965056335431546],[-0.49164989087640426,0.3868066541990902]]},{"name":"u","qubits":[1],"real":[[0.7478127669710283,-0.6639096817754163],[0.6639096817754163,0.7478127669710283]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9004863975052815,0.4348841775783068],[-0.4348841775783068,0.9004863975052815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03012974593967314,-0.8929329770332088],[-0.7921427885889696,0.08566911362663931]],"imag":[[-0.11136020310221101,-0.4351572153845731],[-0.5993337184416838,-0.07726382980270238]]},{"name":"u","qubits":[1],"real":[[0.7755410945799948,0.0],[0.0,0.7755410945799948]],"imag":[[0.6312970858618497,0.0],[0.0,-0.6312970858618497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7281970087696942,0.0],[0.0,0.7281970087696942]],"imag":[[0.6853678694094654,0.0],[0.0,-0.6853678694094654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7150867569272226,0.6245059378196987],[-0.6601817960469772,-0.7294745057164899]],"imag":[[0.1481944943792108,-0.276914527482645],[-0.17563973944180486,-0.03431652090006729]]},{"name":"u","qubits":[2],"real":[[0.9979358134878449,0.0],[0.0,0.9979358134878449]],"imag":[[0.06421925068352353,0.0],[0.0,-0.06421925068352353]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8024846813639961,0.0],[0.0,0.8024846813639961]],"imag":[[-0.5966727211597039,0.0],[0.0,0.5966727211597039]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.945998178055488,0.0],[0.0,0.945998178055488]],"imag":[[-0.3241719406668276,0.0],[0.0,0.3241719406668276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999605918155821,0.0],[0.0,0.9999605918155821]],"imag":[[-0.008877770881866982,0.0],[0.0,0.008877770881866982]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5449528052105791,0.3804744759968664],[0.2307783714106542,-0.7688778613431827]],"imag":[[-0.6824621105905317,0.3041563427192456],[-0.4289676572778926,-0.4141918959068322]]},{"name":"u","qubits":[1],"real":[[0.39343915626286746,0.0],[0.0,0.39343915626286746]],"imag":[[-0.9193506568873288,0.0],[0.0,0.9193506568873288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9698432073322617,0.0],[0.0,0.9698432073322617]],"imag":[[-0.24372967236565926,0.0],[0.0,0.24372967236565926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6889085599834686,0.224847203074318],[-0.1536766980868095,-0.49556860684004006]],"imag":[[0.6574771755176065,-0.20633103238376505],[0.263651725046565,0.813193086701878]]},{"name":"u","qubits":[1],"real":[[0.9048913136521531,-0.4256427028352309],[0.4256427028352309,0.9048913136521531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9436677747115427,0.3308944408281363],[-0.3308944408281363,0.9436677747115427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25596641449828333,-0.23397492445212895],[0.206179007029444,-0.2984268344681065]],"imag":[[0.7897046705466092,-0.5060666583498513],[-0.518013460275037,-0.7746571477134778]]},{"name":"u","qubits":[1],"real":[[0.9938723331568835,0.0],[0.0,0.9938723331568835]],"imag":[[0.11053409150706751,0.0],[0.0,-0.11053409150706751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8690576371445353,0.0],[0.0,0.8690576371445353]],"imag":[[-0.4947108481939295,0.0],[0.0,0.4947108481939295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21648225742976268,0.14549160459237429],[0.16978232348734074,0.6045114095434969]],"imag":[[0.9612169531705695,-0.08960800270476654],[0.01927080140630482,0.7780543390895867]]},{"name":"u","qubits":[2],"real":[[0.7077290051332397,-0.7064840092267587],[0.7064840092267587,0.7077290051332397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9760653554937151,0.2174774052744963],[-0.2174774052744963,0.9760653554937151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9950378926424664,-0.09949669444579298],[0.09949669444579298,0.9950378926424664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9306910291210196,0.3658062442245311],[-0.3658062442245311,0.9306910291210196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.13772306247612695,0.09091559717406625],[-0.8061638168002184,-0.183231724829475]],"imag":[[-0.12351638517991749,0.9785246112616516],[0.562028434455399,-0.025496555879812515]]},{"name":"u","qubits":[1],"real":[[0.9919477144109877,0.0],[0.0,0.9919477144109877]],"imag":[[0.12664806305197684,0.0],[0.0,-0.12664806305197684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9318028707016918,0.0],[0.0,0.9318028707016918]],"imag":[[-0.3629647505641371,0.0],[0.0,0.3629647505641371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24451738100120934,-0.170094803129803],[-0.09353428146242489,-0.9710613119059619]],"imag":[[0.9419592406905222,-0.1548928572087106],[-0.21017939351266657,-0.0641551966205971]]},{"name":"u","qubits":[1],"real":[[0.6284555375233133,-0.7778455099544404],[0.7778455099544404,0.6284555375233133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8528825218772351,0.522102867140497],[-0.522102867140497,0.8528825218772351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08840309862531279,0.38355202985292264],[-0.6586594287468325,0.7140849344713102]],"imag":[[-0.718530465844135,-0.5733992520076708],[0.20510148397841999,0.11909594684056686]]},{"name":"u","qubits":[1],"real":[[0.8639667518866695,0.0],[0.0,0.8639667518866695]],"imag":[[0.503548857246641,0.0],[0.0,-0.503548857246641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7901682252960083,0.0],[0.0,0.7901682252960083]],"imag":[[0.6128900192796067,0.0],[0.0,-0.6128900192796067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6487432878631914,-0.6033177998359157],[0.575279789800034,-0.670622439677759]],"imag":[[0.3674877569628303,0.28300623197384595],[-0.3363600130552277,0.32585372249794264]]},{"name":"u","qubits":[2],"real":[[0.9930423994240972,0.0],[0.0,0.9930423994240972]],"imag":[[0.11775734773691135,0.0],[0.0,-0.11775734773691135]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999923699867221,0.0],[0.0,0.9999923699867221]],"imag":[[0.00390640094442867,0.0],[0.0,-0.00390640094442867]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9615927760778167,0.0],[0.0,0.9615927760778167]],"imag":[[-0.2744801140246008,0.0],[0.0,0.2744801140246008]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.639387384349231,0.0],[0.0,0.639387384349231]],"imag":[[0.7688847590731973,0.0],[0.0,-0.7688847590731973]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23399394429578677,0.20940326995588246],[0.04584964266626511,-0.12078963548332315]],"imag":[[0.534150804791816,0.7849076520871354],[-0.8110656952679798,0.5705086433934636]]},{"name":"u","qubits":[1],"real":[[0.9412721207317277,0.0],[0.0,0.9412721207317277]],"imag":[[0.33764892230421195,0.0],[0.0,-0.33764892230421195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8769862872792985,0.0],[0.0,0.8769862872792985]],"imag":[[0.4805154023796445,0.0],[0.0,-0.4805154023796445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4823026342015089,-0.44526275975839036],[-0.6001814580098184,-0.38250278095326157]],"imag":[[0.5857586763317062,-0.4754072116793717],[-0.2530872569008994,0.6553019765105308]]},{"name":"u","qubits":[1],"real":[[0.8392803343665701,-0.5436989243556937],[0.5436989243556937,0.8392803343665701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.960878536341106,0.27697010379998405],[-0.27697010379998405,0.960878536341106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5364255397075948,-0.6424206073695877],[-0.7293895238905006,0.027113490592687143]],"imag":[[-0.27629384847434707,0.47244588353751216],[0.322335651275871,-0.602789771797125]]},{"name":"u","qubits":[1],"real":[[0.8699702902836668,0.0],[0.0,0.8699702902836668]],"imag":[[0.49310414115453605,0.0],[0.0,-0.49310414115453605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5841341812305438,0.0],[0.0,0.5841341812305438]],"imag":[[0.8116571063682756,0.0],[0.0,-0.8116571063682756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6080244548153555,0.4336159936188847],[0.7008360478857683,0.6859425647322684]],"imag":[[0.36404467368859966,-0.5565562936337689],[0.08128082116531415,-0.17805914742878948]]},{"name":"u","qubits":[3],"real":[[0.9999833779754614,0.0],[0.0,0.9999833779754614]],"imag":[[-0.0057657413040697785,0.0],[0.0,0.0057657413040697785]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9864840987840199,0.0],[0.0,0.9864840987840199]],"imag":[[-0.16385701952092308,0.0],[0.0,0.16385701952092308]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9714894344757441,0.0],[0.0,0.9714894344757441]],"imag":[[-0.23708285197795065,0.0],[0.0,0.23708285197795065]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9804378124172527,0.0],[0.0,0.9804378124172527]],"imag":[[-0.19682910349455965,0.0],[0.0,0.19682910349455965]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9814303127947516,0.0],[0.0,0.9814303127947516]],"imag":[[-0.19181903223506314,0.0],[0.0,0.19181903223506314]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8510958873677048,0.0],[0.0,0.8510958873677048]],"imag":[[-0.5250102765715916,0.0],[0.0,0.5250102765715916]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9484376242399183,0.0],[0.0,0.9484376242399183]],"imag":[[-0.31696383536002914,0.0],[0.0,0.31696383536002914]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9452181444922854,0.0],[0.0,0.9452181444922854]],"imag":[[0.3264393654609705,0.0],[0.0,-0.3264393654609705]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4295632826333355,-0.6609778014960525],[-0.7768704663261784,-0.28627494909769946]],"imag":[[0.3892035849495898,0.4765546155532497],[-0.2459028959280608,0.5040344212883174]]},{"name":"u","qubits":[1],"real":[[0.9436061208355431,0.0],[0.0,0.9436061208355431]],"imag":[[-0.3310702172073146,0.0],[0.0,0.3310702172073146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5029948823492634,0.0],[0.0,0.5029948823492634]],"imag":[[0.8642893892270406,0.0],[0.0,-0.8642893892270406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45056586661480313,0.04553636931679289],[0.6561059090330492,-0.6602843111165972]],"imag":[[-0.5630525154463317,-0.6912949470093459],[-0.22245741350453066,-0.28993510274209805]]},{"name":"u","qubits":[1],"real":[[0.6720710879063065,-0.7404866324252137],[0.7404866324252137,0.6720710879063065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.949268511722377,0.3144666797172369],[-0.3144666797172369,0.949268511722377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10996552681746288,0.23452983967630228],[-0.047791755422822914,0.6539002962639048]],"imag":[[0.9559246794950413,-0.1382437859199047],[-0.26801406335799915,-0.7059028350289562]]},{"name":"u","qubits":[1],"real":[[0.8543139450215851,0.0],[0.0,0.8543139450215851]],"imag":[[-0.5197573312053002,0.0],[0.0,0.5197573312053002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5720113705008378,0.0],[0.0,0.5720113705008378]],"imag":[[0.8202456900330249,0.0],[0.0,-0.8202456900330249]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6395707665329857,-0.6394282831954171],[0.2872522786478409,-0.3490918481598769]],"imag":[[-0.33106965092445656,-0.269209196505114],[0.6315285023217801,-0.6299148837066433]]},{"name":"u","qubits":[2],"real":[[0.9999813798038928,0.0],[0.0,0.9999813798038928]],"imag":[[-0.006102462249180687,0.0],[0.0,0.006102462249180687]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.921152525241109,0.0],[0.0,0.921152525241109]],"imag":[[-0.3892017795975861,0.0],[0.0,0.3892017795975861]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996049532677037,0.0],[0.0,0.9996049532677037]],"imag":[[-0.028105825066557285,0.0],[0.0,0.028105825066557285]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5773997350535002,0.0],[0.0,0.5773997350535002]],"imag":[[0.8164616010322517,0.0],[0.0,-0.8164616010322517]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.46906804660536683,-0.22501046110342454],[0.7634626607198629,0.017432023547085902]],"imag":[[0.35489711452537276,-0.7767840743407491],[-0.2667357708331181,-0.5879395536955002]]},{"name":"u","qubits":[1],"real":[[0.9299622674650394,0.0],[0.0,0.9299622674650394]],"imag":[[0.3676549756106703,0.0],[0.0,-0.3676549756106703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7326309682081742,0.0],[0.0,0.7326309682081742]],"imag":[[0.6806260826785536,0.0],[0.0,-0.6806260826785536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6566527711191326,-0.03534879019084852],[-0.12122852841352658,0.8448395183693381]],"imag":[[0.7006809875995313,0.2767738333552375],[-0.2513104369038424,0.456500707998745]]},{"name":"u","qubits":[1],"real":[[0.803999080325819,-0.5946305397767906],[0.5946305397767906,0.803999080325819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9912271094744216,0.13216965401703593],[-0.13216965401703593,0.9912271094744216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8309416504309612,-0.45285092461849447],[0.4121876658891186,0.7880924040641575]],"imag":[[0.2932992292960081,-0.13578503505767106],[0.2315445178843994,0.39420657907109874]]},{"name":"u","qubits":[1],"real":[[0.4522471402214645,0.0],[0.0,0.4522471402214645]],"imag":[[-0.8918926640361535,0.0],[0.0,0.8918926640361535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8955299703354926,0.0],[0.0,0.8955299703354926]],"imag":[[0.4450012047522025,0.0],[0.0,-0.4450012047522025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7191477476223673,0.44489368363523807],[0.4524547189959338,0.5702949601723668]],"imag":[[0.5268012608918965,0.08588689582149511],[0.024324388393015015,0.6851691103586142]]},{"name":"u","qubits":[2],"real":[[0.6912546021189779,-0.7226112890408879],[0.7226112890408879,0.6912546021189779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886409194837842,0.15029681407886797],[-0.15029681407886797,0.9886409194837842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987263208544085,0.05045528745946363],[-0.05045528745946363,0.9987263208544085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9129795246257384,0.40800537694270744],[-0.40800537694270744,0.9129795246257384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1043146947451519,-0.19930219861151202],[0.6515017881565123,-0.6907375171297554]],"imag":[[0.7039578201843327,0.6736768257036647],[-0.2628825819456575,0.17123040199646988]]},{"name":"u","qubits":[1],"real":[[0.8690419345883602,0.0],[0.0,0.8690419345883602]],"imag":[[0.49473843182728405,0.0],[0.0,-0.49473843182728405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6226247442794307,0.0],[0.0,0.6226247442794307]],"imag":[[0.7825205606314594,0.0],[0.0,-0.7825205606314594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7537270549884334,-0.42250750660010633],[0.4280313870783847,-0.7644647796833518]],"imag":[[0.44744128395020955,0.23060622468184283],[0.2201839132888811,-0.4288377042987628]]},{"name":"u","qubits":[1],"real":[[0.6779157098117382,-0.735139640061973],[0.735139640061973,0.6779157098117382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9333381817318996,0.35899838233812637],[-0.35899838233812637,0.9333381817318996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.607221984725633,0.6612376580021117],[0.44969703919779913,0.2589807296023621]],"imag":[[-0.41149657921365423,0.15721573140498832],[-0.509631827399012,-0.6862776079206612]]},{"name":"u","qubits":[1],"real":[[0.9995292347000552,0.0],[0.0,0.9995292347000552]],"imag":[[-0.03068075911580364,0.0],[0.0,0.03068075911580364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.67668481161595,0.0],[0.0,0.67668481161595]],"imag":[[-0.7362728201748903,0.0],[0.0,0.7362728201748903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05238082408892786,0.5189566724169629],[-0.051034550546798174,0.8317945180176116]],"imag":[[-0.8524371097583092,0.03593320648895816],[0.5176897698671968,0.19367668063343152]]},{"name":"u","qubits":[2],"real":[[0.9362623553734094,0.0],[0.0,0.9362623553734094]],"imag":[[-0.3513015825620995,0.0],[0.0,0.3513015825620995]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9314398991976454,0.0],[0.0,0.9314398991976454]],"imag":[[-0.36389519670185305,0.0],[0.0,0.36389519670185305]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964733875061869,0.0],[0.0,0.9964733875061869]],"imag":[[-0.08390940347746934,0.0],[0.0,0.08390940347746934]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.762894526404794,0.0],[0.0,0.762894526404794]],"imag":[[-0.6465229629190327,0.0],[0.0,0.6465229629190327]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.507400349725258,-0.7482302152650766],[-0.4662307370147061,-0.07547458375244788]],"imag":[[0.11320769312603413,-0.4121655593085692],[-0.7157917317058725,0.5143682376387825]]},{"name":"u","qubits":[1],"real":[[0.8755662008905442,0.0],[0.0,0.8755662008905442]],"imag":[[-0.48309815551096785,0.0],[0.0,0.48309815551096785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7999404356154415,0.0],[0.0,0.7999404356154415]],"imag":[[-0.60007941096773,0.0],[0.0,0.60007941096773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7335418506101514,-0.48085857283487976],[-0.40242589709026405,0.09865479322136567]],"imag":[[-0.4623671998405129,0.1300306073441185],[0.293575072623978,-0.8614721735839015]]},{"name":"u","qubits":[1],"real":[[0.6759940331439146,-0.7369070953341568],[0.7369070953341568,0.6759940331439146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9464656268872759,0.3228046113686666],[-0.3228046113686666,0.9464656268872759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2561792886143709,0.1711938320022094],[0.012824386754191853,0.20916968965263352]],"imag":[[-0.25451189771170674,0.9166725358014277],[-0.9324330544937793,-0.29436741484478285]]},{"name":"u","qubits":[1],"real":[[0.5125655390899212,0.0],[0.0,0.5125655390899212]],"imag":[[-0.8586481049518822,0.0],[0.0,0.8586481049518822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9509829602524547,0.0],[0.0,0.9509829602524547]],"imag":[[0.3092432849868826,0.0],[0.0,-0.3092432849868826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6487458315301995,0.2744020412348754],[-0.44330579513235946,-0.5178239696364663]],"imag":[[0.34975570938054495,0.6176595418141257],[0.5101762066482213,-0.5244602431472094]]},{"name":"u","qubits":[5],"real":[[0.9318679593102556,0.0],[0.0,0.9318679593102556]],"imag":[[-0.3627976108120612,0.0],[0.0,0.3627976108120612]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.00144625045225865,0.0],[0.0,0.00144625045225865]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9807852804032304,0.0],[0.0,0.9807852804032304]],"imag":[[-0.19509032201612828,0.0],[0.0,0.19509032201612828]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[0.18949931560216787,0.0],[0.0,-0.18949931560216787]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[-0.007143533415557623,0.0],[0.0,0.007143533415557623]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999913329309653,0.0],[0.0,0.9999913329309653]],"imag":[[0.004163419622295805,0.0],[0.0,-0.004163419622295805]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999832669120344,0.0],[0.0,0.9999832669120344]],"imag":[[0.005784971558698411,0.0],[0.0,-0.005784971558698411]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999999961578088,0.0],[0.0,0.9999999961578088]],"imag":[[-8.766060925907179e-05,0.0],[0.0,8.766060925907179e-05]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.0014462504522586431,0.0],[0.0,0.0014462504522586431]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[0.007143533415557623,0.0],[0.0,-0.007143533415557623]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999960664352099,0.0],[0.0,0.9999960664352099]],"imag":[[0.0028048376258162093,0.0],[0.0,-0.0028048376258162093]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999832669120344,0.0],[0.0,0.9999832669120344]],"imag":[[-0.005784971558698411,0.0],[0.0,0.005784971558698411]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[0.00144625045225865,0.0],[0.0,-0.00144625045225865]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[-0.007143533415557637,0.0],[0.0,0.007143533415557637]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[-0.18949931560216787,0.0],[0.0,0.18949931560216787]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.98347237867146,0.0],[0.0,0.98347237867146]],"imag":[[-0.18105822375771977,0.0],[0.0,0.18105822375771977]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.98347237867146,0.0],[0.0,0.98347237867146]],"imag":[[-0.18105822375771977,0.0],[0.0,0.18105822375771977]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[-0.18949931560216787,0.0],[0.0,0.18949931560216787]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[-0.007143533415557637,0.0],[0.0,0.007143533415557637]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[0.00144625045225865,0.0],[0.0,-0.00144625045225865]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9999832669120344,0.0],[0.0,0.9999832669120344]],"imag":[[-0.005784971558698411,0.0],[0.0,0.005784971558698411]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999960664352099,0.0],[0.0,0.9999960664352099]],"imag":[[0.0028048376258162093,0.0],[0.0,-0.0028048376258162093]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[0.007143533415557623,0.0],[0.0,-0.007143533415557623]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.0014462504522586431,0.0],[0.0,0.0014462504522586431]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9999999961578088,0.0],[0.0,0.9999999961578088]],"imag":[[-8.766060925907179e-05,0.0],[0.0,8.766060925907179e-05]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999832669120344,0.0],[0.0,0.9999832669120344]],"imag":[[0.005784971558698411,0.0],[0.0,-0.005784971558698411]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999913329309653,0.0],[0.0,0.9999913329309653]],"imag":[[0.004163419622295805,0.0],[0.0,-0.004163419622295805]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[-0.007143533415557623,0.0],[0.0,0.007143533415557623]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[0.18949931560216787,0.0],[0.0,-0.18949931560216787]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9807852804032304,0.0],[0.0,0.9807852804032304]],"imag":[[-0.19509032201612828,0.0],[0.0,0.19509032201612828]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.00144625045225865,0.0],[0.0,0.00144625045225865]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9318679593102556,0.0],[0.0,0.9318679593102556]],"imag":[[-0.3627976108120612,0.0],[0.0,0.3627976108120612]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.5845446183355762,-0.5549225837439118],[0.6962285709018695,-0.24961874251649896]],"imag":[[0.11380464919572243,0.5808760771862923],[-0.40077658122237503,0.5406795653509833]]},{"name":"u","qubits":[1],"real":[[0.9171777629696899,0.0],[0.0,0.9171777629696899]],"imag":[[-0.3984782944075063,0.0],[0.0,0.3984782944075063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9290433412609541,0.0],[0.0,0.9290433412609541]],"imag":[[0.3699709043407094,0.0],[0.0,-0.3699709043407094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6662204321306997,0.2695992758447451],[-0.40881837739683025,0.1354448163256347]],"imag":[[-0.6219964962075528,-0.31078437055473135],[0.046240986362041464,0.9013234753480042]]},{"name":"u","qubits":[1],"real":[[0.7569396389682107,-0.6534847993325283],[0.6534847993325283,0.7569396389682107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9466558213824527,0.3222464209928695],[-0.3222464209928695,0.9466558213824527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.27815507547464813,0.0448353589666932],[0.5429417457530364,-0.7512110838945264]],"imag":[[-0.7223552698325103,-0.6315238781861077],[0.325648397587857,-0.18667964351025737]]},{"name":"u","qubits":[1],"real":[[0.8919741117814415,0.0],[0.0,0.8919741117814415]],"imag":[[0.45208647835531257,0.0],[0.0,-0.45208647835531257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8578269526387878,0.0],[0.0,0.8578269526387878]],"imag":[[-0.5139386338138542,0.0],[0.0,0.5139386338138542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8029289109058533,-0.09267087321802278],[0.08467226112135838,-0.99544373493029]],"imag":[[0.5886185336583951,0.01566828396443696],[-0.04079208332480194,-0.016074349836097734]]},{"name":"u","qubits":[2],"real":[[0.9974793957589594,0.0],[0.0,0.9974793957589594]],"imag":[[0.07095671241215469,0.0],[0.0,-0.07095671241215469]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.938080406730678,0.0],[0.0,0.938080406730678]],"imag":[[0.34641759555196616,0.0],[0.0,-0.34641759555196616]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6569733400980879,0.0],[0.0,0.6569733400980879]],"imag":[[-0.7539138083364451,0.0],[0.0,0.7539138083364451]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994970934539067,0.0],[0.0,0.9994970934539067]],"imag":[[0.03171056885633681,0.0],[0.0,-0.03171056885633681]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6228177027272923,0.04217844202500797],[0.2482077425249533,-0.7699003711556919]],"imag":[[-0.5241327705335095,-0.5793133237296627],[0.5251436608900774,-0.2643302299623755]]},{"name":"u","qubits":[1],"real":[[0.9948599552227195,0.0],[0.0,0.9948599552227195]],"imag":[[0.10126040437529667,0.0],[0.0,-0.10126040437529667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7636408541217459,0.0],[0.0,0.7636408541217459]],"imag":[[-0.6456412672035536,0.0],[0.0,0.6456412672035536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14725453172658165,-0.6130683620943771],[-0.5886879294104095,-0.5154299215273995]],"imag":[[0.7158767406997371,-0.29997296279835667],[-0.34537387969791705,0.5181654185519835]]},{"name":"u","qubits":[1],"real":[[0.5610061308705052,-0.8278116459229754],[0.8278116459229754,0.5610061308705052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9638564156405215,0.2664222401163352],[-0.2664222401163352,0.9638564156405215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.02122650819589329,0.1821358878228108],[-0.5111541821651634,0.2335558177372294]],"imag":[[0.5182438593055205,0.8353437950981178],[0.6853423521839234,-0.463118713030649]]},{"name":"u","qubits":[1],"real":[[0.9921928181285838,0.0],[0.0,0.9921928181285838]],"imag":[[0.12471331786966075,0.0],[0.0,-0.12471331786966075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4797829183643196,0.0],[0.0,0.4797829183643196]],"imag":[[0.8773872299308992,0.0],[0.0,-0.8773872299308992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2115532409534886,-0.34821985992825655],[-0.1289434127679491,0.5729870048325166]],"imag":[[0.8282408989067146,-0.38471439896606163],[0.5026289246790588,0.6343687040458325]]},{"name":"u","qubits":[2],"real":[[0.8705891099364742,-0.4920107739267684],[0.4920107739267684,0.8705891099364742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9866604782310652,0.16279158668937943],[-0.16279158668937943,0.9866604782310652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9943748641568393,-0.10591803214310254],[0.10591803214310254,0.9943748641568393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9162176549931011,0.4006809312644448],[-0.4006809312644448,0.9162176549931011]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9892868962856217,0.11356203772048912],[-0.015071372836821187,0.40024841527151045]],"imag":[[-0.08031430794367778,-0.04432507603895833],[-0.1209706679236863,0.9082621633072443]]},{"name":"u","qubits":[1],"real":[[0.9908262894844643,0.0],[0.0,0.9908262894844643]],"imag":[[-0.1351416444566541,0.0],[0.0,0.1351416444566541]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4362258824667667,0.0],[0.0,0.4362258824667667]],"imag":[[-0.8998371960894319,0.0],[0.0,0.8998371960894319]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22021509666084516,-0.23154654995723598],[0.07849493269158005,-0.23223935069178903]],"imag":[[-0.7922643854780311,-0.5198159769655732],[0.5636142299902624,-0.7888234462061102]]},{"name":"u","qubits":[1],"real":[[0.7075404044054602,-0.7066728918911195],[0.7066728918911195,0.7075404044054602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9163979742855366,0.4002683508914552],[-0.4002683508914552,0.9163979742855366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43056423874592825,-0.3305999597504319],[0.13392049661771147,-0.3828866902324101]],"imag":[[-0.15940925693809707,-0.8245646073708209],[-0.8782188939559711,0.2533666460434116]]},{"name":"u","qubits":[1],"real":[[0.997534163880887,0.0],[0.0,0.997534163880887]],"imag":[[0.07018256115631394,0.0],[0.0,-0.07018256115631394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9233256587658897,0.0],[0.0,0.9233256587658897]],"imag":[[0.3840178744076061,0.0],[0.0,-0.3840178744076061]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13631248921533246,0.03726723861717904],[-0.15473139422479829,-0.6421746920809966]],"imag":[[0.9639380733032422,-0.22550709311727493],[-0.1682275000159104,-0.7316893936161191]]},{"name":"u","qubits":[2],"real":[[0.9918616264825649,0.0],[0.0,0.9918616264825649]],"imag":[[0.12732051645889975,0.0],[0.0,-0.12732051645889975]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9239239442355426,0.0],[0.0,0.9239239442355426]],"imag":[[0.3825761953758205,0.0],[0.0,-0.3825761953758205]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5647832781767709,0.0],[0.0,0.5647832781767709]],"imag":[[-0.8252392675411782,0.0],[0.0,0.8252392675411782]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9974191102867319,0.0],[0.0,0.9974191102867319]],"imag":[[0.07179915344086038,0.0],[0.0,-0.07179915344086038]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12193496774596138,0.5336857441857871],[-0.7017832886746199,-0.0033962868829152436]],"imag":[[0.030360274029657425,-0.836295189424463],[0.7012206023347223,0.12561189367959333]]},{"name":"u","qubits":[1],"real":[[0.7075194097597942,0.0],[0.0,0.7075194097597942]],"imag":[[0.7066939116853579,0.0],[0.0,-0.7066939116853579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8064173801513054,0.0],[0.0,0.8064173801513054]],"imag":[[0.5913467755808811,0.0],[0.0,-0.5913467755808811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.823560761554246,-0.5076106801518239],[-0.5487958726383805,0.6194932575271939]],"imag":[[0.0009614505027994282,-0.2531366133867714],[-0.14342188750744952,0.542661364238532]]},{"name":"u","qubits":[1],"real":[[0.6744613878904693,-0.7383101219981086],[0.7383101219981086,0.6744613878904693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8899643028044314,0.4560301960767755],[-0.4560301960767755,0.8899643028044314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17937392061454185,-0.23368458468177422],[-0.3911774058985401,-0.5417931054780339]],"imag":[[0.9016629606078399,-0.3165760839883186],[0.04253397683924232,0.7427188760124488]]},{"name":"u","qubits":[1],"real":[[0.48553529699333914,0.0],[0.0,0.48553529699333914]],"imag":[[0.8742170642200883,0.0],[0.0,-0.8742170642200883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9827233809295537,0.0],[0.0,0.9827233809295537]],"imag":[[-0.18508040570083928,0.0],[0.0,0.18508040570083928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8340640038741971,-0.056268095295764715],[-0.13632676630684298,-0.8267032631268919]],"imag":[[-0.519258107822404,0.17760111585749236],[0.12697742984624907,-0.5308987284156078]]},{"name":"u","qubits":[3],"real":[[0.9651906864506378,0.0],[0.0,0.9651906864506378]],"imag":[[-0.26154720183734853,0.0],[0.0,0.26154720183734853]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9835625394253827,0.0],[0.0,0.9835625394253827]],"imag":[[-0.18056780177842463,0.0],[0.0,0.18056780177842463]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9805553043751084,0.0],[0.0,0.9805553043751084]],"imag":[[0.19624294907547243,0.0],[0.0,-0.19624294907547243]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9701319906128941,0.0],[0.0,0.9701319906128941]],"imag":[[-0.24257765929587072,0.0],[0.0,0.24257765929587072]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9533459472688309,0.0],[0.0,0.9533459472688309]],"imag":[[0.3018799510171144,0.0],[0.0,-0.3018799510171144]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8382630340516829,0.0],[0.0,0.8382630340516829]],"imag":[[-0.545266068761359,0.0],[0.0,0.545266068761359]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8848256159772162,0.0],[0.0,0.8848256159772162]],"imag":[[0.46592234257496157,0.0],[0.0,-0.46592234257496157]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9209887028251976,0.0],[0.0,0.9209887028251976]],"imag":[[0.38958928279453453,0.0],[0.0,-0.38958928279453453]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3617910484285786,0.5850755710677293],[0.4370925517251008,-0.4208373534008559]],"imag":[[-0.3220754877085067,0.6504315441566841],[-0.7578421463080012,-0.2398359949804985]]},{"name":"u","qubits":[1],"real":[[0.7414186067234891,0.0],[0.0,0.7414186067234891]],"imag":[[-0.6710428075795166,0.0],[0.0,0.6710428075795166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7566165085732013,0.0],[0.0,0.7566165085732013]],"imag":[[0.6538588983523118,0.0],[0.0,-0.6538588983523118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8984341326521608,0.4258617092200135],[-0.25115489364743265,-0.5539981988275606]],"imag":[[-0.08975165643775085,0.05833141582756873],[0.3488294265815125,0.7129693164811363]]},{"name":"u","qubits":[1],"real":[[0.7861161676264214,-0.6180787741027417],[0.6180787741027417,0.7861161676264214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8660968270362371,0.4998762708888693],[-0.4998762708888693,0.8660968270362371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5214198854397503,-0.2142581809146146],[0.2123323228379351,0.39700264346469955]],"imag":[[-0.8259601328193612,-0.0021433553558052555],[0.028742768469092392,0.8924560151744284]]},{"name":"u","qubits":[1],"real":[[0.46287574715679924,0.0],[0.0,0.46287574715679924]],"imag":[[-0.8864231735994016,0.0],[0.0,0.8864231735994016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.952064167708201,0.0],[0.0,0.952064167708201]],"imag":[[-0.3058983827451371,0.0],[0.0,0.3058983827451371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.674197662724416,-0.29644616121485357],[0.56765644430864,0.12591708444047348]],"imag":[[0.46952847959639443,-0.4869498864624674],[0.05259923630343568,-0.8118770654607615]]},{"name":"u","qubits":[2],"real":[[0.9750390165430226,0.0],[0.0,0.9750390165430226]],"imag":[[-0.2220335925458473,0.0],[0.0,0.2220335925458473]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968925231834688,0.0],[0.0,0.9968925231834688]],"imag":[[-0.07877370894465431,0.0],[0.0,0.07877370894465431]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.952113514590469,0.0],[0.0,0.952113514590469]],"imag":[[-0.3057447552030693,0.0],[0.0,0.3057447552030693]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7481440274058678,0.0],[0.0,0.7481440274058678]],"imag":[[-0.6635363699579159,0.0],[0.0,0.6635363699579159]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1733482145251628,-0.4085751536569545],[0.18149023369091333,0.885856493403517]],"imag":[[-0.8803476510093964,0.16734620909172698],[-0.40249186943091614,-0.14254775765212493]]},{"name":"u","qubits":[1],"real":[[0.9044696609772847,0.0],[0.0,0.9044696609772847]],"imag":[[-0.4265379612316304,0.0],[0.0,0.4265379612316304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6283648801883139,0.0],[0.0,0.6283648801883139]],"imag":[[0.7779187472647294,0.0],[0.0,-0.7779187472647294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6766860814823468,0.06845970006743526],[0.12383586614523326,-0.40317148351688115]],"imag":[[-0.557894313819283,0.475566137569586],[0.4642354574913872,0.7788471436312903]]},{"name":"u","qubits":[1],"real":[[0.7130684920576418,-0.7010943771238227],[0.7010943771238227,0.7130684920576418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9977240223684075,0.067429779689729],[-0.067429779689729,0.9977240223684075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.38049999515423816,0.6094653709830872],[-0.4622031656224689,0.3603013963149453]],"imag":[[0.06564467523578774,0.6924323012925238],[0.7982974157476529,-0.13882497438389022]]},{"name":"u","qubits":[1],"real":[[0.8456680967395196,0.0],[0.0,0.8456680967395196]],"imag":[[0.533709162519212,0.0],[0.0,-0.533709162519212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7892023016947036,0.0],[0.0,0.7892023016947036]],"imag":[[-0.6141333137029631,0.0],[0.0,0.6141333137029631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8739992079481462,0.19405937157483882],[-0.17728327627461826,-0.8278699390080887]],"imag":[[0.41663612906906927,-0.15773611116143857],[-0.17638129269764535,-0.5020872868599524]]},{"name":"u","qubits":[2],"real":[[0.6454270448205075,-0.7638219228421417],[0.7638219228421417,0.6454270448205075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.976741677096496,0.21441943993659826],[-0.21441943993659826,0.976741677096496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985633843868404,0.053583275020281304],[-0.053583275020281304,0.9985633843868404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392013689874501,0.3433668424471117],[-0.3433668424471117,0.9392013689874501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5674223943595389,0.7645642848475779],[-0.09908038378781757,-0.2969262595483012]],"imag":[[-0.028591245073638607,-0.3043941875593863],[-0.8169439666420744,-0.48437633024976307]]},{"name":"u","qubits":[1],"real":[[0.71522300817282,0.0],[0.0,0.71522300817282]],"imag":[[-0.6988963074592841,0.0],[0.0,0.6988963074592841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7914105736547068,0.0],[0.0,0.7914105736547068]],"imag":[[0.6112849612967163,0.0],[0.0,-0.6112849612967163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7977762432016677,-0.602545494082475],[0.5993884627986389,-0.7934226920081813]],"imag":[[-0.0184238914845616,-0.012351257689163338],[-0.0628259235465976,0.08524556176653908]]},{"name":"u","qubits":[1],"real":[[0.6533777276312069,-0.7570320634130897],[0.7570320634130897,0.6533777276312069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8451108837953673,0.5345910531337138],[-0.5345910531337138,0.8451108837953673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7561726790085794,-0.2011916871039108],[-0.07467038614243378,0.7053935903333889]],"imag":[[0.1706467031329342,0.5988359435364005],[-0.6273012957616048,0.3214611959252983]]},{"name":"u","qubits":[1],"real":[[0.814879625837219,0.0],[0.0,0.814879625837219]],"imag":[[0.579630222983062,0.0],[0.0,-0.579630222983062]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9050377181309107,0.0],[0.0,0.9050377181309107]],"imag":[[0.42533131645858635,0.0],[0.0,-0.42533131645858635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7961639219411727,-0.5372318869162385],[0.5380971420971914,-0.8160363977546063]],"imag":[[0.2764891745100426,0.03253683233542888],[-0.011323049273091858,-0.21073170563937468]]},{"name":"u","qubits":[2],"real":[[0.9925186358097313,0.0],[0.0,0.9925186358097313]],"imag":[[0.1220932331064663,0.0],[0.0,-0.1220932331064663]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9463581830214279,0.0],[0.0,0.9463581830214279]],"imag":[[-0.32311946618608645,0.0],[0.0,0.32311946618608645]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5422328340653587,0.0],[0.0,0.5422328340653587]],"imag":[[0.84022827473339,0.0],[0.0,-0.84022827473339]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991966600697422,0.0],[0.0,0.9991966600697422]],"imag":[[-0.04007536032866173,0.0],[0.0,0.04007536032866173]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37165439530250677,0.7273975719069368],[0.028247290578864017,-0.5890817365185247]],"imag":[[0.5738130078666169,0.059198098274243355],[0.7292556019876346,0.3469453346637268]]},{"name":"u","qubits":[1],"real":[[0.9353813690315212,0.0],[0.0,0.9353813690315212]],"imag":[[-0.35364062898473225,0.0],[0.0,0.35364062898473225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7315625181046859,0.0],[0.0,0.7315625181046859]],"imag":[[0.6817743630442048,0.0],[0.0,-0.6817743630442048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6365525993247343,0.06541327039362838],[-0.11850814611211392,0.950583220579663]],"imag":[[-0.7215114683297937,-0.264467565909167],[0.2453116561979462,-0.14889443035549071]]},{"name":"u","qubits":[1],"real":[[0.9645137594678972,-0.2640325885134319],[0.2640325885134319,0.9645137594678972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9956974983004491,0.09266332542180467],[-0.09266332542180467,0.9956974983004491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.171345989437846,-0.026817455270522587],[0.38520817499009297,0.452437674781104]],"imag":[[-0.5905955747269755,0.7881105525935389],[-0.6880785427095377,-0.41648857297912567]]},{"name":"u","qubits":[1],"real":[[0.9842038180453714,0.0],[0.0,0.9842038180453714]],"imag":[[-0.1770391045642559,0.0],[0.0,0.1770391045642559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.34610983314566574,0.0],[0.0,0.34610983314566574]],"imag":[[-0.9381940009400398,0.0],[0.0,0.9381940009400398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2616106184232063,0.34714221634911735],[-0.3512916903824682,-0.2668099793904649]],"imag":[[-0.7036494780525638,0.5620761318476393],[0.5594921309838149,0.7016944766300198]]},{"name":"u","qubits":[3],"real":[[0.6776804730365884,-0.7353564961737306],[0.7353564961737306,0.6776804730365884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9944611135470767,0.1051051551671382],[-0.1051051551671382,0.9944611135470767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997498394170525,0.0223664611768958],[-0.0223664611768958,0.9997498394170525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9776158223999767,0.2103979652782252],[-0.2103979652782252,0.9776158223999767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9986140409418132,-0.052630763189057454],[0.052630763189057454,0.9986140409418132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999916063011243,0.004097234103315997],[-0.004097234103315997,0.9999916063011243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999990269557774,0.0013950224006919181],[-0.0013950224006919181,0.9999990269557774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9308555615147077,0.36538736102544417],[-0.36538736102544417,0.9308555615147077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7787224342518376,-0.33596305179407254],[0.23762220951493673,0.807488149771551]],"imag":[[-0.22526993457317004,-0.4795556847744647],[-0.5351453190634599,0.07154062488003025]]},{"name":"u","qubits":[1],"real":[[0.7683521654419585,0.0],[0.0,0.7683521654419585]],"imag":[[-0.640027303996207,0.0],[0.0,0.640027303996207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8686814426509006,0.0],[0.0,0.8686814426509006]],"imag":[[0.49537112470747635,0.0],[0.0,-0.49537112470747635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7555679241361921,0.6104863201096593],[0.061119747038482074,0.4230246470586163]],"imag":[[-0.13884018552746363,-0.1927354867640914],[0.6372635964976948,0.6412562928203576]]},{"name":"u","qubits":[1],"real":[[0.763472618176233,-0.6458401979554447],[0.6458401979554447,0.763472618176233]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9267391029068495,0.37570551651979744],[-0.37570551651979744,0.9267391029068495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4083472573252833,-0.6649343478639591],[-0.8526906385535904,-0.35472607722937105]],"imag":[[-0.1738745723005374,0.6007349362014458],[0.2755700010256815,0.26673818547639194]]},{"name":"u","qubits":[1],"real":[[0.994755634362304,0.0],[0.0,0.994755634362304]],"imag":[[0.10228014423362032,0.0],[0.0,-0.10228014423362032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6009615344215354,0.0],[0.0,0.6009615344215354]],"imag":[[0.7992779454893734,0.0],[0.0,-0.7992779454893734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18348151801754087,0.12322447319930094],[-0.10556536318136289,-0.1459380405398117]],"imag":[[0.8828190158570202,-0.41446453043894577],[-0.41931023345919904,-0.8897960274895474]]},{"name":"u","qubits":[2],"real":[[0.9753151539016621,0.0],[0.0,0.9753151539016621]],"imag":[[0.22081745983906487,0.0],[0.0,-0.22081745983906487]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9678650421270993,0.0],[0.0,0.9678650421270993]],"imag":[[0.2514701974952663,0.0],[0.0,-0.2514701974952663]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982841185852314,0.0],[0.0,0.9982841185852314]],"imag":[[0.05855611480031511,0.0],[0.0,-0.05855611480031511]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7446647159885825,0.0],[0.0,0.7446647159885825]],"imag":[[0.6674387318410909,0.0],[0.0,-0.6674387318410909]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26059853440515346,0.3893834257968674],[-0.8310099900515728,-0.08997122674423318]],"imag":[[-0.1946788973643683,-0.861724479460561],[-0.45123267525896726,0.3125966211769697]]},{"name":"u","qubits":[1],"real":[[0.8995309263429447,0.0],[0.0,0.8995309263429447]],"imag":[[-0.4368570848144777,0.0],[0.0,0.4368570848144777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5325550440416904,0.0],[0.0,0.5325550440416904]],"imag":[[-0.8463953715999121,0.0],[0.0,0.8463953715999121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7197596280954577,-0.23861293002371348],[0.3526251170338656,-0.41371087119695943]],"imag":[[-0.5662517040302607,0.32306184403642124],[0.19225142986091737,0.8170301277228024]]},{"name":"u","qubits":[1],"real":[[0.5099070790037804,-0.8602294872775709],[0.8602294872775709,0.5099070790037804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9685923117319757,0.24865424519542653],[-0.24865424519542653,0.9685923117319757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.806568193557572,-0.3386023865661539],[0.3535852590626147,-0.779584951363105]],"imag":[[-0.4129300331780451,0.25354479022957477],[0.23219388754762235,0.4618557856813437]]},{"name":"u","qubits":[1],"real":[[0.775096727363517,0.0],[0.0,0.775096727363517]],"imag":[[-0.6318425937133122,0.0],[0.0,0.6318425937133122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6524212781560281,0.0],[0.0,0.6524212781560281]],"imag":[[0.7578565008029255,0.0],[0.0,-0.7578565008029255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9112017936689487,-0.31188236789090795],[-0.3254273673453191,0.6271120036703767]],"imag":[[-0.18750044289825274,-0.19309133519195001],[-0.16926873222820685,0.6871503909080428]]},{"name":"u","qubits":[2],"real":[[0.7318888163178257,-0.6814240680728059],[0.6814240680728059,0.7318888163178257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.970725677596479,0.24019088004097225],[-0.24019088004097225,0.970725677596479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998207549968334,-0.018932983852575625],[0.018932983852575625,0.9998207549968334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9122182121552481,0.4097046904933879],[-0.4097046904933879,0.9122182121552481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.572975214075965,0.03712014054659938],[0.8106703859310043,0.09322267226767873]],"imag":[[-0.039565950517829046,0.8177750514536524],[0.11378692802206888,-0.5667235602664232]]},{"name":"u","qubits":[1],"real":[[0.9985913623604776,0.0],[0.0,0.9985913623604776]],"imag":[[-0.05305931604388928,0.0],[0.0,0.05305931604388928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3853706637526675,0.0],[0.0,0.3853706637526675]],"imag":[[0.9227618606763224,0.0],[0.0,-0.9227618606763224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0973867131789552,-0.3877211755867723],[0.3358073315998292,0.5393821518950649]],"imag":[[-0.9138354875915773,0.07136399453558684],[-0.20652836550524092,0.7440741659959611]]},{"name":"u","qubits":[1],"real":[[0.6551250835972714,-0.7555204331066554],[0.7555204331066554,0.6551250835972714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9489745070060718,0.31535279458502186],[-0.31535279458502186,0.9489745070060718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5481895745521755,0.6202927746794531],[-0.49159074599317987,-0.5145691367273998]],"imag":[[-0.10330989242831834,0.5514092220476725],[0.6686955921289022,0.21541436128741404]]},{"name":"u","qubits":[1],"real":[[0.9913958897772478,0.0],[0.0,0.9913958897772478]],"imag":[[0.13089763073783667,0.0],[0.0,-0.13089763073783667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5960320529503625,0.0],[0.0,0.5960320529503625]],"imag":[[0.8029606415359201,0.0],[0.0,-0.8029606415359201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2079110923290164,-0.5437038777033734],[0.1731058978970067,0.7948749385109155]],"imag":[[0.7736155953859323,-0.2503557102055791],[0.5729975884552184,-0.09940796680872063]]},{"name":"u","qubits":[2],"real":[[0.9988511984619768,0.0],[0.0,0.9988511984619768]],"imag":[[-0.047919550614259794,0.0],[0.0,0.047919550614259794]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9244714974996653,0.0],[0.0,0.9244714974996653]],"imag":[[0.38125116434015816,0.0],[0.0,-0.38125116434015816]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9954695100905981,0.0],[0.0,0.9954695100905981]],"imag":[[0.09508130457658115,0.0],[0.0,-0.09508130457658115]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5099092048920849,0.0],[0.0,0.5099092048920849]],"imag":[[-0.8602282271387761,0.0],[0.0,0.8602282271387761]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13118060129169332,0.07344157105564783],[0.8166344469943598,0.49938505241055964]],"imag":[[-0.5473335452477283,0.8233006593779587],[-0.127772532547176,-0.25960918577276776]]},{"name":"u","qubits":[1],"real":[[0.6191977611728651,0.0],[0.0,0.6191977611728651]],"imag":[[0.785235081079871,0.0],[0.0,-0.785235081079871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9354386839493942,0.0],[0.0,0.9354386839493942]],"imag":[[0.35348899356419206,0.0],[0.0,-0.35348899356419206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8287814467380192,-0.440700425753332],[-0.41724386602033986,0.8418149619924351]],"imag":[[-0.19874107963682755,0.281791468196707],[-0.31548510753445147,-0.1331325390655892]]},{"name":"u","qubits":[1],"real":[[0.7775977604090539,-0.6287620559534612],[0.6287620559534612,0.7775977604090539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9155081900594558,0.40229933374796845],[-0.40229933374796845,0.9155081900594558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8417402333768342,-0.4946533072132607],[-0.4297578363806224,0.5870922657418748]],"imag":[[0.21438139696140435,-0.028846175042328757],[-0.24662156884797254,0.6401630068619107]]},{"name":"u","qubits":[1],"real":[[0.8549032552775458,0.0],[0.0,0.8549032552775458]],"imag":[[0.5187874556269217,0.0],[0.0,-0.5187874556269217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5646717492025611,0.0],[0.0,0.5646717492025611]],"imag":[[-0.8253155854898899,0.0],[0.0,0.8253155854898899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7396608592321214,0.42899115833493995],[0.14824022364544817,0.3795474661376301]],"imag":[[0.3850118478682068,-0.34732445406500684],[0.5316883734055655,0.7424796499752675]]},{"name":"u","qubits":[3],"real":[[0.9923128481724341,0.0],[0.0,0.9923128481724341]],"imag":[[-0.12375464173885226,0.0],[0.0,0.12375464173885226]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9877491722655165,0.0],[0.0,0.9877491722655165]],"imag":[[-0.15604990448182623,0.0],[0.0,0.15604990448182623]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8738041708225558,0.0],[0.0,0.8738041708225558]],"imag":[[-0.4862779771417844,0.0],[0.0,0.4862779771417844]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9586652603235277,0.0],[0.0,0.9586652603235277]],"imag":[[-0.2845363221959947,0.0],[0.0,0.2845363221959947]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9029792332704388,0.0],[0.0,0.9029792332704388]],"imag":[[0.42968419133397323,0.0],[0.0,-0.42968419133397323]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9932573743990685,0.0],[0.0,0.9932573743990685]],"imag":[[0.11593010049969218,0.0],[0.0,-0.11593010049969218]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9690236464789155,0.0],[0.0,0.9690236464789155]],"imag":[[0.24696795857905507,0.0],[0.0,-0.24696795857905507]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8954949115168575,0.0],[0.0,0.8954949115168575]],"imag":[[-0.4450717508980049,0.0],[0.0,0.4450717508980049]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8684447364074116,0.21459020276911436],[0.10651123599361836,-0.8373598096313712]],"imag":[[-0.44687302763690534,0.007699470916754559],[-0.18644997609010103,0.5027129521279775]]},{"name":"u","qubits":[1],"real":[[0.9999768147953497,0.0],[0.0,0.9999768147953497]],"imag":[[0.0068095426973304165,0.0],[0.0,-0.0068095426973304165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3470333126104894,0.0],[0.0,0.3470333126104894]],"imag":[[-0.9378528029166359,0.0],[0.0,0.9378528029166359]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.011531972410504077,0.42649050901398894],[0.23267075929689,0.3993526661101482]],"imag":[[0.8466919735597503,0.31793955595805823],[-0.4783764556184045,0.7466844933095221]]},{"name":"u","qubits":[1],"real":[[0.6438247238678246,-0.7651730032721484],[0.7651730032721484,0.6438247238678246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.95586383282834,0.29381002891445895],[-0.29381002891445895,0.95586383282834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8789148287901816,0.3344052226923479],[0.018169651343433974,-0.5365254478597528]],"imag":[[0.12926955823017053,0.31459696769642187],[-0.45876788119675543,0.7080553218154567]]},{"name":"u","qubits":[1],"real":[[0.5992541704760015,0.0],[0.0,0.5992541704760015]],"imag":[[-0.8005588292980843,0.0],[0.0,0.8005588292980843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9434875491086009,0.0],[0.0,0.9434875491086009]],"imag":[[0.3314079731645656,0.0],[0.0,-0.3314079731645656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9373668396004811,-0.20993818887412335],[0.074377289058462,0.10827699241768257]],"imag":[[0.2752955058259263,-0.038493497395096214],[0.20005951954797693,-0.9709378458086428]]},{"name":"u","qubits":[2],"real":[[0.8985865476068354,0.0],[0.0,0.8985865476068354]],"imag":[[0.43879632685339154,0.0],[0.0,-0.43879632685339154]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9460861113180968,0.0],[0.0,0.9460861113180968]],"imag":[[0.32391522034477127,0.0],[0.0,-0.32391522034477127]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9831709487355891,0.0],[0.0,0.9831709487355891]],"imag":[[0.18268794585949455,0.0],[0.0,-0.18268794585949455]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.701875171649819,0.0],[0.0,0.701875171649819]],"imag":[[-0.7122999673041808,0.0],[0.0,0.7122999673041808]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8766620851495043,-0.2525027011387839],[-0.4719921868285627,0.6058290461134401]],"imag":[[-0.015469466493221689,-0.40922691747410317],[0.09191115079537215,0.6338350596310848]]},{"name":"u","qubits":[1],"real":[[0.9656468831488662,0.0],[0.0,0.9656468831488662]],"imag":[[-0.25985784010662466,0.0],[0.0,0.25985784010662466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7493249528441799,0.0],[0.0,0.7493249528441799]],"imag":[[-0.6622024728472914,0.0],[0.0,0.6622024728472914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4571521553004143,-0.34525179914194576],[0.26880945847466464,0.7219108406885067]],"imag":[[-0.7878916718153953,0.2259199317841981],[-0.31301772381557685,0.5555232827778565]]},{"name":"u","qubits":[1],"real":[[0.5603327533391005,-0.828267592952557],[0.828267592952557,0.5603327533391005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9415039880114273,0.337001840586336],[-0.337001840586336,0.9415039880114273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7084815194917263,0.0752182616989112],[-0.2740333521261026,0.6602020751356339]],"imag":[[0.08550486769953317,0.6964804859042165],[-0.6447081324606593,-0.2709065629478602]]},{"name":"u","qubits":[1],"real":[[0.9255890813648037,0.0],[0.0,0.9255890813648037]],"imag":[[0.37852985675935646,0.0],[0.0,-0.37852985675935646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.611251291065526,0.0],[0.0,0.611251291065526]],"imag":[[0.7914365793736903,0.0],[0.0,-0.7914365793736903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5891477038728423,0.3577366911156896],[0.5205567780855687,0.17182613882053616]],"imag":[[0.5998288880280521,0.40636774962832123],[-0.14876467624258174,0.8230221685408221]]},{"name":"u","qubits":[2],"real":[[0.7670152650544362,-0.6416288515750153],[0.6416288515750153,0.7670152650544362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9739328923358496,0.22683633136322404],[-0.22683633136322404,0.9739328923358496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998213999273752,-0.018898895397980144],[0.018898895397980144,0.9998213999273752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9357848713655331,0.3525715168918112],[-0.3525715168918112,0.9357848713655331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08663757840301349,0.10378107029594624],[0.4217198062711541,0.655324921226507]],"imag":[[-0.8832288633950582,0.4490325092045823],[-0.18588466820304397,-0.5984551301017785]]},{"name":"u","qubits":[1],"real":[[0.6561748527175059,0.0],[0.0,0.6561748527175059]],"imag":[[0.7546088805872613,0.0],[0.0,-0.7546088805872613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8304981578728104,0.0],[0.0,0.8304981578728104]],"imag":[[0.5570213728124519,0.0],[0.0,-0.5570213728124519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8280366258701757,0.4850979394167622],[0.5471317970428261,0.8046780910366294]],"imag":[[-0.11611377830653331,0.2560330562222921],[-0.03898375776658533,0.22720086509678988]]},{"name":"u","qubits":[1],"real":[[0.9200716200586859,-0.39175019331531313],[0.39175019331531313,0.9200716200586859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9647551990148684,0.26314901856891204],[-0.26314901856891204,0.9647551990148684]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10990452930150085,-0.17669364114389727],[-0.200371524112905,-0.18126631561015766]],"imag":[[0.9267066236399781,-0.31291402224911413],[0.2983070238286037,0.9154270559057731]]},{"name":"u","qubits":[1],"real":[[0.9477462658282056,0.0],[0.0,0.9477462658282056]],"imag":[[-0.31902510184731897,0.0],[0.0,0.31902510184731897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9009285856259711,0.0],[0.0,0.9009285856259711]],"imag":[[0.43396737619547754,0.0],[0.0,-0.43396737619547754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5233350003093056,-0.3763517242719735],[0.2671970804517368,0.7632240038126155]],"imag":[[-0.689269665632235,0.3307373355519427],[-0.42383195453924183,0.4079967089496615]]},{"name":"u","qubits":[2],"real":[[0.9899150934135091,0.0],[0.0,0.9899150934135091]],"imag":[[0.14166194913286898,0.0],[0.0,-0.14166194913286898]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6611022312190971,0.0],[0.0,0.6611022312190971]],"imag":[[-0.7502958349058934,0.0],[0.0,0.7502958349058934]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8764539255273684,0.0],[0.0,0.8764539255273684]],"imag":[[0.48148573855065124,0.0],[0.0,-0.48148573855065124]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990524719961604,0.0],[0.0,0.9990524719961604]],"imag":[[0.04352192778773746,0.0],[0.0,-0.04352192778773746]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10266113238216691,-0.09681537607359929],[0.45934342121580896,0.7037477101611438]],"imag":[[-0.7759206279564037,0.6148452276512189],[-0.42001368120039523,-0.34253655196664035]]},{"name":"u","qubits":[1],"real":[[0.9700138339019742,0.0],[0.0,0.9700138339019742]],"imag":[[0.24304971104445544,0.0],[0.0,-0.24304971104445544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7488638755144456,0.0],[0.0,0.7488638755144456]],"imag":[[-0.66272384591886,0.0],[0.0,0.66272384591886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46016753926443776,0.1908458816779407],[-0.10423660457732524,0.8640121983448331]],"imag":[[0.8606161201730252,0.10565783904760992],[-0.19162583273617242,-0.45375895760380053]]},{"name":"u","qubits":[1],"real":[[0.7601191707427192,-0.6497836919078539],[0.6497836919078539,0.7601191707427192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.856672737224376,0.5158602730357275],[-0.5158602730357275,0.856672737224376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8085292765646507,0.056589066065519965],[-0.4382968740381872,-0.7219391311142695]],"imag":[[-0.28381208813682063,0.5123756289745761],[0.2713428786123086,-0.46159807560334676]]},{"name":"u","qubits":[1],"real":[[0.8707759007668049,0.0],[0.0,0.8707759007668049]],"imag":[[0.4916801100754021,0.0],[0.0,-0.4916801100754021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7336744398605574,0.0],[0.0,0.7336744398605574]],"imag":[[0.6795011525341935,0.0],[0.0,-0.6795011525341935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8051878041543779,0.3132442751443799],[-0.32846133682211776,-0.9332415096177928]],"imag":[[0.4856793098143926,-0.13291437901347683],[0.08888958472337163,0.11520449933504011]]},{"name":"u","qubits":[4],"real":[[0.9999005122099596,0.0],[0.0,0.9999005122099596]],"imag":[[0.014105519567191858,0.0],[0.0,-0.014105519567191858]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9917433374045828,0.0],[0.0,0.9917433374045828]],"imag":[[-0.1282386553018236,0.0],[0.0,0.1282386553018236]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9954122556822319,0.0],[0.0,0.9954122556822319]],"imag":[[0.0956788442531103,0.0],[0.0,-0.0956788442531103]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9606770446492225,0.0],[0.0,0.9606770446492225]],"imag":[[0.2776681758575073,0.0],[0.0,-0.2776681758575073]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.814248915871381,0.0],[0.0,0.814248915871381]],"imag":[[0.5805158938412286,0.0],[0.0,-0.5805158938412286]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9978108386130989,0.0],[0.0,0.9978108386130989]],"imag":[[-0.06613267230517976,0.0],[0.0,0.06613267230517976]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9953558837680567,0.0],[0.0,0.9953558837680567]],"imag":[[0.09626351670446442,0.0],[0.0,-0.09626351670446442]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9921150694096483,0.0],[0.0,0.9921150694096483]],"imag":[[0.12533031975658843,0.0],[0.0,-0.12533031975658843]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9946851167687784,0.0],[0.0,0.9946851167687784]],"imag":[[0.10296367553016877,0.0],[0.0,-0.10296367553016877]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9955299831244175,0.0],[0.0,0.9955299831244175]],"imag":[[0.09444603062223893,0.0],[0.0,-0.09444603062223893]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9918108693447321,0.0],[0.0,0.9918108693447321]],"imag":[[-0.12771530624653718,0.0],[0.0,0.12771530624653718]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9509474780194193,0.0],[0.0,0.9509474780194193]],"imag":[[0.3093523784432668,0.0],[0.0,-0.3093523784432668]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9924224464561274,0.0],[0.0,0.9924224464561274]],"imag":[[0.1228726485839502,0.0],[0.0,-0.1228726485839502]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9961295491627581,0.0],[0.0,0.9961295491627581]],"imag":[[0.08789722000609745,0.0],[0.0,-0.08789722000609745]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9930946127275025,0.0],[0.0,0.9930946127275025]],"imag":[[-0.1173161973966588,0.0],[0.0,0.1173161973966588]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9852546238042935,0.0],[0.0,0.9852546238042935]],"imag":[[-0.17109449515475347,0.0],[0.0,0.17109449515475347]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.010557478589236953,-0.3165907198797346],[-0.7903109227679306,0.2394463002316105]],"imag":[[0.3719529214611676,0.8725307329535],[-0.4867732626347123,0.28482609684341265]]},{"name":"u","qubits":[1],"real":[[0.9930799320022162,0.0],[0.0,0.9930799320022162]],"imag":[[-0.117440404693077,0.0],[0.0,0.117440404693077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7647497838210171,0.0],[0.0,0.7647497838210171]],"imag":[[-0.6443273765297479,0.0],[0.0,0.6443273765297479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21713078153407306,-0.36436883354163774],[0.3613683044209632,-0.2839209273973017]],"imag":[[-0.9051937129348971,0.02671926116201946],[0.053772802916121236,0.8865158437457948]]},{"name":"u","qubits":[1],"real":[[0.8169997318627873,-0.5766380477701186],[0.5766380477701186,0.8169997318627873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9015073864376871,0.4327637140499312],[-0.4327637140499312,0.9015073864376871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9701845829054582,0.15358997803475855],[-0.07970779374305188,-0.46842271824475074]],"imag":[[0.18419596969042848,-0.0349834030598349],[0.1358690084565998,0.8693482830200071]]},{"name":"u","qubits":[1],"real":[[0.926144589297465,0.0],[0.0,0.926144589297465]],"imag":[[-0.3771686621592915,0.0],[0.0,0.3771686621592915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44351451524987867,0.0],[0.0,0.44351451524987867]],"imag":[[0.896267189381975,0.0],[0.0,-0.896267189381975]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.655834628013348,-0.32527932148870836],[-0.3394337005566996,0.24466705205997277]],"imag":[[-0.6716639894031884,0.1137619842013689],[0.059440633946584186,-0.9063054714602001]]},{"name":"u","qubits":[2],"real":[[0.9556567788843051,0.0],[0.0,0.9556567788843051]],"imag":[[0.29448280250716585,0.0],[0.0,-0.29448280250716585]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9745165546290177,0.0],[0.0,0.9745165546290177]],"imag":[[-0.22431559186554287,0.0],[0.0,0.22431559186554287]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9201325542206291,0.0],[0.0,0.9201325542206291]],"imag":[[-0.3916070513453772,0.0],[0.0,0.3916070513453772]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7121125505918388,0.0],[0.0,0.7121125505918388]],"imag":[[-0.7020653212412545,0.0],[0.0,0.7020653212412545]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8709796228916437,-0.130250234386456],[0.1394617220980189,0.9621217588422356]],"imag":[[-0.4707609500067335,0.05304244431171269],[0.018139805008400407,0.23354463536128484]]},{"name":"u","qubits":[1],"real":[[0.21388393543599343,0.0],[0.0,0.21388393543599343]],"imag":[[-0.9768590799917928,0.0],[0.0,0.9768590799917928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9943185030329612,0.0],[0.0,0.9943185030329612]],"imag":[[-0.10644582906949059,0.0],[0.0,0.10644582906949059]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3658533100959793,0.4202447400858606],[0.09298497528432677,0.8417495605525264]],"imag":[[0.7954178665857967,0.23844523781799992],[-0.474147200117525,0.2408233881949882]]},{"name":"u","qubits":[1],"real":[[0.6293759194774569,-0.7771009921380269],[0.7771009921380269,0.6293759194774569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9905209639987924,0.13736163903689774],[-0.13736163903689774,0.9905209639987924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008337852362380209,-0.5083796425722361],[-0.42161202614326276,-0.7789879481326099]],"imag":[[0.7963724596686583,-0.3275233193490191],[-0.43354894200153105,0.16569970116108318]]},{"name":"u","qubits":[1],"real":[[0.9205476235690538,0.0],[0.0,0.9205476235690538]],"imag":[[-0.3906303530722716,0.0],[0.0,0.3906303530722716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9142858313178936,0.0],[0.0,0.9142858313178936]],"imag":[[-0.4050696466675184,0.0],[0.0,0.4050696466675184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7075395065787138,-0.03095489270493519],[-0.17343098212497177,-0.3272675159066295]],"imag":[[-0.6835624081789411,0.17655615359591173],[-0.045298732809262596,-0.9277745913083346]]},{"name":"u","qubits":[2],"real":[[0.7710255426641488,-0.6368042183901226],[0.6368042183901226,0.7710255426641488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.991043896031293,0.1335364974047014],[-0.1335364974047014,0.991043896031293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961389753288536,-0.08779032879982532],[0.08779032879982532,0.9961389753288536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9400718607265234,0.34097638726189256],[-0.34097638726189256,0.9400718607265234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08741301269268512,-0.03234749550121894],[0.3233779425442086,0.8351366247562424]],"imag":[[0.9286658206215987,-0.35901587479664465],[0.159265392025625,0.41546126073263373]]},{"name":"u","qubits":[1],"real":[[0.9834827521811149,0.0],[0.0,0.9834827521811149]],"imag":[[-0.1810018678419087,0.0],[0.0,0.1810018678419087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6573875389542116,0.0],[0.0,0.6573875389542116]],"imag":[[0.7535526681179789,0.0],[0.0,-0.7535526681179789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3114623833191037,0.2063767451041146],[0.4234585480377161,-0.22454774081013118]],"imag":[[-0.8175122241476176,-0.4382620063690563],[0.2352611426483105,-0.8455254963338874]]},{"name":"u","qubits":[1],"real":[[0.6458857000238278,-0.7634341245351363],[0.7634341245351363,0.6458857000238278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040411087214602,0.4274455213728097],[-0.4274455213728097,0.9040411087214602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5326091944790148,0.16571348544782863],[-0.054149760783557675,-0.21371791937304066]],"imag":[[0.7971728693996276,-0.2310452401377519],[0.2791248209254464,0.9346024762910053]]},{"name":"u","qubits":[1],"real":[[0.7656771385582972,0.0],[0.0,0.7656771385582972]],"imag":[[-0.6432250923970381,0.0],[0.0,0.6432250923970381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7508764915808068,0.0],[0.0,0.7508764915808068]],"imag":[[-0.6604426503424037,0.0],[0.0,0.6604426503424037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7108113668386433,-0.10022511586455363],[-0.6921343789599458,-0.03491490817756207]],"imag":[[-0.12449806847186944,0.6849834726982034],[0.014051091825326305,-0.7207867350799395]]},{"name":"u","qubits":[2],"real":[[0.9394626161339571,0.0],[0.0,0.9394626161339571]],"imag":[[-0.3426514159999069,0.0],[0.0,0.3426514159999069]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9865853688427878,0.0],[0.0,0.9865853688427878]],"imag":[[-0.16324616376913847,0.0],[0.0,0.16324616376913847]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9504293485883051,0.0],[0.0,0.9504293485883051]],"imag":[[-0.3109405945546675,0.0],[0.0,0.3109405945546675]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7656279885682699,0.0],[0.0,0.7656279885682699]],"imag":[[-0.6432835946306305,0.0],[0.0,0.6432835946306305]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.40901524423343666,0.5726458560641648],[-0.812204790184127,0.5111960981660788]],"imag":[[0.3592991516180072,0.6129334165827333],[-0.20960445709287934,0.18726425069546604]]},{"name":"u","qubits":[1],"real":[[0.9961998612408545,0.0],[0.0,0.9961998612408545]],"imag":[[0.08709670753652136,0.0],[0.0,-0.08709670753652136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8196037721633733,0.0],[0.0,0.8196037721633733]],"imag":[[0.5729307607866496,0.0],[0.0,-0.5729307607866496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16154543030190704,0.355210975108738],[-0.08323240335252059,-0.8920703225568108]],"imag":[[0.916805054291486,0.08483354016222988],[0.35558955750460447,-0.26615591903850305]]},{"name":"u","qubits":[1],"real":[[0.794547219836737,-0.6072023677899419],[0.6072023677899419,0.794547219836737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9818578500562123,0.18961846503701194],[-0.18961846503701194,0.9818578500562123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34392980509135557,0.7521518494139735],[0.4635883004675247,0.3351057972269904]],"imag":[[0.330912364577262,-0.45439728384184536],[-0.7465220584881193,-0.33984527144739807]]},{"name":"u","qubits":[1],"real":[[0.9991356163299584,0.0],[0.0,0.9991356163299584]],"imag":[[0.041569462120096864,0.0],[0.0,-0.041569462120096864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6398910554111283,0.0],[0.0,0.6398910554111283]],"imag":[[0.768465638272026,0.0],[0.0,-0.768465638272026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08293845858339588,0.0474713354291857],[0.026558540804987946,0.5702994126359477]],"imag":[[0.9950011426045391,0.02898983642660806],[-0.04887312363438154,0.8195514880979845]]},{"name":"u","qubits":[3],"real":[[0.998854559873665,0.0],[0.0,0.998854559873665]],"imag":[[-0.04784943280319059,0.0],[0.0,0.04784943280319059]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998505886981439,0.0],[0.0,0.998505886981439]],"imag":[[0.05464424638888882,0.0],[0.0,-0.05464424638888882]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998981377539934,0.0],[0.0,0.9998981377539934]],"imag":[[0.014272845409942609,0.0],[0.0,-0.014272845409942609]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999974250749923,0.0],[0.0,0.999974250749923]],"imag":[[-0.0071761993513450445,0.0],[0.0,0.0071761993513450445]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9336819974818638,0.0],[0.0,0.9336819974818638]],"imag":[[0.35810323592265547,0.0],[0.0,-0.35810323592265547]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987622112067142,0.0],[0.0,0.9987622112067142]],"imag":[[0.04973977749723975,0.0],[0.0,-0.04973977749723975]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9843083627809718,0.0],[0.0,0.9843083627809718]],"imag":[[0.17645692664059076,0.0],[0.0,-0.17645692664059076]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.675151558758879,0.0],[0.0,0.675151558758879]],"imag":[[-0.7376790445074713,0.0],[0.0,0.7376790445074713]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6174048123829805,0.7392203883118397],[-0.3110760236188471,-0.37106131095042044]],"imag":[[-0.06613528684076754,0.260750146663274],[0.7194922716821304,0.4978715517429467]]},{"name":"u","qubits":[1],"real":[[0.7465835199675912,0.0],[0.0,0.7465835199675912]],"imag":[[-0.6652917012204507,0.0],[0.0,0.6652917012204507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7591675594892142,0.0],[0.0,0.7591675594892142]],"imag":[[0.6508952424309079,0.0],[0.0,-0.6508952424309079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9688245069584631,-0.2147921576987437],[-0.18485606891613013,0.875085203341251]],"imag":[[-0.11193548144623573,-0.0520946417706094],[0.12115179113395326,-0.43055355553416524]]},{"name":"u","qubits":[1],"real":[[0.5378282204689776,-0.8430544497641732],[0.8430544497641732,0.5378282204689776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9794843550334877,0.2015202179550044],[-0.2015202179550044,0.9794843550334877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08144132550330804,0.35494249526188365],[0.8270413821415747,-0.06380683417005108]],"imag":[[0.004732753876066118,-0.9313220369980945],[0.5561901327481149,0.050830860431265716]]},{"name":"u","qubits":[1],"real":[[0.9659117577211386,0.0],[0.0,0.9659117577211386]],"imag":[[0.2588715440060193,0.0],[0.0,-0.2588715440060193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.746940627771226,0.0],[0.0,0.746940627771226]],"imag":[[-0.6648907418401362,0.0],[0.0,0.6648907418401362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45552682740225015,-0.4121245870541582],[-0.382064729404794,0.7474899126171686]],"imag":[[0.7887975788988197,0.021142700528555186],[0.15594945201905058,0.5205431216483193]]},{"name":"u","qubits":[2],"real":[[0.9903197400142617,0.0],[0.0,0.9903197400142617]],"imag":[[-0.13880494421339967,0.0],[0.0,0.13880494421339967]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9935436298276628,0.0],[0.0,0.9935436298276628]],"imag":[[-0.11345067487182389,0.0],[0.0,0.11345067487182389]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9545118494352115,0.0],[0.0,0.9545118494352115]],"imag":[[-0.2981729855097074,0.0],[0.0,0.2981729855097074]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5671530106856673,0.0],[0.0,0.5671530106856673]],"imag":[[0.8236124467674001,0.0],[0.0,-0.8236124467674001]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6197124129022848,0.10415746481117542],[0.5618285786925095,0.17883267585119478]],"imag":[[-0.36287655347655423,-0.6880613015974043],[0.41064069500739975,-0.6955154504510276]]},{"name":"u","qubits":[1],"real":[[0.8710375656423899,0.0],[0.0,0.8710375656423899]],"imag":[[0.4912164077469108,0.0],[0.0,-0.4912164077469108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7700335977686754,0.0],[0.0,0.7700335977686754]],"imag":[[-0.6380033372227999,0.0],[0.0,0.6380033372227999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.824522649715218,0.13412064672046303],[0.010725150686587673,0.49713156282545223]],"imag":[[0.4985400823350458,-0.2315854886111093],[0.26740448304901604,0.8253726569439782]]},{"name":"u","qubits":[1],"real":[[0.6481415135189795,-0.7615199133662406],[0.7615199133662406,0.6481415135189795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9208047838604176,0.3900237813515601],[-0.3900237813515601,0.9208047838604176]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35901205089154425,0.5123577235139075],[0.3671633319126271,-0.7594403354340377]],"imag":[[-0.7776024535093037,0.06272427573599888],[-0.362816564271502,-0.395986875167445]]},{"name":"u","qubits":[1],"real":[[0.9961276872334711,0.0],[0.0,0.9961276872334711]],"imag":[[0.08791831849447507,0.0],[0.0,-0.08791831849447507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.19607847319602068,0.0],[0.0,0.19607847319602068]],"imag":[[0.9805882073271722,0.0],[0.0,-0.9805882073271722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15914776794394858,0.10585822438633463],[-0.33217827724457294,-0.676217277639017]],"imag":[[0.8945607989898595,-0.4040136151156987],[-0.25316112852472283,-0.6068749694569661]]},{"name":"u","qubits":[2],"real":[[0.7308685814081289,-0.6825182171271835],[0.6825182171271835,0.7308685814081289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880526185191888,0.15411691353441542],[-0.15411691353441542,0.9880526185191888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985809219638913,-0.05325544375690496],[0.05325544375690496,0.9985809219638913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238461967565574,0.3827639020838356],[-0.3827639020838356,0.9238461967565574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5311732542144021,0.6155167891620398],[0.21697036951438545,-0.7353624635085416]],"imag":[[0.582188833528629,-0.0070864928921051925],[0.5760512085523712,-0.283427082581733]]},{"name":"u","qubits":[1],"real":[[0.9655785387991606,0.0],[0.0,0.9655785387991606]],"imag":[[-0.2601116787275766,0.0],[0.0,0.2601116787275766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5818664121980035,0.0],[0.0,0.5818664121980035]],"imag":[[0.8132843772972791,0.0],[0.0,-0.8132843772972791]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4109703256160795,-0.04454449268612892],[-0.29422139717862567,-0.7437285267787729]],"imag":[[-0.7074412013633745,0.5732766576862296],[0.4940284480865617,0.340936270260172]]},{"name":"u","qubits":[1],"real":[[0.6592360478330244,-0.7519360566148523],[0.7519360566148523,0.6592360478330244]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8583737002657189,0.5130249415887475],[-0.5130249415887475,0.8583737002657189]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6056695525214205,0.04886259754348509],[-0.4603411667025388,-0.7881421920548576]],"imag":[[-0.5531594397878846,0.5699047937009825],[-0.3395070508266377,0.22727265075434833]]},{"name":"u","qubits":[1],"real":[[0.2716962475688299,0.0],[0.0,0.2716962475688299]],"imag":[[-0.9623830573410035,0.0],[0.0,0.9623830573410035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9793390083607043,0.0],[0.0,0.9793390083607043]],"imag":[[-0.20222538590165257,0.0],[0.0,0.20222538590165257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42307894884984365,-0.3642394259068315],[0.08835011034984706,-0.21494677468769097]],"imag":[[0.689579025905533,0.46131833985475734],[-0.5811017364218226,0.7799441736304408]]},{"name":"u","qubits":[2],"real":[[0.9548163718231997,0.0],[0.0,0.9548163718231997]],"imag":[[0.2971963931449728,0.0],[0.0,-0.2971963931449728]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9277152597238804,0.0],[0.0,0.9277152597238804]],"imag":[[0.3732886240906,0.0],[0.0,-0.3732886240906]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9745860299474044,0.0],[0.0,0.9745860299474044]],"imag":[[0.22401354921378536,0.0],[0.0,-0.22401354921378536]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6198053124118554,0.0],[0.0,0.6198053124118554]],"imag":[[-0.7847556146381129,0.0],[0.0,0.7847556146381129]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6868574091636205,-0.021712412091770692],[0.48493714267875115,-0.5891118702782528]],"imag":[[0.10451967915060825,0.7189096656106733],[0.5311671147556686,0.36829969881872887]]},{"name":"u","qubits":[1],"real":[[0.834294945366967,0.0],[0.0,0.834294945366967]],"imag":[[0.5513183691254351,0.0],[0.0,-0.5513183691254351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8274201072175168,0.0],[0.0,0.8274201072175168]],"imag":[[-0.5615834454220967,0.0],[0.0,0.5615834454220967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7755573448524222,0.26157135923443514],[-0.18328395083125462,-0.7129149554190852]],"imag":[[0.33056310552463636,-0.4699141008095197],[-0.5056143109911502,-0.4500149200064758]]},{"name":"u","qubits":[1],"real":[[0.6859909443320441,-0.7276100770979127],[0.7276100770979127,0.6859909443320441]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9243438081532489,0.38156064305526816],[-0.38156064305526816,0.9243438081532489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2896590357663571,0.010251475833394443],[-0.1271313727850216,0.9109574401148935]],"imag":[[-0.9486416563460376,-0.12677364902529045],[-0.0037768899568346352,0.39240271591232595]]},{"name":"u","qubits":[1],"real":[[0.9648075652407184,0.0],[0.0,0.9648075652407184]],"imag":[[-0.2629569585583863,0.0],[0.0,0.2629569585583863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.552402299829701,0.0],[0.0,0.552402299829701]],"imag":[[-0.8335776503379017,0.0],[0.0,0.8335776503379017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43123040068620044,-0.5029591522653429],[0.30746154623185834,0.5596361482438408]],"imag":[[-0.7323417038663428,0.1573151660034354],[-0.42799926155412416,0.6396025416433526]]},{"name":"u","qubits":[3],"real":[[0.7353564961737306,-0.6776804730365884],[0.6776804730365884,0.7353564961737306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9944611135470767,0.10510515516713836],[-0.10510515516713836,0.9944611135470767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997498394170525,-0.02236646117689619],[0.02236646117689619,0.9997498394170525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9776158223999767,0.21039796527822527],[-0.21039796527822527,0.9776158223999767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9986140409418132,0.052630763189057565],[-0.052630763189057565,0.9986140409418132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999916063011243,0.004097234103315886],[-0.004097234103315886,0.9999916063011243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999990269557774,-0.0013950224006918626],[0.0013950224006918626,0.9999990269557774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9308555615147077,0.36538736102544406],[-0.36538736102544406,0.9308555615147077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2665181247234232,0.02885829486151358],[0.5155314888288353,0.30957173020413453]],"imag":[[0.15751287891752797,-0.950434101338282],[0.7989900288457589,-0.0027498526136019467]]},{"name":"u","qubits":[1],"real":[[0.9438474391755912,0.0],[0.0,0.9438474391755912]],"imag":[[0.3303816150479301,0.0],[0.0,-0.3303816150479301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9781797736605445,0.0],[0.0,0.9781797736605445]],"imag":[[-0.2077602714702835,0.0],[0.0,0.2077602714702835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5780874146372212,0.2845859113036926],[-0.3749693153731295,0.06899182676895604]],"imag":[[0.7245756281714535,0.24457301401717202],[-0.014251758719663695,-0.9243565479516469]]},{"name":"u","qubits":[1],"real":[[0.7271641890778201,-0.68646357669056],[0.68646357669056,0.7271641890778201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9044697179245096,0.4265378404755644],[-0.4265378404755644,0.9044697179245096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.201072419142694,-0.17543088578366453],[0.44364071211749195,0.7345613068239717]],"imag":[[-0.7358650499803067,0.6223315151836234],[-0.4703779640134841,-0.20578429492911535]]},{"name":"u","qubits":[1],"real":[[0.9753393426218533,0.0],[0.0,0.9753393426218533]],"imag":[[-0.2207105949744397,0.0],[0.0,0.2207105949744397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45187434313541647,0.0],[0.0,0.45187434313541647]],"imag":[[0.8920815982946493,0.0],[0.0,-0.8920815982946493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3699576582838451,-0.1489650236161426],[-0.32570703241660354,0.4423682352614201]],"imag":[[-0.7755784978875132,-0.48930434949091195],[-0.3943656345652497,0.7366824415852562]]},{"name":"u","qubits":[2],"real":[[0.9415904281309622,0.0],[0.0,0.9415904281309622]],"imag":[[-0.3367602495131387,0.0],[0.0,0.3367602495131387]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9717321402895055,0.0],[0.0,0.9717321402895055]],"imag":[[-0.23608610193820564,0.0],[0.0,0.23608610193820564]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9424953854937093,0.0],[0.0,0.9424953854937093]],"imag":[[-0.3342191621123248,0.0],[0.0,0.3342191621123248]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6182200863312138,0.0],[0.0,0.6182200863312138]],"imag":[[0.7860050412412293,0.0],[0.0,-0.7860050412412293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2736647880474419,-0.33342042969351726],[-0.5574319635753666,0.5631617296627575]],"imag":[[0.4949746391504138,0.7542801253141018],[0.6077641782512178,0.05235623995651999]]},{"name":"u","qubits":[1],"real":[[0.77856808460183,0.0],[0.0,0.77856808460183]],"imag":[[-0.6275601466309325,0.0],[0.0,0.6275601466309325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6595022297580212,0.0],[0.0,0.6595022297580212]],"imag":[[-0.7517026067163783,0.0],[0.0,0.7517026067163783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7749975730543619,-0.5526029175338761],[0.5496561353204122,-0.6237395636198556]],"imag":[[-0.16840039238785487,-0.25622272564414283],[0.2624846709964109,-0.48982536395316095]]},{"name":"u","qubits":[1],"real":[[0.7829517906718015,-0.6220823848043114],[0.6220823848043114,0.7829517906718015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9877961985473747,0.1557519506630836],[-0.1557519506630836,0.9877961985473747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6867146255996631,-0.2662330153320452],[-0.6303617289973165,-0.40029314539527416]],"imag":[[-0.17677708317846116,-0.6529110715845126],[0.31593824786806596,-0.5853140284489412]]},{"name":"u","qubits":[1],"real":[[0.9999294167484148,0.0],[0.0,0.9999294167484148]],"imag":[[0.011881141408756698,0.0],[0.0,-0.011881141408756698]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5038492885900803,0.0],[0.0,0.5038492885900803]],"imag":[[-0.8637915804100373,0.0],[0.0,0.8637915804100373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.019731358506682728,-0.545557022480937],[-0.21402785567336816,0.6970015406688239]],"imag":[[0.8301887680383132,-0.11298149466281068],[0.5143825035033445,0.45143279609569525]]},{"name":"u","qubits":[2],"real":[[0.7679268158557352,-0.6405375910043624],[0.6405375910043624,0.7679268158557352]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9803455262854417,0.1972882386056511],[-0.1972882386056511,0.9803455262854417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998701702675206,0.05094025003515914],[-0.05094025003515914,0.998701702675206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9222209027513135,0.3866634279687599],[-0.3866634279687599,0.9222209027513135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5645396281884046,0.11062131485570417],[0.5142350019897983,0.6895247087538612]],"imag":[[0.6423046322737208,-0.506460948409858],[-0.0655906265648502,-0.5057824714769035]]},{"name":"u","qubits":[1],"real":[[0.8974984677805244,0.0],[0.0,0.8974984677805244]],"imag":[[-0.4410175737219674,0.0],[0.0,0.4410175737219674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6680382298867524,0.0],[0.0,0.6680382298867524]],"imag":[[0.7441269538256052,0.0],[0.0,-0.7441269538256052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5761041962505171,0.3197628359823631],[-0.67680928175962,-0.7021646215099814]],"imag":[[-0.44465954243133776,0.6067401215609656],[0.11095513738140331,-0.19126682386772045]]},{"name":"u","qubits":[1],"real":[[0.5947747495669949,-0.8038924040426794],[0.8038924040426794,0.5947747495669949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9709062617087758,0.23945987341241573],[-0.23945987341241573,0.9709062617087758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5851490151033414,-0.5722543588059459],[-0.738370520337892,-0.6036774188034869]],"imag":[[0.16414796007753146,-0.5506187666194922],[0.2923440644547533,-0.07012486506785247]]},{"name":"u","qubits":[1],"real":[[0.7031311437692386,0.0],[0.0,0.7031311437692386]],"imag":[[0.7110601906039757,0.0],[0.0,-0.7110601906039757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9035037637701003,0.0],[0.0,0.9035037637701003]],"imag":[[-0.42858015452568826,0.0],[0.0,0.42858015452568826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9789989469176088,0.1455335161079623],[0.10056704017735524,-0.26002458631418696]],"imag":[[-0.010978390748370304,-0.14233949754036238],[-0.17699380582595414,-0.9438997180004589]]},{"name":"u","qubits":[2],"real":[[0.7922747518973989,0.0],[0.0,0.7922747518973989]],"imag":[[-0.6101645003652006,0.0],[0.0,0.6101645003652006]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9474442641385569,0.0],[0.0,0.9474442641385569]],"imag":[[0.31992087514094564,0.0],[0.0,-0.31992087514094564]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998573371110729,0.0],[0.0,0.998573371110729]],"imag":[[0.05339683987423149,0.0],[0.0,-0.05339683987423149]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8425909591790657,0.0],[0.0,0.8425909591790657]],"imag":[[0.5385540599695653,0.0],[0.0,-0.5385540599695653]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.37237889262603324,-0.36052927939708806],[0.19023557581034367,0.4162431788025213]],"imag":[[-0.2570604479848225,-0.8156424002624362],[-0.8712429696155708,0.17744782244908114]]},{"name":"u","qubits":[1],"real":[[0.5063091933000171,0.0],[0.0,0.5063091933000171]],"imag":[[0.8623520167425167,0.0],[0.0,-0.8623520167425167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9415309922146734,0.0],[0.0,0.9415309922146734]],"imag":[[-0.33692638765649174,0.0],[0.0,0.33692638765649174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6495613729868022,-0.62717828310779],[-0.17928719235037968,0.673818170804046]],"imag":[[-0.36248329265630846,0.2309183545465933],[-0.6438415860502174,0.3151082154209057]]},{"name":"u","qubits":[1],"real":[[0.760616095354058,-0.649201937372607],[0.649201937372607,0.760616095354058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9188717489033076,0.394556344604135],[-0.394556344604135,0.9188717489033076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2644054541249153,0.8251757909376299],[-0.9000385525386155,-0.3652537703267363]],"imag":[[-0.3412396313777797,0.36432153910606413],[0.05979860993658921,0.23009653073427594]]},{"name":"u","qubits":[1],"real":[[0.6261666866510706,0.0],[0.0,0.6261666866510706]],"imag":[[-0.7796892204772489,0.0],[0.0,0.7796892204772489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8213319682272708,0.0],[0.0,0.8213319682272708]],"imag":[[-0.570450521927991,0.0],[0.0,0.570450521927991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7317360506683155,-0.44696547093732303],[0.5642497749262908,-0.7479786033270361]],"imag":[[0.16174315399406444,0.48849091299446523],[0.3464443617437284,0.04611403990703089]]},{"name":"u","qubits":[3],"real":[[0.9918097011068645,0.0],[0.0,0.9918097011068645]],"imag":[[0.12772437821462282,0.0],[0.0,-0.12772437821462282]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969893048644131,0.0],[0.0,0.9969893048644131]],"imag":[[-0.07753919000076291,0.0],[0.0,0.07753919000076291]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9960059365272125,0.0],[0.0,0.9960059365272125]],"imag":[[0.08928703378738978,0.0],[0.0,-0.08928703378738978]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999919358089099,0.0],[0.0,0.999919358089099]],"imag":[[-0.012699500725777134,0.0],[0.0,0.012699500725777134]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9338258339975005,0.0],[0.0,0.9338258339975005]],"imag":[[-0.3577279857082369,0.0],[0.0,0.3577279857082369]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989361547443264,0.0],[0.0,0.9989361547443264]],"imag":[[-0.0461146261463676,0.0],[0.0,0.0461146261463676]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9958027659774875,0.0],[0.0,0.9958027659774875]],"imag":[[-0.09152514010688653,0.0],[0.0,0.09152514010688653]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7212357397307989,0.0],[0.0,0.7212357397307989]],"imag":[[-0.6926896907959345,0.0],[0.0,0.6926896907959345]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5889010018961041,-0.5829002626328287],[-0.21533083095986877,0.4745062780158943]],"imag":[[0.503841156288935,0.24406348153251636],[0.5941147468573105,-0.6127838876213283]]},{"name":"u","qubits":[1],"real":[[0.940092452284777,0.0],[0.0,0.940092452284777]],"imag":[[0.3409196109894446,0.0],[0.0,-0.3409196109894446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5026629350165099,0.0],[0.0,0.5026629350165099]],"imag":[[0.8644824889843564,0.0],[0.0,-0.8644824889843564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5833962950275735,0.07722768339731487],[0.37080914629804484,-0.20328320188150106]],"imag":[[0.6985805026771396,0.4070257106676913],[-0.18475557163227882,0.8871538173312166]]},{"name":"u","qubits":[1],"real":[[0.385532475325327,-0.922694267062241],[0.922694267062241,0.385532475325327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9637710936767978,0.2667307237515564],[-0.2667307237515564,0.9637710936767978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7780154723055193,0.0917875795259794],[-0.602818225384607,-0.2924546625025201]],"imag":[[-0.03310927705077708,-0.6206212539634433],[-0.17379841130041362,0.7217164053519514]]},{"name":"u","qubits":[1],"real":[[0.9999592322523575,0.0],[0.0,0.9999592322523575]],"imag":[[-0.009029608700040409,0.0],[0.0,0.009029608700040409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7539215153997907,0.0],[0.0,0.7539215153997907]],"imag":[[0.6569644957052726,0.0],[0.0,-0.6569644957052726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.013677491010039233,0.6261394933896972],[0.6467258654953781,-0.09916528759051235]],"imag":[[-0.7572763471876369,-0.18518853919050504],[0.08995062606271292,-0.7508800073961692]]},{"name":"u","qubits":[2],"real":[[0.9799063369197749,0.0],[0.0,0.9799063369197749]],"imag":[[0.19945819327485312,0.0],[0.0,-0.19945819327485312]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9619003646386752,0.0],[0.0,0.9619003646386752]],"imag":[[0.27340023501815724,0.0],[0.0,-0.27340023501815724]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995247941214148,0.0],[0.0,0.9995247941214148]],"imag":[[0.030825086156299013,0.0],[0.0,-0.030825086156299013]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6556474455703203,0.0],[0.0,0.6556474455703203]],"imag":[[-0.7550671672885226,0.0],[0.0,0.7550671672885226]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3884047684004017,0.9126909787409627],[0.31499910906837036,0.09457218613006209]],"imag":[[0.013381122486755458,-0.12632441873877245],[-0.8658742649663159,-0.376952808937347]]},{"name":"u","qubits":[1],"real":[[0.8861696461777406,0.0],[0.0,0.8861696461777406]],"imag":[[0.4633609372759188,0.0],[0.0,-0.4633609372759188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8397744588728483,0.0],[0.0,0.8397744588728483]],"imag":[[-0.5429354088884008,0.0],[0.0,0.5429354088884008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7659752182499633,0.19925718582484644],[0.006393975472703771,-0.9327060972872213]],"imag":[[0.5322002692156044,0.30056848199856634],[0.3605606128675376,-0.0038075726494034186]]},{"name":"u","qubits":[1],"real":[[0.5678768291375594,-0.823113544372021],[0.823113544372021,0.5678768291375594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9500867748871411,0.31198576920197946],[-0.31198576920197946,0.9500867748871411]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.024411425862054,-0.23771159322630334],[0.7155655942209281,-0.6531579921679562]],"imag":[[-0.6970012822864987,-0.6760817208179573],[-0.03948639190414528,0.24452268297392363]]},{"name":"u","qubits":[1],"real":[[0.9972724005655199,0.0],[0.0,0.9972724005655199]],"imag":[[0.0738089362495172,0.0],[0.0,-0.0738089362495172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9510265993512537,0.0],[0.0,0.9510265993512537]],"imag":[[-0.30910905409966566,0.0],[0.0,0.30910905409966566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1073050943640581,0.674573551931233],[0.5287593003378525,-0.4762597414790718]],"imag":[[0.7209576733932864,0.11685962918707299],[0.43487843382385016,0.55178891683997]]},{"name":"u","qubits":[2],"real":[[0.7166166232555967,-0.6974672861674203],[0.6974672861674203,0.7166166232555967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9881416002352846,0.15354536099944807],[-0.15354536099944807,0.9881416002352846]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999185619529265,-0.01276203204789114],[0.01276203204789114,0.9999185619529265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9274181303243433,0.3740262177250404],[-0.3740262177250404,0.9274181303243433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5782277991439552,-0.3964804260911307],[-0.5515667287646289,0.7301568994584529]],"imag":[[0.5615256692015623,0.4394824306516367],[0.21474561426199504,-0.3413639803030536]]},{"name":"u","qubits":[1],"real":[[0.9489378971448352,0.0],[0.0,0.9489378971448352]],"imag":[[-0.3154629413454742,0.0],[0.0,0.3154629413454742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9209740832202853,0.0],[0.0,0.9209740832202853]],"imag":[[-0.3896238417198761,0.0],[0.0,0.3896238417198761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46045449408620165,0.45774283853721864],[-0.09932969689020513,0.7688296583311235]],"imag":[[-0.6160058067336147,-0.44608295048586877],[0.6313890371727944,0.019556367867263835]]},{"name":"u","qubits":[1],"real":[[0.5160753938651397,-0.8565431616952767],[0.8565431616952767,0.5160753938651397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9953982529932492,0.09582441201482733],[-0.09582441201482733,0.9953982529932492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8712662198100694,-0.39081398105334875],[0.4303093192907095,0.8963671081980338]],"imag":[[0.2109112352068593,-0.20898817501146225],[-0.10604487169568938,0.010694964203097467]]},{"name":"u","qubits":[1],"real":[[0.9625076456071865,0.0],[0.0,0.9625076456071865]],"imag":[[0.27125455230781054,0.0],[0.0,-0.27125455230781054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8047706099430016,0.0],[0.0,0.8047706099430016]],"imag":[[-0.593585937646748,0.0],[0.0,0.593585937646748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4527983330942771,0.38197388302216984],[-0.10227962890318242,-0.43949333103491794]],"imag":[[0.7395408149676972,-0.31960758006174406],[0.4874340263619126,0.7475242868508511]]},{"name":"u","qubits":[2],"real":[[0.8342946744920872,0.0],[0.0,0.8342946744920872]],"imag":[[-0.551318779032732,0.0],[0.0,0.551318779032732]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983866849187267,0.0],[0.0,0.9983866849187267]],"imag":[[-0.056780519344182365,0.0],[0.0,0.056780519344182365]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9796211329396769,0.0],[0.0,0.9796211329396769]],"imag":[[-0.20085426532185952,0.0],[0.0,0.20085426532185952]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8671321039558546,0.0],[0.0,0.8671321039558546]],"imag":[[-0.4980782210547787,0.0],[0.0,0.4980782210547787]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15855789606922835,0.12774953188406651],[-0.9519306065941839,0.08753815576739113]],"imag":[[0.10658758655729797,0.9732309782828497],[-0.23942973962150024,0.1698192901258678]]},{"name":"u","qubits":[1],"real":[[0.9999163187954481,0.0],[0.0,0.9999163187954481]],"imag":[[-0.012936591767532868,0.0],[0.0,0.012936591767532868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5129912307889003,0.0],[0.0,0.5129912307889003]],"imag":[[-0.8583938473298194,0.0],[0.0,0.8583938473298194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.022932725616784833,-0.2772861495948057],[0.19200214965435172,-0.21110661763162225]],"imag":[[-0.8861286169443149,0.3706245479876207],[0.4211713889335897,0.8609203399060767]]},{"name":"u","qubits":[1],"real":[[0.6154112471064417,-0.7882061893533279],[0.7882061893533279,0.6154112471064417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9712316395721633,0.23813673024959292],[-0.23813673024959292,0.9712316395721633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08770015479201063,0.8478927015677412],[0.48656574012588966,-0.4854174004236895]],"imag":[[0.48698951175919086,0.1903361891868159],[0.720002554732792,0.09602108664197198]]},{"name":"u","qubits":[1],"real":[[0.8944391899320783,0.0],[0.0,0.8944391899320783]],"imag":[[-0.4471895968307488,0.0],[0.0,0.4471895968307488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6480326841392834,0.0],[0.0,0.6480326841392834]],"imag":[[-0.7616125263460651,0.0],[0.0,0.7616125263460651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6799147265851926,0.1367207619357544],[-0.20470323491611706,0.22321673458702174]],"imag":[[-0.5099930562727776,0.5088521203471996],[-0.4855096628708962,-0.8200922157136799]]},{"name":"u","qubits":[4],"real":[[0.7071067811865476,-0.7071067811865475],[0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7071067811865476,0.7071067811865475],[-0.7071067811865475,0.7071067811865476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.8815287188501268,-0.35711933106851024],[0.045230809736569635,0.567615831760925]],"imag":[[-0.09017611779830981,0.295366160889259],[-0.4612261478622543,0.6804681343847585]]},{"name":"u","qubits":[1],"real":[[0.9573656965825247,0.0],[0.0,0.9573656965825247]],"imag":[[-0.2888787340858743,0.0],[0.0,0.2888787340858743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7472777945969147,0.0],[0.0,0.7472777945969147]],"imag":[[-0.6645117739381082,0.0],[0.0,0.6645117739381082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.516041495250964,0.2747547764355345],[0.16754191888730555,0.18709589463826248]],"imag":[[-0.7772439799580483,0.23260005078241497],[-0.31862623277702995,-0.9140033672866779]]},{"name":"u","qubits":[1],"real":[[0.7057399494638277,-0.7084709759268858],[0.7084709759268858,0.7057399494638277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8481658388268071,0.5297307899746991],[-0.5297307899746991,0.8481658388268071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8309881827144792,0.30076644577229406],[-0.23177974767639006,0.742392109598015]],"imag":[[0.35136153809346576,0.30910071956400065],[0.36370573037079046,-0.5126892293281844]]},{"name":"u","qubits":[1],"real":[[0.9152998339689224,0.0],[0.0,0.9152998339689224]],"imag":[[0.40277315443865297,0.0],[0.0,-0.40277315443865297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9099881467116809,0.0],[0.0,0.9099881467116809]],"imag":[[-0.41463426395347536,0.0],[0.0,0.41463426395347536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6903402738488564,-0.024313712392626086],[-0.2698189732331765,0.9343078672686436]],"imag":[[0.6325068778997659,0.35039149404839304],[-0.22486235210717428,-0.06085600585104095]]},{"name":"u","qubits":[2],"real":[[0.8918628459175914,0.0],[0.0,0.8918628459175914]],"imag":[[0.4523059407876209,0.0],[0.0,-0.4523059407876209]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9475184028884126,0.0],[0.0,0.9475184028884126]],"imag":[[0.3197012295687831,0.0],[0.0,-0.3197012295687831]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999202189391032,0.0],[0.0,0.9999202189391032]],"imag":[[-0.01263153817933535,0.0],[0.0,0.01263153817933535]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7241927930529242,0.0],[0.0,0.7241927930529242]],"imag":[[0.6895975627061081,0.0],[0.0,-0.6895975627061081]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2275497987825001,-0.7332609076830832],[0.837232035623438,0.3919958018894301]],"imag":[[0.4836903972048904,-0.42022985375815547],[-0.11535686911343379,-0.36342069640465374]]},{"name":"u","qubits":[1],"real":[[0.477001078768474,0.0],[0.0,0.477001078768474]],"imag":[[0.8789027084118651,0.0],[0.0,-0.8789027084118651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9762794255852164,0.0],[0.0,0.9762794255852164]],"imag":[[0.2165143948540142,0.0],[0.0,-0.2165143948540142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6874705786592334,0.4758783232272244],[0.5555085207431495,0.4956950855811414]],"imag":[[-0.44679941712749127,-0.31826766379090204],[0.13843687266848856,-0.6530940956694005]]},{"name":"u","qubits":[1],"real":[[0.6739387029687883,-0.7387872661603929],[0.7387872661603929,0.6739387029687883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9534347638285383,0.3015993221531167],[-0.3015993221531167,0.9534347638285383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6811531213976788,0.4456310564259894],[-0.5579789423088428,0.8144037376286204]],"imag":[[0.45872892171160284,0.3563862555488997],[0.11940561768783714,-0.1055857497062174]]},{"name":"u","qubits":[1],"real":[[0.8454335527635783,0.0],[0.0,0.8454335527635783]],"imag":[[0.5340806192528931,0.0],[0.0,-0.5340806192528931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.74028655711249,0.0],[0.0,0.74028655711249]],"imag":[[0.6722914645884894,0.0],[0.0,-0.6722914645884894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6459442196761238,-0.5941547680409263],[-0.6813528287168079,0.7106673240878172]],"imag":[[0.3072259180631803,0.36789728451222964],[-0.15532747064458222,0.08113971984559673]]},{"name":"u","qubits":[2],"real":[[0.761649437190144,-0.6479893014764494],[0.6479893014764494,0.761649437190144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9747097282849906,0.2234747090536194],[-0.2234747090536194,0.9747097282849906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999670282129011,0.008120497956348428],[-0.008120497956348428,0.9999670282129011]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9145743892406234,0.40441771294682516],[-0.40441771294682516,0.9145743892406234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.628821878792961,0.6262448001719987],[-0.6357127493696362,-0.6351335071581743]],"imag":[[-0.25748268350880626,0.3822344342179655],[0.3662717744152456,0.24149475282200797]]},{"name":"u","qubits":[1],"real":[[0.9048216650601039,0.0],[0.0,0.9048216650601039]],"imag":[[-0.4257907401974134,0.0],[0.0,0.4257907401974134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8931098282738126,0.0],[0.0,0.8931098282738126]],"imag":[[-0.44983867623929463,0.0],[0.0,0.44983867623929463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7160843627706619,0.22668615067702855],[-0.347863892790984,-0.787182933153327]],"imag":[[-0.5923659821842531,0.2914431636485094],[-0.12375960826749217,-0.49398107373249045]]},{"name":"u","qubits":[1],"real":[[0.7020391872300537,-0.7121383149314223],[0.7121383149314223,0.7020391872300537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9590190303774085,0.283341665439404],[-0.283341665439404,0.9590190303774085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3994347691312451,0.18625747116856362],[0.22625522076302715,0.1532132354155832]],"imag":[[0.8800825773742531,0.17667675751284354],[-0.12130580072211843,0.9542636859286477]]},{"name":"u","qubits":[1],"real":[[0.8346518424497182,0.0],[0.0,0.8346518424497182]],"imag":[[0.5507779061430212,0.0],[0.0,-0.5507779061430212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6497762235707932,0.0],[0.0,0.6497762235707932]],"imag":[[-0.760125554946075,0.0],[0.0,0.760125554946075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8618560204618206,-0.25488622766004165],[0.34772713829213814,-0.8982920789955864]],"imag":[[0.3686658291565727,0.23732407664466731],[0.01937894995016125,0.2679209480570287]]},{"name":"u","qubits":[2],"real":[[0.9735083829541283,0.0],[0.0,0.9735083829541283]],"imag":[[0.22865132476773073,0.0],[0.0,-0.22865132476773073]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9502961292868453,0.0],[0.0,0.9502961292868453]],"imag":[[0.31134750145527007,0.0],[0.0,-0.31134750145527007]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999587523322018,0.0],[0.0,0.9999587523322018]],"imag":[[-0.009082600631228298,0.0],[0.0,0.009082600631228298]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6264914954981888,0.0],[0.0,0.6264914954981888]],"imag":[[-0.7794282558827611,0.0],[0.0,0.7794282558827611]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9782760642319941,-0.0976625452470037],[0.12887292367498962,-0.6290583361624065]],"imag":[[0.16237787365684098,-0.08409159026513638],[0.0010666962561861944,-0.7666004444344795]]},{"name":"u","qubits":[1],"real":[[0.749270350545017,0.0],[0.0,0.749270350545017]],"imag":[[-0.6622642537493227,0.0],[0.0,0.6622642537493227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7393567128647425,0.0],[0.0,0.7393567128647425]],"imag":[[0.6733139320865437,0.0],[0.0,-0.6733139320865437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7258110783125411,-0.07079695456183951],[-0.6698569673968002,0.12365749685972446]],"imag":[[-0.08981832482969145,0.6783205277362195],[-0.12815065490873181,-0.7208175055773914]]},{"name":"u","qubits":[1],"real":[[0.8047255537126236,-0.5936470190289104],[0.5936470190289104,0.8047255537126236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8761880028023353,0.48196948424693326],[-0.48196948424693326,0.8761880028023353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7909033515389399,-0.5270034127188504],[0.4293646738863789,0.24625786397370492]],"imag":[[-0.2746552217349832,-0.1459582155305526],[0.3386478621173063,0.8002003916100822]]},{"name":"u","qubits":[1],"real":[[0.6679290338845482,0.0],[0.0,0.6679290338845482]],"imag":[[-0.7442249698136001,0.0],[0.0,0.7442249698136001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7670801805828927,0.0],[0.0,0.7670801805828927]],"imag":[[-0.6415512423469514,0.0],[0.0,0.6415512423469514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8711664459510033,0.4622300785576054],[0.4665936612352328,0.8738761927765852]],"imag":[[0.09441044647651065,-0.13601119631057162],[0.12019170662031399,0.06468932410450048]]},{"name":"u","qubits":[3],"real":[[0.9960910395988153,0.0],[0.0,0.9960910395988153]],"imag":[[0.08833255815921708,0.0],[0.0,-0.08833255815921708]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8559458879573736,0.0],[0.0,0.8559458879573736]],"imag":[[0.517065408714278,0.0],[0.0,-0.517065408714278]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9916555170916179,0.0],[0.0,0.9916555170916179]],"imag":[[0.12891600141858228,0.0],[0.0,-0.12891600141858228]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997063125110207,0.0],[0.0,0.9997063125110207]],"imag":[[-0.024234040637448193,0.0],[0.0,0.024234040637448193]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9992986613106675,0.0],[0.0,0.9992986613106675]],"imag":[[-0.037445767487232946,0.0],[0.0,0.037445767487232946]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9473503359596319,0.0],[0.0,0.9473503359596319]],"imag":[[0.32019890842595417,0.0],[0.0,-0.32019890842595417]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7573599169437685,0.0],[0.0,0.7573599169437685]],"imag":[[-0.6529976693732744,0.0],[0.0,0.6529976693732744]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998569448993573,0.0],[0.0,0.9998569448993573]],"imag":[[-0.016914187433145135,0.0],[0.0,0.016914187433145135]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8507945013440729,0.017392570721238274],[0.4571458966452065,0.12249697767197859]],"imag":[[-0.24551491063899236,0.46429370404984455],[0.08299864045313197,0.8769967761198516]]},{"name":"u","qubits":[1],"real":[[0.9755132469961786,0.0],[0.0,0.9755132469961786]],"imag":[[0.21994068503797257,0.0],[0.0,-0.21994068503797257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8444063333810969,0.0],[0.0,0.8444063333810969]],"imag":[[0.5357032239457699,0.0],[0.0,-0.5357032239457699]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4036421951452118,0.30068858702625656],[0.15882899013495475,-0.847670982282802]],"imag":[[0.8496437015152475,0.15736877837098745],[0.2999198404016214,0.40776874208537106]]},{"name":"u","qubits":[1],"real":[[0.6300778335638236,-0.7765319849507285],[0.7765319849507285,0.6300778335638236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9584844134486334,0.2851449266180779],[-0.2851449266180779,0.9584844134486334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2745023171151635,-0.5996817121012121],[0.1450061118281112,0.01181930550915993]],"imag":[[0.4230968442387941,0.6213045810751265],[0.8512407214331751,-0.5042050830006591]]},{"name":"u","qubits":[1],"real":[[0.7463741182091477,0.0],[0.0,0.7463741182091477]],"imag":[[0.6655266152961257,0.0],[0.0,-0.6655266152961257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8043078182009519,0.0],[0.0,0.8043078182009519]],"imag":[[0.594212868912164,0.0],[0.0,-0.594212868912164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7928404365132751,0.06107865052390984],[-0.3379002049757271,0.6664783514898983]],"imag":[[0.09109710414274015,0.5994787388193381],[-0.4989276614135639,-0.43897750187117957]]},{"name":"u","qubits":[2],"real":[[0.9997046782655493,0.0],[0.0,0.9997046782655493]],"imag":[[-0.024301363212268657,0.0],[0.0,0.024301363212268657]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392370862048048,0.0],[0.0,0.9392370862048048]],"imag":[[0.34326913041738555,0.0],[0.0,-0.34326913041738555]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993181848167818,0.0],[0.0,0.9993181848167818]],"imag":[[0.03692107114497634,0.0],[0.0,-0.03692107114497634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8174007062525739,0.0],[0.0,0.8174007062525739]],"imag":[[0.5760695143971718,0.0],[0.0,-0.5760695143971718]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9625417656902782,-0.06386497298531481],[-0.09931339339958467,0.9310110823095805]],"imag":[[-0.2504969288696296,-0.08176737218665309],[0.03002478676335535,0.3499338890247961]]},{"name":"u","qubits":[1],"real":[[0.981331960393264,0.0],[0.0,0.981331960393264]],"imag":[[0.19232156278148688,0.0],[0.0,-0.19232156278148688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7399651131353934,0.0],[0.0,0.7399651131353934]],"imag":[[0.6726452492529212,0.0],[0.0,-0.6726452492529212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3539908869119517,0.2174500117746989],[-0.1265166217159967,-0.5976438928197455]],"imag":[[0.8684419555107986,0.27058180698460355],[0.32325309947692904,-0.7227190017450702]]},{"name":"u","qubits":[1],"real":[[0.6507468711582887,-0.7592947449295944],[0.7592947449295944,0.6507468711582887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9399937162887144,0.34119175449845185],[-0.34119175449845185,0.9399937162887144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7178187565563475,0.2071570416289198],[-0.03785857411001799,0.9483358189378396]],"imag":[[0.626115276717208,-0.2231632879771827],[-0.30213013978017733,-0.08912508918516829]]},{"name":"u","qubits":[1],"real":[[0.8249790308132382,0.0],[0.0,0.8249790308132382]],"imag":[[0.5651633380877161,0.0],[0.0,-0.5651633380877161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7084222635940658,0.0],[0.0,0.7084222635940658]],"imag":[[-0.7057888469253817,0.0],[0.0,0.7057888469253817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8123263125019786,-0.4797644428885785],[-0.1174896219133987,0.6404475361379123]],"imag":[[0.3146359132807184,-0.10467226676994182],[0.47678757621564827,-0.5905055032461017]]},{"name":"u","qubits":[2],"real":[[0.7563491177010122,-0.6541681833847472],[0.6541681833847472,0.7563491177010122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9727229295644388,0.23197004612573527],[-0.23197004612573527,0.9727229295644388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995322325330818,0.030582938502263898],[-0.030582938502263898,0.9995322325330818]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9295651107474471,0.36865797818721696],[-0.36865797818721696,0.9295651107474471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8909410021343939,-0.07877352650143045],[0.2355377718816555,0.49938591808680377]],"imag":[[-0.179638549473885,-0.4095715490377819],[0.34420354483314797,-0.7593810522773925]]},{"name":"u","qubits":[1],"real":[[0.9808066827630928,0.0],[0.0,0.9808066827630928]],"imag":[[0.19498269422504594,0.0],[0.0,-0.19498269422504594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5124163560938458,0.0],[0.0,0.5124163560938458]],"imag":[[0.8587371413928159,0.0],[0.0,-0.8587371413928159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32008100367330417,-0.3683062365718005],[-0.08189935322909642,-0.8018735313417076]],"imag":[[0.7732238396336311,-0.40499822346774783],[-0.5412629128717121,-0.23942805772061143]]},{"name":"u","qubits":[1],"real":[[0.5984444144824852,-0.8011643294447871],[0.8011643294447871,0.5984444144824852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9844634836233351,0.1755894342271404],[-0.1755894342271404,0.9844634836233351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8366202783534068,0.29980392187451815],[0.15043753443794533,0.8602310679660354]],"imag":[[-0.21291112626026848,-0.40602089920484435],[0.4817716371837229,0.07257511655906743]]},{"name":"u","qubits":[1],"real":[[0.8559743366011332,0.0],[0.0,0.8559743366011332]],"imag":[[-0.5170183121324137,0.0],[0.0,0.5170183121324137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6417494586989606,0.0],[0.0,0.6417494586989606]],"imag":[[0.7669143578389904,0.0],[0.0,-0.7669143578389904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8797221385498437,-0.07341689747515584],[-0.10794298417952702,0.9817832312260044]],"imag":[[-0.46255185319143555,-0.08212612994401249],[0.02197849450887733,0.15481261198290067]]},{"name":"u","qubits":[2],"real":[[0.9999726142245878,0.0],[0.0,0.9999726142245878]],"imag":[[0.007400729750747415,0.0],[0.0,-0.007400729750747415]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9447345451380493,0.0],[0.0,0.9447345451380493]],"imag":[[0.32783629942824066,0.0],[0.0,-0.32783629942824066]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999994175062311,0.0],[0.0,0.9999994175062311]],"imag":[[0.0010793457270172697,0.0],[0.0,-0.0010793457270172697]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7630348704723025,0.0],[0.0,0.7630348704723025]],"imag":[[0.6463573210255429,0.0],[0.0,-0.6463573210255429]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7999586312550204,0.026290045615956534],[-0.46991836134013254,0.400710723588709]],"imag":[[0.37052421586947965,0.47126089084116946],[-0.04421229931033122,-0.7852725146508769]]},{"name":"u","qubits":[1],"real":[[0.9998947020429464,0.0],[0.0,0.9998947020429464]],"imag":[[0.014511541146533831,0.0],[0.0,-0.014511541146533831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.789590766865507,0.0],[0.0,0.789590766865507]],"imag":[[-0.6136337840118816,0.0],[0.0,0.6136337840118816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02120670386149226,-0.4151924464777209],[-0.5333781428316087,-0.7307322169044911]],"imag":[[0.7304532421637779,-0.5418519808135805],[-0.4260235832360226,0.006487715629692692]]},{"name":"u","qubits":[1],"real":[[0.8031305068227067,-0.5958031461906712],[0.5958031461906712,0.8031305068227067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9752170865359634,0.22125016187182153],[-0.22125016187182153,0.9752170865359634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39950063348601206,0.31937583138003167],[-0.15597910349249208,0.07294968764768256]],"imag":[[-0.8261065059249351,0.23652983541846015],[0.36553769160846983,0.9147300467128732]]},{"name":"u","qubits":[1],"real":[[0.9777784512288455,0.0],[0.0,0.9777784512288455]],"imag":[[0.20964088416270357,0.0],[0.0,-0.20964088416270357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5664874536345126,0.0],[0.0,0.5664874536345126]],"imag":[[-0.8240703640313041,0.0],[0.0,0.8240703640313041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38785463506311113,0.05966728937520528],[-0.09228084061589849,0.7390157977269685]],"imag":[[0.8629103294159386,0.3184248106318866],[-0.310545957794592,0.59067851261294]]},{"name":"u","qubits":[3],"real":[[0.6936855265783292,-0.720277995093385],[0.720277995093385,0.6936855265783292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989325054113769,0.046193610300011956],[-0.046193610300011956,0.9989325054113769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999849465793065,0.005486949496900851],[-0.005486949496900851,0.9999849465793065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9446160995341524,0.3281774283842269],[-0.3281774283842269,0.9446160995341524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999998848076546,-0.0004799840389695217],[0.0004799840389695217,0.9999998848076546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998716206028802,0.016023180488595638],[-0.016023180488595638,0.9998716206028802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999048114521485,0.013797392320410088],[-0.013797392320410088,0.9999048114521485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9253681275184983,0.3790696882802795],[-0.3790696882802795,0.9253681275184983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.448899818205606,0.4401778939136643],[-0.3803535306481655,-0.5657673366118183]],"imag":[[-0.7143675974570322,-0.307264235842982],[-0.37881272502638574,0.6258909105465013]]},{"name":"u","qubits":[1],"real":[[0.901198667566864,0.0],[0.0,0.901198667566864]],"imag":[[-0.43340623158384456,0.0],[0.0,0.43340623158384456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.626041111022179,0.0],[0.0,0.626041111022179]],"imag":[[-0.7797900533541805,0.0],[0.0,0.7797900533541805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6553562284799543,0.5225468531260201],[0.5439171690038517,0.5055782429772724]],"imag":[[-0.523766422376741,-0.1520583272014151],[0.01819510500201179,-0.6694876336757944]]},{"name":"u","qubits":[1],"real":[[0.5846056709616839,-0.8113175762175002],[0.8113175762175002,0.5846056709616839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9402098692557403,0.3405956572742871],[-0.3405956572742871,0.9402098692557403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.799966408637925,0.025181173679930547],[0.26377470444764306,-0.8825044187363986]],"imag":[[0.45681723794862134,0.3882494876442654],[0.28599765988114634,0.2642237588613065]]},{"name":"u","qubits":[1],"real":[[0.4945029862303963,0.0],[0.0,0.4945029862303963]],"imag":[[-0.8691759296075913,0.0],[0.0,0.8691759296075913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.88640279747231,0.0],[0.0,0.88640279747231]],"imag":[[0.4629147660566284,0.0],[0.0,-0.4629147660566284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8165883350890597,0.27079601399832176],[-0.24391032064350768,-0.7331600791343916]],"imag":[[0.48535669504331197,-0.15582646879054815],[-0.1952437580479648,-0.604039674848053]]},{"name":"u","qubits":[2],"real":[[0.991738977144738,0.0],[0.0,0.991738977144738]],"imag":[[-0.12827237119469218,0.0],[0.0,0.12827237119469218]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9648917917195742,0.0],[0.0,0.9648917917195742]],"imag":[[0.262647730377001,0.0],[0.0,-0.262647730377001]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999925799056262,0.0],[0.0,0.999925799056262]],"imag":[[-0.012181805354539775,0.0],[0.0,0.012181805354539775]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7043763035555147,0.0],[0.0,0.7043763035555147]],"imag":[[0.709826755616798,0.0],[0.0,-0.709826755616798]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4751540021654253,0.566698360885565],[-0.6048419852329028,-0.6585708804319126]],"imag":[[0.6389028995945061,-0.21186015879708367],[-0.01406883134566866,-0.4474959623630404]]},{"name":"u","qubits":[1],"real":[[0.7636248517485884,0.0],[0.0,0.7636248517485884]],"imag":[[0.6456601937489614,0.0],[0.0,-0.6456601937489614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9362292570423874,0.0],[0.0,0.9362292570423874]],"imag":[[0.35138978109481117,0.0],[0.0,-0.35138978109481117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9575479333157035,-0.23560543584637453],[0.21186081801078496,-0.8624984506165645]],"imag":[[0.16143482159841027,0.03912585306359678],[-0.11025310685017152,0.44615655201477367]]},{"name":"u","qubits":[1],"real":[[0.6972271923958193,-0.7168502229781638],[0.7168502229781638,0.6972271923958193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9224814687064473,0.3860413707016334],[-0.3860413707016334,0.9224814687064473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9105125032494523,-0.3287076400209598],[0.09198775982212731,-0.38990633168766536]],"imag":[[-0.01451330014677415,-0.25041492155444056],[0.4028580365192833,0.8229317754009763]]},{"name":"u","qubits":[1],"real":[[0.9174715612094458,0.0],[0.0,0.9174715612094458]],"imag":[[-0.39780137552791606,0.0],[0.0,0.39780137552791606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9374952759852773,0.0],[0.0,0.9374952759852773]],"imag":[[-0.3479979992834567,0.0],[0.0,0.3479979992834567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6680009276397527,0.3037287048862066],[-0.400106938207863,-0.9116326600036342]],"imag":[[-0.6255065525102448,0.26507581418780135],[-0.04930265142066346,-0.08005985120845696]]},{"name":"u","qubits":[2],"real":[[0.7148114648936534,-0.69931721675974],[0.69931721675974,0.7148114648936534]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9891069956885057,0.14719833925713405],[-0.14719833925713405,0.9891069956885057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996806104423462,0.025272061760331508],[-0.025272061760331508,0.9996806104423462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9034596354942331,0.42867317041381],[-0.42867317041381,0.9034596354942331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27581434354295276,-0.2512603957740881],[0.5746437261453687,0.7304875233013712]],"imag":[[0.7124425791950836,-0.5943233402460951],[0.2934903869764626,-0.22368719019023336]]},{"name":"u","qubits":[1],"real":[[0.9817024788272808,0.0],[0.0,0.9817024788272808]],"imag":[[0.1904212253515149,0.0],[0.0,-0.1904212253515149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.524752953071527,0.0],[0.0,0.524752953071527]],"imag":[[-0.8512545672375049,0.0],[0.0,0.8512545672375049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36787487261479956,-0.06851005115322385],[0.046672360268809124,-0.24700239424367576]],"imag":[[0.9125973675318821,0.16474372753918798],[0.17220863410253867,-0.9524472134272682]]},{"name":"u","qubits":[1],"real":[[0.7508900741215114,-0.6604272076359295],[0.6604272076359295,0.7508900741215114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9360819512971633,0.35178200700958984],[-0.35178200700958984,0.9360819512971633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21640253258082914,-0.8199123069382833],[0.8032012299652894,-0.300450218094576]],"imag":[[-0.5289393667426047,0.03371793489639647],[0.16810970937094022,0.48614460425308254]]},{"name":"u","qubits":[1],"real":[[0.9075495606747012,0.0],[0.0,0.9075495606747012]],"imag":[[0.41994499034892285,0.0],[0.0,-0.41994499034892285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6380456607190937,0.0],[0.0,0.6380456607190937]],"imag":[[-0.7699985291138777,0.0],[0.0,0.7699985291138777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6346087735346488,-0.3294447404683054],[-0.5511243427855081,0.02812909025110988]],"imag":[[0.538907013094543,-0.44532807992326034],[0.05579332020599367,0.8320804158801469]]},{"name":"u","qubits":[2],"real":[[0.9668137040597913,0.0],[0.0,0.9668137040597913]],"imag":[[0.2554824096531623,0.0],[0.0,-0.2554824096531623]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9024366846992707,0.0],[0.0,0.9024366846992707]],"imag":[[0.43082250418123363,0.0],[0.0,-0.43082250418123363]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8194834093692189,0.0],[0.0,0.8194834093692189]],"imag":[[0.5731029067877785,0.0],[0.0,-0.5731029067877785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9687719128111665,0.0],[0.0,0.9687719128111665]],"imag":[[0.24795358627814543,0.0],[0.0,-0.24795358627814543]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13566452068398793,-0.27290358894464756],[-0.6583692880775227,0.6897559516479638]],"imag":[[-0.7204973333423539,-0.6228983557654264],[-0.17037784771042647,-0.24851156249171105]]},{"name":"u","qubits":[1],"real":[[0.9279843473182897,0.0],[0.0,0.9279843473182897]],"imag":[[-0.372619177086,0.0],[0.0,0.372619177086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7000230578324941,0.0],[0.0,0.7000230578324941]],"imag":[[0.7141202409278459,0.0],[0.0,-0.7141202409278459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6201823656733159,0.12315655964297459],[-0.4424121449064881,-0.8022516828930581]],"imag":[[-0.6477495655734067,0.425002112258538],[0.008113423848971785,-0.40074668269112834]]},{"name":"u","qubits":[1],"real":[[0.7901033459295806,-0.6129736558375746],[0.6129736558375746,0.7901033459295806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9373886164492321,0.348285201740462],[-0.348285201740462,0.9373886164492321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.482669286540719,-0.38975528552494926],[0.42693332941852835,-0.3418036463387587]],"imag":[[0.7455984297925513,-0.24331904719220093],[-0.16982718731924412,-0.8197907818635032]]},{"name":"u","qubits":[1],"real":[[0.9949667879344778,0.0],[0.0,0.9949667879344778]],"imag":[[-0.1002052439114237,0.0],[0.0,0.1002052439114237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7380389881269562,0.0],[0.0,0.7380389881269562]],"imag":[[-0.674758069240034,0.0],[0.0,0.674758069240034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.146004271229782,0.6126731997088973],[-0.12154077793559798,0.7303216596214476]],"imag":[[-0.7175070723269671,-0.29748597328597914],[0.6701449046603685,-0.052572992537326946]]},{"name":"u","qubits":[3],"real":[[0.9952826699792819,0.0],[0.0,0.9952826699792819]],"imag":[[-0.09701755943596917,0.0],[0.0,0.09701755943596917]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9737023899703083,0.0],[0.0,0.9737023899703083]],"imag":[[-0.22782373837269385,0.0],[0.0,0.22782373837269385]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9797450303083,0.0],[0.0,0.9797450303083]],"imag":[[-0.20024903392073704,0.0],[0.0,0.20024903392073704]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8758730161419307,0.0],[0.0,0.8758730161419307]],"imag":[[0.48254166617447375,0.0],[0.0,-0.48254166617447375]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8041754763963671,0.0],[0.0,0.8041754763963671]],"imag":[[0.5943919608832844,0.0],[0.0,-0.5943919608832844]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9894827390475701,0.0],[0.0,0.9894827390475701]],"imag":[[0.14465099075678065,0.0],[0.0,-0.14465099075678065]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994219851129602,0.0],[0.0,0.9994219851129602]],"imag":[[-0.03399552430644299,0.0],[0.0,0.03399552430644299]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997613044742255,0.0],[0.0,0.9997613044742255]],"imag":[[0.02184797647369055,0.0],[0.0,-0.02184797647369055]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4770374483377763,0.34095775935267425],[0.20905770781169655,0.5180596338578873]],"imag":[[0.8072812887730502,-0.06693280225353053],[-0.2775375082485709,0.7815894204035297]]},{"name":"u","qubits":[1],"real":[[0.9970469098512281,0.0],[0.0,0.9970469098512281]],"imag":[[-0.07679491881704846,0.0],[0.0,0.07679491881704846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7814011794489935,0.0],[0.0,0.7814011794489935]],"imag":[[0.6240290031366507,0.0],[0.0,-0.6240290031366507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11316672049039456,-0.24727323942182272],[-0.11024580780988348,-0.47263583631587125]],"imag":[[-0.7302771968189766,0.6266932696666723],[0.6646310036704671,0.5680905359626495]]},{"name":"u","qubits":[1],"real":[[0.7068818992804725,-0.7073315915959303],[0.7073315915959303,0.7068818992804725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9109186822406914,0.4125859357090136],[-0.4125859357090136,0.9109186822406914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.460189844387685,-0.0782902806342864],[-0.2829646110086817,-0.7603820304218889]],"imag":[[0.7567680937478133,-0.45760025280362787],[0.3680467203011662,0.4541935803198306]]},{"name":"u","qubits":[1],"real":[[0.8134004015468603,0.0],[0.0,0.8134004015468603]],"imag":[[0.5817042089957802,0.0],[0.0,-0.5817042089957802]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7885437560681785,0.0],[0.0,0.7885437560681785]],"imag":[[0.6149786539107589,0.0],[0.0,-0.6149786539107589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9343085305835157,-0.1582677838776307],[-0.15122581787160186,0.9853493509505995]],"imag":[[0.3191386480225796,0.013015437128875734],[0.048464884465530725,-0.062197777806285215]]},{"name":"u","qubits":[2],"real":[[0.9876125356781793,0.0],[0.0,0.9876125356781793]],"imag":[[0.15691233020803988,0.0],[0.0,-0.15691233020803988]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9683033697707966,0.0],[0.0,0.9683033697707966]],"imag":[[-0.24977706878438607,0.0],[0.0,0.24977706878438607]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982886877395304,0.0],[0.0,0.9982886877395304]],"imag":[[-0.05847816627841838,0.0],[0.0,0.05847816627841838]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6099620365859247,0.0],[0.0,0.6099620365859247]],"imag":[[0.7924306366641506,0.0],[0.0,-0.7924306366641506]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.09721576389226459,-0.7400045561713307],[-0.9923193191254418,-0.06896882873284729]],"imag":[[-0.0026155441584626506,0.665534004409444],[0.07645013453237713,0.06856417784543613]]},{"name":"u","qubits":[1],"real":[[0.661868782791836,0.0],[0.0,0.661868782791836]],"imag":[[0.749619713165051,0.0],[0.0,-0.749619713165051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7625563279953698,0.0],[0.0,0.7625563279953698]],"imag":[[0.646921824206154,0.0],[0.0,-0.646921824206154]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8074855596982109,-0.579798793499322],[-0.5792637932803324,0.8062015355270574]],"imag":[[-0.10079081214318952,-0.040517183059955],[0.04755776341317455,-0.1105929520694322]]},{"name":"u","qubits":[1],"real":[[0.6868328173003888,-0.7268154381128752],[0.7268154381128752,0.6868328173003888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9932010720365191,0.11641147067840538],[-0.11641147067840538,0.9932010720365191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9116018920620828,-0.3848914480828988],[0.3604007321473038,-0.8889682767925371]],"imag":[[-0.07177060987773591,-0.12525790649398935],[-0.18423431334660492,0.21425319813225596]]},{"name":"u","qubits":[1],"real":[[0.9926456196874724,0.0],[0.0,0.9926456196874724]],"imag":[[-0.12105648976933772,0.0],[0.0,0.12105648976933772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8002928768335941,0.0],[0.0,0.8002928768335941]],"imag":[[-0.5996092988683629,0.0],[0.0,0.5996092988683629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1811421994118485,0.4806945351490901],[0.2662249015989344,0.6320951477507666]],"imag":[[-0.7316244005769382,0.4481584585283136],[0.6008639961266705,0.4105392601411739]]},{"name":"u","qubits":[2],"real":[[0.8002340700531139,-0.5996877797039291],[0.5996877797039291,0.8002340700531139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9669802504440469,0.2548513198929296],[-0.2548513198929296,0.9669802504440469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998440418545889,0.017660463410658044],[-0.017660463410658044,0.9998440418545889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9556227147533797,0.2945933248520419],[-0.2945933248520419,0.9556227147533797]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2509239468291606,-0.2521456805816011],[0.3638826612408865,0.31224630863550945]],"imag":[[-0.45571929848043485,0.8159532153648381],[0.772623131124371,0.41610713625618256]]},{"name":"u","qubits":[1],"real":[[0.952699565734149,0.0],[0.0,0.952699565734149]],"imag":[[-0.30391370066182233,0.0],[0.0,0.30391370066182233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4753396268465393,0.0],[0.0,0.4753396268465393]],"imag":[[0.8798023864194691,0.0],[0.0,-0.8798023864194691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5252329474808444,-0.3306014796523551],[0.23052890033346476,0.7830474758004389]],"imag":[[-0.7394669006886367,0.26080973010645053],[-0.3523854136844622,0.4577309220230098]]},{"name":"u","qubits":[1],"real":[[0.8590582790007096,-0.5118777913529156],[0.5118777913529156,0.8590582790007096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.923455174154687,0.383706321718755],[-0.383706321718755,0.923455174154687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.49990680741727067,0.7361980022227255],[0.37131252449137814,-0.3072276647970336]],"imag":[[-0.2927087400808336,-0.34989609729379745],[-0.7256319911180888,0.49111748554210427]]},{"name":"u","qubits":[1],"real":[[0.857034817215232,0.0],[0.0,0.857034817215232]],"imag":[[0.5152585002509457,0.0],[0.0,-0.5152585002509457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.669990346690213,0.0],[0.0,0.669990346690213]],"imag":[[0.7423698103653786,0.0],[0.0,-0.7423698103653786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6507939667126319,-0.6581180402270242],[-0.013505552015621211,-0.47411099234487347]],"imag":[[0.3456040360928147,-0.1546147090497378],[-0.6759013709052138,0.5640866102035796]]},{"name":"u","qubits":[2],"real":[[0.9554919512119808,0.0],[0.0,0.9554919512119808]],"imag":[[-0.2950171709733548,0.0],[0.0,0.2950171709733548]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9057214170043147,0.0],[0.0,0.9057214170043147]],"imag":[[-0.4238734655291554,0.0],[0.0,0.4238734655291554]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.783759179897421,0.0],[0.0,0.783759179897421]],"imag":[[-0.621064850016906,0.0],[0.0,0.621064850016906]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963390298420123,0.0],[0.0,0.9963390298420123]],"imag":[[-0.08548998545723245,0.0],[0.0,0.08548998545723245]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42013497892994567,-0.6097154510375166],[-0.21135291833909073,-0.3018145368861768]],"imag":[[0.0802889813875768,-0.6672985446660266],[-0.8788459608240966,0.3030968597278813]]},{"name":"u","qubits":[1],"real":[[0.9746915493942706,0.0],[0.0,0.9746915493942706]],"imag":[[-0.22355398350151615,0.0],[0.0,0.22355398350151615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4834808714501392,0.0],[0.0,0.4834808714501392]],"imag":[[0.8753549262680904,0.0],[0.0,-0.8753549262680904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31013583963302294,0.6338604915802168],[-0.6799227576818933,-0.6498897026736736]],"imag":[[-0.6405273055863374,0.3029214567955075],[-0.17676418008090877,0.29000490096772036]]},{"name":"u","qubits":[1],"real":[[0.7246250644863866,-0.689143320302896],[0.689143320302896,0.7246250644863866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9291874795902205,0.3696087495890398],[-0.3696087495890398,0.9291874795902205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46381803678621336,0.3270191446867219],[-0.09159548522605662,0.5293366502751429]],"imag":[[0.8211724837240589,-0.06005880230747084],[-0.31962297760399866,-0.7805473271680893]]},{"name":"u","qubits":[1],"real":[[0.998262460894312,0.0],[0.0,0.998262460894312]],"imag":[[0.058924181532135675,0.0],[0.0,-0.058924181532135675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42081567829481564,0.0],[0.0,0.42081567829481564]],"imag":[[-0.9071461651251546,0.0],[0.0,0.9071461651251546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11623831271494822,0.029581322658086877],[0.13086703895728302,-0.6391073504156037]],"imag":[[0.9811935637234397,0.1512375301129858],[-0.081373603087433,0.7535210345304693]]},{"name":"u","qubits":[4],"real":[[0.9995032856751679,0.0],[0.0,0.9995032856751679]],"imag":[[-0.0315147889814254,0.0],[0.0,0.0315147889814254]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988362596264821,0.0],[0.0,0.9988362596264821]],"imag":[[-0.048229933188620136,0.0],[0.0,0.048229933188620136]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9455133531972403,0.0],[0.0,0.9455133531972403]],"imag":[[0.3255833210189227,0.0],[0.0,-0.3255833210189227]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998717633233344,0.0],[0.0,0.9998717633233344]],"imag":[[-0.016014272031094873,0.0],[0.0,0.016014272031094873]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999517339786809,0.0],[0.0,0.9999517339786809]],"imag":[[-0.009824953589180271,0.0],[0.0,0.009824953589180271]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9343986992544592,0.0],[0.0,0.9343986992544592]],"imag":[[0.3562289584404596,0.0],[0.0,-0.3562289584404596]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990488945906173,0.0],[0.0,0.9990488945906173]],"imag":[[-0.043603970200723784,0.0],[0.0,0.043603970200723784]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9189972097249048,0.0],[0.0,0.9189972097249048]],"imag":[[-0.3942640340150737,0.0],[0.0,0.3942640340150737]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9781637138413025,0.0],[0.0,0.9781637138413025]],"imag":[[-0.20783587015765684,0.0],[0.0,0.20783587015765684]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9767723828119229,0.0],[0.0,0.9767723828119229]],"imag":[[-0.2142795187971037,0.0],[0.0,0.2142795187971037]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.989962328815669,0.0],[0.0,0.989962328815669]],"imag":[[0.14133148101487253,0.0],[0.0,-0.14133148101487253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.978630891774423,0.0],[0.0,0.978630891774423]],"imag":[[-0.205624846905226,0.0],[0.0,0.205624846905226]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9993245535754826,0.0],[0.0,0.9993245535754826]],"imag":[[-0.03674828732284779,0.0],[0.0,0.03674828732284779]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9808176787636502,0.0],[0.0,0.9808176787636502]],"imag":[[0.19492737371822627,0.0],[0.0,-0.19492737371822627]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9905374611030344,0.0],[0.0,0.9905374611030344]],"imag":[[-0.13724262512628746,0.0],[0.0,0.13724262512628746]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9572402281280858,0.0],[0.0,0.9572402281280858]],"imag":[[0.2892942198753548,0.0],[0.0,-0.2892942198753548]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.02247425527174834,0.17864815510111756],[0.6681631698236827,0.3817626390125054]],"imag":[[0.4309959913596161,-0.8842071024148639],[-0.6060489598812051,-0.20129561389231865]]},{"name":"u","qubits":[1],"real":[[0.9999905588904043,0.0],[0.0,0.9999905588904043]],"imag":[[0.004345357299097137,0.0],[0.0,-0.004345357299097137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6260639367297033,0.0],[0.0,0.6260639367297033]],"imag":[[-0.7797717275757734,0.0],[0.0,0.7797717275757734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008111710483823753,-0.06000822425293437],[0.3576934685326435,0.902523296243304]],"imag":[[0.9333502603045778,-0.353822702443488],[-0.0291011049874453,-0.23803404797574262]]},{"name":"u","qubits":[1],"real":[[0.8403464193659824,-0.5420497167776885],[0.5420497167776885,0.8403464193659824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9087366761021854,0.4173699240562881],[-0.4173699240562881,0.9087366761021854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20197550243241105,0.1800970406830055],[-0.17121477608863042,0.6487505944728852]],"imag":[[-0.9071351703047162,-0.3222991392334651],[0.3271042336355933,-0.6654404458384459]]},{"name":"u","qubits":[1],"real":[[0.8104875357337354,0.0],[0.0,0.8104875357337354]],"imag":[[-0.5857558829582994,0.0],[0.0,0.5857558829582994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.645441653115737,0.0],[0.0,0.645441653115737]],"imag":[[-0.7638095786406613,0.0],[0.0,0.7638095786406613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8400559230197449,-0.21766956204906887],[0.04895813258444626,0.5427821396703028]],"imag":[[-0.2776135041782313,-0.4121368101185503],[0.4635082412980068,-0.6986778659422384]]},{"name":"u","qubits":[2],"real":[[0.9997790579151555,0.0],[0.0,0.9997790579151555]],"imag":[[-0.021019879977872323,0.0],[0.0,0.021019879977872323]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999939129557529,0.0],[0.0,0.9999939129557529]],"imag":[[0.0034891333368105657,0.0],[0.0,-0.0034891333368105657]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9332178405695662,0.0],[0.0,0.9332178405695662]],"imag":[[-0.3593110936816111,0.0],[0.0,0.3593110936816111]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7096709040525317,0.0],[0.0,0.7096709040525317]],"imag":[[0.7045333263524602,0.0],[0.0,-0.7045333263524602]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5815232857170033,0.23073642364669156],[0.4622040480209454,-0.7434321793241648]],"imag":[[0.5085108109847775,0.5916148460639229],[-0.43544786286483933,0.20990753074822863]]},{"name":"u","qubits":[1],"real":[[0.8367496073487388,0.0],[0.0,0.8367496073487388]],"imag":[[0.5475856961259411,0.0],[0.0,-0.5475856961259411]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6502470984292352,0.0],[0.0,0.6502470984292352]],"imag":[[-0.7597227856161486,0.0],[0.0,0.7597227856161486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7352591182795221,-0.44682227352952053],[-0.5904601708346913,0.7912611371417758]],"imag":[[0.3211797797393439,0.39571130126813],[-0.08714565239456035,-0.13292191232335412]]},{"name":"u","qubits":[1],"real":[[0.8801223300714729,-0.4747469685101331],[0.4747469685101331,0.8801223300714729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9480093754959483,0.31824239813667515],[-0.31824239813667515,0.9480093754959483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9512677350749303,0.05308461494365926],[0.13481113468107483,-0.07708097639698275]],"imag":[[0.2772764960678529,-0.12405428082105514],[-0.00577917812036281,0.9878517510962571]]},{"name":"u","qubits":[1],"real":[[0.8641389443633891,0.0],[0.0,0.8641389443633891]],"imag":[[-0.5032533008679898,0.0],[0.0,0.5032533008679898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5430423222453852,0.0],[0.0,0.5430423222453852]],"imag":[[-0.8397053270346326,0.0],[0.0,0.8397053270346326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8477268031398413,0.16299957232075757],[0.22337698396110467,0.957614086010473]],"imag":[[-0.48097048569393697,0.15315938937229243],[-0.011374628173427543,0.1815175009322323]]},{"name":"u","qubits":[2],"real":[[0.8181507997187217,-0.5750037120920317],[0.5750037120920317,0.8181507997187217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9821317849268199,0.1881944660091231],[-0.1881944660091231,0.9821317849268199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983481320351778,-0.05745439288575889],[0.05745439288575889,0.9983481320351778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8941092746447108,0.4478488640091756],[-0.4478488640091756,0.8941092746447108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0297114594345122,-0.08017831849090051],[0.915665436005703,0.27906706673839593]],"imag":[[-0.3088627587171697,0.9472552257442884],[0.25549527345995265,0.13564861520169247]]},{"name":"u","qubits":[1],"real":[[0.5758438387982789,0.0],[0.0,0.5758438387982789]],"imag":[[-0.8175597062710844,0.0],[0.0,0.8175597062710844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9599083234698391,0.0],[0.0,0.9599083234698391]],"imag":[[-0.28031412831557884,0.0],[0.0,0.28031412831557884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8226144400816771,0.43482000575820845],[0.43889788941494173,0.8168620370848898]],"imag":[[0.2942552373687458,0.21829086293888667],[-0.20997138118629835,0.30986621971320377]]},{"name":"u","qubits":[1],"real":[[0.4908577855232703,-0.8712397112110944],[0.8712397112110944,0.4908577855232703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9285104062217839,0.3713063769151532],[-0.3713063769151532,0.9285104062217839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9009116099558363,0.12885744773909452],[-0.04713434690331389,-0.707458124188822]],"imag":[[0.36266184096883725,-0.2005752185940306],[-0.23369427355815717,-0.6653332566220906]]},{"name":"u","qubits":[1],"real":[[0.9881647348970847,0.0],[0.0,0.9881647348970847]],"imag":[[-0.15339640382282235,0.0],[0.0,0.15339640382282235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2715890419149794,0.0],[0.0,0.2715890419149794]],"imag":[[-0.9624133167780378,0.0],[0.0,0.9624133167780378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2585114354782432,0.2149757083142859],[-0.41721728084739707,-0.7359300711231418]],"imag":[[-0.8125879448796972,0.4760862468061213],[-0.314328506701941,-0.43073688123205733]]},{"name":"u","qubits":[2],"real":[[0.9498041115191719,0.0],[0.0,0.9498041115191719]],"imag":[[-0.3128452488711894,0.0],[0.0,0.3128452488711894]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8469729783130592,0.0],[0.0,0.8469729783130592]],"imag":[[-0.5316359412299984,0.0],[0.0,0.5316359412299984]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6235837910800368,0.0],[0.0,0.6235837910800368]],"imag":[[0.7817565193218723,0.0],[0.0,-0.7817565193218723]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9755814667301805,0.0],[0.0,0.9755814667301805]],"imag":[[-0.21963788783493066,0.0],[0.0,0.21963788783493066]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.47331435511603087,-0.6467585852894836],[0.045138380060349294,0.658541000509843]],"imag":[[0.5960084672569689,0.049505156836846656],[0.6470780129510065,0.38154465328241777]]},{"name":"u","qubits":[1],"real":[[0.9944710347221015,0.0],[0.0,0.9944710347221015]],"imag":[[-0.10501124272549425,0.0],[0.0,0.10501124272549425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6160848747119427,0.0],[0.0,0.6160848747119427]],"imag":[[0.7876797744966986,0.0],[0.0,-0.7876797744966986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18104195091329212,0.4724286082441352],[-0.36242101466341986,-0.5189171174347612]],"imag":[[-0.8476876246186241,-0.15956413503808892],[-0.3424916220994045,0.6943165864036769]]},{"name":"u","qubits":[1],"real":[[0.6504786775924817,-0.7595245157317414],[0.7595245157317414,0.6504786775924817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8584827002861506,0.5128425229145877],[-0.5128425229145877,0.8584827002861506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4913035362684704,0.45036791496463574],[-0.7617779049126779,0.627799597213179]],"imag":[[0.42200951487475746,0.6145710258185575],[-0.014940823006761285,0.1591818492595886]]},{"name":"u","qubits":[1],"real":[[0.8141601242772759,0.0],[0.0,0.8141601242772759]],"imag":[[0.5806404154352423,0.0],[0.0,-0.5806404154352423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8543941214016764,0.0],[0.0,0.8543941214016764]],"imag":[[0.5196255241173758,0.0],[0.0,-0.5196255241173758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8326706745994041,-0.4295911568293127],[0.4328689755963087,-0.7637293525987165]],"imag":[[0.2868546087891793,0.19956307036281157],[-0.19234976226858672,0.43856982899028285]]},{"name":"u","qubits":[3],"real":[[0.9705620435428881,0.0],[0.0,0.9705620435428881]],"imag":[[-0.24085123963528413,0.0],[0.0,0.24085123963528413]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999990439356754,0.0],[0.0,0.999990439356754]],"imag":[[-0.004372778874584261,0.0],[0.0,0.004372778874584261]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993809130931639,0.0],[0.0,0.9993809130931639]],"imag":[[0.03518224758417159,0.0],[0.0,-0.03518224758417159]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8388099052240005,0.0],[0.0,0.8388099052240005]],"imag":[[0.5444244143112094,0.0],[0.0,-0.5444244143112094]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8417619893025671,0.0],[0.0,0.8417619893025671]],"imag":[[0.5398488245475626,0.0],[0.0,-0.5398488245475626]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9952313924940375,0.0],[0.0,0.9952313924940375]],"imag":[[-0.09754217238906988,0.0],[0.0,0.09754217238906988]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9709088386264072,0.0],[0.0,0.9709088386264072]],"imag":[[-0.23944942488367188,0.0],[0.0,0.23944942488367188]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983724023481507,0.0],[0.0,0.9983724023481507]],"imag":[[0.057031098793397544,0.0],[0.0,-0.057031098793397544]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.31167355664079305,-0.2026298775712458],[0.34962035817609816,0.13207617753700698]],"imag":[[0.8554179236332551,-0.3606395745523659],[-0.2211003735109156,-0.900797487401782]]},{"name":"u","qubits":[1],"real":[[0.696259959776876,0.0],[0.0,0.696259959776876]],"imag":[[0.7177897104385818,0.0],[0.0,-0.7177897104385818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9314097923956539,0.0],[0.0,0.9314097923956539]],"imag":[[0.3639722498068841,0.0],[0.0,-0.3639722498068841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9377486741563612,-0.3459877854218128],[0.3445074211888836,-0.9338514493626064]],"imag":[[-0.028562188377458872,-0.010201855320838057],[0.033559831031500294,-0.09005467789227722]]},{"name":"u","qubits":[1],"real":[[0.6848950302973206,-0.7286417483743519],[0.7286417483743519,0.6848950302973206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959694082184304,0.28104673743067426],[-0.28104673743067426,0.959694082184304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4389513986009725,0.626991566847291],[-0.5179651746962008,0.2964866638102699]],"imag":[[0.5280285358721808,0.3679525921546279],[0.5101172539454683,-0.619344914576462]]},{"name":"u","qubits":[1],"real":[[0.5929020729338037,0.0],[0.0,0.5929020729338037]],"imag":[[-0.805274569268643,0.0],[0.0,0.805274569268643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9627584890752974,0.0],[0.0,0.9627584890752974]],"imag":[[-0.27036288893531674,0.0],[0.0,0.27036288893531674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7749597962176586,-0.15577635427436587],[0.4320869202740349,-0.5270405078538445]],"imag":[[0.2409808536459653,-0.5631156807187436],[-0.39327653852022043,-0.6171407948424856]]},{"name":"u","qubits":[2],"real":[[0.8875037584456341,0.0],[0.0,0.8875037584456341]],"imag":[[-0.4608004760684102,0.0],[0.0,0.4608004760684102]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.982352154943897,0.0],[0.0,0.982352154943897]],"imag":[[0.18704075405398043,0.0],[0.0,-0.18704075405398043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9348199710907932,0.0],[0.0,0.9348199710907932]],"imag":[[0.35512198136669687,0.0],[0.0,-0.35512198136669687]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.804906186255293,0.0],[0.0,0.804906186255293]],"imag":[[0.5934020823421162,0.0],[0.0,-0.5934020823421162]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20733381177643992,-0.594498047890516],[0.26172422346171365,0.3499765015200121]],"imag":[[-0.3887590871890544,-0.6726448793208426],[-0.8587080373884642,0.2676516126639775]]},{"name":"u","qubits":[1],"real":[[0.6998337694048339,0.0],[0.0,0.6998337694048339]],"imag":[[0.7143057435024737,0.0],[0.0,-0.7143057435024737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8131518520010724,0.0],[0.0,0.8131518520010724]],"imag":[[-0.5820516004507041,0.0],[0.0,0.5820516004507041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7187235721708503,-0.6714001811594966],[-0.44980925442143727,0.5828033368233173]],"imag":[[-0.014712039755739597,-0.1801160165870689],[0.5299920917608384,-0.4208566120371743]]},{"name":"u","qubits":[1],"real":[[0.8593690252875624,-0.5113559214248965],[0.5113559214248965,0.8593690252875624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9942491143767378,0.1070920097909858],[-0.1070920097909858,0.9942491143767378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8565973237953334,-0.08256633041134025],[0.07241651135220145,-0.839661378448701]],"imag":[[0.43326490792338607,0.2677785381826156],[0.27069982141181703,-0.46523781565218264]]},{"name":"u","qubits":[1],"real":[[0.9514477796615352,0.0],[0.0,0.9514477796615352]],"imag":[[0.3078102054466921,0.0],[0.0,-0.3078102054466921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5949657499855416,0.0],[0.0,0.5949657499855416]],"imag":[[-0.8037510537126169,0.0],[0.0,0.8037510537126169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4901863972657885,0.5061467155032852],[0.5360088960626817,0.6074052368666893]],"imag":[[0.6782962105368711,-0.20843955740728304],[0.1110225654926645,0.5756972568286335]]},{"name":"u","qubits":[2],"real":[[0.650431969332336,-0.759564515541938],[0.759564515541938,0.650431969332336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9872858270752792,0.15895501142235793],[-0.15895501142235793,0.9872858270752792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980415873949279,-0.06255389540398322],[0.06255389540398322,0.9980415873949279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9268793162299592,0.3753594719000485],[-0.3753594719000485,0.9268793162299592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3178477885784852,-0.5221553625143678],[-0.22385425917855795,0.8468338390373124]],"imag":[[0.7909058173698629,-0.028187741019202902],[0.4725780803146665,0.09711682508737174]]},{"name":"u","qubits":[1],"real":[[0.834405943727179,0.0],[0.0,0.834405943727179]],"imag":[[0.5511503615827134,0.0],[0.0,-0.5511503615827134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5732881340042096,0.0],[0.0,0.5732881340042096]],"imag":[[0.8193538401752758,0.0],[0.0,-0.8193538401752758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9140364594247576,0.07223127005330168],[-0.027046405444363448,0.214191540526924]],"imag":[[0.39002163121514166,-0.08487120626585165],[0.10811553995181655,0.9704130594443633]]},{"name":"u","qubits":[1],"real":[[0.5222941936708904,-0.8527653694057202],[0.8527653694057202,0.5222941936708904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9888111058296352,0.1491730437712329],[-0.1491730437712329,0.9888111058296352]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7933360188799998,0.587528054580127],[0.49333859958032716,0.47872056604291907]],"imag":[[-0.11424852714502806,-0.1112475630030414],[-0.3379086583042025,-0.6428540926638977]]},{"name":"u","qubits":[1],"real":[[0.8736589588007522,0.0],[0.0,0.8736589588007522]],"imag":[[0.4865388203496055,0.0],[0.0,-0.4865388203496055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6921394851071077,0.0],[0.0,0.6921394851071077]],"imag":[[-0.7217637654770901,0.0],[0.0,0.7217637654770901]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8470925718054645,-0.030877859507229325],[-0.08392826659178812,0.7184249747064725]],"imag":[[0.524673670959399,0.0787291025367617],[0.010380744717498553,-0.6904446697049753]]},{"name":"u","qubits":[2],"real":[[0.8025021777607769,0.0],[0.0,0.8025021777607769]],"imag":[[-0.5966491889621659,0.0],[0.0,0.5966491889621659]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9785307308327588,0.0],[0.0,0.9785307308327588]],"imag":[[-0.2061009675278283,0.0],[0.0,0.2061009675278283]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9545363942227365,0.0],[0.0,0.9545363942227365]],"imag":[[-0.2980944013299421,0.0],[0.0,0.2980944013299421]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7169056520837656,0.0],[0.0,0.7169056520837656]],"imag":[[0.6971701987394118,0.0],[0.0,-0.6971701987394118]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3245404507443092,-0.6977859437801287],[-0.018052811928440746,0.6635369180756574]],"imag":[[0.5853497915495193,-0.2552134283819915],[0.7427739988348347,-0.08763356084881782]]},{"name":"u","qubits":[1],"real":[[0.9959853664885372,0.0],[0.0,0.9959853664885372]],"imag":[[0.08951619820286347,0.0],[0.0,-0.08951619820286347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187756205565832,0.0],[0.0,0.8187756205565832]],"imag":[[-0.5741136500573578,0.0],[0.0,0.5741136500573578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1640326769710576,0.34526582769538894],[-0.28333899139403806,-0.3990232921545035]],"imag":[[0.9051681849832041,0.1858906829449475],[0.27107720991579165,-0.828864629802877]]},{"name":"u","qubits":[1],"real":[[0.7930465068952641,-0.6091610935550791],[0.6091610935550791,0.7930465068952641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8170561182423973,0.5765581494026994],[-0.5765581494026994,0.8170561182423973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21523739563869174,0.1622328224897498],[0.05970508944705669,0.4372290419499824]],"imag":[[-0.9212721776175947,0.28037644261495703],[0.3183798683342398,0.838987679652742]]},{"name":"u","qubits":[1],"real":[[0.9908745186004606,0.0],[0.0,0.9908745186004606]],"imag":[[-0.13478756763257288,0.0],[0.0,0.13478756763257288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5608114200314858,0.0],[0.0,0.5608114200314858]],"imag":[[0.8279435676193567,0.0],[0.0,-0.8279435676193567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2165664590696852,0.5323258298848819],[-0.432045722508294,0.6347016024496238]],"imag":[[-0.7813014310374597,-0.24350822060498858],[0.3949728298593744,0.5044668801646384]]},{"name":"u","qubits":[3],"real":[[0.723519592506602,-0.6903038456064695],[0.6903038456064695,0.723519592506602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9951595072290922,0.09827286080882387],[-0.09827286080882387,0.9951595072290922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999370790786622,0.011217748599122198],[-0.011217748599122198,0.9999370790786622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9905398898184141,0.13722509492991428],[-0.13722509492991428,0.9905398898184141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.99973733938104,-0.022918382301533938],[0.022918382301533938,0.99973733938104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9952982062623073,-0.09685804360523535],[0.09685804360523535,0.9952982062623073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999305360691684,-0.011786561688024918],[0.011786561688024918,0.9999305360691684]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7983072336390934,0.6022504136316537],[-0.6022504136316537,0.7983072336390934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.36202249273971404,0.7122245898196778],[-0.009861050573622798,-0.24487468093971534]],"imag":[[-0.4645542422672165,0.38192303465259525],[-0.8081038487865532,-0.5356373025589393]]},{"name":"u","qubits":[1],"real":[[0.9959149927936827,0.0],[0.0,0.9959149927936827]],"imag":[[0.09029577580794733,0.0],[0.0,-0.09029577580794733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7365379869322277,0.0],[0.0,0.7365379869322277]],"imag":[[0.6763961810993773,0.0],[0.0,-0.6763961810993773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17321658225921066,0.2631204775491115],[-0.1958655873546815,0.6822216067573108]],"imag":[[0.9473915329786681,0.05668256491280885],[-0.18461302922863515,-0.6798002503696994]]},{"name":"u","qubits":[1],"real":[[0.5009054371904635,-0.8655020179023447],[0.8655020179023447,0.5009054371904635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.969149443581667,0.2464738444649762],[-0.2464738444649762,0.969149443581667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14396474131648018,0.6427473955461378],[0.3322872852859238,-0.6939802687166678]],"imag":[[0.7506401643963934,-0.051858291249245785],[0.5526288599864705,0.3202778321696756]]},{"name":"u","qubits":[1],"real":[[0.47533585535790035,0.0],[0.0,0.47533585535790035]],"imag":[[0.8798044240688798,0.0],[0.0,-0.8798044240688798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9793326314773582,0.0],[0.0,0.9793326314773582]],"imag":[[0.20225626547435538,0.0],[0.0,-0.20225626547435538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8090090436428787,-0.21368811482865316],[0.25356722522292874,-0.9665942079314684]],"imag":[[-0.5301584607321372,-0.1370173835655245],[0.011833685432284502,-0.035486101154839175]]},{"name":"u","qubits":[2],"real":[[0.9565329212378519,0.0],[0.0,0.9565329212378519]],"imag":[[0.2916243655598435,0.0],[0.0,-0.2916243655598435]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8275592598170578,0.0],[0.0,0.8275592598170578]],"imag":[[0.5613783674947258,0.0],[0.0,-0.5613783674947258]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8953864754608002,0.0],[0.0,0.8953864754608002]],"imag":[[0.44528986016064387,0.0],[0.0,-0.44528986016064387]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99523807911226,0.0],[0.0,0.99523807911226]],"imag":[[0.09747392412814185,0.0],[0.0,-0.09747392412814185]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07795408180548774,0.9606251624861869],[-0.10918104112452362,-0.11551130061189674]],"imag":[[0.09389263297610688,0.24961296400841154],[0.9865023237994132,0.03936756060858508]]},{"name":"u","qubits":[1],"real":[[0.7196622848898907,0.0],[0.0,0.7196622848898907]],"imag":[[0.6943242727336139,0.0],[0.0,-0.6943242727336139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.92295209887292,0.0],[0.0,0.92295209887292]],"imag":[[-0.38491482588498954,0.0],[0.0,0.38491482588498954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9000893812212791,-0.3950105239090157],[0.4252949327350886,-0.870577037053865]],"imag":[[0.03226876707067387,-0.1810097193124124],[-0.0890059137040339,-0.23086314142816294]]},{"name":"u","qubits":[1],"real":[[0.8192644351545475,-0.5734158920808703],[0.5734158920808703,0.8192644351545475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9972784519143049,0.07372712762211389],[-0.07372712762211389,0.9972784519143049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22151850230302608,0.7904820643991696],[0.8541590213794248,0.11230730558791198]],"imag":[[0.4034909351759328,-0.4040578228812089],[-0.24194417654578598,0.44638822872395273]]},{"name":"u","qubits":[1],"real":[[0.8936339082863486,0.0],[0.0,0.8936339082863486]],"imag":[[-0.44879665546978625,0.0],[0.0,0.44879665546978625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8524202992625449,0.0],[0.0,0.8524202992625449]],"imag":[[-0.5228571826083613,0.0],[0.0,0.5228571826083613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8016792273549165,-0.018964991057509383],[0.007496436571808528,-0.52218531346005]],"imag":[[-0.5968351122494633,-0.027177091970691743],[-0.03228108815575615,0.8521879095556533]]},{"name":"u","qubits":[2],"real":[[0.7690373334612136,-0.6392038639924403],[0.6392038639924403,0.7690373334612136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945569459768542,0.10419443943509056],[-0.10419443943509056,0.9945569459768542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999531714155979,-0.009677550097402763],[0.009677550097402763,0.9999531714155979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8969468833981029,0.4421383136106053],[-0.4421383136106053,0.8969468833981029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5364167259891679,-0.31287380846774154],[-0.006251969996072325,-0.796417726515796]],"imag":[[-0.6271001839458158,0.4702259407445294],[0.5647684200142167,0.21613965281091888]]},{"name":"u","qubits":[1],"real":[[0.9999443981103899,0.0],[0.0,0.9999443981103899]],"imag":[[0.010545173666189282,0.0],[0.0,-0.010545173666189282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6336659097709954,0.0],[0.0,0.6336659097709954]],"imag":[[0.7736068218378744,0.0],[0.0,-0.7736068218378744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01945449851960057,-0.3840984255707245],[0.20554335404600557,0.8171363158040565]],"imag":[[0.9222822664922484,-0.038540146281027365],[0.3267550657737241,-0.4281019714891543]]},{"name":"u","qubits":[1],"real":[[0.7214889664001544,-0.6924259320409923],[0.6924259320409923,0.7214889664001544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9776618686881056,0.21018389689336692],[-0.21018389689336692,0.9776618686881056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2676933822596491,0.06996634951289718],[0.49304393445888617,-0.13258910001440963]],"imag":[[-0.14777765742489707,0.9495297399219459],[0.8144996597627903,0.27553241823235586]]},{"name":"u","qubits":[1],"real":[[0.97336828808667,0.0],[0.0,0.97336828808667]],"imag":[[-0.22924697543746464,0.0],[0.0,0.22924697543746464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7853218450562085,0.0],[0.0,0.7853218450562085]],"imag":[[-0.6190877156570889,0.0],[0.0,0.6190877156570889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3709478200587857,-0.46610407597464054],[0.5536720364314853,0.16934508083109973]],"imag":[[-0.743827918763719,0.30309195373862285],[-0.05064600808633389,0.8137594862961902]]},{"name":"u","qubits":[2],"real":[[0.999568174210778,0.0],[0.0,0.999568174210778]],"imag":[[-0.029384776754838852,0.0],[0.0,0.029384776754838852]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6739243519441751,0.0],[0.0,0.6739243519441751]],"imag":[[0.7388003572391012,0.0],[0.0,-0.7388003572391012]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8989621547020918,0.0],[0.0,0.8989621547020918]],"imag":[[-0.43802630561802136,0.0],[0.0,0.43802630561802136]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9958242532320192,0.0],[0.0,0.9958242532320192]],"imag":[[-0.09129105473643806,0.0],[0.0,0.09129105473643806]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15038869155053938,-0.5380964295683487],[0.46892180721911114,0.3848065399988708]],"imag":[[-0.8152275201577681,-0.15244528302616392],[-0.3047944726294999,0.7342592150888986]]},{"name":"u","qubits":[1],"real":[[0.9715310762019799,0.0],[0.0,0.9715310762019799]],"imag":[[0.23691215244014577,0.0],[0.0,-0.23691215244014577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8254371127285947,0.0],[0.0,0.8254371127285947]],"imag":[[-0.564494085824007,0.0],[0.0,0.564494085824007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4193499912326657,-0.20375161339343595],[0.17543027699501876,0.9024964430446079]],"imag":[[0.8087065699882601,-0.3586426474229719],[0.3733141926372975,0.12393910513169243]]},{"name":"u","qubits":[1],"real":[[0.7652061798718631,-0.6437852920701977],[0.6437852920701977,0.7652061798718631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9008878778654276,0.43405187652529104],[-0.43405187652529104,0.9008878778654276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23545422333542043,-0.40063181122787095],[0.2394929821798725,-0.6721350351051826]],"imag":[[0.8834481256837172,0.05979021468197503],[-0.3266861328952181,-0.6198014009702735]]},{"name":"u","qubits":[1],"real":[[0.7342390453555088,0.0],[0.0,0.7342390453555088]],"imag":[[-0.6788910253313349,0.0],[0.0,0.6788910253313349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9277595791412235,0.0],[0.0,0.9277595791412235]],"imag":[[-0.3731784604069477,0.0],[0.0,0.3731784604069477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9097863442679222,-0.20965199475038065],[-0.22951322863024,-0.4492957991669365]],"imag":[[-0.07137664039686442,0.3510558703204568],[0.33840487714125833,-0.794316751593265]]},{"name":"u","qubits":[3],"real":[[0.9996432381067353,0.0],[0.0,0.9996432381067353]],"imag":[[-0.02670948347461951,0.0],[0.0,0.02670948347461951]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7209088515906272,0.0],[0.0,0.7209088515906272]],"imag":[[0.6930298894696267,0.0],[0.0,-0.6930298894696267]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996295954787399,0.0],[0.0,0.9996295954787399]],"imag":[[-0.0272152869360393,0.0],[0.0,0.0272152869360393]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99733268136315,0.0],[0.0,0.99733268136315]],"imag":[[0.07298988070266646,0.0],[0.0,-0.07298988070266646]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9700841082143628,0.0],[0.0,0.9700841082143628]],"imag":[[0.24276907338033119,0.0],[0.0,-0.24276907338033119]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9984886632265227,0.0],[0.0,0.9984886632265227]],"imag":[[-0.05495806954498633,0.0],[0.0,0.05495806954498633]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.852733610130522,0.0],[0.0,0.852733610130522]],"imag":[[-0.5223460444511541,0.0],[0.0,0.5223460444511541]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9977471627266233,0.0],[0.0,0.9977471627266233]],"imag":[[-0.067086505878403,0.0],[0.0,0.067086505878403]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6610951641452374,-0.11249173732864115],[0.24372990320450036,0.1864367391400972]],"imag":[[0.6883245871842125,0.27660089597513826],[0.17250559673642468,-0.9359908630309071]]},{"name":"u","qubits":[1],"real":[[0.47296103599614125,0.0],[0.0,0.47296103599614125]],"imag":[[0.8810833436341063,0.0],[0.0,-0.8810833436341063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8914447042914597,0.0],[0.0,0.8914447042914597]],"imag":[[0.4531294949467668,0.0],[0.0,-0.4531294949467668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6546621294751924,0.5960646380671804],[0.22658138872337485,0.7410099812377147]],"imag":[[-0.43407832511971467,-0.16643452507851622],[0.5758944158232971,0.2605968223402036]]},{"name":"u","qubits":[1],"real":[[0.5758053747136987,-0.8175867968912028],[0.8175867968912028,0.5758053747136987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9397133725174173,0.34196312302928483],[-0.34196312302928483,0.9397133725174173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.058280603354397095,-0.5990911298115372],[-0.3287528972151365,0.49978656927133885]],"imag":[[-0.5550797160395725,-0.5740903224190519],[-0.7618473683663474,0.2484421563702711]]},{"name":"u","qubits":[1],"real":[[0.8354150859727852,0.0],[0.0,0.8354150859727852]],"imag":[[0.5496195357964306,0.0],[0.0,-0.5496195357964306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9485986017996634,0.0],[0.0,0.9485986017996634]],"imag":[[0.3164817414381494,0.0],[0.0,-0.3164817414381494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8060479457069205,0.47831962810249296],[-0.11101479925907194,-0.48281465503925697]],"imag":[[0.3474421449408455,-0.027946350610598913],[0.46609696360953246,0.7330206980288931]]},{"name":"u","qubits":[2],"real":[[0.9717020492101618,0.0],[0.0,0.9717020492101618]],"imag":[[-0.23620992265519333,0.0],[0.0,0.23620992265519333]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9206271959358475,0.0],[0.0,0.9206271959358475]],"imag":[[0.3904427821119231,0.0],[0.0,-0.3904427821119231]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6244517583583576,0.0],[0.0,0.6244517583583576]],"imag":[[-0.7810633786596036,0.0],[0.0,0.7810633786596036]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989982808336283,0.0],[0.0,0.9989982808336283]],"imag":[[-0.044748574183487114,0.0],[0.0,0.044748574183487114]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47592556513551004,0.3980014884641972],[-0.20839587349549227,0.24209796249774457]],"imag":[[0.7793253827261922,-0.08798647321834825],[-0.3503112390420415,-0.8804781497943726]]},{"name":"u","qubits":[1],"real":[[0.9998982871231032,0.0],[0.0,0.9998982871231032]],"imag":[[-0.014262377371399938,0.0],[0.0,0.014262377371399938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9821062735201112,0.0],[0.0,0.9821062735201112]],"imag":[[-0.1883275537791553,0.0],[0.0,0.1883275537791553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.022827398899321505,0.44292369710951257],[-0.46879771001016857,-0.7936259000412503]],"imag":[[-0.8000220632100113,0.40405718255653933],[-0.3737275950821795,0.10351001182024777]]},{"name":"u","qubits":[1],"real":[[0.8280465870978417,-0.560659299036069],[0.560659299036069,0.8280465870978417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9146063570365857,0.40434541133573604],[-0.40434541133573604,0.9146063570365857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7792347269355712,-0.2984039255151961],[0.17399980780340302,0.16454541650531188]],"imag":[[0.5486900250714684,-0.0518420096238356],[0.24790434366726039,-0.9387184397796694]]},{"name":"u","qubits":[1],"real":[[0.49848924403668954,0.0],[0.0,0.49848924403668954]],"imag":[[0.8668958839328572,0.0],[0.0,-0.8668958839328572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8775119293843622,0.0],[0.0,0.8775119293843622]],"imag":[[-0.4795548079084748,0.0],[0.0,0.4795548079084748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7498294419695619,0.43905534479782155],[-0.4772297796898941,-0.8412938161566789]],"imag":[[-0.43640767275485476,0.23352634823670898],[-0.13984237016527493,-0.211944718689156]]},{"name":"u","qubits":[2],"real":[[0.7637089329336307,-0.6455607374657903],[0.6455607374657903,0.7637089329336307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9935773057148292,0.11315536915436629],[-0.11315536915436629,0.9935773057148292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9960836959521686,0.08841533044821898],[-0.08841533044821898,0.9960836959521686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9785457958877704,0.20602942836005284],[-0.20602942836005284,0.9785457958877704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17995894934863307,0.038017868822932586],[-0.11426653011715218,0.5244069562138768]],"imag":[[-0.907736700817922,-0.3770722744881841],[0.361347503979917,-0.7624752361467003]]},{"name":"u","qubits":[1],"real":[[0.9981740191369675,0.0],[0.0,0.9981740191369675]],"imag":[[-0.06040387007430033,0.0],[0.0,0.06040387007430033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9673171002310789,0.0],[0.0,0.9673171002310789]],"imag":[[0.2535697687038754,0.0],[0.0,-0.2535697687038754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11478624134097237,-0.2810883729722373],[-0.2725056098390437,-0.6582702089595389]],"imag":[[-0.9449482735076475,0.12200903972062245],[0.1401341207557206,-0.687592504905803]]},{"name":"u","qubits":[1],"real":[[0.7232030753947499,-0.6906354405470194],[0.6906354405470194,0.7232030753947499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.872968708926602,0.487776212248016],[-0.487776212248016,0.872968708926602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09011757553145386,0.7492780467053917],[-0.38848353482275644,0.5710739094143793]],"imag":[[0.6505603805869327,-0.08504365065230353],[-0.6463207848758495,-0.324383378420133]]},{"name":"u","qubits":[1],"real":[[0.9807627792604785,0.0],[0.0,0.9807627792604785]],"imag":[[-0.19520340882592688,0.0],[0.0,0.19520340882592688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.854766476802649,0.0],[0.0,0.854766476802649]],"imag":[[-0.5190127841724003,0.0],[0.0,0.5190127841724003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3436443396150979,-0.1978043765793786],[0.2529981293607362,-0.5664852434949736]],"imag":[[-0.8290899948609577,-0.39419763682447917],[0.36126208604270776,-0.696115019684592]]},{"name":"u","qubits":[2],"real":[[0.8482396795398105,0.0],[0.0,0.8482396795398105]],"imag":[[0.5296125433316319,0.0],[0.0,-0.5296125433316319]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9032964949076903,0.0],[0.0,0.9032964949076903]],"imag":[[-0.42901683217267966,0.0],[0.0,0.42901683217267966]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9788541699110999,0.0],[0.0,0.9788541699110999]],"imag":[[-0.20455931669726432,0.0],[0.0,0.20455931669726432]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7283648806870037,0.0],[0.0,0.7283648806870037]],"imag":[[-0.6851894632740692,0.0],[0.0,0.6851894632740692]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8253876338650467,0.2410715832955721],[-0.5078879555006409,0.05820231919431438]],"imag":[[0.17875365055620648,0.47819125671937546],[-0.16980050333514587,-0.8425141564181069]]},{"name":"u","qubits":[1],"real":[[0.7817824557025418,0.0],[0.0,0.7817824557025418]],"imag":[[0.6235512745201499,0.0],[0.0,-0.6235512745201499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8242522299707986,0.0],[0.0,0.8242522299707986]],"imag":[[-0.5662228018970675,0.0],[0.0,0.5662228018970675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8390155342397518,-0.4815786028892282],[-0.3049304864213983,0.5861628672797267]],"imag":[[0.1913610102415169,0.1658793124623719],[-0.407984430480551,0.6300628508003624]]},{"name":"u","qubits":[1],"real":[[0.6664038523876807,-0.7455909773614876],[0.7455909773614876,0.6664038523876807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8800749825670549,0.47483473447042396],[-0.47483473447042396,0.8800749825670549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32801443425111987,-0.26200393491398055],[0.3226815200002361,-0.7859939387600974]],"imag":[[-0.8338300294923818,-0.35845215988921403],[0.3049764736663945,-0.4302086881883447]]},{"name":"u","qubits":[1],"real":[[0.930596117949522,0.0],[0.0,0.930596117949522]],"imag":[[0.3660476270340778,0.0],[0.0,-0.3660476270340778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5272257229181585,0.0],[0.0,0.5272257229181585]],"imag":[[-0.8497252715398226,0.0],[0.0,0.8497252715398226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6212704968463472,0.05975758887860361],[-0.12699350987976127,0.2596926889746671]],"imag":[[0.6675346632406031,-0.40601659287763564],[0.3902474747759002,0.8741505958200559]]}]}

==> anc/matched_benchmark/results/main_n5_i2_result.json <==
{
  "case": "main_n5_i2",
  "n": 5,
  "generator": 2,
  "M": 30,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.014731391274719742,
  "c": 0.021650635094610966,
  "l": 0.2677861589595422,
  "target_sha256": "fe2485ff802152e88295d7d1e2b8b08a50b717c473b2c9b6b9a8e2cf95c65192",
  "target_unitarity_defect": 1.9858696321024805e-15,
  "structured": {
    "raw": {
      "cx": 1026,
      "one_qubit": 1088,
      "total": 2114
    },
    "optimized": {
      "cx": 986,
      "one_qubit": 999,
      "total": 1985
    },
    "depth": 1769,
    "timing_samples": [
      {
        "construction_s": 0.013502770999991753,
        "optimization_s": 0.007483524999997826,
        "total_s": 0.02098629599998958
      },
      {
        "construction_s": 0.013479389999986324,
        "optimization_s": 0.007823981999990792,
        "total_s": 0.021303371999977117
      },
      {
        "construction_s": 0.013282185999969442,
        "optimization_s": 0.009376554000027681,
        "total_s": 0.022658739999997124
      }
    ],
    "median_construction_s": 0.013479389999986324,
    "median_optimization_s": 0.007823981999990792,
    "median_total_s": 0.021303371999977117,
    "validation_s": 0.03812990799997351,
    "phase_aligned_op_error": 9.832548340303555e-15,
    "phase_aligned_fro_error": 2.8820726440179594e-14,
    "alignment_phase": -6.815107532001016e-17,
    "ordinary_op_error": 9.835741741370485e-15,
    "unitarity_defect": 1.942483169375115e-14,
    "padding_leakage_op": 2.9617848144222794e-15,
    "padding_action_error_op": 9.363429688307444e-15,
    "structure_checks": {
      "generator": 2,
      "reflection_count": 10,
      "core_reflections": 7,
      "spectator_reflections": 3,
      "active_coordinate_bound": 18,
      "actual_active_coordinates": 18,
      "rank_U_minus_I": 10,
      "block_off_pattern_error": 6.683327623044958e-16,
      "fixed_coordinate_error": 2.407915478750147e-16,
      "unitarity_error": 2.5401586507359852e-15,
      "reflection_product_error": 3.568817740829199e-15,
      "normal_Schur_error": 1.8984587637084023e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2016,
      "one_qubit": 2656,
      "total": 4672
    },
    "optimized": {
      "cx": 2016,
      "one_qubit": 2468,
      "total": 4484
    },
    "depth": 3771,
    "timing_samples": [
      {
        "construction_s": 0.11050792300000012,
        "optimization_s": 0.023898325999994086,
        "total_s": 0.1344062489999942
      },
      {
        "construction_s": 0.07674738699995487,
        "optimization_s": 0.02358183100000133,
        "total_s": 0.1003292179999562
      },
      {
        "construction_s": 0.08420813500003987,
        "optimization_s": 0.026918548999958603,
        "total_s": 0.11112668399999848
      }
    ],
    "median_construction_s": 0.08420813500003987,
    "median_optimization_s": 0.023898325999994086,
    "median_total_s": 0.11112668399999848,
    "validation_s": 0.09927562400002898,
    "phase_aligned_op_error": 2.803712913723681e-14,
    "phase_aligned_fro_error": 1.1537487588164602e-13,
    "alignment_phase": 9.75540039109055e-16,
    "ordinary_op_error": 2.864703132111092e-14,
    "unitarity_defect": 2.703754195281196e-14,
    "padding_leakage_op": 1.5853975455764313e-14,
    "padding_action_error_op": 2.6703883974450872e-14
  },
  "cx_reduction_fraction": 0.5109126984126984
}

==> anc/matched_benchmark/results/main_n5_i2_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.4189094334362706,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.19925795535963728,-0.0],[-0.0,0.19925795535963728]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[0.5520305695671693,-0.0],[-0.0,-0.5520305695671693]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8327566391970659,0.0],[0.0,0.8327566391970659]],"imag":[[-0.5536392145370556,-0.0],[-0.0,0.5536392145370556]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.19925795535963722,-0.0],[-0.0,0.19925795535963722]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[0.5520305695671694,-0.0],[-0.0,-0.5520305695671694]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.5536392145370557,0.0],[0.0,0.5536392145370557]],"imag":[[0.8327566391970658,-0.0],[-0.0,-0.8327566391970658]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9803299095843102,0.0],[0.0,0.9803299095843102]],"imag":[[0.19736582372441855,-0.0],[-0.0,-0.19736582372441855]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.1909191630474953,-0.0],[-0.0,-0.1909191630474953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.1909191630474953,-0.0],[-0.0,-0.1909191630474953]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.1909191630474953,-0.0],[-0.0,-0.1909191630474953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.1909191630474953,-0.0],[-0.0,-0.1909191630474953]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[0.5574982596061027,-0.0],[-0.0,-0.5574982596061027]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[0.5574982596061027,-0.0],[-0.0,-0.5574982596061027]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[0.5574982596061027,-0.0],[-0.0,-0.5574982596061027]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[0.5574982596061027,-0.0],[-0.0,-0.5574982596061027]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6906675673461193,0.7231723939809882],[-0.7231723939809882,0.6906675673461193]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6906675673461193,-0.7231723939809882],[0.7231723939809882,0.6906675673461193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[-0.5574982596061027,0.0],[0.0,0.5574982596061027]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[-0.5574982596061027,0.0],[0.0,0.5574982596061027]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[-0.5574982596061027,0.0],[0.0,0.5574982596061027]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8301781077191608,0.0],[0.0,0.8301781077191608]],"imag":[[-0.5574982596061027,0.0],[0.0,0.5574982596061027]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.1909191630474953,0.0],[0.0,0.1909191630474953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.1909191630474953,0.0],[0.0,0.1909191630474953]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.1909191630474953,0.0],[0.0,0.1909191630474953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.1909191630474953,0.0],[0.0,0.1909191630474953]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9803299095843102,0.0],[0.0,0.9803299095843102]],"imag":[[-0.19736582372441855,0.0],[0.0,0.19736582372441855]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.5536392145370557,0.0],[0.0,0.5536392145370557]],"imag":[[-0.8327566391970658,0.0],[0.0,0.8327566391970658]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[-0.5520305695671694,0.0],[0.0,0.5520305695671694]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.19925795535963722,0.0],[0.0,-0.19925795535963722]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8327566391970659,0.0],[0.0,0.8327566391970659]],"imag":[[0.5536392145370556,0.0],[0.0,-0.5536392145370556]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8338238724475011,0.0],[0.0,0.8338238724475011]],"imag":[[-0.5520305695671693,0.0],[0.0,0.5520305695671693]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8929982364642611,0.0],[0.0,0.8929982364642611]],"imag":[[-0.45006016228024404,0.0],[0.0,0.45006016228024404]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7944719216800794,0.0],[0.0,0.7944719216800794]],"imag":[[-0.6073008856094002,-0.0],[-0.0,0.6073008856094002]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9143817980212129,0.0],[0.0,0.9143817980212129]],"imag":[[-0.40485297016014804,-0.0],[-0.0,0.40485297016014804]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9827078398703395,0.0],[0.0,0.9827078398703395]],"imag":[[0.18516290518721945,-0.0],[-0.0,-0.18516290518721945]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9798649864434242,0.0],[0.0,0.9798649864434242]],"imag":[[0.1996612339494778,-0.0],[-0.0,-0.1996612339494778]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9960826069257989,0.0],[0.0,0.9960826069257989]],"imag":[[0.0884275985193785,-0.0],[-0.0,-0.0884275985193785]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9778752629145849,0.0],[0.0,0.9778752629145849]],"imag":[[0.20918883856394319,-0.0],[-0.0,-0.20918883856394319]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9767015171662558,0.0],[0.0,0.9767015171662558]],"imag":[[-0.2146022981357243,-0.0],[-0.0,0.2146022981357243]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9642393644790181,0.0],[0.0,0.9642393644790181]],"imag":[[-0.2650329186895453,-0.0],[-0.0,0.2650329186895453]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8420081094551093,0.0],[0.0,0.8420081094551093]],"imag":[[0.5394648678197985,-0.0],[-0.0,-0.5394648678197985]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8128575593467727,0.0],[0.0,0.8128575593467727]],"imag":[[0.582462520865341,-0.0],[-0.0,-0.582462520865341]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814518103995005,0.0],[0.0,0.9814518103995005]],"imag":[[0.1917090083004528,-0.0],[-0.0,-0.1917090083004528]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9749742389255347,0.0],[0.0,0.9749742389255347]],"imag":[[0.2223178657498636,-0.0],[-0.0,-0.2223178657498636]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.992063213861532,0.0],[0.0,0.992063213861532]],"imag":[[0.1257401276551293,-0.0],[-0.0,-0.1257401276551293]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955111871036596,0.0],[0.0,0.9955111871036596]],"imag":[[0.09464394513893831,-0.0],[-0.0,-0.09464394513893831]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,0.10670353248597028],[-0.10670353248597028,0.9942908810579606]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,-0.10670353248597023],[0.10670353248597023,0.9942908810579606]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,-0.10670353248597023],[0.10670353248597023,0.9942908810579606]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,0.10670353248597028],[-0.10670353248597028,0.9942908810579606]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8581449250713149,0.5134075258255836],[-0.5134075258255836,0.8581449250713149]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9698340387822262,0.2437661527352708],[-0.2437661527352708,0.9698340387822262]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9698340387822262,0.2437661527352708],[-0.2437661527352708,0.9698340387822262]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999732952629,0.0002311048971905708],[-0.0002311048971905708,0.9999999732952629]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999732952629,0.0002311048971905708],[-0.0002311048971905708,0.9999999732952629]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9128725161025709,0.408244741968052],[-0.408244741968052,0.9128725161025709]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9128725161025709,0.408244741968052],[-0.408244741968052,0.9128725161025709]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6837086792065371,0.7297550561507967],[-0.7297550561507967,0.6837086792065371]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8572841931507138,0.5128925705623824],[-0.5128925705623824,0.8572841931507138]],"imag":[[-0.03842557220891191,-0.02298909820456061],[-0.02298909820456061,0.03842557220891191]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.04477748581420394,0.0],[0.0,0.04477748581420394]]},{"name":"u","qubits":[3],"real":[[0.6837086792065371,-0.7297550561507967],[0.7297550561507967,0.6837086792065371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9128725161025709,-0.408244741968052],[0.408244741968052,0.9128725161025709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9128725161025709,-0.408244741968052],[0.408244741968052,0.9128725161025709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999732952629,-0.0002311048971905708],[0.0002311048971905708,0.9999999732952629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999732952629,-0.0002311048971905708],[0.0002311048971905708,0.9999999732952629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8581449250713149,-0.5134075258255836],[0.5134075258255836,0.8581449250713149]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9698340387822262,-0.2437661527352708],[0.2437661527352708,0.9698340387822262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9698340387822262,-0.2437661527352708],[0.2437661527352708,0.9698340387822262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8581449250713149,-0.5134075258255836],[0.5134075258255836,0.8581449250713149]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,-0.10670353248597028],[0.10670353248597028,0.9942908810579606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,0.10670353248597023],[-0.10670353248597023,0.9942908810579606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,0.10670353248597023],[-0.10670353248597023,0.9942908810579606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942908810579606,-0.10670353248597028],[0.10670353248597028,0.9942908810579606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9955111871036596,0.0],[0.0,0.9955111871036596]],"imag":[[-0.09464394513893831,0.0],[0.0,0.09464394513893831]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.992063213861532,0.0],[0.0,0.992063213861532]],"imag":[[-0.1257401276551293,0.0],[0.0,0.1257401276551293]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9749742389255347,0.0],[0.0,0.9749742389255347]],"imag":[[-0.2223178657498636,0.0],[0.0,0.2223178657498636]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814518103995005,0.0],[0.0,0.9814518103995005]],"imag":[[-0.1917090083004528,0.0],[0.0,0.1917090083004528]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8128575593467727,0.0],[0.0,0.8128575593467727]],"imag":[[-0.582462520865341,0.0],[0.0,0.582462520865341]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8420081094551093,0.0],[0.0,0.8420081094551093]],"imag":[[-0.5394648678197985,0.0],[0.0,0.5394648678197985]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9642393644790181,0.0],[0.0,0.9642393644790181]],"imag":[[0.2650329186895453,0.0],[0.0,-0.2650329186895453]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9767015171662558,0.0],[0.0,0.9767015171662558]],"imag":[[0.2146022981357243,0.0],[0.0,-0.2146022981357243]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9778752629145849,0.0],[0.0,0.9778752629145849]],"imag":[[-0.20918883856394319,0.0],[0.0,0.20918883856394319]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9960826069257989,0.0],[0.0,0.9960826069257989]],"imag":[[-0.0884275985193785,0.0],[0.0,0.0884275985193785]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9798649864434242,0.0],[0.0,0.9798649864434242]],"imag":[[-0.1996612339494778,0.0],[0.0,0.1996612339494778]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9827078398703395,0.0],[0.0,0.9827078398703395]],"imag":[[-0.18516290518721945,0.0],[0.0,0.18516290518721945]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9143817980212129,0.0],[0.0,0.9143817980212129]],"imag":[[0.40485297016014804,0.0],[0.0,-0.40485297016014804]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7944719216800794,0.0],[0.0,0.7944719216800794]],"imag":[[0.6073008856094002,0.0],[0.0,-0.6073008856094002]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7588993576674127,0.0],[0.0,0.7588993576674127]],"imag":[[0.6512079275715157,0.0],[0.0,-0.6512079275715157]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996965842356237,0.0],[0.0,0.9996965842356237]],"imag":[[0.024632082080621478,-0.0],[-0.0,-0.024632082080621478]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7328678455236323,0.0],[0.0,0.7328678455236323]],"imag":[[0.6803710171645685,-0.0],[-0.0,-0.6803710171645685]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.749100642730513,0.0],[0.0,0.749100642730513]],"imag":[[-0.6624562076550663,-0.0],[-0.0,0.6624562076550663]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7376588670849031,0.0],[0.0,0.7376588670849031]],"imag":[[-0.6751736042019247,-0.0],[-0.0,0.6751736042019247]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.945256603701834,0.0],[0.0,0.945256603701834]],"imag":[[0.3263279840253881,-0.0],[-0.0,-0.3263279840253881]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9719278767966035,0.0],[0.0,0.9719278767966035]],"imag":[[-0.2352789882366173,-0.0],[-0.0,0.2352789882366173]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9334799126715434,0.0],[0.0,0.9334799126715434]],"imag":[[-0.3586296873360148,-0.0],[-0.0,0.3586296873360148]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9343946595047424,0.0],[0.0,0.9343946595047424]],"imag":[[-0.35623955463847146,-0.0],[-0.0,0.35623955463847146]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8917698042906747,0.0],[0.0,0.8917698042906747]],"imag":[[0.45248935474259705,-0.0],[-0.0,-0.45248935474259705]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8929248930211854,0.0],[0.0,0.8929248930211854]],"imag":[[0.4502056590305197,-0.0],[-0.0,-0.4502056590305197]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9970898162459227,0.0],[0.0,0.9970898162459227]],"imag":[[0.07623580745733669,-0.0],[-0.0,-0.07623580745733669]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963496997464584,0.0],[0.0,0.9963496997464584]],"imag":[[0.08536554231739116,-0.0],[-0.0,-0.08536554231739116]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999536320247354,0.0],[0.0,0.9999536320247354]],"imag":[[0.009629839071352217,-0.0],[-0.0,-0.009629839071352217]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999889422691,0.0],[0.0,0.999999889422691]],"imag":[[0.00047027077907950366,-0.0],[-0.0,-0.00047027077907950366]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998390738009785,-0.017939523427379932],[0.017939523427379932,0.9998390738009785]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997501865374778,0.022350939986457714],[-0.022350939986457714,0.9997501865374778]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998390738009785,0.01793952342737996],[-0.01793952342737996,0.9998390738009785]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997501865374778,-0.02235093998645763],[0.02235093998645763,0.9997501865374778]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8650201949924299,0.5017370449301691],[-0.5017370449301691,0.8650201949924299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9705831167699162,0.2407663046217124],[-0.2407663046217124,0.9705831167699162]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9664433125850789,0.25687997889983466],[-0.25687997889983466,0.9664433125850789]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999111406803,-0.00042156687667426347],[0.00042156687667426347,0.9999999111406803]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999111406803,-0.00042156687667426347],[0.00042156687667426347,0.9999999111406803]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9213300592925427,0.3887813290835862],[-0.3887813290835862,0.9213300592925427]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9213300592925427,0.3887813290835862],[-0.3887813290835862,0.9213300592925427]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.692756792181685,0.7211712881737193],[-0.7211712881737193,0.692756792181685]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8556090362685759,0.5154894601570528],[-0.5154894601570528,0.8556090362685759]],"imag":[[-0.04021053852506081,-0.02422614525824317],[-0.02422614525824317,0.04021053852506081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"u","qubits":[3],"real":[[0.692756792181685,-0.7211712881737193],[0.7211712881737193,0.692756792181685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9213300592925427,-0.3887813290835862],[0.3887813290835862,0.9213300592925427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9213300592925427,-0.3887813290835862],[0.3887813290835862,0.9213300592925427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999111406803,0.00042156687667426347],[-0.00042156687667426347,0.9999999111406803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999111406803,0.00042156687667426347],[-0.00042156687667426347,0.9999999111406803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8565533902524213,-0.5160584168939435],[0.5160584168939435,0.8565533902524213]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9664433125850789,-0.25687997889983466],[0.25687997889983466,0.9664433125850789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9705831167699162,-0.2407663046217124],[0.2407663046217124,0.9705831167699162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8650201949924299,-0.5017370449301691],[0.5017370449301691,0.8650201949924299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997501865374778,0.02235093998645763],[-0.02235093998645763,0.9997501865374778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998390738009785,-0.01793952342737996],[0.01793952342737996,0.9998390738009785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997501865374778,-0.022350939986457714],[0.022350939986457714,0.9997501865374778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998390738009785,0.017939523427379932],[-0.017939523427379932,0.9998390738009785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999889422691,0.0],[0.0,0.999999889422691]],"imag":[[-0.00047027077907950366,0.0],[0.0,0.00047027077907950366]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999536320247354,0.0],[0.0,0.9999536320247354]],"imag":[[-0.009629839071352217,0.0],[0.0,0.009629839071352217]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963496997464584,0.0],[0.0,0.9963496997464584]],"imag":[[-0.08536554231739116,0.0],[0.0,0.08536554231739116]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9970898162459227,0.0],[0.0,0.9970898162459227]],"imag":[[-0.07623580745733669,0.0],[0.0,0.07623580745733669]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8929248930211854,0.0],[0.0,0.8929248930211854]],"imag":[[-0.4502056590305197,0.0],[0.0,0.4502056590305197]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8917698042906747,0.0],[0.0,0.8917698042906747]],"imag":[[-0.45248935474259705,0.0],[0.0,0.45248935474259705]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9343946595047424,0.0],[0.0,0.9343946595047424]],"imag":[[0.35623955463847146,0.0],[0.0,-0.35623955463847146]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9334799126715434,0.0],[0.0,0.9334799126715434]],"imag":[[0.3586296873360148,0.0],[0.0,-0.3586296873360148]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9719278767966035,0.0],[0.0,0.9719278767966035]],"imag":[[0.2352789882366173,0.0],[0.0,-0.2352789882366173]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.945256603701834,0.0],[0.0,0.945256603701834]],"imag":[[-0.3263279840253881,0.0],[0.0,0.3263279840253881]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7376588670849031,0.0],[0.0,0.7376588670849031]],"imag":[[0.6751736042019247,0.0],[0.0,-0.6751736042019247]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.749100642730513,0.0],[0.0,0.749100642730513]],"imag":[[0.6624562076550663,0.0],[0.0,-0.6624562076550663]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.7328678455236323,0.0],[0.0,0.7328678455236323]],"imag":[[-0.6803710171645685,0.0],[0.0,0.6803710171645685]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996965842356237,0.0],[0.0,0.9996965842356237]],"imag":[[-0.024632082080621478,0.0],[0.0,0.024632082080621478]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9281694190970134,0.0],[0.0,0.9281694190970134]],"imag":[[-0.3721579361683863,0.0],[0.0,0.3721579361683863]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9335497835897641,0.0],[0.0,0.9335497835897641]],"imag":[[-0.35844776684965485,-0.0],[-0.0,0.35844776684965485]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.750414021613338,0.0],[0.0,0.750414021613338]],"imag":[[0.6609680749976482,-0.0],[-0.0,-0.6609680749976482]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9466532323501399,0.0],[0.0,0.9466532323501399]],"imag":[[-0.322254026632767,-0.0],[-0.0,0.322254026632767]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9376037181165056,0.0],[0.0,0.9376037181165056]],"imag":[[-0.3477057200767688,-0.0],[-0.0,0.3477057200767688]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9263557316947107,0.0],[0.0,0.9263557316947107]],"imag":[[0.37664978210050387,-0.0],[-0.0,-0.37664978210050387]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9757855421494988,0.0],[0.0,0.9757855421494988]],"imag":[[-0.21872945785149467,-0.0],[-0.0,0.21872945785149467]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9094082685863236,0.0],[0.0,0.9094082685863236]],"imag":[[0.41590455759323575,-0.0],[-0.0,-0.41590455759323575]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9163840370638946,0.0],[0.0,0.9163840370638946]],"imag":[[0.4003002580744591,-0.0],[-0.0,-0.4003002580744591]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9471697818255134,0.0],[0.0,0.9471697818255134]],"imag":[[-0.32073260575845647,-0.0],[-0.0,0.32073260575845647]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.952513361570305,0.0],[0.0,0.952513361570305]],"imag":[[-0.3044967914938309,-0.0],[-0.0,0.3044967914938309]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9496459965546843,0.0],[0.0,0.9496459965546843]],"imag":[[-0.3133248812776612,-0.0],[-0.0,0.3133248812776612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.887814543732181,0.0],[0.0,0.887814543732181]],"imag":[[0.4602014080135122,-0.0],[-0.0,-0.4602014080135122]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9173693170249342,0.0],[0.0,0.9173693170249342]],"imag":[[0.3980371040257501,-0.0],[-0.0,-0.3980371040257501]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9258422443484087,0.0],[0.0,0.9258422443484087]],"imag":[[-0.3779102255561518,-0.0],[-0.0,0.3779102255561518]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999027145916931,-0.044099452616456966],[0.044099452616456966,0.999027145916931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988204342307793,0.04855656663148298],[-0.04855656663148298,0.9988204342307793]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999027145916931,0.04409945261645706],[-0.04409945261645706,0.999027145916931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988204342307793,-0.04855656663148291],[0.04855656663148291,0.9988204342307793]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8031272635343998,0.5958075180523881],[-0.5958075180523881,0.8031272635343998]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.991506876742567,0.13005427087258675],[-0.13005427087258675,0.991506876742567]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9891962704977395,0.1465971979041995],[-0.1465971979041995,0.9891962704977395]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999940261755842,0.0034565319534181783],[-0.0034565319534181783,0.9999940261755842]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999940261755842,0.0034565319534181783],[-0.0034565319534181783,0.9999940261755842]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.794505519409913,0.6072569304892159],[-0.6072569304892159,0.794505519409913]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.794505519409913,0.6072569304892159],[-0.6072569304892159,0.794505519409913]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7242845582344863,0.6895011810744598],[-0.6895011810744598,0.7242845582344863]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7921636639551124,0.6084478354485597],[-0.6084478354485597,0.7921636639551124]],"imag":[[-0.03776815363665634,-0.029009095436639903],[-0.029009095436639903,0.03776815363665634]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.7242845582344863,-0.6895011810744598],[0.6895011810744598,0.7242845582344863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.794505519409913,-0.6072569304892159],[0.6072569304892159,0.794505519409913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.794505519409913,-0.6072569304892159],[0.6072569304892159,0.794505519409913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999940261755842,-0.0034565319534181783],[0.0034565319534181783,0.9999940261755842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999940261755842,-0.0034565319534181783],[0.0034565319534181783,0.9999940261755842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7930634929940417,-0.6091389792814852],[0.6091389792814852,0.7930634929940417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9891962704977395,-0.1465971979041995],[0.1465971979041995,0.9891962704977395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.991506876742567,-0.13005427087258675],[0.13005427087258675,0.991506876742567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8031272635343998,-0.5958075180523881],[0.5958075180523881,0.8031272635343998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988204342307793,0.04855656663148291],[-0.04855656663148291,0.9988204342307793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999027145916931,-0.04409945261645706],[0.04409945261645706,0.999027145916931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988204342307793,-0.04855656663148298],[0.04855656663148298,0.9988204342307793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999027145916931,0.044099452616456966],[-0.044099452616456966,0.999027145916931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9258422443484087,0.0],[0.0,0.9258422443484087]],"imag":[[0.3779102255561518,0.0],[0.0,-0.3779102255561518]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9173693170249342,0.0],[0.0,0.9173693170249342]],"imag":[[-0.3980371040257501,0.0],[0.0,0.3980371040257501]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.887814543732181,0.0],[0.0,0.887814543732181]],"imag":[[-0.4602014080135122,0.0],[0.0,0.4602014080135122]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9496459965546843,0.0],[0.0,0.9496459965546843]],"imag":[[0.3133248812776612,0.0],[0.0,-0.3133248812776612]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.952513361570305,0.0],[0.0,0.952513361570305]],"imag":[[0.3044967914938309,0.0],[0.0,-0.3044967914938309]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9471697818255134,0.0],[0.0,0.9471697818255134]],"imag":[[0.32073260575845647,0.0],[0.0,-0.32073260575845647]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9163840370638946,0.0],[0.0,0.9163840370638946]],"imag":[[-0.4003002580744591,0.0],[0.0,0.4003002580744591]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9094082685863236,0.0],[0.0,0.9094082685863236]],"imag":[[-0.41590455759323575,0.0],[0.0,0.41590455759323575]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9757855421494988,0.0],[0.0,0.9757855421494988]],"imag":[[0.21872945785149467,0.0],[0.0,-0.21872945785149467]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9263557316947107,0.0],[0.0,0.9263557316947107]],"imag":[[-0.37664978210050387,0.0],[0.0,0.37664978210050387]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9376037181165056,0.0],[0.0,0.9376037181165056]],"imag":[[0.3477057200767688,0.0],[0.0,-0.3477057200767688]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9466532323501399,0.0],[0.0,0.9466532323501399]],"imag":[[0.322254026632767,0.0],[0.0,-0.322254026632767]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.750414021613338,0.0],[0.0,0.750414021613338]],"imag":[[-0.6609680749976482,0.0],[0.0,0.6609680749976482]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9335497835897641,0.0],[0.0,0.9335497835897641]],"imag":[[0.35844776684965485,0.0],[0.0,-0.35844776684965485]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8626268243111084,0.0],[0.0,0.8626268243111084]],"imag":[[0.5058408464911984,0.0],[0.0,-0.5058408464911984]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9597529173462848,0.0],[0.0,0.9597529173462848]],"imag":[[0.2808457541877668,-0.0],[-0.0,-0.2808457541877668]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.93729816984919,0.0],[0.0,0.93729816984919]],"imag":[[0.34852853656100957,-0.0],[-0.0,-0.34852853656100957]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9779412038975646,0.0],[0.0,0.9779412038975646]],"imag":[[0.2088803526408886,-0.0],[-0.0,-0.2088803526408886]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9540449742894438,0.0],[0.0,0.9540449742894438]],"imag":[[0.29966345628563795,-0.0],[-0.0,-0.29966345628563795]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9979967886229049,0.0],[0.0,0.9979967886229049]],"imag":[[0.06326460225409541,-0.0],[-0.0,-0.06326460225409541]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7662841421431689,0.0],[0.0,0.7662841421431689]],"imag":[[-0.6425018392969065,-0.0],[-0.0,0.6425018392969065]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9491177812274497,0.0],[0.0,0.9491177812274497]],"imag":[[-0.3149213193130673,-0.0],[-0.0,0.3149213193130673]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8956990180834699,0.0],[0.0,0.8956990180834699]],"imag":[[0.4446608471681624,-0.0],[-0.0,-0.4446608471681624]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8972392279995641,0.0],[0.0,0.8972392279995641]],"imag":[[0.44154475168293655,-0.0],[-0.0,-0.44154475168293655]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9480173952217505,0.0],[0.0,0.9480173952217505]],"imag":[[-0.31821850725086254,-0.0],[-0.0,0.31821850725086254]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9971188107046897,0.0],[0.0,0.9971188107046897]],"imag":[[-0.07585563485243076,-0.0],[-0.0,0.07585563485243076]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973552758356191,0.0],[0.0,0.9973552758356191]],"imag":[[-0.07268049093708759,-0.0],[-0.0,0.07268049093708759]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9771117878100538,0.0],[0.0,0.9771117878100538]],"imag":[[-0.21272647724869673,-0.0],[-0.0,0.21272647724869673]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9764295282592895,0.0],[0.0,0.9764295282592895]],"imag":[[-0.21583645740083227,-0.0],[-0.0,0.21583645740083227]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,0.01852678214440082],[-0.01852678214440082,0.9998283644423046]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,-0.018526782144400764],[0.018526782144400764,0.9998283644423046]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,-0.018526782144400764],[0.018526782144400764,0.9998283644423046]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,0.01852678214440082],[-0.01852678214440082,0.9998283644423046]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7985085669277838,0.6019834454060484],[-0.6019834454060484,0.7985085669277838]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9902973989188468,0.1389642461015293],[-0.1389642461015293,0.9902973989188468]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9902973989188468,0.1389642461015293],[-0.1389642461015293,0.9902973989188468]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999982296272217,-0.001881686058364566],[0.001881686058364566,0.9999982296272217]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999982296272217,-0.001881686058364566],[0.001881686058364566,0.9999982296272217]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7133752340665304,0.7007822596359893],[-0.7007822596359893,0.7133752340665304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7133752340665304,0.7007822596359893],[-0.7007822596359893,0.7133752340665304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6887665920658868,0.7249831595657545],[-0.7249831595657545,0.6887665920658868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7985012021509261,0.6019778932129586],[-0.6019778932129586,0.7985012021509261]],"imag":[[0.0034295219184103044,0.0025854643344445276],[0.0025854643344445276,-0.0034295219184103044]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340609,0.0],[0.0,-0.004294909360340609]]},{"name":"u","qubits":[3],"real":[[0.6887665920658868,-0.7249831595657545],[0.7249831595657545,0.6887665920658868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7133752340665304,-0.7007822596359893],[0.7007822596359893,0.7133752340665304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7133752340665304,-0.7007822596359893],[0.7007822596359893,0.7133752340665304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999982296272217,0.001881686058364566],[-0.001881686058364566,0.9999982296272217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999982296272217,0.001881686058364566],[-0.001881686058364566,0.9999982296272217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7985085669277838,-0.6019834454060484],[0.6019834454060484,0.7985085669277838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9902973989188468,-0.1389642461015293],[0.1389642461015293,0.9902973989188468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9902973989188468,-0.1389642461015293],[0.1389642461015293,0.9902973989188468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7985085669277838,-0.6019834454060484],[0.6019834454060484,0.7985085669277838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,-0.01852678214440082],[0.01852678214440082,0.9998283644423046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,0.018526782144400764],[-0.018526782144400764,0.9998283644423046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,0.018526782144400764],[-0.018526782144400764,0.9998283644423046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998283644423046,-0.01852678214440082],[0.01852678214440082,0.9998283644423046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9764295282592895,0.0],[0.0,0.9764295282592895]],"imag":[[0.21583645740083227,0.0],[0.0,-0.21583645740083227]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9771117878100538,0.0],[0.0,0.9771117878100538]],"imag":[[0.21272647724869673,0.0],[0.0,-0.21272647724869673]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973552758356191,0.0],[0.0,0.9973552758356191]],"imag":[[0.07268049093708759,0.0],[0.0,-0.07268049093708759]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971188107046897,0.0],[0.0,0.9971188107046897]],"imag":[[0.07585563485243076,0.0],[0.0,-0.07585563485243076]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9480173952217505,0.0],[0.0,0.9480173952217505]],"imag":[[0.31821850725086254,0.0],[0.0,-0.31821850725086254]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8972392279995641,0.0],[0.0,0.8972392279995641]],"imag":[[-0.44154475168293655,0.0],[0.0,0.44154475168293655]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8956990180834699,0.0],[0.0,0.8956990180834699]],"imag":[[-0.4446608471681624,0.0],[0.0,0.4446608471681624]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9491177812274497,0.0],[0.0,0.9491177812274497]],"imag":[[0.3149213193130673,0.0],[0.0,-0.3149213193130673]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.7662841421431689,0.0],[0.0,0.7662841421431689]],"imag":[[0.6425018392969065,0.0],[0.0,-0.6425018392969065]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9979967886229049,0.0],[0.0,0.9979967886229049]],"imag":[[-0.06326460225409541,0.0],[0.0,0.06326460225409541]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9540449742894438,0.0],[0.0,0.9540449742894438]],"imag":[[-0.29966345628563795,0.0],[0.0,0.29966345628563795]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9779412038975646,0.0],[0.0,0.9779412038975646]],"imag":[[-0.2088803526408886,0.0],[0.0,0.2088803526408886]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.93729816984919,0.0],[0.0,0.93729816984919]],"imag":[[-0.34852853656100957,0.0],[0.0,0.34852853656100957]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9597529173462848,0.0],[0.0,0.9597529173462848]],"imag":[[-0.2808457541877668,0.0],[0.0,0.2808457541877668]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8027702145073637,0.0],[0.0,0.8027702145073637]],"imag":[[-0.596288506261693,0.0],[0.0,0.596288506261693]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9378902601501993,0.0],[0.0,0.9378902601501993]],"imag":[[0.346932068156565,-0.0],[-0.0,-0.346932068156565]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8857790491555232,0.0],[0.0,0.8857790491555232]],"imag":[[-0.4641071816694256,-0.0],[-0.0,0.4641071816694256]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7052117366863192,0.0],[0.0,0.7052117366863192]],"imag":[[-0.7089967605284706,-0.0],[-0.0,0.7089967605284706]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998973566829867,0.0],[0.0,0.9998973566829867]],"imag":[[0.014327459592542478,-0.0],[-0.0,-0.014327459592542478]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.860782363153239,0.0],[0.0,0.860782363153239]],"imag":[[0.5089732048785333,-0.0],[-0.0,-0.5089732048785333]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9868907747457031,0.0],[0.0,0.9868907747457031]],"imag":[[0.1613895867824995,-0.0],[-0.0,-0.1613895867824995]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9235777731989693,0.0],[0.0,0.9235777731989693]],"imag":[[0.38341113292760987,-0.0],[-0.0,-0.38341113292760987]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999577174532313,0.0],[0.0,0.9999577174532313]],"imag":[[0.009195830888164204,-0.0],[-0.0,-0.009195830888164204]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999577174532313,0.0],[0.0,0.9999577174532313]],"imag":[[0.009195830888164204,-0.0],[-0.0,-0.009195830888164204]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9235777731989693,0.0],[0.0,0.9235777731989693]],"imag":[[0.38341113292760987,-0.0],[-0.0,-0.38341113292760987]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9693566377447559,0.0],[0.0,0.9693566377447559]],"imag":[[0.24565770669812498,-0.0],[-0.0,-0.24565770669812498]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9858066507097857,0.0],[0.0,0.9858066507097857]],"imag":[[-0.16788462531260778,-0.0],[-0.0,0.16788462531260778]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946565588821945,0.0],[0.0,0.9946565588821945]],"imag":[[0.10323918767905718,-0.0],[-0.0,-0.10323918767905718]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8676675698723313,0.0],[0.0,0.8676675698723313]],"imag":[[0.4971448362316993,-0.0],[-0.0,-0.4971448362316993]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486196,-0.132662104133263],[0.132662104133263,0.9911613219486196]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486197,0.13266210413326293],[-0.13266210413326293,0.9911613219486197]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486196,0.132662104133263],[-0.132662104133263,0.9911613219486196]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486197,-0.13266210413326293],[0.13266210413326293,0.9911613219486197]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986883296297121,0.051201760335123525],[-0.051201760335123525,0.9986883296297121]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.903574047854942,-0.42843195497422343],[0.42843195497422343,0.903574047854942]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986883296297121,-0.051201760335123525],[0.051201760335123525,0.9986883296297121]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999987569528145,0.0015767348622518682],[-0.0015767348622518682,0.9999987569528145]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999987569528145,0.0015767348622518682],[-0.0015767348622518682,0.9999987569528145]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7085850273294677,0.7056254382067709],[-0.7056254382067709,0.7085850273294677]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7085850273294677,0.7056254382067709],[-0.7056254382067709,0.7085850273294677]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[2.7257675990577433e-15,1.0],[-1.0,2.7257675990577433e-15]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6906675673461191,0.7231723939809884],[-0.7231723939809884,0.6906675673461191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9025778533835855,0.42795960680761663],[-0.42795960680761663,0.9025778533835855]],"imag":[[-0.04241790351306544,-0.020112557870772416],[-0.020112557870772416,0.04241790351306544]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6906675673461191,-0.7231723939809884],[0.7231723939809884,0.6906675673461191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[2.7257675990577433e-15,-1.0],[1.0,2.7257675990577433e-15]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7085850273294677,-0.7056254382067709],[0.7056254382067709,0.7085850273294677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7085850273294677,-0.7056254382067709],[0.7056254382067709,0.7085850273294677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999987569528145,-0.0015767348622518682],[0.0015767348622518682,0.9999987569528145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999987569528145,-0.0015767348622518682],[0.0015767348622518682,0.9999987569528145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.903574047854942,-0.42843195497422343],[0.42843195497422343,0.903574047854942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986883296297121,0.051201760335123525],[-0.051201760335123525,0.9986883296297121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.903574047854942,0.42843195497422343],[-0.42843195497422343,0.903574047854942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986883296297121,-0.051201760335123525],[0.051201760335123525,0.9986883296297121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486197,0.13266210413326293],[-0.13266210413326293,0.9911613219486197]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486196,-0.132662104133263],[0.132662104133263,0.9911613219486196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486197,-0.13266210413326293],[0.13266210413326293,0.9911613219486197]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9911613219486196,0.132662104133263],[-0.132662104133263,0.9911613219486196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8676675698723313,0.0],[0.0,0.8676675698723313]],"imag":[[-0.4971448362316993,0.0],[0.0,0.4971448362316993]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946565588821945,0.0],[0.0,0.9946565588821945]],"imag":[[-0.10323918767905718,0.0],[0.0,0.10323918767905718]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9858066507097857,0.0],[0.0,0.9858066507097857]],"imag":[[0.16788462531260778,0.0],[0.0,-0.16788462531260778]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9693566377447559,0.0],[0.0,0.9693566377447559]],"imag":[[-0.24565770669812498,0.0],[0.0,0.24565770669812498]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9235777731989693,0.0],[0.0,0.9235777731989693]],"imag":[[-0.38341113292760987,0.0],[0.0,0.38341113292760987]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999577174532313,0.0],[0.0,0.9999577174532313]],"imag":[[-0.009195830888164204,0.0],[0.0,0.009195830888164204]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999577174532313,0.0],[0.0,0.9999577174532313]],"imag":[[-0.009195830888164204,0.0],[0.0,0.009195830888164204]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9235777731989693,0.0],[0.0,0.9235777731989693]],"imag":[[-0.38341113292760987,0.0],[0.0,0.38341113292760987]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9868907747457031,0.0],[0.0,0.9868907747457031]],"imag":[[-0.1613895867824995,0.0],[0.0,0.1613895867824995]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.860782363153239,0.0],[0.0,0.860782363153239]],"imag":[[-0.5089732048785333,0.0],[0.0,0.5089732048785333]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998973566829867,0.0],[0.0,0.9998973566829867]],"imag":[[-0.014327459592542478,0.0],[0.0,0.014327459592542478]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7052117366863192,0.0],[0.0,0.7052117366863192]],"imag":[[0.7089967605284706,0.0],[0.0,-0.7089967605284706]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8857790491555232,0.0],[0.0,0.8857790491555232]],"imag":[[0.4641071816694256,0.0],[0.0,-0.4641071816694256]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9378902601501993,0.0],[0.0,0.9378902601501993]],"imag":[[-0.346932068156565,0.0],[0.0,0.346932068156565]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9871439421233589,0.0],[0.0,0.9871439421233589]],"imag":[[-0.1598337809386819,0.0],[0.0,0.1598337809386819]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9812841528661106,0.0],[0.0,0.9812841528661106]],"imag":[[0.19256534302371128,-0.0],[-0.0,-0.19256534302371128]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8991493874946355,0.0],[0.0,0.8991493874946355]],"imag":[[0.43764183868549617,-0.0],[-0.0,-0.43764183868549617]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9952874368062369,0.0],[0.0,0.9952874368062369]],"imag":[[-0.09696864511619788,-0.0],[-0.0,0.09696864511619788]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7614292452839577,0.0],[0.0,0.7614292452839577]],"imag":[[0.6482480269359117,-0.0],[-0.0,-0.6482480269359117]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9397633156775328,0.0],[0.0,0.9397633156775328]],"imag":[[-0.34182584821334083,-0.0],[-0.0,0.34182584821334083]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8527184689106059,0.0],[0.0,0.8527184689106059]],"imag":[[-0.5223707617954436,-0.0],[-0.0,0.5223707617954436]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9549264672382175,0.0],[0.0,0.9549264672382175]],"imag":[[-0.2968424534461632,-0.0],[-0.0,0.2968424534461632]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9791159390734462,0.0],[0.0,0.9791159390734462]],"imag":[[0.20330267546769648,-0.0],[-0.0,-0.20330267546769648]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9791159390734462,0.0],[0.0,0.9791159390734462]],"imag":[[0.20330267546769648,-0.0],[-0.0,-0.20330267546769648]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9549264672382175,0.0],[0.0,0.9549264672382175]],"imag":[[-0.2968424534461632,-0.0],[-0.0,0.2968424534461632]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9886949337636395,0.0],[0.0,0.9886949337636395]],"imag":[[0.14994108159578068,-0.0],[-0.0,-0.14994108159578068]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8963022684402803,0.0],[0.0,0.8963022684402803]],"imag":[[0.44344361940252075,-0.0],[-0.0,-0.44344361940252075]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9985502137591737,0.0],[0.0,0.9985502137591737]],"imag":[[-0.053828158072782024,-0.0],[-0.0,0.053828158072782024]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9349129729249933,0.0],[0.0,0.9349129729249933]],"imag":[[-0.35487706752698284,-0.0],[-0.0,0.35487706752698284]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,-0.12407773850232613],[0.12407773850232613,0.9922725002780982]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,0.12407773850232622],[-0.12407773850232622,0.9922725002780982]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,0.12407773850232613],[-0.12407773850232613,0.9922725002780982]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,-0.12407773850232622],[0.12407773850232622,0.9922725002780982]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989622634351697,0.045545540204093266],[-0.045545540204093266,0.9989622634351697]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9049956023007816,-0.4254209207552511],[0.4254209207552511,0.9049956023007816]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989622634351697,-0.045545540204093266],[0.045545540204093266,0.9989622634351697]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999968361817808,0.002515477375901948],[-0.002515477375901948,0.9999968361817808]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999968361817808,0.002515477375901948],[-0.002515477375901948,0.9999968361817808]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7088832551396519,0.7053258329188087],[-0.7053258329188087,0.7088832551396519]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7088832551396519,0.7053258329188087],[-0.7053258329188087,0.7088832551396519]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[2.7257675990577433e-15,1.0],[-1.0,2.7257675990577433e-15]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.690667567346119,0.7231723939809885],[-0.7231723939809885,0.690667567346119]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.903997840559224,0.42495189226747876],[-0.42495189226747876,0.903997840559224]],"imag":[[-0.04248463778843041,-0.01997120613620444],[-0.01997120613620444,0.04248463778843041]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.690667567346119,-0.7231723939809885],[0.7231723939809885,0.690667567346119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[2.7257675990577433e-15,-1.0],[1.0,2.7257675990577433e-15]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7088832551396519,-0.7053258329188087],[0.7053258329188087,0.7088832551396519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7088832551396519,-0.7053258329188087],[0.7053258329188087,0.7088832551396519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999968361817808,-0.002515477375901948],[0.002515477375901948,0.9999968361817808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999968361817808,-0.002515477375901948],[0.002515477375901948,0.9999968361817808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9049956023007816,-0.4254209207552511],[0.4254209207552511,0.9049956023007816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989622634351697,0.045545540204093266],[-0.045545540204093266,0.9989622634351697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9049956023007816,0.4254209207552511],[-0.4254209207552511,0.9049956023007816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989622634351697,-0.045545540204093266],[0.045545540204093266,0.9989622634351697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,0.12407773850232622],[-0.12407773850232622,0.9922725002780982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,-0.12407773850232613],[0.12407773850232613,0.9922725002780982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,-0.12407773850232622],[0.12407773850232622,0.9922725002780982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9922725002780982,0.12407773850232613],[-0.12407773850232613,0.9922725002780982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9349129729249933,0.0],[0.0,0.9349129729249933]],"imag":[[0.35487706752698284,0.0],[0.0,-0.35487706752698284]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985502137591737,0.0],[0.0,0.9985502137591737]],"imag":[[0.053828158072782024,0.0],[0.0,-0.053828158072782024]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8963022684402803,0.0],[0.0,0.8963022684402803]],"imag":[[-0.44344361940252075,0.0],[0.0,0.44344361940252075]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9886949337636395,0.0],[0.0,0.9886949337636395]],"imag":[[-0.14994108159578068,0.0],[0.0,0.14994108159578068]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9549264672382175,0.0],[0.0,0.9549264672382175]],"imag":[[0.2968424534461632,0.0],[0.0,-0.2968424534461632]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9791159390734462,0.0],[0.0,0.9791159390734462]],"imag":[[-0.20330267546769648,0.0],[0.0,0.20330267546769648]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9791159390734462,0.0],[0.0,0.9791159390734462]],"imag":[[-0.20330267546769648,0.0],[0.0,0.20330267546769648]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9549264672382175,0.0],[0.0,0.9549264672382175]],"imag":[[0.2968424534461632,0.0],[0.0,-0.2968424534461632]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8527184689106059,0.0],[0.0,0.8527184689106059]],"imag":[[0.5223707617954436,0.0],[0.0,-0.5223707617954436]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9397633156775328,0.0],[0.0,0.9397633156775328]],"imag":[[0.34182584821334083,0.0],[0.0,-0.34182584821334083]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7614292452839577,0.0],[0.0,0.7614292452839577]],"imag":[[-0.6482480269359117,0.0],[0.0,0.6482480269359117]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9952874368062369,0.0],[0.0,0.9952874368062369]],"imag":[[0.09696864511619788,0.0],[0.0,-0.09696864511619788]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8991493874946355,0.0],[0.0,0.8991493874946355]],"imag":[[-0.43764183868549617,0.0],[0.0,0.43764183868549617]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9812841528661106,0.0],[0.0,0.9812841528661106]],"imag":[[-0.19256534302371128,0.0],[0.0,0.19256534302371128]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8204339167766506,0.0],[0.0,0.8204339167766506]],"imag":[[0.5717413647817726,0.0],[0.0,-0.5717413647817726]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.04088978809025615,0.019988761477639633],[-0.019988761477639633,-0.04088978809025615]],"imag":[[-0.5767281256932704,0.8156672996258041],[0.8156672996258041,0.5767281256932704]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.998466427151403,0.028228227084565686],[-0.028228227084565693,0.998466427151403]],"imag":[[-0.04760409387299839,-0.0013458431204700027],[-0.0013458431204700031,0.04760409387299839]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988653757903644],[0.9988653757903644,0.0]],"imag":[[0.0,0.047623114631176314],[-0.047623114631176314,0.0]]},{"name":"u","qubits":[0],"real":[[-0.9988652674315154,0.0004652652930183345],[-0.00046526529301833944,-0.9988652674315154]],"imag":[[0.04762310946492863,-2.2182551243107363e-05],[-2.2182551243107596e-05,-0.04762310946492863]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[0.01284791255916256,-0.01924307369765803],[0.01924307369765803,0.01284791255916256]],"imag":[[-0.5551257908320001,0.831444521066009],[0.831444521066009,0.5551257908320001]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988653757903644],[0.9988653757903644,0.0]],"imag":[[0.0,0.047623114631176314],[-0.047623114631176314,0.0]]}]}

==> anc/matched_benchmark/results/main_n5_i3_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.40354996343509497,0.5973224985855612],[0.6776296836445803,-0.12462506620899476]],"imag":[[0.12145369275512612,0.6823505405663421],[0.6026727464979836,0.40258187408864654]]},{"name":"u","qubits":[1],"real":[[0.7721427608091537,0.0],[0.0,0.7721427608091537]],"imag":[[-0.6354490986145296,0.0],[0.0,0.6354490986145296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7718802036323965,0.0],[0.0,0.7718802036323965]],"imag":[[0.6357680011139363,0.0],[0.0,-0.6357680011139363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8761502457381278,0.33222677600006373],[0.4499123456418554,0.7401169833877478]],"imag":[[-0.17178899730812217,0.304096459376777],[0.020692233710545106,0.49937717569401563]]},{"name":"u","qubits":[1],"real":[[0.8216429100001128,-0.5700025688069716],[0.5700025688069716,0.8216429100001128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9145343604888291,0.40450822424925853],[-0.40450822424925853,0.9145343604888291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6847826970337918,0.37571632514222586],[-0.08228221431416559,-0.5283001575764824]],"imag":[[-0.024089879050772083,-0.6239628022503156],[0.7236863773610795,-0.4363560563739418]]},{"name":"u","qubits":[1],"real":[[0.9799452397727749,0.0],[0.0,0.9799452397727749]],"imag":[[-0.19926697430000478,0.0],[0.0,0.19926697430000478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7082135503069882,0.0],[0.0,0.7082135503069882]],"imag":[[-0.705998277024506,0.0],[0.0,0.705998277024506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38643372245695007,0.008013879167728048],[-0.09184215190921091,0.9009374205374439]],"imag":[[-0.9109026093569029,-0.14443404084749303],[0.1117606082102977,-0.4091287692896784]]},{"name":"u","qubits":[2],"real":[[0.9999991508511762,0.0],[0.0,0.9999991508511762]],"imag":[[-0.0013031872185455332,0.0],[0.0,0.0013031872185455332]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.889414075279094,0.0],[0.0,0.889414075279094]],"imag":[[0.45710239847919637,0.0],[0.0,-0.45710239847919637]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7879159134873547,0.0],[0.0,0.7879159134873547]],"imag":[[0.6157828458745724,0.0],[0.0,-0.6157828458745724]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992579048950163,0.0],[0.0,0.9992579048950163]],"imag":[[0.03851804129005582,0.0],[0.0,-0.03851804129005582]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.875832983191778,0.28128180194770036],[-0.1595417297219995,0.9004997424613821]],"imag":[[-0.22316556068457427,0.32248141957450094],[0.39706442116493257,-0.07737244825682058]]},{"name":"u","qubits":[1],"real":[[0.2368646704613533,0.0],[0.0,0.2368646704613533]],"imag":[[-0.9715426536633553,0.0],[0.0,0.9715426536633553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9820890678913439,0.0],[0.0,0.9820890678913439]],"imag":[[-0.1884172569811781,0.0],[0.0,0.1884172569811781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39410143197009995,-0.26325025351151227],[0.23144761143391845,0.8525730433343658]],"imag":[[0.7601971386724233,-0.4443913542132675],[0.46175358670497746,0.0795916710856136]]},{"name":"u","qubits":[1],"real":[[0.5700025688069718,-0.8216429100001128],[0.8216429100001128,0.5700025688069718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.914534360488829,0.40450822424925875],[-0.40450822424925875,0.914534360488829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3305156473298329,-0.1102317819660162],[-0.23159188889169355,-0.1582452627186918]],"imag":[[-0.8964870064992174,0.2737140995506261],[-0.18285417973836682,-0.9422780814488252]]},{"name":"u","qubits":[1],"real":[[0.9833125436242846,0.0],[0.0,0.9833125436242846]],"imag":[[0.18192427422182988,0.0],[0.0,-0.18192427422182988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5677525243306847,0.0],[0.0,0.5677525243306847]],"imag":[[-0.8231992900362192,0.0],[0.0,0.8231992900362192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3333750113512026,0.33225316910843256],[-0.21740146156779025,-0.7182171805759714]],"imag":[[0.8701176877396946,0.14616477997970734],[0.2906766516204933,-0.5936394277980446]]},{"name":"u","qubits":[2],"real":[[0.9556972114143474,-0.2943515586757443],[0.2943515586757443,0.9556972114143474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9812223620072925,0.19287995307141104],[-0.19287995307141104,0.9812223620072925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9812223620072925,-0.19287995307141104],[0.19287995307141104,0.9812223620072925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9556972114143474,0.2943515586757443],[-0.2943515586757443,0.9556972114143474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20698938904366954,0.780784173985506],[-0.7743096200978,-0.19612172522511367]],"imag":[[0.5094957375834701,-0.2965561664531279],[-0.3130720339340536,-0.5137769775759914]]},{"name":"u","qubits":[1],"real":[[0.9209168436627431,0.0],[0.0,0.9209168436627431]],"imag":[[0.38975911414391684,0.0],[0.0,-0.38975911414391684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6921055298255719,0.0],[0.0,0.6921055298255719]],"imag":[[-0.7217963255551142,0.0],[0.0,0.7217963255551142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.572306463549701,-0.37896674355618243],[-0.5617454855235806,-0.3584251546508598]],"imag":[[0.5550099871840493,-0.4699078986180363],[-0.2210683952967338,0.7121110746283276]]},{"name":"u","qubits":[1],"real":[[0.755336848616306,-0.6553367417766134],[0.6553367417766134,0.755336848616306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9786922900497999,0.20533241681984443],[-0.20533241681984443,0.9786922900497999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.30963390012157244,0.6035704121565404],[-0.6570483113831216,-0.08854989761982657]],"imag":[[0.05262038125319178,-0.7328442542187639],[0.6853068363009814,-0.3013319967398841]]},{"name":"u","qubits":[1],"real":[[0.9037376510013773,0.0],[0.0,0.9037376510013773]],"imag":[[0.42808674140004943,0.0],[0.0,-0.42808674140004943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43303778788376524,0.0],[0.0,0.43303778788376524]],"imag":[[0.9013757675158208,0.0],[0.0,-0.9013757675158208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6924945843805468,-0.268723273897324],[-0.26953698967827117,0.6911960985076288]],"imag":[[0.5669536151376873,-0.35609359858304723],[0.3554780725742393,0.5685359307219833]]},{"name":"u","qubits":[2],"real":[[0.9190943363858416,0.0],[0.0,0.9190943363858416]],"imag":[[0.3940375627062342,0.0],[0.0,-0.3940375627062342]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7635537558109652,0.0],[0.0,0.7635537558109652]],"imag":[[0.6457442698057559,0.0],[0.0,-0.6457442698057559]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8319291527390199,0.0],[0.0,0.8319291527390199]],"imag":[[0.5548818656461361,0.0],[0.0,-0.5548818656461361]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9904172679772866,0.0],[0.0,0.9904172679772866]],"imag":[[-0.13810733250775548,0.0],[0.0,0.13810733250775548]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7532836901127693,-0.2920728078325836],[-0.2536029159661217,-0.294166057668343]],"imag":[[-0.5644914783983073,0.1691346444421512],[0.2227074629177533,-0.8941774306534938]]},{"name":"u","qubits":[1],"real":[[0.8359554573362963,0.0],[0.0,0.8359554573362963]],"imag":[[-0.5487972971413614,0.0],[0.0,0.5487972971413614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7725762231231321,0.0],[0.0,0.7725762231231321]],"imag":[[-0.6349220262873201,0.0],[0.0,0.6349220262873201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7014763111420597,-0.106217125474383],[-0.3144562268564596,-0.357582962427359]],"imag":[[-0.30400541023324973,-0.6357905454718563],[-0.562697944590737,0.6757386547521409]]},{"name":"u","qubits":[1],"real":[[0.6553367417766136,-0.7553368486163058],[0.7553368486163058,0.6553367417766136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9786922900498,0.20533241681984432],[-0.20533241681984432,0.9786922900498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29822620815235906,-0.3055736988111597],[0.40152830587855187,-0.4961565919501867]],"imag":[[0.6879462922608282,0.586869442321298],[-0.5258954718515314,0.5621722231920848]]},{"name":"u","qubits":[1],"real":[[0.6984923326108958,0.0],[0.0,0.6984923326108958]],"imag":[[-0.7156175384126563,0.0],[0.0,0.7156175384126563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8206564457623491,0.0],[0.0,0.8206564457623491]],"imag":[[0.5714219089505658,0.0],[0.0,-0.5714219089505658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8988546672099709,-0.4375905006763901],[0.4070359907874606,-0.8365427171279889]],"imag":[[0.021773879559207246,0.010036888042600667],[-0.16095927313287614,0.3295604603351686]]},{"name":"u","qubits":[3],"real":[[0.9838050817829805,0.0],[0.0,0.9838050817829805]],"imag":[[-0.17924162758127102,0.0],[0.0,0.17924162758127102]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9807433836597311,0.0],[0.0,0.9807433836597311]],"imag":[[-0.1953008330951548,0.0],[0.0,0.1953008330951548]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9887901272583661,0.0],[0.0,0.9887901272583661]],"imag":[[0.14931203647524266,0.0],[0.0,-0.14931203647524266]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9883703032327309,0.0],[0.0,0.9883703032327309]],"imag":[[0.1520662476936932,0.0],[0.0,-0.1520662476936932]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9805836883773392,0.0],[0.0,0.9805836883773392]],"imag":[[-0.19610107110440086,0.0],[0.0,0.19610107110440086]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9416707438314355,0.0],[0.0,0.9416707438314355]],"imag":[[0.336535600214823,0.0],[0.0,-0.336535600214823]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999994876230411,0.0],[0.0,0.999994876230411]],"imag":[[-0.003201173679309235,0.0],[0.0,0.003201173679309235]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8626785175318789,0.0],[0.0,0.8626785175318789]],"imag":[[-0.5057526820383653,0.0],[0.0,0.5057526820383653]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2588068535595306,0.32662717299380517],[0.7457235032064828,-0.23878953465397856]],"imag":[[-0.1658160739912447,-0.8937777867114515],[-0.5911180076111684,-0.1935342759900444]]},{"name":"u","qubits":[1],"real":[[0.9504959889304282,0.0],[0.0,0.9504959889304282]],"imag":[[0.31073682599133184,0.0],[0.0,-0.31073682599133184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41297968535968477,0.0],[0.0,0.41297968535968477]],"imag":[[-0.9107402371039811,0.0],[0.0,0.9107402371039811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5652902770323567,0.2302649678576481],[0.2191887036823642,-0.6431006268799858]],"imag":[[0.772165302768281,0.17659471246604957],[0.19016824149025305,0.7086705410930519]]},{"name":"u","qubits":[1],"real":[[0.6706119080174912,-0.7418083774298724],[0.7418083774298724,0.6706119080174912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9894666506664062,0.14476100033850334],[-0.14476100033850334,0.9894666506664062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16202515703645695,-0.6878363980357907],[0.7882639432395722,0.4371953613216524]],"imag":[[-0.5935286622984774,0.38516576308732414],[-0.010560838313897956,0.43288409594409705]]},{"name":"u","qubits":[1],"real":[[0.8696644759872655,0.0],[0.0,0.8696644759872655]],"imag":[[-0.4936432914623625,0.0],[0.0,0.4936432914623625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5279259376848321,0.0],[0.0,0.5279259376848321]],"imag":[[0.849290412238117,0.0],[0.0,-0.849290412238117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7733970603478086,-0.43386836037136567],[-0.3449778815096842,0.8891776453375522]],"imag":[[-0.46175730408211746,-0.019885297102264998],[-0.2638701204025816,0.1439650508275666]]},{"name":"u","qubits":[2],"real":[[0.9996157590979765,0.0],[0.0,0.9996157590979765]],"imag":[[-0.027718841299309366,0.0],[0.0,0.027718841299309366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9010438859700421,0.0],[0.0,0.9010438859700421]],"imag":[[-0.4337279280332379,0.0],[0.0,0.4337279280332379]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8183970457821346,0.0],[0.0,0.8183970457821346]],"imag":[[-0.5746531784085726,0.0],[0.0,0.5746531784085726]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982905739190013,0.0],[0.0,0.9982905739190013]],"imag":[[-0.05844595815341724,0.0],[0.0,0.05844595815341724]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2225054520649462,-0.5137271568912573],[0.3344289782423966,-0.14322392239000495]],"imag":[[-0.7773089159298875,0.2869957861880609],[0.4841894583001823,0.7957416258044719]]},{"name":"u","qubits":[1],"real":[[0.4419710711741615,0.0],[0.0,0.4419710711741615]],"imag":[[-0.8970293040058192,0.0],[0.0,0.8970293040058192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.91529158974973,0.0],[0.0,0.91529158974973]],"imag":[[-0.40279188886248934,0.0],[0.0,0.40279188886248934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7225435639128148,0.06561726502469059],[-0.3809572556411088,0.7052969804304783]],"imag":[[0.5552406337157179,0.4066116223742455],[-0.1565573578390082,-0.5769900627190323]]},{"name":"u","qubits":[1],"real":[[0.7418083774298723,-0.6706119080174913],[0.6706119080174913,0.7418083774298723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9894666506664062,0.144761000338503],[-0.144761000338503,0.9894666506664062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8724658047854114,0.3479028422437115],[-0.44249459511150524,-0.6573317478050356]],"imag":[[0.17713881586618965,-0.2939198389908644],[0.10781369435639303,0.6004079562546687]]},{"name":"u","qubits":[1],"real":[[0.9318032825596053,0.0],[0.0,0.9318032825596053]],"imag":[[-0.3629636932409966,0.0],[0.0,0.3629636932409966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6745564728509581,0.0],[0.0,0.6745564728509581]],"imag":[[0.738223248709274,0.0],[0.0,-0.738223248709274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48261101417663155,0.44125560668915875],[-0.22840675412264433,-0.6332735273386385]],"imag":[[-0.5254861090190928,-0.5442834259728653],[-0.6624057011337802,0.3286543493530881]]},{"name":"u","qubits":[2],"real":[[0.9556972114143474,-0.29435155867574425],[0.29435155867574425,0.9556972114143474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9812223620072925,0.192879953071411],[-0.192879953071411,0.9812223620072925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9812223620072925,-0.192879953071411],[0.192879953071411,0.9812223620072925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9556972114143474,0.29435155867574425],[-0.29435155867574425,0.9556972114143474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4393348364768038,0.5119953807935416],[-0.5656547809815617,-0.14246234181403164]],"imag":[[0.6830437573288558,-0.2798157555929535],[0.143076188741106,-0.7995425905684341]]},{"name":"u","qubits":[1],"real":[[0.31597416253426597,0.0],[0.0,0.31597416253426597]],"imag":[[0.9487677948849071,0.0],[0.0,-0.9487677948849071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9498749496613861,0.0],[0.0,0.9498749496613861]],"imag":[[0.31263010092724464,0.0],[0.0,-0.31263010092724464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5293313785390024,0.11235083560596887],[0.4294880179583909,0.8827464849096797]],"imag":[[-0.7065618176377221,0.45602190658905684],[-0.19004928829293416,-0.013414687067784092]]},{"name":"u","qubits":[1],"real":[[0.6913201629954724,-0.722548567389012],[0.722548567389012,0.6913201629954724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9837733515563093,0.1794156982197105],[-0.1794156982197105,0.9837733515563093]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5127964057406678,0.7576286510747948],[-0.36243993948956876,-0.5287675465830626]],"imag":[[0.2102203770169711,0.34474057843091493],[0.7493227139284467,0.1660049467161554]]},{"name":"u","qubits":[1],"real":[[0.9151839046305573,0.0],[0.0,0.9151839046305573]],"imag":[[0.40303650046263423,0.0],[0.0,-0.40303650046263423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5058640033799113,0.0],[0.0,0.5058640033799113]],"imag":[[-0.8626132447884446,0.0],[0.0,0.8626132447884446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5325291236521157,-0.6840324984964836],[0.21311334584926764,-0.5663752681485839]],"imag":[[0.48735297477904793,0.10487779286855953],[-0.6583938883808481,0.44757038015634754]]},{"name":"u","qubits":[2],"real":[[0.9927064071950376,0.0],[0.0,0.9927064071950376]],"imag":[[-0.12055699529235285,0.0],[0.0,0.12055699529235285]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9237079335386363,0.0],[0.0,0.9237079335386363]],"imag":[[0.3830974465038656,0.0],[0.0,-0.3830974465038656]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9956819961751683,0.0],[0.0,0.9956819961751683]],"imag":[[0.09282975004077192,0.0],[0.0,-0.09282975004077192]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7888044440957933,0.0],[0.0,0.7888044440957933]],"imag":[[0.6146442458648145,0.0],[0.0,-0.6146442458648145]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4936560517047995,-0.3716651534827084],[0.7286516982514412,0.6596992699295412]],"imag":[[-0.4747288505649851,0.6267385696948536],[-0.0017098806294461673,-0.1840126414080124]]},{"name":"u","qubits":[1],"real":[[0.9696251970203741,0.0],[0.0,0.9696251970203741]],"imag":[[0.24459553819152305,0.0],[0.0,-0.24459553819152305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5066569846918756,0.0],[0.0,0.5066569846918756]],"imag":[[0.862147725081344,0.0],[0.0,-0.862147725081344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3649420238775012,-0.08651401817363324],[0.5157266612300407,0.7693805399870218]],"imag":[[0.6773215210134336,-0.6329045749871732],[0.3769335316428573,0.0008416109767599433]]},{"name":"u","qubits":[1],"real":[[0.7225485673890119,-0.6913201629954724],[0.6913201629954724,0.7225485673890119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9837733515563093,0.17941569821971062],[-0.17941569821971062,0.9837733515563093]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.40817960720873886,-0.12556146539168067],[-0.6783081560947027,-0.6471066357571591]],"imag":[[0.608385824616953,-0.668947243863642],[-0.05616174889970691,-0.343506776199512]]},{"name":"u","qubits":[1],"real":[[0.987188270083685,0.0],[0.0,0.987188270083685]],"imag":[[-0.159559767514187,0.0],[0.0,0.159559767514187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7828592265397006,0.0],[0.0,0.7828592265397006]],"imag":[[0.6221988680652366,0.0],[0.0,-0.6221988680652366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25114899600110085,-0.5346323018122576],[-0.6036779044733106,-0.12417408908314674]],"imag":[[-0.7566264408077874,0.28037281026716115],[-0.0036876183223082896,-0.7874897997575538]]},{"name":"u","qubits":[4],"real":[[0.9996592800014331,0.0],[0.0,0.9996592800014331]],"imag":[[-0.026102182035539517,0.0],[0.0,0.026102182035539517]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.0980171403295606,0.0],[0.0,-0.0980171403295606]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9877009485373518,0.0],[0.0,0.9877009485373518]],"imag":[[0.15635484085379486,0.0],[0.0,-0.15635484085379486]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.977251066939604,0.0],[0.0,0.977251066939604]],"imag":[[0.21208571890960898,0.0],[0.0,-0.21208571890960898]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9840239497382642,0.0],[0.0,0.9840239497382642]],"imag":[[0.17803613774036414,0.0],[0.0,-0.17803613774036414]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992258680166906,0.0],[0.0,0.9992258680166906]],"imag":[[-0.039340369676595634,0.0],[0.0,0.039340369676595634]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.0980171403295606,0.0],[0.0,0.0980171403295606]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9981508185315028,0.0],[0.0,0.9981508185315028]],"imag":[[-0.060786046629888194,0.0],[0.0,0.060786046629888194]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9981508185315028,0.0],[0.0,0.9981508185315028]],"imag":[[-0.060786046629888194,0.0],[0.0,0.060786046629888194]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.0980171403295606,0.0],[0.0,0.0980171403295606]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9992258680166906,0.0],[0.0,0.9992258680166906]],"imag":[[-0.039340369676595634,0.0],[0.0,0.039340369676595634]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9840239497382642,0.0],[0.0,0.9840239497382642]],"imag":[[0.17803613774036414,0.0],[0.0,-0.17803613774036414]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.977251066939604,0.0],[0.0,0.977251066939604]],"imag":[[0.21208571890960898,0.0],[0.0,-0.21208571890960898]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9877009485373518,0.0],[0.0,0.9877009485373518]],"imag":[[0.15635484085379486,0.0],[0.0,-0.15635484085379486]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.0980171403295606,0.0],[0.0,-0.0980171403295606]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996592800014331,0.0],[0.0,0.9996592800014331]],"imag":[[-0.026102182035539517,0.0],[0.0,0.026102182035539517]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2381874046879189,-0.8367306573251401],[0.4805973097916205,-0.21879028710375859]],"imag":[[-0.024516374696756313,0.49249113160746505],[0.8436183576954802,-0.09728875911066528]]},{"name":"u","qubits":[1],"real":[[0.847572757731251,0.0],[0.0,0.847572757731251]],"imag":[[0.5306792066322574,0.0],[0.0,-0.5306792066322574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8799722170777761,0.0],[0.0,0.8799722170777761]],"imag":[[-0.47502515425103903,0.0],[0.0,0.47502515425103903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7759467009502625,-0.2054093581518166],[0.4070461698070891,-0.4884543232336702]],"imag":[[0.37673403413737266,-0.4623690954104135],[-0.30048560772916183,-0.7109389490718258]]},{"name":"u","qubits":[1],"real":[[0.5443403635826793,-0.8388644518482569],[0.8388644518482569,0.5443403635826793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970174975596171,0.24240568625131065],[-0.24240568625131065,0.970174975596171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.773865650042264,-0.3933571938930716],[-0.4213128007999943,0.7641385251914743]],"imag":[[0.13845348343191283,-0.47668931876307186],[0.45217044628358644,0.184742322460138]]},{"name":"u","qubits":[1],"real":[[0.9625303668538134,0.0],[0.0,0.9625303668538134]],"imag":[[0.271173916305133,0.0],[0.0,-0.271173916305133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6721223391725124,0.0],[0.0,0.6721223391725124]],"imag":[[0.7404401131659941,0.0],[0.0,-0.7404401131659941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4295787140196221,-0.16748963658620736],[-0.056658085525010664,0.28208020077771007]],"imag":[[0.7018810167116525,0.5429294507367279],[-0.5653450523226549,0.7730495414190103]]},{"name":"u","qubits":[2],"real":[[0.9500110771069431,0.0],[0.0,0.9500110771069431]],"imag":[[-0.31221619652751165,0.0],[0.0,0.31221619652751165]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.933979804132973,0.0],[0.0,0.933979804132973]],"imag":[[0.35732579737787384,0.0],[0.0,-0.35732579737787384]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991347411813658,0.0],[0.0,0.9991347411813658]],"imag":[[0.041590491274391045,0.0],[0.0,-0.041590491274391045]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.805091900495562,0.0],[0.0,0.805091900495562]],"imag":[[0.5931500920984875,0.0],[0.0,-0.5931500920984875]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4430031886730846,-0.6020158505768171],[-0.295134265226005,0.1586195370237196]],"imag":[[0.35156384803265894,0.563673621199556],[0.7700953194712034,-0.542852472493616]]},{"name":"u","qubits":[1],"real":[[0.9357722357661243,0.0],[0.0,0.9357722357661243]],"imag":[[0.3526050521040064,0.0],[0.0,-0.3526050521040064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.683060368023076,0.0],[0.0,0.683060368023076]],"imag":[[0.7303619196235385,0.0],[0.0,-0.7303619196235385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5085923814998459,0.23289320815053016],[-0.07064147511362583,-0.34051446943703045]],"imag":[[0.5790516532594947,-0.5931220160600303],[-0.6332793651553255,-0.6913876797906198]]},{"name":"u","qubits":[1],"real":[[0.8388644518482569,-0.5443403635826793],[0.5443403635826793,0.8388644518482569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970174975596171,0.24240568625131056],[-0.24240568625131056,0.970174975596171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.670264158975656,-0.5748270198678316],[0.403892788990109,-0.7674472596931667]],"imag":[[0.37860057202715885,-0.27745533205046236],[-0.49424505971750077,-0.06014265986872058]]},{"name":"u","qubits":[1],"real":[[0.8618619988573467,0.0],[0.0,0.8618619988573467]],"imag":[[-0.5071428742727427,0.0],[0.0,0.5071428742727427]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7304335430890414,0.0],[0.0,0.7304335430890414]],"imag":[[-0.682983776623127,0.0],[0.0,0.682983776623127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8647734460807881,0.07066786884857533],[-0.13949584952875496,-0.294745429594829]],"imag":[[-0.48038992216853516,-0.12805647951145444],[-0.04396950757875225,0.9443160075422278]]},{"name":"u","qubits":[2],"real":[[0.7978278006214925,-0.6028853958717793],[0.6028853958717793,0.7978278006214925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99374561912889,0.11166756226469277],[-0.11166756226469277,0.99374561912889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99374561912889,-0.11166756226469277],[0.11166756226469277,0.99374561912889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7978278006214925,0.6028853958717793],[-0.6028853958717793,0.7978278006214925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2772437344045659,0.09147689739763572],[0.4257984294545294,0.1067235788813956]],"imag":[[0.38164471979499354,0.8769921304256459],[-0.7721262312990458,0.45948542754339405]]},{"name":"u","qubits":[1],"real":[[0.9626534337329719,0.0],[0.0,0.9626534337329719]],"imag":[[0.2707367107027025,0.0],[0.0,-0.2707367107027025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6193267339971139,0.0],[0.0,0.6193267339971139]],"imag":[[0.7851333622745044,0.0],[0.0,-0.7851333622745044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47965316535267144,-0.324199489857762],[-0.3913748948092871,-0.06188542404600703]],"imag":[[0.7852980296568017,-0.21939584399043272],[-0.008095510936743766,0.918112383483819]]},{"name":"u","qubits":[1],"real":[[0.7114988946763571,-0.7026872155335702],[0.7026872155335702,0.7114988946763571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8744009615237387,0.48520403799469897],[-0.48520403799469897,0.8744009615237387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12906529490108554,-0.4781574927421736],[-0.2067736330983666,0.8652170852831748]],"imag":[[0.8661312760871552,0.06726198309780959],[0.4363524113500852,0.13505788795311313]]},{"name":"u","qubits":[1],"real":[[0.9967924894566854,0.0],[0.0,0.9967924894566854]],"imag":[[-0.0800295755501901,0.0],[0.0,0.0800295755501901]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8978587605874506,0.0],[0.0,0.8978587605874506]],"imag":[[0.4402835972828957,0.0],[0.0,-0.4402835972828957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15551303186895082,-0.10784963123197504],[0.1583085638759949,-0.8819844098705223]],"imag":[[-0.9622380017414146,-0.1956583296635822],[0.15764556297953988,-0.41495755906084025]]},{"name":"u","qubits":[2],"real":[[0.9721350892387859,0.0],[0.0,0.9721350892387859]],"imag":[[0.23442134772818343,0.0],[0.0,-0.23442134772818343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9881782281295703,0.0],[0.0,0.9881782281295703]],"imag":[[0.1533094564947082,0.0],[0.0,-0.1533094564947082]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9378249510693256,0.0],[0.0,0.9378249510693256]],"imag":[[0.34710857257033717,0.0],[0.0,-0.34710857257033717]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5123803284506611,0.0],[0.0,0.5123803284506611]],"imag":[[-0.858758638394277,0.0],[0.0,0.858758638394277]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2142487208665369,-0.30520385976319186],[0.5509569525039077,0.74331230799297]],"imag":[[-0.8026274582223181,0.46555048372897606],[0.07958068485656818,0.3709449607037825]]},{"name":"u","qubits":[1],"real":[[0.5794629524757218,0.0],[0.0,0.5794629524757218]],"imag":[[-0.8149985808012916,0.0],[0.0,0.8149985808012916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9818630035063188,0.0],[0.0,0.9818630035063188]],"imag":[[-0.18959177815915554,0.0],[0.0,0.18959177815915554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7607603233968434,-0.10254864882298134],[0.37279795250525044,-0.5369820491900791]],"imag":[[0.26454434356759815,-0.5837326402181907],[-0.46074039028438984,-0.6003251270903998]]},{"name":"u","qubits":[1],"real":[[0.7026872155335699,-0.7114988946763573],[0.7114988946763573,0.7026872155335699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8744009615237386,0.4852040379946991],[-0.4852040379946991,0.8744009615237386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35070170177259685,0.053888789784323335],[-0.16706250474573775,-0.9462920067725867]],"imag":[[-0.9042986518035134,0.2373778908317597],[-0.17703780451709678,-0.21278903448758152]]},{"name":"u","qubits":[1],"real":[[0.9907230457381193,0.0],[0.0,0.9907230457381193]],"imag":[[-0.13589645559536997,0.0],[0.0,0.13589645559536997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8366759405312112,0.0],[0.0,0.8366759405312112]],"imag":[[-0.5476982477023394,0.0],[0.0,0.5476982477023394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2511211809037712,0.3574892818018348],[-0.2607598850227047,0.32213776735853916]],"imag":[[-0.8981486911281867,0.04968394633107266],[0.24954230801442567,0.8751915091652999]]},{"name":"u","qubits":[3],"real":[[0.9881484773083979,0.0],[0.0,0.9881484773083979]],"imag":[[0.15350109704199028,0.0],[0.0,-0.15350109704199028]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9776117057225145,0.0],[0.0,0.9776117057225145]],"imag":[[-0.21041709254315738,0.0],[0.0,0.21041709254315738]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.997642147545077,0.0],[0.0,0.997642147545077]],"imag":[[0.06863049935449196,0.0],[0.0,-0.06863049935449196]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9800465506077968,0.0],[0.0,0.9800465506077968]],"imag":[[-0.19876810267686099,0.0],[0.0,0.19876810267686099]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8369689524558147,0.0],[0.0,0.8369689524558147]],"imag":[[-0.547250374714368,0.0],[0.0,0.547250374714368]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996357042005656,0.0],[0.0,0.9996357042005656]],"imag":[[-0.02698997753684431,0.0],[0.0,0.02698997753684431]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9530389451243856,0.0],[0.0,0.9530389451243856]],"imag":[[-0.30284776551296905,0.0],[0.0,0.30284776551296905]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.974824373036421,0.0],[0.0,0.974824373036421]],"imag":[[-0.22297408309969266,0.0],[0.0,0.22297408309969266]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2833838756704728,0.6243179633663692],[-0.2559456338057033,0.6479313399475275]],"imag":[[-0.7142367222739676,-0.14066472259735285],[0.5865588769263647,0.41306839040100846]]},{"name":"u","qubits":[1],"real":[[0.8782557218304458,0.0],[0.0,0.8782557218304458]],"imag":[[-0.4781912662022203,0.0],[0.0,0.4781912662022203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5367181255237246,0.0],[0.0,0.5367181255237246]],"imag":[[-0.8437616095404551,0.0],[0.0,0.8437616095404551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.65371147454402,-0.607599587637955],[-0.3518611429042315,0.21232968492592855]],"imag":[[-0.4223439504759756,-0.15846020525045584],[0.5200775246633499,-0.7487517675127227]]},{"name":"u","qubits":[1],"real":[[0.7506481529773577,-0.6607021646942602],[0.6607021646942602,0.7506481529773577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.866847943259613,0.49857260581241203],[-0.49857260581241203,0.866847943259613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5818364730083531,-0.20003396514682073],[0.0014813750326219727,0.8278807749129162]],"imag":[[0.6816931629741602,-0.3959130750797792],[0.44357474653038925,0.34329677000825914]]},{"name":"u","qubits":[1],"real":[[0.8540848927447703,0.0],[0.0,0.8540848927447703]],"imag":[[0.5201336328148317,0.0],[0.0,-0.5201336328148317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8990630180901712,0.0],[0.0,0.8990630180901712]],"imag":[[-0.4378192429560315,0.0],[0.0,0.4378192429560315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8373298079289251,0.0004246307889779477],[-0.31830177657573233,-0.669162333355585]],"imag":[[0.43250333871686464,-0.33439419020247324],[-0.10248723716252374,0.663627995842275]]},{"name":"u","qubits":[2],"real":[[0.8483976652986257,0.0],[0.0,0.8483976652986257]],"imag":[[-0.5293594256418233,0.0],[0.0,0.5293594256418233]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997435733354474,0.0],[0.0,0.9997435733354474]],"imag":[[-0.022644813412145574,0.0],[0.0,0.022644813412145574]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9677018693010416,0.0],[0.0,0.9677018693010416]],"imag":[[-0.25209738624442307,0.0],[0.0,0.25209738624442307]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7486222198524644,0.0],[0.0,0.7486222198524644]],"imag":[[-0.6629968114125199,0.0],[0.0,0.6629968114125199]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5271357946061672,-0.7165172240750182],[0.7510267672868148,0.186009733643593]],"imag":[[0.09934769429480537,0.4459382886533296],[-0.3849892005004127,-0.5031326756498817]]},{"name":"u","qubits":[1],"real":[[0.2945399882844,0.0],[0.0,0.2945399882844]],"imag":[[-0.9556391553831527,0.0],[0.0,0.9556391553831527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582428502812287,0.0],[0.0,0.9582428502812287]],"imag":[[-0.2859556606974354,0.0],[0.0,0.2859556606974354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47090956267602624,0.4219002573621684],[-0.5383824639517711,0.23221495450386367]],"imag":[[0.6913662458914404,0.3496527858604674],[-0.10198637326363552,-0.8036288428637431]]},{"name":"u","qubits":[1],"real":[[0.6607021646942601,-0.7506481529773578],[0.7506481529773578,0.6607021646942601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.866847943259613,0.49857260581241203],[-0.49857260581241203,0.866847943259613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3516387866230111,0.16045130239656427],[0.09973223855426458,-0.23000969363862533]],"imag":[[-0.920471327205386,0.057776111796296964],[-0.13833358279176877,-0.9581298666137142]]},{"name":"u","qubits":[1],"real":[[0.8881519020730462,0.0],[0.0,0.8881519020730462]],"imag":[[0.45954999602222857,0.0],[0.0,-0.45954999602222857]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6505392565543234,0.0],[0.0,0.6505392565543234]],"imag":[[-0.7594726299753982,0.0],[0.0,0.7594726299753982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6492920056210865,-0.4017004608808594],[0.4306534972262122,-0.42241557701069843]],"imag":[[0.45944970943414076,0.4538310210480725],[-0.42645447736454095,0.6739727178167434]]},{"name":"u","qubits":[2],"real":[[0.7978278006214925,-0.6028853958717793],[0.6028853958717793,0.7978278006214925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99374561912889,0.11166756226469282],[-0.11166756226469282,0.99374561912889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99374561912889,-0.11166756226469282],[0.11166756226469282,0.99374561912889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7978278006214925,0.6028853958717793],[-0.6028853958717793,0.7978278006214925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6842356847759882,-0.5030638484121139],[0.6595304078877987,-0.6376028519646333]],"imag":[[-0.28187415825511813,-0.44642496682857796],[0.13186404990920317,-0.375624967992628]]},{"name":"u","qubits":[1],"real":[[0.9569621650854131,0.0],[0.0,0.9569621650854131]],"imag":[[-0.29021270577808694,0.0],[0.0,0.29021270577808694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.40938781314589345,0.0],[0.0,0.40938781314589345]],"imag":[[-0.9123604651932388,0.0],[0.0,0.9123604651932388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5066583594673515,-0.1385195804419344],[0.17787168016724986,-0.42504637627345576]],"imag":[[-0.7585147856181639,0.3857005997074333],[0.3692076545454641,0.8070829890639009]]},{"name":"u","qubits":[1],"real":[[0.6554406098060583,-0.755246719302416],[0.755246719302416,0.6554406098060583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9307642942861615,0.36561978677580326],[-0.36561978677580326,0.9307642942861615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08317552927134629,-0.23245219293092098],[-0.012514030858975534,0.18192478592130737]],"imag":[[-0.725884853534398,-0.6419805205311002],[-0.6826539458403776,0.7076230363178617]]},{"name":"u","qubits":[1],"real":[[0.8437889716279052,0.0],[0.0,0.8437889716279052]],"imag":[[-0.5366751078251367,0.0],[0.0,0.5366751078251367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6709557969959425,0.0],[0.0,0.6709557969959425]],"imag":[[0.7414973489349369,0.0],[0.0,-0.7414973489349369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.755246979938232,-0.21366439060472275],[0.49285701620616973,0.4050076948482624]],"imag":[[-0.35353973902772545,0.5088803203208979],[-0.24840212116392787,0.7289424633613477]]},{"name":"u","qubits":[2],"real":[[0.9317782638599547,0.0],[0.0,0.9317782638599547]],"imag":[[-0.3630279149020483,0.0],[0.0,0.3630279149020483]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9656556650458203,0.0],[0.0,0.9656556650458203]],"imag":[[-0.25982520386774344,0.0],[0.0,0.25982520386774344]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8977202612679814,0.0],[0.0,0.8977202612679814]],"imag":[[-0.44056592300011954,0.0],[0.0,0.44056592300011954]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6359645085496722,0.0],[0.0,0.6359645085496722]],"imag":[[0.7717183060321776,0.0],[0.0,-0.7717183060321776]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5931979255888423,-0.39308009979034314],[-0.7525595149554145,0.2040987919471269]],"imag":[[0.25011322998744484,-0.6565421756529853],[0.13861374286993633,0.6105604719136192]]},{"name":"u","qubits":[1],"real":[[0.9924737170321757,0.0],[0.0,0.9924737170321757]],"imag":[[-0.12245783356052325,0.0],[0.0,0.12245783356052325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8272025474992885,0.0],[0.0,0.8272025474992885]],"imag":[[-0.5619038578001466,0.0],[0.0,0.5619038578001466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17906546029157422,-0.5994916020908791],[-0.45947294662078414,-0.6424015807293006]],"imag":[[-0.7145812691630092,0.31292010116715185],[0.49617918337588857,-0.36057043470665506]]},{"name":"u","qubits":[1],"real":[[0.755246719302416,-0.6554406098060582],[0.6554406098060582,0.755246719302416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9307642942861614,0.3656197867758035],[-0.3656197867758035,0.9307642942861614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.178530039551558,-0.35872755222588504],[0.3106994144908695,-0.7588369964648644]],"imag":[[-0.9132404339253496,-0.07371212990806217],[0.19386801865338416,0.5385605611021155]]},{"name":"u","qubits":[1],"real":[[0.9287327060245645,0.0],[0.0,0.9287327060245645]],"imag":[[0.37074999765379607,0.0],[0.0,-0.37074999765379607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7721703017272308,0.0],[0.0,0.7721703017272308]],"imag":[[-0.6354156317958171,0.0],[0.0,0.6354156317958171]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5255997571019559,-0.258251915633872],[0.5687459203489221,-0.5077753625233321]],"imag":[[0.5534068204778486,0.592276738066251],[-0.3066168039580034,0.569805576342787]]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[0.047623114631176314,0.0],[0.0,-0.047623114631176314]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5528795592385723,-0.7202923646910973],[-0.6888509651456168,-0.6003126483300057]],"imag":[[0.38010993750782307,0.17612364336359865],[-0.2744539600769367,0.2996399437175456]]},{"name":"u","qubits":[1],"real":[[0.9465245778603408,0.0],[0.0,0.9465245778603408]],"imag":[[-0.322631714972821,0.0],[0.0,0.322631714972821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.949809940711074,0.0],[0.0,0.949809940711074]],"imag":[[-0.31282755077906094,0.0],[0.0,0.31282755077906094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44011884158121206,-0.6294323898681959],[-0.6910848469743426,0.6636171505214739]],"imag":[[-0.5705926043231184,-0.29074791789759163],[-0.05586787502154257,-0.2808786078660781]]},{"name":"u","qubits":[1],"real":[[0.49527724028692693,-0.8687349741168279],[0.8687349741168279,0.49527724028692693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9650861646377759,0.26193261504583154],[-0.26193261504583154,0.9650861646377759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.32227691270516406,-0.37587876334057263],[-0.16672003204238534,-0.3305227730878166]],"imag":[[0.07341655397648451,0.8657151704856555],[-0.9289521150496572,-0.0026637062326317178]]},{"name":"u","qubits":[1],"real":[[0.9658087282952869,0.0],[0.0,0.9658087282952869]],"imag":[[-0.2592556659913932,0.0],[0.0,0.2592556659913932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8677084129278245,0.0],[0.0,0.8677084129278245]],"imag":[[-0.49707354600126924,0.0],[0.0,0.49707354600126924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44121150968319034,0.2308140734496654],[0.28405885441433826,-0.8759513778302804]],"imag":[[-0.7626076465245364,-0.4129005263776737],[-0.3782493204411626,-0.09458965319656054]]},{"name":"u","qubits":[2],"real":[[0.922397556073488,0.0],[0.0,0.922397556073488]],"imag":[[-0.3862418265150172,0.0],[0.0,0.3862418265150172]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998175071883327,0.0],[0.0,0.9998175071883327]],"imag":[[0.019103725283518537,0.0],[0.0,-0.019103725283518537]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9668174192732233,0.0],[0.0,0.9668174192732233]],"imag":[[0.25546834987893197,0.0],[0.0,-0.25546834987893197]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8141380541098043,0.0],[0.0,0.8141380541098043]],"imag":[[0.5806713604529685,0.0],[0.0,-0.5806713604529685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.33228769037051287,-0.4008801637858547],[0.08229470955854762,0.7709394977673962]],"imag":[[-0.8537397771189773,0.0028944906452365764],[-0.39235298466016977,0.49491313075032267]]},{"name":"u","qubits":[1],"real":[[0.6357592984202269,0.0],[0.0,0.6357592984202269]],"imag":[[0.7718873716237499,0.0],[0.0,-0.7718873716237499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7760111648541417,0.0],[0.0,0.7760111648541417]],"imag":[[0.6307191704885132,0.0],[0.0,-0.6307191704885132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8650916271070472,0.455988514999486],[0.36186885510890976,0.6334434459802541]],"imag":[[-0.16889889614464373,0.12314265621207787],[0.3035466542272694,0.6129108916916541]]},{"name":"u","qubits":[1],"real":[[0.8687349741168279,-0.495277240286927],[0.495277240286927,0.8687349741168279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9650861646377759,0.2619326150458315],[-0.2619326150458315,0.9650861646377759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3144097577452264,-0.7834022763409964],[-0.47411144675609485,0.3268285824094167]],"imag":[[0.5154986422365302,0.1472702533121575],[0.6408010534805046,0.5077158886950155]]},{"name":"u","qubits":[1],"real":[[0.7273285060887404,0.0],[0.0,0.7273285060887404]],"imag":[[0.6862894755354485,0.0],[0.0,-0.6862894755354485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7588331690051815,0.0],[0.0,0.7588331690051815]],"imag":[[-0.6512850540412806,0.0],[0.0,0.6512850540412806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9487944994548783,0.3059681401920367],[-0.3075603480166251,-0.9152736437119449]],"imag":[[0.05513576040137101,-0.05596912467205402],[0.046429280169115635,0.2559787323140936]]},{"name":"u","qubits":[2],"real":[[0.8801694047407984,-0.47465968752173227],[0.47465968752173227,0.8801694047407984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9613740659029392,0.2752451732714877],[-0.2752451732714877,0.9613740659029392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9613740659029392,-0.2752451732714877],[0.2752451732714877,0.9613740659029392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8801694047407984,0.47465968752173227],[-0.47465968752173227,0.8801694047407984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2375006899485953,0.22276178236986408],[-0.7522908451459346,0.14666994078501724]],"imag":[[0.4401276237278338,0.8368143673605472],[0.4288817802323231,-0.4781284674274142]]},{"name":"u","qubits":[1],"real":[[0.7874160341645178,0.0],[0.0,0.7874160341645178]],"imag":[[0.6164219246105893,0.0],[0.0,-0.6164219246105893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6429612996393279,0.0],[0.0,0.6429612996393279]],"imag":[[-0.7658986663822482,0.0],[0.0,0.7658986663822482]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7581703060121796,-0.6104806218413169],[0.16910680952130672,-0.23389950305897078]],"imag":[[0.18747897717984355,0.13169218106340488],[-0.6011924044517879,0.7451587765515272]]},{"name":"u","qubits":[1],"real":[[0.677716725422402,-0.735323085509177],[0.735323085509177,0.677716725422402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9916691427720014,0.12881114576714234],[-0.12881114576714234,0.9916691427720014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7522993776669641,0.1638523422022197],[-0.6079750324756654,0.19984504297264125]],"imag":[[0.1724236988725976,0.614384345816067],[-0.18623123882744141,-0.7454838994708556]]},{"name":"u","qubits":[1],"real":[[0.8981652672090531,0.0],[0.0,0.8981652672090531]],"imag":[[-0.4396579952409488,0.0],[0.0,0.4396579952409488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8896594396538903,0.0],[0.0,0.8896594396538903]],"imag":[[-0.4566246614394868,0.0],[0.0,0.4566246614394868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7549850480169349,-0.29062444680841015],[-0.2759455690224109,0.8595031352755881]],"imag":[[-0.5863839770142526,0.0410954947545398],[-0.10002725482943482,-0.41845304596766775]]},{"name":"u","qubits":[2],"real":[[0.9895681224615362,0.0],[0.0,0.9895681224615362]],"imag":[[0.1440657176706172,0.0],[0.0,-0.1440657176706172]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8583068660602208,0.0],[0.0,0.8583068660602208]],"imag":[[0.5131367494868032,0.0],[0.0,-0.5131367494868032]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7198428451182298,0.0],[0.0,0.7198428451182298]],"imag":[[-0.6941370745984486,0.0],[0.0,0.6941370745984486]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.993215798919745,0.0],[0.0,0.993215798919745]],"imag":[[0.11628575482926864,0.0],[0.0,-0.11628575482926864]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3356390601375791,-0.7002819328148142],[-0.8166829919718125,0.0941434417122225]],"imag":[[-0.010910380871059193,0.6299465052465638],[0.46931468709510826,-0.32235016284060786]]},{"name":"u","qubits":[1],"real":[[0.8409459715896892,0.0],[0.0,0.8409459715896892]],"imag":[[0.5411190930535289,0.0],[0.0,-0.5411190930535289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9201178951868073,0.0],[0.0,0.9201178951868073]],"imag":[[0.3916414928949683,0.0],[0.0,-0.3916414928949683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8763879729828126,-0.2463311567911212],[0.24359918714835524,-0.8664590535986226]],"imag":[[0.3990290491687968,0.10973103446368815],[0.11566924721456269,-0.4201532693035435]]},{"name":"u","qubits":[1],"real":[[0.7353230855091771,-0.677716725422402],[0.677716725422402,0.7353230855091771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9916691427720014,0.12881114576714228],[-0.12881114576714228,0.9916691427720014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34557041395310534,0.46835242396557547],[-0.6121785955258774,0.24183445991597563]],"imag":[[0.4231809137820865,-0.6943666251890338],[-0.5716085814530795,-0.48991539145684215]]},{"name":"u","qubits":[1],"real":[[0.9732512017136524,0.0],[0.0,0.9732512017136524]],"imag":[[0.22974354912147485,0.0],[0.0,-0.22974354912147485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.951100309387368,0.0],[0.0,0.951100309387368]],"imag":[[0.308882180585499,0.0],[0.0,-0.308882180585499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36992745887141965,0.06544319487909561],[-0.1843635627808849,-0.5209189873138459]],"imag":[[0.7398905394325843,-0.5580616928934563],[-0.5307784298083641,-0.6425945407679898]]},{"name":"u","qubits":[3],"real":[[0.9727415648757982,0.0],[0.0,0.9727415648757982]],"imag":[[0.23189188852347378,0.0],[0.0,-0.23189188852347378]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9812669010016433,0.0],[0.0,0.9812669010016433]],"imag":[[-0.19265323511073268,0.0],[0.0,0.19265323511073268]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9731750811154185,0.0],[0.0,0.9731750811154185]],"imag":[[0.23006577645534007,0.0],[0.0,-0.23006577645534007]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9591325947455974,0.0],[0.0,0.9591325947455974]],"imag":[[0.2829570032647674,0.0],[0.0,-0.2829570032647674]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.94205934779191,0.0],[0.0,0.94205934779191]],"imag":[[-0.33544624791146654,0.0],[0.0,0.33544624791146654]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9562752578074921,0.0],[0.0,0.9562752578074921]],"imag":[[0.2924681714395851,0.0],[0.0,-0.2924681714395851]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9916648014817631,0.0],[0.0,0.9916648014817631]],"imag":[[-0.128844563339457,0.0],[0.0,0.128844563339457]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9230225529926671,0.0],[0.0,0.9230225529926671]],"imag":[[-0.38474584684814855,0.0],[0.0,0.38474584684814855]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.01659063315128252,-0.7079498682795877],[0.9369009124995713,-0.2251105353265632]],"imag":[[-0.2576355834566721,-0.6573854584880121],[0.23572300945399952,0.12639853581591992]]},{"name":"u","qubits":[1],"real":[[0.6833181538426676,0.0],[0.0,0.6833181538426676]],"imag":[[-0.7301207438698399,0.0],[0.0,0.7301207438698399]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8772003671724528,0.0],[0.0,0.8772003671724528]],"imag":[[-0.4801244795180872,0.0],[0.0,0.4801244795180872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9709140661553033,0.2301217467434097],[-0.2297310513636008,-0.9692460885966339]],"imag":[[0.06436949131421028,-0.015047471730725355],[-0.020151644327438215,-0.0859044527972859]]},{"name":"u","qubits":[1],"real":[[0.6442371068386124,-0.7648258299588307],[0.7648258299588307,0.6442371068386124]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9897212129766829,0.1430102114674457],[-0.1430102114674457,0.9897212129766829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18544325800672107,-0.5055048568350348],[0.8421151400881313,0.2248757406033818]],"imag":[[-0.4935947709106248,0.6829640106958279],[0.11321259216132874,0.4769233702583051]]},{"name":"u","qubits":[1],"real":[[0.8351007849722822,0.0],[0.0,0.8351007849722822]],"imag":[[0.550096972304591,0.0],[0.0,-0.550096972304591]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5760475882294657,0.0],[0.0,0.5760475882294657]],"imag":[[-0.8174161584499147,0.0],[0.0,0.8174161584499147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9010109577267851,-0.07652907577251977],[0.0060940782222512055,-0.9800615761376548]],"imag":[[0.38715456112166163,-0.18009414321503808],[-0.19558492290965532,-0.0344776321637866]]},{"name":"u","qubits":[2],"real":[[0.9885039655197676,0.0],[0.0,0.9885039655197676]],"imag":[[0.15119494089318666,0.0],[0.0,-0.15119494089318666]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9012819859826997,0.0],[0.0,0.9012819859826997]],"imag":[[-0.4332329416642745,0.0],[0.0,0.4332329416642745]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7647716521066683,0.0],[0.0,0.7647716521066683]],"imag":[[-0.644301420248347,0.0],[0.0,0.644301420248347]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994666600565896,0.0],[0.0,0.9994666600565896]],"imag":[[0.032655710608186214,0.0],[0.0,-0.032655710608186214]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2918926797687354,-0.05142409850029176],[0.5944077298782674,0.3100325315177755]],"imag":[[-0.12510373160783983,0.9468385722649098],[0.7388011711524183,-0.06879033046482183]]},{"name":"u","qubits":[1],"real":[[0.8526191999009014,0.0],[0.0,0.8526191999009014]],"imag":[[-0.5225327740537877,0.0],[0.0,0.5225327740537877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.948658728039458,0.0],[0.0,0.948658728039458]],"imag":[[-0.3163014665071243,0.0],[0.0,0.3163014665071243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.676170370864176,-0.6047955264352144],[-0.6480088583708105,0.44067581339147727]],"imag":[[-0.344457669654486,0.24158831632667133],[0.06501586617559524,-0.6177882194653406]]},{"name":"u","qubits":[1],"real":[[0.7648258299588306,-0.6442371068386126],[0.6442371068386126,0.7648258299588306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9897212129766829,0.14301021146744575],[-0.14301021146744575,0.9897212129766829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.837037616915914,0.043665951184743916],[0.0014730203160745676,-0.8085525549169996]],"imag":[[0.27976505139744345,0.468180337681374],[-0.4702099255603417,0.35375587917782847]]},{"name":"u","qubits":[1],"real":[[0.9850226949598955,0.0],[0.0,0.9850226949598955]],"imag":[[0.17242473840474476,0.0],[0.0,-0.17242473840474476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6345881985135124,0.0],[0.0,0.6345881985135124]],"imag":[[0.7728504501566749,0.0],[0.0,-0.7728504501566749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2786423349277245,0.2666304436302757],[-0.41748802665322454,-0.515707375322439]],"imag":[[0.7715219646024358,-0.5059846972503674],[-0.3909169412077458,-0.6379134703986247]]},{"name":"u","qubits":[2],"real":[[0.8801694047407985,-0.47465968752173215],[0.47465968752173215,0.8801694047407985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9613740659029392,0.2752451732714877],[-0.2752451732714877,0.9613740659029392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9613740659029392,-0.2752451732714877],[0.2752451732714877,0.9613740659029392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8801694047407985,0.47465968752173215],[-0.47465968752173215,0.8801694047407985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8624906096337167,-0.1601910374256597],[-0.3894524578013971,0.6335849826936985]],"imag":[[-0.14372550991326316,0.458030302078719],[-0.2894472477089438,-0.6025920208658534]]},{"name":"u","qubits":[1],"real":[[0.7613891125937229,0.0],[0.0,0.7613891125937229]],"imag":[[0.6482951636590721,0.0],[0.0,-0.6482951636590721]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.706881633497889,0.0],[0.0,0.706881633497889]],"imag":[[-0.7073318572094404,0.0],[0.0,0.7073318572094404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9762758428189624,-0.1473952823441791],[0.1071290019794122,-0.6840519299560394]],"imag":[[0.1576610184701499,0.017410132847255927],[0.10272224159340795,-0.7141739810020653]]},{"name":"u","qubits":[1],"real":[[0.5478161872244058,-0.8365987240098534],[0.8365987240098534,0.5478161872244058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8886720431709768,0.4585433454825415],[-0.4585433454825415,0.8886720431709768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5197385504328002,0.04523997681914481],[-0.22560955328601495,-0.02561906504291579]],"imag":[[0.7773223927151967,0.35156092142747697],[0.27338995307731784,-0.934720239712821]]},{"name":"u","qubits":[1],"real":[[0.7433832974188286,0.0],[0.0,0.7433832974188286]],"imag":[[0.668865661488695,0.0],[0.0,-0.668865661488695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.931819048808113,0.0],[0.0,0.931819048808113]],"imag":[[-0.3629232154028502,0.0],[0.0,0.3629232154028502]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8635464931028236,0.31467590215123786],[0.24002063136267024,0.832696556323682]],"imag":[[0.09138488325340262,-0.3832953612658022],[0.43396584414311046,0.24633348884003514]]},{"name":"u","qubits":[2],"real":[[0.9568822087602604,0.0],[0.0,0.9568822087602604]],"imag":[[-0.2904762271823384,0.0],[0.0,0.2904762271823384]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9282034832981461,0.0],[0.0,0.9282034832981461]],"imag":[[-0.37207296810328505,0.0],[0.0,0.37207296810328505]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7847499191051979,0.0],[0.0,0.7847499191051979]],"imag":[[0.6198125236427426,0.0],[0.0,-0.6198125236427426]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9861125779892399,0.0],[0.0,0.9861125779892399]],"imag":[[-0.1660782452081406,0.0],[0.0,0.1660782452081406]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8189611947848209,-0.308232945706303],[-0.12137630836148254,-0.6884591751098948]],"imag":[[0.4825160381039387,-0.03838340253693111],[-0.2859171666368341,-0.6553953995855525]]},{"name":"u","qubits":[1],"real":[[0.7830366353314556,0.0],[0.0,0.7830366353314556]],"imag":[[0.6219755845117982,0.0],[0.0,-0.6219755845117982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7627870524800213,0.0],[0.0,0.7627870524800213]],"imag":[[-0.6466497603562853,0.0],[0.0,0.6466497603562853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7035676197318781,-0.6267929792112282],[0.4576919125666635,-0.355895200133021]],"imag":[[0.1634523087495886,0.2922439194247868],[-0.5184535277151833,0.6285401015790706]]},{"name":"u","qubits":[1],"real":[[0.8365987240098534,-0.5478161872244057],[0.5478161872244057,0.8365987240098534]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8886720431709768,0.45854334548254155],[-0.45854334548254155,0.8886720431709768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7445838387702263,-0.2526030295188852],[-0.4656911935919992,-0.4666086412426266]],"imag":[[-0.30385229654796325,0.538015239935267],[0.36932424931972835,-0.6549867838307791]]},{"name":"u","qubits":[1],"real":[[0.6455586275184839,0.0],[0.0,0.6455586275184839]],"imag":[[-0.763710716460396,0.0],[0.0,0.763710716460396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8293728852636632,0.0],[0.0,0.8293728852636632]],"imag":[[-0.5586954601474998,0.0],[0.0,0.5586954601474998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8437459414828883,-0.5113426539719024],[0.4398617210383039,-0.7213951029377598]],"imag":[[0.1424795504081739,0.07950505754736847],[0.27260599830499005,-0.46021379978307897]]},{"name":"u","qubits":[4],"real":[[0.9997681095881589,0.0],[0.0,0.9997681095881589]],"imag":[[-0.02153432261574973,0.0],[0.0,0.02153432261574973]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.0980171403295606,0.0],[0.0,-0.0980171403295606]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9983303877460189,0.0],[0.0,0.9983303877460189]],"imag":[[0.05776189836634061,0.0],[0.0,-0.05776189836634061]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9840239497382642,0.0],[0.0,0.9840239497382642]],"imag":[[0.17803613774036414,0.0],[0.0,-0.17803613774036414]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.977251066939604,0.0],[0.0,0.977251066939604]],"imag":[[0.21208571890960892,0.0],[0.0,-0.21208571890960892]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9904165366330973,0.0],[0.0,0.9904165366330973]],"imag":[[-0.1381125771380027,0.0],[0.0,0.1381125771380027]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.09801714032956058,0.0],[0.0,0.09801714032956058]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999131133145606,0.0],[0.0,0.9999131133145606]],"imag":[[0.013182026459645677,0.0],[0.0,-0.013182026459645677]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9999131133145606,0.0],[0.0,0.9999131133145606]],"imag":[[0.013182026459645677,0.0],[0.0,-0.013182026459645677]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[-0.09801714032956058,0.0],[0.0,0.09801714032956058]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9904165366330973,0.0],[0.0,0.9904165366330973]],"imag":[[-0.1381125771380027,0.0],[0.0,0.1381125771380027]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.977251066939604,0.0],[0.0,0.977251066939604]],"imag":[[0.21208571890960892,0.0],[0.0,-0.21208571890960892]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9840239497382642,0.0],[0.0,0.9840239497382642]],"imag":[[0.17803613774036414,0.0],[0.0,-0.17803613774036414]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9983303877460189,0.0],[0.0,0.9983303877460189]],"imag":[[0.05776189836634061,0.0],[0.0,-0.05776189836634061]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951847266721969,0.0],[0.0,0.9951847266721969]],"imag":[[0.0980171403295606,0.0],[0.0,-0.0980171403295606]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997681095881589,0.0],[0.0,0.9997681095881589]],"imag":[[-0.02153432261574973,0.0],[0.0,0.02153432261574973]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[1,3]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2961996658045801,0.08110943252243151],[-0.7978883295469709,0.4398774012546106]],"imag":[[-0.3333885594861014,-0.8913692199851452],[-0.40557618267568646,-0.07341692914071643]]},{"name":"u","qubits":[1],"real":[[0.9649481936164672,0.0],[0.0,0.9649481936164672]],"imag":[[0.26244043826422186,0.0],[0.0,-0.26244043826422186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9753076329241119,0.0],[0.0,0.9753076329241119]],"imag":[[0.22085067615917736,0.0],[0.0,-0.22085067615917736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4044295711282382,0.5905164825795935],[0.2578658067176532,-0.5686505948374854]],"imag":[[0.6885117796474931,0.11695526959267546],[0.5439609149649677,0.5605784955805058]]},{"name":"u","qubits":[1],"real":[[0.827694172485396,-0.5611794337230432],[0.5611794337230432,0.827694172485396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9201818482487338,0.39149120827107237],[-0.39149120827107237,0.9201818482487338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11170530887764717,-0.8231543642474602],[-0.15712027157567154,-0.29819060208613773]],"imag":[[0.3499126943955011,-0.4330126128530091],[-0.9167312858899371,-0.2144745545701785]]},{"name":"u","qubits":[1],"real":[[0.9970608980507114,0.0],[0.0,0.9970608980507114]],"imag":[[0.07661309012374347,0.0],[0.0,-0.07661309012374347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45347983918365836,0.0],[0.0,0.45347983918365836]],"imag":[[-0.8912665344631556,0.0],[0.0,0.8912665344631556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13138441084554509,-0.3289647379275939],[-0.00608353404044808,-0.6549858920291776]],"imag":[[0.8498861997015398,-0.39014585137339763],[-0.5102887170585124,-0.5572808063257689]]},{"name":"u","qubits":[2],"real":[[0.9960785311040781,0.0],[0.0,0.9960785311040781]],"imag":[[-0.08847349814233701,0.0],[0.0,0.08847349814233701]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9100467516274853,0.0],[0.0,0.9100467516274853]],"imag":[[0.4145056210140728,0.0],[0.0,-0.4145056210140728]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8175432102791815,0.0],[0.0,0.8175432102791815]],"imag":[[0.5758672584254204,0.0],[0.0,-0.5758672584254204]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993900823520706,0.0],[0.0,0.9993900823520706]],"imag":[[0.03492081465718742,0.0],[0.0,-0.03492081465718742]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8684853190492082,-0.3633917945992383],[-0.15192031547679802,-0.31984448885381156]],"imag":[[0.046647348169469534,0.33392166614746027],[0.4695503096050315,-0.8087905955468896]]},{"name":"u","qubits":[1],"real":[[0.9991281645334555,0.0],[0.0,0.9991281645334555]],"imag":[[-0.04174818362525641,0.0],[0.0,0.04174818362525641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46747389846246273,0.0],[0.0,0.46747389846246273]],"imag":[[-0.8840068745526287,0.0],[0.0,0.8840068745526287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07249306221074381,-0.26832691425545874],[0.46116767822333715,0.44905976515823864]],"imag":[[-0.8659466677852613,0.4157905621452407],[0.17945890071269288,0.7439517476510931]]},{"name":"u","qubits":[1],"real":[[0.5611794337230432,-0.827694172485396],[0.827694172485396,0.5611794337230432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9201818482487338,0.3914912082710723],[-0.3914912082710723,0.9201818482487338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44310057398617575,-0.3484312623231894],[-0.4620719467351477,0.21065468164540185]],"imag":[[-0.7043894561975798,0.43138501453651484],[-0.30657281577333473,-0.8050634942475496]]},{"name":"u","qubits":[1],"real":[[0.9940147042079431,0.0],[0.0,0.9940147042079431]],"imag":[[0.10924636295271044,0.0],[0.0,-0.10924636295271044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7812814278170052,0.0],[0.0,0.7812814278170052]],"imag":[[0.624178925107394,0.0],[0.0,-0.624178925107394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16015888428966152,-0.665446159249809],[0.10854882560214617,0.7214975795615534]],"imag":[[0.7198286199578952,-0.11566027326736297],[0.6666431145170542,-0.15246426799160814]]},{"name":"u","qubits":[2],"real":[[0.93538981220346,-0.3536182959434876],[0.3536182959434876,0.93538981220346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9772098618033012,0.2122754955108407],[-0.2122754955108407,0.9772098618033012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9772098618033012,-0.2122754955108407],[0.2122754955108407,0.9772098618033012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.93538981220346,0.3536182959434876],[-0.3536182959434876,0.93538981220346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6747819549741305,0.2816205199710678],[0.34071779265015606,-0.35037727182299205]],"imag":[[-0.65068297052087,0.20486792781363453],[-0.07205810771198723,-0.8694566017199766]]},{"name":"u","qubits":[1],"real":[[0.4592951130111097,0.0],[0.0,0.4592951130111097]],"imag":[[-0.8882837379824714,0.0],[0.0,0.8882837379824714]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8950519180453234,0.0],[0.0,0.8950519180453234]],"imag":[[-0.4459619535379535,0.0],[0.0,0.4459619535379535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.69694827595786,0.18367642083621158],[-0.21312864937216633,0.1454841418634511]],"imag":[[0.4937725919166241,-0.48653334987450203],[0.4743710645982762,0.8416547013799361]]},{"name":"u","qubits":[1],"real":[[0.8378193906768997,-0.5459474961988455],[0.5459474961988455,0.8378193906768997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9700597054565767,0.24286656387716213],[-0.24286656387716213,0.9700597054565767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47247701851277446,-0.1124533608847652],[0.011455070927613092,0.6306919158687802]],"imag":[[0.7158048924576438,-0.5017400368086053],[0.5140599228310095,0.5812390939594372]]},{"name":"u","qubits":[1],"real":[[0.9991903660441367,0.0],[0.0,0.9991903660441367]],"imag":[[-0.04023198235961315,0.0],[0.0,0.04023198235961315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44567241217019254,0.0],[0.0,0.44567241217019254]],"imag":[[-0.8951961243383497,0.0],[0.0,0.8951961243383497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07577029217959441,0.33135252111049057],[-0.3126064852720255,-0.2860301280452816]],"imag":[[-0.9393795611607195,-0.045060067135264864],[-0.11875221371571808,0.89797653808654]]},{"name":"u","qubits":[2],"real":[[0.9342204834763315,0.0],[0.0,0.9342204834763315]],"imag":[[0.3566960726630579,0.0],[0.0,-0.3566960726630579]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.946765989067455,0.0],[0.0,0.946765989067455]],"imag":[[0.3219226024141885,0.0],[0.0,-0.3219226024141885]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9848846844055238,0.0],[0.0,0.9848846844055238]],"imag":[[0.17321131147656568,0.0],[0.0,-0.17321131147656568]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.498215280886646,0.0],[0.0,0.498215280886646]],"imag":[[-0.8670533627701587,0.0],[0.0,0.8670533627701587]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.35248832955159753,0.8778230815014381],[0.36572229478899004,0.34862359469380233]],"imag":[[0.27574087032404204,-0.17072078826605616],[-0.8160674929545588,-0.2806111887646454]]},{"name":"u","qubits":[1],"real":[[0.846307178534193,0.0],[0.0,0.846307178534193]],"imag":[[0.5326951844737228,0.0],[0.0,-0.5326951844737228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.94285200675372,0.0],[0.0,0.94285200675372]],"imag":[[0.33321178454622985,0.0],[0.0,-0.33321178454622985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8134677821294278,0.1773874499385961],[0.30256194032206285,0.628008855166919]],"imag":[[0.3901766182161241,0.39314891153243775],[-0.30739005563519284,0.6477441653902235]]},{"name":"u","qubits":[1],"real":[[0.5459474961988455,-0.8378193906768997],[0.8378193906768997,0.5459474961988455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9700597054565767,0.24286656387716216],[-0.24286656387716216,0.9700597054565767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9269842538131905,0.03772460537222612],[-0.15247407675633445,-0.688440302653249]],"imag":[[-0.2743296000991187,-0.2530223662867956],[-0.2054145068128418,0.6786799584420063]]},{"name":"u","qubits":[1],"real":[[0.8741156211662194,0.0],[0.0,0.8741156211662194]],"imag":[[0.4857179025249063,0.0],[0.0,-0.4857179025249063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6057852952561231,0.0],[0.0,0.6057852952561231]],"imag":[[0.7956281644408094,0.0],[0.0,-0.7956281644408094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6907142937013848,-0.27768019860324494],[-0.5816650758310228,-0.05255881261738009]],"imag":[[0.42961344970926457,-0.5111161860175867],[-0.003433345888840656,0.8117213332854751]]},{"name":"u","qubits":[3],"real":[[0.9906109083039782,0.0],[0.0,0.9906109083039782]],"imag":[[0.13671147848358303,0.0],[0.0,-0.13671147848358303]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9836932536852553,0.0],[0.0,0.9836932536852553]],"imag":[[-0.1798543373236131,0.0],[0.0,0.1798543373236131]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9740025786984996,0.0],[0.0,0.9740025786984996]],"imag":[[0.22653692124833213,0.0],[0.0,-0.22653692124833213]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9668244478368612,0.0],[0.0,0.9668244478368612]],"imag":[[0.25544174886840365,0.0],[0.0,-0.25544174886840365]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9324105065356072,0.0],[0.0,0.9324105065356072]],"imag":[[-0.3614009508869788,0.0],[0.0,0.3614009508869788]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9468566339590461,0.0],[0.0,0.9468566339590461]],"imag":[[0.3216558949059461,0.0],[0.0,-0.3216558949059461]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9966496021502292,0.0],[0.0,0.9966496021502292]],"imag":[[-0.08178979480222327,0.0],[0.0,0.08178979480222327]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8818931042380088,0.0],[0.0,0.8818931042380088]],"imag":[[-0.47144941690222564,0.0],[0.0,0.47144941690222564]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9285513200535924,0.31986027552878477],[0.018647141520766488,-0.3198527788918619]],"imag":[[-0.08094353496688375,0.1700881956881352],[0.36179120261125747,0.8754733631935114]]},{"name":"u","qubits":[1],"real":[[0.9849729254076852,0.0],[0.0,0.9849729254076852]],"imag":[[0.17270881915474526,0.0],[0.0,-0.17270881915474526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46955383709991527,0.0],[0.0,0.46955383709991527]],"imag":[[0.882903841913006,0.0],[0.0,-0.882903841913006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2854779459259402,0.24627109786716822],[-0.194336699093565,-0.20162846320105823]],"imag":[[0.789023988408124,-0.4850711643271963],[-0.5081109480141707,-0.8144952269477931]]},{"name":"u","qubits":[1],"real":[[0.5383567058495843,-0.8427170683371639],[0.8427170683371639,0.5383567058495843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9525593214738074,0.3043529843345712],[-0.3043529843345712,0.9525593214738074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10241682010485285,-0.5286965752858417],[0.4782636760921548,-0.06086196337926021]],"imag":[[0.5433314082263206,0.6440354858821333],[0.6823237002517439,-0.5495398489820442]]},{"name":"u","qubits":[1],"real":[[0.9549374964922339,0.0],[0.0,0.9549374964922339]],"imag":[[-0.2968069705939278,0.0],[0.0,0.2968069705939278]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5521771673404312,0.0],[0.0,0.5521771673404312]],"imag":[[0.8337267992981259,0.0],[0.0,-0.8337267992981259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4015533091704031,-0.5009353728767405],[-0.6240761580803886,-0.43717037615822507]],"imag":[[-0.583568560117943,0.4972589141855681],[0.3297447868455099,-0.5573862096190634]]},{"name":"u","qubits":[2],"real":[[0.9179269285507013,0.0],[0.0,0.9179269285507013]],"imag":[[-0.3967494849920735,0.0],[0.0,0.3967494849920735]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9731345582632761,0.0],[0.0,0.9731345582632761]],"imag":[[0.2302371201907689,0.0],[0.0,-0.2302371201907689]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9445311776631015,0.0],[0.0,0.9445311776631015]],"imag":[[0.3284217630157214,0.0],[0.0,-0.3284217630157214]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7820401120366558,0.0],[0.0,0.7820401120366558]],"imag":[[0.6232280988255383,0.0],[0.0,-0.6232280988255383]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.021898719633527842,-0.6464790306907443],[0.6686369046726787,0.008626972904190537]],"imag":[[-0.6091830162847319,0.4587824774616004],[0.42584174109449147,0.6095154440946202]]},{"name":"u","qubits":[1],"real":[[0.8272588369726098,0.0],[0.0,0.8272588369726098]],"imag":[[-0.5618209827433691,0.0],[0.0,0.5618209827433691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8074566893134191,0.0],[0.0,0.8074566893134191]],"imag":[[-0.589926855536356,0.0],[0.0,0.589926855536356]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7207140587627496,0.20421200145369903],[-0.043391131395014625,0.7751811074522096]],"imag":[[-0.28587994368397923,-0.5976130535415393],[0.6300485005277202,0.015822368602632843]]},{"name":"u","qubits":[1],"real":[[0.8427170683371636,-0.5383567058495846],[0.5383567058495846,0.8427170683371636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9525593214738074,0.3043529843345712],[-0.3043529843345712,0.9525593214738074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7785066173033255,0.38941755155122704],[-0.1345060222623266,0.018511080875055003]],"imag":[[0.3713124525872697,0.3231230104966338],[-0.4878141442637008,0.8623240867077046]]},{"name":"u","qubits":[1],"real":[[0.9387190383286123,0.0],[0.0,0.9387190383286123]],"imag":[[0.3446832851755441,0.0],[0.0,-0.3446832851755441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6854370597015897,0.0],[0.0,0.6854370597015897]],"imag":[[0.7281318817272316,0.0],[0.0,-0.7281318817272316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5070458632895967,0.019032901038954275],[0.602617913279259,0.713170698605705]],"imag":[[0.5973609163485524,-0.6210492547440718],[0.15138057581828987,-0.324535246945728]]},{"name":"u","qubits":[2],"real":[[0.93538981220346,-0.35361829594348765],[0.35361829594348765,0.93538981220346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9772098618033013,0.21227549551084066],[-0.21227549551084066,0.9772098618033013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9772098618033013,-0.21227549551084066],[0.21227549551084066,0.9772098618033013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.93538981220346,0.35361829594348765],[-0.35361829594348765,0.93538981220346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.48025745487158494,-0.6903402351349086],[-0.7579531165223533,-0.1490330696458684]],"imag":[[-0.4242092869123114,-0.33590120227753684],[-0.1220914865650696,-0.6232093438117838]]},{"name":"u","qubits":[1],"real":[[0.8315417512875272,0.0],[0.0,0.8315417512875272]],"imag":[[-0.5554622542222579,0.0],[0.0,0.5554622542222579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.845842068148026,0.0],[0.0,0.845842068148026]],"imag":[[0.5334334032951725,0.0],[0.0,-0.5334334032951725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6809808967899211,0.1706127669954688],[-0.4699776361253045,-0.7317828739976884]],"imag":[[-0.28227875393246005,0.6538157286450687],[0.4854943303763733,-0.08893875442208199]]},{"name":"u","qubits":[1],"real":[[0.7330035611107415,-0.6802248006350339],[0.6802248006350339,0.7330035611107415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9421803020191337,0.33510636891460893],[-0.33510636891460893,0.9421803020191337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.550029235306541,0.13984520891514654],[0.09424015800182386,-0.5840003081029509]],"imag":[[-0.5064173096102725,0.6491938588577949],[-0.6573645422860792,-0.46683432960790594]]},{"name":"u","qubits":[1],"real":[[0.999016427858814,0.0],[0.0,0.999016427858814]],"imag":[[-0.04434159298238131,0.0],[0.0,0.04434159298238131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8385396800113447,0.0],[0.0,0.8385396800113447]],"imag":[[-0.5448405317581205,0.0],[0.0,0.5448405317581205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08826056545450611,-0.05555007183357799],[0.0860547235834611,0.7991629744552154]],"imag":[[-0.9922968726095164,0.06686687307111472],[-0.012311528905799863,0.5947953858806138]]},{"name":"u","qubits":[2],"real":[[0.9362134155837327,0.0],[0.0,0.9362134155837327]],"imag":[[-0.3514319855691014,0.0],[0.0,0.3514319855691014]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9940334300128896,0.0],[0.0,0.9940334300128896]],"imag":[[0.10907584524911916,0.0],[0.0,-0.10907584524911916]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.939979392707685,0.0],[0.0,0.939979392707685]],"imag":[[0.3412312138197379,0.0],[0.0,-0.3412312138197379]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7776017446607693,0.0],[0.0,0.7776017446607693]],"imag":[[0.6287571285484784,0.0],[0.0,-0.6287571285484784]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0025926787502958777,-0.9877068393173964],[-0.3441206254988567,0.08091882239405927]],"imag":[[0.08231927594278805,0.1328608835993202],[0.9353062653117575,0.015340448403023139]]},{"name":"u","qubits":[1],"real":[[0.6626188006174034,0.0],[0.0,0.6626188006174034]],"imag":[[-0.7489568245689158,0.0],[0.0,0.7489568245689158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.795495435301196,0.0],[0.0,0.795495435301196]],"imag":[[0.6059595798524524,0.0],[0.0,-0.6059595798524524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7029911082499196,0.6640410655440437],[-0.6791502117619603,-0.6214069403523332]],"imag":[[0.08631883191583102,-0.2395871955037815],[0.19263320285433863,0.3398541650527697]]},{"name":"u","qubits":[1],"real":[[0.680224800635034,-0.7330035611107414],[0.7330035611107414,0.680224800635034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9421803020191336,0.3351063689146093],[-0.3351063689146093,0.9421803020191336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2307541984723046,0.514943506005029],[-0.4286393580061598,0.20155433080400245]],"imag":[[0.26188083858214306,0.7829457911593666],[0.833330202884178,-0.2849647793381367]]},{"name":"u","qubits":[1],"real":[[0.9995067576446172,0.0],[0.0,0.9995067576446172]],"imag":[[0.0314044809341695,0.0],[0.0,-0.0314044809341695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4020485020034539,0.0],[0.0,0.4020485020034539]],"imag":[[-0.9156183713954077,0.0],[0.0,0.9156183713954077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05127748992496994,0.558742304827133],[0.3908423047958781,0.4862576205383651]],"imag":[[0.8151957814749093,0.14364363434893246],[-0.4243450832451728,0.6562980036354377]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.06007384480740732,0.7661816964755199],[0.0849156967578129,-0.18605076621820663]],"imag":[[-0.19928634043286633,0.6079816573489911],[-0.9744051580995794,-0.09332215547600149]]},{"name":"u","qubits":[1],"real":[[0.6111546016270692,0.0],[0.0,0.6111546016270692]],"imag":[[-0.7915112462309416,0.0],[0.0,0.7915112462309416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8653844724237113,0.0],[0.0,0.8653844724237113]],"imag":[[-0.501108486146398,0.0],[0.0,0.501108486146398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8866063718810799,-0.08699149230673775],[0.39585592353641125,-0.2942993670224399]],"imag":[[0.2318350238148938,0.39065860202850106],[-0.05898941323450214,0.8678745413350797]]},{"name":"u","qubits":[1],"real":[[0.7803268299243179,-0.625371920140539],[0.625371920140539,0.7803268299243179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8762237423418766,0.48190450647031374],[-0.48190450647031374,0.8762237423418766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9622516715852828,0.10197128479104978],[-0.008061089691936313,-0.9355447950690116]],"imag":[[-0.1803445041153132,-0.17649203224166488],[-0.2036727748122189,-0.2884585863734185]]},{"name":"u","qubits":[1],"real":[[0.9503364425485558,0.0],[0.0,0.9503364425485558]],"imag":[[-0.3112244302174165,0.0],[0.0,0.3112244302174165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5988218174699081,0.0],[0.0,0.5988218174699081]],"imag":[[0.8008822828119223,0.0],[0.0,-0.8008822828119223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4309164859860657,-0.4813140505876461],[0.4727674564915259,0.6000843457954815]],"imag":[[-0.5873503626369341,0.48751135199356715],[-0.495803858091298,0.4129990851267424]]},{"name":"u","qubits":[2],"real":[[0.9495308475090043,0.0],[0.0,0.9495308475090043]],"imag":[[0.31367366741381414,0.0],[0.0,-0.31367366741381414]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9167704452799175,0.0],[0.0,0.9167704452799175]],"imag":[[-0.3994145098281505,0.0],[0.0,0.3994145098281505]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993134906125971,0.0],[0.0,0.9993134906125971]],"imag":[[-0.03704790789864913,0.0],[0.0,0.03704790789864913]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7883619402841593,0.0],[0.0,0.7883619402841593]],"imag":[[-0.6152117124302785,0.0],[0.0,0.6152117124302785]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.805411285024076,0.32139886403436013],[-0.3626626959260514,0.7965661720381059]],"imag":[[0.06805898137416069,-0.49333903880354063],[-0.4638495510333354,-0.13711927856570816]]},{"name":"u","qubits":[1],"real":[[0.6823896864260026,0.0],[0.0,0.6823896864260026]],"imag":[[-0.7309885880500611,0.0],[0.0,0.7309885880500611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7789830001721806,0.0],[0.0,0.7789830001721806]],"imag":[[0.627045042594827,0.0],[0.0,-0.627045042594827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9745702819567357,0.014514036373790593],[-0.061752832633270444,-0.9350146602283445]],"imag":[[0.0671003804323224,0.2133064631480884],[0.2046873033052461,-0.2829086083622535]]},{"name":"u","qubits":[1],"real":[[0.7776300489653075,-0.6287221222020213],[0.6287221222020213,0.7776300489653075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.893537141859106,0.4489892828545687],[-0.4489892828545687,0.893537141859106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8959867666425662,-0.36667604074627097],[0.35730768398954943,-0.8963799471202966]],"imag":[[0.027149380800640003,-0.2490367568576582],[-0.26230105620367894,0.0056890488724432664]]},{"name":"u","qubits":[1],"real":[[0.9958506120200832,0.0],[0.0,0.9958506120200832]],"imag":[[-0.09100306884509873,0.0],[0.0,0.09100306884509873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9165613716867432,0.0],[0.0,0.9165613716867432]],"imag":[[-0.3998940508831254,0.0],[0.0,0.3998940508831254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17497839812268334,-0.14157386333444658],[0.17863805127773627,-0.0014734206330235255]],"imag":[[-0.9494032195855711,0.2190272313013409],[0.19001192980090637,0.9653920147798336]]},{"name":"u","qubits":[2],"real":[[0.5435049024590688,-0.8394059929515384],[0.8394059929515384,0.5435049024590688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9748899452213521,0.22268721271395264],[-0.22268721271395264,0.9748899452213521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9940146866679717,0.10924652254591039],[-0.10924652254591039,0.9940146866679717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9178822605654989,0.39685281369692915],[-0.39685281369692915,0.9178822605654989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3044828064750384,0.456353041851417],[0.09214866054138565,0.6109499012387641]],"imag":[[-0.8274965790044712,-0.11950537013013254],[0.46265349523959026,-0.6357677137755285]]},{"name":"u","qubits":[1],"real":[[0.9999557733681782,0.0],[0.0,0.9999557733681782]],"imag":[[-0.009404855535770798,0.0],[0.0,0.009404855535770798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9006405823528597,0.0],[0.0,0.9006405823528597]],"imag":[[-0.4345647724092483,0.0],[0.0,0.4345647724092483]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01606300202208888,-0.309314510872047],[-0.11942784015027663,-0.3217350217793158]],"imag":[[-0.8538605772386665,-0.4183164208678354],[0.5063606280120222,-0.7910894267761219]]},{"name":"u","qubits":[1],"real":[[0.7174003626167439,-0.696661122582109],[0.696661122582109,0.7174003626167439]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9820403589099981,0.18867096616046217],[-0.18867096616046217,0.9820403589099981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5034495423509381,0.6053202599828093],[0.31164867062389817,-0.6281647321124929]],"imag":[[-0.39144269584344615,0.47633869990983363],[-0.7044049121604731,-0.10999043209567597]]},{"name":"u","qubits":[1],"real":[[0.9965313872311277,0.0],[0.0,0.9965313872311277]],"imag":[[0.08321775209175179,0.0],[0.0,-0.08321775209175179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6288690625962503,0.0],[0.0,0.6288690625962503]],"imag":[[-0.7775112231404209,0.0],[0.0,0.7775112231404209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16423241021363522,-0.06307418513244707],[-0.01240699440150353,-0.6559790647737251]],"imag":[[0.9764830665352938,-0.1246201563757917],[-0.13912082049488508,-0.7417431700887713]]},{"name":"u","qubits":[2],"real":[[0.8681888831684405,0.0],[0.0,0.8681888831684405]],"imag":[[0.4962338794789569,0.0],[0.0,-0.4962338794789569]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8881407277752329,0.0],[0.0,0.8881407277752329]],"imag":[[0.45957159144890547,0.0],[0.0,-0.45957159144890547]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9682338132347537,0.0],[0.0,0.9682338132347537]],"imag":[[0.2500465614818331,0.0],[0.0,-0.2500465614818331]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6921646713035126,0.0],[0.0,0.6921646713035126]],"imag":[[-0.7217396121866254,0.0],[0.0,0.7217396121866254]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3626568504848896,-0.1852210710150576],[-0.215958938563299,0.037428141589235006]],"imag":[[0.6176062351264794,0.6728563754482156],[0.6636296286211834,-0.7152318414946992]]},{"name":"u","qubits":[1],"real":[[0.999998098069442,0.0],[0.0,0.999998098069442]],"imag":[[-0.0019503480455334494,0.0],[0.0,0.0019503480455334494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9833398204510905,0.0],[0.0,0.9833398204510905]],"imag":[[0.18177677936198858,0.0],[0.0,-0.18177677936198858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00304866074719623,-0.4728351455443259],[-0.47559372775215064,-0.002270940203849381]],"imag":[[-0.781563926281052,0.40690964591893264],[-0.40368197993793087,-0.7815665729973331]]},{"name":"u","qubits":[1],"real":[[0.6674764256346156,-0.744630929536262],[0.744630929536262,0.6674764256346156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615543105837874,0.2746148353562446],[-0.2746148353562446,0.9615543105837874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3020714358666792,-0.694288263679631],[0.42095382652354624,0.2168620468851294]],"imag":[[-0.13857592844178215,0.6383677361886829],[-0.8440067746322448,0.25183584520645824]]},{"name":"u","qubits":[1],"real":[[0.9325859490453913,0.0],[0.0,0.9325859490453913]],"imag":[[-0.360947984677996,0.0],[0.0,0.360947984677996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.626094305408657,0.0],[0.0,0.626094305408657]],"imag":[[-0.7797473441665905,0.0],[0.0,0.7797473441665905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5504814007335401,0.3897173133893267],[-0.13566333145912782,-0.7744771603033502]],"imag":[[-0.6046137998029549,-0.423713105979597],[-0.5594710368121685,0.26224558649134]]},{"name":"u","qubits":[3],"real":[[0.9902271086169208,0.0],[0.0,0.9902271086169208]],"imag":[[-0.13946423685007225,0.0],[0.0,0.13946423685007225]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.948096846738594,0.0],[0.0,0.948096846738594]],"imag":[[-0.3179817120595697,0.0],[0.0,0.3179817120595697]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996019172658102,0.0],[0.0,0.9996019172658102]],"imag":[[0.028213595986976946,0.0],[0.0,-0.028213595986976946]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9382188604092013,0.0],[0.0,0.9382188604092013]],"imag":[[0.34604243955396496,0.0],[0.0,-0.34604243955396496]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9159159717747971,0.0],[0.0,0.9159159717747971]],"imag":[[0.4013700694469246,0.0],[0.0,-0.4013700694469246]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9714395875399964,0.0],[0.0,0.9714395875399964]],"imag":[[0.23728701557422355,0.0],[0.0,-0.23728701557422355]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9808844472901601,0.0],[0.0,0.9808844472901601]],"imag":[[-0.1945911125007438,0.0],[0.0,0.1945911125007438]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9528904619222063,0.0],[0.0,0.9528904619222063]],"imag":[[0.3033146346249789,0.0],[0.0,-0.3033146346249789]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8252793717935245,-0.1471038505410483],[0.3487507966869845,-0.5989946686627872]],"imag":[[-0.4375288695815988,-0.32533506409658786],[0.07652011882457779,-0.7167446826721663]]},{"name":"u","qubits":[1],"real":[[0.9823975721880903,0.0],[0.0,0.9823975721880903]],"imag":[[0.18680206144190675,0.0],[0.0,-0.18680206144190675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8602095932273615,0.0],[0.0,0.8602095932273615]],"imag":[[0.5099406394077818,0.0],[0.0,-0.5099406394077818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27953238969759053,-0.6376856977136846],[-0.2223965776383282,0.7526618809494123]],"imag":[[0.7084581341962072,-0.11535018913116224],[0.6086776465880299,0.11641038512310442]]},{"name":"u","qubits":[1],"real":[[0.7444157107745172,-0.6677164439730913],[0.6677164439730913,0.7444157107745172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9052863548089943,0.4248018547471794],[-0.4248018547471794,0.9052863548089943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08381093018051242,-0.4182857480087312],[-0.7689474784595975,0.588507600102776]],"imag":[[0.6328497541282765,0.6461531936737859],[0.034593237094610346,0.24734972799502739]]},{"name":"u","qubits":[1],"real":[[0.6880269012029806,0.0],[0.0,0.6880269012029806]],"imag":[[0.7256851818943418,0.0],[0.0,-0.7256851818943418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8099381272914332,0.0],[0.0,0.8099381272914332]],"imag":[[0.5865153279835457,0.0],[0.0,-0.5865153279835457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8414842440069592,0.5377771069072572],[-0.02436965824738531,-0.0343118115681688]],"imag":[[-0.044862531568342176,0.026218383546205967],[0.537864053554633,0.8419804506267321]]},{"name":"u","qubits":[2],"real":[[0.9970626143656522,0.0],[0.0,0.9970626143656522]],"imag":[[-0.07659075031836775,0.0],[0.0,0.07659075031836775]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8941365196095553,0.0],[0.0,0.8941365196095553]],"imag":[[-0.4477944665809431,0.0],[0.0,0.4477944665809431]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.966091212206053,0.0],[0.0,0.966091212206053]],"imag":[[-0.2582010257497809,0.0],[0.0,0.2582010257497809]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8463480767861314,0.0],[0.0,0.8463480767861314]],"imag":[[-0.5326302027865266,0.0],[0.0,0.5326302027865266]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5786272601372212,-0.6344348360536352],[0.6349548996623188,-0.5874637847747758]],"imag":[[0.5113067064553569,0.03533248592252787],[0.02425327100997674,-0.5011290809943355]]},{"name":"u","qubits":[1],"real":[[0.9125086217469508,0.0],[0.0,0.9125086217469508]],"imag":[[0.4090574718025333,0.0],[0.0,-0.4090574718025333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7432881854919474,0.0],[0.0,0.7432881854919474]],"imag":[[0.6689713546244626,0.0],[0.0,-0.6689713546244626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6386378736674823,0.3210227458411523],[-0.29141491258756735,0.7344636393329905]],"imag":[[0.5691799499853875,0.40634990772081586],[-0.42808083299032346,-0.43861978027174064]]},{"name":"u","qubits":[1],"real":[[0.8790485072266937,-0.4767323378401358],[0.4767323378401358,0.8790485072266937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9403198963724393,0.34029177551936957],[-0.34029177551936957,0.9403198963724393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5751178870888555,0.20440891799757926],[0.4197897272077945,-0.29350768613177974]],"imag":[[-0.14560205232544368,0.7786247186881035],[0.6868886687374268,0.5155713140512176]]},{"name":"u","qubits":[1],"real":[[0.968902661265101,0.0],[0.0,0.968902661265101]],"imag":[[-0.24744218111188102,0.0],[0.0,0.24744218111188102]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9569775559699953,0.0],[0.0,0.9569775559699953]],"imag":[[0.29016195024450475,0.0],[0.0,-0.29016195024450475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38856671548418276,0.3424319934477832],[-0.5782665873398836,-0.8097900812984989]],"imag":[[-0.7111332434760343,0.47544268582497584],[-0.09440959489042518,-0.030571336076154615]]},{"name":"u","qubits":[2],"real":[[0.6414074751649324,-0.7672003980724637],[0.7672003980724637,0.6414074751649324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.977902592482195,0.20906104279994894],[-0.20906104279994894,0.977902592482195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999966344617753,-0.0025944296333563328],[0.0025944296333563328,0.9999966344617753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9341368528700807,0.35691503205942593],[-0.35691503205942593,0.9341368528700807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.34783194368750514,0.7255900326086887],[-0.8336367263309763,0.40116575489606315]],"imag":[[0.2617797816731176,0.5329196838517685],[0.33990306466685466,-0.1690613860138522]]},{"name":"u","qubits":[1],"real":[[0.7510727649818655,0.0],[0.0,0.7510727649818655]],"imag":[[-0.6602194345083273,0.0],[0.0,0.6602194345083273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9369729775428985,0.0],[0.0,0.9369729775428985]],"imag":[[0.3494018307828322,0.0],[0.0,-0.3494018307828322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7768838156053615,0.2135557265982621],[-0.4763237778813763,0.16974954310886015]],"imag":[[-0.10044158406732032,0.5837439309128538],[-0.3993478231633615,-0.7647365999962542]]},{"name":"u","qubits":[1],"real":[[0.8135473603089308,-0.581498660819069],[0.581498660819069,0.8135473603089308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9814016774600185,0.1919654851233985],[-0.1919654851233985,0.9814016774600185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15359272012579253,0.22235217020579276],[0.8734044698561079,0.41242913154251715]],"imag":[[0.3878226421388737,-0.8812277724706347],[0.25133146759638814,0.0624446705996764]]},{"name":"u","qubits":[1],"real":[[0.9253993731139296,0.0],[0.0,0.9253993731139296]],"imag":[[0.3789934039536124,0.0],[0.0,-0.3789934039536124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6009563066506328,0.0],[0.0,0.6009563066506328]],"imag":[[-0.7992818761218289,0.0],[0.0,0.7992818761218289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5970402188870558,-0.34626835994743854],[-0.41500770770111034,0.6421690736660867]],"imag":[[0.6066477065527816,0.3944867045476409],[0.32138783379931535,-0.5586567315098724]]},{"name":"u","qubits":[2],"real":[[0.9944120565946627,0.0],[0.0,0.9944120565946627]],"imag":[[0.10556827979641158,0.0],[0.0,-0.10556827979641158]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9933353514838699,0.0],[0.0,0.9933353514838699]],"imag":[[-0.11526005158951075,0.0],[0.0,0.11526005158951075]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9300287706906613,0.0],[0.0,0.9300287706906613]],"imag":[[-0.36748671498112345,0.0],[0.0,0.36748671498112345]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6888465825267069,0.0],[0.0,0.6888465825267069]],"imag":[[-0.7249071566354389,0.0],[0.0,0.7249071566354389]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25466562177352825,0.3822349648801539],[-0.39576797724933904,-0.4947729439293132]],"imag":[[0.8822801376667229,-0.10307090466546989],[0.009741044577338036,-0.7736100789092849]]},{"name":"u","qubits":[1],"real":[[0.9556119330566019,0.0],[0.0,0.9556119330566019]],"imag":[[-0.2946282970113777,0.0],[0.0,0.2946282970113777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.694080308509732,0.0],[0.0,0.694080308509732]],"imag":[[0.7198975797563395,0.0],[0.0,-0.7198975797563395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.462318557303923,-0.5124551257004841],[0.5669755672270507,-0.7565343211502913]],"imag":[[-0.6784838085222027,-0.25161680645165074],[0.06678307654781084,0.3189585361391689]]},{"name":"u","qubits":[1],"real":[[0.6663566788729527,-0.7456331380252681],[0.7456331380252681,0.6663566788729527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9512833728706797,0.30831792763279814],[-0.30831792763279814,0.9512833728706797]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40078155648431807,0.32050990996427337],[-0.25872089435668744,-0.25714084047739166]],"imag":[[0.6362790034762134,-0.576017856782251],[0.6062892647413444,0.7066508433740502]]},{"name":"u","qubits":[1],"real":[[0.884501882480819,0.0],[0.0,0.884501882480819]],"imag":[[0.4665366222365481,0.0],[0.0,-0.4665366222365481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49668040617359976,0.0],[0.0,0.49668040617359976]],"imag":[[0.867933507892873,0.0],[0.0,-0.867933507892873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.672067911089083,-0.498785393567779],[0.5491808938997903,-0.7856408390661376]],"imag":[[0.4598398182878007,0.296791501840661],[-0.18780950502257998,0.21423446872540364]]},{"name":"u","qubits":[3],"real":[[0.7123674635743338,-0.701806666284006],[0.701806666284006,0.7123674635743338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9921150381125472,0.12533056750425664],[-0.12533056750425664,0.9921150381125472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999764793585583,-0.00685862447308574],[0.00685862447308574,0.9999764793585583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9853161397358494,0.1707398745930316],[-0.1707398745930316,0.9853161397358494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999987035672793,0.005092002193655445],[-0.005092002193655445,0.999987035672793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9938673146308005,-0.11057920649272811],[0.11057920649272811,0.9938673146308005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999863129753408,-0.005232003629954349],[0.005232003629954349,0.9999863129753408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8267062425375047,0.5626337961316584],[-0.5626337961316584,0.8267062425375047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.11115051236070442,-0.909606294782758],[0.8365223360045265,-0.2186199200517762]],"imag":[[0.19052259368184501,0.35208392946892336],[-0.5015746068774074,-0.029302314889091484]]},{"name":"u","qubits":[1],"real":[[0.7918504258318294,0.0],[0.0,0.7918504258318294]],"imag":[[0.6107150752273521,0.0],[0.0,-0.6107150752273521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8033127306950205,0.0],[0.0,0.8033127306950205]],"imag":[[0.5955574335891624,0.0],[0.0,-0.5955574335891624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9597957029392938,0.10651513551995016],[0.11908796507545165,0.8608190524014727]],"imag":[[0.2521119194219136,0.06234031287883811],[-0.03240131600495251,0.4937193234196591]]},{"name":"u","qubits":[1],"real":[[0.66922622990133,-0.7430587145118832],[0.7430587145118832,0.66922622990133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9064987378928796,0.42220852454517827],[-0.42220852454517827,0.9064987378928796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5774381387313748,0.4875852055534885],[-0.7850602114025216,0.5518149922409987]],"imag":[[0.20559676737939578,0.6217361437997239],[0.08930638081467529,0.26684274237175365]]},{"name":"u","qubits":[1],"real":[[0.8800322649519158,0.0],[0.0,0.8800322649519158]],"imag":[[-0.47491390024256097,0.0],[0.0,0.47491390024256097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.518837735831169,0.0],[0.0,0.518837735831169]],"imag":[[-0.8548727413349814,0.0],[0.0,0.8548727413349814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7126810836413575,-0.342804164643342],[0.2974520613728878,-0.27740716174123803]],"imag":[[-0.4680106444848938,-0.39438181293233504],[0.4296207407163144,-0.8062217790075232]]},{"name":"u","qubits":[2],"real":[[0.983551878661228,0.0],[0.0,0.983551878661228]],"imag":[[-0.18062586188574767,0.0],[0.0,0.18062586188574767]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992344857773949,0.0],[0.0,0.9992344857773949]],"imag":[[0.03912086953513671,0.0],[0.0,-0.03912086953513671]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9720945655181833,0.0],[0.0,0.9720945655181833]],"imag":[[0.2345893341352384,0.0],[0.0,-0.2345893341352384]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6166220883622331,0.0],[0.0,0.6166220883622331]],"imag":[[-0.7872592966385334,0.0],[0.0,0.7872592966385334]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06951465687416317,-0.5709913225282336],[-0.5852732573915618,-0.057086122138611674]],"imag":[[0.5332309581594191,0.6203235988881244],[-0.6068670957650661,0.5347043266321305]]},{"name":"u","qubits":[1],"real":[[0.7447549913109506,0.0],[0.0,0.7447549913109506]],"imag":[[0.6673379975075794,0.0],[0.0,-0.6673379975075794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6869930978059352,0.0],[0.0,0.6869930978059352]],"imag":[[-0.7266639412871708,0.0],[0.0,0.7266639412871708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7183489604634985,0.06342202439025195],[0.36975101234680247,0.6036602174044586]],"imag":[[0.07900340244200943,0.6882665764264885],[-0.5839669701893353,0.3973173901550306]]},{"name":"u","qubits":[1],"real":[[0.5788680377339177,-0.8154212376987023],[0.8154212376987023,0.5788680377339177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9003980890199967,0.4350669848300811],[-0.4350669848300811,0.9003980890199967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7778505983206654,-0.26620460544774277],[-0.3266693511866036,-0.49657466113411947]],"imag":[[0.5308199987539908,0.20570290142194858],[-0.08040964252078023,0.8001468804566684]]},{"name":"u","qubits":[1],"real":[[0.9638084986921467,0.0],[0.0,0.9638084986921467]],"imag":[[0.2665955323121342,0.0],[0.0,-0.2665955323121342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9910296863680436,0.0],[0.0,0.9910296863680436]],"imag":[[0.13364191235258988,0.0],[0.0,-0.13364191235258988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4515023041683166,0.0819595604728926],[-0.1032081766367312,-0.4168637596767657]],"imag":[[0.7537018083762528,0.47049110919140386],[0.46629103107006964,-0.7733985728504316]]},{"name":"u","qubits":[2],"real":[[0.8132082077227444,-0.5819728609586206],[0.5819728609586206,0.8132082077227444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9831379943062116,0.18286520760264774],[-0.18286520760264774,0.9831379943062116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9916307479806689,-0.12910638891743217],[0.12910638891743217,0.9916307479806689]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9406734719790898,0.3393131578863464],[-0.3393131578863464,0.9406734719790898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23930267502704516,0.6047987898978817],[-0.5931625481187928,0.39834357718611973]],"imag":[[-0.7594671453827242,-0.01274003717320167],[0.11875216342592407,0.689476982723462]]},{"name":"u","qubits":[1],"real":[[0.697977285423056,0.0],[0.0,0.697977285423056]],"imag":[[0.7161198985040577,0.0],[0.0,-0.7161198985040577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.893576871572644,0.0],[0.0,0.893576871572644]],"imag":[[0.4489102077146905,0.0],[0.0,-0.4489102077146905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9808826245945297,-0.19290292637596235],[0.19186589548069757,-0.9755900553962783]],"imag":[[-0.02517323969139744,-0.004903648394463976],[-0.020568493463948557,0.10482585100966248]]},{"name":"u","qubits":[1],"real":[[0.7185382880458311,-0.6954874036329962],[0.6954874036329962,0.7185382880458311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9679275014083373,0.2512296798099566],[-0.2512296798099566,0.9679275014083373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8055117158701222,0.11378199162647407],[-0.06773168622569405,0.8439967857017461]],"imag":[[-0.400801319462943,0.42138205502162634],[0.4311862667035674,0.31170538624217825]]},{"name":"u","qubits":[1],"real":[[0.8152812565192029,0.0],[0.0,0.8152812565192029]],"imag":[[-0.5790651714345024,0.0],[0.0,0.5790651714345024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8849310519452683,0.0],[0.0,0.8849310519452683]],"imag":[[0.46572205584773496,0.0],[0.0,-0.46572205584773496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8481753242380348,-0.3526306483589121],[0.4274941235773417,-0.7719621262934]],"imag":[[-0.2958699724295147,-0.2621282216897605],[0.10153005995813968,-0.45936357800799765]]},{"name":"u","qubits":[2],"real":[[0.9792618177128568,0.0],[0.0,0.9792618177128568]],"imag":[[-0.20259884592393784,0.0],[0.0,0.20259884592393784]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9049523742941028,0.0],[0.0,0.9049523742941028]],"imag":[[-0.42551286732537946,0.0],[0.0,0.42551286732537946]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6689148451306581,0.0],[0.0,0.6689148451306581]],"imag":[[0.7433390410598838,0.0],[0.0,-0.7433390410598838]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9984491260671323,0.0],[0.0,0.9984491260671323]],"imag":[[-0.055671740189971126,0.0],[0.0,0.055671740189971126]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8731849638460829,0.068257319261543],[-0.0076017554459083736,-0.7166930069606693]],"imag":[[-0.4357462037245069,0.20739865771027277],[0.218209711440476,0.6623276144936725]]},{"name":"u","qubits":[1],"real":[[0.9999373344302295,0.0],[0.0,0.9999373344302295]],"imag":[[0.011194963714425701,0.0],[0.0,-0.011194963714425701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5615701823582725,0.0],[0.0,0.5615701823582725]],"imag":[[0.8274291089187621,0.0],[0.0,-0.8274291089187621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.017912435035791097,0.5998921626920599],[0.21913803449017494,0.7528388061652413]],"imag":[[0.7998716183208827,-0.003732561649016003],[-0.5584470079744394,0.27083056152486484]]},{"name":"u","qubits":[1],"real":[[0.6845431331652634,-0.728972358074217],[0.728972358074217,0.6845431331652634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9520201102367725,0.3060354713178907],[-0.3060354713178907,0.9520201102367725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23591240684756665,-0.08252312248517572],[-0.43527198162722747,-0.21245177415953553]],"imag":[[0.7188126324908721,-0.6487246487703602],[0.4880492164497723,0.726092630447063]]},{"name":"u","qubits":[1],"real":[[0.3049166762461434,0.0],[0.0,0.3049166762461434]],"imag":[[0.9523790319757174,0.0],[0.0,-0.9523790319757174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.958448453394426,0.0],[0.0,0.958448453394426]],"imag":[[-0.28526577464854225,0.0],[0.0,0.28526577464854225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4153048815638787,-0.49677152119917267],[0.5512135204250179,-0.6303459174281875]],"imag":[[-0.5821005292014069,-0.4918321715566344],[0.4299354418436715,-0.3376139735392507]]},{"name":"u","qubits":[3],"real":[[0.9999694049879447,0.0],[0.0,0.9999694049879447]],"imag":[[0.007822345431890084,0.0],[0.0,-0.007822345431890084]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995349014487356,0.0],[0.0,0.9995349014487356]],"imag":[[0.03049558633419679,0.0],[0.0,-0.03049558633419679]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996958470800906,0.0],[0.0,0.9996958470800906]],"imag":[[-0.02466198148608455,0.0],[0.0,0.02466198148608455]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.5790446980372598,0.0],[0.0,0.5790446980372598]],"imag":[[0.8152957976556353,0.0],[0.0,-0.8152957976556353]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9351057660962193,0.0],[0.0,0.9351057660962193]],"imag":[[-0.3543687432796562,0.0],[0.0,0.3543687432796562]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999323948472447,0.0],[0.0,0.9999323948472447]],"imag":[[0.011627800095195614,0.0],[0.0,-0.011627800095195614]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9869921322472208,0.0],[0.0,0.9869921322472208]],"imag":[[0.1607685631026306,0.0],[0.0,-0.1607685631026306]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9972403251317519,0.0],[0.0,0.9972403251317519]],"imag":[[-0.0742410528691351,0.0],[0.0,0.0742410528691351]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.022650640304246253,0.791709612847978],[0.458530736944318,0.12342495527927967]],"imag":[[0.31012707211936463,0.5258365112433554],[-0.8325008774228283,0.2854087118183845]]},{"name":"u","qubits":[1],"real":[[0.9682425312689543,0.0],[0.0,0.9682425312689543]],"imag":[[-0.2500128009560472,0.0],[0.0,0.2500128009560472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7550243996247932,0.0],[0.0,0.7550243996247932]],"imag":[[0.655696695104696,0.0],[0.0,-0.655696695104696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38595889856259014,-0.29699856532230673],[0.34557605615279097,-0.3179662503120859]],"imag":[[-0.6975355728662921,0.5256155490498147],[0.49503236522507255,0.7310387202166694]]},{"name":"u","qubits":[1],"real":[[0.5421700300553955,-0.840268801342601],[0.840268801342601,0.5421700300553955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9253738766362487,0.37905565348534337],[-0.37905565348534337,0.9253738766362487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6125052920507954,0.06402235187859308],[-0.5116476690424682,0.22688878804380228]],"imag":[[0.24807229122360955,-0.7477957903042597],[0.5491029669381213,0.6206642186586692]]},{"name":"u","qubits":[1],"real":[[0.9998465366116713,0.0],[0.0,0.9998465366116713]],"imag":[[-0.017518653648203788,0.0],[0.0,0.017518653648203788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9288435532738814,0.0],[0.0,0.9288435532738814]],"imag":[[-0.37047220346680587,0.0],[0.0,0.37047220346680587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.025618677358868247,0.6446944437713418],[-0.6795758253691871,0.15395407398913596]],"imag":[[-0.7308461792370522,-0.2226580783069525],[-0.058174248931746636,0.7149060060155901]]},{"name":"u","qubits":[2],"real":[[0.999608929949193,0.0],[0.0,0.999608929949193]],"imag":[[-0.02796403343277282,0.0],[0.0,0.02796403343277282]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9353088343945015,0.0],[0.0,0.9353088343945015]],"imag":[[0.3538324240422278,0.0],[0.0,-0.3538324240422278]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5970281453214181,0.0],[0.0,0.5970281453214181]],"imag":[[-0.8022202900039787,0.0],[0.0,0.8022202900039787]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.979479618068967,0.0],[0.0,0.979479618068967]],"imag":[[0.20154324049064667,0.0],[0.0,-0.20154324049064667]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1570981686796522,-0.3264393692035673],[-0.7312690147378051,-0.12905872866156604]],"imag":[[-0.45429949599815805,0.8138608428762849],[-0.48391916826854336,-0.4630461221335744]]},{"name":"u","qubits":[1],"real":[[0.9407302821911637,0.0],[0.0,0.9407302821911637]],"imag":[[0.3391556223454559,0.0],[0.0,-0.3391556223454559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6244775069545917,0.0],[0.0,0.6244775069545917]],"imag":[[-0.7810427922385418,0.0],[0.0,0.7810427922385418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6071580131844769,-0.022101505453931664],[0.07921334312167383,0.33494945904911866]],"imag":[[0.7326024734716429,0.306861998862322],[-0.2972843910476933,0.8905931152853095]]},{"name":"u","qubits":[1],"real":[[0.818113322219358,-0.5750570336994454],[0.5750570336994454,0.818113322219358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.933921512456499,0.3574781232061138],[-0.3574781232061138,0.933921512456499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1993248388451687,0.2772175159828327],[-0.908436650759955,-0.2703249368390689]],"imag":[[0.2789757102365164,-0.8975481104373663],[0.23913388148360412,-0.2109081952072386]]},{"name":"u","qubits":[1],"real":[[0.9480475339394988,0.0],[0.0,0.9480475339394988]],"imag":[[0.31812870570137947,0.0],[0.0,-0.31812870570137947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.784438262725894,0.0],[0.0,0.784438262725894]],"imag":[[0.6202069106125643,0.0],[0.0,-0.6202069106125643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44647176793703713,-0.38545900870719685],[-0.21111882851472963,0.2582638606166431]],"imag":[[0.5903502942711825,0.5509726337083991],[-0.6384186171593625,0.6936499749947969]]},{"name":"u","qubits":[2],"real":[[0.7781204807843807,-0.6281150510725596],[0.6281150510725596,0.7781204807843807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9736046281635763,0.22824116197229694],[-0.22824116197229694,0.9736046281635763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989398082552328,0.046035415529772694],[-0.046035415529772694,0.9989398082552328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9542605385039351,0.298976294468608],[-0.298976294468608,0.9542605385039351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4400717251300032,-0.725155388766563],[0.12444134918113323,-0.44133683827024556]],"imag":[[0.5295674959872728,-0.006693734210999842],[-0.7144294888572645,-0.5285136244703159]]},{"name":"u","qubits":[1],"real":[[0.9980309351294546,0.0],[0.0,0.9980309351294546]],"imag":[[0.06272362014924078,0.0],[0.0,-0.06272362014924078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8039292329829372,0.0],[0.0,0.8039292329829372]],"imag":[[0.5947249686665815,0.0],[0.0,-0.5947249686665815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12103512571944974,-0.022893654280200015],[-0.1833163696139304,-0.5329117834705464]],"imag":[[0.9591257423077062,-0.25476300629892745],[0.17839119209293244,0.8065833634866719]]},{"name":"u","qubits":[1],"real":[[0.7643757485719853,-0.6447710562633974],[0.6447710562633974,0.7643757485719853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9440562565446011,0.3297844515422071],[-0.3297844515422071,0.9440562565446011]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34735223489506584,0.7100952317854095],[-0.5287960068698813,-0.41155745353555534]],"imag":[[0.38596401115151885,-0.4755449177573649],[0.6713814043654333,0.31661057378125534]]},{"name":"u","qubits":[1],"real":[[0.9995866214515753,0.0],[0.0,0.9995866214515753]],"imag":[[0.028750412432261386,0.0],[0.0,-0.028750412432261386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.26771505591421013,0.0],[0.0,0.26771505591421013]],"imag":[[0.9634981312056871,0.0],[0.0,-0.9634981312056871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.043877887324009546,0.6152356046402091],[0.6139421283651352,-0.4106792713211891]],"imag":[[0.7621362892465948,0.19674389037631787],[0.2007437935177577,0.6435211950586281]]},{"name":"u","qubits":[2],"real":[[0.9542006239921531,0.0],[0.0,0.9542006239921531]],"imag":[[0.2991674600837894,0.0],[0.0,-0.2991674600837894]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.912370355897418,0.0],[0.0,0.912370355897418]],"imag":[[0.4093657700389945,0.0],[0.0,-0.4093657700389945]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8564532406375757,0.0],[0.0,0.8564532406375757]],"imag":[[0.5162246086747463,0.0],[0.0,-0.5162246086747463]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9872313822186258,0.0],[0.0,0.9872313822186258]],"imag":[[0.1592928057468429,0.0],[0.0,-0.1592928057468429]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1736004151298484,0.8503955317877356],[-0.8623718863095704,-0.35761411493504575]],"imag":[[-0.3320941237519614,0.36932888913760314],[-0.34042784630378703,0.11196319021474282]]},{"name":"u","qubits":[1],"real":[[0.9603843019409906,0.0],[0.0,0.9603843019409906]],"imag":[[0.27867901353585345,0.0],[0.0,-0.27867901353585345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6727768962007578,0.0],[0.0,0.6727768962007578]],"imag":[[0.7398454216513574,0.0],[0.0,-0.7398454216513574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4255249570290054,0.4677434311981904],[0.0646616695047741,-0.7948212319792485]],"imag":[[0.6714843356591768,0.38633325055030016],[0.6032049124523711,-0.01489668705358739]]},{"name":"u","qubits":[1],"real":[[0.8356625405285873,-0.549243223314869],[0.549243223314869,0.8356625405285873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8989621848915464,0.4380262436601455],[-0.4380262436601455,0.8989621848915464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7813272806808446,0.388152575752235],[0.4700387822343071,0.23615329732278956]],"imag":[[-0.3995896734847889,-0.2814131326805873],[-0.094442133096864,-0.8452075761937878]]},{"name":"u","qubits":[1],"real":[[0.9997503429615396,0.0],[0.0,0.9997503429615396]],"imag":[[-0.022343942093637312,0.0],[0.0,0.022343942093637312]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8327698514281133,0.0],[0.0,0.8327698514281133]],"imag":[[0.5536193408402548,0.0],[0.0,-0.5536193408402548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03792035673819494,-0.52489727984682],[0.5287423940577808,-0.1465572595920262]],"imag":[[-0.8479245283442839,-0.06378782318264889],[0.004185869445897112,0.8360232825010936]]},{"name":"u","qubits":[4],"real":[[0.9823166731660541,0.0],[0.0,0.9823166731660541]],"imag":[[-0.18722701092517505,0.0],[0.0,0.18722701092517505]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9834835045905526,0.0],[0.0,0.9834835045905526]],"imag":[[0.18099777953965204,0.0],[0.0,-0.18099777953965204]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9929966929698307,0.0],[0.0,0.9929966929698307]],"imag":[[0.11814215061094693,0.0],[0.0,-0.11814215061094693]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9576560496842372,0.0],[0.0,0.9576560496842372]],"imag":[[0.2879147278330542,0.0],[0.0,-0.2879147278330542]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9904877722203544,0.0],[0.0,0.9904877722203544]],"imag":[[0.13760077427819703,0.0],[0.0,-0.13760077427819703]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9956361399679036,0.0],[0.0,0.9956361399679036]],"imag":[[0.09332029141517512,0.0],[0.0,-0.09332029141517512]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9916834932429605,0.0],[0.0,0.9916834932429605]],"imag":[[0.12870061860550364,0.0],[0.0,-0.12870061860550364]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9007848627373141,0.0],[0.0,0.9007848627373141]],"imag":[[0.4342656227049503,0.0],[0.0,-0.4342656227049503]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9953971893519977,0.0],[0.0,0.9953971893519977]],"imag":[[-0.09583546019163917,0.0],[0.0,0.09583546019163917]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9921301140798403,0.0],[0.0,0.9921301140798403]],"imag":[[-0.12521116857502357,0.0],[0.0,0.12521116857502357]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951602463324392,0.0],[0.0,0.9951602463324392]],"imag":[[-0.09826537599561184,0.0],[0.0,0.09826537599561184]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9936428817223697,0.0],[0.0,0.9936428817223697]],"imag":[[-0.11257807780587172,0.0],[0.0,0.11257807780587172]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9960122205445904,0.0],[0.0,0.9960122205445904]],"imag":[[-0.0892169071747859,0.0],[0.0,0.0892169071747859]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99160706512669,0.0],[0.0,0.99160706512669]],"imag":[[-0.1292881602886843,0.0],[0.0,0.1292881602886843]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9943256109422851,0.0],[0.0,0.9943256109422851]],"imag":[[-0.10637941259591263,0.0],[0.0,0.10637941259591263]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8251482435899069,0.0],[0.0,0.8251482435899069]],"imag":[[0.5649162558295625,0.0],[0.0,-0.5649162558295625]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.3700751103499446,0.7213967950982784],[-0.9175693794609147,-0.18596516550828207]],"imag":[[-0.13176535705219836,-0.5703235637796463],[0.061226932440680934,0.3460269553619977]]},{"name":"u","qubits":[1],"real":[[0.9744706753204996,0.0],[0.0,0.9744706753204996]],"imag":[[-0.2245148167502748,0.0],[0.0,0.2245148167502748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7449165345000157,0.0],[0.0,0.7449165345000157]],"imag":[[-0.6671576699914997,0.0],[0.0,0.6671576699914997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31599160315294395,-0.548980269373658],[-0.0933528352145115,-0.7205955643772199]],"imag":[[-0.64935381295853,0.4208439095097811],[0.6854007444484309,0.047466833334709246]]},{"name":"u","qubits":[1],"real":[[0.5643482017332667,-0.8255368599889578],[0.8255368599889578,0.5643482017332667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9900727399237566,0.14055593071750985],[-0.14055593071750985,0.9900727399237566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07295463232559025,-0.7944816027522089],[0.048255672976213956,-0.4595145007317998]],"imag":[[-0.4671330416796038,-0.3811342622773248],[0.8798498354941098,-0.11127479779269572]]},{"name":"u","qubits":[1],"real":[[0.8824254042383295,0.0],[0.0,0.8824254042383295]],"imag":[[-0.47045234185283935,0.0],[0.0,0.47045234185283935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.833777041637337,0.0],[0.0,0.833777041637337]],"imag":[[-0.5521012994356111,0.0],[0.0,0.5521012994356111]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7323203902661906,0.17227780120160116],[-0.11533028251999036,-0.6641475293065078]],"imag":[[-0.49159206753565193,0.43859371216370535],[0.45688402365398684,0.5803998399204328]]},{"name":"u","qubits":[2],"real":[[0.9993728726033314,0.0],[0.0,0.9993728726033314]],"imag":[[-0.035409906870331534,0.0],[0.0,0.035409906870331534]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9132217322928976,0.0],[0.0,0.9132217322928976]],"imag":[[-0.40746296478079985,0.0],[0.0,0.40746296478079985]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5968096865615896,0.0],[0.0,0.5968096865615896]],"imag":[[0.80238282510673,0.0],[0.0,-0.80238282510673]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99050801522274,0.0],[0.0,0.99050801522274]],"imag":[[-0.13745498091923816,0.0],[0.0,0.13745498091923816]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9341266159774079,0.275016528905005],[-0.12623019360334778,-0.1606109942080723]],"imag":[[-0.22672794135863683,-0.019178497305923258],[0.24508742144943305,0.9477353019749888]]},{"name":"u","qubits":[1],"real":[[0.6810258172174141,0.0],[0.0,0.6810258172174141]],"imag":[[-0.7322594050494355,0.0],[0.0,0.7322594050494355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.85298864223459,0.0],[0.0,0.85298864223459]],"imag":[[0.5219294743725348,0.0],[0.0,-0.5219294743725348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9085997034984801,0.028473559819488226],[0.38585725970521095,-0.32456420899588595]],"imag":[[0.06596273412110636,0.4114422838029028],[0.14563540655530086,0.8512124163386787]]},{"name":"u","qubits":[1],"real":[[0.536365067980264,-0.8439860862896538],[0.8439860862896538,0.536365067980264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9049477415677639,0.42552271975936085],[-0.42552271975936085,0.9049477415677639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0351206015362789,0.37125551156800796],[-0.4270106721580336,0.1324875419434469]],"imag":[[-0.8686702271225,-0.3261102957421779],[-0.24867743307710596,0.8592255067042116]]},{"name":"u","qubits":[1],"real":[[0.758561450487434,0.0],[0.0,0.758561450487434]],"imag":[[-0.651601508465412,0.0],[0.0,0.651601508465412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7483589653362219,0.0],[0.0,0.7483589653362219]],"imag":[[0.6632939461512516,0.0],[0.0,-0.6632939461512516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9399028763860733,-0.3092229470170809],[0.12634574508919483,-0.46161597043791774]],"imag":[[-0.14340708073811712,-0.019953976882517956],[0.28293770489846826,-0.8312001586148206]]},{"name":"u","qubits":[2],"real":[[0.6096395000148882,-0.7926788000328993],[0.7926788000328993,0.6096395000148882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9855571830842524,0.16934296227193274],[-0.16934296227193274,0.9855571830842524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9955925610000461,0.09378407370854365],[-0.09378407370854365,0.9955925610000461]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9569890511348955,0.2901240355570912],[-0.2901240355570912,0.9569890511348955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.21812679952015832,0.10578338179576846],[-0.18937948123181103,0.403282043130203]],"imag":[[-0.8839264441400659,-0.3998807532463173],[-0.36773652629207454,0.8162529344558203]]},{"name":"u","qubits":[1],"real":[[0.9957519879787406,0.0],[0.0,0.9957519879787406]],"imag":[[0.09207593842250988,0.0],[0.0,-0.09207593842250988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8294408920123584,0.0],[0.0,0.8294408920123584]],"imag":[[-0.5585944921476967,0.0],[0.0,0.5585944921476967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17759383509250637,-0.19445575970130946],[-0.15116035893572458,0.4021680013790619]],"imag":[[0.9520801927013638,-0.15553357811693286],[0.19787441039531203,0.8810545739418765]]},{"name":"u","qubits":[1],"real":[[0.5782589607011094,-0.8158532799277531],[0.8158532799277531,0.5782589607011094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9744522609705477,0.22459472631695412],[-0.22459472631695412,0.9744522609705477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2537099532810416,0.9577785182334967],[0.92537181986334,0.2018844232388581]],"imag":[[-0.0858039554222142,-0.10454305739972057],[-0.26824603602447455,-0.17599357605742116]]},{"name":"u","qubits":[1],"real":[[0.9510259949733714,0.0],[0.0,0.9510259949733714]],"imag":[[-0.3091109135648708,0.0],[0.0,0.3091109135648708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3798268447937159,0.0],[0.0,0.3798268447937159]],"imag":[[-0.9250576025167571,0.0],[0.0,0.9250576025167571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5413042763101028,-0.24257462084719644],[0.23244138432008704,-0.5788723942124019]],"imag":[[-0.7447320544967038,-0.3058126890342407],[0.31358388081799715,-0.7159210178261893]]},{"name":"u","qubits":[2],"real":[[0.9099338697038869,0.0],[0.0,0.9099338697038869]],"imag":[[0.41475336377865557,0.0],[0.0,-0.41475336377865557]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9494182249202857,0.0],[0.0,0.9494182249202857]],"imag":[[0.3140143853220958,0.0],[0.0,-0.3140143853220958]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952944921044209,0.0],[0.0,0.9952944921044209]],"imag":[[-0.09689620212682706,0.0],[0.0,0.09689620212682706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7091035666220832,0.0],[0.0,0.7091035666220832]],"imag":[[0.7051043410757311,0.0],[0.0,-0.7051043410757311]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7439309084605158,0.38989995284685386],[0.5382291359779028,-0.052316117785785377]],"imag":[[-0.05545567797859283,-0.539879151280236],[-0.3921745381861585,0.7441582846429766]]},{"name":"u","qubits":[1],"real":[[0.9908022423775908,0.0],[0.0,0.9908022423775908]],"imag":[[-0.13531783511251444,0.0],[0.0,0.13531783511251444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8157304237375068,0.0],[0.0,0.8157304237375068]],"imag":[[-0.5784322568711288,0.0],[0.0,0.5784322568711288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20280205691026754,-0.5798282536085901],[0.6386969378965568,0.31408571222379267]],"imag":[[-0.7286133723000813,0.30297372119654287],[-0.14163368575317795,0.6880089286909037]]},{"name":"u","qubits":[1],"real":[[0.8882716860704423,-0.4593184208428546],[0.4593184208428546,0.8882716860704423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9506014329522627,0.3104141035280208],[-0.3104141035280208,0.9506014329522627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9833406087877747,-0.11966350474429362],[0.12401647676836275,-0.783661701748868]],"imag":[[0.12496628608977937,0.05572539889608685],[-0.04521711998543996,0.6070005459324169]]},{"name":"u","qubits":[1],"real":[[0.9961153906212413,0.0],[0.0,0.9961153906212413]],"imag":[[-0.0880575298738949,0.0],[0.0,0.0880575298738949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.348527887900507,0.0],[0.0,0.348527887900507]],"imag":[[-0.9372984110493369,0.0],[0.0,0.9372984110493369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15980982466511073,0.3078174395443408],[0.15558335680969732,0.7914298449638462]],"imag":[[-0.8968285148075258,0.2746049141603261],[0.38203828872569867,0.45108687138052256]]},{"name":"u","qubits":[3],"real":[[0.9961029970320634,0.0],[0.0,0.9961029970320634]],"imag":[[-0.08819761506832835,0.0],[0.0,0.08819761506832835]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9950277965498397,0.0],[0.0,0.9950277965498397]],"imag":[[0.09959761088083782,0.0],[0.0,-0.09959761088083782]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999289166809876,0.0],[0.0,0.9999289166809876]],"imag":[[0.011923153323959098,0.0],[0.0,-0.011923153323959098]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9945471417124374,0.0],[0.0,0.9945471417124374]],"imag":[[0.10428798066709738,0.0],[0.0,-0.10428798066709738]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9362270305477468,0.0],[0.0,0.9362270305477468]],"imag":[[0.3513957132233521,0.0],[0.0,-0.3513957132233521]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.996556155905608,0.0],[0.0,0.996556155905608]],"imag":[[0.08292061340003203,0.0],[0.0,-0.08292061340003203]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9954827208364806,0.0],[0.0,0.9954827208364806]],"imag":[[0.09494289081335977,0.0],[0.0,-0.09494289081335977]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7917282291866821,0.0],[0.0,0.7917282291866821]],"imag":[[0.6108734820803082,0.0],[0.0,-0.6108734820803082]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.051646123980385795,0.6817797094592222],[-0.02281697079762812,-0.34916936876029003]],"imag":[[-0.41249535852501656,0.6019607004139224],[-0.909208250576699,-0.22561138013500093]]},{"name":"u","qubits":[1],"real":[[0.9834140911430398,0.0],[0.0,0.9834140911430398]],"imag":[[-0.1813745443586531,0.0],[0.0,0.1813745443586531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7969183342493784,0.0],[0.0,0.7969183342493784]],"imag":[[0.6040870537738713,0.0],[0.0,-0.6040870537738713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35163498438120677,0.03566238063495003],[0.05629142031989694,-0.783528694743716]],"imag":[[-0.9208570712217349,-0.16463075881379308],[-0.15876513514788462,0.5980866930245579]]},{"name":"u","qubits":[1],"real":[[0.8724190284107322,-0.48875867139813917],[0.48875867139813917,0.8724190284107322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9716326334743577,0.23649529713650644],[-0.23649529713650644,0.9716326334743577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4580961068380062,-0.11451556547292126],[-0.34241260657696904,0.00949455797998952]],"imag":[[-0.5674021367674872,-0.6746028145182685],[-0.592415714636874,0.729182474609211]]},{"name":"u","qubits":[1],"real":[[0.8351007653429408,0.0],[0.0,0.8351007653429408]],"imag":[[0.5500970021038423,0.0],[0.0,-0.5500970021038423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.714427514142462,0.0],[0.0,0.714427514142462]],"imag":[[-0.6997094590158277,0.0],[0.0,0.6997094590158277]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7820924908578084,0.19112461213043924],[-0.5137744398847401,0.20089731547055018]],"imag":[[0.3360565294821058,0.4887419844603702],[-0.10692600084821854,-0.8271897750217025]]},{"name":"u","qubits":[2],"real":[[0.9999974191147576,0.0],[0.0,0.9999974191147576]],"imag":[[0.002271951545211219,0.0],[0.0,-0.002271951545211219]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7361730783879704,0.0],[0.0,0.7361730783879704]],"imag":[[-0.6767933204877092,0.0],[0.0,0.6767933204877092]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9057347110968162,0.0],[0.0,0.9057347110968162]],"imag":[[-0.42384505790957017,0.0],[0.0,0.42384505790957017]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9951411822353021,0.0],[0.0,0.9951411822353021]],"imag":[[-0.09845825216468733,0.0],[0.0,0.09845825216468733]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3895243566283401,0.0031865330796384196],[0.870526854162507,-0.28490963310395245]],"imag":[[-0.19261111667665112,-0.9006450906615677],[-0.23098642710726716,-0.32810785976370616]]},{"name":"u","qubits":[1],"real":[[0.9791246006526975,0.0],[0.0,0.9791246006526975]],"imag":[[0.20326095640013045,0.0],[0.0,-0.20326095640013045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47311657598768675,0.0],[0.0,0.47311657598768675]],"imag":[[-0.8809998328749487,0.0],[0.0,0.8809998328749487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2887717209343508,0.6073314161231732],[-0.28836515002334195,0.17198640372279914]],"imag":[[0.6655447414381814,-0.32374317185450935],[-0.6249052972928082,-0.7048117384109753]]},{"name":"u","qubits":[1],"real":[[0.763126321039911,-0.6462493467200495],[0.6462493467200495,0.763126321039911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9734480801260587,0.228907918820845],[-0.228907918820845,0.9734480801260587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9181251836346679,0.16297046317598443],[0.06691750215231967,0.7339835678964247]],"imag":[[0.29022203749210734,-0.21507660091684275],[0.26141798720713927,0.6232582176981681]]},{"name":"u","qubits":[1],"real":[[0.9881368652313554,0.0],[0.0,0.9881368652313554]],"imag":[[0.1535758300343847,0.0],[0.0,-0.1535758300343847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6710144832221678,0.0],[0.0,0.6710144832221678]],"imag":[[-0.7414442415354556,0.0],[0.0,0.7414442415354556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30267719633410506,-0.052871239331291564],[-0.05636150051790504,-0.9180632677480092]],"imag":[[0.95022109531005,-0.051681881725299056],[-0.047851500566489076,0.389478435301305]]},{"name":"u","qubits":[2],"real":[[0.7197621528888316,-0.6942207453460565],[0.6942207453460565,0.7197621528888316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.966960571225497,0.2549259768938046],[-0.2549259768938046,0.966960571225497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978380763400778,-0.06572041848568116],[0.06572041848568116,0.9978380763400778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9149195182169524,0.4036363154941089],[-0.4036363154941089,0.9149195182169524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42676766074722483,0.8445385016152512],[0.07180297646231648,0.25396510821763246]],"imag":[[-0.08186784224097933,-0.31292449478526685],[0.8977813501729138,0.3526112642285526]]},{"name":"u","qubits":[1],"real":[[0.6468850290079283,0.0],[0.0,0.6468850290079283]],"imag":[[-0.7625875420208567,0.0],[0.0,0.7625875420208567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8272624233799023,0.0],[0.0,0.8272624233799023]],"imag":[[0.5618157018663783,0.0],[0.0,-0.5618157018663783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7373239721818754,0.6608017428558249],[0.5655133863883532,0.7173896672965732]],"imag":[[0.12187397396069626,0.06957838138152359],[-0.34884768070397987,-0.2094086214537117]]},{"name":"u","qubits":[1],"real":[[0.6239730203341093,-0.7814458841756922],[0.7814458841756922,0.6239730203341093]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.953640665362466,0.30094763891254106],[-0.30094763891254106,0.953640665362466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8235149147170613,-0.4642559942575166],[0.015253514290184293,-0.25143896387357345]],"imag":[[-0.19809751568573558,-0.2589342219824487],[-0.5313641781485561,0.8088250045148783]]},{"name":"u","qubits":[1],"real":[[0.8273523858323886,0.0],[0.0,0.8273523858323886]],"imag":[[-0.5616832111230088,0.0],[0.0,0.5616832111230088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7984271728156824,0.0],[0.0,0.7984271728156824]],"imag":[[-0.602091396475283,0.0],[0.0,0.602091396475283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7082199565293354,0.6134047372284706],[-0.6241564256432061,-0.7439515202553554]],"imag":[[-0.2811970371541763,0.20757492096823754],[-0.17257310276400575,-0.16487393984631538]]},{"name":"u","qubits":[2],"real":[[0.9999606547975565,0.0],[0.0,0.9999606547975565]],"imag":[[0.008870673979025632,0.0],[0.0,-0.008870673979025632]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9597082504023945,0.0],[0.0,0.9597082504023945]],"imag":[[0.2809983525033107,0.0],[0.0,-0.2809983525033107]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9905702095208552,0.0],[0.0,0.9905702095208552]],"imag":[[0.13700605829600743,0.0],[0.0,-0.13700605829600743]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7852269669055583,0.0],[0.0,0.7852269669055583]],"imag":[[-0.6192080510170207,0.0],[0.0,0.6192080510170207]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2610949159061673,-0.6786018814611241],[-0.7081082204445083,0.5174750108442573]],"imag":[[0.649260520080894,0.22313607603805732],[0.09419644415342893,0.4710938242001237]]},{"name":"u","qubits":[1],"real":[[0.5117688243572286,0.0],[0.0,0.5117688243572286]],"imag":[[0.8591231986252147,0.0],[0.0,-0.8591231986252147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9772931913276399,0.0],[0.0,0.9772931913276399]],"imag":[[-0.21189152457008972,0.0],[0.0,0.21189152457008972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7897842080982147,0.2879683685989076],[-0.4225196606708668,-0.4291434162007617]],"imag":[[-0.4276861624778158,-0.33226445754874107],[-0.1216658843318492,0.7889933315737617]]},{"name":"u","qubits":[1],"real":[[0.9425198801035766,-0.33415007946959935],[0.33415007946959935,0.9425198801035766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9933153098427323,0.11543264370201688],[-0.11543264370201688,0.9933153098427323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5778702876955177,0.30709359309967443],[-0.5353190796538636,0.7034664420729265]],"imag":[[-0.5863033016266896,-0.4775017216487022],[0.18907102384787436,-0.42757525159545334]]},{"name":"u","qubits":[1],"real":[[0.9909878404241275,0.0],[0.0,0.9909878404241275]],"imag":[[-0.1339518575142733,0.0],[0.0,0.1339518575142733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7444011133029322,0.0],[0.0,0.7444011133029322]],"imag":[[-0.6677327178694744,0.0],[0.0,0.6677327178694744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19518802858168538,-0.5948050580666928],[-0.26395132795928417,0.5934300659580327]],"imag":[[-0.7088174735819333,0.3250943948172571],[-0.6243469541143377,-0.43400614531792553]]},{"name":"u","qubits":[3],"real":[[0.7454910856033827,-0.6665155971812587],[0.6665155971812587,0.7454910856033827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9972983772562076,0.0734571080436397],[-0.0734571080436397,0.9972983772562076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998600302641586,0.016730806321152234],[-0.016730806321152234,0.9998600302641586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9715177750299224,0.23696669133215567],[-0.23696669133215567,0.9715177750299224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9983943178333402,-0.056646148307711],[0.056646148307711,0.9983943178333402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985601014706385,-0.05364441956949659],[0.05364441956949659,0.9985601014706385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998886503929326,-0.01492269464271602],[0.01492269464271602,0.9998886503929326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8658664113339782,0.5002752819434696],[-0.5002752819434696,0.8658664113339782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.767075735587751,0.039347294982255324],[0.11337441760313854,0.6407160337007833]],"imag":[[0.3427879589471301,0.5408724632026959],[0.5303182747242653,-0.5434995244573492]]},{"name":"u","qubits":[1],"real":[[0.9797193443722461,0.0],[0.0,0.9797193443722461]],"imag":[[0.2003746647229045,0.0],[0.0,-0.2003746647229045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8359225741805272,0.0],[0.0,0.8359225741805272]],"imag":[[0.548847383136151,0.0],[0.0,-0.548847383136151]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3883280122437329,0.12160705744432465],[0.012944027909064121,0.6015060497682281]],"imag":[[0.9096418080876502,-0.08345573356932755],[-0.14692034585907843,-0.7851352343426959]]},{"name":"u","qubits":[1],"real":[[0.8133095927063958,-0.5818311665867999],[0.5818311665867999,0.8133095927063958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9082236736072072,0.41848507583834954],[-0.41848507583834954,0.9082236736072072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2393798195903801,0.9428925373191609],[-0.6643630851115687,0.010778034219816478]],"imag":[[0.14104278030320774,-0.18373322825513294],[0.6938486342411121,-0.27763212688941147]]},{"name":"u","qubits":[1],"real":[[0.4997644008394908,0.0],[0.0,0.4997644008394908]],"imag":[[0.8661613843006075,0.0],[0.0,-0.8661613843006075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117852546442904,0.0],[0.0,0.9117852546442904]],"imag":[[-0.410667322066471,0.0],[0.0,0.410667322066471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6864568410906091,0.609349497870545],[-0.6093000710939338,-0.6807228920443116]],"imag":[[-0.3968241545121438,-0.0008860928502440191],[0.007811471087558223,0.4065817857838739]]},{"name":"u","qubits":[2],"real":[[0.9987994846298869,0.0],[0.0,0.9987994846298869]],"imag":[[0.04898560505977682,0.0],[0.0,-0.04898560505977682]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8217062472309701,0.0],[0.0,0.8217062472309701]],"imag":[[0.569911259111097,0.0],[0.0,-0.569911259111097]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.910586276983709,0.0],[0.0,0.910586276983709]],"imag":[[0.41331904404339753,0.0],[0.0,-0.41331904404339753]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993336916650688,0.0],[0.0,0.9993336916650688]],"imag":[[0.03649894112252004,0.0],[0.0,-0.03649894112252004]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19938748096588105,-0.612733933537997],[-0.9559436414101671,0.2920197870460288]],"imag":[[-0.2134852622368164,-0.7343199588277659],[0.028990165388083064,0.007467846532557387]]},{"name":"u","qubits":[1],"real":[[0.935052135435198,0.0],[0.0,0.935052135435198]],"imag":[[-0.354510231189561,0.0],[0.0,0.354510231189561]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.823498813589607,0.0],[0.0,0.823498813589607]],"imag":[[0.5673179919732052,0.0],[0.0,-0.5673179919732052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5997302551261585,-0.4022249426584936],[-0.0016115433471558316,-0.43761987426924365]],"imag":[[-0.6772317130869588,-0.14105290985650534],[0.42623729400846205,-0.7917120800953814]]},{"name":"u","qubits":[1],"real":[[0.7839602034977118,-0.6208110818371612],[0.6208110818371612,0.7839602034977118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9387671522086056,0.34455222236134936],[-0.34455222236134936,0.9387671522086056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31499735013835656,-0.31257318435348436],[0.18336350327888443,-0.4316772922634283]],"imag":[[-0.6321225629526036,0.635213144727947],[0.6837949696197974,0.558978515268762]]},{"name":"u","qubits":[1],"real":[[0.9852711942157658,0.0],[0.0,0.9852711942157658]],"imag":[[-0.1709990463383894,0.0],[0.0,0.1709990463383894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6425852552611369,0.0],[0.0,0.6425852552611369]],"imag":[[0.7662141931085455,0.0],[0.0,-0.7662141931085455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2896287117462055,0.2222936902438623],[-0.4162377695459098,-0.6431591091954926]],"imag":[[-0.8092655832887196,0.46020641055331657],[0.2965645701024449,0.5702121843860042]]},{"name":"u","qubits":[2],"real":[[0.6654767752987218,-0.7464185565338086],[0.7464185565338086,0.6654767752987218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9901234248484945,0.14019844352305655],[-0.14019844352305655,0.9901234248484945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990238770674905,0.04417344280265761],[-0.04417344280265761,0.9990238770674905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8930747757637133,0.44990826275430096],[-0.44990826275430096,0.8930747757637133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4747442710285248,0.4176546055749528],[0.0374847784736819,-0.08883803209528264]],"imag":[[-0.4769433388527901,0.610497796139821],[0.7387406987788925,0.6670568756889401]]},{"name":"u","qubits":[1],"real":[[0.9773505784379173,0.0],[0.0,0.9773505784379173]],"imag":[[0.2116266685157341,0.0],[0.0,-0.2116266685157341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5309092052809633,0.0],[0.0,0.5309092052809633]],"imag":[[-0.8474287083571903,0.0],[0.0,0.8474287083571903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3178404755405577,0.21936426158780006],[0.6160718520997399,0.7533612991703078]],"imag":[[0.6995265277211367,-0.6012648250651299],[0.1734806680093158,0.15101881932350025]]},{"name":"u","qubits":[1],"real":[[0.6077508868094029,-0.7941277350542445],[0.7941277350542445,0.6077508868094029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9614638254632878,0.27493146841622257],[-0.27493146841622257,0.9614638254632878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10682105336209063,0.7883311725117588],[-0.42411597584309624,0.16905757125604665]],"imag":[[0.1913309679672404,0.574904936229954],[-0.8786963993837638,0.13941956227758884]]},{"name":"u","qubits":[1],"real":[[0.6926015656294775,0.0],[0.0,0.6926015656294775]],"imag":[[-0.72132036661084,0.0],[0.0,0.72132036661084]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7292029688922079,0.0],[0.0,0.7292029688922079]],"imag":[[0.684297471980417,0.0],[0.0,-0.684297471980417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9134232807502687,0.39993217600046727],[-0.36379061816299657,-0.7651026298412356]],"imag":[[0.03712121241455505,-0.06583449226522706],[0.17870733591230584,0.5003379258438606]]},{"name":"u","qubits":[2],"real":[[0.9840243735278781,0.0],[0.0,0.9840243735278781]],"imag":[[0.17803379539589426,0.0],[0.0,-0.17803379539589426]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9331375153550174,0.0],[0.0,0.9331375153550174]],"imag":[[0.35951964819334237,0.0],[0.0,-0.35951964819334237]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9902973709408339,0.0],[0.0,0.9902973709408339]],"imag":[[0.13896444548039025,0.0],[0.0,-0.13896444548039025]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7773679548861782,0.0],[0.0,0.7773679548861782]],"imag":[[0.629046153089009,0.0],[0.0,-0.629046153089009]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14088525238635619,-0.8703706549294706],[0.6566553624913168,-0.27637896441779974]],"imag":[[-0.24448662605647786,-0.40352516449063924],[0.6994150200352796,-0.056894926731578796]]},{"name":"u","qubits":[1],"real":[[0.999919035250412,0.0],[0.0,0.999919035250412]],"imag":[[-0.01272489465124577,0.0],[0.0,0.01272489465124577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8367819012745784,0.0],[0.0,0.8367819012745784]],"imag":[[0.5475363455509613,0.0],[0.0,-0.5475363455509613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020882626408049276,0.5580905583683711],[0.02003467525321041,0.7996321490775937]],"imag":[[-0.8203429015912801,-0.12302994913101983],[0.5711392575463535,-0.18435559779525926]]},{"name":"u","qubits":[1],"real":[[0.5286197568890524,-0.8488587353774238],[0.8488587353774238,0.5286197568890524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9465370229462929,0.322595201749761],[-0.322595201749761,0.9465370229462929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48580653181218936,-0.8471510338704117],[-0.8688059384991993,0.44292598691202606]],"imag":[[-0.04475851946006129,0.21053221700406818],[0.08464590842374328,-0.20451865815531906]]},{"name":"u","qubits":[1],"real":[[0.9467318933168688,0.0],[0.0,0.9467318933168688]],"imag":[[-0.3220228597113208,0.0],[0.0,0.3220228597113208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6659513981813006,0.0],[0.0,0.6659513981813006]],"imag":[[0.7459951308556718,0.0],[0.0,-0.7459951308556718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4334257936616539,0.47892273803496066],[0.5659093217835965,0.3217772578389039]],"imag":[[-0.5634125485808038,-0.5151129900163122],[0.4176781308721807,-0.6338383191691921]]},{"name":"u","qubits":[3],"real":[[0.9883893091351141,0.0],[0.0,0.9883893091351141]],"imag":[[0.15194266546106092,0.0],[0.0,-0.15194266546106092]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9688513753661933,0.0],[0.0,0.9688513753661933]],"imag":[[-0.24764291318557002,0.0],[0.0,0.24764291318557002]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9943777557832277,0.0],[0.0,0.9943777557832277]],"imag":[[0.10589088158813104,0.0],[0.0,-0.10589088158813104]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9810861092607509,0.0],[0.0,0.9810861092607509]],"imag":[[-0.1935718115212077,0.0],[0.0,0.1935718115212077]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9821527115719575,0.0],[0.0,0.9821527115719575]],"imag":[[0.18808522310870512,0.0],[0.0,-0.18808522310870512]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.979606962379135,0.0],[0.0,0.979606962379135]],"imag":[[0.20092336663097193,0.0],[0.0,-0.20092336663097193]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9765694829851626,0.0],[0.0,0.9765694829851626]],"imag":[[-0.21520233479702822,0.0],[0.0,0.21520233479702822]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7279307423307914,0.0],[0.0,0.7279307423307914]],"imag":[[-0.6856506649670392,0.0],[0.0,0.6856506649670392]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.49152010783415057,0.28131635814935396],[0.7117308637208413,-0.269835910056406]],"imag":[[0.3345162627085533,0.7532383156848775],[0.3740936128904,-0.5297940430637399]]},{"name":"u","qubits":[1],"real":[[0.9929852004752983,0.0],[0.0,0.9929852004752983]],"imag":[[-0.11823870617116813,0.0],[0.0,0.11823870617116813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4044141322950151,0.0],[0.0,0.4044141322950151]],"imag":[[-0.9145759725687473,0.0],[0.0,0.9145759725687473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20446931501900156,0.40840419811007983],[0.4352250508016186,0.11324417663391229]],"imag":[[-0.8464074720361507,-0.27384795318405314],[0.22883584870330329,-0.8633591755239961]]},{"name":"u","qubits":[1],"real":[[0.836902802643021,-0.5473515314021299],[0.5473515314021299,0.836902802643021]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.919799735815954,0.3923881318196326],[-0.3923881318196326,0.919799735815954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35371234921384886,-0.053991379606825755],[-0.12963289108456513,0.2983709979688307]],"imag":[[0.5385219942637767,-0.7628673322642255],[0.7537087960590892,0.5710456302812403]]},{"name":"u","qubits":[1],"real":[[0.8522680087692698,0.0],[0.0,0.8522680087692698]],"imag":[[0.5231053825267562,0.0],[0.0,-0.5231053825267562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6316520710920632,0.0],[0.0,0.6316520710920632]],"imag":[[-0.7752519984399312,0.0],[0.0,0.7752519984399312]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7106417644070608,-0.24393868263410973],[0.2916504234321338,-0.6761049222404797]],"imag":[[0.3608165859162411,-0.5525337936478659],[-0.5289042489147014,-0.42199817548661006]]},{"name":"u","qubits":[2],"real":[[0.9730477464904905,0.0],[0.0,0.9730477464904905]],"imag":[[-0.2306037359839995,0.0],[0.0,0.2306037359839995]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983838855139898,0.0],[0.0,0.9983838855139898]],"imag":[[0.05682972062212272,0.0],[0.0,-0.05682972062212272]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9721863199914467,0.0],[0.0,0.9721863199914467]],"imag":[[0.23420879407376757,0.0],[0.0,-0.23420879407376757]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.822570752061256,0.0],[0.0,0.822570752061256]],"imag":[[0.568662780436156,0.0],[0.0,-0.568662780436156]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8120822926685789,-0.5062574387244543],[-0.5125318044724348,0.4768586459579282]],"imag":[[0.2127088820726242,-0.19743527333714714],[-0.18052266014489296,0.6908896803062068]]},{"name":"u","qubits":[1],"real":[[0.7514877617915373,0.0],[0.0,0.7514877617915373]],"imag":[[-0.6597470302150255,0.0],[0.0,0.6597470302150255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7905325110940491,0.0],[0.0,0.7905325110940491]],"imag":[[0.6124200755227879,0.0],[0.0,-0.6124200755227879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9403715085704598,0.31721571195666254],[-0.2005005496533776,-0.6881950951248842]],"imag":[[-0.1227811181915265,0.0006441835013543604],[-0.24581650162926236,-0.6525038606487288]]},{"name":"u","qubits":[1],"real":[[0.5995127087315909,-0.8003652366696786],[0.8003652366696786,0.5995127087315909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9414244775446673,0.33722389162061206],[-0.33722389162061206,0.9414244775446673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34019065736001086,0.2889621658719625],[0.05965126256167713,-0.725663691471658]],"imag":[[0.8239876213848586,-0.34902089213121656],[0.44917306611626184,0.5177813152579378]]},{"name":"u","qubits":[1],"real":[[0.9864130448092228,0.0],[0.0,0.9864130448092228]],"imag":[[-0.16428422027145007,0.0],[0.0,0.16428422027145007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5874338957697821,0.0],[0.0,0.5874338957697821]],"imag":[[-0.8092721532962424,0.0],[0.0,0.8092721532962424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26540028329248444,-0.5111850279165601],[0.05627542625324007,-0.7953524603373918]],"imag":[[-0.7746716892118464,0.2610293676885396],[0.5712088409346877,0.19485379204245504]]},{"name":"u","qubits":[2],"real":[[0.767212255395104,-0.6413932921161226],[0.6413932921161226,0.767212255395104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9767325216696598,0.21446114126532936],[-0.21446114126532936,0.9767325216696598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990164751487631,0.044340527526640125],[-0.044340527526640125,0.9990164751487631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9410193670683559,0.3383527017806579],[-0.3383527017806579,0.9410193670683559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3446184127384273,0.8563263452752389],[-0.8751603080782631,-0.23123219386681035]],"imag":[[0.33272546544102255,0.19296918053475456],[-0.06801727290226647,-0.4195232511683229]]},{"name":"u","qubits":[1],"real":[[0.9960596946042395,0.0],[0.0,0.9960596946042395]],"imag":[[-0.08868531324243673,0.0],[0.0,0.08868531324243673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7465096037855697,0.0],[0.0,0.7465096037855697]],"imag":[[-0.6653746399254421,0.0],[0.0,0.6653746399254421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17533571042462937,-0.11797832644102468],[0.1160212698577403,-0.7049108946856729]],"imag":[[-0.976826614915613,-0.03388609644928599],[0.04007764941950429,0.6985939289108147]]},{"name":"u","qubits":[1],"real":[[0.8110114340259436,-0.5850303016760607],[0.5850303016760607,0.8110114340259436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9163219789682882,0.4004422940445229],[-0.4004422940445229,0.9163219789682882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2505300694633566,-0.040708363845302534],[-0.9611830919545503,0.07856180848247793]],"imag":[[-0.04055367669949281,-0.9664020450691716],[0.10824577285755278,0.2413254206401053]]},{"name":"u","qubits":[1],"real":[[0.8160835499431339,0.0],[0.0,0.8160835499431339]],"imag":[[-0.5779339404397466,0.0],[0.0,0.5779339404397466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7336680917936585,0.0],[0.0,0.7336680917936585]],"imag":[[-0.679508006637046,0.0],[0.0,0.679508006637046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9178089269996454,0.17766419107113907],[-0.20950107354243586,-0.6866124744932196]],"imag":[[-0.3230186178460482,0.1473810749574916],[-0.09692804665913192,-0.6894037741597516]]},{"name":"u","qubits":[2],"real":[[0.9983666524296042,0.0],[0.0,0.9983666524296042]],"imag":[[0.05713166649508676,0.0],[0.0,-0.05713166649508676]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.889124571221372,0.0],[0.0,0.889124571221372]],"imag":[[0.4576652672537118,0.0],[0.0,-0.4576652672537118]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9933971808507117,0.0],[0.0,0.9933971808507117]],"imag":[[0.11472593899314285,0.0],[0.0,-0.11472593899314285]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6367235586995297,0.0],[0.0,0.6367235586995297]],"imag":[[-0.7710921538940767,0.0],[0.0,0.7710921538940767]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.767914019105608,0.017446824318989456],[-0.068531298952823,-0.7741608853490205]],"imag":[[-0.10825297296865004,0.6310982185252164],[0.6276088066370314,0.04566804671869147]]},{"name":"u","qubits":[1],"real":[[0.965560620033389,0.0],[0.0,0.965560620033389]],"imag":[[0.2601781870963384,0.0],[0.0,-0.2601781870963384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9000674945920905,0.0],[0.0,0.9000674945920905]],"imag":[[0.43575050795003933,0.0],[0.0,-0.43575050795003933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4532055930092773,0.2386318845766875],[-0.23744621572807406,-0.45063554127565253]],"imag":[[0.7798972928600227,-0.35974953331185233],[-0.36053321302084484,-0.7813851200813096]]},{"name":"u","qubits":[1],"real":[[0.6437630588762244,-0.7652248846099601],[0.7652248846099601,0.6437630588762244]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.88926019626738,0.45740168707002044],[-0.45740168707002044,0.88926019626738]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7715639424760803,-0.47789930731041197],[0.0842056336673216,-0.12790503289255215]],"imag":[[-0.41188783230683507,0.08154598911394886],[0.47743785724115834,0.8652183575794098]]},{"name":"u","qubits":[1],"real":[[0.9608832176215627,0.0],[0.0,0.9608832176215627]],"imag":[[-0.2769538627519618,0.0],[0.0,0.2769538627519618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7369874938515192,0.0],[0.0,0.7369874938515192]],"imag":[[0.6759063795426531,0.0],[0.0,-0.6759063795426531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4491075620279166,-0.4256577723392577],[-0.2950333032386119,-0.745094266892969]],"imag":[[-0.7143599031154292,0.32681460707476967],[0.44827187791603523,-0.39603308812897664]]},{"name":"u","qubits":[4],"real":[[0.38268343236508984,-0.9238795325112867],[0.9238795325112867,0.38268343236508984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.40831729772076497,-0.7960764406888018],[0.6626028675170137,-0.5919944504356507]],"imag":[[0.44572052290229724,0.029538118185885143],[-0.44223030177040773,-0.1221980802127332]]},{"name":"u","qubits":[1],"real":[[0.778673848213437,0.0],[0.0,0.778673848213437]],"imag":[[0.6274289108006399,0.0],[0.0,-0.6274289108006399]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8829710670866703,0.0],[0.0,0.8829710670866703]],"imag":[[-0.46942741152155454,0.0],[0.0,0.46942741152155454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7779691884523368,0.5825265738497658],[-0.010207874524802187,-0.38514935008424184]],"imag":[[0.16932075364119498,0.16357632763955476],[0.6049712584105758,0.6968253396113667]]},{"name":"u","qubits":[1],"real":[[0.60937115911107,-0.7928851054494788],[0.7928851054494788,0.60937115911107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8824561070904635,0.47039474811985765],[-0.47039474811985765,0.8824561070904635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8140907710844973,-0.34878006669511824],[0.09493702935177137,0.3190274757877317]],"imag":[[-0.4405933877936549,0.14658154093782425],[-0.366224853778958,-0.8689578739069863]]},{"name":"u","qubits":[1],"real":[[0.6320708533289198,0.0],[0.0,0.6320708533289198]],"imag":[[-0.774910598954519,0.0],[0.0,0.774910598954519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8232668085527084,0.0],[0.0,0.8232668085527084]],"imag":[[-0.5676546150040869,0.0],[0.0,0.5676546150040869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8343935885960967,0.43261017125197576],[0.5224602680943542,0.5452581459912039]],"imag":[[0.1711831595297367,0.2955200584266321],[0.03897349696806088,0.6543774820599276]]},{"name":"u","qubits":[2],"real":[[0.9999638278583372,0.0],[0.0,0.9999638278583372]],"imag":[[0.008505467353522174,0.0],[0.0,-0.008505467353522174]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7292299998957209,0.0],[0.0,0.7292299998957209]],"imag":[[0.6842686659873349,0.0],[0.0,-0.6842686659873349]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8885127338329553,0.0],[0.0,0.8885127338329553]],"imag":[[0.45885196067652156,0.0],[0.0,-0.45885196067652156]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947144910392609,0.0],[0.0,0.9947144910392609]],"imag":[[-0.1026795077729931,0.0],[0.0,0.1026795077729931]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4891250747702212,0.3336888629790135],[-0.7367705921097948,-0.2742863355032331]],"imag":[[0.45541103825139356,-0.6648377171863723],[0.10259893796719059,-0.6094338017261551]]},{"name":"u","qubits":[1],"real":[[0.8852373921644634,0.0],[0.0,0.8852373921644634]],"imag":[[0.46513950543235943,0.0],[0.0,-0.46513950543235943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8919580201529967,0.0],[0.0,0.8919580201529967]],"imag":[[-0.452118226003715,0.0],[0.0,0.452118226003715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6106419726671282,0.37675261995520903],[-0.6180383783157394,-0.7412046046428227]],"imag":[[0.420648336759656,-0.5551835924767762],[-0.26115114575162107,-0.021080229072367618]]},{"name":"u","qubits":[1],"real":[[0.9042392263097744,-0.4270262539969886],[0.4270262539969886,0.9042392263097744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926183078384068,0.37707413769046977],[-0.37707413769046977,0.926183078384068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7774917524167965,0.5365974872469197],[-0.07369664284466176,0.42722201551248296]],"imag":[[-0.26246040394237646,-0.1966831156112668],[0.566736196232153,0.700614186393045]]},{"name":"u","qubits":[1],"real":[[0.9989045110608965,0.0],[0.0,0.9989045110608965]],"imag":[[-0.04679506151498584,0.0],[0.0,0.04679506151498584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8194020669242056,0.0],[0.0,0.8194020669242056]],"imag":[[0.5732192012837145,0.0],[0.0,-0.5732192012837145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07981552899402877,0.5206580708483304],[-0.005912476112900903,-0.8502838738894146]],"imag":[[-0.8500162136731156,0.004134136514277215],[-0.5206409131545829,-0.07691174149235253]]},{"name":"u","qubits":[2],"real":[[0.7529011242462897,-0.6581336468443724],[0.6581336468443724,0.7529011242462897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9729707488905122,0.23092839107272156],[-0.23092839107272156,0.9729707488905122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9942824213611458,-0.1067823326782904],[0.1067823326782904,0.9942824213611458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.907278880842001,0.4205294667179531],[-0.4205294667179531,0.907278880842001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1933159847075982,0.6487276509036313],[0.29250481768596637,0.7281938090798222]],"imag":[[-0.7078334566410186,0.20187412580421218],[0.6132223571810296,0.09018341699924869]]},{"name":"u","qubits":[1],"real":[[0.9893311193749136,0.0],[0.0,0.9893311193749136]],"imag":[[-0.14568437197029904,0.0],[0.0,0.14568437197029904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5252319655584199,0.0],[0.0,0.5252319655584199]],"imag":[[0.8509590955831183,0.0],[0.0,-0.8509590955831183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.234513383615083,-0.5248791215051494],[0.5091337755348742,0.49671023172103446]],"imag":[[-0.7790142940902024,0.25028405925374286],[-0.2809323781947406,0.6443126129411778]]},{"name":"u","qubits":[1],"real":[[0.7916912004630703,-0.6109214704930108],[0.6109214704930108,0.7916912004630703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9682225554344814,0.250090150041785],[-0.250090150041785,0.9682225554344814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6314365262834023,-0.7536858442323172],[0.6866479593147328,0.6361330309369254]],"imag":[[-0.17318289399939543,0.0570372396330972],[-0.31592748925988845,-0.1550456979404994]]},{"name":"u","qubits":[1],"real":[[0.992516460112856,0.0],[0.0,0.992516460112856]],"imag":[[-0.12211091845140434,0.0],[0.0,0.12211091845140434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7340613530352718,0.0],[0.0,0.7340613530352718]],"imag":[[-0.6790831539509916,0.0],[0.0,0.6790831539509916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24084014077909255,-0.10954436331303943],[0.07732728304542066,-0.7214014882710361]],"imag":[[-0.9639577844777939,0.027954405744184792],[0.08247367841307364,0.6832265190887749]]},{"name":"u","qubits":[2],"real":[[0.9571211486993094,0.0],[0.0,0.9571211486993094]],"imag":[[0.2896879471302083,0.0],[0.0,-0.2896879471302083]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9464869753855295,0.0],[0.0,0.9464869753855295]],"imag":[[-0.3227420106300884,0.0],[0.0,0.3227420106300884]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.994142207606324,0.0],[0.0,0.994142207606324]],"imag":[[0.10807992901378388,0.0],[0.0,-0.10807992901378388]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6530541995922422,0.0],[0.0,0.6530541995922422]],"imag":[[0.7573111727651559,0.0],[0.0,-0.7573111727651559]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3229390699080475,-0.6418187031580146],[0.7426327552867844,-0.5252056844265595]],"imag":[[-0.5778206099897395,-0.3871723803095656],[-0.10163803703914007,0.4028961271196569]]},{"name":"u","qubits":[1],"real":[[0.858898924299556,0.0],[0.0,0.858898924299556]],"imag":[[0.5121451335676884,0.0],[0.0,-0.5121451335676884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5600432671927612,0.0],[0.0,0.5600432671927612]],"imag":[[-0.8284633600057745,0.0],[0.0,0.8284633600057745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8662964208779436,-0.08226150227612608],[0.1657025128556541,0.3089364181363224]],"imag":[[0.4681381597655902,-0.15365617393592174],[0.05403565284766282,-0.9349765317930436]]},{"name":"u","qubits":[1],"real":[[0.8206278265873754,-0.5714630086282755],[0.5714630086282755,0.8206278265873754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9121240267144719,0.4099143323795562],[-0.4099143323795562,0.9121240267144719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30757122119576363,-0.10044912010085054],[0.3361885323442577,-0.5369484524177971]],"imag":[[0.6801757369287097,0.6577772305701971],[0.5742283356869871,-0.5185802239388804]]},{"name":"u","qubits":[1],"real":[[0.9120502095069917,0.0],[0.0,0.9120502095069917]],"imag":[[-0.4100785477664646,0.0],[0.0,0.4100785477664646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9408948740055745,0.0],[0.0,0.9408948740055745]],"imag":[[-0.33869873939835393,0.0],[0.0,0.33869873939835393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6195632185348474,-0.07318231130059322],[-0.44236650198550814,0.16117251237297503]],"imag":[[-0.5496962636313507,-0.5555355841898666],[-0.343929228053649,0.8124333728170637]]},{"name":"u","qubits":[3],"real":[[0.9896734298682763,0.0],[0.0,0.9896734298682763]],"imag":[[0.1433405114151679,0.0],[0.0,-0.1433405114151679]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9977597932428526,0.0],[0.0,0.9977597932428526]],"imag":[[0.06689839301493086,0.0],[0.0,-0.06689839301493086]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9018301611680468,0.0],[0.0,0.9018301611680468]],"imag":[[-0.4320906853978857,0.0],[0.0,0.4320906853978857]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989510453385333,0.0],[0.0,0.9989510453385333]],"imag":[[-0.04579092723511428,0.0],[0.0,0.04579092723511428]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998743179797351,0.0],[0.0,0.9998743179797351]],"imag":[[-0.01585396620910676,0.0],[0.0,0.01585396620910676]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7712691048299893,0.0],[0.0,0.7712691048299893]],"imag":[[-0.6365092049096752,0.0],[0.0,0.6365092049096752]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9685067181805249,0.0],[0.0,0.9685067181805249]],"imag":[[-0.24898742305423652,0.0],[0.0,0.24898742305423652]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999931814550617,0.0],[0.0,0.9999931814550617]],"imag":[[0.0036928367665094663,0.0],[0.0,-0.0036928367665094663]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.007746248308153331,-0.08239007335095182],[0.09188569493510515,0.0051356774345838645]],"imag":[[0.26403909940061393,0.9609553711999775],[0.9600939374306837,-0.26410277392035614]]},{"name":"u","qubits":[1],"real":[[0.7929358846985427,0.0],[0.0,0.7929358846985427]],"imag":[[0.6093050818410588,0.0],[0.0,-0.6093050818410588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6451685529735701,0.0],[0.0,0.6451685529735701]],"imag":[[-0.7640402726649883,0.0],[0.0,0.7640402726649883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8108553844802635,0.5286266394732734],[-0.5201202466485478,-0.7966364913851477]],"imag":[[0.21607708900928896,-0.12797700224583292],[-0.1590571158134395,-0.26371587652040485]]},{"name":"u","qubits":[1],"real":[[0.8333324908049027,-0.552772068549865],[0.552772068549865,0.8333324908049027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.969433073592562,0.24535589625048396],[-0.24535589625048396,0.969433073592562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45958492605377566,0.7731511347937738],[-0.23878370987463554,0.07417190101531843]],"imag":[[0.03637803261502102,-0.4355406493707626],[0.854658220802744,0.4550166970700831]]},{"name":"u","qubits":[1],"real":[[0.9806711929880798,0.0],[0.0,0.9806711929880798]],"imag":[[-0.1956630042786228,0.0],[0.0,0.1956630042786228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5250640897606887,0.0],[0.0,0.5250640897606887]],"imag":[[0.8510626896085737,0.0],[0.0,-0.8510626896085737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3588848771520976,-0.008881762150643457],[0.18939431927832706,0.13535236291138064]],"imag":[[-0.8635707749813443,0.3540738282487761],[0.29929409178054867,0.925328361342427]]},{"name":"u","qubits":[2],"real":[[0.9990094996352832,0.0],[0.0,0.9990094996352832]],"imag":[[0.04449741159282359,0.0],[0.0,-0.04449741159282359]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9837902108392343,0.0],[0.0,0.9837902108392343]],"imag":[[-0.17932323066712477,0.0],[0.0,0.17932323066712477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9498508044972985,0.0],[0.0,0.9498508044972985]],"imag":[[-0.312703452484674,0.0],[0.0,0.312703452484674]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7635371453023536,0.0],[0.0,0.7635371453023536]],"imag":[[-0.6457639102207032,0.0],[0.0,0.6457639102207032]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.29638763454838385,-0.3267064145311243],[0.8445566697893321,0.1838348077283651]],"imag":[[-0.4147081868638836,0.7958859268382],[0.16399854069239936,0.47542956747828724]]},{"name":"u","qubits":[1],"real":[[0.8435044175389731,0.0],[0.0,0.8435044175389731]],"imag":[[-0.5371222371045885,0.0],[0.0,0.5371222371045885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5408234401688757,0.0],[0.0,0.5408234401688757]],"imag":[[-0.8411361403268216,0.0],[0.0,0.8411361403268216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8998191453171425,0.0179324183694443],[-0.01037730092156848,0.7735613006659438]],"imag":[[-0.42005339180666396,0.11644347179583546],[-0.11735827784194654,-0.622673478124425]]},{"name":"u","qubits":[1],"real":[[0.6861634197859521,-0.7274474285799952],[0.7274474285799952,0.6861634197859521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8982997214669775,0.4393832158974108],[-0.4393832158974108,0.8982997214669775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5225109474193145,-0.007946977253784562],[-0.14370045787262828,0.7428507714901356]],"imag":[[-0.7314850345215328,-0.43800547901884906],[-0.4138382927004224,0.5062220631289273]]},{"name":"u","qubits":[1],"real":[[0.7655177876300542,0.0],[0.0,0.7655177876300542]],"imag":[[0.6434147315860799,0.0],[0.0,-0.6434147315860799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.758420570113449,0.0],[0.0,0.758420570113449]],"imag":[[-0.6517654783960186,0.0],[0.0,0.6517654783960186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8594175728767428,0.48841890679549216],[-0.4595927106414239,-0.772496500367867]],"imag":[[0.15008755200646776,-0.017948082015952306],[-0.16628199688668482,-0.40543062878381986]]},{"name":"u","qubits":[2],"real":[[0.6207526764131822,-0.7840064506914921],[0.7840064506914921,0.6207526764131822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9725700716575227,0.2326100937536484],[-0.2326100937536484,0.9725700716575227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9936766986670406,0.1122791989914936],[-0.1122791989914936,0.9936766986670406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.942877738918841,0.33313896417455263],[-0.33313896417455263,0.942877738918841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.44911925802791436,-0.20188972402188143],[0.09863653556498261,0.7178389907392524]],"imag":[[0.833424002452732,0.2508722055917961],[0.3065406303507935,-0.6172607708013912]]},{"name":"u","qubits":[1],"real":[[0.7101134823559957,0.0],[0.0,0.7101134823559957]],"imag":[[-0.7040872404583405,0.0],[0.0,0.7040872404583405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9443778540957403,0.0],[0.0,0.9443778540957403]],"imag":[[-0.3288623856471346,0.0],[0.0,0.3288623856471346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9674347011855946,-0.22721822933351005],[-0.10556406701180454,-0.03225663914542842]],"imag":[[-0.008245083316942665,0.11123845468892501],[0.22990942846904475,-0.9669319478060521]]},{"name":"u","qubits":[1],"real":[[0.7246310581343046,-0.6891370180066937],[0.6891370180066937,0.7246310581343046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9868229717462186,0.1618036539573874],[-0.1618036539573874,0.9868229717462186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4529407716283856,-0.12154220398699013],[-0.0775403129882613,0.9844599948045536]],"imag":[[-0.8824006950727771,-0.03796265772766353],[-0.1010008445184758,0.12093323735704577]]},{"name":"u","qubits":[1],"real":[[0.842779599350943,0.0],[0.0,0.842779599350943]],"imag":[[-0.5382588103485756,0.0],[0.0,0.5382588103485756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8405249103119425,0.0],[0.0,0.8405249103119425]],"imag":[[-0.5417728999729507,0.0],[0.0,0.5417728999729507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7810513216396624,0.330130516889904],[-0.1678641125534847,-0.5973732970607062]],"imag":[[-0.3620488048563833,0.38716060967640564],[0.48031358046970984,0.6198916422180734]]},{"name":"u","qubits":[2],"real":[[0.9826227481973644,0.0],[0.0,0.9826227481973644]],"imag":[[-0.18561394000736856,0.0],[0.0,0.18561394000736856]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9905315542774045,0.0],[0.0,0.9905315542774045]],"imag":[[0.13728525041237805,0.0],[0.0,-0.13728525041237805]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9398450680074805,0.0],[0.0,0.9398450680074805]],"imag":[[0.34160100723214276,0.0],[0.0,-0.34160100723214276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7376998031880984,0.0],[0.0,0.7376998031880984]],"imag":[[0.6751288768644407,0.0],[0.0,-0.6751288768644407]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07473995296920925,0.661707218294167],[0.2705393920029152,-0.1468116784444087]],"imag":[[0.4264366117867109,-0.6121350445901839],[0.8598687067993137,0.40728439144448564]]},{"name":"u","qubits":[1],"real":[[0.9828225949664428,0.0],[0.0,0.9828225949664428]],"imag":[[-0.18455282935633252,0.0],[0.0,0.18455282935633252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2668304120555437,0.0],[0.0,0.2668304120555437]],"imag":[[0.9637434986562912,0.0],[0.0,-0.9637434986562912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31169221689108606,0.4550493428506742],[-0.2884696393492028,0.7558542653835668]],"imag":[[-0.8006825233755208,-0.2338494264728871],[0.42254079786958976,0.40856929744039716]]},{"name":"u","qubits":[1],"real":[[0.7714460172974826,-0.6362947763386496],[0.6362947763386496,0.7714460172974826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9090134692707812,0.4167667365377167],[-0.4167667365377167,0.9090134692707812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8043105261619966,0.5675813672509465],[-0.08634648533816201,0.37133694679642903]],"imag":[[-0.16229232096224513,0.0678024454665561],[0.565057576297713,-0.7316851043189326]]},{"name":"u","qubits":[1],"real":[[0.8094273620528851,0.0],[0.0,0.8094273620528851]],"imag":[[-0.5872200146113105,0.0],[0.0,0.5872200146113105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8552493188572369,0.0],[0.0,0.8552493188572369]],"imag":[[0.5182167525217921,0.0],[0.0,-0.5182167525217921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8161631333344703,0.4903242173976827],[0.14673398433682186,-0.2716803755881948]],"imag":[[-0.2664485935096991,-0.14988345017283455],[-0.49127591498363116,-0.8144365455441542]]},{"name":"u","qubits":[3],"real":[[0.7880994107493702,-0.6155479825135449],[0.6155479825135449,0.7880994107493702]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993198072732335,0.11643705733474853],[-0.11643705733474853,0.993198072732335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9984713009347024,-0.055272608132447325],[0.055272608132447325,0.9984713009347024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9851579142224615,0.17165047056401914],[-0.17165047056401914,0.9851579142224615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9988200733298217,-0.0485639898835501],[0.0485639898835501,0.9988200733298217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9976465117262023,-0.06856703027359713],[0.06856703027359713,0.9976465117262023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999739367403035,0.007219822719390828],[-0.007219822719390828,0.9999739367403035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8581405417650059,0.5134148523165865],[-0.5134148523165865,0.8581405417650059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3717775937732157,-0.6029353966258263],[-0.90802468639113,0.38121550211066096]],"imag":[[0.15546434563340472,0.688535522323019],[-0.11447020096629952,-0.1306234394951437]]},{"name":"u","qubits":[1],"real":[[0.9875336667673955,0.0],[0.0,0.9875336667673955]],"imag":[[-0.1574079318234711,0.0],[0.0,0.1574079318234711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5410913990221572,0.0],[0.0,0.5410913990221572]],"imag":[[-0.8409637910779778,0.0],[0.0,0.8409637910779778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2577582330175645,-0.4001559088850175],[-0.3589201654728269,0.3355882870586401]],"imag":[[-0.788009112104067,0.3904837783276385],[-0.4286941186552265,-0.7581412592890753]]},{"name":"u","qubits":[1],"real":[[0.5589400594905928,-0.8292080618859495],[0.8292080618859495,0.5589400594905928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9210636456770422,0.38941207044994885],[-0.38941207044994885,0.9210636456770422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7582096790680375,0.1782908819462234],[0.3062601230399253,-0.5668039442396446]],"imag":[[-0.4624683693111572,0.42361946528583916],[-0.3427037014532997,-0.6837340117620003]]},{"name":"u","qubits":[1],"real":[[0.9306863021436941,0.0],[0.0,0.9306863021436941]],"imag":[[0.36581827045965937,0.0],[0.0,-0.36581827045965937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5669477722405996,0.0],[0.0,0.5669477722405996]],"imag":[[-0.823753739628186,0.0],[0.0,0.823753739628186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5532513359379556,-0.5621430308502283],[0.2939096496025505,0.02056234671334578]],"imag":[[0.5950381505023439,0.1543948561194202],[0.5034477893487298,-0.812240500817352]]},{"name":"u","qubits":[2],"real":[[0.9743156851742262,0.0],[0.0,0.9743156851742262]],"imag":[[0.2251864685621191,0.0],[0.0,-0.2251864685621191]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9497605384365244,0.0],[0.0,0.9497605384365244]],"imag":[[0.3129775065859576,0.0],[0.0,-0.3129775065859576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6075394938725266,0.0],[0.0,0.6075394938725266]],"imag":[[-0.7942894707756828,0.0],[0.0,0.7942894707756828]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993476318734014,0.0],[0.0,0.9993476318734014]],"imag":[[0.03611524150583337,0.0],[0.0,-0.03611524150583337]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4239059989737334,0.0005747483900217789],[-0.8945376399709996,0.11702899883886793]],"imag":[[-0.13595646610681514,-0.8954435844999483],[0.04027349044895927,-0.42951678671845256]]},{"name":"u","qubits":[1],"real":[[0.9811690716171103,0.0],[0.0,0.9811690716171103]],"imag":[[-0.19315085529714268,0.0],[0.0,0.19315085529714268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5722070732303157,0.0],[0.0,0.5722070732303157]],"imag":[[-0.8201091789177805,0.0],[0.0,0.8201091789177805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.313807213489796,0.4881140031319001],[-0.40944886772238914,-0.4852247499394297]],"imag":[[-0.7661523336868715,-0.27618898293465943],[-0.38325873645460934,0.6708362748825437]]},{"name":"u","qubits":[1],"real":[[0.7709545760610955,-0.6368901331081024],[0.6368901331081024,0.7709545760610955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9688746221730342,0.24755194709203984],[-0.24755194709203984,0.9688746221730342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08060622803409379,-0.4265987192881486],[0.18747296795730461,0.6365623356235718]],"imag":[[0.8940548970763116,0.11037214194574961],[0.3987760816564362,-0.6329454288084254]]},{"name":"u","qubits":[1],"real":[[0.7468164987501407,0.0],[0.0,0.7468164987501407]],"imag":[[0.6650301626201485,0.0],[0.0,-0.6650301626201485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.668635102068521,0.0],[0.0,0.668635102068521]],"imag":[[-0.7435906806044698,0.0],[0.0,0.7435906806044698]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8621563133207648,0.4660909171508112],[0.21360339131437384,0.546712000972149]],"imag":[[0.10022338210074876,-0.171467262271694],[0.44834736120605495,0.6741396167794877]]},{"name":"u","qubits":[2],"real":[[0.7413209962904697,-0.6711506391704514],[0.6711506391704514,0.7413209962904697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9756669485794432,0.21925785151204497],[-0.21925785151204497,0.9756669485794432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999850644977809,0.01728258480260923],[-0.01728258480260923,0.999850644977809]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.928178523340865,0.37213522919601594],[-0.37213522919601594,0.928178523340865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7501700610772278,0.43621650685035757],[-0.14524580982909668,0.36650946338877266]],"imag":[[0.08497265367458018,-0.48963219536930014],[0.6394749270440383,0.6600350639591698]]},{"name":"u","qubits":[1],"real":[[0.7544617663571267,0.0],[0.0,0.7544617663571267]],"imag":[[0.6563439975388549,0.0],[0.0,-0.6563439975388549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8551418522503725,0.0],[0.0,0.8551418522503725]],"imag":[[-0.5183940706931379,0.0],[0.0,0.5183940706931379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9240998866985575,-0.3403027903301049],[0.2925153766174113,-0.9222508931585452]],"imag":[[0.12916208786049826,-0.11640689565818266],[-0.20926373050675656,0.14176295568671987]]},{"name":"u","qubits":[1],"real":[[0.6666517829035056,-0.7453693046749224],[0.7453693046749224,0.6666517829035056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9745664904421223,0.22409854017223063],[-0.22409854017223063,0.9745664904421223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6125047186309555,0.47096817700478943],[0.1816082446610202,0.592050124575902]],"imag":[[0.07550454531518783,0.6303380121334472],[-0.765607914511536,-0.1741827106750213]]},{"name":"u","qubits":[1],"real":[[0.9799379779674083,0.0],[0.0,0.9799379779674083]],"imag":[[0.19930268271437593,0.0],[0.0,-0.19930268271437593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9604179481138804,0.0],[0.0,0.9604179481138804]],"imag":[[-0.2785630358477659,0.0],[0.0,0.2785630358477659]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29991215228015977,0.6061580416273227],[-0.5795695542403495,0.27679235121822543]],"imag":[[0.7068104515575224,0.20747075710630203],[-0.2730765795182293,-0.7161803598419557]]},{"name":"u","qubits":[2],"real":[[0.9989932062023597,0.0],[0.0,0.9989932062023597]],"imag":[[-0.04486172044772388,0.0],[0.0,0.04486172044772388]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.660597102265636,0.0],[0.0,0.660597102265636]],"imag":[[0.7507406133134432,0.0],[0.0,-0.7507406133134432]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9202611216687704,0.0],[0.0,0.9202611216687704]],"imag":[[-0.3913048273979464,0.0],[0.0,0.3913048273979464]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999984779383762,0.0],[0.0,0.9999984779383762]],"imag":[[-0.0017447409352029592,0.0],[0.0,0.0017447409352029592]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.41830454578094645,-0.44195268489031364],[0.7500167174172339,0.3211269826181537]],"imag":[[-0.38496482509195057,0.6939028856685658],[-0.3380803366296196,0.46909921190899495]]},{"name":"u","qubits":[1],"real":[[0.9470207849073095,0.0],[0.0,0.9470207849073095]],"imag":[[-0.32117227924206576,0.0],[0.0,0.32117227924206576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5542514914428003,0.0],[0.0,0.5542514914428003]],"imag":[[-0.8323492561619981,0.0],[0.0,0.8323492561619981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5078112226146003,0.45414436957741716],[-0.07815032455627847,0.8188823030679805]],"imag":[[-0.6625662769178989,-0.3112660959034069],[0.5450011171085494,0.16216683645018562]]},{"name":"u","qubits":[1],"real":[[0.6961737282810138,-0.7178733454108136],[0.7178733454108136,0.6961737282810138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9388143825459822,0.3444235112834289],[-0.3444235112834289,0.9388143825459822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5805219723464657,0.13975323116888086],[-0.28561204398013534,-0.4465151646233547]],"imag":[[0.49475935639858454,0.6314083094613853],[0.5802009817403931,-0.6183985679821312]]},{"name":"u","qubits":[1],"real":[[0.3893639080780973,0.0],[0.0,0.3893639080780973]],"imag":[[-0.921084006530431,0.0],[0.0,0.921084006530431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9538976704321571,0.0],[0.0,0.9538976704321571]],"imag":[[0.3001320281877691,0.0],[0.0,-0.3001320281877691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5696672189019019,0.2528899995964441],[0.5585221511241044,0.7937471971292509]],"imag":[[0.553399981371349,-0.5525163965267215],[0.23933392369337378,0.0271600206681607]]},{"name":"u","qubits":[3],"real":[[0.9948885540334572,0.0],[0.0,0.9948885540334572]],"imag":[[-0.1009790327405482,0.0],[0.0,0.1009790327405482]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9884174884604855,0.0],[0.0,0.9884174884604855]],"imag":[[0.1517592452059052,0.0],[0.0,-0.1517592452059052]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9507388313444599,0.0],[0.0,0.9507388313444599]],"imag":[[-0.3099930234275776,0.0],[0.0,0.3099930234275776]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8392043695762109,0.0],[0.0,0.8392043695762109]],"imag":[[-0.54381616938465,0.0],[0.0,0.54381616938465]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.969500512337507,0.0],[0.0,0.969500512337507]],"imag":[[-0.2450892828691442,0.0],[0.0,0.2450892828691442]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9808756998738803,0.0],[0.0,0.9808756998738803]],"imag":[[-0.1946352008166183,0.0],[0.0,0.1946352008166183]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.990955265972796,0.0],[0.0,0.990955265972796]],"imag":[[0.1341926258808027,0.0],[0.0,-0.1341926258808027]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9272162135129387,0.0],[0.0,0.9272162135129387]],"imag":[[-0.3745264922521884,0.0],[0.0,0.3745264922521884]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8542406576066618,0.10809618048007884],[-0.1098969197792442,0.8114912271930228]],"imag":[[-0.5077937552505483,0.02708536109972711],[0.018468027596868494,0.5736406428840944]]},{"name":"u","qubits":[1],"real":[[0.9974050020322359,0.0],[0.0,0.9974050020322359]],"imag":[[0.07199487426946069,0.0],[0.0,-0.07199487426946069]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.25615309396148994,0.0],[0.0,0.25615309396148994]],"imag":[[-0.9666362255026221,0.0],[0.0,0.9666362255026221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11434633011444628,-0.26073722800011323],[-0.1756114976537922,0.23161114849399805]],"imag":[[0.7879406261186804,-0.5459767251778018],[0.5789948949626863,0.7617622919206692]]},{"name":"u","qubits":[1],"real":[[0.6781910486334256,-0.7348856384183151],[0.7348856384183151,0.6781910486334256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8885142031459665,0.45884911551389984],[-0.45884911551389984,0.8885142031459665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2844284359462793,-0.6954954237222122],[-0.8142464383797626,-0.2032074477194274]],"imag":[[-0.3076550261395158,-0.583725076810743],[0.4018103872501537,-0.3664121770289696]]},{"name":"u","qubits":[1],"real":[[0.851359864534561,0.0],[0.0,0.851359864534561]],"imag":[[0.5245821013527758,0.0],[0.0,-0.5245821013527758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.679110257421224,0.0],[0.0,0.679110257421224]],"imag":[[-0.734036278575711,0.0],[0.0,0.734036278575711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7557621594683017,-0.4540874563918057],[-0.019155327927240503,-0.04129110973450943]],"imag":[[0.38043557280928403,0.27910018847127527],[0.5326588088721347,-0.845105147895699]]},{"name":"u","qubits":[2],"real":[[0.9887289176955913,0.0],[0.0,0.9887289176955913]],"imag":[[-0.14971682374571166,0.0],[0.0,0.14971682374571166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996683410581955,0.0],[0.0,0.9996683410581955]],"imag":[[-0.025752822873528612,0.0],[0.0,0.025752822873528612]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9719158508357408,0.0],[0.0,0.9719158508357408]],"imag":[[-0.23532866143807912,0.0],[0.0,0.23532866143807912]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6995264938948615,0.0],[0.0,0.6995264938948615]],"imag":[[0.7146066640741341,0.0],[0.0,-0.7146066640741341]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25985509642518306,-0.7412411261072362],[-0.7444095572708531,0.2556674376102903]],"imag":[[0.4916249520586584,-0.3759545562198393],[0.36964124014913785,0.49381568015870836]]},{"name":"u","qubits":[1],"real":[[0.6473922088003932,0.0],[0.0,0.6473922088003932]],"imag":[[0.7621570231812786,0.0],[0.0,-0.7621570231812786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.870326815315831,0.0],[0.0,0.870326815315831]],"imag":[[0.4924746029413125,0.0],[0.0,-0.4924746029413125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8022724147651568,-0.5531033380407886],[0.2749168016667723,-0.6716020929104113]],"imag":[[-0.1315130795678241,0.182043895414289],[0.5133069594022508,-0.45813463784010455]]},{"name":"u","qubits":[1],"real":[[0.8779343980292452,-0.47878094443808716],[0.47878094443808716,0.8779343980292452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9306643739884924,0.36587405345092117],[-0.36587405345092117,0.9306643739884924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.505101988430053,-0.7930788158649834],[-0.7280836049323315,-0.2251491254644701]],"imag":[[-0.0818996767379235,-0.3304397313587241],[-0.4561345069855722,-0.45950347884249354]]},{"name":"u","qubits":[1],"real":[[0.9425686955303817,0.0],[0.0,0.9425686955303817]],"imag":[[0.3340123563674773,0.0],[0.0,-0.3340123563674773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8533430774856189,0.0],[0.0,0.8533430774856189]],"imag":[[0.5213497790422215,0.0],[0.0,-0.5213497790422215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.507971985959853,0.18552054238117718],[-0.3514982349237513,-0.219318375496033]],"imag":[[0.6267342169511599,-0.5610265690118543],[0.47499228796698006,0.7763573709234439]]},{"name":"u","qubits":[2],"real":[[0.689273895848148,-0.7245008602495351],[0.7245008602495351,0.689273895848148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9798091282234734,0.1999351701176083],[-0.1999351701176083,0.9798091282234734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977411715385501,0.0671755507374634],[-0.0671755507374634,0.9977411715385501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9580085113864236,0.28673976374261134],[-0.28673976374261134,0.9580085113864236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5160603046354384,-0.42342768740793363],[-0.26738828066619025,-0.486618842307441]],"imag":[[-0.09532389914685606,0.7384470934111584],[-0.8081451748252895,-0.19648660534587864]]},{"name":"u","qubits":[1],"real":[[0.9971434458744406,0.0],[0.0,0.9971434458744406]],"imag":[[0.07553110848946017,0.0],[0.0,-0.07553110848946017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5745339980696762,0.0],[0.0,0.5745339980696762]],"imag":[[0.8184807175872094,0.0],[0.0,-0.8184807175872094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1315093504840037,0.4702699510930116],[0.3617665172652782,-0.656607932081529]],"imag":[[0.8630965848440543,0.12890209100236555],[0.3269473397224036,0.5754098083642758]]},{"name":"u","qubits":[1],"real":[[0.8795481762100772,-0.47580984198051945],[0.47580984198051945,0.8795481762100772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9323989625718603,0.36143073277589255],[-0.36143073277589255,0.9323989625718603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6109439153495945,-0.7326286878075154],[0.03419332893827676,-0.31419911334660255]],"imag":[[0.2995490632763513,0.016525640350870712],[-0.7320168763380306,0.6035404097362831]]},{"name":"u","qubits":[1],"real":[[0.9812614542163537,0.0],[0.0,0.9812614542163537]],"imag":[[-0.19268097588814195,0.0],[0.0,0.19268097588814195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.733389567150883,0.0],[0.0,0.733389567150883]],"imag":[[-0.6798086074728978,0.0],[0.0,0.6798086074728978]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3494927233635814,-0.008772537243231099],[-0.24136954804360486,-0.24971231390502452]],"imag":[[-0.8556130248685385,0.38171223530499115],[-0.29584105406187766,-0.8898666036507843]]},{"name":"u","qubits":[2],"real":[[0.9550922874965695,0.0],[0.0,0.9550922874965695]],"imag":[[-0.29630849188737457,0.0],[0.0,0.29630849188737457]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999228604029465,0.0],[0.0,0.9999228604029465]],"imag":[[-0.012420678064807225,0.0],[0.0,0.012420678064807225]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.953931074410299,0.0],[0.0,0.953931074410299]],"imag":[[-0.3000258410110912,0.0],[0.0,0.3000258410110912]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7845459378654805,0.0],[0.0,0.7845459378654805]],"imag":[[-0.620070698693926,0.0],[0.0,0.620070698693926]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2484528111093656,-0.6702180893207117],[-0.6917825981066421,0.5767257673723251]],"imag":[[0.5210380988489864,0.46647423610204064],[0.4338517455957883,-0.024431312881522005]]},{"name":"u","qubits":[1],"real":[[0.8736717860915177,0.0],[0.0,0.8736717860915177]],"imag":[[-0.48651578616490665,0.0],[0.0,0.48651578616490665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7916907161925593,0.0],[0.0,0.7916907161925593]],"imag":[[0.6109220980571193,0.0],[0.0,-0.6109220980571193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6154751144060309,0.3084159982841769],[0.6092447052298958,-0.39628392938909]],"imag":[[-0.3812589531244505,-0.6170182867725281],[-0.3235009789145445,-0.6059101031494785]]},{"name":"u","qubits":[1],"real":[[0.8468078028646879,-0.5318989988780575],[0.5318989988780575,0.8468078028646879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8895777505768139,0.4567837843867663],[-0.4567837843867663,0.8895777505768139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5674870179256792,-0.7935835225118232],[0.22300912432454692,0.2834499694601321]],"imag":[[0.01186503350869655,-0.21918690258175644],[-0.792517908904055,-0.49177068776757427]]},{"name":"u","qubits":[1],"real":[[0.9406372419940485,0.0],[0.0,0.9406372419940485]],"imag":[[-0.3394135810097023,0.0],[0.0,0.3394135810097023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5200728760803236,0.0],[0.0,0.5200728760803236]],"imag":[[0.8541218903444288,0.0],[0.0,-0.8541218903444288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5490502767638936,0.5026928960671835],[-0.4461826703354866,-0.7348160810215069]],"imag":[[-0.6617500926847072,-0.08905313391937145],[-0.24809601590829294,0.44655875162728664]]},{"name":"u","qubits":[4],"real":[[0.9999994148369712,0.0],[0.0,0.9999994148369712]],"imag":[[0.0010818159340200393,0.0],[0.0,-0.0010818159340200393]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999092412429256,0.0],[0.0,0.9999092412429256]],"imag":[[0.0134725378825564,0.0],[0.0,-0.0134725378825564]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999872901319119,0.0],[0.0,0.9999872901319119]],"imag":[[0.005041782882617888,0.0],[0.0,-0.005041782882617888]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9958907166844537,0.0],[0.0,0.9958907166844537]],"imag":[[-0.09056312948283712,0.0],[0.0,0.09056312948283712]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9824057870916889,0.0],[0.0,0.9824057870916889]],"imag":[[0.18675885384302182,0.0],[0.0,-0.18675885384302182]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9858799120461065,0.0],[0.0,0.9858799120461065]],"imag":[[-0.16745387133166376,0.0],[0.0,0.16745387133166376]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9947269422003537,0.0],[0.0,0.9947269422003537]],"imag":[[-0.10255881464181475,0.0],[0.0,0.10255881464181475]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9832245935835536,0.0],[0.0,0.9832245935835536]],"imag":[[0.18239900924197955,0.0],[0.0,-0.18239900924197955]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9774212308902847,0.0],[0.0,0.9774212308902847]],"imag":[[-0.21130011217441608,0.0],[0.0,0.21130011217441608]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9975851522100101,0.0],[0.0,0.9975851522100101]],"imag":[[0.06945404300781129,0.0],[0.0,-0.06945404300781129]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9987322109325676,0.0],[0.0,0.9987322109325676]],"imag":[[0.050338562213727484,0.0],[0.0,-0.050338562213727484]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9438464263205888,0.0],[0.0,0.9438464263205888]],"imag":[[0.33038450859847135,0.0],[0.0,-0.33038450859847135]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9895290992678832,0.0],[0.0,0.9895290992678832]],"imag":[[-0.14433350859066504,0.0],[0.0,0.14433350859066504]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997868556987797,0.0],[0.0,0.9997868556987797]],"imag":[[0.02064565745980307,0.0],[0.0,-0.02064565745980307]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9998507283815047,0.0],[0.0,0.9998507283815047]],"imag":[[-0.017277758968528224,0.0],[0.0,0.017277758968528224]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8263224917626606,0.0],[0.0,0.8263224917626606]],"imag":[[-0.5631972475138242,0.0],[0.0,0.5631972475138242]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.4907129603496415,-0.32679990453752555],[-0.3835858323438764,-0.9118258466313347]],"imag":[[0.7685889848840852,-0.24834167039384797],[-0.14606050829980663,-0.010092698118294665]]},{"name":"u","qubits":[1],"real":[[0.5518857999543612,0.0],[0.0,0.5518857999543612]],"imag":[[0.8339196986573316,0.0],[0.0,-0.8339196986573316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8943573009030914,0.0],[0.0,0.8943573009030914]],"imag":[[0.44735334839625057,0.0],[0.0,-0.44735334839625057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7528043492406795,-0.23706109379163523],[-0.30872288605958775,-0.1450642689471237]],"imag":[[-0.31965555969469783,-0.5243166721847591],[-0.4855884209324038,0.8048915597484234]]},{"name":"u","qubits":[1],"real":[[0.65310938735744,-0.75726357904338],[0.75726357904338,0.65310938735744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7883591907876986,0.6152152357513305],[-0.6152152357513305,0.7883591907876986]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4289548072731486,-0.31364258915169874],[0.2512685591529498,-0.3481838141875602]],"imag":[[0.6699830635022278,0.5184098708624711],[0.5513479655522688,-0.7152954379837585]]},{"name":"u","qubits":[1],"real":[[0.8982493929182327,0.0],[0.0,0.8982493929182327]],"imag":[[0.43948609548201456,0.0],[0.0,-0.43948609548201456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4842407528020602,0.0],[0.0,0.4842407528020602]],"imag":[[0.8749347937564799,0.0],[0.0,-0.8749347937564799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6976546887658983,-0.4477469422095939],[-0.357219681000381,0.8334027617845764]],"imag":[[0.542284715826017,0.1368499103631856],[0.3026537984735022,-0.293657307801776]]},{"name":"u","qubits":[2],"real":[[0.9478725005424511,0.0],[0.0,0.9478725005424511]],"imag":[[-0.31864984342597913,0.0],[0.0,0.31864984342597913]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7699107684175975,0.0],[0.0,0.7699107684175975]],"imag":[[0.6381515561954108,0.0],[0.0,-0.6381515561954108]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8927122115748422,0.0],[0.0,0.8927122115748422]],"imag":[[0.450627237642327,0.0],[0.0,-0.450627237642327]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9958744649277671,0.0],[0.0,0.9958744649277671]],"imag":[[0.09074166686166586,0.0],[0.0,-0.09074166686166586]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1264256889814542,0.97546639984433],[-0.7552654643973904,-0.007362128501378939]],"imag":[[0.10104386883625364,0.1492380129555062],[-0.6351226338470082,-0.16167596397659906]]},{"name":"u","qubits":[1],"real":[[0.9274454880361127,0.0],[0.0,0.9274454880361127]],"imag":[[0.37395837565357026,0.0],[0.0,-0.37395837565357026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6486418178981785,0.0],[0.0,0.6486418178981785]],"imag":[[0.7610938129256776,0.0],[0.0,-0.7610938129256776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6136600486907942,0.4469227378277761],[-0.3503247130831325,-0.8661811921465268]],"imag":[[0.6372440687553017,-0.13267029769140162],[0.3075937855032527,0.1799688886852977]]},{"name":"u","qubits":[1],"real":[[0.7681325488588162,-0.6402908615493886],[0.6402908615493886,0.7681325488588162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9486683767036387,0.3162725265376099],[-0.3162725265376099,0.9486683767036387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7509571520849425,-0.4079014297710009],[0.476697459442859,0.7421580954936012]],"imag":[[-0.009801882029331061,-0.5192145052210392],[-0.45686629444715987,0.11503948214484956]]},{"name":"u","qubits":[1],"real":[[0.9898252367098751,0.0],[0.0,0.9898252367098751]],"imag":[[0.14228844215971886,0.0],[0.0,-0.14228844215971886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9032174663179592,0.0],[0.0,0.9032174663179592]],"imag":[[0.429183187622915,0.0],[0.0,-0.429183187622915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24849594605620218,0.30370110706695963],[-0.004704719203899178,0.34793049593595776]],"imag":[[0.8464664800713997,-0.35987484001451225],[-0.47087379256694684,-0.8106787940291709]]},{"name":"u","qubits":[2],"real":[[0.6148711087152862,-0.7886276178699518],[0.7886276178699518,0.6148711087152862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9911898343767506,0.13244890421664401],[-0.13244890421664401,0.9911898343767506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997806600159065,0.020943539771452073],[-0.020943539771452073,0.9997806600159065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9593796820592462,0.28211810585621727],[-0.28211810585621727,0.9593796820592462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43320057494097813,0.04347254699643318],[0.008323366203469301,-0.40014578242108984]],"imag":[[-0.8998618360686432,0.026383243083800845],[-0.05016631771436854,-0.9150395701567436]]},{"name":"u","qubits":[1],"real":[[0.8937730534568824,0.0],[0.0,0.8937730534568824]],"imag":[[0.4485194855459023,0.0],[0.0,-0.4485194855459023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.593163876317516,0.0],[0.0,0.593163876317516]],"imag":[[-0.805081744813518,0.0],[0.0,0.805081744813518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7797898274356454,0.10646525493519716],[-0.15178163924976001,-0.24730396788742637]],"imag":[[0.5812909772965948,-0.20662471834957047],[0.17604249125739946,0.9406445251664834]]},{"name":"u","qubits":[1],"real":[[0.74957009522207,-0.6619249748640528],[0.6619249748640528,0.74957009522207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9031142340640095,0.4294003728817401],[-0.4294003728817401,0.9031142340640095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.29089341581057143,0.15944106249303322],[-0.10082968177294074,-0.9753181190805726]],"imag":[[-0.9310938573872971,0.15173594486737357],[-0.19564923881086127,0.017587416508172873]]},{"name":"u","qubits":[1],"real":[[0.9870317658319839,0.0],[0.0,0.9870317658319839]],"imag":[[-0.16052505486245947,0.0],[0.0,0.16052505486245947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.965672527818667,0.0],[0.0,0.965672527818667]],"imag":[[-0.2597625242722781,0.0],[0.0,0.2597625242722781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3016529123059901,0.20863083715949143],[-0.05413493879096492,0.9031633758125247]],"imag":[[-0.9028677757029299,-0.2242955057077341],[0.3015040770813172,-0.3007667144089682]]},{"name":"u","qubits":[2],"real":[[0.9549233075652729,0.0],[0.0,0.9549233075652729]],"imag":[[-0.29685261775601585,0.0],[0.0,0.29685261775601585]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8468756819392805,0.0],[0.0,0.8468756819392805]],"imag":[[-0.531790916939993,0.0],[0.0,0.531790916939993]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7279033894259291,0.0],[0.0,0.7279033894259291]],"imag":[[0.6856797034054926,0.0],[0.0,-0.6856797034054926]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970487033449708,0.0],[0.0,0.9970487033449708]],"imag":[[-0.07677162990397286,0.0],[0.0,0.07677162990397286]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3311682041612298,-0.7034723654649647],[0.6287147929078957,0.4115341088203506]],"imag":[[-0.5012704187043496,-0.37971333781119554],[-0.4937340347427693,0.43770319783255857]]},{"name":"u","qubits":[1],"real":[[0.9616094660209871,0.0],[0.0,0.9616094660209871]],"imag":[[0.27442163700924205,0.0],[0.0,-0.27442163700924205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5901094023606351,0.0],[0.0,0.5901094023606351]],"imag":[[-0.8073232891757639,0.0],[0.0,0.8073232891757639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41426675015960335,0.33194064967713016],[-0.6178954267456787,-0.7822203510272623]],"imag":[[0.6667113667471806,-0.5231581197441478],[-0.045653639165818015,-0.06520973298886729]]},{"name":"u","qubits":[1],"real":[[0.6866290633338954,-0.7270079293826288],[0.7270079293826288,0.6866290633338954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8849142152409916,0.4657540463210384],[-0.4657540463210384,0.8849142152409916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15930855978412997,-0.21330753137159528],[-0.6221702090832839,0.6783268618856212]],"imag":[[0.6596424648474497,0.7028459990706661],[0.3903803687158847,-0.01949530956199233]]},{"name":"u","qubits":[1],"real":[[0.7685334680883497,0.0],[0.0,0.7685334680883497]],"imag":[[0.6398095876337692,0.0],[0.0,-0.6398095876337692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7037504783399489,0.0],[0.0,0.7037504783399489]],"imag":[[-0.710447228326139,0.0],[0.0,0.710447228326139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7754050906135277,0.6099281817697103],[-0.3348682133603487,-0.46361560806206725]],"imag":[[0.142939646453361,-0.07939027651740477],[0.5159248807755473,0.6377659171191457]]},{"name":"u","qubits":[3],"real":[[0.9611051998558142,0.0],[0.0,0.9611051998558142]],"imag":[[-0.2761825389305329,0.0],[0.0,0.2761825389305329]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8737558373545726,0.0],[0.0,0.8737558373545726]],"imag":[[-0.48636481851467184,0.0],[0.0,0.48636481851467184]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9213510656412515,0.0],[0.0,0.9213510656412515]],"imag":[[-0.38873154469598986,0.0],[0.0,0.38873154469598986]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9865465260241604,0.0],[0.0,0.9865465260241604]],"imag":[[0.16348073889501674,0.0],[0.0,-0.16348073889501674]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9790025898249285,0.0],[0.0,0.9790025898249285]],"imag":[[0.20384780871052513,0.0],[0.0,-0.20384780871052513]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9856540073265219,0.0],[0.0,0.9856540073265219]],"imag":[[-0.16877848749520385,0.0],[0.0,0.16877848749520385]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9840352092975986,0.0],[0.0,0.9840352092975986]],"imag":[[-0.17797389376712366,0.0],[0.0,0.17797389376712366]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.933312754297689,0.0],[0.0,0.933312754297689]],"imag":[[-0.3590644826006348,0.0],[0.0,0.3590644826006348]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2584889654217779,0.6661146640756129],[0.7250359737736746,0.19096055756281094]],"imag":[[0.4969627533833075,0.49244566279772856],[-0.4006673348788501,0.5266142696038909]]},{"name":"u","qubits":[1],"real":[[0.932717326200807,0.0],[0.0,0.932717326200807]],"imag":[[-0.36060836014271397,0.0],[0.0,0.36060836014271397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7170761122062104,0.0],[0.0,0.7170761122062104]],"imag":[[0.6969948703564657,0.0],[0.0,-0.6969948703564657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49244198529177896,0.020666148214205537],[0.17214522517562272,-0.3197605521738519]],"imag":[[-0.541658920278753,0.6809400968678048],[0.6591453001073291,0.6585185525625885]]},{"name":"u","qubits":[1],"real":[[0.7903726639826538,-0.6126263559699037],[0.6126263559699037,0.7903726639826538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9097863135155017,0.41507693713319377],[-0.41507693713319377,0.9097863135155017]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11246108338281281,0.02619167385714414],[0.663185417425838,0.45142237553506376]],"imag":[[-0.5978156826619809,0.7932735407842082],[0.4360665274949124,0.4077363419889455]]},{"name":"u","qubits":[1],"real":[[0.9597073867786138,0.0],[0.0,0.9597073867786138]],"imag":[[0.28100130206560286,0.0],[0.0,-0.28100130206560286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39242914255555733,0.0],[0.0,0.39242914255555733]],"imag":[[-0.9197822394855807,0.0],[0.0,0.9197822394855807]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5353368865849366,-0.008492333589369537],[0.11860108802060904,0.9115298668632831]],"imag":[[0.8357984660158951,-0.12158627528315098],[0.028091350756968926,-0.39275687104006507]]},{"name":"u","qubits":[2],"real":[[0.9977366068790381,0.0],[0.0,0.9977366068790381]],"imag":[[-0.06724331411749261,0.0],[0.0,0.06724331411749261]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6940611253191981,0.0],[0.0,0.6940611253191981]],"imag":[[0.7199160744980267,0.0],[0.0,-0.7199160744980267]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8638867599871696,0.0],[0.0,0.8638867599871696]],"imag":[[0.5036860787423755,0.0],[0.0,-0.5036860787423755]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998166792140504,0.0],[0.0,0.9998166792140504]],"imag":[[0.01914700930664111,0.0],[0.0,-0.01914700930664111]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1424182761822093,0.16492849339276672],[-0.2688674548708587,0.9361770836580272]],"imag":[[0.9390940629619728,0.26574041391187514],[-0.1597800589251651,-0.16047770098891898]]},{"name":"u","qubits":[1],"real":[[0.6664934182180535,0.0],[0.0,0.6664934182180535]],"imag":[[-0.7455109143882568,0.0],[0.0,0.7455109143882568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.765875111042187,0.0],[0.0,0.765875111042187]],"imag":[[-0.6429893578327076,0.0],[0.0,0.6429893578327076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7703599506458214,0.500506288190719],[0.5838017637650664,0.4594474288040119]],"imag":[[0.08649143913179708,-0.38543252701274083],[-0.24133022608590832,-0.6243743130266526]]},{"name":"u","qubits":[1],"real":[[0.7266236097255412,-0.6870357558303821],[0.6870357558303821,0.7266236097255412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8041677606005455,0.5944023997349807],[-0.5944023997349807,0.8041677606005455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.45949289113703634,-0.31727965129116414],[0.12295810044467277,-0.2370430909368124]],"imag":[[0.3068762501719913,-0.7707313883263497],[0.8243631212093024,0.49911654246700443]]},{"name":"u","qubits":[1],"real":[[0.9710683776182274,0.0],[0.0,0.9710683776182274]],"imag":[[0.23880160382607085,0.0],[0.0,-0.23880160382607085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6263283525778939,0.0],[0.0,0.6263283525778939]],"imag":[[-0.7795593593544121,0.0],[0.0,0.7795593593544121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3646294316757599,0.36252221643860166],[-0.22709203793592886,-0.1805107012786048]],"imag":[[0.6965346149690438,-0.5004623365391065],[-0.574729600779223,-0.76519996015301]]},{"name":"u","qubits":[2],"real":[[0.7074387994632427,-0.7067746069391613],[0.7067746069391613,0.7074387994632427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9736572660932425,0.22801650857741126],[-0.22801650857741126,0.9736572660932425]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998761442010178,0.049755220366810245],[-0.049755220366810245,0.998761442010178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.953844489445685,0.3003009989229149],[-0.3003009989229149,0.953844489445685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6538773352537568,0.3229594370015471],[0.11579217642860895,0.90990791696341]],"imag":[[-0.6432688566488058,-0.23312402398471965],[0.38110599625971553,-0.115835979471509]]},{"name":"u","qubits":[1],"real":[[0.8084146305372322,0.0],[0.0,0.8084146305372322]],"imag":[[0.5886134428751609,0.0],[0.0,-0.5886134428751609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5887276596099696,0.0],[0.0,0.5887276596099696]],"imag":[[-0.8083314560316008,0.0],[0.0,0.8083314560316008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8761963934784585,0.11501941228289231],[-0.24803445379186348,-0.7032269966249197]],"imag":[[0.28271073040161204,0.3729947154709136],[0.30138585352219455,-0.5942367106185594]]},{"name":"u","qubits":[1],"real":[[0.6595029309761326,-0.7517019915058697],[0.7517019915058697,0.6595029309761326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9003947748204238,0.4350738437048109],[-0.4350738437048109,0.9003947748204238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17290916853146784,0.07685386067105084],[0.2400449554141277,-0.9629768673482803]],"imag":[[-0.9494656819752046,-0.250421289608275],[-0.10486065787198932,-0.06370411888548858]]},{"name":"u","qubits":[1],"real":[[0.9832359985133595,0.0],[0.0,0.9832359985133595]],"imag":[[0.18233752007592108,0.0],[0.0,-0.18233752007592108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8583883527671508,0.0],[0.0,0.8583883527671508]],"imag":[[0.5130004247890031,0.0],[0.0,-0.5130004247890031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.328865125389721,0.3095751242399768],[-0.2813900299507284,-0.23673784357357036]],"imag":[[0.8561919718868037,-0.25089097040506014],[-0.2821394825672543,-0.8860994057334346]]},{"name":"u","qubits":[2],"real":[[0.9985201116767616,0.0],[0.0,0.9985201116767616]],"imag":[[0.05438369771381544,0.0],[0.0,-0.05438369771381544]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.906168549386753,0.0],[0.0,0.906168549386753]],"imag":[[0.42291672951339715,0.0],[0.0,-0.42291672951339715]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995546904568213,0.0],[0.0,0.9995546904568213]],"imag":[[0.02983991933246563,0.0],[0.0,-0.02983991933246563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6659202565846294,0.0],[0.0,0.6659202565846294]],"imag":[[-0.7460229298555516,0.0],[0.0,0.7460229298555516]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16359662651883572,0.005283218815782869],[-0.24477889616122966,0.14200444979048005]],"imag":[[-0.06844396589436803,0.9841359941203509],[0.9532234047265086,0.10622226186349029]]},{"name":"u","qubits":[1],"real":[[0.9994042712266519,0.0],[0.0,0.9994042712266519]],"imag":[[-0.03451235509096582,0.0],[0.0,0.03451235509096582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.883116983465992,0.0],[0.0,0.883116983465992]],"imag":[[0.46915284664374235,0.0],[0.0,-0.46915284664374235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05811255559396389,0.28487382753429574],[0.23960614710049952,0.1385989649657562]],"imag":[[-0.8404044992100411,-0.45737305449252125],[0.4826303998522184,-0.8309314763087042]]},{"name":"u","qubits":[1],"real":[[0.8228724696605085,-0.5682260981993131],[0.5682260981993131,0.8228724696605085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.975630262039091,0.21942103771866248],[-0.21942103771866248,0.975630262039091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3829461402714498,0.7937677933502257],[-0.6742282901935361,-0.3523833183074145]],"imag":[[0.09835231589982793,-0.46218152910761456],[-0.6237750302080389,-0.17929562563073298]]},{"name":"u","qubits":[1],"real":[[0.9020391193757261,0.0],[0.0,0.9020391193757261]],"imag":[[-0.431654291205201,0.0],[0.0,0.431654291205201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6851914344212624,0.0],[0.0,0.6851914344212624]],"imag":[[0.7283630263788332,0.0],[0.0,-0.7283630263788332]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.608550297800291,0.6188533799773757],[-0.12666557560667824,-0.5352685111215101]],"imag":[[-0.490246339429789,0.07965899706528393],[-0.6109671788886027,-0.5693527546950948]]},{"name":"u","qubits":[3],"real":[[0.5569373680285288,-0.8305544943550995],[0.8305544943550995,0.5569373680285288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9926455768898621,0.12105684070300522],[-0.12105684070300522,0.9926455768898621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987335560585437,0.05031186741371826],[-0.05031186741371826,0.9987335560585437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9782334194857383,0.20750753480594267],[-0.20750753480594267,0.9782334194857383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9937474757896396,0.11165103833695192],[-0.11165103833695192,0.9937474757896396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989046632775997,-0.04679181212845896],[0.04679181212845896,0.9989046632775997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997068926347105,0.024210097452332015],[-0.024210097452332015,0.9997068926347105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8806557533936714,0.4737567350599092],[-0.4737567350599092,0.8806557533936714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6866964738629112,0.07523682150773713],[0.18637228466095812,-0.7499990843599466]],"imag":[[0.40283876322808915,0.6004234375126608],[-0.575703270040532,0.26708142921988137]]},{"name":"u","qubits":[1],"real":[[0.44635850248894904,0.0],[0.0,0.44635850248894904]],"imag":[[-0.8948542268189958,0.0],[0.0,0.8948542268189958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9137687650638374,0.0],[0.0,0.9137687650638374]],"imag":[[0.4062347153970343,0.0],[0.0,-0.4062347153970343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5752752656098663,0.35476580758807896],[0.5835230875624152,-0.45301789969593753]],"imag":[[0.43317718428560187,0.5962861037776024],[0.3753887346118969,0.5597846789285912]]},{"name":"u","qubits":[1],"real":[[0.787138153608557,-0.6167767238909975],[0.6167767238909975,0.787138153608557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9846771508585666,0.174387237425953],[-0.174387237425953,0.9846771508585666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2084444604793955,-0.038625811502847315],[0.5777098150633984,-0.5021136811986056]],"imag":[[0.7230327549896076,0.6574820064407377],[0.3162687333376568,-0.5604527714674924]]},{"name":"u","qubits":[1],"real":[[0.9769959577692658,0.0],[0.0,0.9769959577692658]],"imag":[[-0.21325782166784646,0.0],[0.0,0.21325782166784646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5508234904577353,0.0],[0.0,0.5508234904577353]],"imag":[[0.8346217600565883,0.0],[0.0,-0.8346217600565883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36490124779081734,-0.06196643497734747],[-0.46228638032094965,-0.5768673382875775]],"imag":[[-0.7960340837422837,0.4788914050361373],[-0.1395282030667696,-0.658822629495768]]},{"name":"u","qubits":[2],"real":[[0.8995227770562075,0.0],[0.0,0.8995227770562075]],"imag":[[0.43687386458460564,0.0],[0.0,-0.43687386458460564]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970346003808189,0.0],[0.0,0.9970346003808189]],"imag":[[0.07695456869777638,0.0],[0.0,-0.07695456869777638]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9431024732860719,0.0],[0.0,0.9431024732860719]],"imag":[[0.3325022178598122,0.0],[0.0,-0.3325022178598122]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.789931163987609,0.0],[0.0,0.789931163987609]],"imag":[[0.6131955284908568,0.0],[0.0,-0.6131955284908568]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.963476876739454,0.22959693347501195],[-0.029413400807815168,0.14670531251591837]],"imag":[[-0.10333120419386889,0.09121523100393922],[-0.24529537721112854,-0.9578322301172455]]},{"name":"u","qubits":[1],"real":[[0.9804404341630577,0.0],[0.0,0.9804404341630577]],"imag":[[-0.196816043701104,0.0],[0.0,0.196816043701104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42517949558146706,0.0],[0.0,0.42517949558146706]],"imag":[[-0.9051090522898825,0.0],[0.0,0.9051090522898825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2729942807649737,0.41266669268619766],[-0.18698816418759917,-0.3359684507074103]],"imag":[[-0.6525606406479009,0.5738858193876647],[-0.6816701250609178,-0.6224841099838986]]},{"name":"u","qubits":[1],"real":[[0.7360963739162308,-0.676876745284824],[0.676876745284824,0.7360963739162308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8310104345112665,0.5562568271341899],[-0.5562568271341899,0.8310104345112665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5994560893307302,0.16290460322445502],[-0.005389025831911226,-0.6136725359710695]],"imag":[[-0.13132698394983458,0.7725721393496082],[-0.7895420056282823,-0.0006311449033927448]]},{"name":"u","qubits":[1],"real":[[0.8201900231578799,0.0],[0.0,0.8201900231578799]],"imag":[[0.5720911867108919,0.0],[0.0,-0.5720911867108919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7700074235038727,0.0],[0.0,0.7700074235038727]],"imag":[[-0.6380349267469043,0.0],[0.0,0.6380349267469043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8539004125195104,0.13672104746338237],[0.17792287391958697,0.8152790719400659]],"imag":[[0.31430347133268655,0.3916309086215596],[-0.3747143770172524,0.4040453210338071]]},{"name":"u","qubits":[2],"real":[[0.6098137826006467,-0.792544730946015],[0.792544730946015,0.6098137826006467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9583580244982263,0.28556942567413834],[-0.28556942567413834,0.9583580244982263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9924377673466811,0.12274884090668581],[-0.12274884090668581,0.9924377673466811]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9197609640418499,0.39247900456560336],[-0.39247900456560336,0.9197609640418499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8439703099569469,-0.10478364171399569],[-0.1873726575848376,0.9370308630733326]],"imag":[[0.4388765002133652,0.2900377939179584],[-0.24493472734840677,0.16392567881940362]]},{"name":"u","qubits":[1],"real":[[0.993660413383199,0.0],[0.0,0.993660413383199]],"imag":[[-0.11242323102957866,0.0],[0.0,0.11242323102957866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5846469854749007,0.0],[0.0,0.5846469854749007]],"imag":[[-0.8112878048973196,0.0],[0.0,0.8112878048973196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17682512042940668,-0.5313575666984653],[0.0999102983673421,0.4879223739511613]],"imag":[[-0.771437417045362,-0.30211971911775654],[-0.603021658522855,0.6231489136878576]]},{"name":"u","qubits":[1],"real":[[0.5965118515716968,-0.8026042679518381],[0.8026042679518381,0.5965118515716968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.886649520163625,0.46244202706243476],[-0.46244202706243476,0.886649520163625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8760802490814371,-0.10153853128192321],[0.3902345547724053,0.36807691692204986]],"imag":[[-0.2284955951158531,0.41226579635857435],[-0.16730257751643343,0.82719176920899]]},{"name":"u","qubits":[1],"real":[[0.9727329649788925,0.0],[0.0,0.9727329649788925]],"imag":[[0.23192796046051165,0.0],[0.0,-0.23192796046051165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7748313829640174,0.0],[0.0,0.7748313829640174]],"imag":[[0.6321679586740127,0.0],[0.0,-0.6321679586740127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36638974592246787,-0.07177572677258645],[0.2969890086524048,-0.04670276239634147]],"imag":[[0.7246616916027331,-0.5791996476627055],[-0.5024156800359608,-0.8106755609849206]]},{"name":"u","qubits":[2],"real":[[0.8621031027834396,0.0],[0.0,0.8621031027834396]],"imag":[[0.5067329081194216,0.0],[0.0,-0.5067329081194216]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998540487584007,0.0],[0.0,0.9998540487584007]],"imag":[[-0.017084530471565124,0.0],[0.0,0.017084530471565124]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9768720322404927,0.0],[0.0,0.9768720322404927]],"imag":[[0.2138247708436274,0.0],[0.0,-0.2138247708436274]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.802683319489082,0.0],[0.0,0.802683319489082]],"imag":[[0.5964054733266525,0.0],[0.0,-0.5964054733266525]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8198275335954714,-0.3701729126559654],[-0.06508944872592523,0.7455692852607836]],"imag":[[-0.42184416884640674,0.11358841096189927],[-0.381698409786582,0.542398496040204]]},{"name":"u","qubits":[1],"real":[[0.8681082763346958,0.0],[0.0,0.8681082763346958]],"imag":[[0.49637487905735467,0.0],[0.0,-0.49637487905735467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.769655985936424,0.0],[0.0,0.769655985936424]],"imag":[[-0.6384588188068444,0.0],[0.0,0.6384588188068444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7544353997195126,-0.3173805201220851],[-0.47505910510008653,0.8672464676427208]],"imag":[[0.4440257239266381,0.36460662307275626],[-0.08937130861182027,-0.11922743065142]]},{"name":"u","qubits":[1],"real":[[0.7034303119207957,-0.7107642339559667],[0.7107642339559667,0.7034303119207957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9535738406530898,0.30115931070135576],[-0.30115931070135576,0.9535738406530898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8100255910838787,-0.2912622261055118],[0.23245519131910558,0.8165835157353101]],"imag":[[0.10382874589680395,0.4982413561305118],[0.5282449406700528,-0.010640888809232503]]},{"name":"u","qubits":[1],"real":[[0.80173279031583,0.0],[0.0,0.80173279031583]],"imag":[[-0.5976826356289711,0.0],[0.0,0.5976826356289711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6773416184278237,0.0],[0.0,0.6773416184278237]],"imag":[[-0.7356686291704823,0.0],[0.0,0.7356686291704823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7845022067358745,0.47677178541758714],[-0.5718549111984854,-0.8009226875174393]],"imag":[[-0.23374776891036012,0.3203231692926666],[0.05385377140130931,-0.169128887136024]]},{"name":"u","qubits":[3],"real":[[0.9889819492909385,0.0],[0.0,0.9889819492909385]],"imag":[[0.14803615766661674,0.0],[0.0,-0.14803615766661674]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9725266776061905,0.0],[0.0,0.9725266776061905]],"imag":[[0.23279145462036369,0.0],[0.0,-0.23279145462036369]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8663242543623079,0.0],[0.0,0.8663242543623079]],"imag":[[-0.49948201799823716,0.0],[0.0,0.49948201799823716]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980635464556389,0.0],[0.0,0.9980635464556389]],"imag":[[0.06220255007949996,0.0],[0.0,-0.06220255007949996]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.937468796358741,0.0],[0.0,0.937468796358741]],"imag":[[0.3480693262177714,0.0],[0.0,-0.3480693262177714]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9485865554958471,0.0],[0.0,0.9485865554958471]],"imag":[[-0.3165178458357824,0.0],[0.0,0.3165178458357824]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9368279844443276,0.0],[0.0,0.9368279844443276]],"imag":[[0.3497904051885625,0.0],[0.0,-0.3497904051885625]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.925786813857335,0.0],[0.0,0.925786813857335]],"imag":[[0.3780459962595613,0.0],[0.0,-0.3780459962595613]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3054092444092581,0.17215162517750035],[0.8398496134557062,-0.41333284987740715]],"imag":[[-0.43028073346309265,-0.831833818613174],[-0.12742178235345147,-0.327982120507188]]},{"name":"u","qubits":[1],"real":[[0.9849985655335206,0.0],[0.0,0.9849985655335206]],"imag":[[0.1725625274991843,0.0],[0.0,-0.1725625274991843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7470649833059467,0.0],[0.0,0.7470649833059467]],"imag":[[0.6647510140782679,0.0],[0.0,-0.6647510140782679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31069583364160724,0.3916783186520985],[-0.40579241524776133,-0.515659196614611]],"imag":[[0.8595209040190666,-0.10620738773672325],[-0.004942695558296392,-0.7545884165787208]]},{"name":"u","qubits":[1],"real":[[0.6277477100731649,-0.7784168629326433],[0.7784168629326433,0.6277477100731649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9641144236236918,0.2654870583677412],[-0.2654870583677412,0.9641144236236918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.545871773525067,-0.4697205148956338],[-0.5698246273746626,0.05323855016568389]],"imag":[[-0.06882676214289885,0.6903980891976045],[0.6103988677240889,0.5476118818056573]]},{"name":"u","qubits":[1],"real":[[0.7716071650859774,0.0],[0.0,0.7716071650859774]],"imag":[[-0.6360993497779897,0.0],[0.0,0.6360993497779897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8428928824467634,0.0],[0.0,0.8428928824467634]],"imag":[[-0.5380813959993289,0.0],[0.0,0.5380813959993289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7620326179983092,-0.6215376399186047],[0.5031174657189182,-0.6307258940614312]],"imag":[[-0.1480808252942403,-0.10521083808824393],[0.379804125800909,-0.4525555084998841]]},{"name":"u","qubits":[2],"real":[[0.8988964457055624,0.0],[0.0,0.8988964457055624]],"imag":[[0.4381611346273274,0.0],[0.0,-0.4381611346273274]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932647867332389,0.0],[0.0,0.9932647867332389]],"imag":[[0.1158665760078087,0.0],[0.0,-0.1158665760078087]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9497483219873105,0.0],[0.0,0.9497483219873105]],"imag":[[0.3130145761498781,0.0],[0.0,-0.3130145761498781]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6339338433895677,0.0],[0.0,0.6339338433895677]],"imag":[[-0.7733872782799902,0.0],[0.0,0.7733872782799902]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3977488248793563,0.6026268731693661],[-0.7105813778324939,0.5499617527946016]],"imag":[[-0.5381706706070098,-0.4347517145907592],[-0.217352955082665,0.38127925311718336]]},{"name":"u","qubits":[1],"real":[[0.9921712360339175,0.0],[0.0,0.9921712360339175]],"imag":[[0.12488490055618491,0.0],[0.0,-0.12488490055618491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.567339567162698,0.0],[0.0,0.567339567162698]],"imag":[[-0.823483949771726,0.0],[0.0,0.823483949771726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2391200892406946,-0.008707195356571315],[0.11660094760969225,-0.23208834844519255]],"imag":[[0.9348178714336597,0.26241439541074385],[-0.2352474212107022,0.9365884199295971]]},{"name":"u","qubits":[1],"real":[[0.6856728509015587,-0.7279098443739642],[0.7279098443739642,0.6856728509015587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8861400233767123,0.4634175859523674],[-0.4634175859523674,0.8861400233767123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9855776620870716,-0.0014391242298617104],[0.09957846718345571,0.7994666508515704]],"imag":[[0.07378501455515853,-0.15228385516373225],[-0.11522401006505134,0.5810857342545038]]},{"name":"u","qubits":[1],"real":[[0.9895779549862828,0.0],[0.0,0.9895779549862828]],"imag":[[0.14399816320066944,0.0],[0.0,-0.14399816320066944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6957789851096019,0.0],[0.0,0.6957789851096019]],"imag":[[0.7182559459411751,0.0],[0.0,-0.7182559459411751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2831088608580523,0.10992651250666685],[0.035207947434706094,-0.9470529252195478]],"imag":[[0.9521859863226128,0.03327735269835696],[0.10932346862373239,0.2998325140451055]]},{"name":"u","qubits":[2],"real":[[0.7773812119301798,-0.629029769834437],[0.629029769834437,0.7773812119301798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9757943297636433,0.21869025127134073],[-0.21869025127134073,0.9757943297636433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9872448019917115,-0.1592096132158681],[0.1592096132158681,0.9872448019917115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9035609903660211,0.42845949247131304],[-0.42845949247131304,0.9035609903660211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6549095222365227,-0.15884180458950514],[0.08988965883605723,-0.9741486051909737]],"imag":[[0.7387992335183706,0.006204139855562169],[-0.13110705347514726,0.16051568386884435]]},{"name":"u","qubits":[1],"real":[[0.9291316915287643,0.0],[0.0,0.9291316915287643]],"imag":[[-0.3697489686218166,0.0],[0.0,0.3697489686218166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8466603126886336,0.0],[0.0,0.8466603126886336]],"imag":[[0.5321337378122017,0.0],[0.0,-0.5321337378122017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4901294879191753,0.5495523948804465],[-0.615519507379985,-0.6689432132174434]],"imag":[[-0.5182924595469076,0.4349001916877828],[-0.3350846870324055,-0.24772760452040415]]},{"name":"u","qubits":[1],"real":[[0.616549230792901,-0.7873163570056715],[0.7873163570056715,0.616549230792901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9887038516811426,0.1498822660319529],[-0.1498822660319529,0.9887038516811426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11419432654843273,0.3987180683437552],[-0.24236301716703174,0.8655596122619875]],"imag":[[0.8901718977567178,0.18862012142021908],[-0.3685292608980282,-0.23717695797130978]]},{"name":"u","qubits":[1],"real":[[0.43411181919475,0.0],[0.0,0.43411181919475]],"imag":[[-0.9008589947574619,0.0],[0.0,0.9008589947574619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9835454318726982,0.0],[0.0,0.9835454318726982]],"imag":[[0.180660962696283,0.0],[0.0,-0.180660962696283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5663348102062309,-0.5840386627086499],[0.4820033673094348,-0.5606348248001729]],"imag":[[0.45116801283922553,0.3668939184571869],[-0.4933407147618602,0.45823169497744554]]},{"name":"u","qubits":[2],"real":[[0.9711525722313126,0.0],[0.0,0.9711525722313126]],"imag":[[-0.23845897225414928,0.0],[0.0,0.23845897225414928]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9473448090604453,0.0],[0.0,0.9473448090604453]],"imag":[[0.3202152600146165,0.0],[0.0,-0.3202152600146165]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995661114502984,0.0],[0.0,0.9995661114502984]],"imag":[[-0.029454861061117995,0.0],[0.0,0.029454861061117995]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7331333738860804,0.0],[0.0,0.7331333738860804]],"imag":[[0.680084888888448,0.0],[0.0,-0.680084888888448]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3873391472471888,0.5187846947753734],[-0.5044529710737351,-0.4297533240341234]],"imag":[[-0.727650420351124,-0.22661794112443034],[-0.2569444507039105,0.703433600071086]]},{"name":"u","qubits":[1],"real":[[0.9820007507613501,0.0],[0.0,0.9820007507613501]],"imag":[[-0.1888770115819942,0.0],[0.0,0.1888770115819942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7996298670265451,0.0],[0.0,0.7996298670265451]],"imag":[[0.6004931937658493,0.0],[0.0,-0.6004931937658493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31301820644156586,0.0166430238857955],[-0.40228680193306954,-0.7854139054525733]],"imag":[[-0.783612197247915,0.5363716402983445],[0.3551575083689813,0.30846956148271054]]},{"name":"u","qubits":[1],"real":[[0.8886072226361731,-0.4586689480211482],[0.4586689480211482,0.8886072226361731]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9098720432832949,0.41488897894675625],[-0.41488897894675625,0.9098720432832949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08597530831241082,0.5116251298271355],[-0.8158043466172203,-0.3598069576758984]],"imag":[[-0.5035156032570854,0.6908834997064313],[0.27118914373125264,0.3625722956470543]]},{"name":"u","qubits":[1],"real":[[0.6932304529848683,0.0],[0.0,0.6932304529848683]],"imag":[[-0.7207159905638242,0.0],[0.0,0.7207159905638242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8129141986942887,0.0],[0.0,0.8129141986942887]],"imag":[[-0.5823834695123331,0.0],[0.0,0.5823834695123331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8030932718954567,-0.594677131020774],[0.5559645482327141,-0.7521351138451733]],"imag":[[0.031234272634752744,0.020608898324006645],[-0.21205904356481067,0.2832439825872393]]},{"name":"u","qubits":[5],"real":[[0.9318679593102556,0.0],[0.0,0.9318679593102556]],"imag":[[-0.3627976108120612,0.0],[0.0,0.3627976108120612]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9958515502343747,0.0],[0.0,0.9958515502343747]],"imag":[[0.09099280134050641,0.0],[0.0,-0.09099280134050641]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999832669120344,0.0],[0.0,0.9999832669120344]],"imag":[[-0.005784971558698404,0.0],[0.0,0.005784971558698404]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954557342117677,0.0],[0.0,0.9954557342117677]],"imag":[[0.09522542320678075,0.0],[0.0,-0.09522542320678075]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9961183009102239,0.0],[0.0,0.9961183009102239]],"imag":[[0.08802460219579875,0.0],[0.0,-0.08802460219579875]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[0.00144625045225865,0.0],[0.0,-0.00144625045225865]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[0.10089530000793524,0.0],[0.0,-0.10089530000793524]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999999961578088,0.0],[0.0,0.9999999961578088]],"imag":[[-8.766060925906485e-05,0.0],[0.0,8.766060925906485e-05]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.00144625045225865,0.0],[0.0,0.00144625045225865]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9947590556517601,0.0],[0.0,0.9947590556517601]],"imag":[[0.10224686400481132,0.0],[0.0,-0.10224686400481132]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[0.18949931560216787,0.0],[0.0,-0.18949931560216787]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[-0.10089530000793526,0.0],[0.0,0.10089530000793526]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9953254432209081,0.0],[0.0,0.9953254432209081]],"imag":[[0.09657775146017257,0.0],[0.0,-0.09657775146017257]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[-0.007143533415557616,0.0],[0.0,0.007143533415557616]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.995193315090746,0.0],[0.0,0.995193315090746]],"imag":[[-0.09792990145349462,0.0],[0.0,0.09792990145349462]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.98347237867146,0.0],[0.0,0.98347237867146]],"imag":[[-0.18105822375771977,0.0],[0.0,0.18105822375771977]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.98347237867146,0.0],[0.0,0.98347237867146]],"imag":[[-0.18105822375771977,0.0],[0.0,0.18105822375771977]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.995193315090746,0.0],[0.0,0.995193315090746]],"imag":[[-0.09792990145349462,0.0],[0.0,0.09792990145349462]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999744846396535,0.0],[0.0,0.9999744846396535]],"imag":[[-0.007143533415557616,0.0],[0.0,0.007143533415557616]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9953254432209081,0.0],[0.0,0.9953254432209081]],"imag":[[0.09657775146017257,0.0],[0.0,-0.09657775146017257]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[-0.10089530000793526,0.0],[0.0,0.10089530000793526]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9818808529482128,0.0],[0.0,0.9818808529482128]],"imag":[[0.18949931560216787,0.0],[0.0,-0.18949931560216787]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9947590556517601,0.0],[0.0,0.9947590556517601]],"imag":[[0.10224686400481132,0.0],[0.0,-0.10224686400481132]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[-0.00144625045225865,0.0],[0.0,0.00144625045225865]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9999999961578088,0.0],[0.0,0.9999999961578088]],"imag":[[-8.766060925906485e-05,0.0],[0.0,8.766060925906485e-05]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9948970491645398,0.0],[0.0,0.9948970491645398]],"imag":[[0.10089530000793524,0.0],[0.0,-0.10089530000793524]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999989541792678,0.0],[0.0,0.9999989541792678]],"imag":[[0.00144625045225865,0.0],[0.0,-0.00144625045225865]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9961183009102239,0.0],[0.0,0.9961183009102239]],"imag":[[0.08802460219579875,0.0],[0.0,-0.08802460219579875]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9954557342117677,0.0],[0.0,0.9954557342117677]],"imag":[[0.09522542320678075,0.0],[0.0,-0.09522542320678075]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999832669120344,0.0],[0.0,0.9999832669120344]],"imag":[[-0.005784971558698404,0.0],[0.0,0.005784971558698404]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9958515502343747,0.0],[0.0,0.9958515502343747]],"imag":[[0.09099280134050641,0.0],[0.0,-0.09099280134050641]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9318679593102556,0.0],[0.0,0.9318679593102556]],"imag":[[-0.3627976108120612,0.0],[0.0,0.3627976108120612]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.28743800819801024,0.0081141169729469],[-0.7640041811191393,-0.4810600130458932]],"imag":[[-0.5522511342842209,0.7825166050830499],[-0.16939801462067286,-0.39520018689688485]]},{"name":"u","qubits":[1],"real":[[0.9538603103142306,0.0],[0.0,0.9538603103142306]],"imag":[[0.30025074255901485,0.0],[0.0,-0.30025074255901485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9053657143474364,0.0],[0.0,0.9053657143474364]],"imag":[[-0.42463269219898303,0.0],[0.0,0.42463269219898303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5595237080679181,-0.12471765152585582],[0.11966461576241529,-0.5560515292332835]],"imag":[[0.8007077375866566,0.17391333035929293],[-0.17742806658817786,0.803122878368274]]},{"name":"u","qubits":[1],"real":[[0.7922787329233764,-0.6101593311237068],[0.6101593311237068,0.7922787329233764]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8857520866089641,0.4641586378253303],[-0.4641586378253303,0.8857520866089641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4323919609189511,0.1978911372797342],[-0.2887294136774333,0.5379018107088245]],"imag":[[0.6737945132812366,0.565576912356665],[0.5250461614774941,-0.5929784954207046]]},{"name":"u","qubits":[1],"real":[[0.9823869226720682,0.0],[0.0,0.9823869226720682]],"imag":[[0.18685805886528964,0.0],[0.0,-0.18685805886528964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6411870951995587,0.0],[0.0,0.6411870951995587]],"imag":[[0.7673845899870234,0.0],[0.0,-0.7673845899870234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34161584681155,0.01418668362094952],[-0.06927231136404588,-0.20706278807775036]],"imag":[[0.8655159256370223,0.36603214842928067],[0.3596972929481101,-0.9071627230643643]]},{"name":"u","qubits":[2],"real":[[0.9839442183205932,0.0],[0.0,0.9839442183205932]],"imag":[[0.1784762595794656,0.0],[0.0,-0.1784762595794656]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9660439670877303,0.0],[0.0,0.9660439670877303]],"imag":[[-0.2583777344381675,0.0],[0.0,0.2583777344381675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9976892100031798,0.0],[0.0,0.9976892100031798]],"imag":[[-0.06794291900728977,0.0],[0.0,0.06794291900728977]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7246068201588824,0.0],[0.0,0.7246068201588824]],"imag":[[0.6891625034628864,0.0],[0.0,-0.6891625034628864]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.48281451200894226,-0.050592247382581584],[0.8014852290822226,-0.24244212263444304]],"imag":[[-0.08361243957290015,-0.8702525676187435],[0.3428126813658627,0.4258200444204927]]},{"name":"u","qubits":[1],"real":[[0.9400923330128877,0.0],[0.0,0.9400923330128877]],"imag":[[-0.3409199398838175,0.0],[0.0,0.3409199398838175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8458184402936636,0.0],[0.0,0.8458184402936636]],"imag":[[-0.5334708671138417,0.0],[0.0,0.5334708671138417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6352203072506788,-0.12295426738822432],[-0.13053941460019802,0.7628124757929665]],"imag":[[-0.7606354278072497,-0.053020329609129495],[0.029805510508516788,-0.632604315155824]]},{"name":"u","qubits":[1],"real":[[0.8178444672956245,-0.5754393341734089],[0.5754393341734089,0.8178444672956245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9857764006591654,0.16806215488164072],[-0.16806215488164072,0.9857764006591654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20927184576808072,-0.9503981143181823],[0.9308698089526126,0.20573345719163488]],"imag":[[0.039686033811486096,-0.22665775431160026],[-0.2968361704200825,-0.05516730284184173]]},{"name":"u","qubits":[1],"real":[[0.9971775781752105,0.0],[0.0,0.9971775781752105]],"imag":[[-0.07507914214095729,0.0],[0.0,0.07507914214095729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8391051844037007,0.0],[0.0,0.8391051844037007]],"imag":[[0.543969199042401,0.0],[0.0,-0.543969199042401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14909601552757046,-0.09095272793827144],[-0.07597737692938973,0.7928761906194819]],"imag":[[-0.984510375965224,-0.015404513987876373],[-0.052317644877663716,-0.6023600655572401]]},{"name":"u","qubits":[2],"real":[[0.700703234667912,-0.7134528554332971],[0.7134528554332971,0.700703234667912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9764413863499605,0.21578280520691903],[-0.21578280520691903,0.9764413863499605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999760638398214,0.006918941206389246],[-0.006918941206389246,0.9999760638398214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9209630252999024,0.3896499788662272],[-0.3896499788662272,0.9209630252999024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3260103423483228,-0.4897342680842231],[0.744798531107625,-0.6393524745870104]],"imag":[[-0.5794968982402692,-0.5639689249203782],[-0.05635379021646058,0.18255906339491834]]},{"name":"u","qubits":[1],"real":[[0.7751543966132769,0.0],[0.0,0.7751543966132769]],"imag":[[-0.6317718428444771,0.0],[0.0,0.6317718428444771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8560416867270649,0.0],[0.0,0.8560416867270649]],"imag":[[0.5169067910034474,0.0],[0.0,-0.5169067910034474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7328002299942,0.6535021707609358],[-0.09974296020487493,-0.090713343239534]],"imag":[[-0.150929718205565,0.11471249231701391],[0.6559537978946423,0.7426621346719318]]},{"name":"u","qubits":[1],"real":[[0.4085107936018705,-0.9127534889063804],[0.9127534889063804,0.4085107936018705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9250753397191332,0.3797836434649737],[-0.3797836434649737,0.9250753397191332]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9631062030632992,0.23440285029288427],[0.21715103042115122,0.9622413135084487]],"imag":[[-0.05486999198831808,-0.12029559166806186],[0.14920172782923716,0.06838076467354107]]},{"name":"u","qubits":[1],"real":[[0.954626745451387,0.0],[0.0,0.954626745451387]],"imag":[[-0.2978049309009048,0.0],[0.0,0.2978049309009048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7505420785036999,0.0],[0.0,0.7505420785036999]],"imag":[[-0.6608226603222274,0.0],[0.0,0.6608226603222274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4117078052341998,-0.009071596124574643],[-0.1396705944960108,-0.5303329081728283]],"imag":[[-0.595655607157705,0.6896439566287641],[0.675413359213419,0.4930070240251414]]},{"name":"u","qubits":[2],"real":[[0.9075698878363783,0.0],[0.0,0.9075698878363783]],"imag":[[-0.4199010582180805,0.0],[0.0,0.4199010582180805]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994642997662302,0.0],[0.0,0.9994642997662302]],"imag":[[0.032727870275944704,0.0],[0.0,-0.032727870275944704]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9601779703684884,0.0],[0.0,0.9601779703684884]],"imag":[[-0.2793890928777467,0.0],[0.0,0.2793890928777467]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7561120310357508,0.0],[0.0,0.7561120310357508]],"imag":[[-0.6544422025839959,0.0],[0.0,0.6544422025839959]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6778340429475839,0.7030226228467862],[0.35454170396045565,-0.20233223476245846]],"imag":[[-0.05713247997205918,-0.20745139604061727],[-0.6415427266413297,0.6494495952900845]]},{"name":"u","qubits":[1],"real":[[0.9975202458265866,0.0],[0.0,0.9975202458265866]],"imag":[[-0.07038010490235339,0.0],[0.0,0.07038010490235339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2006778710171954,0.0],[0.0,0.2006778710171954]],"imag":[[0.979657282974003,0.0],[0.0,-0.979657282974003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12486653046533802,-0.42106580840645624],[-0.45653543143997627,0.41264801132063744]],"imag":[[-0.88048210500357,-0.178502653563045],[0.027111108017670818,-0.7877575809949989]]},{"name":"u","qubits":[1],"real":[[0.6491495984654879,-0.7606607646067305],[0.7606607646067305,0.6491495984654879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9265421005381216,0.3761910896478084],[-0.3761910896478084,0.9265421005381216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8119803433560006,-0.4269985244011758],[-0.3462017727568413,-0.19463822187566024]],"imag":[[-0.3832906967271912,-0.10699730821415107],[-0.2718832402813312,-0.8765499408357892]]},{"name":"u","qubits":[1],"real":[[0.8355474754786265,0.0],[0.0,0.8355474754786265]],"imag":[[-0.5494182525374399,0.0],[0.0,0.5494182525374399]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9022572982536435,0.0],[0.0,0.9022572982536435]],"imag":[[-0.4311980609279635,0.0],[0.0,0.4311980609279635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8808363552248113,0.2613035469145112],[-0.13772808478593254,0.26875942561984073]],"imag":[[-0.38018262319537216,-0.10634352215556499],[0.24621020083610318,0.9209668196009766]]},{"name":"u","qubits":[3],"real":[[0.962620879668244,0.0],[0.0,0.962620879668244]],"imag":[[0.2708524358885041,0.0],[0.0,-0.2708524358885041]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9814876273594916,0.0],[0.0,0.9814876273594916]],"imag":[[-0.19152555270834162,0.0],[0.0,0.19152555270834162]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9881315587667775,0.0],[0.0,0.9881315587667775]],"imag":[[-0.15360996897707707,0.0],[0.0,0.15360996897707707]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9769514174042828,0.0],[0.0,0.9769514174042828]],"imag":[[-0.2134617718275636,0.0],[0.0,0.2134617718275636]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9941245785297581,0.0],[0.0,0.9941245785297581]],"imag":[[-0.10824196211742844,0.0],[0.0,0.10824196211742844]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9911878854535363,0.0],[0.0,0.9911878854535363]],"imag":[[0.13246348829072654,0.0],[0.0,-0.13246348829072654]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9980909011995195,0.0],[0.0,0.9980909011995195]],"imag":[[0.061762067183110184,0.0],[0.0,-0.061762067183110184]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6967949967855545,0.0],[0.0,0.6967949967855545]],"imag":[[0.7172703342914853,0.0],[0.0,-0.7172703342914853]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7136097977142073,-0.0474768128439333],[0.1573328202078101,-0.832586583036869]],"imag":[[-0.6767847400501561,-0.1745549325676975],[0.08927404957202444,0.5235227879524059]]},{"name":"u","qubits":[1],"real":[[0.8510677676293272,0.0],[0.0,0.8510677676293272]],"imag":[[-0.5250558588402128,0.0],[0.0,0.5250558588402128]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6301928671190746,0.0],[0.0,0.6301928671190746]],"imag":[[0.7764386326247815,0.0],[0.0,-0.7764386326247815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7238060822218546,-0.48386169043085414],[0.5597404803761217,-0.7329778007787825]],"imag":[[-0.3633402382219584,-0.3316119587120717],[0.17544007881829407,-0.34446323016838687]]},{"name":"u","qubits":[1],"real":[[0.7265388902425746,-0.6871253458904628],[0.6871253458904628,0.7265388902425746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9331622563049867,0.35945542617657944],[-0.35945542617657944,0.9331622563049867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20335692423941554,-0.3714980009449378],[0.4642345234777269,0.026714871064992998]],"imag":[[0.8166351955619795,-0.39209967358727416],[-0.27611451599787334,-0.8411500442433852]]},{"name":"u","qubits":[1],"real":[[0.9625401449525988,0.0],[0.0,0.9625401449525988]],"imag":[[-0.27113920659806867,0.0],[0.0,0.27113920659806867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6342477932210998,0.0],[0.0,0.6342477932210998]],"imag":[[0.7731298317838764,0.0],[0.0,-0.7731298317838764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5172992128671772,-0.06366086140709015],[-0.10637173052581195,-0.9133181142571114]],"imag":[[-0.8453429006384605,0.11723565768169637],[0.08051061825682791,-0.38477671117504214]]},{"name":"u","qubits":[2],"real":[[0.9924622348929674,0.0],[0.0,0.9924622348929674]],"imag":[[-0.12255085602008814,0.0],[0.0,0.12255085602008814]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9774438250009947,0.0],[0.0,0.9774438250009947]],"imag":[[0.2111955704256716,0.0],[0.0,-0.2111955704256716]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9435845462007251,0.0],[0.0,0.9435845462007251]],"imag":[[0.3311317021536471,0.0],[0.0,-0.3311317021536471]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7287928623205391,0.0],[0.0,0.7287928623205391]],"imag":[[0.684734228610368,0.0],[0.0,-0.684734228610368]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3330070969846964,0.4281327130276002],[-0.2735046068712264,0.15916023586720685]],"imag":[[0.8237556818991411,-0.16503099688341258],[-0.36841292039900325,-0.8741482536858315]]},{"name":"u","qubits":[1],"real":[[0.9529854367669286,0.0],[0.0,0.9529854367669286]],"imag":[[-0.3030161007440797,0.0],[0.0,0.3030161007440797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.902841311642729,0.0],[0.0,0.902841311642729]],"imag":[[0.4299739131519921,0.0],[0.0,-0.4299739131519921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.535911612802533,0.29576493148615557],[-0.11264809201458077,-0.8730317326745637]],"imag":[[-0.7575202419483912,-0.22690291228811665],[-0.35534804581890356,0.3144101897862248]]},{"name":"u","qubits":[1],"real":[[0.8569610810614128,-0.5153811264938354],[0.5153811264938354,0.8569610810614128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9958304496302169,0.09122343771904164],[-0.09122343771904164,0.9958304496302169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5490336725828058,-0.42167119402709513],[0.4475761382371983,-0.5663443006873586]],"imag":[[-0.4462482949784244,-0.5671136479814682],[0.546900435252854,0.4240632588186128]]},{"name":"u","qubits":[1],"real":[[0.927530478368803,0.0],[0.0,0.927530478368803]],"imag":[[0.3737475240010822,0.0],[0.0,-0.3737475240010822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7850187072439616,0.0],[0.0,0.7850187072439616]],"imag":[[0.6194720568976613,0.0],[0.0,-0.6194720568976613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6331791664607374,0.3889032517399941],[-0.04622676911110908,-0.5276145943087786]],"imag":[[0.6581119544647177,-0.12135509604781167],[0.40476645657497745,0.745419372783984]]},{"name":"u","qubits":[2],"real":[[0.7625627983043975,-0.6469141972797989],[0.6469141972797989,0.7625627983043975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9709186060240719,0.23940981700062586],[-0.23940981700062586,0.9709186060240719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998274066063668,0.01857840140558179],[-0.01857840140558179,0.9998274066063668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9471400377677568,0.32082043086014994],[-0.32082043086014994,0.9471400377677568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42161253909867535,-0.6906959839214429],[-0.2596672305253078,0.3314004388306496]],"imag":[[-0.4244448978857991,-0.4062369423480236],[-0.7580648553552648,0.4980806697808812]]},{"name":"u","qubits":[1],"real":[[0.6123328926077712,0.0],[0.0,0.6123328926077712]],"imag":[[-0.790600043404122,0.0],[0.0,0.790600043404122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8570613928879613,0.0],[0.0,0.8570613928879613]],"imag":[[0.5152142940766954,0.0],[0.0,-0.5152142940766954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9331445176870199,-0.2585595315675264],[0.2503775540326604,-0.9031325016045526]],"imag":[[0.24103645130634418,0.06549585397477456],[0.09194465013760154,-0.336465371610808]]},{"name":"u","qubits":[1],"real":[[0.6871144162197691,-0.7265492268408011],[0.7265492268408011,0.6871144162197691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9774510965774112,0.21116191370513815],[-0.21116191370513815,0.9774510965774112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3123635981402053,0.6573790052334615],[0.3537415308456669,0.2964814962698013]],"imag":[[0.6764330002533814,0.1127839625273816],[-0.5654505354848272,0.6835432273415535]]},{"name":"u","qubits":[1],"real":[[0.9887844846657816,0.0],[0.0,0.9887844846657816]],"imag":[[-0.1493493986737965,0.0],[0.0,0.1493493986737965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7944193931567572,0.0],[0.0,0.7944193931567572]],"imag":[[-0.6073695973428779,0.0],[0.0,0.6073695973428779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26532351288730993,0.408162975833653],[-0.09569212848980475,-0.8586027298981712]],"imag":[[-0.8582643866248983,-0.16244587196706753],[-0.4287524841976019,0.2642265619707528]]},{"name":"u","qubits":[2],"real":[[0.9994136197651556,0.0],[0.0,0.9994136197651556]],"imag":[[-0.03424056991215221,0.0],[0.0,0.03424056991215221]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988796904027841,0.0],[0.0,0.9988796904027841]],"imag":[[0.04732191987692613,0.0],[0.0,-0.04732191987692613]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8923136801998994,0.0],[0.0,0.8923136801998994]],"imag":[[0.4514158793486462,0.0],[0.0,-0.4514158793486462]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7097480179833172,0.0],[0.0,0.7097480179833172]],"imag":[[0.7044556415905495,0.0],[0.0,-0.7044556415905495]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8293241682396061,0.04217618951835736],[-0.4474810811968688,0.5006265921648874]],"imag":[[-0.0763744816538196,-0.5519144241306868],[0.3258052247841914,0.6655709223603262]]},{"name":"u","qubits":[1],"real":[[0.9822466431821415,0.0],[0.0,0.9822466431821415]],"imag":[[0.18759406162620085,0.0],[0.0,-0.18759406162620085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5649319315177069,0.0],[0.0,0.5649319315177069]],"imag":[[0.825137511419565,0.0],[0.0,-0.825137511419565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35094969792827624,-0.12819110960509258],[0.2449718205807961,0.11492980422897975]],"imag":[[0.8852771704313326,-0.2769217948363045],[-0.18195452222595465,-0.9453425300190101]]},{"name":"u","qubits":[1],"real":[[0.8779333861325354,-0.4787827999352739],[0.4787827999352739,0.8779333861325354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9185505769373483,0.395303475330112],[-0.395303475330112,0.9185505769373483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4357024451079863,-0.37935225112820464],[0.48164671714766777,0.05316278215295982]],"imag":[[-0.7516770332526855,-0.31817744510151336],[-0.11472339285532636,0.8671958842074804]]},{"name":"u","qubits":[1],"real":[[0.9593445804184711,0.0],[0.0,0.9593445804184711]],"imag":[[0.28223744617202656,0.0],[0.0,-0.28223744617202656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4912201508009815,0.0],[0.0,0.4912201508009815]],"imag":[[0.8710354547589099,0.0],[0.0,-0.8710354547589099]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39259395327781865,-0.5059750627094748],[0.08663579689221884,-0.6926871598703401]],"imag":[[0.609476769847671,-0.46732995921713205],[-0.6833024905286044,-0.21395430279622452]]},{"name":"u","qubits":[3],"real":[[0.5963261791932732,-0.8027422301142205],[0.8027422301142205,0.5963261791932732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9933402679549578,0.11521767251239137],[-0.11521767251239137,0.9933402679549578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9976357768551382,0.06872304372366632],[-0.06872304372366632,0.9976357768551382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9822958451700355,0.1873362553316509],[-0.1873362553316509,0.9822958451700355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9974004955051046,0.07205727975834164],[-0.07205727975834164,0.9974004955051046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988695857146549,-0.04753473187295565],[0.04753473187295565,0.9988695857146549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999996338234025,-0.0008557762914006407],[0.0008557762914006407,0.9999996338234025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8665309516106613,0.49912334137036884],[-0.49912334137036884,0.8665309516106613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9702292716769765,-0.1023678159200112],[0.17886863307110723,-0.9088168821679198]],"imag":[[0.11415665285139556,0.1874679952810526],[0.116745154478478,0.3583691611950616]]},{"name":"u","qubits":[1],"real":[[0.7945197855209045,0.0],[0.0,0.7945197855209045]],"imag":[[0.6072382649469777,0.0],[0.0,-0.6072382649469777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9475545731836348,0.0],[0.0,0.9475545731836348]],"imag":[[-0.3195940093912582,0.0],[0.0,0.3195940093912582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8995168877270523,0.24040883439512567],[-0.33722389876651676,-0.91228288747881]],"imag":[[0.24472788901156642,-0.2705202790523423],[-0.13136845562953897,0.19173498423486723]]},{"name":"u","qubits":[1],"real":[[0.7605383935127215,-0.6492929631476757],[0.6492929631476757,0.7605383935127215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7842840419590037,0.620401919346199],[-0.620401919346199,0.7842840419590037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09139558044352596,0.22889573536746052],[0.8436115599104925,0.4072406010059482]],"imag":[[0.41962961479172683,-0.8735929124001219],[-0.32230012449659895,-0.13637176623911618]]},{"name":"u","qubits":[1],"real":[[0.9367420214429582,0.0],[0.0,0.9367420214429582]],"imag":[[0.35002054977238184,0.0],[0.0,-0.35002054977238184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.787751629151624,0.0],[0.0,0.787751629151624]],"imag":[[-0.6159929957142064,0.0],[0.0,0.6159929957142064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5873447655891568,-0.3080966247786512],[0.38251414477574736,-0.7465184731721304]],"imag":[[0.6762074690595461,0.32069620347472827],[0.2268314664449796,-0.49491472405824616]]},{"name":"u","qubits":[2],"real":[[0.9948642382194154,0.0],[0.0,0.9948642382194154]],"imag":[[0.10121831609003552,0.0],[0.0,-0.10121831609003552]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6631988473425564,0.0],[0.0,0.6631988473425564]],"imag":[[0.7484432435953341,0.0],[0.0,-0.7484432435953341]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9397220918037331,0.0],[0.0,0.9397220918037331]],"imag":[[-0.3419391615127114,0.0],[0.0,0.3419391615127114]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999918934838004,0.0],[0.0,0.9999918934838004]],"imag":[[-0.004026532836533986,0.0],[0.0,0.004026532836533986]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07367503016749836,0.46938927847453665],[0.2804024983723088,0.6214044924599563]],"imag":[[0.6670550742303277,-0.5738320513238553],[-0.6862827090783776,-0.2534697987476892]]},{"name":"u","qubits":[1],"real":[[0.9999130713353721,0.0],[0.0,0.9999130713353721]],"imag":[[-0.013185210376137318,0.0],[0.0,0.013185210376137318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7016067507095504,0.0],[0.0,0.7016067507095504]],"imag":[[0.7125643601519703,0.0],[0.0,-0.7125643601519703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02018107396971014,0.18024272040636752],[-0.6348115656356506,-0.6979130495123635]],"imag":[[-0.7650924900022132,0.6178501175334956],[0.10602114001865989,0.3141515069591596]]},{"name":"u","qubits":[1],"real":[[0.7647143810775128,-0.6443693935726902],[0.6443693935726902,0.7647143810775128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8660699551188781,0.49992282688469486],[-0.49992282688469486,0.8660699551188781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8903412929278237,0.2519603363409534],[0.19731197712332726,0.6279119204499042]],"imag":[[0.37409558374481683,-0.06213586115271277],[0.16856114621679327,0.7337450128121337]]},{"name":"u","qubits":[1],"real":[[0.9809479004802447,0.0],[0.0,0.9809479004802447]],"imag":[[0.19427098739492732,0.0],[0.0,-0.19427098739492732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5172269913285183,0.0],[0.0,0.5172269913285183]],"imag":[[0.8558482572519786,0.0],[0.0,-0.8558482572519786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3787502156062721,-0.04304386398435857],[0.09737474029471066,-0.8676048001483603]],"imag":[[0.9187221163151118,0.10317544739413742],[-0.0549190961708406,0.48452447160885487]]},{"name":"u","qubits":[2],"real":[[0.8352941423781878,-0.549803324570421],[0.549803324570421,0.8352941423781878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9858174528637358,0.16782118349378952],[-0.16782118349378952,0.9858174528637358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993760370738308,0.03532048304603262],[-0.03532048304603262,0.9993760370738308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.954263381498236,0.29896722016226474],[-0.29896722016226474,0.954263381498236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6605929439110266,0.4764193935604089],[0.5547229693048018,-0.2102247888072269]],"imag":[[0.2804747205809427,0.5079128419419395],[0.42099087982481226,0.6861884905774445]]},{"name":"u","qubits":[1],"real":[[0.9760554361027217,0.0],[0.0,0.9760554361027217]],"imag":[[0.2175219199398665,0.0],[0.0,-0.2175219199398665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.657691142153986,0.0],[0.0,0.657691142153986]],"imag":[[0.7532877016998123,0.0],[0.0,-0.7532877016998123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37676032756333155,0.22303582506842975],[-0.41927312425880126,0.772904297945173]],"imag":[[0.803309686355437,0.40373286232104666],[-0.1922374850443177,-0.43574504338658737]]},{"name":"u","qubits":[1],"real":[[0.6768170051810963,-0.7361513034001175],[0.7361513034001175,0.6768170051810963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9629211463356392,0.2697829978698781],[-0.2697829978698781,0.9629211463356392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8027758668790165,-0.1834662712578635],[0.29853676705712967,-0.9390424210630667]],"imag":[[-0.5132002210729857,-0.24190198006221025],[-0.055247075600062305,-0.16131612069700887]]},{"name":"u","qubits":[1],"real":[[0.4230044076634157,0.0],[0.0,0.4230044076634157]],"imag":[[-0.9061276240670091,0.0],[0.0,0.9061276240670091]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.939393030176557,0.0],[0.0,0.939393030176557]],"imag":[[-0.3428421427650141,0.0],[0.0,0.3428421427650141]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7495327083452896,-0.16191925616012962],[0.03270822215174866,-0.1603351869857399]],"imag":[[0.6278448888664973,0.13339291259036584],[-0.20722376033761797,0.9645108154756261]]},{"name":"u","qubits":[2],"real":[[0.9962845663507415,0.0],[0.0,0.9962845663507415]],"imag":[[-0.08612237137535785,0.0],[0.0,0.08612237137535785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7798599630009564,0.0],[0.0,0.7798599630009564]],"imag":[[0.6259540223595874,0.0],[0.0,-0.6259540223595874]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8725853157967105,0.0],[0.0,0.8725853157967105]],"imag":[[0.48846173509902996,0.0],[0.0,-0.48846173509902996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9986444584089001,0.0],[0.0,0.9986444584089001]],"imag":[[0.05205041488013775,0.0],[0.0,-0.05205041488013775]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16090572872411263,0.95464612280527],[0.9154711193494639,-0.18907023599483935]],"imag":[[-0.1878574230107735,0.16573990254727258],[-0.31738236359406147,-0.1594788725108819]]},{"name":"u","qubits":[1],"real":[[0.9161355698775199,0.0],[0.0,0.9161355698775199]],"imag":[[0.4008685789697065,0.0],[0.0,-0.4008685789697065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7055712536552072,0.0],[0.0,0.7055712536552072]],"imag":[[0.7086389814393639,0.0],[0.0,-0.7086389814393639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6336308379478475,-0.3212342400358319],[-0.2675328582786239,0.7045788839403875]],"imag":[[0.5854152244724146,-0.39065270917532735],[0.42921689843095784,0.49776261425291557]]},{"name":"u","qubits":[1],"real":[[0.8660655734932017,-0.49993041756817685],[0.49993041756817685,0.8660655734932017]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9379206045879706,0.34685002449089686],[-0.34685002449089686,0.9379206045879706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5000011303150431,0.2796590070208331],[0.1661733771838387,0.5645680146354588]],"imag":[[0.8170972602209866,-0.06435663769307372],[-0.2339601370711554,0.7738940624061794]]},{"name":"u","qubits":[1],"real":[[0.7704097153699804,0.0],[0.0,0.7704097153699804]],"imag":[[-0.6375491121972846,0.0],[0.0,0.6375491121972846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9561485188755169,0.0],[0.0,0.9561485188755169]],"imag":[[0.29288224571003846,0.0],[0.0,-0.29288224571003846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9311075939907689,-0.2929783343326368],[0.18316113569276216,-0.01809015842059042]],"imag":[[-0.17730486478465093,0.12556006111854237],[-0.2608709100458615,0.9476661399627505]]},{"name":"u","qubits":[3],"real":[[0.9985997519521324,0.0],[0.0,0.9985997519521324]],"imag":[[0.052901185252692655,0.0],[0.0,-0.052901185252692655]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.994520582000638,0.0],[0.0,0.994520582000638]],"imag":[[-0.10454095837092878,0.0],[0.0,0.10454095837092878]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995108082440314,0.0],[0.0,0.9995108082440314]],"imag":[[0.03127529701478588,0.0],[0.0,-0.03127529701478588]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9974150829707801,0.0],[0.0,0.9974150829707801]],"imag":[[-0.07185507819487696,0.0],[0.0,0.07185507819487696]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9386325154357799,0.0],[0.0,0.9386325154357799]],"imag":[[-0.3449188324326472,0.0],[0.0,0.3449188324326472]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997879821977851,0.0],[0.0,0.9997879821977851]],"imag":[[-0.02059103331261802,0.0],[0.0,0.02059103331261802]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9927796198080006,0.0],[0.0,0.9927796198080006]],"imag":[[-0.11995260103008126,0.0],[0.0,0.11995260103008126]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7157535658171481,0.0],[0.0,0.7157535658171481]],"imag":[[-0.6983529430166651,0.0],[0.0,0.6983529430166651]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.9412609697737521,0.033100204384544106],[-0.17803778183004526,0.5512274735818307]],"imag":[[0.24198835641643324,-0.23318190026061372],[-0.15418161492372098,-0.8004241689436563]]},{"name":"u","qubits":[1],"real":[[0.9871937306841704,0.0],[0.0,0.9871937306841704]],"imag":[[0.1595259793822617,0.0],[0.0,-0.1595259793822617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6259288020642594,0.0],[0.0,0.6259288020642594]],"imag":[[0.7798802053818273,0.0],[0.0,-0.7798802053818273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2998106698059768,-0.20915422810223158],[-0.015983229892062155,-0.8583363861435116]],"imag":[[0.9034343353576361,-0.2239965911221812],[-0.30604656562297083,-0.41150781797518576]]},{"name":"u","qubits":[1],"real":[[0.8469966909404238,-0.531598161712371],[0.531598161712371,0.8469966909404238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9643714024441696,0.26455207076843207],[-0.26455207076843207,0.9643714024441696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6570239259601744,-0.295825158767276],[-0.6185405264486574,0.6817439772967633]],"imag":[[-0.4306175219409681,-0.5434846694743236],[-0.017196733815364466,0.3903037777248533]]},{"name":"u","qubits":[1],"real":[[0.9460112437040156,0.0],[0.0,0.9460112437040156]],"imag":[[-0.32413381000071806,0.0],[0.0,0.32413381000071806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6520229914475092,0.0],[0.0,0.6520229914475092]],"imag":[[-0.7581991945549938,0.0],[0.0,0.7581991945549938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.529757110424794,0.3748385003265985],[-0.5037859921521024,0.05802311028771984]],"imag":[[-0.6823140049526207,-0.3366022894645762],[-0.0021625705097810853,0.8618748842335827]]},{"name":"u","qubits":[2],"real":[[0.993296034823352,0.0],[0.0,0.993296034823352]],"imag":[[0.11559838755019997,0.0],[0.0,-0.11559838755019997]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9263786605385316,0.0],[0.0,0.9263786605385316]],"imag":[[0.37659338456594815,0.0],[0.0,-0.37659338456594815]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9896338219229741,0.0],[0.0,0.9896338219229741]],"imag":[[0.14361371280670662,0.0],[0.0,-0.14361371280670662]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6310491094069696,0.0],[0.0,0.6310491094069696]],"imag":[[-0.7757428836390771,0.0],[0.0,0.7757428836390771]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21474951182162502,-0.7449102937305752],[0.7945833580676883,-0.20388215216817854]],"imag":[[0.11972431643692377,-0.6202075374584809],[-0.5551450461887961,-0.13741663946257213]]},{"name":"u","qubits":[1],"real":[[0.9978150291971165,0.0],[0.0,0.9978150291971165]],"imag":[[-0.0660694143182574,0.0],[0.0,0.0660694143182574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8927282069451291,0.0],[0.0,0.8927282069451291]],"imag":[[-0.4505955487180657,0.0],[0.0,0.4505955487180657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12729851010195303,0.257028361276067],[0.07429347820314078,-0.9334077775747727]],"imag":[[-0.9570500340976794,-0.04226988359568694],[-0.24966137197398555,-0.24677844152897643]]},{"name":"u","qubits":[1],"real":[[0.6481776702397948,-0.7614891383352174],[0.7614891383352174,0.6481776702397948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8445757543875159,0.5354360793790035],[-0.5354360793790035,0.8445757543875159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1163892986324169,0.32236714319694365],[0.6571726373087494,0.6735011866646641]],"imag":[[-0.7273449307866516,0.5945606006202022],[0.15983431294774453,-0.29828387274285334]]},{"name":"u","qubits":[1],"real":[[0.893731157834995,0.0],[0.0,0.893731157834995]],"imag":[[0.4486029619997167,0.0],[0.0,-0.4486029619997167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6081977506214421,0.0],[0.0,0.6081977506214421]],"imag":[[-0.7937855479529834,0.0],[0.0,0.7937855479529834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7866364213571686,0.15624557508655948],[-0.01633008657986522,-0.08881528152325092]],"imag":[[0.5861661744158504,-0.114889846509358],[0.1932503165259184,0.9769848971211746]]},{"name":"u","qubits":[2],"real":[[0.7528533833301421,-0.6581882581817744],[0.6581882581817744,0.7528533833301421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9794896081877026,0.20149468343433025],[-0.20149468343433025,0.9794896081877026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998982869312255,-0.01426239082343944],[0.01426239082343944,0.9998982869312255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9437435688863525,0.3306782063965668],[-0.3306782063965668,0.9437435688863525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9200074895742798,-0.2578772827694222],[-0.049346497633969755,-0.8231803816253788]],"imag":[[0.18377420601493305,0.23089514365242148],[-0.34260499631802444,-0.45006754934818727]]},{"name":"u","qubits":[1],"real":[[0.7436043474376581,0.0],[0.0,0.7436043474376581]],"imag":[[0.668619902838537,0.0],[0.0,-0.668619902838537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7261801999449924,0.0],[0.0,0.7261801999449924]],"imag":[[-0.6875044125006405,0.0],[0.0,0.6875044125006405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9209551522646782,-0.3675022513780641],[0.1009638596970196,-0.13908354222721314]],"imag":[[0.09807585655412376,0.08464531357596114],[-0.3633579955269997,0.9156598901356403]]},{"name":"u","qubits":[1],"real":[[0.8026167523847,-0.5964950534509379],[0.5964950534509379,0.8026167523847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240381820987789,0.38230019359605877],[-0.38230019359605877,0.9240381820987789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12238081333774894,0.32532883350660297],[0.7610374829266522,-0.20228440468409706]],"imag":[[0.2515862198645995,0.9032654430400098],[0.5852770797508626,-0.19327107678224395]]},{"name":"u","qubits":[1],"real":[[0.6791689699941617,0.0],[0.0,0.6791689699941617]],"imag":[[-0.733981954953301,0.0],[0.0,0.733981954953301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7654767271033176,0.0],[0.0,0.7654767271033176]],"imag":[[0.6434635811475216,0.0],[0.0,-0.6434635811475216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7160643841000456,0.694352723621662],[-0.39933541695568503,-0.41964482660643476]],"imag":[[0.055632792415731734,-0.045067565173084786],[0.569814017900823,0.5828734247424605]]},{"name":"u","qubits":[2],"real":[[0.9194186688846702,0.0],[0.0,0.9194186688846702]],"imag":[[-0.3932801943987787,0.0],[0.0,0.3932801943987787]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999963733848549,0.0],[0.0,0.9999963733848549]],"imag":[[0.002693179744823241,0.0],[0.0,-0.002693179744823241]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9827341723184155,0.0],[0.0,0.9827341723184155]],"imag":[[0.18502309736256903,0.0],[0.0,-0.18502309736256903]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7513001102145216,0.0],[0.0,0.7513001102145216]],"imag":[[0.6599607142789999,0.0],[0.0,-0.6599607142789999]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5365420418146297,-0.5767987065733868],[0.5053276195444677,-0.2696749541405163]],"imag":[[0.6107989178767889,0.07969047233641283],[0.2892945146584258,-0.7669602987269798]]},{"name":"u","qubits":[1],"real":[[0.6591627946388767,0.0],[0.0,0.6591627946388767]],"imag":[[0.752000272715287,0.0],[0.0,-0.752000272715287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8913118137787988,0.0],[0.0,0.8913118137787988]],"imag":[[0.4533908364957853,0.0],[0.0,-0.4533908364957853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.724424272551208,-0.6784799813871119],[0.5440993563075256,-0.5732378161314247]],"imag":[[-0.09573105593352195,-0.07556423178628191],[-0.41231168881592833,0.45315931843929735]]},{"name":"u","qubits":[1],"real":[[0.6712767038683413,-0.741206844844039],[0.741206844844039,0.6712767038683413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9510610694658939,0.3090029808050242],[-0.3090029808050242,0.9510610694658939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.547734886033908,-0.34713736961143954],[-0.4148646101490183,-0.9018966108914507]],"imag":[[-0.7205416490655248,0.24556439726191387],[0.09323937917671594,-0.07600182023582762]]},{"name":"u","qubits":[1],"real":[[0.9923205762842839,0.0],[0.0,0.9923205762842839]],"imag":[[0.12369265896902143,0.0],[0.0,-0.12369265896902143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6168831528762178,0.0],[0.0,0.6168831528762178]],"imag":[[0.787054747585895,0.0],[0.0,-0.787054747585895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22850401111862606,-0.10932026309371834],[0.16471786159209875,-0.465181498093973]],"imag":[[0.9023417219503426,0.3487325820847685],[-0.32624126011728766,0.8062511023872508]]},{"name":"u","qubits":[4],"real":[[0.9998845208583715,0.0],[0.0,0.9998845208583715]],"imag":[[0.015196872962052672,0.0],[0.0,-0.015196872962052672]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8947180794483234,0.0],[0.0,0.8947180794483234]],"imag":[[0.4466313449684244,0.0],[0.0,-0.4466313449684244]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9768280434449286,0.0],[0.0,0.9768280434449286]],"imag":[[0.2140256375753915,0.0],[0.0,-0.2140256375753915]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9706141486883574,0.0],[0.0,0.9706141486883574]],"imag":[[0.24064117346367658,0.0],[0.0,-0.24064117346367658]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9998120163532634,0.0],[0.0,0.9998120163532634]],"imag":[[-0.019388964789842318,0.0],[0.0,0.019388964789842318]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9944653675812926,0.0],[0.0,0.9944653675812926]],"imag":[[0.10506489747486865,0.0],[0.0,-0.10506489747486865]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99353719087793,0.0],[0.0,0.99353719087793]],"imag":[[-0.11350704974754472,0.0],[0.0,0.11350704974754472]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9729881332074564,0.0],[0.0,0.9729881332074564]],"imag":[[-0.2308551334440478,0.0],[0.0,0.2308551334440478]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.8809240631345299,0.0],[0.0,0.8809240631345299]],"imag":[[0.4732576412384176,0.0],[0.0,-0.4732576412384176]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9994429020025737,0.0],[0.0,0.9994429020025737]],"imag":[[-0.03337492526843974,0.0],[0.0,0.03337492526843974]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9809072403606254,0.0],[0.0,0.9809072403606254]],"imag":[[-0.19447618313845605,0.0],[0.0,0.19447618313845605]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9292033049983112,0.0],[0.0,0.9292033049983112]],"imag":[[-0.3695689624146157,0.0],[0.0,0.3695689624146157]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9915223169408448,0.0],[0.0,0.9915223169408448]],"imag":[[-0.12993650375571505,0.0],[0.0,0.12993650375571505]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997181361071839,0.0],[0.0,0.9997181361071839]],"imag":[[-0.023741279206861043,0.0],[0.0,0.023741279206861043]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9673581956713839,0.0],[0.0,0.9673581956713839]],"imag":[[-0.2534129461322065,0.0],[0.0,0.2534129461322065]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998506064306888,0.0],[0.0,0.9998506064306888]],"imag":[[0.017284814728075193,0.0],[0.0,-0.017284814728075193]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.19673553226125712,0.6051490071698463],[0.19427525872989493,-0.39145755966620616]],"imag":[[0.4349191642456082,-0.6371303870002835],[0.856969996419486,0.2731675823782852]]},{"name":"u","qubits":[1],"real":[[0.9999502698106995,0.0],[0.0,0.9999502698106995]],"imag":[[-0.009972858442259492,0.0],[0.0,0.009972858442259492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6862617591238788,0.0],[0.0,0.6862617591238788]],"imag":[[0.7273546576218505,0.0],[0.0,-0.7273546576218505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.015866758005602,0.43192553274582735],[-0.3317487881815352,0.7829839774029644]],"imag":[[-0.7953783204471274,-0.4249257670644743],[0.5070151032199943,-0.14076405001681147]]},{"name":"u","qubits":[1],"real":[[0.8525798676920948,-0.5225969471840894],[0.5225969471840894,0.8525798676920948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9137774326288066,0.4062152183489767],[-0.4062152183489767,0.9137774326288066]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4972219896855648,0.4796204303695297],[-0.11270731045095585,0.3378296358070818]],"imag":[[-0.22810733410683268,-0.6860769489437382],[-0.8294783898756578,0.4302717746618437]]},{"name":"u","qubits":[1],"real":[[0.6554749790175465,0.0],[0.0,0.6554749790175465]],"imag":[[0.7552168906227846,0.0],[0.0,-0.7552168906227846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8620974301116355,0.0],[0.0,0.8620974301116355]],"imag":[[-0.5067425588944683,0.0],[0.0,0.5067425588944683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8112891338387316,0.07267614750330186],[0.49336341335759093,0.4071475172956496]],"imag":[[-0.11529957367977937,-0.5685368301249625],[0.2917335976273714,-0.7111363789988011]]},{"name":"u","qubits":[2],"real":[[0.9866809754950308,0.0],[0.0,0.9866809754950308]],"imag":[[-0.16266730647605443,0.0],[0.0,0.16266730647605443]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9922701566982846,0.0],[0.0,0.9922701566982846]],"imag":[[0.12409647910380826,0.0],[0.0,-0.12409647910380826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9679730905760833,0.0],[0.0,0.9679730905760833]],"imag":[[0.2510539701350799,0.0],[0.0,-0.2510539701350799]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5610191076751869,0.0],[0.0,0.5610191076751869]],"imag":[[-0.8278028514225697,0.0],[0.0,0.8278028514225697]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17585128791225893,-0.8026205897588388],[0.5184659286636388,0.1619641485788671]],"imag":[[0.5222142511506285,0.22840488026739322],[0.6538820086603839,-0.5266868273844854]]},{"name":"u","qubits":[1],"real":[[0.9748839393909393,0.0],[0.0,0.9748839393909393]],"imag":[[0.22271350367142828,0.0],[0.0,-0.22271350367142828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6311266731838395,0.0],[0.0,0.6311266731838395]],"imag":[[-0.7756797808347844,0.0],[0.0,0.7756797808347844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38068263298425564,0.2618206344061482],[-0.3161468267448993,-0.26545945278190125]],"imag":[[0.7896974257737239,0.40361945452330544],[0.3626429271468825,-0.8355073729526297]]},{"name":"u","qubits":[1],"real":[[0.7321491615251765,-0.6811443351287457],[0.6811443351287457,0.7321491615251765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8670078222448193,0.49829452752994974],[-0.49829452752994974,0.8670078222448193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2026076995963073,-0.03532690373191563],[0.08285427581159353,-0.7327256030316578]],"imag":[[0.9742065179776805,0.09286436489209153],[0.0548356578681417,-0.673232062715226]]},{"name":"u","qubits":[1],"real":[[0.5318962227916834,0.0],[0.0,0.5318962227916834]],"imag":[[-0.8468095465805401,0.0],[0.0,0.8468095465805401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8975711674874834,0.0],[0.0,0.8975711674874834]],"imag":[[-0.44086959443258955,0.0],[0.0,0.44086959443258955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7921702245979898,-0.3511031347081309],[-0.47357584645408796,0.8113506073527923]],"imag":[[0.38180226096339864,0.3215897348823984],[0.04918624237427901,-0.3391413026522247]]},{"name":"u","qubits":[2],"real":[[0.6614326726943516,-0.7500045463144919],[0.7500045463144919,0.6614326726943516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9875858504452725,0.15708019607922544],[-0.15708019607922544,0.9875858504452725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998343645427759,-0.018200095586114365],[0.018200095586114365,0.9998343645427759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8985422163484981,0.43888709873899107],[-0.43888709873899107,0.8985422163484981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8986066065667495,0.15297125293365382],[0.14813804881886197,0.9361341284875522]],"imag":[[-0.40939128588547596,-0.03879094548391397],[0.05440643498492021,-0.3142418683199674]]},{"name":"u","qubits":[1],"real":[[0.9439406963525779,0.0],[0.0,0.9439406963525779]],"imag":[[-0.33011507352650576,0.0],[0.0,0.33011507352650576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.522820134381665,0.0],[0.0,0.522820134381665]],"imag":[[-0.8524430227793162,0.0],[0.0,0.8524430227793162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46310064276199037,0.45916101710472706],[-0.3709818945970284,-0.5540278959888387]],"imag":[[-0.5811239502070478,-0.4868304731018188],[-0.5569606656222569,0.49519727513082334]]},{"name":"u","qubits":[1],"real":[[0.8451729854848312,-0.5344928667500225],[0.5344928667500225,0.8451729854848312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9239576992049895,0.3824946667338281],[-0.3824946667338281,0.9239576992049895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03297081911720505,-0.34169116052605647],[0.09942322992059517,0.8556073234193328]],"imag":[[-0.9374763898109607,-0.057429038404842675],[-0.3319125863625912,0.38455840190724916]]},{"name":"u","qubits":[1],"real":[[0.837211320087992,0.0],[0.0,0.837211320087992]],"imag":[[0.5468795164535986,0.0],[0.0,-0.5468795164535986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8203431596192748,0.0],[0.0,0.8203431596192748]],"imag":[[0.5718715768998008,0.0],[0.0,-0.5718715768998008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6511362186270495,-0.6715507700100442],[-0.6158687726683061,0.6953282259415969]],"imag":[[0.2857421538330413,-0.20830892831042708],[0.3392325178501557,0.14881401780070905]]},{"name":"u","qubits":[2],"real":[[0.9914362793881587,0.0],[0.0,0.9914362793881587]],"imag":[[0.13059136232142193,0.0],[0.0,-0.13059136232142193]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9931473730193201,0.0],[0.0,0.9931473730193201]],"imag":[[-0.11686871037546173,0.0],[0.0,0.11686871037546173]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9753186680009677,0.0],[0.0,0.9753186680009677]],"imag":[[-0.22080193805494142,0.0],[0.0,0.22080193805494142]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8312193457206417,0.0],[0.0,0.8312193457206417]],"imag":[[-0.5559446009268805,0.0],[0.0,0.5559446009268805]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.042759491568708084,0.022529965066388335],[-0.8818063864544614,0.0878275391338001]],"imag":[[-0.07671593737999015,-0.9958808621049019],[-0.46336140068074283,-0.00018038017014687037]]},{"name":"u","qubits":[1],"real":[[0.9915004581511072,0.0],[0.0,0.9915004581511072]],"imag":[[-0.13010319552626062,0.0],[0.0,0.13010319552626062]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7617668191497194,0.0],[0.0,0.7617668191497194]],"imag":[[-0.6478513048860199,0.0],[0.0,0.6478513048860199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22615704329804198,-0.19777564008481563],[0.07171682235015976,-0.4468415596764673]],"imag":[[-0.8469195183992221,0.4387084650541393],[0.475853988648948,0.7541566809521641]]},{"name":"u","qubits":[1],"real":[[0.4992513915532703,-0.8664571818803992],[0.8664571818803992,0.4992513915532703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9802085370742626,0.1979677343577333],[-0.1979677343577333,0.9802085370742626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6853466823946219,-0.2683986211741224],[-0.2655663118488941,0.3227725185980857]],"imag":[[-0.6747071352656511,0.05506711091144938],[0.06741469100485283,-0.9059512650719934]]},{"name":"u","qubits":[1],"real":[[0.7518525316902182,0.0],[0.0,0.7518525316902182]],"imag":[[0.6593313056354972,0.0],[0.0,-0.6593313056354972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8116309025118462,0.0],[0.0,0.8116309025118462]],"imag":[[0.5841705898860418,0.0],[0.0,-0.5841705898860418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8978408461681449,-0.4208681020705399],[0.018906356266269547,-0.03448881913033595]],"imag":[[0.11823824451786741,0.052645732447596794],[0.42372642374312125,-0.9049359031829783]]},{"name":"u","qubits":[3],"real":[[0.9974743491097722,0.0],[0.0,0.9974743491097722]],"imag":[[0.07102762045877904,0.0],[0.0,-0.07102762045877904]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9905244929569299,0.0],[0.0,0.9905244929569299]],"imag":[[-0.13733618915790885,0.0],[0.0,0.13733618915790885]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9579232015685607,0.0],[0.0,0.9579232015685607]],"imag":[[-0.28702463290916097,0.0],[0.0,0.28702463290916097]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9736844330721478,0.0],[0.0,0.9736844330721478]],"imag":[[-0.2279004712434139,0.0],[0.0,0.2279004712434139]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.838946159125003,0.0],[0.0,0.838946159125003]],"imag":[[0.5442144265722888,0.0],[0.0,-0.5442144265722888]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.949044448966834,0.0],[0.0,0.949044448966834]],"imag":[[0.3151422438919263,0.0],[0.0,-0.3151422438919263]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9433173636358625,0.0],[0.0,0.9433173636358625]],"imag":[[0.3318920780360477,0.0],[0.0,-0.3318920780360477]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9223885873191411,0.0],[0.0,0.9223885873191411]],"imag":[[-0.38626324441163085,0.0],[0.0,0.38626324441163085]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.04663014658778986,0.46997039449150585],[-0.07990316128509993,0.6292588536136904]],"imag":[[-0.8174960733668643,0.3296264973579314],[0.5684551734970906,0.5239346292142028]]},{"name":"u","qubits":[1],"real":[[0.9141513066136778,0.0],[0.0,0.9141513066136778]],"imag":[[0.40537314737967745,0.0],[0.0,-0.40537314737967745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5696460055456775,0.0],[0.0,0.5696460055456775]],"imag":[[-0.821890155900321,0.0],[0.0,0.821890155900321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6676308350398827,-0.03885836775329796],[0.11927242211773681,-0.76919845072795]],"imag":[[0.6047546726859506,0.4324706709408247],[0.4175104109966913,-0.4688207433862793]]},{"name":"u","qubits":[1],"real":[[0.6097190766630497,-0.7926175922556591],[0.7926175922556591,0.6097190766630497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9743244195023172,0.22514867434980088],[-0.22514867434980088,0.9743244195023172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20102615158262474,-0.7800502008476036],[-0.5058944409359538,0.3053923645838843]],"imag":[[-0.30000058056074025,0.5109890627016508],[-0.7833638699054211,-0.19273651862261462]]},{"name":"u","qubits":[1],"real":[[0.974443073253495,0.0],[0.0,0.974443073253495]],"imag":[[-0.22463458546778522,0.0],[0.0,0.22463458546778522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44322868024737155,0.0],[0.0,0.44322868024737155]],"imag":[[0.8964085770485316,0.0],[0.0,-0.8964085770485316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41199119914059357,-0.09810064454247382],[-0.16424094760434577,-0.8944032447015902]],"imag":[[-0.8461015905507958,0.32365353982068595],[0.2956353521284891,0.2926900845077575]]},{"name":"u","qubits":[2],"real":[[0.9999889809745642,0.0],[0.0,0.9999889809745642]],"imag":[[-0.004694457311840227,0.0],[0.0,0.004694457311840227]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8775014219288384,0.0],[0.0,0.8775014219288384]],"imag":[[0.4795740344439707,0.0],[0.0,-0.4795740344439707]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6321423051897525,0.0],[0.0,0.6321423051897525]],"imag":[[-0.7748523123727423,0.0],[0.0,0.7748523123727423]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968709889128997,0.0],[0.0,0.9968709889128997]],"imag":[[0.07904575550791702,0.0],[0.0,-0.07904575550791702]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05844861550903555,-0.37186254736686564],[-0.36708841512504575,-0.15171289235896016]],"imag":[[0.1578249201782821,-0.91290377356084],[-0.9148339463513465,-0.07285701322647485]]},{"name":"u","qubits":[1],"real":[[0.9901418587792804,0.0],[0.0,0.9901418587792804]],"imag":[[-0.14006819586584082,0.0],[0.0,0.14006819586584082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4681380071710486,0.0],[0.0,0.4681380071710486]],"imag":[[0.8836553662157659,0.0],[0.0,-0.8836553662157659]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2575591337202363,-0.35033180119396073],[-0.05858830495703681,-0.923658271238822]],"imag":[[-0.8921250454864087,0.12265327115633541],[0.36652913441555457,-0.09528484726836893]]},{"name":"u","qubits":[1],"real":[[0.5887387086341724,-0.8083234086402342],[0.8083234086402342,0.5887387086341724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9468100840245309,0.32179289114189696],[-0.32179289114189696,0.9468100840245309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.024471291331265736,-0.6259652137547805],[0.2425175271512754,-0.5964412072190058]],"imag":[[0.6218793303543314,0.46993063908151367],[-0.7442126735033869,0.1777375367009076]]},{"name":"u","qubits":[1],"real":[[0.9890960298579079,0.0],[0.0,0.9890960298579079]],"imag":[[-0.14727200589156308,0.0],[0.0,0.14727200589156308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5933590473176185,0.0],[0.0,0.5933590473176185]],"imag":[[-0.8049379112492641,0.0],[0.0,0.8049379112492641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22995735361333858,0.27784920340978736],[-0.545658023147284,-0.628272916533199]],"imag":[[-0.7550904374550782,0.5475014766624786],[0.2814522491614628,0.4778232890596895]]},{"name":"u","qubits":[2],"real":[[0.6967287929272135,-0.7173346423435774],[0.7173346423435774,0.6967287929272135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9763315628356068,0.21627917008112774],[-0.21627917008112774,0.9763315628356068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980940844076378,0.06171060419797606],[-0.06171060419797606,0.9980940844076378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9185087868015823,0.39540056723313555],[-0.39540056723313555,0.9185087868015823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7297864538616128,0.20733262785369114],[0.12915625229812971,-0.6062341022561389]],"imag":[[0.6367414297016015,0.13778702728825729],[0.21281622577696946,-0.7553198857438095]]},{"name":"u","qubits":[1],"real":[[0.8241374106736885,0.0],[0.0,0.8241374106736885]],"imag":[[-0.5663899083917968,0.0],[0.0,0.5663899083917968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8226924191117004,0.0],[0.0,0.8226924191117004]],"imag":[[-0.5684867487779625,0.0],[0.0,0.5684867487779625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7540682234362712,-0.5602959237668577],[0.4027898026346881,-0.8003009549538163]],"imag":[[-0.28949395515948473,0.1834198520881198],[0.43050521393276175,-0.10928868729299435]]},{"name":"u","qubits":[1],"real":[[0.8935345791473898,-0.448994382891253],[0.448994382891253,0.8935345791473898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.943679625457408,0.3308606421086772],[-0.3308606421086772,0.943679625457408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.985423709560727,-0.1475338972041027],[0.16231691556036784,0.948319169141203]],"imag":[[0.030648849959709325,0.07895891214734828],[0.04066914745469627,-0.26961081730452696]]},{"name":"u","qubits":[1],"real":[[0.9799339175059621,0.0],[0.0,0.9799339175059621]],"imag":[[-0.19932264628340213,0.0],[0.0,0.19932264628340213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8166462967282145,0.0],[0.0,0.8166462967282145]],"imag":[[0.577138480817293,0.0],[0.0,-0.577138480817293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36287207748821215,-0.18806451412480943],[0.3493404843194626,0.27321283921002754]],"imag":[[-0.8550927835884423,0.31901712393123627],[0.12288780594429097,0.8878144838064072]]},{"name":"u","qubits":[2],"real":[[0.9969565263080029,0.0],[0.0,0.9969565263080029]],"imag":[[-0.07795950648817776,0.0],[0.0,0.07795950648817776]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.869655165014707,0.0],[0.0,0.869655165014707]],"imag":[[-0.49365969448927344,0.0],[0.0,0.49365969448927344]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7844532403082718,0.0],[0.0,0.7844532403082718]],"imag":[[-0.6201879664826244,0.0],[0.0,0.6201879664826244]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.977920087051532,0.0],[0.0,0.977920087051532]],"imag":[[-0.20897919356032552,0.0],[0.0,0.20897919356032552]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.35884388238981196,0.41156334133305694],[0.1585206342787729,-0.7931880869835429]],"imag":[[-0.8027500307024905,0.23966449955996144],[-0.44910429165886695,-0.37951179479540703]]},{"name":"u","qubits":[1],"real":[[0.9735385588116591,0.0],[0.0,0.9735385588116591]],"imag":[[0.22852280959877475,0.0],[0.0,-0.22852280959877475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8145879813321254,0.0],[0.0,0.8145879813321254]],"imag":[[-0.5800400164378773,0.0],[0.0,0.5800400164378773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3227213113056344,0.4852414561753515],[0.3461849965598179,0.14822580556496812]],"imag":[[0.6495416907265993,-0.4883515910141245],[0.5950651186165099,0.7099877205469219]]},{"name":"u","qubits":[1],"real":[[0.8178645116611175,-0.5754108450188627],[0.5754108450188627,0.8178645116611175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8908600182483513,0.45427791921526106],[-0.45427791921526106,0.8908600182483513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9045815035191185,-0.23552374706121507],[0.2931323180843421,-0.6504977269387396]],"imag":[[0.30591984883008294,-0.18075927127844651],[-0.04710407283208466,-0.6990760743042651]]},{"name":"u","qubits":[1],"real":[[0.9987026362771508,0.0],[0.0,0.9987026362771508]],"imag":[[0.0509219431391713,0.0],[0.0,-0.0509219431391713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7993927286978268,0.0],[0.0,0.7993927286978268]],"imag":[[0.6008088425656222,0.0],[0.0,-0.6008088425656222]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0723055444743732,-0.21729526081068412],[-0.691758987849889,-0.5877416896799614]],"imag":[[0.7072000635077931,-0.6688966646964647],[0.12692313083805876,0.39989964716076665]]},{"name":"u","qubits":[3],"real":[[0.8278679407429872,-0.5609230541615899],[0.5609230541615899,0.8278679407429872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993872052570416,0.11053661438395991],[-0.11053661438395991,0.993872052570416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999980722601505,-0.0062092209955920755],[0.0062092209955920755,0.999980722601505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9761305015186851,0.21718481531838332],[-0.21718481531838332,0.9761305015186851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9928111218762381,-0.11969158817078758],[0.11969158817078758,0.9928111218762381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9957026327319041,-0.09260813771345833],[0.09260813771345833,0.9957026327319041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999302311932792,-0.011812397968031858],[0.011812397968031858,0.9999302311932792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8792313193209781,0.47639509561402116],[-0.47639509561402116,0.8792313193209781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5683238778305459,-0.35090092614687995],[-0.3662989571771708,-0.4076207637282501]],"imag":[[-0.07231281219786126,0.7407073424159839],[0.7332147714350857,-0.4025748202482497]]},{"name":"u","qubits":[1],"real":[[0.999160445172119,0.0],[0.0,0.999160445172119]],"imag":[[-0.040968339037029976,0.0],[0.0,0.040968339037029976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6416806092379632,0.0],[0.0,0.6416806092379632]],"imag":[[0.7669719654120328,0.0],[0.0,-0.7669719654120328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07125088877078412,-0.4817223219794489],[-0.4819689845975916,0.06915020916532202]],"imag":[[-0.8673939814843066,0.1024431366217565],[-0.10127630334951171,-0.8675639785273572]]},{"name":"u","qubits":[1],"real":[[0.7390586609463042,-0.6736410733322722],[0.6736410733322722,0.7390586609463042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9706550758797033,0.24047603553985883],[-0.24047603553985883,0.9706550758797033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11582165595787404,0.3948954148088359],[-0.37194201546474603,-0.008132398069924583]],"imag":[[-0.8956399931253592,0.1687363567478578],[0.2146473476603087,0.9030611924870038]]},{"name":"u","qubits":[1],"real":[[0.9455358590272808,0.0],[0.0,0.9455358590272808]],"imag":[[0.32551795540882555,0.0],[0.0,-0.32551795540882555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8565802798909413,0.0],[0.0,0.8565802798909413]],"imag":[[-0.5160137828604547,0.0],[0.0,0.5160137828604547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4810498758659514,-0.00171040732986677],[0.2107752940423073,0.6619505667489369]],"imag":[[0.6158505405423265,-0.6239520840175494],[0.587275833032874,0.415333984327895]]},{"name":"u","qubits":[2],"real":[[0.9990035714037805,0.0],[0.0,0.9990035714037805]],"imag":[[0.04463030721932928,0.0],[0.0,-0.04463030721932928]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996968953718691,0.0],[0.0,0.996968953718691]],"imag":[[-0.07780041980001574,0.0],[0.0,0.07780041980001574]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9724729944725831,0.0],[0.0,0.9724729944725831]],"imag":[[-0.2330156111112031,0.0],[0.0,0.2330156111112031]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5502810341044417,0.0],[0.0,0.5502810341044417]],"imag":[[0.8349795108294252,0.0],[0.0,-0.8349795108294252]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4568918859530856,-0.45558802263180503],[0.2367519626987474,-0.1200232542592549]],"imag":[[0.6570247953486065,0.38988174679227655],[0.5509235255510929,-0.7912181719283651]]},{"name":"u","qubits":[1],"real":[[0.9171399272279437,0.0],[0.0,0.9171399272279437]],"imag":[[-0.39856536965010153,0.0],[0.0,0.39856536965010153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9160108816277839,0.0],[0.0,0.9160108816277839]],"imag":[[0.40115341795813,0.0],[0.0,-0.40115341795813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6925661770037734,-0.08417182770793097],[0.027314438726479047,-0.7973666056363848]],"imag":[[-0.6463473150358648,0.30903453243385803],[0.3191256182968774,0.5114872993531738]]},{"name":"u","qubits":[1],"real":[[0.7068815152712706,-0.7073319753607865],[0.7073319753607865,0.7068815152712706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9375427438476991,0.34787009566579247],[-0.34787009566579247,0.9375427438476991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4468837955027438,0.4128344389262977],[-0.09494142067339545,0.15855194948658854]],"imag":[[0.3377916314894751,-0.7181639179526839],[0.8229081441164972,0.537279808201706]]},{"name":"u","qubits":[1],"real":[[0.9992631635276331,0.0],[0.0,0.9992631635276331]],"imag":[[0.03838137591002697,0.0],[0.0,-0.03838137591002697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6375051777996861,0.0],[0.0,0.6375051777996861]],"imag":[[0.7704460709735566,0.0],[0.0,-0.7704460709735566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06898518126495135,0.3021304070278803],[0.32917674602316355,0.14887214386722242]],"imag":[[0.8966933800377297,-0.31606841682066383],[0.2877928019251959,0.886935768710465]]},{"name":"u","qubits":[2],"real":[[0.6716102174530787,-0.7409046604068761],[0.7409046604068761,0.6716102174530787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914204346597372,0.1307115975692202],[-0.1307115975692202,0.9914204346597372]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999202882124653,0.012626053266970987],[-0.012626053266970987,0.9999202882124653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8989149929065047,0.43812308262393407],[-0.43812308262393407,0.8989149929065047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2961740647757792,0.8092302625027419],[-0.7018979706764664,-0.42455162862029633]],"imag":[[-0.4594255794310336,-0.2153031411020169],[-0.4566708870498647,0.3443063378986841]]},{"name":"u","qubits":[1],"real":[[0.9272429780296289,0.0],[0.0,0.9272429780296289]],"imag":[[0.3744602244494671,0.0],[0.0,-0.3744602244494671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7913185041249251,0.0],[0.0,0.7913185041249251]],"imag":[[-0.6114041421428963,0.0],[0.0,0.6114041421428963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6517795403284241,-0.06457715645824716],[-0.269500940789536,0.05588861228833425]],"imag":[[0.6753640509413764,-0.3389640399350486],[0.21549030701838348,0.9369149553247417]]},{"name":"u","qubits":[1],"real":[[0.5460840977369554,-0.8377303612731338],[0.8377303612731338,0.5460840977369554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9930110774898379,0.11802118446478703],[-0.11802118446478703,0.9930110774898379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37011515706761217,0.8635793674076228],[0.8805847448522958,0.38576805423424415]],"imag":[[-0.2231488064626957,0.2597114877531242],[-0.19439621348294803,-0.19484257144996373]]},{"name":"u","qubits":[1],"real":[[0.9934432333266087,0.0],[0.0,0.9934432333266087]],"imag":[[0.11432647181459488,0.0],[0.0,-0.11432647181459488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8226592338627585,0.0],[0.0,0.8226592338627585]],"imag":[[0.5685347702122879,0.0],[0.0,-0.5685347702122879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22131170521057442,0.14747325314551057],[-0.07012151190017883,0.16279314980712106]],"imag":[[0.948812890306606,-0.1703727323590609],[-0.214145282211972,-0.9605848021133084]]},{"name":"u","qubits":[2],"real":[[0.8067576591757214,0.0],[0.0,0.8067576591757214]],"imag":[[-0.59088245816009,0.0],[0.0,0.59088245816009]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9986639883111407,0.0],[0.0,0.9986639883111407]],"imag":[[-0.05167435002480359,0.0],[0.0,0.05167435002480359]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9937682655919633,0.0],[0.0,0.9937682655919633]],"imag":[[-0.11146584365778245,0.0],[0.0,0.11146584365778245]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7151569136107105,0.0],[0.0,0.7151569136107105]],"imag":[[0.6989639396383783,0.0],[0.0,-0.6989639396383783]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19586771301959227,-0.29144010400474046],[-0.7425167387686548,0.24645083253801234]],"imag":[[-0.151217656480375,-0.924030153806013],[0.6224451397620677,-0.022201976854834413]]},{"name":"u","qubits":[1],"real":[[0.78666306511904,0.0],[0.0,0.78666306511904]],"imag":[[0.617382557234586,0.0],[0.0,-0.617382557234586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9796068054323611,0.0],[0.0,0.9796068054323611]],"imag":[[-0.2009241318274244,0.0],[0.0,0.2009241318274244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9518390561303647,-0.01677345393524495],[0.08734199072884254,-0.9717497194410045]],"imag":[[0.23290487723309583,0.19868663928149546],[0.17924593730797828,0.12627253612894745]]},{"name":"u","qubits":[1],"real":[[0.8894987826407869,-0.4569375402399744],[0.4569375402399744,0.8894987826407869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9653113233076787,0.261101606839135],[-0.261101606839135,0.9653113233076787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30966603115649505,0.8289379065164999],[0.7170063001689346,0.3535017997487551]],"imag":[[0.2305749784690622,0.4047271619150598],[-0.58038271336234,0.15522354564503085]]},{"name":"u","qubits":[1],"real":[[0.9994900647003447,0.0],[0.0,0.9994900647003447]],"imag":[[-0.03193134142657618,0.0],[0.0,0.03193134142657618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9115738603118656,0.0],[0.0,0.9115738603118656]],"imag":[[0.4111363486680828,0.0],[0.0,-0.4111363486680828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05248864998684977,0.568348032330732],[0.5452467480937,-0.2234238688909259]],"imag":[[-0.820641046433684,-0.02781597879945165],[-0.16278574330705906,-0.7913839525028444]]},{"name":"u","qubits":[3],"real":[[0.9997623490810145,0.0],[0.0,0.9997623490810145]],"imag":[[0.021800122935703475,0.0],[0.0,-0.021800122935703475]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9821623422855682,0.0],[0.0,0.9821623422855682]],"imag":[[-0.18803492600080024,0.0],[0.0,0.18803492600080024]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996726360814037,0.0],[0.0,0.9996726360814037]],"imag":[[-0.025585555887207775,0.0],[0.0,0.025585555887207775]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9283910611150792,0.0],[0.0,0.9283910611150792]],"imag":[[-0.37160467925150953,0.0],[0.0,0.37160467925150953]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9991815650941778,0.0],[0.0,0.9991815650941778]],"imag":[[-0.04044996880035109,0.0],[0.0,0.04044996880035109]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995865952682006,0.0],[0.0,0.9995865952682006]],"imag":[[-0.0287513227543796,0.0],[0.0,0.0287513227543796]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9952607690209185,0.0],[0.0,0.9952607690209185]],"imag":[[-0.09724197472228675,0.0],[0.0,0.09724197472228675]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.781928695224468,0.0],[0.0,0.781928695224468]],"imag":[[-0.6233678814187984,0.0],[0.0,0.6233678814187984]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1521260389617408,-0.04911841910924168],[-0.08580147205745145,0.21485028047172108]],"imag":[[0.8527578436413236,0.49724149995974765],[-0.4922396121512217,0.8391529232524976]]},{"name":"u","qubits":[1],"real":[[0.9338076217691249,0.0],[0.0,0.9338076217691249]],"imag":[[-0.3577755239335006,0.0],[0.0,0.3577755239335006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39511464351269915,0.0],[0.0,0.39511464351269915]],"imag":[[0.9186318187836913,0.0],[0.0,-0.9186318187836913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5913768614827937,-0.3289119026901468],[-0.416191403461801,-0.43885996114657244]],"imag":[[-0.6584690169151983,0.32940692423542084],[0.20851061639635812,-0.7685765889206723]]},{"name":"u","qubits":[1],"real":[[0.7876987601312412,-0.6160606003370979],[0.6160606003370979,0.7876987601312412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9546168430319357,0.2978366716838956],[-0.2978366716838956,0.9546168430319357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2613009532233173,0.1683073246606529],[0.9241957179346311,0.08326511759458766]],"imag":[[-0.19706750331027847,0.9298165708618085],[-0.19684635108360737,-0.316513363396114]]},{"name":"u","qubits":[1],"real":[[0.9806163894276353,0.0],[0.0,0.9806163894276353]],"imag":[[0.1959374818300681,0.0],[0.0,-0.1959374818300681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7056286621376849,0.0],[0.0,0.7056286621376849]],"imag":[[0.70858181684953,0.0],[0.0,-0.70858181684953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2936754206793002,-0.2787434483921344],[0.6358161142460529,0.4065570244683712]],"imag":[[0.7055450188395853,-0.5816038717700791],[-0.10816118779181004,-0.6471092737520758]]},{"name":"u","qubits":[2],"real":[[0.8451571792729097,0.0],[0.0,0.8451571792729097]],"imag":[[-0.5345178596861464,0.0],[0.0,0.5345178596861464]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9837925273451305,0.0],[0.0,0.9837925273451305]],"imag":[[-0.17931052155375812,0.0],[0.0,0.17931052155375812]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999995748996741,0.0],[0.0,0.999995748996741]],"imag":[[-0.002915816943321043,0.0],[0.0,0.002915816943321043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7060618900198272,0.0],[0.0,0.7060618900198272]],"imag":[[-0.7081501305949391,0.0],[0.0,0.7081501305949391]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9046820724005008,-0.29166153927522415],[-0.32866150197653876,0.8784388010176151]],"imag":[[-0.12386356861559586,0.2848538410387883],[-0.24122558190513313,-0.2492731606486954]]},{"name":"u","qubits":[1],"real":[[0.9403567147711143,0.0],[0.0,0.9403567147711143]],"imag":[[0.34019001893776546,0.0],[0.0,-0.34019001893776546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8078704770201179,0.0],[0.0,0.8078704770201179]],"imag":[[0.5893600702111461,0.0],[0.0,-0.5893600702111461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47957115463380307,-0.36454301524300237],[0.04217868075803662,-0.13033385505918244]],"imag":[[0.5760712280130129,0.5525050569328036],[0.6605864112955185,-0.738146081969302]]},{"name":"u","qubits":[1],"real":[[0.833413111904638,-0.5526505088258106],[0.5526505088258106,0.833413111904638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9417211988735058,0.33639438698088736],[-0.33639438698088736,0.9417211988735058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12817659279997534,-0.4294349539251727],[0.49373443930879896,-0.7459389651514198]],"imag":[[0.7465320028337203,0.49177876138620363],[-0.427185010555953,-0.13158392935904226]]},{"name":"u","qubits":[1],"real":[[0.8735084392786076,0.0],[0.0,0.8735084392786076]],"imag":[[0.48680900413719863,0.0],[0.0,-0.48680900413719863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9010510342282928,0.0],[0.0,0.9010510342282928]],"imag":[[-0.43371307764018824,0.0],[0.0,0.43371307764018824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6527177625394764,-0.6398652547955413],[0.5782404979757712,-0.756582563902198]],"imag":[[0.4037230381827698,-0.03923884059666838],[-0.27677636713900644,-0.12890148600090995]]},{"name":"u","qubits":[2],"real":[[0.7686935780100214,-0.6396172160958077],[0.6396172160958077,0.7686935780100214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9707399085602573,0.2401333586331216],[-0.2401333586331216,0.9707399085602573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999332132208426,0.011557209777492618],[-0.011557209777492618,0.9999332132208426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.936802733697054,0.3498580256871728],[-0.3498580256871728,0.936802733697054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30889293762406245,0.7306421234389954],[-0.7908390595716939,0.11977912369249721]],"imag":[[-0.4641072563238731,-0.39414679393604024],[0.2525137413474013,0.5444844844565855]]},{"name":"u","qubits":[1],"real":[[0.9001631380506047,0.0],[0.0,0.9001631380506047]],"imag":[[0.43555289563368543,0.0],[0.0,-0.43555289563368543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5549928878159481,0.0],[0.0,0.5549928878159481]],"imag":[[-0.8318550922328446,0.0],[0.0,0.8318550922328446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7129856282676976,-0.2895150558672634],[0.14949222813814755,-0.21196223542236983]],"imag":[[0.56427598713731,0.29904035956724295],[-0.3884535724513582,0.8842103293508966]]},{"name":"u","qubits":[1],"real":[[0.6961172627490897,-0.7179280998141213],[0.7179280998141213,0.6961172627490897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9603866568119876,0.2786708980455142],[-0.2786708980455142,0.9603866568119876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01852043943831943,0.8675828770663172],[-0.6769993553888362,-0.010275694351250043]],"imag":[[-0.024413991826469434,0.49634756144000597],[0.7353453767646938,0.02886970348810423]]},{"name":"u","qubits":[1],"real":[[0.7354708754177297,0.0],[0.0,0.7354708754177297]],"imag":[[-0.6775563381832379,0.0],[0.0,0.6775563381832379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7196569164642398,0.0],[0.0,0.7196569164642398]],"imag":[[-0.694329837026454,0.0],[0.0,0.694329837026454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9920013857773975,0.08938416661801737],[-0.011766262758011082,0.1785564499432985]],"imag":[[-0.08145345455538235,0.03618088051332831],[-0.09570862248212893,-0.9791930396131956]]},{"name":"u","qubits":[2],"real":[[0.991291523786827,0.0],[0.0,0.991291523786827]],"imag":[[-0.13168566690566885,0.0],[0.0,0.13168566690566885]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9771673763547027,0.0],[0.0,0.9771673763547027]],"imag":[[0.21247098293194472,0.0],[0.0,-0.21247098293194472]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9922762186106675,0.0],[0.0,0.9922762186106675]],"imag":[[0.12404799869290431,0.0],[0.0,-0.12404799869290431]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8276969527112094,0.0],[0.0,0.8276969527112094]],"imag":[[0.5611753330934798,0.0],[0.0,-0.5611753330934798]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8307101547877116,0.5100924959350728],[0.38013353050308335,-0.40852570220054707]],"imag":[[0.09818413997037113,0.20021528158854984],[0.39468850043815035,-0.7299494758205493]]},{"name":"u","qubits":[1],"real":[[0.7666367762771221,0.0],[0.0,0.7666367762771221]],"imag":[[-0.6420810332500265,0.0],[0.0,0.6420810332500265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8502420629871296,0.0],[0.0,0.8502420629871296]],"imag":[[0.5263919018444242,0.0],[0.0,-0.5263919018444242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7699231875514512,-0.615760655066491],[0.3799320190026782,-0.46325521647861667]],"imag":[[-0.13722261000808117,-0.09605756735035792],[-0.49400394888070615,0.6300844100850037]]},{"name":"u","qubits":[1],"real":[[0.7074788440498357,-0.7067345224494896],[0.7067345224494896,0.7074788440498357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8965390562614759,0.4429646945274332],[-0.4429646945274332,0.8965390562614759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06199655078288907,0.367947958475397],[-0.04096102524299133,-0.6279195895363814]],"imag":[[0.8248714404242316,-0.4246855711196995],[0.5604156750792405,0.5384918333763143]]},{"name":"u","qubits":[1],"real":[[0.9484708640663079,0.0],[0.0,0.9484708640663079]],"imag":[[0.31686435586432155,0.0],[0.0,-0.31686435586432155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.639545879052682,0.0],[0.0,0.639545879052682]],"imag":[[-0.7687529307825318,0.0],[0.0,0.7687529307825318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5074370617835584,-0.11324265723054913],[0.19735036557338873,-0.39033535774749006]],"imag":[[0.6746942338434677,-0.5239002001624063],[-0.49834541470238786,-0.7485606116710213]]},{"name":"u","qubits":[4],"real":[[0.38268343236508984,-0.9238795325112867],[0.9238795325112867,0.38268343236508984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.2977053595241762,0.427556830968666],[-0.10639871309388158,0.5380830383037051]],"imag":[[-0.6014433412257305,0.6056670558135399],[0.7337007155903393,0.40103518260128124]]},{"name":"u","qubits":[1],"real":[[0.38605118685688006,0.0],[0.0,0.38605118685688006]],"imag":[[-0.9224773607663195,0.0],[0.0,0.9224773607663195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9539179713190857,0.0],[0.0,0.9539179713190857]],"imag":[[0.3000674990639272,0.0],[0.0,-0.3000674990639272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6640009092180619,-0.2464365910203269],[0.033916276309371024,0.9302846878357192]],"imag":[[0.6543818301146719,-0.26487019383018484],[0.3601900875574811,-0.060689262683269136]]},{"name":"u","qubits":[1],"real":[[0.6958266462079693,-0.7182097732744727],[0.7182097732744727,0.6958266462079693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9746813391211562,0.2235984954533229],[-0.2235984954533229,0.9746813391211562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12421946530409055,0.8744823281398407],[0.9765341788399343,-0.14306873745813492]],"imag":[[0.07298919147960199,0.4631660179005399],[0.1600721709858882,-0.01700688082558031]]},{"name":"u","qubits":[1],"real":[[0.9285232409838726,0.0],[0.0,0.9285232409838726]],"imag":[[-0.37127427995055795,0.0],[0.0,0.37127427995055795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8445849822224513,0.0],[0.0,0.8445849822224513]],"imag":[[-0.5354215234787464,0.0],[0.0,0.5354215234787464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6018422949151292,0.33323410945767507],[-0.13149063555550283,0.8528582277031278]],"imag":[[-0.6322517466729475,-0.35636864224318016],[0.4698444355757631,0.18598188771700933]]},{"name":"u","qubits":[2],"real":[[0.8899729852827372,0.0],[0.0,0.8899729852827372]],"imag":[[0.4560132514159353,0.0],[0.0,-0.4560132514159353]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9948498301479748,0.0],[0.0,0.9948498301479748]],"imag":[[-0.10135983156332597,0.0],[0.0,0.10135983156332597]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9789871110212391,0.0],[0.0,0.9789871110212391]],"imag":[[-0.20392213331143802,0.0],[0.0,0.20392213331143802]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7446126963078392,0.0],[0.0,0.7446126963078392]],"imag":[[0.6674967659076482,0.0],[0.0,-0.6674967659076482]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8305666062440684,-0.5333436332666515],[0.17968637555698608,-0.014474120585690819]],"imag":[[0.09720356188890047,0.12749568228865216],[-0.5180959241178363,-0.8361099925757076]]},{"name":"u","qubits":[1],"real":[[0.6741489398956657,0.0],[0.0,0.6741489398956657]],"imag":[[-0.7385954283892842,0.0],[0.0,0.7385954283892842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936278524099995,0.0],[0.0,0.8936278524099995]],"imag":[[0.4488087135930987,0.0],[0.0,-0.4488087135930987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7636288865272995,0.6412134350762503],[0.2896273457483211,0.24974306878259378]],"imag":[[0.06981564027813301,0.029017765443717668],[0.5728112259971985,0.7250046203724647]]},{"name":"u","qubits":[1],"real":[[0.7372988717974039,-0.67556670554896],[0.67556670554896,0.7372988717974039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8418582852749991,0.5396986450917199],[-0.5396986450917199,0.8418582852749991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.878500953648214,-0.37580161058045214],[-0.17427956436418565,-0.7094351921223329]],"imag":[[0.08065192871215579,-0.28373313221991997],[0.4374448242684077,0.5243761696951538]]},{"name":"u","qubits":[1],"real":[[0.9926572708163177,0.0],[0.0,0.9926572708163177]],"imag":[[-0.12096091391643667,0.0],[0.0,0.12096091391643667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4818267841962534,0.0],[0.0,0.4818267841962534]],"imag":[[0.8762664834575707,0.0],[0.0,-0.8762664834575707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20710430071419283,0.4741059749510701],[-0.40354562338511785,-0.4379379881783163]],"imag":[[-0.8371750552050161,-0.17739577245204866],[-0.30560868020211784,0.7429431895792337]]},{"name":"u","qubits":[2],"real":[[0.612566592604384,-0.7904189835935462],[0.7904189835935462,0.612566592604384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9856743745653347,0.16865950114131234],[-0.16865950114131234,0.9856743745653347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999953831942703,-0.0030386823039688063],[0.0030386823039688063,0.9999953831942703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.953368793336048,0.3018077929626203],[-0.3018077929626203,0.953368793336048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7411951799074582,0.6611097820591278],[-0.2719217131053653,-0.4450899625875929]],"imag":[[0.04869824603125789,0.1057924486017918],[0.6118143248218969,0.5946736408218757]]},{"name":"u","qubits":[1],"real":[[0.7728984737699235,0.0],[0.0,0.7728984737699235]],"imag":[[0.6345297071407475,0.0],[0.0,-0.6345297071407475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9543287207542477,0.0],[0.0,0.9543287207542477]],"imag":[[0.298758586058311,0.0],[0.0,-0.298758586058311]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7222376773577694,-0.667299824351539],[0.057080299840191515,-0.04018837649634384]],"imag":[[0.14339699430209044,0.11189720215620202],[0.6742046268011921,-0.7352379580548106]]},{"name":"u","qubits":[1],"real":[[0.6664289245074276,-0.7455685673228676],[0.7455685673228676,0.6664289245074276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9986164515589905,0.05258500428573233],[-0.05258500428573233,0.9986164515589905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6494551095251512,0.4275820869494401],[-0.052797917163016246,-0.6638729060319336]],"imag":[[-0.2655588893911398,0.5699649953260105],[-0.7105623948115082,0.22712601713519656]]},{"name":"u","qubits":[1],"real":[[0.960840435477755,0.0],[0.0,0.960840435477755]],"imag":[[0.27710225107515474,0.0],[0.0,-0.27710225107515474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7306379089256654,0.0],[0.0,0.7306379089256654]],"imag":[[-0.6827651470606354,0.0],[0.0,0.6827651470606354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.518848526723173,-0.224979911803112],[-0.19885758400825634,0.8502144990838094]],"imag":[[0.8247259120719189,0.0027231524742943464],[0.10525700716215326,0.4759326940580286]]},{"name":"u","qubits":[2],"real":[[0.9993184476570418,0.0],[0.0,0.9993184476570418]],"imag":[[0.036913956335242186,0.0],[0.0,-0.036913956335242186]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8825509239895366,0.0],[0.0,0.8825509239895366]],"imag":[[-0.4702168293087936,0.0],[0.0,0.4702168293087936]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989111007332939,0.0],[0.0,0.9989111007332939]],"imag":[[0.04665418343298983,0.0],[0.0,-0.04665418343298983]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7792377740015468,0.0],[0.0,0.7792377740015468]],"imag":[[-0.6267284033527716,0.0],[0.0,0.6267284033527716]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11914871032998223,0.4889812555955157],[-0.278495579267817,-0.8419764874282446]],"imag":[[0.8339465305415834,-0.22634951005158133],[0.4612775534888307,0.0271813464279872]]},{"name":"u","qubits":[1],"real":[[0.97679349705424,0.0],[0.0,0.97679349705424]],"imag":[[-0.2141832489074446,0.0],[0.0,0.2141832489074446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7322931092629869,0.0],[0.0,0.7322931092629869]],"imag":[[0.6809895756367693,0.0],[0.0,-0.6809895756367693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3862245983707795,-0.3846264553444879],[0.36101461647247274,-0.6393277878810072]],"imag":[[-0.838354291700965,0.007425028554692875],[0.1328950258404613,0.6657832518494853]]},{"name":"u","qubits":[1],"real":[[0.40526379630855547,-0.9141997896529935],[0.9141997896529935,0.40526379630855547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9431345852445584,0.3324111221297728],[-0.3324111221297728,0.9431345852445584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38049901752316484,0.40847614409928057],[-0.41208027138400233,-0.5534808824662019]],"imag":[[-0.8273651357891996,0.06192470788149766],[-0.029618907483431652,0.7231676728117825]]},{"name":"u","qubits":[1],"real":[[0.8854347097159592,0.0],[0.0,0.8854347097159592]],"imag":[[-0.46476378390556106,0.0],[0.0,0.46476378390556106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6070978891230385,0.0],[0.0,0.6070978891230385]],"imag":[[0.7946270527878792,0.0],[0.0,-0.7946270527878792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6879917856733897,0.42926672138574673],[0.15629238386843092,0.2924673261402272]],"imag":[[-0.47479326760213775,0.34200692653271947],[-0.5261286407622646,-0.7830863344834723]]},{"name":"u","qubits":[3],"real":[[0.99796641685181,0.0],[0.0,0.99796641685181]],"imag":[[-0.06374190800375744,0.0],[0.0,0.06374190800375744]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.962234258117065,0.0],[0.0,0.962234258117065]],"imag":[[0.2722227626520265,0.0],[0.0,-0.2722227626520265]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7855862671647434,0.0],[0.0,0.7855862671647434]],"imag":[[0.6187521449192434,0.0],[0.0,-0.6187521449192434]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997087592227728,0.0],[0.0,0.9997087592227728]],"imag":[[0.024132897324277786,0.0],[0.0,-0.024132897324277786]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999947879540767,0.0],[0.0,0.9999947879540767]],"imag":[[-0.0032286320139002216,0.0],[0.0,0.0032286320139002216]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9027196618376513,0.0],[0.0,0.9027196618376513]],"imag":[[0.430229255318274,0.0],[0.0,-0.430229255318274]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9989980529037573,0.0],[0.0,0.9989980529037573]],"imag":[[-0.04475366235853461,0.0],[0.0,0.04475366235853461]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998551144482897,0.0],[0.0,0.9998551144482897]],"imag":[[0.017022047808581523,0.0],[0.0,-0.017022047808581523]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.08429675930923175,0.14719818392816955],[-0.5207866957253626,0.18497075737542626]],"imag":[[0.5440294927798095,0.8217412378625972],[0.6524624011475023,-0.5185169732614897]]},{"name":"u","qubits":[1],"real":[[0.9330122744501202,0.0],[0.0,0.9330122744501202]],"imag":[[-0.3598445438316573,0.0],[0.0,0.3598445438316573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7004452210689719,0.0],[0.0,0.7004452210689719]],"imag":[[0.7137061666271626,0.0],[0.0,-0.7137061666271626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.639178996277783,0.222512290974548],[-0.28328362958361136,-0.3435197100399779]],"imag":[[-0.7053787664139167,-0.21066391949018062],[-0.11679636903449744,0.8877517683476291]]},{"name":"u","qubits":[1],"real":[[0.7042425301849987,-0.7099594767862679],[0.7099594767862679,0.7042425301849987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9692525760095397,0.24606796601522798],[-0.24606796601522798,0.9692525760095397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09971732843225163,0.07632844781295704],[-0.5896414591851725,0.29757679036435575]],"imag":[[0.49037376202087785,0.8624175299623096],[-0.6339660697086296,0.40231582855341674]]},{"name":"u","qubits":[1],"real":[[0.603783124275215,0.0],[0.0,0.603783124275215]],"imag":[[0.7971486303321735,0.0],[0.0,-0.7971486303321735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7999173207284613,0.0],[0.0,0.7999173207284613]],"imag":[[-0.6001102232078703,0.0],[0.0,0.6001102232078703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8920372822408473,0.231463077193858],[-0.0007072346353945548,0.5467870463591464]],"imag":[[-0.25103178785454805,0.29610365157299595],[-0.37583510799030284,-0.7481787201965374]]},{"name":"u","qubits":[2],"real":[[0.9835041260462754,0.0],[0.0,0.9835041260462754]],"imag":[[0.18088569332579094,0.0],[0.0,-0.18088569332579094]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9700119315987479,0.0],[0.0,0.9700119315987479]],"imag":[[-0.24305730302968911,0.0],[0.0,0.24305730302968911]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982994722267126,0.0],[0.0,0.9982994722267126]],"imag":[[-0.058293771124083904,0.0],[0.0,0.058293771124083904]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6262551081900241,0.0],[0.0,0.6262551081900241]],"imag":[[0.7796182010868533,0.0],[0.0,-0.7796182010868533]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7815710759538836,-0.46714317200296246],[-0.5304020185313508,-0.7268363703744815]],"imag":[[0.28667629478606066,-0.2978936254622355],[-0.16011575181065946,-0.4058885751789837]]},{"name":"u","qubits":[1],"real":[[0.9241093183249371,0.0],[0.0,0.9241093183249371]],"imag":[[-0.38212820857013424,0.0],[0.0,0.38212820857013424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5427001373417275,0.0],[0.0,0.5427001373417275]],"imag":[[-0.839926521148886,0.0],[0.0,0.839926521148886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6606184660798495,0.3079617205097963],[-0.15448372200274146,-0.16690237486152423]],"imag":[[-0.6622082271606123,0.17384787849079897],[0.31811678011586436,0.9203695405164589]]},{"name":"u","qubits":[1],"real":[[0.7430205540978557,-0.6692685979396579],[0.6692685979396579,0.7430205540978557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.814941286907659,0.5795435263147097],[-0.5795435263147097,0.814941286907659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08575677326610281,0.8151686372401724],[-0.33512606136536927,0.5035078167477418]],"imag":[[-0.5155931834158646,-0.24961878517868155],[0.7839004835103851,0.14025132234614324]]},{"name":"u","qubits":[1],"real":[[0.9324967434684545,0.0],[0.0,0.9324967434684545]],"imag":[[0.36117838171840727,0.0],[0.0,-0.36117838171840727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8240423841084912,0.0],[0.0,0.8240423841084912]],"imag":[[0.5665281539277585,0.0],[0.0,-0.5665281539277585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5879975961863264,0.34961693798780386],[-0.4862344674216325,-0.8642039127198803]],"imag":[[0.6451785099262822,-0.3402521328080627],[-0.03974367747963137,-0.12307753666387045]]},{"name":"u","qubits":[2],"real":[[0.7518372989040811,-0.6593486755705326],[0.6593486755705326,0.7518372989040811]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782456317225638,0.2074499554488312],[-0.2074499554488312,0.9782456317225638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997206699236327,0.02363434211995186],[-0.02363434211995186,0.9997206699236327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9689030527117835,0.2474406483296287],[-0.2474406483296287,0.9689030527117835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2617890488816725,-0.26773909980780347],[0.5279910879554522,0.5139318715607673]],"imag":[[0.44320251552629253,-0.8144653452117546],[0.675472749381064,0.028913790433832465]]},{"name":"u","qubits":[1],"real":[[0.877663960510325,0.0],[0.0,0.877663960510325]],"imag":[[-0.4792765093568959,0.0],[0.0,0.4792765093568959]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8843163039547189,0.0],[0.0,0.8843163039547189]],"imag":[[0.4668882891654761,0.0],[0.0,-0.4668882891654761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7056194096940589,0.4726533920815487],[-0.5267742004564733,-0.7993700957273173]],"imag":[[-0.4534115295105743,0.270403410710174],[0.13794265222668595,0.2539453021558189]]},{"name":"u","qubits":[1],"real":[[0.6462971276333459,-0.7630858554663994],[0.7630858554663994,0.6462971276333459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.846637672351863,0.532169758399159],[-0.532169758399159,0.846637672351863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7326778138181065,0.598233632523492],[-0.45244905865143953,0.3321691604400808]],"imag":[[0.13187479129698024,0.2964941508307464],[-0.4910011302273388,0.6662367359230755]]},{"name":"u","qubits":[1],"real":[[0.9565975997505486,0.0],[0.0,0.9565975997505486]],"imag":[[-0.29141213453027187,0.0],[0.0,0.29141213453027187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6841509205032691,0.0],[0.0,0.6841509205032691]],"imag":[[-0.7293404678026096,0.0],[0.0,0.7293404678026096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.513197841184001,0.10677547823036315],[0.20632266418621908,0.7040727115176992]],"imag":[[-0.7641500222341192,0.3759012058671177],[-0.33186394436090316,-0.5929408887675386]]},{"name":"u","qubits":[2],"real":[[0.870265216752846,0.0],[0.0,0.870265216752846]],"imag":[[-0.49258344725551034,0.0],[0.0,0.49258344725551034]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9904604683095684,0.0],[0.0,0.9904604683095684]],"imag":[[-0.1377971723802438,0.0],[0.0,0.1377971723802438]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9687554978022836,0.0],[0.0,0.9687554978022836]],"imag":[[-0.24801771202446324,0.0],[0.0,0.24801771202446324]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8129092921835674,0.0],[0.0,0.8129092921835674]],"imag":[[-0.5823903181557978,0.0],[0.0,0.5823903181557978]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.612483176525955,0.002815332981714794],[0.26166434414897355,0.6891186510850025]],"imag":[[-0.3269648449710068,0.719687725701893],[-0.6704402431438976,-0.08459985875298699]]},{"name":"u","qubits":[1],"real":[[0.9901965013000064,0.0],[0.0,0.9901965013000064]],"imag":[[0.13968138320200899,0.0],[0.0,-0.13968138320200899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7421912976625403,0.0],[0.0,0.7421912976625403]],"imag":[[0.6701880912654256,0.0],[0.0,-0.6701880912654256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27561228648914193,0.059399124897757484],[0.08330651602740499,-0.292042749769589]],"imag":[[0.9574634619169695,0.06142744168187096],[-0.019016072611734564,0.9525804142836541]]},{"name":"u","qubits":[1],"real":[[0.7290122547275848,-0.6845006445994065],[0.6845006445994065,0.7290122547275848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.946574979145838,0.3224838117720894],[-0.3224838117720894,0.946574979145838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8027685966648642,0.21889851535376892],[-0.16706510525066567,-0.19312972356185582]],"imag":[[0.5474517449106323,-0.08912130597643003],[0.16717780298416607,-0.9522823859937203]]},{"name":"u","qubits":[1],"real":[[0.9554305250337702,0.0],[0.0,0.9554305250337702]],"imag":[[-0.2952160426428317,0.0],[0.0,0.2952160426428317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3930365718213949,0.0],[0.0,0.3930365718213949]],"imag":[[-0.9195228399615126,0.0],[0.0,0.9195228399615126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5351135256663972,0.05154273916271253],[-0.2796236613885477,-0.9473110382386084]],"imag":[[-0.7832429751097943,0.31229361605649364],[0.14830564581869052,0.04917153893517662]]},{"name":"u","qubits":[3],"real":[[0.7522104691000577,-0.658922916718087],[0.658922916718087,0.7522104691000577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9960128923075725,0.0892094073352352],[-0.0892094073352352,0.9960128923075725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999301786513403,0.011816844853796934],[-0.011816844853796934,0.9999301786513403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9798543455294808,0.19971344858820295],[-0.19971344858820295,0.9798543455294808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998031174215225,-0.01984254001395458],[0.01984254001395458,0.9998031174215225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998146709145803,0.01925159276448113],[-0.01925159276448113,0.9998146709145803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998973819178452,0.014325698371769622],[-0.014325698371769622,0.9998973819178452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9266006022726132,0.37604697029497586],[-0.37604697029497586,0.9266006022726132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5751940570703048,0.09377176718475976],[-0.7140636790043343,-0.3652386883198052]],"imag":[[0.0365651867163046,-0.811801477893735],[-0.39740136657817376,0.4458541428797352]]},{"name":"u","qubits":[1],"real":[[0.8939276143314443,0.0],[0.0,0.8939276143314443]],"imag":[[0.44821135676786744,0.0],[0.0,-0.44821135676786744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5921950909313178,0.0],[0.0,0.5921950909313178]],"imag":[[0.8057946228890139,0.0],[0.0,-0.8057946228890139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5831637762258137,-0.5894238874811294],[0.5866026224123023,-0.5796661289255377]],"imag":[[0.43534273003435164,0.35067962354679183],[0.35537878507769194,-0.43998916063034443]]},{"name":"u","qubits":[1],"real":[[0.6847623318377236,-0.7287664570328161],[0.7287664570328161,0.6847623318377236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970200136075786,0.2423049647830729],[-0.2423049647830729,0.970200136075786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9068983044945066,0.034456025587643595],[0.29066179806921455,-0.2711020915646438]],"imag":[[-0.30410052611042215,-0.28960510635183495],[-0.023959433789745018,-0.9173032871547564]]},{"name":"u","qubits":[1],"real":[[0.9299710803550026,0.0],[0.0,0.9299710803550026]],"imag":[[-0.3676326831272613,0.0],[0.0,0.3676326831272613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9608673899992873,0.0],[0.0,0.9608673899992873]],"imag":[[-0.27700877032317484,0.0],[0.0,0.27700877032317484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5317207268776711,-0.23775653544569553],[-0.5768706457476317,-0.0163837397444358]],"imag":[[-0.5674268366628827,0.5820409637613964],[-0.2500402202009625,-0.7774520688946369]]},{"name":"u","qubits":[2],"real":[[0.997904867088761,0.0],[0.0,0.997904867088761]],"imag":[[-0.06469834805126237,0.0],[0.0,0.06469834805126237]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9183252508043679,0.0],[0.0,0.9183252508043679]],"imag":[[-0.3958266460650355,0.0],[0.0,0.3958266460650355]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9928155361204294,0.0],[0.0,0.9928155361204294]],"imag":[[-0.11965496746021176,0.0],[0.0,0.11965496746021176]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7955194016943408,0.0],[0.0,0.7955194016943408]],"imag":[[-0.6059281158090274,0.0],[0.0,0.6059281158090274]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05457316187204715,0.753305399490602],[-0.3011553840640422,-0.17312041155422783]],"imag":[[-0.20772840333783918,0.6216121423752147],[-0.9290727178747846,-0.1271166497878836]]},{"name":"u","qubits":[1],"real":[[0.5148978865503379,0.0],[0.0,0.5148978865503379]],"imag":[[-0.8572515187656394,0.0],[0.0,0.8572515187656394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9569578755382456,0.0],[0.0,0.9569578755382456]],"imag":[[-0.29022684997313314,0.0],[0.0,0.29022684997313314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6417317581216033,-0.6297521130082672],[0.5055174536066596,-0.5722255830552267]],"imag":[[0.34148411468352374,0.2738270004922613],[-0.46478065163688237,0.4483178917466264]]},{"name":"u","qubits":[1],"real":[[0.6305722466741887,-0.7761305571385952],[0.7761305571385952,0.6305722466741887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9677833622905603,0.25178435946972205],[-0.25178435946972205,0.9677833622905603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20681572518721783,0.4074058850035055],[-0.39431516810546724,-0.7372728131314162]],"imag":[[0.8792987513900331,-0.13446712045598505],[0.16904588081692828,-0.521888721278851]]},{"name":"u","qubits":[1],"real":[[0.5823593800786135,0.0],[0.0,0.5823593800786135]],"imag":[[0.8129314561723227,0.0],[0.0,-0.8129314561723227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9283044054077381,0.0],[0.0,0.9283044054077381]],"imag":[[0.37182110066614804,0.0],[0.0,-0.37182110066614804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8043168764489788,-0.5039578712312031],[0.010722764759461711,0.005583062371202412]],"imag":[[-0.27328993275008023,-0.15624800459823096],[-0.5275149260757728,0.8494597427175373]]},{"name":"u","qubits":[2],"real":[[0.7536694820770959,-0.6572536129878953],[0.6572536129878953,0.7536694820770959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9698247568975165,0.24380307813617336],[-0.24380307813617336,0.9698247568975165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9911303742892251,-0.13289311931511147],[0.13289311931511147,0.9911303742892251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9279282721739708,0.3727587982868134],[-0.3727587982868134,0.9279282721739708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1697658809553251,-0.9070155137052432],[-0.31535466948842417,-0.09932266226322921]],"imag":[[-0.08848192924071539,0.37506446347170397],[0.9294632463379874,-0.16365975345099698]]},{"name":"u","qubits":[1],"real":[[0.9956755304358063,0.0],[0.0,0.9956755304358063]],"imag":[[-0.09289907476060222,0.0],[0.0,0.09289907476060222]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8199323754205624,0.0],[0.0,0.8199323754205624]],"imag":[[-0.5724603914134094,0.0],[0.0,0.5724603914134094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14839766529850196,-0.5284191730253874],[-0.12008729842701575,-0.5154840291777791]],"imag":[[-0.7883267668242423,-0.2780147823795642],[0.5848915133585814,-0.6146195359897468]]},{"name":"u","qubits":[1],"real":[[0.8246769883859535,-0.5656039823292212],[0.5656039823292212,0.8246769883859535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9158222757011948,0.40158381358003553],[-0.40158381358003553,0.9158222757011948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5190557106131907,-0.7166482907195604],[0.5976540844938588,0.46683229028330037]],"imag":[[-0.1670432133095986,0.43484820521162554],[0.587781702211669,0.2817620957151783]]},{"name":"u","qubits":[1],"real":[[0.9957371237595856,0.0],[0.0,0.9957371237595856]],"imag":[[0.09223654572341629,0.0],[0.0,-0.09223654572341629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8666226882117376,0.0],[0.0,0.8666226882117376]],"imag":[[0.4989640430699005,0.0],[0.0,-0.4989640430699005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17021027482296147,0.36446663967609366],[0.3431943023963805,-0.4310611817088728]],"imag":[[0.9108667891532537,0.09227254914410082],[0.15351816037523316,0.8202658732761083]]},{"name":"u","qubits":[2],"real":[[0.7903441954761645,0.0],[0.0,0.7903441954761645]],"imag":[[-0.6126630825152878,0.0],[0.0,0.6126630825152878]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999940642874978,0.0],[0.0,0.999940642874978]],"imag":[[0.010895445230725312,0.0],[0.0,-0.010895445230725312]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9706878453273804,0.0],[0.0,0.9706878453273804]],"imag":[[0.24034372663684753,0.0],[0.0,-0.24034372663684753]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7977334645843442,0.0],[0.0,0.7977334645843442]],"imag":[[0.6030102150728948,0.0],[0.0,-0.6030102150728948]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05733449211517874,-0.8537711875152307],[-0.8101265564870788,-0.18470973223995993]],"imag":[[0.5037685945386466,-0.11834153344994303],[-0.2943211199435745,0.4721783091644416]]},{"name":"u","qubits":[1],"real":[[0.6767125091792985,0.0],[0.0,0.6767125091792985]],"imag":[[-0.7362473632687984,0.0],[0.0,0.7362473632687984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7827530042426645,0.0],[0.0,0.7827530042426645]],"imag":[[-0.622332495012982,0.0],[0.0,0.622332495012982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9097430316213158,0.38660012181447495],[-0.40456615109481275,-0.9073410851532163]],"imag":[[0.07680012144462704,-0.13042125430918425],[-0.052873312274502385,0.101305465945508]]},{"name":"u","qubits":[1],"real":[[0.7538817741226048,-0.6570100993483692],[0.6570100993483692,0.7538817741226048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9369850652077819,0.349369414198737],[-0.349369414198737,0.9369850652077819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8639841187087859,0.33708729104416013],[0.18081084315305224,0.38693959028816954]],"imag":[[-0.004836014249424579,-0.3740056333822951],[-0.46991009202129724,0.772508704081994]]},{"name":"u","qubits":[1],"real":[[0.4489107056410896,0.0],[0.0,0.4489107056410896]],"imag":[[-0.8935766214269592,0.0],[0.0,0.8935766214269592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9685839131473698,0.0],[0.0,0.9685839131473698]],"imag":[[0.24868695822686068,0.0],[0.0,-0.24868695822686068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7397109991416253,0.3166917387726987],[-0.37690201809814056,-0.9029682897221831]],"imag":[[0.5504075171131728,-0.22267812071987528],[0.08845378232590974,0.18646464786115585]]},{"name":"u","qubits":[3],"real":[[0.9892077263024383,0.0],[0.0,0.9892077263024383]],"imag":[[-0.14651987654772464,0.0],[0.0,0.14651987654772464]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9890142230395584,0.0],[0.0,0.9890142230395584]],"imag":[[0.14782038636621975,0.0],[0.0,-0.14782038636621975]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.996745956076003,0.0],[0.0,0.996745956076003]],"imag":[[0.08060706573331237,0.0],[0.0,-0.08060706573331237]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9226180400062806,0.0],[0.0,0.9226180400062806]],"imag":[[0.3857148587427885,0.0],[0.0,-0.3857148587427885]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997741781812403,0.0],[0.0,0.9997741781812403]],"imag":[[-0.02125070921229816,0.0],[0.0,0.02125070921229816]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9967058345903984,0.0],[0.0,0.9967058345903984]],"imag":[[-0.0811016602385998,0.0],[0.0,0.0811016602385998]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9954120022711903,0.0],[0.0,0.9954120022711903]],"imag":[[0.09568148062430759,0.0],[0.0,-0.09568148062430759]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7575414844307522,0.0],[0.0,0.7575414844307522]],"imag":[[0.6527870245083403,0.0],[0.0,-0.6527870245083403]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5498815464754675,0.3643316367547493],[0.06945568040996893,0.39617913172132974]],"imag":[[0.2895167987048277,-0.6935940935252138],[0.7803756893780364,0.47878156551299716]]},{"name":"u","qubits":[1],"real":[[0.8053507156302989,0.0],[0.0,0.8053507156302989]],"imag":[[-0.5927986376787361,0.0],[0.0,0.5927986376787361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8021240531083916,0.0],[0.0,0.8021240531083916]],"imag":[[-0.5971574360459443,0.0],[0.0,0.5971574360459443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6831409446432672,0.5275613469703467],[-0.07283713759390834,0.217429498359786]],"imag":[[-0.21262141088177108,0.45802795828353454],[-0.6948419509310559,-0.6816258708825994]]},{"name":"u","qubits":[1],"real":[[0.71302537523289,-0.7011382276512931],[0.7011382276512931,0.71302537523289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9065433182471343,0.4221127955197225],[-0.4221127955197225,0.9065433182471343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08216078052687474,0.6864125276484645],[-0.8011240183187597,-0.33819408279365315]],"imag":[[-0.5892448967165896,0.418184050059201],[0.06511808588613763,0.48947390586903533]]},{"name":"u","qubits":[1],"real":[[0.7600600971171942,0.0],[0.0,0.7600600971171942]],"imag":[[-0.6498527900764921,0.0],[0.0,0.6498527900764921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8369626964274728,0.0],[0.0,0.8369626964274728]],"imag":[[-0.547259942613064,0.0],[0.0,0.547259942613064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9508199202518182,0.2712254478110369],[0.18902473532769357,0.7768110464247591]],"imag":[[-0.14955744117509678,-0.003287476416074381],[0.19453457398565221,0.5683225731140611]]},{"name":"u","qubits":[2],"real":[[0.9968207257122853,0.0],[0.0,0.9968207257122853]],"imag":[[-0.07967710330096577,0.0],[0.0,0.07967710330096577]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.947307175431259,0.0],[0.0,0.947307175431259]],"imag":[[-0.32032657613200005,0.0],[0.0,0.32032657613200005]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8176953097091004,0.0],[0.0,0.8176953097091004]],"imag":[[-0.5756512663755186,0.0],[0.0,0.5756512663755186]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9779286789297861,0.0],[0.0,0.9779286789297861]],"imag":[[-0.20893898374081227,0.0],[0.0,0.20893898374081227]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5718967484023506,-0.30232807463320943],[0.3985021129629207,0.49678989775083354]],"imag":[[0.4282996604149825,0.6309447244757704],[0.5750561503186596,-0.5135234049558862]]},{"name":"u","qubits":[1],"real":[[0.7565940793385035,0.0],[0.0,0.7565940793385035]],"imag":[[0.65388485156786,0.0],[0.0,-0.65388485156786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8369301676205576,0.0],[0.0,0.8369301676205576]],"imag":[[-0.5473096879524657,0.0],[0.0,0.5473096879524657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7464913474521142,0.6516387535888302],[-0.09723485281570383,0.08782263790261984]],"imag":[[0.10929659570038038,0.07856116832526398],[-0.6491150173469591,-0.7493212007706647]]},{"name":"u","qubits":[1],"real":[[0.8499272026247628,-0.5269001330787888],[0.5269001330787888,0.8499272026247628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8673823727863573,0.4976422604436932],[-0.4976422604436932,0.8673823727863573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4198362345923885,0.4387405409090708],[-0.5779781166210303,-0.3920954392013806]],"imag":[[0.1090165580581673,0.786994068564212],[0.6912266074881971,-0.18549458311509037]]},{"name":"u","qubits":[1],"real":[[0.999985077970611,0.0],[0.0,0.999985077970611]],"imag":[[0.005462951227219417,0.0],[0.0,-0.005462951227219417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8064267056439672,0.0],[0.0,0.8064267056439672]],"imag":[[-0.5913340582312322,0.0],[0.0,0.5913340582312322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010035679639614825,0.39356045272085893],[-0.12135009277770063,-0.8474722758825748]],"imag":[[0.9184806857930227,0.03745243668311107],[0.3762534650235043,-0.35425728877619317]]},{"name":"u","qubits":[2],"real":[[0.7226241606711128,-0.6912411463551412],[0.6912411463551412,0.7226241606711128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9927003933115798,0.12060650529318423],[-0.12060650529318423,0.9927003933115798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980148382182864,-0.06297922432141956],[0.06297922432141956,0.9980148382182864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.932361061785517,0.36152849191479125],[-0.36152849191479125,0.932361061785517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.44655286489473717,0.7447147594416944],[0.5877510546007833,0.2697974978087755]],"imag":[[0.40160422861647577,-0.2910403914946636],[0.5420823555764708,0.5365675425931536]]},{"name":"u","qubits":[1],"real":[[0.9046532955359038,0.0],[0.0,0.9046532955359038]],"imag":[[0.4261483484375233,0.0],[0.0,-0.4261483484375233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7441687892829356,0.0],[0.0,0.7441687892829356]],"imag":[[0.6679916264873159,0.0],[0.0,-0.6679916264873159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7473505055745497,0.22907198100099574],[0.03145501894920131,-0.7796660622547205]],"imag":[[0.6172358158494983,0.08951646200754568],[0.24392160878645883,0.5758764293823369]]},{"name":"u","qubits":[1],"real":[[0.6985027147212114,-0.7156074046061136],[0.7156074046061136,0.6985027147212114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9704141914247655,0.24144626127032598],[-0.24144626127032598,0.9704141914247655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1439450403271936,-0.047694276309402484],[0.4499300075292057,0.062215212476468454]],"imag":[[-0.41844404167762844,0.8954940900737519],[0.7757237895504197,0.4381151195597046]]},{"name":"u","qubits":[1],"real":[[0.8931411742880839,0.0],[0.0,0.8931411742880839]],"imag":[[0.4497764364562716,0.0],[0.0,-0.4497764364562716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7528679802150314,0.0],[0.0,0.7528679802150314]],"imag":[[-0.6581715614996891,0.0],[0.0,0.6581715614996891]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.589051197458222,0.0939137686213749],[-0.19627649492651758,0.3525938421725917]],"imag":[[0.43653267399195034,-0.6735266255864005],[0.6511017192803543,0.6428216480109373]]},{"name":"u","qubits":[2],"real":[[0.9994789338000862,0.0],[0.0,0.9994789338000862]],"imag":[[-0.03227786997066134,0.0],[0.0,0.03227786997066134]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996293899004172,0.0],[0.0,0.996293899004172]],"imag":[[0.0860143407058661,0.0],[0.0,-0.0860143407058661]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9546494059997154,0.0],[0.0,0.9546494059997154]],"imag":[[0.2977322817975748,0.0],[0.0,-0.2977322817975748]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6875377321749917,0.0],[0.0,0.6875377321749917]],"imag":[[-0.7261486534007133,0.0],[0.0,0.7261486534007133]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3202668327238639,-0.819647693938279],[0.8667651930687527,0.4476057670658892]],"imag":[[-0.3742851159460655,0.29243369446752526],[-0.07783256338290065,0.20569217158436603]]},{"name":"u","qubits":[1],"real":[[0.9835374678991292,0.0],[0.0,0.9835374678991292]],"imag":[[0.1807043143883658,0.0],[0.0,-0.1807043143883658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4170320715584647,0.0],[0.0,0.4170320715584647]],"imag":[[-0.9088917709450645,0.0],[0.0,0.9088917709450645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3539533115454023,-0.037412160594194735],[-0.08435923355587906,-0.36872790598167304]],"imag":[[0.9307328304570696,-0.08398679536146837],[0.03656461772369068,0.9249790699226421]]},{"name":"u","qubits":[1],"real":[[0.6361797704817274,-0.7715408606352724],[0.7715408606352724,0.6361797704817274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8761355705308168,0.4820647903037932],[-0.4820647903037932,0.8761355705308168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24332492030696826,0.18424057095559296],[0.3911984817565794,0.8648784683904482]],"imag":[[-0.8698056933971274,0.38766796476560705],[0.17662045963845066,-0.2602963619089635]]},{"name":"u","qubits":[1],"real":[[0.7827149343378136,0.0],[0.0,0.7827149343378136]],"imag":[[-0.6223803753048068,0.0],[0.0,0.6223803753048068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8880572198862846,0.0],[0.0,0.8880572198862846]],"imag":[[-0.4597329379192263,0.0],[0.0,0.4597329379192263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8538300744941278,-0.4708554696917003],[0.27299553327434,-0.5075052117216021]],"imag":[[-0.19743078282210674,-0.10144169036944538],[0.3968232965639252,-0.7144530566746914]]},{"name":"u","qubits":[4],"real":[[0.9991621412469399,0.0],[0.0,0.9991621412469399]],"imag":[[0.04092695320727078,0.0],[0.0,-0.04092695320727078]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9850455242638535,0.0],[0.0,0.9850455242638535]],"imag":[[-0.17229426899276126,0.0],[0.0,0.17229426899276126]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9934826035787097,0.0],[0.0,0.9934826035787097]],"imag":[[0.11398384265530068,0.0],[0.0,-0.11398384265530068]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9937062479528981,0.0],[0.0,0.9937062479528981]],"imag":[[-0.11201737713128869,0.0],[0.0,0.11201737713128869]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.957233795210126,0.0],[0.0,0.957233795210126]],"imag":[[-0.28931550478261375,0.0],[0.0,0.28931550478261375]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9927653436040814,0.0],[0.0,0.9927653436040814]],"imag":[[0.12007069808521179,0.0],[0.0,-0.12007069808521179]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9621584185961062,0.0],[0.0,0.9621584185961062]],"imag":[[-0.2724906925468099,0.0],[0.0,0.2724906925468099]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9497112495160065,0.0],[0.0,0.9497112495160065]],"imag":[[-0.3131270389837737,0.0],[0.0,0.3131270389837737]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.8964306375768769,0.0],[0.0,0.8964306375768769]],"imag":[[-0.44318406110048003,0.0],[0.0,0.44318406110048003]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9931424877305748,0.0],[0.0,0.9931424877305748]],"imag":[[-0.11691021796372279,0.0],[0.0,0.11691021796372279]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9569389577822731,0.0],[0.0,0.9569389577822731]],"imag":[[0.29028921970782334,0.0],[0.0,-0.29028921970782334]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.990776128889913,0.0],[0.0,0.990776128889913]],"imag":[[-0.13550890163350393,0.0],[0.0,0.13550890163350393]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9961800967640327,0.0],[0.0,0.9961800967640327]],"imag":[[-0.08732247597956935,0.0],[0.0,0.08732247597956935]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9642012525675635,0.0],[0.0,0.9642012525675635]],"imag":[[0.2651715379657886,0.0],[0.0,-0.2651715379657886]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9944700545641741,0.0],[0.0,0.9944700545641741]],"imag":[[-0.10502052454224556,0.0],[0.0,0.10502052454224556]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9832485481816622,0.0],[0.0,0.9832485481816622]],"imag":[[0.18226983430796614,0.0],[0.0,-0.18226983430796614]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.3366444406381735,0.5473305089980851],[0.6393342751583957,0.1576741514119535]],"imag":[[-0.21393975380589575,0.7357510558937588],[0.6573826792185606,0.36638580710452795]]},{"name":"u","qubits":[1],"real":[[0.935589273161695,0.0],[0.0,0.935589273161695]],"imag":[[0.3530902320155163,0.0],[0.0,-0.3530902320155163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4995480822509352,0.0],[0.0,0.4995480822509352]],"imag":[[-0.8662861614497908,0.0],[0.0,0.8662861614497908]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6035108167538816,0.11986757465244052],[0.1527323068240123,0.6600151047455196]],"imag":[[0.6856843891368185,-0.388900214839324],[0.37720611740445914,0.631481154867372]]},{"name":"u","qubits":[1],"real":[[0.6598428766608698,-0.7514036053413027],[0.7514036053413027,0.6598428766608698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9594650324342279,0.28182769831225957],[-0.28182769831225957,0.9594650324342279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3131111484536696,0.8682179584269227],[-0.8987167221513962,-0.31130946992469394]],"imag":[[-0.006670372065592107,-0.3848564557279987],[-0.30696118350042334,0.034197939772381]]},{"name":"u","qubits":[1],"real":[[0.8653093484519991,0.0],[0.0,0.8653093484519991]],"imag":[[0.5012381983464316,0.0],[0.0,-0.5012381983464316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9214826736385244,0.0],[0.0,0.9214826736385244]],"imag":[[0.38841946679330674,0.0],[0.0,-0.38841946679330674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7706803286736563,-0.4051411584543266],[0.4585908827969671,-0.888394611235681]],"imag":[[0.44201777577993956,0.21571453037824406],[-0.019144688702572982,0.009104824950691592]]},{"name":"u","qubits":[2],"real":[[0.990864497240689,0.0],[0.0,0.990864497240689]],"imag":[[-0.13486121795370407,0.0],[0.0,0.13486121795370407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9374731308561589,0.0],[0.0,0.9374731308561589]],"imag":[[-0.3480576517227444,0.0],[0.0,0.3480576517227444]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989927909342265,0.0],[0.0,0.9989927909342265]],"imag":[[-0.044870966798640256,0.0],[0.0,0.044870966798640256]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6227135127695314,0.0],[0.0,0.6227135127695314]],"imag":[[0.782449922368346,0.0],[0.0,-0.782449922368346]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8255522369558299,0.031106230909117665],[0.33463712540281226,0.3292311921591306]],"imag":[[-0.3525160122322194,-0.4395774875670364],[0.28672976734071776,-0.835111284160595]]},{"name":"u","qubits":[1],"real":[[0.8073977256420053,0.0],[0.0,0.8073977256420053]],"imag":[[0.5900075530263296,0.0],[0.0,-0.5900075530263296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.943614117352548,0.0],[0.0,0.943614117352548]],"imag":[[-0.3310474249000766,0.0],[0.0,0.3310474249000766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.750349620220603,-0.593622657801805],[0.2911595397357518,-0.3975182177580442]],"imag":[[0.23924940434985623,0.1653702213137444],[-0.543103390132948,0.6798853554809314]]},{"name":"u","qubits":[1],"real":[[0.5069311988413707,-0.8619865194080768],[0.8619865194080768,0.5069311988413707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9603089180199821,0.27893867062723887],[-0.27893867062723887,0.9603089180199821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8250562070273225,-0.2765909902961099],[-0.02131311073381008,-0.7125253014826379]],"imag":[[-0.017110086756018685,0.492429613512334],[0.564389273009098,-0.4163150184297775]]},{"name":"u","qubits":[1],"real":[[0.9932347430553842,0.0],[0.0,0.9932347430553842]],"imag":[[0.11612383557093302,0.0],[0.0,-0.11612383557093302]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6754134926241199,0.0],[0.0,0.6754134926241199]],"imag":[[0.737439227313877,0.0],[0.0,-0.737439227313877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21000892518258696,0.3943878193333674],[-0.07263927011779646,-0.8819630966484605]],"imag":[[0.8858515301670127,0.12498626246867234],[0.4072920994583254,-0.2257825907944221]]},{"name":"u","qubits":[2],"real":[[0.740492892449818,-0.6720641905586863],[0.6720641905586863,0.740492892449818]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9905030152065833,0.13749100649375887],[-0.13749100649375887,0.9905030152065833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999268004821151,-0.012099325501872888],[0.012099325501872888,0.9999268004821151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9301219433816323,0.3672508276913417],[-0.3672508276913417,0.9301219433816323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23606707985140146,-0.6430075300811188],[0.2039935931407363,-0.6655466956254731]],"imag":[[0.6841412697866248,0.2505281881229253],[-0.6592493236573765,0.2842965690205165]]},{"name":"u","qubits":[1],"real":[[0.4395783698859791,0.0],[0.0,0.4395783698859791]],"imag":[[-0.8982042399857536,0.0],[0.0,0.8982042399857536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9617724630905121,0.0],[0.0,0.9617724630905121]],"imag":[[-0.2738498297257267,0.0],[0.0,0.2738498297257267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6566581313614877,0.38899293645549193],[-0.014684650083404036,0.08957035621650955]],"imag":[[0.5102018284502231,-0.3964576751062113],[0.5552283798715774,0.8267302816060139]]},{"name":"u","qubits":[1],"real":[[0.7715220152465917,-0.6362026249473024],[0.6362026249473024,0.7715220152465917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9278150839389908,0.3730404401874996],[-0.3730404401874996,0.9278150839389908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.606061676435887,-0.31494609750693625],[-0.2408126131252704,-0.9348475750415115]],"imag":[[-0.7304083914753559,0.0013347970842022777],[0.2029830322413265,-0.16391212713188894]]},{"name":"u","qubits":[1],"real":[[0.7585471760288454,0.0],[0.0,0.7585471760288454]],"imag":[[-0.6516181256983755,0.0],[0.0,0.6516181256983755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8879805899764713,0.0],[0.0,0.8879805899764713]],"imag":[[0.4598809322259816,0.0],[0.0,-0.4598809322259816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9436028735687729,-0.2949053752384125],[0.2939959941395267,-0.941748663894107]],"imag":[[-0.14392930919523125,-0.04391799862048225],[0.049641982003632554,-0.15560039558538047]]},{"name":"u","qubits":[2],"real":[[0.9942312442664468,0.0],[0.0,0.9942312442664468]],"imag":[[-0.10725778724359789,0.0],[0.0,0.10725778724359789]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8436317189409599,0.0],[0.0,0.8436317189409599]],"imag":[[0.5369222688590232,0.0],[0.0,-0.5369222688590232]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7596679670061033,0.0],[0.0,0.7596679670061033]],"imag":[[0.6503111408432228,0.0],[0.0,-0.6503111408432228]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991863097516784,0.0],[0.0,0.9991863097516784]],"imag":[[0.040332597298252074,0.0],[0.0,-0.040332597298252074]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43250898824445316,-0.17589586883139396],[-0.09038509664361338,-0.42679229438127586]],"imag":[[0.04520924142776032,-0.8831493321660474],[-0.8959478968567377,0.08340406392664923]]},{"name":"u","qubits":[1],"real":[[0.6900990472874527,0.0],[0.0,0.6900990472874527]],"imag":[[0.7237149334737747,0.0],[0.0,-0.7237149334737747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7479077960574699,0.0],[0.0,0.7479077960574699]],"imag":[[-0.6638026277414529,0.0],[0.0,0.6638026277414529]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9103160573188445,0.409253783316348],[-0.4099214941416707,-0.9008854270196783]],"imag":[[-0.04331318120990785,0.044271717407477824],[-0.037590062005962564,-0.1376837073245053]]},{"name":"u","qubits":[1],"real":[[0.6467881371378384,-0.7626697225259206],[0.7626697225259206,0.6467881371378384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8473411710586166,0.5310489053081762],[-0.5310489053081762,0.8473411710586166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11524123288932195,-0.18288783205006526],[-0.22975440206086722,0.016041029280813166]],"imag":[[-0.213518686282762,0.9527230813506409],[0.9425190414967146,0.2421021613480136]]},{"name":"u","qubits":[1],"real":[[0.7636013642237612,0.0],[0.0,0.7636013642237612]],"imag":[[-0.6456879715122551,0.0],[0.0,0.6456879715122551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8525360025467135,0.0],[0.0,0.8525360025467135]],"imag":[[-0.5226685033189491,0.0],[0.0,0.5226685033189491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7743316198282251,0.5524412113198447],[-0.6171223017153505,-0.7663090469812575]],"imag":[[-0.13048810007016437,0.2796285148366289],[0.050432757210211294,-0.17142650390298697]]},{"name":"u","qubits":[3],"real":[[0.9977722247056444,0.0],[0.0,0.9977722247056444]],"imag":[[-0.0667127244680423,0.0],[0.0,0.0667127244680423]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999133335475398,0.0],[0.0,0.999133335475398]],"imag":[[0.041624247041909805,0.0],[0.0,-0.041624247041909805]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9949139097967513,0.0],[0.0,0.9949139097967513]],"imag":[[-0.10072890395979553,0.0],[0.0,0.10072890395979553]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7844805914749349,0.0],[0.0,0.7844805914749349]],"imag":[[-0.6201533694169019,0.0],[0.0,0.6201533694169019]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9053237014276732,0.0],[0.0,0.9053237014276732]],"imag":[[-0.42472225704958916,0.0],[0.0,0.42472225704958916]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999495448396193,0.0],[0.0,0.9999495448396193]],"imag":[[-0.010045286209870519,0.0],[0.0,0.010045286209870519]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998653020602022,0.0],[0.0,0.9998653020602022]],"imag":[[0.016412730914161514,0.0],[0.0,-0.016412730914161514]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9946952025604631,0.0],[0.0,0.9946952025604631]],"imag":[[-0.10286619465693932,0.0],[0.0,0.10286619465693932]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2368493786107719,0.9101962402039323],[-0.5753214322227592,0.19394383323954312]],"imag":[[0.007654493798735028,0.3396860092718008],[0.7828467475831586,-0.13616904557195045]]},{"name":"u","qubits":[1],"real":[[0.9265564683079198,0.0],[0.0,0.9265564683079198]],"imag":[[0.3761557005240712,0.0],[0.0,-0.3761557005240712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7844874353901069,0.0],[0.0,0.7844874353901069]],"imag":[[-0.6201447119141249,0.0],[0.0,0.6201447119141249]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6328218426578578,-0.34758729948554673],[0.404377213526741,-0.9061193107968496]],"imag":[[0.6509377018709336,0.23452013340957767],[-0.11088594554067606,0.055956866092920665]]},{"name":"u","qubits":[1],"real":[[0.6162308280959498,-0.7875655950485522],[0.7875655950485522,0.6162308280959498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.849651506679482,0.5273445905641644],[-0.5273445905641644,0.849651506679482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23840244306953184,-0.38330341111262045],[-0.11827397061425207,0.49148249450669723]],"imag":[[0.7834920143510266,0.4270632665262589],[0.5615298802929262,-0.6550881001871621]]},{"name":"u","qubits":[1],"real":[[0.9736328020217535,0.0],[0.0,0.9736328020217535]],"imag":[[-0.22812094780459974,0.0],[0.0,0.22812094780459974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8290520042762672,0.0],[0.0,0.8290520042762672]],"imag":[[0.5591715069685723,0.0],[0.0,-0.5591715069685723]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31881460677173545,-0.4288591818999986],[0.690818497188634,-0.6791543971616743]],"imag":[[-0.6430102414745257,-0.5486117734499685],[-0.08754929931126235,0.23206513945034316]]},{"name":"u","qubits":[2],"real":[[0.9496470184041744,0.0],[0.0,0.9496470184041744]],"imag":[[-0.31332178417094064,0.0],[0.0,0.31332178417094064]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942353295790674,0.0],[0.0,0.9942353295790674]],"imag":[[-0.10721991147544982,0.0],[0.0,0.10721991147544982]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.935845090011212,0.0],[0.0,0.935845090011212]],"imag":[[-0.3524116449578624,0.0],[0.0,0.3524116449578624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7462651829122383,0.0],[0.0,0.7462651829122383]],"imag":[[-0.6656487638183995,0.0],[0.0,0.6656487638183995]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5051309532353638,-0.5780129662198319],[-0.6656357469925758,0.2106787835823824]],"imag":[[-0.3485626949037235,-0.537817607267314],[-0.42458900142446315,-0.5764266495776031]]},{"name":"u","qubits":[1],"real":[[0.9515292343095455,0.0],[0.0,0.9515292343095455]],"imag":[[0.30755831358344066,0.0],[0.0,-0.30755831358344066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5887325388289694,0.0],[0.0,0.5887325388289694]],"imag":[[0.8083279023539865,0.0],[0.0,-0.8083279023539865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4337187343808784,0.6387627071740487],[0.24365860135739767,-0.5747393052995076]],"imag":[[0.600828831936491,0.20706273948869044],[0.6257181954725605,0.4677413353371267]]},{"name":"u","qubits":[1],"real":[[0.839871177411242,-0.5427857821957519],[0.5427857821957519,0.839871177411242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9372482737692215,0.3486626927513389],[-0.3486626927513389,0.9372482737692215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21941119434744247,0.20158745668526998],[-0.297172851244748,0.2632407055758857]],"imag":[[-0.403759579785524,-0.8649852176965855],[-0.836973850254303,0.3766528924639559]]},{"name":"u","qubits":[1],"real":[[0.9961518318486022,0.0],[0.0,0.9961518318486022]],"imag":[[-0.08764432614079554,0.0],[0.0,0.08764432614079554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.54014936147881,0.0],[0.0,0.54014936147881]],"imag":[[0.8415691696432527,0.0],[0.0,-0.8415691696432527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1487519657314118,-0.49885326990558787],[-0.4075333859681823,0.4417787994026555]],"imag":[[-0.8388020833004027,0.1594657732757963],[-0.3289383788238362,-0.7283869676596385]]},{"name":"u","qubits":[2],"real":[[0.6743985503637723,-0.7383675204579644],[0.7383675204579644,0.6743985503637723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9777114383779545,0.20995319303337903],[-0.20995319303337903,0.9777114383779545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994473779499797,0.03324061835932769],[-0.03324061835932769,0.9994473779499797]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9566359300833823,0.2912862806132516],[-0.2912862806132516,0.9566359300833823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5248905519389792,0.3684599268680712],[0.056855454398102745,0.5277584421927991]],"imag":[[-0.14616361961452137,0.7532352800279281],[0.8365964152992537,-0.13544342696437764]]},{"name":"u","qubits":[1],"real":[[0.9989629568997341,0.0],[0.0,0.9989629568997341]],"imag":[[0.04553032771834486,0.0],[0.0,-0.04553032771834486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.726555417083099,0.0],[0.0,0.726555417083099]],"imag":[[-0.6871078706485642,0.0],[0.0,0.6871078706485642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06910338209894484,-0.6132740248576902],[0.5978415066356213,-0.11834205570074419]],"imag":[[0.7565102383327841,-0.21636069956212126],[-0.25593459090910664,-0.7503853516509772]]},{"name":"u","qubits":[1],"real":[[0.6902529165696617,-0.7235681800404683],[0.7235681800404683,0.6902529165696617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8680945876803681,0.4963988183306359],[-0.4963988183306359,0.8680945876803681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4766344930017305,0.371073971540011],[-0.24275252777549416,0.7483911060954186]],"imag":[[-0.762548915815772,0.23160919393387056],[0.3638817408551601,0.49856999633762816]]},{"name":"u","qubits":[1],"real":[[0.9257499825150202,0.0],[0.0,0.9257499825150202]],"imag":[[0.3781361790062409,0.0],[0.0,-0.3781361790062409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4023902092077246,0.0],[0.0,0.4023902092077246]],"imag":[[0.9154682515160008,0.0],[0.0,-0.9154682515160008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.552951344573704,0.39357475548454257],[-0.301950262676448,-0.6458673935731256]],"imag":[[0.5639349898531857,0.47044771186466916],[0.5338990322364747,-0.4545692160338587]]},{"name":"u","qubits":[2],"real":[[0.9644919016371017,0.0],[0.0,0.9644919016371017]],"imag":[[0.2641124224197858,0.0],[0.0,-0.2641124224197858]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5273702481058118,0.0],[0.0,0.5273702481058118]],"imag":[[-0.8496355815364693,0.0],[0.0,0.8496355815364693]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9459939774685528,0.0],[0.0,0.9459939774685528]],"imag":[[0.32418419855573943,0.0],[0.0,-0.32418419855573943]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932103307858084,0.0],[0.0,0.9932103307858084]],"imag":[[0.1163324495587756,0.0],[0.0,-0.1163324495587756]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4972430080771177,-0.6673643154523009],[0.5840329688435023,-0.6814730327143488]],"imag":[[0.5516380433378809,-0.055405148873149596],[-0.32764363470792257,-0.29521118817269454]]},{"name":"u","qubits":[1],"real":[[0.9016209192705379,0.0],[0.0,0.9016209192705379]],"imag":[[-0.4325271297083573,0.0],[0.0,0.4325271297083573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8279621716896584,0.0],[0.0,0.8279621716896584]],"imag":[[0.5607839532751848,0.0],[0.0,-0.5607839532751848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7713519451499935,-0.016710705014990765],[-0.10728157341914937,0.028439090252142307]],"imag":[[-0.6189405824552487,-0.1471376377450081],[-0.10207544321721522,0.9885658733955724]]},{"name":"u","qubits":[1],"real":[[0.6389030262350116,-0.7692872825334786],[0.7692872825334786,0.6389030262350116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9743376349445788,0.22509147725003884],[-0.22509147725003884,0.9743376349445788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3062860479684624,0.0008390560102021483],[-0.0963158709175622,0.12015146283688276]],"imag":[[-0.8399845816891005,0.44789960407379187],[0.4374220071668082,0.8859734006355438]]},{"name":"u","qubits":[1],"real":[[0.889969683678976,0.0],[0.0,0.889969683678976]],"imag":[[-0.45601969489523514,0.0],[0.0,0.45601969489523514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063583757365179,0.0],[0.0,0.9063583757365179]],"imag":[[-0.42250975696693815,0.0],[0.0,0.42250975696693815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7796407427197514,0.15955793179424194],[-0.16344686553723906,0.7845493092931147]],"imag":[[-0.5610312241931676,-0.22791565144424417],[0.22514306544453433,0.5541462834992099]]},{"name":"u","qubits":[3],"real":[[0.6976696627365999,-0.7164195989062547],[0.7164195989062547,0.6976696627365999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9902019316883388,0.13964288195494418],[-0.13964288195494418,0.9902019316883388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9979961913673866,0.06327402323379286],[-0.06327402323379286,0.9979961913673866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9815949541770979,0.1909747259038776],[-0.1909747259038776,0.9815949541770979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999670444528595,-0.02567104080479105],[0.02567104080479105,0.999670444528595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9987999753862429,-0.04897559768334198],[0.04897559768334198,0.9987999753862429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993746325522648,-0.03536020094719275],[0.03536020094719275,0.9993746325522648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9011792131301838,0.4334466816369261],[-0.4334466816369261,0.9011792131301838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5319435237428154,-0.13610561137684882],[-0.37534120233734813,-0.8276738045381776]],"imag":[[0.6414882768486819,-0.5357276740709965],[-0.40576823439217063,0.09709374370943191]]},{"name":"u","qubits":[1],"real":[[0.924257239557002,0.0],[0.0,0.924257239557002]],"imag":[[-0.38177029104747073,0.0],[0.0,0.38177029104747073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4352829020394699,0.0],[0.0,0.4352829020394699]],"imag":[[0.9002937271758019,0.0],[0.0,-0.9002937271758019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.525146528102896,-0.4125550611348248],[-0.6500755009910878,-0.2579840475738995]],"imag":[[-0.527226387945909,0.5254063012631509],[0.15380280519603728,-0.6979905238055915]]},{"name":"u","qubits":[1],"real":[[0.713581015483057,-0.700572718810952],[0.700572718810952,0.713581015483057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9310464093966077,0.3649007858989679],[-0.3649007858989679,0.9310464093966077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2833584537103018,-0.25381470256733973],[-0.5648681879717682,-0.412468667139004]],"imag":[[0.3855210815798583,-0.840630465263457],[0.6723134779147999,0.24246260796289898]]},{"name":"u","qubits":[1],"real":[[0.7448928705048355,0.0],[0.0,0.7448928705048355]],"imag":[[0.6671840911405684,0.0],[0.0,-0.6671840911405684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8694299446154244,0.0],[0.0,0.8694299446154244]],"imag":[[0.4940562431606547,0.0],[0.0,-0.4940562431606547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7785317989556324,0.3951655311237211],[-0.5843491086122748,-0.7140140312635872]],"imag":[[0.08594790898156843,-0.4799431195134589],[-0.212219966592785,0.3219980872646886]]},{"name":"u","qubits":[2],"real":[[0.9998742207983714,0.0],[0.0,0.9998742207983714]],"imag":[[-0.015860094036597907,0.0],[0.0,0.015860094036597907]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9187969164865422,0.0],[0.0,0.9187969164865422]],"imag":[[0.3947305742589773,0.0],[0.0,-0.3947305742589773]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7663997422849737,0.0],[0.0,0.7663997422849737]],"imag":[[-0.6423639428124261,0.0],[0.0,0.6423639428124261]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9957108954920006,0.0],[0.0,0.9957108954920006]],"imag":[[0.09251925528514675,0.0],[0.0,-0.09251925528514675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5864214300285292,-0.5249983044432563],[0.5776370318679452,0.23624562955187017]],"imag":[[0.4316294351808646,-0.44066168136161943],[0.3689734360405006,-0.688753994855128]]},{"name":"u","qubits":[1],"real":[[0.40567681193661553,0.0],[0.0,0.40567681193661553]],"imag":[[-0.9140165886114671,0.0],[0.0,0.9140165886114671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9147166752485104,0.0],[0.0,0.9147166752485104]],"imag":[[-0.4040957857022407,0.0],[0.0,0.4040957857022407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7218866130900781,0.05916355851491009],[-0.030036768746252412,0.9169019790131477]],"imag":[[0.653028098871851,0.22120961387110938],[-0.2270061947358192,0.3268894934937814]]},{"name":"u","qubits":[1],"real":[[0.7473880543992814,-0.6643877603788746],[0.6643877603788746,0.7473880543992814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9476539561783117,0.3192992003428673],[-0.3192992003428673,0.9476539561783117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0547716008367975,-0.030350671743454745],[-0.2469344109255888,-0.9682396661382866]],"imag":[[0.9674604882217432,-0.24515120272240545],[-0.006608492441797682,0.038622188504778374]]},{"name":"u","qubits":[1],"real":[[0.9906197205828228,0.0],[0.0,0.9906197205828228]],"imag":[[-0.13664760953785515,0.0],[0.0,0.13664760953785515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6722326161275113,0.0],[0.0,0.6722326161275113]],"imag":[[-0.7403399960925805,0.0],[0.0,0.7403399960925805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23127996488400604,0.4801722688946183],[0.4446821855129288,-0.5259884362563076]],"imag":[[-0.8223744660506058,-0.1991090344907244],[-0.2691980113572149,-0.6731466032696072]]},{"name":"u","qubits":[2],"real":[[0.7997022776602603,-0.6003967580733527],[0.6003967580733527,0.7997022776602603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.987498002296935,0.15763151797645905],[-0.15763151797645905,0.987498002296935]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9970131138977458,-0.07723244600503465],[0.07723244600503465,0.9970131138977458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9128377432724911,0.4083224883069577],[-0.4083224883069577,0.9128377432724911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5768081732223,0.47183710340215224],[-0.6677541492223213,-0.42910298110863127]],"imag":[[-0.3199729704099185,0.5850464745334963],[-0.3449840948614592,-0.500960080338423]]},{"name":"u","qubits":[1],"real":[[0.8179601343636093,0.0],[0.0,0.8179601343636093]],"imag":[[0.5752749069721937,0.0],[0.0,-0.5752749069721937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7769460801670468,0.0],[0.0,0.7769460801670468]],"imag":[[-0.6295671437686856,0.0],[0.0,0.6295671437686856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7303227094054989,0.18698048920756055],[0.6197585620405036,-0.17726098474913288]],"imag":[[0.26238860524837787,0.6023447987806678],[0.11696274936880093,0.7555114713380238]]},{"name":"u","qubits":[1],"real":[[0.7527510585937928,-0.6583052816026348],[0.6583052816026348,0.7527510585937928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8696164223486638,0.49372793923527397],[-0.49372793923527397,0.8696164223486638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7938990627007231,-0.020329260061172704],[0.5423220196344094,0.2342574674547599]],"imag":[[0.2711984259640354,-0.5438404298899708],[0.04541496468344479,0.8055729308660632]]},{"name":"u","qubits":[1],"real":[[0.944295308449592,0.0],[0.0,0.944295308449592]],"imag":[[-0.3290993321781282,0.0],[0.0,0.3290993321781282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8043251791704179,0.0],[0.0,0.8043251791704179]],"imag":[[0.594189368932561,0.0],[0.0,-0.594189368932561]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45929700249941696,0.6452798365754902],[0.6504943776703,0.47546489130864916]],"imag":[[-0.5789023151750009,0.19373256176797676],[-0.17542929515734637,-0.5656984745894053]]},{"name":"u","qubits":[2],"real":[[0.8836639719330833,0.0],[0.0,0.8836639719330833]],"imag":[[0.46812176269368944,0.0],[0.0,-0.46812176269368944]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.993031254211905,0.0],[0.0,0.993031254211905]],"imag":[[-0.11785129680377293,0.0],[0.0,0.11785129680377293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9163213984933309,0.0],[0.0,0.9163213984933309]],"imag":[[-0.4004436223280703,0.0],[0.0,0.4004436223280703]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7086720031091288,0.0],[0.0,0.7086720031091288]],"imag":[[-0.7055380868594514,0.0],[0.0,0.7055380868594514]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.588713795367407,0.8011461849674524],[0.640247567476332,0.48310014374388016]],"imag":[[0.04651217985293229,-0.09704367357807309],[0.4912593374278711,0.3396491820175798]]},{"name":"u","qubits":[1],"real":[[0.9983084014609545,0.0],[0.0,0.9983084014609545]],"imag":[[-0.05814065335437587,0.0],[0.0,0.05814065335437587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5668774248349834,0.0],[0.0,0.5668774248349834]],"imag":[[-0.8238021517406092,0.0],[0.0,0.8238021517406092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10211088598129314,-0.217621291123954],[0.32233345696000043,-0.3309308416312279]],"imag":[[-0.8736778446524462,-0.4229673325176713],[-0.3498021344300041,0.8149996241285489]]},{"name":"u","qubits":[1],"real":[[0.5514330233917111,-0.8342191682723891],[0.8342191682723891,0.5514330233917111]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9636902489276673,0.2670226659325581],[-0.2670226659325581,0.9636902489276673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3878247893779511,0.6607292870014904],[-0.19201476013090443,-0.035042029730800034]],"imag":[[0.4733785649650992,0.4346739884948647],[0.7672255202138434,-0.6109561270474454]]},{"name":"u","qubits":[1],"real":[[0.7604988733416167,0.0],[0.0,0.7604988733416167]],"imag":[[0.6493392515828159,0.0],[0.0,-0.6493392515828159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8428857267796034,0.0],[0.0,0.8428857267796034]],"imag":[[-0.5380926050330183,0.0],[0.0,0.5380926050330183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7362026814880662,0.5302547441578206],[-0.6208282616835615,-0.6757870672856927]],"imag":[[0.11681899862245984,0.40396638428061143],[0.24275749798017324,-0.3145678088405995]]},{"name":"u","qubits":[3],"real":[[0.9483897456135784,0.0],[0.0,0.9483897456135784]],"imag":[[-0.31710706459335175,0.0],[0.0,0.31710706459335175]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9567049601797024,0.0],[0.0,0.9567049601797024]],"imag":[[0.2910594770275555,0.0],[0.0,-0.2910594770275555]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9304654292901143,0.0],[0.0,0.9304654292901143]],"imag":[[0.36637970044199125,0.0],[0.0,-0.36637970044199125]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9982517077684893,0.0],[0.0,0.9982517077684893]],"imag":[[0.059106073607496305,0.0],[0.0,-0.059106073607496305]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8768076566642671,0.0],[0.0,0.8768076566642671]],"imag":[[0.48084127652991343,0.0],[0.0,-0.48084127652991343]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.905585050373093,0.0],[0.0,0.905585050373093]],"imag":[[0.4241647280724348,0.0],[0.0,-0.4241647280724348]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9281528024910968,0.0],[0.0,0.9281528024910968]],"imag":[[0.3721993756415008,0.0],[0.0,-0.3721993756415008]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9515579610288307,0.0],[0.0,0.9515579610288307]],"imag":[[-0.3074694241752408,0.0],[0.0,0.3074694241752408]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4686704294620039,-0.7728116197262968],[-0.7609777589414306,0.5142655892372799]],"imag":[[0.4239001229271965,-0.05847148660865344],[0.146865805164738,0.3672522149643547]]},{"name":"u","qubits":[1],"real":[[0.9997651322685945,0.0],[0.0,0.9997651322685945]],"imag":[[0.02167210880278342,0.0],[0.0,-0.02167210880278342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4742094989741826,0.0],[0.0,0.4742094989741826]],"imag":[[-0.8804120348351985,0.0],[0.0,0.8804120348351985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.041967459410481966,-0.018427140396235483],[0.1327449473542541,-0.5408793947805604]],"imag":[[0.9675543591667716,0.2484707928606999],[-0.2108460892687453,0.8033505996100379]]},{"name":"u","qubits":[1],"real":[[0.8390220319289454,-0.5440974452594165],[0.5440974452594165,0.8390220319289454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9724639779697578,0.23305323759011456],[-0.23305323759011456,0.9724639779697578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09057538143970584,-0.36088669530152245],[0.4203609491145474,0.8469838635919257]],"imag":[[-0.8422768331318423,0.3900341392760287],[-0.32505770119466976,-0.015890190950639947]]},{"name":"u","qubits":[1],"real":[[0.9891851950044499,0.0],[0.0,0.9891851950044499]],"imag":[[0.14667191273044883,0.0],[0.0,-0.14667191273044883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5177988429493832,0.0],[0.0,0.5177988429493832]],"imag":[[-0.8555024010721888,0.0],[0.0,0.8555024010721888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26361375144445254,-0.3903272847385062],[0.20041550559050783,0.8261472730513661]],"imag":[[0.8693886354653908,-0.1493847427338999],[0.36674898185531407,-0.37790143246193597]]},{"name":"u","qubits":[2],"real":[[0.9415953623155173,0.0],[0.0,0.9415953623155173]],"imag":[[0.3367464530858634,0.0],[0.0,-0.3367464530858634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.961485569136871,0.0],[0.0,0.961485569136871]],"imag":[[0.2748554171588169,0.0],[0.0,-0.2748554171588169]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.991508225646342,0.0],[0.0,0.991508225646342]],"imag":[[0.1300439866954356,0.0],[0.0,-0.1300439866954356]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8604088094021989,0.0],[0.0,0.8604088094021989]],"imag":[[0.5096044355214058,0.0],[0.0,-0.5096044355214058]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6821045171826048,-0.25233962122161163],[0.5971559017101316,0.30118368528400985]],"imag":[[-0.15604077664935617,0.6683632389827292],[-0.39216008557030724,0.6315882234945418]]},{"name":"u","qubits":[1],"real":[[0.9875542111748977,0.0],[0.0,0.9875542111748977]],"imag":[[-0.15727898775973045,0.0],[0.0,0.15727898775973045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7113514417419183,0.0],[0.0,0.7113514417419183]],"imag":[[-0.7028364861983861,0.0],[0.0,0.7028364861983861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2719334388913033,0.17626489744896157],[-0.4665957187495263,0.7976938246771843]],"imag":[[-0.8320803416113777,-0.4501390849992364],[0.1264236732627859,0.3605413321038833]]},{"name":"u","qubits":[1],"real":[[0.7980879313247181,-0.6025409976705586],[0.6025409976705586,0.7980879313247181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9678525840400038,0.25151814162618025],[-0.25151814162618025,0.9678525840400038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7433195521002087,0.32625918586286057],[0.25719724017250584,-0.6220567434292897]],"imag":[[0.5029903326308627,0.2967013858840954],[-0.35822667180583584,0.6469688085284387]]},{"name":"u","qubits":[1],"real":[[0.9291680320608716,0.0],[0.0,0.9291680320608716]],"imag":[[0.3696576364639678,0.0],[0.0,-0.3696576364639678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.787451740771264,0.0],[0.0,0.787451740771264]],"imag":[[0.6163763103464523,0.0],[0.0,-0.6163763103464523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.516633887043098,0.20760512210199283],[0.6263969465236039,0.7466101069850732]],"imag":[[0.5465349938695946,-0.6255310068347679],[0.20497754174691243,-0.09046778936746414]]},{"name":"u","qubits":[2],"real":[[0.7338244227570301,-0.6793391763804819],[0.6793391763804819,0.7338244227570301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9692126113297324,0.2462253318393563],[-0.2462253318393563,0.9692126113297324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997175839793642,-0.023764517299177935],[0.023764517299177935,0.9997175839793642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9047990453857958,0.4258388045598388],[-0.4258388045598388,0.9047990453857958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.633987989478514,-0.4736405306000732],[0.007298948663040268,0.15332959138431376]],"imag":[[-0.3965651070551853,-0.4652526118531548],[0.663884079046723,-0.7319116690848824]]},{"name":"u","qubits":[1],"real":[[0.9996762446306333,0.0],[0.0,0.9996762446306333]],"imag":[[0.025444172637250736,0.0],[0.0,-0.025444172637250736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7569248741649539,0.0],[0.0,0.7569248741649539]],"imag":[[0.6535019011987407,0.0],[0.0,-0.6535019011987407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04304738142263487,0.47609997686927386],[-0.48220826391344845,-0.06517711847281288]],"imag":[[0.8450965778992142,-0.2393480917007037],[-0.2267904036533945,-0.8436784021485255]]},{"name":"u","qubits":[1],"real":[[0.6229455918355643,-0.7822651657926732],[0.7822651657926732,0.6229455918355643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8843159669525475,0.4668889274686013],[-0.4668889274686013,0.8843159669525475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.015644767394671542,-0.1146508316263698],[0.7838197262727414,-0.6013813785225653]],"imag":[[-0.618615263199016,-0.7771264917616441],[-0.05193297696168412,0.14584251840913973]]},{"name":"u","qubits":[1],"real":[[0.8614374288667361,0.0],[0.0,0.8614374288667361]],"imag":[[0.5078637180853413,0.0],[0.0,-0.5078637180853413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9728468940758535,0.0],[0.0,0.9728468940758535]],"imag":[[0.23144960723009508,0.0],[0.0,-0.23144960723009508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7325947287673857,-0.1749819865926043],[0.3221340830235549,-0.8203830277962856]],"imag":[[0.40536085449542325,0.5180432852504567],[0.4418338755454973,-0.16728462774211567]]},{"name":"u","qubits":[2],"real":[[0.9755621663247374,0.0],[0.0,0.9755621663247374]],"imag":[[0.21972359826788157,0.0],[0.0,-0.21972359826788157]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.871718348310234,0.0],[0.0,0.871718348310234]],"imag":[[0.49000726649640375,0.0],[0.0,-0.49000726649640375]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7760494645362852,0.0],[0.0,0.7760494645362852]],"imag":[[0.6306720451969827,0.0],[0.0,-0.6306720451969827]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942570602942957,0.0],[0.0,0.9942570602942957]],"imag":[[0.10701821365984965,0.0],[0.0,-0.10701821365984965]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.249726524790548,-0.38585763466751377],[0.2615863395581978,0.4933255721752357]],"imag":[[-0.8881034036040947,0.004784672574963482],[-0.28369278150739297,0.7795645403140901]]},{"name":"u","qubits":[1],"real":[[0.9967046109433066,0.0],[0.0,0.9967046109433066]],"imag":[[0.08111669695168634,0.0],[0.0,-0.08111669695168634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9910451406418691,0.0],[0.0,0.9910451406418691]],"imag":[[0.13352726017610708,0.0],[0.0,-0.13352726017610708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14975454184507186,0.3674746513725057],[0.34703577783545175,-0.41757628891421394]],"imag":[[0.913945077475993,0.08509026473591991],[0.1477976368428011,0.826651117692621]]},{"name":"u","qubits":[1],"real":[[0.6266371981365089,-0.77931112010007],[0.77931112010007,0.6266371981365089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8943893026546608,0.44728936416698933],[-0.44728936416698933,0.8943893026546608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8773889951934539,0.3091823281101234],[0.33289987670444443,-0.8885218220663259]],"imag":[[0.1786058970759769,0.32046025124422345],[-0.29574677806067895,0.11063673471695423]]},{"name":"u","qubits":[1],"real":[[0.293049824319569,0.0],[0.0,0.293049824319569]],"imag":[[0.9560971710376879,0.0],[0.0,-0.9560971710376879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9593279532217904,0.0],[0.0,0.9593279532217904]],"imag":[[0.28229395701518367,0.0],[0.0,-0.28229395701518367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5214755750763598,0.2338027631193419],[-0.0319836463256536,0.912839669982642]],"imag":[[-0.7707589327155119,-0.28165610271355007],[0.36465180461056335,-0.18091391507553095]]}]}

==> anc/matched_benchmark/results/main_n5_i3_result.json <==
{
  "case": "main_n5_i3",
  "n": 5,
  "generator": 3,
  "M": 30,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.014731391274719742,
  "c": 0.021650635094610966,
  "l": 0.2677861589595422,
  "target_sha256": "4704b8166d2e4f2e55acf5d41f83805d4286a6a3e6aae724715902eecb946e1d",
  "target_unitarity_defect": 1.7204186102101316e-15,
  "structured": {
    "raw": {
      "cx": 1024,
      "one_qubit": 1092,
      "total": 2116
    },
    "optimized": {
      "cx": 1012,
      "one_qubit": 1019,
      "total": 2031
    },
    "depth": 1807,
    "timing_samples": [
      {
        "construction_s": 0.026768769999989672,
        "optimization_s": 0.01637062300000025,
        "total_s": 0.04313939299998992
      },
      {
        "construction_s": 0.03327967199999193,
        "optimization_s": 0.014567494999994324,
        "total_s": 0.04784716699998626
      },
      {
        "construction_s": 0.017759558999955516,
        "optimization_s": 0.009159709000016392,
        "total_s": 0.026919267999971908
      }
    ],
    "median_construction_s": 0.026768769999989672,
    "median_optimization_s": 0.014567494999994324,
    "median_total_s": 0.04313939299998992,
    "validation_s": 0.048708665999981804,
    "phase_aligned_op_error": 8.310687216871662e-15,
    "phase_aligned_fro_error": 3.196071716949122e-14,
    "alignment_phase": 1.1400573515274357e-16,
    "ordinary_op_error": 8.333809482627711e-15,
    "unitarity_defect": 1.5795053350803785e-14,
    "padding_leakage_op": 3.2837529603551992e-15,
    "padding_action_error_op": 8.155588693104613e-15,
    "structure_checks": {
      "generator": 3,
      "reflection_count": 10,
      "core_reflections": 7,
      "spectator_reflections": 3,
      "active_coordinate_bound": 18,
      "actual_active_coordinates": 18,
      "rank_U_minus_I": 10,
      "block_off_pattern_error": 1.3303300354078413e-15,
      "fixed_coordinate_error": 5.722253198428182e-16,
      "unitarity_error": 2.727253439241815e-15,
      "reflection_product_error": 3.7346597489473044e-15,
      "normal_Schur_error": 1.5596926627256277e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2016,
      "one_qubit": 2656,
      "total": 4672
    },
    "optimized": {
      "cx": 2016,
      "one_qubit": 2472,
      "total": 4488
    },
    "depth": 3775,
    "timing_samples": [
      {
        "construction_s": 0.09508496000000832,
        "optimization_s": 0.01938900099997909,
        "total_s": 0.11447396099998741
      },
      {
        "construction_s": 0.10247678199999655,
        "optimization_s": 0.024411081000039303,
        "total_s": 0.12688786300003585
      },
      {
        "construction_s": 0.11347760900002868,
        "optimization_s": 0.022456696000006104,
        "total_s": 0.13593430500003478
      }
    ],
    "median_construction_s": 0.10247678199999655,
    "median_optimization_s": 0.022456696000006104,
    "median_total_s": 0.12688786300003585,
    "validation_s": 0.09290747900001861,
    "phase_aligned_op_error": 3.4268818610609365e-14,
    "phase_aligned_fro_error": 1.433248453739845e-13,
    "alignment_phase": -5.06823635037382e-16,
    "ordinary_op_error": 3.458006603291092e-14,
    "unitarity_defect": 2.652764200394848e-14,
    "padding_leakage_op": 1.7745855569989527e-14,
    "padding_action_error_op": 3.4039658249562614e-14
  },
  "cx_reduction_fraction": 0.498015873015873
}

==> anc/matched_benchmark/results/main_n5_i3_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.4189094334362706,"gates":[{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.8291003260398163,0.0],[0.0,0.8291003260398163]],"imag":[[-0.5590998563411282,-0.0],[-0.0,0.5590998563411282]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749534,-0.0],[-0.0,-0.19091916304749534]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5628760702424476,0.0],[0.0,0.5628760702424476]],"imag":[[-0.8265413054097291,-0.0],[-0.0,0.8265413054097291]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8291003260398164,0.0],[0.0,0.8291003260398164]],"imag":[[-0.5590998563411282,-0.0],[-0.0,0.5590998563411282]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749534,-0.0],[-0.0,-0.19091916304749534]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8265413054097293,0.0],[0.0,0.8265413054097293]],"imag":[[0.5628760702424476,-0.0],[-0.0,-0.5628760702424476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824664482220709,0.0],[0.0,0.9824664482220709]],"imag":[[-0.1864394757499306,-0.0],[-0.0,0.1864394757499306]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[0.2037260168916655,-0.0],[-0.0,-0.2037260168916655]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[0.2037260168916655,-0.0],[-0.0,-0.2037260168916655]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[0.2037260168916655,-0.0],[-0.0,-0.2037260168916655]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[0.2037260168916655,-0.0],[-0.0,-0.2037260168916655]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6930004963637598,0.720937106854393],[-0.720937106854393,0.6930004963637598]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6930004963637598,-0.720937106854393],[0.720937106854393,0.6930004963637598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[-0.2037260168916655,0.0],[0.0,0.2037260168916655]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[-0.2037260168916655,0.0],[0.0,0.2037260168916655]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[-0.2037260168916655,0.0],[0.0,0.2037260168916655]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790279413997625,0.0],[0.0,0.9790279413997625]],"imag":[[-0.2037260168916655,0.0],[0.0,0.2037260168916655]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9824664482220709,0.0],[0.0,0.9824664482220709]],"imag":[[0.1864394757499306,0.0],[0.0,-0.1864394757499306]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8265413054097293,0.0],[0.0,0.8265413054097293]],"imag":[[-0.5628760702424476,0.0],[0.0,0.5628760702424476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749534,0.0],[0.0,0.19091916304749534]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8291003260398164,0.0],[0.0,0.8291003260398164]],"imag":[[0.5590998563411282,0.0],[0.0,-0.5590998563411282]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.5628760702424476,0.0],[0.0,0.5628760702424476]],"imag":[[0.8265413054097291,0.0],[0.0,-0.8265413054097291]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749534,0.0],[0.0,0.19091916304749534]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9984567920635692,0.0],[0.0,0.9984567920635692]],"imag":[[-0.0555340830673062,0.0],[0.0,0.0555340830673062]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8433504211572891,0.0],[0.0,0.8433504211572891]],"imag":[[-0.5373639987325382,-0.0],[-0.0,0.5373639987325382]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9970975444616935,0.0],[0.0,0.9970975444616935]],"imag":[[-0.07613466246369763,-0.0],[-0.0,0.07613466246369763]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9876499298970018,0.0],[0.0,0.9876499298970018]],"imag":[[0.15667678824397455,-0.0],[-0.0,-0.15667678824397455]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9716038272568789,0.0],[0.0,0.9716038272568789]],"imag":[[0.23661361511921702,-0.0],[-0.0,-0.23661361511921702]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9958598032613118,0.0],[0.0,0.9958598032613118]],"imag":[[-0.09090243257658923,-0.0],[-0.0,0.09090243257658923]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968619329236956,0.0],[0.0,0.9968619329236956]],"imag":[[0.07915988054332458,-0.0],[-0.0,-0.07915988054332458]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9772034376302061,0.0],[0.0,0.9772034376302061]],"imag":[[-0.21230506702315843,-0.0],[-0.0,0.21230506702315843]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800360083280436,0.0],[0.0,0.9800360083280436]],"imag":[[-0.1988200753959089,-0.0],[-0.0,0.1988200753959089]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.811596553725439,0.0],[0.0,0.811596553725439]],"imag":[[0.5842183102068871,-0.0],[-0.0,-0.5842183102068871]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8195694199017216,0.0],[0.0,0.8195694199017216]],"imag":[[0.5729799001378282,-0.0],[-0.0,-0.5729799001378282]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9980596965308515,0.0],[0.0,0.9980596965308515]],"imag":[[0.06226429282297047,-0.0],[-0.0,-0.06226429282297047]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998852271882804,0.0],[0.0,0.998852271882804]],"imag":[[0.04789717063210491,-0.0],[-0.0,-0.04789717063210491]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9978661684762814,0.0],[0.0,0.9978661684762814]],"imag":[[-0.06529249428889605,-0.0],[-0.0,0.06529249428889605]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987023354262258,0.0],[0.0,0.9987023354262258]],"imag":[[-0.05092784321176909,-0.0],[-0.0,0.05092784321176909]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,-0.048074559635614064],[0.048074559635614064,0.998843749900775]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,0.04807455963561397],[-0.04807455963561397,0.998843749900775]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,0.048074559635614036],[-0.048074559635614036,0.998843749900775]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,-0.04807455963561397],[0.04807455963561397,0.998843749900775]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.810351120425604,0.5859445892104204],[-0.5859445892104204,0.810351120425604]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9873301648253154,0.15867937996480683],[-0.15867937996480683,0.9873301648253154]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9873301648253153,0.15867937996480694],[-0.15867937996480694,0.9873301648253153]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9978125903176027,-0.06610623725243936],[0.06610623725243936,0.9978125903176027]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9978125903176027,-0.06610623725243936],[0.06610623725243936,0.9978125903176027]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9383651714236174,0.34564549043655274],[-0.34564549043655274,0.9383651714236174]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9383651714236174,0.34564549043655274],[-0.34564549043655274,0.9383651714236174]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.963226355115262,0.2686912518325952],[-0.2686912518325952,0.963226355115262]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9272398379059202,0.3744679999682254],[-0.3744679999682254,0.9272398379059202]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6890028471459194,0.7247586333565242],[-0.7247586333565242,0.6890028471459194]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8095383263906253,0.5853568782109118],[-0.5853568782109118,0.8095383263906253]],"imag":[[-0.036285485799381755,-0.026237125531279156],[-0.026237125531279156,0.036285485799381755]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"u","qubits":[3],"real":[[0.6890028471459194,-0.7247586333565242],[0.7247586333565242,0.6890028471459194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9272398379059202,-0.3744679999682254],[0.3744679999682254,0.9272398379059202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.963226355115262,-0.2686912518325952],[0.2686912518325952,0.963226355115262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9383651714236174,-0.34564549043655274],[0.34564549043655274,0.9383651714236174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9383651714236174,-0.34564549043655274],[0.34564549043655274,0.9383651714236174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9978125903176027,0.06610623725243936],[-0.06610623725243936,0.9978125903176027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9978125903176027,0.06610623725243936],[-0.06610623725243936,0.9978125903176027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.810351120425604,-0.5859445892104204],[0.5859445892104204,0.810351120425604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9873301648253153,-0.15867937996480694],[0.15867937996480694,0.9873301648253153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9873301648253154,-0.15867937996480683],[0.15867937996480683,0.9873301648253154]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.810351120425604,-0.5859445892104204],[0.5859445892104204,0.810351120425604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,0.04807455963561397],[-0.04807455963561397,0.998843749900775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,-0.048074559635614036],[0.048074559635614036,0.998843749900775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,-0.04807455963561397],[0.04807455963561397,0.998843749900775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998843749900775,0.048074559635614064],[-0.048074559635614064,0.998843749900775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9987023354262258,0.0],[0.0,0.9987023354262258]],"imag":[[0.05092784321176909,0.0],[0.0,-0.05092784321176909]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9978661684762814,0.0],[0.0,0.9978661684762814]],"imag":[[0.06529249428889605,0.0],[0.0,-0.06529249428889605]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998852271882804,0.0],[0.0,0.998852271882804]],"imag":[[-0.04789717063210491,0.0],[0.0,0.04789717063210491]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980596965308515,0.0],[0.0,0.9980596965308515]],"imag":[[-0.06226429282297047,0.0],[0.0,0.06226429282297047]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8195694199017216,0.0],[0.0,0.8195694199017216]],"imag":[[-0.5729799001378282,0.0],[0.0,0.5729799001378282]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.811596553725439,0.0],[0.0,0.811596553725439]],"imag":[[-0.5842183102068871,0.0],[0.0,0.5842183102068871]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9800360083280436,0.0],[0.0,0.9800360083280436]],"imag":[[0.1988200753959089,0.0],[0.0,-0.1988200753959089]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9772034376302061,0.0],[0.0,0.9772034376302061]],"imag":[[0.21230506702315843,0.0],[0.0,-0.21230506702315843]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9968619329236956,0.0],[0.0,0.9968619329236956]],"imag":[[-0.07915988054332458,0.0],[0.0,0.07915988054332458]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9958598032613118,0.0],[0.0,0.9958598032613118]],"imag":[[0.09090243257658923,0.0],[0.0,-0.09090243257658923]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9716038272568789,0.0],[0.0,0.9716038272568789]],"imag":[[-0.23661361511921702,0.0],[0.0,0.23661361511921702]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9876499298970018,0.0],[0.0,0.9876499298970018]],"imag":[[-0.15667678824397455,0.0],[0.0,0.15667678824397455]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9970975444616935,0.0],[0.0,0.9970975444616935]],"imag":[[0.07613466246369763,0.0],[0.0,-0.07613466246369763]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8433504211572891,0.0],[0.0,0.8433504211572891]],"imag":[[0.5373639987325382,0.0],[0.0,-0.5373639987325382]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.6787165101060112,0.0],[0.0,0.6787165101060112]],"imag":[[0.7344003669045357,0.0],[0.0,-0.7344003669045357]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822623579181073,0.0],[0.0,0.9822623579181073]],"imag":[[0.1875117602102863,-0.0],[-0.0,-0.1875117602102863]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999350873772737,0.0],[0.0,0.9999350873772737]],"imag":[[0.011393903273422202,-0.0],[-0.0,-0.011393903273422202]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.980957411713215,0.0],[0.0,0.980957411713215]],"imag":[[0.19422295540154313,-0.0],[-0.0,-0.19422295540154313]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9784100923494148,0.0],[0.0,0.9784100923494148]],"imag":[[0.20667290869586555,-0.0],[-0.0,-0.20667290869586555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9754002608338426,0.0],[0.0,0.9754002608338426]],"imag":[[-0.22044121929728105,-0.0],[-0.0,0.22044121929728105]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9945594805120092,0.0],[0.0,0.9945594805120092]],"imag":[[0.10417024394558413,-0.0],[-0.0,-0.10417024394558413]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814502926887657,0.0],[0.0,0.9814502926887657]],"imag":[[-0.19171677803764603,-0.0],[-0.0,0.19171677803764603]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8309856221946057,0.0],[0.0,0.8309856221946057]],"imag":[[0.5562938932846955,-0.0],[-0.0,-0.5562938932846955]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9817802146747544,0.0],[0.0,0.9817802146747544]],"imag":[[-0.1900200254530904,-0.0],[-0.0,0.1900200254530904]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.5619848603205324,0.0],[0.0,0.5619848603205324]],"imag":[[-0.8271475181432341,-0.0],[-0.0,0.8271475181432341]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999999868507234,0.0],[0.0,0.9999999868507234]],"imag":[[0.00016216828571715645,-0.0],[-0.0,-0.00016216828571715645]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997880251257767,0.0],[0.0,0.9997880251257767]],"imag":[[-0.02058894885853203,-0.0],[-0.0,0.02058894885853203]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9932892726124462,0.0],[0.0,0.9932892726124462]],"imag":[[-0.11565647804181828,-0.0],[-0.0,0.11565647804181828]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9954753878345501,0.0],[0.0,0.9954753878345501]],"imag":[[-0.09501974645120825,-0.0],[-0.0,0.09501974645120825]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,0.0027545818884077327],[-0.0027545818884077327,0.9999962061321133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,-0.0027545818884076667],[0.0027545818884076667,0.9999962061321133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,-0.0027545818884077327],[0.0027545818884077327,0.9999962061321133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,0.0027545818884076667],[-0.0027545818884076667,0.9999962061321133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9048316001850595,0.42576962703619986],[-0.42576962703619986,0.9048316001850595]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9408771508232947,0.33874796982216615],[-0.33874796982216615,0.9408771508232947]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9408771508232946,0.3387479698221664],[-0.3387479698221664,0.9408771508232946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999994988169938,0.0010011821818448146],[-0.0010011821818448146,0.9999994988169938]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999994988169938,0.0010011821818448146],[-0.0010011821818448146,0.9999994988169938]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7940795322518028,0.6078138666226347],[-0.6078138666226347,0.7940795322518028]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7940795322518028,0.6078138666226347],[-0.6078138666226347,0.7940795322518028]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998830620636253,-0.015292553686954372],[0.015292553686954372,0.9998830620636253]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.991526193300107,0.1299069205231144],[-0.1299069205231144,0.991526193300107]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.694549324579465,0.7194450887498008],[-0.7194450887498008,0.694549324579465]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9038340192565756,0.425300214098177],[-0.425300214098177,0.9038340192565756]],"imag":[[-0.04247693877810894,-0.019987576005851316],[-0.019987576005851316,0.04247693877810894]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"u","qubits":[3],"real":[[0.694549324579465,-0.7194450887498008],[0.7194450887498008,0.694549324579465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.991526193300107,-0.1299069205231144],[0.1299069205231144,0.991526193300107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998830620636253,0.015292553686954372],[-0.015292553686954372,0.9998830620636253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7940795322518028,-0.6078138666226347],[0.6078138666226347,0.7940795322518028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7940795322518028,-0.6078138666226347],[0.6078138666226347,0.7940795322518028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999994988169938,-0.0010011821818448146],[0.0010011821818448146,0.9999994988169938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999994988169938,-0.0010011821818448146],[0.0010011821818448146,0.9999994988169938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9048316001850594,-0.4257696270362],[0.4257696270362,0.9048316001850594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9408771508232946,-0.3387479698221664],[0.3387479698221664,0.9408771508232946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9408771508232947,-0.33874796982216615],[0.33874796982216615,0.9408771508232947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9048316001850595,-0.42576962703619986],[0.42576962703619986,0.9048316001850595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,-0.0027545818884076667],[0.0027545818884076667,0.9999962061321133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,0.0027545818884077327],[-0.0027545818884077327,0.9999962061321133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,0.0027545818884076667],[-0.0027545818884076667,0.9999962061321133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962061321133,-0.0027545818884077327],[0.0027545818884077327,0.9999962061321133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9954753878345501,0.0],[0.0,0.9954753878345501]],"imag":[[0.09501974645120825,0.0],[0.0,-0.09501974645120825]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9932892726124462,0.0],[0.0,0.9932892726124462]],"imag":[[0.11565647804181828,0.0],[0.0,-0.11565647804181828]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997880251257767,0.0],[0.0,0.9997880251257767]],"imag":[[0.02058894885853203,0.0],[0.0,-0.02058894885853203]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999868507234,0.0],[0.0,0.9999999868507234]],"imag":[[-0.00016216828571715645,0.0],[0.0,0.00016216828571715645]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.5619848603205324,0.0],[0.0,0.5619848603205324]],"imag":[[0.8271475181432341,0.0],[0.0,-0.8271475181432341]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9817802146747544,0.0],[0.0,0.9817802146747544]],"imag":[[0.1900200254530904,0.0],[0.0,-0.1900200254530904]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8309856221946057,0.0],[0.0,0.8309856221946057]],"imag":[[-0.5562938932846955,0.0],[0.0,0.5562938932846955]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814502926887657,0.0],[0.0,0.9814502926887657]],"imag":[[0.19171677803764603,0.0],[0.0,-0.19171677803764603]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9945594805120092,0.0],[0.0,0.9945594805120092]],"imag":[[-0.10417024394558413,0.0],[0.0,0.10417024394558413]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9754002608338426,0.0],[0.0,0.9754002608338426]],"imag":[[0.22044121929728105,0.0],[0.0,-0.22044121929728105]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9784100923494148,0.0],[0.0,0.9784100923494148]],"imag":[[-0.20667290869586555,0.0],[0.0,0.20667290869586555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.980957411713215,0.0],[0.0,0.980957411713215]],"imag":[[-0.19422295540154313,0.0],[0.0,0.19422295540154313]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999350873772737,0.0],[0.0,0.9999350873772737]],"imag":[[-0.011393903273422202,0.0],[0.0,0.011393903273422202]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9822623579181073,0.0],[0.0,0.9822623579181073]],"imag":[[-0.1875117602102863,0.0],[0.0,0.1875117602102863]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9267071059832107,0.0],[0.0,0.9267071059832107]],"imag":[[-0.3757844325144699,0.0],[0.0,0.3757844325144699]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8315607569291408,0.0],[0.0,0.8315607569291408]],"imag":[[-0.555433801217962,-0.0],[-0.0,0.555433801217962]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.89075181541736,0.0],[0.0,0.89075181541736]],"imag":[[-0.45449004755954486,-0.0],[-0.0,0.45449004755954486]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9819483166579431,0.0],[0.0,0.9819483166579431]],"imag":[[0.18914942086253345,-0.0],[-0.0,-0.18914942086253345]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9821425966604443,0.0],[0.0,0.9821425966604443]],"imag":[[-0.18813803396729697,-0.0],[-0.0,0.18813803396729697]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.994182761991098,0.0],[0.0,0.994182761991098]],"imag":[[0.10770624754280449,-0.0],[-0.0,-0.10770624754280449]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9236972783789137,0.0],[0.0,0.9236972783789137]],"imag":[[0.3831231367529083,-0.0],[-0.0,-0.3831231367529083]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9793544869692082,0.0],[0.0,0.9793544869692082]],"imag":[[-0.2021504114595836,-0.0],[-0.0,0.2021504114595836]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9812398579416968,0.0],[0.0,0.9812398579416968]],"imag":[[0.19279092610016343,-0.0],[-0.0,-0.19279092610016343]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8241243392871298,0.0],[0.0,0.8241243392871298]],"imag":[[0.5664089277143783,-0.0],[-0.0,-0.5664089277143783]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9791457774114773,0.0],[0.0,0.9791457774114773]],"imag":[[0.20315891951197643,-0.0],[-0.0,-0.20315891951197643]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9925163475760191,0.0],[0.0,0.9925163475760191]],"imag":[[0.12211183314633665,-0.0],[-0.0,-0.12211183314633665]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9482275268171292,0.0],[0.0,0.9482275268171292]],"imag":[[-0.31759180938158743,-0.0],[-0.0,0.31759180938158743]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990412490317113,0.0],[0.0,0.9990412490317113]],"imag":[[-0.04377879318983405,-0.0],[-0.0,0.04377879318983405]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9203533478095187,0.0],[0.0,0.9203533478095187]],"imag":[[0.3910878611972137,-0.0],[-0.0,-0.3910878611972137]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,0.013074392446506383],[-0.013074392446506383,0.9999145264782159]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,-0.013074392446506345],[0.013074392446506345,0.9999145264782159]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,-0.013074392446506355],[0.013074392446506355,0.9999145264782159]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,0.013074392446506372],[-0.013074392446506372,0.9999145264782159]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7471427140388059,0.6646636479142868],[-0.6646636479142868,0.7471427140388059]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982978522593413,0.05832150696258091],[-0.05832150696258091,0.9982978522593413]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982978522593413,0.05832150696258112],[-0.05832150696258112,0.9982978522593413]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9990869026024264,0.04272424426821243],[-0.04272424426821243,0.9990869026024264]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9990869026024264,0.04272424426821243],[-0.04272424426821243,0.9990869026024264]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8462005798280167,0.5328645031325773],[-0.5328645031325773,0.8462005798280167]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8462005798280167,0.5328645031325773],[-0.5328645031325773,0.8462005798280167]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9915884423257522,-0.12943091225046818],[0.12943091225046818,0.9915884423257522]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.629208542448214,0.7772365213435316],[-0.7772365213435316,0.629208542448214]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.722101328181563,0.6917873024553303],[-0.6917873024553303,0.722101328181563]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7462949878274046,0.6639095044480986],[-0.6639095044480986,0.7462949878274046]],"imag":[[-0.035581263116518234,-0.0316533530957979],[-0.0316533530957979,0.035581263116518234]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.722101328181563,-0.6917873024553303],[0.6917873024553303,0.722101328181563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.629208542448214,-0.7772365213435316],[0.7772365213435316,0.629208542448214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9915884423257522,0.12943091225046818],[-0.12943091225046818,0.9915884423257522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8462005798280167,-0.5328645031325773],[0.5328645031325773,0.8462005798280167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8462005798280167,-0.5328645031325773],[0.5328645031325773,0.8462005798280167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9990869026024264,-0.04272424426821243],[0.04272424426821243,0.9990869026024264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9990869026024264,-0.04272424426821243],[0.04272424426821243,0.9990869026024264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7471427140388058,-0.6646636479142869],[0.6646636479142869,0.7471427140388058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982978522593413,-0.05832150696258112],[0.05832150696258112,0.9982978522593413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982978522593413,-0.05832150696258091],[0.05832150696258091,0.9982978522593413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7471427140388059,-0.6646636479142868],[0.6646636479142868,0.7471427140388059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,-0.013074392446506372],[0.013074392446506372,0.9999145264782159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,0.013074392446506355],[-0.013074392446506355,0.9999145264782159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,0.013074392446506345],[-0.013074392446506345,0.9999145264782159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999145264782159,-0.013074392446506383],[0.013074392446506383,0.9999145264782159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9203533478095187,0.0],[0.0,0.9203533478095187]],"imag":[[-0.3910878611972137,0.0],[0.0,0.3910878611972137]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990412490317113,0.0],[0.0,0.9990412490317113]],"imag":[[0.04377879318983405,0.0],[0.0,-0.04377879318983405]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9482275268171292,0.0],[0.0,0.9482275268171292]],"imag":[[0.31759180938158743,0.0],[0.0,-0.31759180938158743]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9925163475760191,0.0],[0.0,0.9925163475760191]],"imag":[[-0.12211183314633665,0.0],[0.0,0.12211183314633665]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9791457774114773,0.0],[0.0,0.9791457774114773]],"imag":[[-0.20315891951197643,0.0],[0.0,0.20315891951197643]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8241243392871298,0.0],[0.0,0.8241243392871298]],"imag":[[-0.5664089277143783,0.0],[0.0,0.5664089277143783]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9812398579416968,0.0],[0.0,0.9812398579416968]],"imag":[[-0.19279092610016343,0.0],[0.0,0.19279092610016343]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9793544869692082,0.0],[0.0,0.9793544869692082]],"imag":[[0.2021504114595836,0.0],[0.0,-0.2021504114595836]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9236972783789137,0.0],[0.0,0.9236972783789137]],"imag":[[-0.3831231367529083,0.0],[0.0,0.3831231367529083]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.994182761991098,0.0],[0.0,0.994182761991098]],"imag":[[-0.10770624754280449,0.0],[0.0,0.10770624754280449]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9821425966604443,0.0],[0.0,0.9821425966604443]],"imag":[[0.18813803396729697,0.0],[0.0,-0.18813803396729697]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9819483166579431,0.0],[0.0,0.9819483166579431]],"imag":[[-0.18914942086253345,0.0],[0.0,0.18914942086253345]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.89075181541736,0.0],[0.0,0.89075181541736]],"imag":[[0.45449004755954486,0.0],[0.0,-0.45449004755954486]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8315607569291408,0.0],[0.0,0.8315607569291408]],"imag":[[0.555433801217962,0.0],[0.0,-0.555433801217962]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7322101404575964,0.0],[0.0,0.7322101404575964]],"imag":[[0.6810787841439984,0.0],[0.0,-0.6810787841439984]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9796758228065362,0.0],[0.0,0.9796758228065362]],"imag":[[0.20058734309107423,-0.0],[-0.0,-0.20058734309107423]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9992090756361094,0.0],[0.0,0.9992090756361094]],"imag":[[-0.03976459689763918,-0.0],[-0.0,0.03976459689763918]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997379858568922,0.0],[0.0,0.9997379858568922]],"imag":[[-0.022890164586659836,-0.0],[-0.0,0.022890164586659836]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9355981126674324,0.0],[0.0,0.9355981126674324]],"imag":[[-0.35306680893725817,-0.0],[-0.0,0.35306680893725817]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9938512127653236,0.0],[0.0,0.9938512127653236]],"imag":[[0.11072383160320773,-0.0],[-0.0,-0.11072383160320773]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9646672637806808,0.0],[0.0,0.9646672637806808]],"imag":[[0.2634711942317307,-0.0],[-0.0,-0.2634711942317307]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998018953077137,0.0],[0.0,0.9998018953077137]],"imag":[[0.01990402318888033,-0.0],[-0.0,-0.01990402318888033]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.974887892581226,0.0],[0.0,0.974887892581226]],"imag":[[0.22269619866206947,-0.0],[-0.0,-0.22269619866206947]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9802705715674324,0.0],[0.0,0.9802705715674324]],"imag":[[-0.19766033117158202,-0.0],[-0.0,0.19766033117158202]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.919635645466343,0.0],[0.0,0.919635645466343]],"imag":[[-0.3927725545245017,-0.0],[-0.0,0.3927725545245017]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9925292212244131,0.0],[0.0,0.9925292212244131]],"imag":[[-0.12200715149391866,-0.0],[-0.0,0.12200715149391866]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7317804006096801,0.0],[0.0,0.7317804006096801]],"imag":[[-0.6815404942360623,-0.0],[-0.0,0.6815404942360623]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9945415242780556,0.0],[0.0,0.9945415242780556]],"imag":[[-0.1043415376860134,-0.0],[-0.0,0.1043415376860134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8663136400967114,0.0],[0.0,0.8663136400967114]],"imag":[[0.4995004274096126,-0.0],[-0.0,-0.4995004274096126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,-0.0013893931515223778],[0.0013893931515223778,0.9999990347928694]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,0.0013893931515224051],[-0.0013893931515224051,0.9999990347928694]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,0.0013893931515223778],[-0.0013893931515223778,0.9999990347928694]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,-0.0013893931515223496],[0.0013893931515223496,0.9999990347928694]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7096522237186931,0.7045521424075822],[-0.7045521424075822,0.7096522237186931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934972715123,0.0036063020796889356],[-0.0036063020796889356,0.9999934972715123]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934972715123,0.0036063020796892418],[-0.0036063020796892418,0.9999934972715123]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999829310189216,-0.00584274514307206],[0.00584274514307206,0.9999829310189216]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999829310189216,-0.00584274514307206],[0.00584274514307206,0.9999829310189216]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7177084392680041,0.6963437342315113],[-0.6963437342315113,0.7177084392680041]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7177084392680041,0.6963437342315113],[-0.6963437342315113,0.7177084392680041]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9968844834613753,0.07887538674356542],[-0.07887538674356542,0.9968844834613753]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5823995796354119,0.8129026569279347],[-0.8129026569279347,0.5823995796354119]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6914335077334766,0.7224401043570189],[-0.7224401043570189,0.6914335077334766]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7096456784786155,0.7045456442064004],[-0.7045456442064004,0.7096456784786155]],"imag":[[0.0030478919782359433,0.0030259875912743575],[0.0030259875912743575,-0.0030478919782359433]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340612,0.0],[0.0,-0.004294909360340612]]},{"name":"u","qubits":[3],"real":[[0.6914335077334766,-0.7224401043570189],[0.7224401043570189,0.6914335077334766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5823995796354119,-0.8129026569279347],[0.8129026569279347,0.5823995796354119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9968844834613753,-0.07887538674356542],[0.07887538674356542,0.9968844834613753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7177084392680041,-0.6963437342315113],[0.6963437342315113,0.7177084392680041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7177084392680041,-0.6963437342315113],[0.6963437342315113,0.7177084392680041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999829310189216,0.00584274514307206],[-0.00584274514307206,0.9999829310189216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999829310189216,0.00584274514307206],[-0.00584274514307206,0.9999829310189216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7096522237186927,-0.7045521424075825],[0.7045521424075825,0.7096522237186927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934972715123,-0.0036063020796892418],[0.0036063020796892418,0.9999934972715123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934972715123,-0.0036063020796889356],[0.0036063020796889356,0.9999934972715123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7096522237186931,-0.7045521424075822],[0.7045521424075822,0.7096522237186931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,0.0013893931515223496],[-0.0013893931515223496,0.9999990347928694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,-0.0013893931515223778],[0.0013893931515223778,0.9999990347928694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,-0.0013893931515224051],[0.0013893931515224051,0.9999990347928694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999990347928694,0.0013893931515223778],[-0.0013893931515223778,0.9999990347928694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8663136400967114,0.0],[0.0,0.8663136400967114]],"imag":[[-0.4995004274096126,0.0],[0.0,0.4995004274096126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9945415242780556,0.0],[0.0,0.9945415242780556]],"imag":[[0.1043415376860134,0.0],[0.0,-0.1043415376860134]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7317804006096801,0.0],[0.0,0.7317804006096801]],"imag":[[0.6815404942360623,0.0],[0.0,-0.6815404942360623]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9925292212244131,0.0],[0.0,0.9925292212244131]],"imag":[[0.12200715149391866,0.0],[0.0,-0.12200715149391866]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.919635645466343,0.0],[0.0,0.919635645466343]],"imag":[[0.3927725545245017,0.0],[0.0,-0.3927725545245017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802705715674324,0.0],[0.0,0.9802705715674324]],"imag":[[0.19766033117158202,0.0],[0.0,-0.19766033117158202]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.974887892581226,0.0],[0.0,0.974887892581226]],"imag":[[-0.22269619866206947,0.0],[0.0,0.22269619866206947]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998018953077137,0.0],[0.0,0.9998018953077137]],"imag":[[-0.01990402318888033,0.0],[0.0,0.01990402318888033]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9646672637806808,0.0],[0.0,0.9646672637806808]],"imag":[[-0.2634711942317307,0.0],[0.0,0.2634711942317307]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9938512127653236,0.0],[0.0,0.9938512127653236]],"imag":[[-0.11072383160320773,0.0],[0.0,0.11072383160320773]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9355981126674324,0.0],[0.0,0.9355981126674324]],"imag":[[0.35306680893725817,0.0],[0.0,-0.35306680893725817]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997379858568922,0.0],[0.0,0.9997379858568922]],"imag":[[0.022890164586659836,0.0],[0.0,-0.022890164586659836]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9992090756361094,0.0],[0.0,0.9992090756361094]],"imag":[[0.03976459689763918,0.0],[0.0,-0.03976459689763918]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9796758228065362,0.0],[0.0,0.9796758228065362]],"imag":[[-0.20058734309107423,0.0],[0.0,0.20058734309107423]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.54857674090258,0.0],[0.0,0.54857674090258]],"imag":[[-0.836100208910812,0.0],[0.0,0.836100208910812]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9386231443417485,0.0],[0.0,0.9386231443417485]],"imag":[[0.3449443330539134,-0.0],[-0.0,-0.3449443330539134]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.993347695703601,0.0],[0.0,0.993347695703601]],"imag":[[-0.11515361670545156,-0.0],[-0.0,0.11515361670545156]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9994829345040205,0.0],[0.0,0.9994829345040205]],"imag":[[0.03215374994043241,-0.0],[-0.0,-0.03215374994043241]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.671502435528126,0.0],[0.0,0.671502435528126]],"imag":[[0.7410023475534979,-0.0],[-0.0,-0.7410023475534979]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9889883488830202,0.0],[0.0,0.9889883488830202]],"imag":[[0.14799339773664727,-0.0],[-0.0,-0.14799339773664727]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9763078278867157,0.0],[0.0,0.9763078278867157]],"imag":[[-0.216386287012655,-0.0],[-0.0,0.216386287012655]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995618007935906,0.0],[0.0,0.9995618007935906]],"imag":[[-0.02960078367669051,-0.0],[-0.0,0.02960078367669051]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9377390319931757,0.0],[0.0,0.9377390319931757]],"imag":[[-0.34734062226653245,-0.0],[-0.0,0.34734062226653245]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9377390319931741,0.0],[0.0,0.9377390319931741]],"imag":[[-0.3473406222665364,-0.0],[-0.0,0.3473406222665364]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995618007935905,0.0],[0.0,0.9995618007935905]],"imag":[[-0.02960078367669473,-0.0],[-0.0,0.02960078367669473]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8641105640515022,0.0],[0.0,0.8641105640515022]],"imag":[[0.5033020296944913,-0.0],[-0.0,-0.5033020296944913]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943646587281528,0.0],[0.0,0.9943646587281528]],"imag":[[0.10601379850021471,-0.0],[-0.0,-0.10601379850021471]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9812612466628394,0.0],[0.0,0.9812612466628394]],"imag":[[-0.19268203288757926,-0.0],[-0.0,0.19268203288757926]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.974276629273414,0.0],[0.0,0.974276629273414]],"imag":[[0.22535538522883064,-0.0],[-0.0,-0.22535538522883064]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999281327116444,0.011988720190413688],[-0.011988720190413688,0.9999281327116444]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999933981988344,0.01149050324981459],[-0.01149050324981459,0.999933981988344]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999281327116444,-0.011988720190413688],[0.011988720190413688,0.9999281327116444]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999933981988344,-0.01149050324981459],[0.01149050324981459,0.999933981988344]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.786697878119752,0.6173381962602669],[-0.6173381962602669,0.786697878119752]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9928629742595557,-0.11926069907756168],[0.11926069907756168,0.9928629742595557]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9928034292246511,0.11975537950243824],[-0.11975537950243824,0.9928034292246511]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,0.01424035237339084],[-0.01424035237339084,0.9998986010412664]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,0.01424035237339084],[-0.01424035237339084,0.9998986010412664]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.929529080915831,0.36874881387167946],[-0.36874881387167946,0.929529080915831]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.929529080915831,0.36874881387167946],[-0.36874881387167946,0.929529080915831]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9986367140428817,-0.052198787013069056],[0.052198787013069056,0.9986367140428817]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8727504910695023,0.48816654979416857],[-0.48816654979416857,0.8727504910695023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6951773541221216,0.7188382615830674],[-0.7188382615830674,0.6951773541221216]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6170490426220688,0.7855231921952651],[-0.7855231921952651,0.6170490426220688]],"imag":[[-0.028999079308949856,-0.03691675665307198],[-0.03691675665307198,0.028999079308949856]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.046944579266928126,0.0],[0.0,0.046944579266928126]]},{"name":"u","qubits":[3],"real":[[0.6951773541221216,-0.7188382615830674],[0.7188382615830674,0.6951773541221216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8727504910695023,-0.48816654979416857],[0.48816654979416857,0.8727504910695023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9986367140428817,0.052198787013069056],[-0.052198787013069056,0.9986367140428817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.929529080915831,-0.36874881387167946],[0.36874881387167946,0.929529080915831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.929529080915831,-0.36874881387167946],[0.36874881387167946,0.929529080915831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,-0.01424035237339084],[0.01424035237339084,0.9998986010412664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,-0.01424035237339084],[0.01424035237339084,0.9998986010412664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.6177300928411845,-0.7863901909347685],[0.7863901909347685,0.6177300928411845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9928034292246511,-0.11975537950243824],[0.11975537950243824,0.9928034292246511]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9928629742595557,0.11926069907756168],[-0.11926069907756168,0.9928629742595557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.786697878119752,-0.6173381962602669],[0.6173381962602669,0.786697878119752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999933981988344,0.01149050324981459],[-0.01149050324981459,0.999933981988344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999281327116444,0.011988720190413688],[-0.011988720190413688,0.9999281327116444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999933981988344,-0.01149050324981459],[0.01149050324981459,0.999933981988344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999281327116444,-0.011988720190413688],[0.011988720190413688,0.9999281327116444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.974276629273414,0.0],[0.0,0.974276629273414]],"imag":[[-0.22535538522883064,0.0],[0.0,0.22535538522883064]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9812612466628394,0.0],[0.0,0.9812612466628394]],"imag":[[0.19268203288757926,0.0],[0.0,-0.19268203288757926]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9943646587281528,0.0],[0.0,0.9943646587281528]],"imag":[[-0.10601379850021471,0.0],[0.0,0.10601379850021471]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8641105640515022,0.0],[0.0,0.8641105640515022]],"imag":[[-0.5033020296944913,0.0],[0.0,0.5033020296944913]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995618007935905,0.0],[0.0,0.9995618007935905]],"imag":[[0.02960078367669473,0.0],[0.0,-0.02960078367669473]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9377390319931741,0.0],[0.0,0.9377390319931741]],"imag":[[0.3473406222665364,0.0],[0.0,-0.3473406222665364]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9377390319931757,0.0],[0.0,0.9377390319931757]],"imag":[[0.34734062226653245,0.0],[0.0,-0.34734062226653245]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995618007935906,0.0],[0.0,0.9995618007935906]],"imag":[[0.02960078367669051,0.0],[0.0,-0.02960078367669051]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9763078278867157,0.0],[0.0,0.9763078278867157]],"imag":[[0.216386287012655,0.0],[0.0,-0.216386287012655]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9889883488830202,0.0],[0.0,0.9889883488830202]],"imag":[[-0.14799339773664727,0.0],[0.0,0.14799339773664727]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.671502435528126,0.0],[0.0,0.671502435528126]],"imag":[[-0.7410023475534979,0.0],[0.0,0.7410023475534979]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9994829345040205,0.0],[0.0,0.9994829345040205]],"imag":[[-0.03215374994043241,0.0],[0.0,0.03215374994043241]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.993347695703601,0.0],[0.0,0.993347695703601]],"imag":[[0.11515361670545156,0.0],[0.0,-0.11515361670545156]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9386231443417485,0.0],[0.0,0.9386231443417485]],"imag":[[-0.3449443330539134,0.0],[0.0,0.3449443330539134]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9904700537331113,0.0],[0.0,0.9904700537331113]],"imag":[[0.1377282565704204,0.0],[0.0,-0.1377282565704204]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9567872434182297,0.0],[0.0,0.9567872434182297]],"imag":[[-0.2907888767338687,-0.0],[-0.0,0.2907888767338687]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7983318844655288,0.0],[0.0,0.7983318844655288]],"imag":[[-0.6022177365751673,-0.0],[-0.0,0.6022177365751673]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.777956130988281,0.0],[0.0,0.777956130988281]],"imag":[[0.6283185961419132,-0.0],[-0.0,-0.6283185961419132]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7671600148425902,0.0],[0.0,0.7671600148425902]],"imag":[[0.6414557752695947,-0.0],[-0.0,-0.6414557752695947]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9431804247703598,0.0],[0.0,0.9431804247703598]],"imag":[[-0.332281035164518,-0.0],[-0.0,0.332281035164518]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.971358225976682,0.0],[0.0,0.971358225976682]],"imag":[[-0.23761985781376357,-0.0],[-0.0,0.23761985781376357]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7795584334373327,0.0],[0.0,0.7795584334373327]],"imag":[[-0.62632950501851,-0.0],[-0.0,0.62632950501851]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.880963811065062,0.0],[0.0,0.880963811065062]],"imag":[[-0.47318364679447833,-0.0],[-0.0,0.47318364679447833]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.957526850179007,0.0],[0.0,0.957526850179007]],"imag":[[0.28834411938908966,-0.0],[-0.0,-0.28834411938908966]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9941128948705025,0.0],[0.0,0.9941128948705025]],"imag":[[0.10834921435889296,-0.0],[-0.0,-0.10834921435889296]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9722391290308939,0.0],[0.0,0.9722391290308939]],"imag":[[-0.23398947835586295,-0.0],[-0.0,0.23398947835586295]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9890209976658226,0.0],[0.0,0.9890209976658226]],"imag":[[-0.14777505261748616,-0.0],[-0.0,0.14777505261748616]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9011304907594135,0.0],[0.0,0.9011304907594135]],"imag":[[-0.4335479657704538,-0.0],[-0.0,0.4335479657704538]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8596116905217063,0.0],[0.0,0.8596116905217063]],"imag":[[-0.510947885325318,-0.0],[-0.0,0.510947885325318]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999951149509293,0.003125711803354373],[-0.003125711803354373,0.9999951149509293]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999965482142146,0.002627462588910246],[-0.002627462588910246,0.9999965482142146]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999951149509293,-0.0031257118033544283],[0.0031257118033544283,0.9999951149509293]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999965482142146,-0.002627462588910246],[0.002627462588910246,0.9999965482142146]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9140170882698281,0.4056756861715345],[-0.4056756861715345,0.9140170882698281]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9333426912983749,-0.3589866579692155],[0.3589866579692155,0.9333426912983749]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9331637098903763,0.35945165258158085],[-0.35945165258158085,0.9331637098903763]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,0.014240352373390452],[-0.014240352373390452,0.9998986010412664]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,0.014240352373390452],[-0.014240352373390452,0.9998986010412664]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9295290809158311,0.36874881387167935],[-0.36874881387167935,0.9295290809158311]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9295290809158311,0.36874881387167935],[-0.36874881387167935,0.9295290809158311]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999787354404135,-0.006521400692446867],[0.006521400692446867,0.9999787354404135]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.199082670705471,0.9799826989415563],[-0.9799826989415563,0.199082670705471]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6931141968430898,0.7208277950624259],[-0.7208277950624259,0.6931141968430898]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.4056832846687984,0.912807361395484],[-0.912807361395484,0.4056832846687984]],"imag":[[-0.019065651080883813,-0.042898653491815944],[-0.042898653491815944,0.019065651080883813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6931141968430898,-0.7208277950624259],[0.7208277950624259,0.6931141968430898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.199082670705471,-0.9799826989415563],[0.9799826989415563,0.199082670705471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999787354404135,0.006521400692446867],[-0.006521400692446867,0.9999787354404135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9295290809158311,-0.36874881387167935],[0.36874881387167935,0.9295290809158311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9295290809158311,-0.36874881387167935],[0.36874881387167935,0.9295290809158311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,-0.014240352373390452],[0.014240352373390452,0.9998986010412664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998986010412664,-0.014240352373390452],[0.014240352373390452,0.9998986010412664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.4061310459824554,-0.9138148463935113],[0.9138148463935113,0.4061310459824554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9331637098903763,-0.35945165258158085],[0.35945165258158085,0.9331637098903763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9333426912983749,0.3589866579692155],[-0.3589866579692155,0.9333426912983749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9140170882698281,-0.4056756861715345],[0.4056756861715345,0.9140170882698281]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999965482142146,0.002627462588910246],[-0.002627462588910246,0.9999965482142146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999951149509293,0.0031257118033544283],[-0.0031257118033544283,0.9999951149509293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999965482142146,-0.002627462588910246],[0.002627462588910246,0.9999965482142146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999951149509293,-0.003125711803354373],[0.003125711803354373,0.9999951149509293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8596116905217063,0.0],[0.0,0.8596116905217063]],"imag":[[0.510947885325318,0.0],[0.0,-0.510947885325318]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9011304907594135,0.0],[0.0,0.9011304907594135]],"imag":[[0.4335479657704538,0.0],[0.0,-0.4335479657704538]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9890209976658226,0.0],[0.0,0.9890209976658226]],"imag":[[0.14777505261748616,0.0],[0.0,-0.14777505261748616]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9722391290308939,0.0],[0.0,0.9722391290308939]],"imag":[[0.23398947835586295,0.0],[0.0,-0.23398947835586295]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9941128948705025,0.0],[0.0,0.9941128948705025]],"imag":[[-0.10834921435889296,0.0],[0.0,0.10834921435889296]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.957526850179007,0.0],[0.0,0.957526850179007]],"imag":[[-0.28834411938908966,0.0],[0.0,0.28834411938908966]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.880963811065062,0.0],[0.0,0.880963811065062]],"imag":[[0.47318364679447833,0.0],[0.0,-0.47318364679447833]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7795584334373327,0.0],[0.0,0.7795584334373327]],"imag":[[0.62632950501851,0.0],[0.0,-0.62632950501851]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.971358225976682,0.0],[0.0,0.971358225976682]],"imag":[[0.23761985781376357,0.0],[0.0,-0.23761985781376357]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9431804247703598,0.0],[0.0,0.9431804247703598]],"imag":[[0.332281035164518,0.0],[0.0,-0.332281035164518]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7671600148425902,0.0],[0.0,0.7671600148425902]],"imag":[[-0.6414557752695947,0.0],[0.0,0.6414557752695947]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.777956130988281,0.0],[0.0,0.777956130988281]],"imag":[[-0.6283185961419132,0.0],[0.0,0.6283185961419132]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.7983318844655288,0.0],[0.0,0.7983318844655288]],"imag":[[0.6022177365751673,0.0],[0.0,-0.6022177365751673]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9567872434182297,0.0],[0.0,0.9567872434182297]],"imag":[[0.2907888767338687,0.0],[0.0,-0.2907888767338687]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9517044768365611,0.0],[0.0,0.9517044768365611]],"imag":[[0.307015616490835,0.0],[0.0,-0.307015616490835]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[0],"real":[[-0.043385715445308025,0.01934707932924203],[-0.01934707932924203,-0.043385715445308025]],"imag":[[-0.6119318176803326,0.7894826285151376],[0.7894826285151376,0.6119318176803326]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988653757903644],[0.9988653757903644,0.0]],"imag":[[0.0,0.047623114631176314],[-0.047623114631176314,0.0]]},{"name":"u","qubits":[0],"real":[[-0.9987584328421947,-0.014616147899804081],[0.014616147899804123,-0.9987584328421947]],"imag":[[0.04761801588974113,0.0006968571579004905],[0.0006968571579004924,-0.04761801588974113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[0.013925493300339532,-0.01847824068475092],[0.01847824068475092,0.013925493300339532]],"imag":[[-0.6016853279067287,0.7983980219410058],[0.7983980219410058,0.6016853279067287]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988653757903644],[0.9988653757903644,0.0]],"imag":[[0.0,0.047623114631176314],[-0.047623114631176314,0.0]]}]}

==> anc/matched_benchmark/results/main_n5_i4_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[0.04535904361697536,0.5686641838904434],[-0.4365582654953383,0.5253092986240538]],"imag":[[0.5560325989514063,0.6044760971500149],[-0.705823764755197,0.18782927011945472]]},{"name":"u","qubits":[1],"real":[[0.9919795292441551,0.0],[0.0,0.9919795292441551]],"imag":[[-0.12639862958333256,0.0],[0.0,0.12639862958333256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.889294274991336,0.0],[0.0,0.889294274991336]],"imag":[[0.4573354266483563,0.0],[0.0,-0.4573354266483563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20008464928899383,-0.5486744605434541],[0.1288876630856542,-0.7382550120533695]],"imag":[[-0.77238715164766,0.24968091123645142],[0.5888736633547419,0.30264718087166137]]},{"name":"u","qubits":[1],"real":[[0.5746549948115036,-0.8183957703569775],[0.8183957703569775,0.5746549948115036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8464315677504256,0.5324975127787515],[-0.5324975127787515,0.8464315677504256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.602104071690297,-0.14607416524028927],[-0.09309330236940885,-0.9430755624506811]],"imag":[[0.7835913414703682,0.04601776478693948],[-0.1216097589858279,0.2952171862912081]]},{"name":"u","qubits":[1],"real":[[0.9303203567635209,0.0],[0.0,0.9303203567635209]],"imag":[[0.36674791586510097,0.0],[0.0,-0.36674791586510097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9297400782311581,0.0],[0.0,0.9297400782311581]],"imag":[[-0.3682164946478091,0.0],[0.0,0.3682164946478091]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5982226734738798,0.34783315872570664],[-0.37613323234033197,-0.7154606421296317]],"imag":[[0.6408336067000392,-0.3323763155769086],[0.2999761873795939,0.5066104500480342]]},{"name":"u","qubits":[2],"real":[[0.5681941840555472,0.0],[0.0,0.5681941840555472]],"imag":[[-0.8228945067294172,0.0],[0.0,0.8228945067294172]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9960369071022345,0.0],[0.0,0.9960369071022345]],"imag":[[0.08894087749856498,0.0],[0.0,-0.08894087749856498]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9864242514164195,0.0],[0.0,0.9864242514164195]],"imag":[[0.1642169181831041,0.0],[0.0,-0.1642169181831041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8786722843934845,0.0],[0.0,0.8786722843934845]],"imag":[[0.47742540426619057,0.0],[0.0,-0.47742540426619057]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5964883098655468,-0.41499044274931923],[-0.1522734178861255,-0.812192134674295]],"imag":[[0.5769013853068576,0.3730541787079937],[-0.5368419637379785,0.17016888243283546]]},{"name":"u","qubits":[1],"real":[[0.9156854089596786,0.0],[0.0,0.9156854089596786]],"imag":[[-0.40189579721408647,0.0],[0.0,0.40189579721408647]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5205321661715471,0.0],[0.0,0.5205321661715471]],"imag":[[-0.8538420603254192,0.0],[0.0,0.8538420603254192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5633941425783004,-0.28972600998867004],[0.6433995841223271,-0.7119112998114023]],"imag":[[-0.51818553279443,-0.5745690844859819],[0.01038117826794019,-0.2812676794262459]]},{"name":"u","qubits":[1],"real":[[0.793888228253006,-0.6080637146231496],[0.6080637146231496,0.793888228253006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8855380675578498,0.46456682071141175],[-0.46456682071141175,0.8855380675578498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.124091444292928,-0.37590389009651665],[-0.07886042093944555,0.7205661755898771]],"imag":[[-0.8825088018855192,0.2539208409291887],[-0.4467220187735701,-0.5244090565082735]]},{"name":"u","qubits":[1],"real":[[0.502021430797009,0.0],[0.0,0.502021430797009]],"imag":[[0.8648551803744509,0.0],[0.0,-0.8648551803744509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9221432717783318,0.0],[0.0,0.9221432717783318]],"imag":[[0.38684853148739456,0.0],[0.0,-0.38684853148739456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7764749880112172,-0.30834158809687373],[-0.12884309900712856,-0.0001492386664576073]],"imag":[[-0.44347466664811397,-0.3245647517587552],[-0.4287379956017005,0.8941941426186463]]},{"name":"u","qubits":[2],"real":[[0.6819766829515784,-0.7313739152515369],[0.7313739152515369,0.6819766829515784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9816464352914711,0.19070992653647456],[-0.19070992653647456,0.9816464352914711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999855350677672,-0.005378629493772296],[0.005378629493772296,0.9999855350677672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9176768695320207,0.39732752626254164],[-0.39732752626254164,0.9176768695320207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3641478922887713,0.7150242197861928],[0.36472892693881637,-0.006539028255716084]],"imag":[[-0.09938225601548838,0.5884384800895195],[0.8511711282609256,0.37740927569225663]]},{"name":"u","qubits":[1],"real":[[0.8983142401981243,0.0],[0.0,0.8983142401981243]],"imag":[[0.43935353174552566,0.0],[0.0,-0.43935353174552566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6733065895064115,0.0],[0.0,0.6733065895064115]],"imag":[[0.7393633995047663,0.0],[0.0,-0.7393633995047663]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5855427776578743,0.27552760262154785],[0.6687666169299267,0.6797390379935391]],"imag":[[0.45541779680045963,-0.6114072505979455],[0.0498547687811011,-0.2970194511096899]]},{"name":"u","qubits":[1],"real":[[0.7453128224784605,-0.6667149290732814],[0.6667149290732814,0.7453128224784605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.968121433635774,0.2504813161395752],[-0.2504813161395752,0.968121433635774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07545718164591726,-0.8067142421858966],[-0.37785870108751896,-0.14017101062143839]],"imag":[[-0.3447764566537853,-0.4739699780890663],[0.8559545611116096,-0.32390844247417977]]},{"name":"u","qubits":[1],"real":[[0.9452315257164579,0.0],[0.0,0.9452315257164579]],"imag":[[-0.3264006170210732,0.0],[0.0,0.3264006170210732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.900435425589551,0.0],[0.0,0.900435425589551]],"imag":[[-0.4349897060199977,0.0],[0.0,0.4349897060199977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5233356180465047,0.5089722810276401],[-0.40456191676364145,-0.7502387969226607]],"imag":[[-0.6674129408392875,-0.14706126080534346],[-0.3420664449908304,0.39555271495453287]]},{"name":"u","qubits":[2],"real":[[0.9647927612831824,0.0],[0.0,0.9647927612831824]],"imag":[[-0.26301126929386925,0.0],[0.0,0.26301126929386925]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9896286124164795,0.0],[0.0,0.9896286124164795]],"imag":[[0.14364960663584675,0.0],[0.0,-0.14364960663584675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9540202172227349,0.0],[0.0,0.9540202172227349]],"imag":[[0.2997422645045002,0.0],[0.0,-0.2997422645045002]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7780402637785342,0.0],[0.0,0.7780402637785342]],"imag":[[0.6282144123939126,0.0],[0.0,-0.6282144123939126]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.745960254615407,0.6544375187103026],[0.4870289960753015,0.5985394318360413]],"imag":[[-0.049396066326010304,0.11320274409189868],[-0.45155961306068715,-0.4479366265128979]]},{"name":"u","qubits":[1],"real":[[0.9866199183490557,0.0],[0.0,0.9866199183490557]],"imag":[[0.1630372249423509,0.0],[0.0,-0.1630372249423509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.29528831030163066,0.0],[0.0,0.29528831030163066]],"imag":[[0.9554081922399493,0.0],[0.0,-0.9554081922399493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25288109981673235,0.055102211086494934],[0.605722215191736,-0.7678134105788521]],"imag":[[0.744261024463664,0.615703194041704],[0.12339884457722305,0.16833267572130609]]},{"name":"u","qubits":[1],"real":[[0.7799072624180532,-0.6258950886750734],[0.6258950886750734,0.7799072624180532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9934909150064375,0.11391137695450626],[-0.11391137695450626,0.9934909150064375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.45742219118615013,0.8698023933064438],[0.7482332691910477,-0.26581234212555266]],"imag":[[-0.15575954527923996,0.09973815550353723],[0.45458869095099835,-0.4035342559298561]]},{"name":"u","qubits":[1],"real":[[0.8492525020301325,0.0],[0.0,0.8492525020301325]],"imag":[[-0.5279869200989357,0.0],[0.0,0.5279869200989357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7164066055513013,0.0],[0.0,0.7164066055513013]],"imag":[[-0.6976830050405859,0.0],[0.0,0.6976830050405859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.842119357923768,0.2755494774334303],[-0.34361247082779506,-0.9286641102688271]],"imag":[[-0.4154868685491967,0.20561647443579664],[0.011667003251083623,-0.1392024469086825]]},{"name":"u","qubits":[3],"real":[[0.9987871415359667,0.0],[0.0,0.9987871415359667]],"imag":[[0.049236631712707035,0.0],[0.0,-0.049236631712707035]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9620822094963818,0.0],[0.0,0.9620822094963818]],"imag":[[-0.27275964175544776,0.0],[0.0,0.27275964175544776]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9563506906118442,0.0],[0.0,0.9563506906118442]],"imag":[[-0.2922214170218342,0.0],[0.0,0.2922214170218342]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9861286127931889,0.0],[0.0,0.9861286127931889]],"imag":[[-0.16598300825861956,0.0],[0.0,0.16598300825861956]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8219928282517057,0.0],[0.0,0.8219928282517057]],"imag":[[0.5694978404724305,0.0],[0.0,-0.5694978404724305]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.989529808787683,0.0],[0.0,0.989529808787683]],"imag":[[0.1443286441445756,0.0],[0.0,-0.1443286441445756]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.960372241269832,0.0],[0.0,0.960372241269832]],"imag":[[0.2787205736904968,0.0],[0.0,-0.2787205736904968]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9089442261568902,0.0],[0.0,0.9089442261568902]],"imag":[[-0.4169177301771323,0.0],[0.0,0.4169177301771323]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.08854565097813631,-0.676460203784543],[-0.6826837474029851,-0.07881587899638573]],"imag":[[0.6132659076575028,0.3980781165721776],[-0.38730801079979643,0.6145921110949523]]},{"name":"u","qubits":[1],"real":[[0.843559519881212,0.0],[0.0,0.843559519881212]],"imag":[[0.537035693802357,0.0],[0.0,-0.537035693802357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.539977622933869,0.0],[0.0,0.539977622933869]],"imag":[[-0.8416793728794169,0.0],[0.0,0.8416793728794169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6458200857028322,-0.5707283027569936],[-0.4644774032131807,-0.23327851072641959]],"imag":[[0.3016430134188527,-0.4076728023679062],[-0.5255365365630831,0.6735378438327599]]},{"name":"u","qubits":[1],"real":[[0.812840493237414,-0.5824863367956002],[0.5824863367956002,0.812840493237414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8814643627106101,0.47225054501946107],[-0.47225054501946107,0.8814643627106101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5631703432154425,0.7146667617134908],[-0.694959984279823,-0.6206376199880017]],"imag":[[0.40917615434248794,0.068304164895308],[0.18012401141958154,-0.31526957578481307]]},{"name":"u","qubits":[1],"real":[[0.9648581109909158,0.0],[0.0,0.9648581109909158]],"imag":[[0.2627714323419532,0.0],[0.0,-0.2627714323419532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.53638173886888,0.0],[0.0,0.53638173886888]],"imag":[[0.843975491473536,0.0],[0.0,-0.843975491473536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.497556088152149,0.015214331645740792],[0.19195179732381956,0.9195304012354473]],"imag":[[0.845723722639154,-0.19224424105984372],[0.01854269700602395,-0.34245367145889427]]},{"name":"u","qubits":[2],"real":[[0.9979015243112601,0.0],[0.0,0.9979015243112601]],"imag":[[-0.06474988631081499,0.0],[0.0,0.06474988631081499]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.86084954723291,0.0],[0.0,0.86084954723291]],"imag":[[-0.508859565134521,0.0],[0.0,0.508859565134521]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6220241100139873,0.0],[0.0,0.6220241100139873]],"imag":[[0.7829980884787057,0.0],[0.0,-0.7829980884787057]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999656439480039,0.0],[0.0,0.999656439480039]],"imag":[[-0.026210742188864784,0.0],[0.0,0.026210742188864784]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06866114838402772,-0.31512315983194283],[-0.8260539710952826,-0.14029865129028907]],"imag":[[0.12694997342488054,-0.9380121241687344],[-0.5447973823245876,0.03386646565730216]]},{"name":"u","qubits":[1],"real":[[0.9998628195830003,0.0],[0.0,0.9998628195830003]],"imag":[[0.01656327309237552,0.0],[0.0,-0.01656327309237552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.883086873146805,0.0],[0.0,0.883086873146805]],"imag":[[0.4692095208707926,0.0],[0.0,-0.4692095208707926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0296079439864545,-0.44378093378285155],[-0.11887588385164093,-0.8824698160409565]],"imag":[[0.8934151593659938,-0.06317598815017861],[-0.4322050981957783,0.14252824670467648]]},{"name":"u","qubits":[1],"real":[[0.7029300134835346,-0.7112590218366569],[0.7112590218366569,0.7029300134835346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9661217284622214,0.25808681832509317],[-0.25808681832509317,0.9661217284622214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17766366834434708,-0.7956252767051187],[0.5392201857765937,0.14410901532777645]],"imag":[[-0.06185668724995373,0.5758383369147927],[0.8208842564234906,0.12092650870825394]]},{"name":"u","qubits":[1],"real":[[0.886180982724584,0.0],[0.0,0.886180982724584]],"imag":[[0.46333925568344675,0.0],[0.0,-0.46333925568344675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.822022320830235,0.0],[0.0,0.822022320830235]],"imag":[[0.5694552695839017,0.0],[0.0,-0.5694552695839017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6478989122270638,0.15321320410273215],[-0.17163895969954873,0.32774681756793045]],"imag":[[0.45020775587812123,-0.5950341924383407],[0.5899830875503386,0.7176642999982096]]},{"name":"u","qubits":[2],"real":[[0.6914952689979299,-0.7223809887818757],[0.7223809887818757,0.6914952689979299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9650840306721471,0.261940477478381],[-0.261940477478381,0.9650840306721471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997741809796292,0.021250577557131264],[-0.021250577557131264,0.9997741809796292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9248164986523888,0.3804135168738568],[-0.3804135168738568,0.9248164986523888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4400358425814914,0.08818864194867854],[-0.8577287223109857,0.20315772603592758]],"imag":[[0.1338775062196894,0.8835542054697277],[-0.2296665180098274,-0.41265199354894305]]},{"name":"u","qubits":[1],"real":[[0.8545689991159997,0.0],[0.0,0.8545689991159997]],"imag":[[0.5193378724393962,0.0],[0.0,-0.5193378724393962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5911562176053075,0.0],[0.0,0.5911562176053075]],"imag":[[0.8065570819145947,0.0],[0.0,-0.8065570819145947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7520001349183987,-0.48104471154774325],[0.48491234585588666,-0.758706179957508]],"imag":[[0.39020463760151497,0.2254598043309032],[0.21701648488887132,-0.37699972760905953]]},{"name":"u","qubits":[1],"real":[[0.7592976556291918,-0.6507434749238852],[0.6507434749238852,0.7592976556291918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8751709472107199,0.48381382075989865],[-0.48381382075989865,0.8751709472107199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04894885121188914,0.6286973143885979],[-0.03935564643706106,-0.6939339164356515]],"imag":[[0.7543063214288881,0.18266272279263593],[0.6535113744312153,-0.2997160926657475]]},{"name":"u","qubits":[1],"real":[[0.7498433899878101,0.0],[0.0,0.7498433899878101]],"imag":[[-0.6616153644615494,0.0],[0.0,0.6616153644615494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9970946004924666,0.0],[0.0,0.9970946004924666]],"imag":[[0.07617320833973452,0.0],[0.0,-0.07617320833973452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9378407642098616,-0.0009869033226585777],[-0.15883629328017776,-0.7604244461677911]],"imag":[[-0.11770575911423399,-0.3264951474056488],[-0.2852561781883399,0.5613863254593966]]},{"name":"u","qubits":[2],"real":[[0.9948760676184282,0.0],[0.0,0.9948760676184282]],"imag":[[-0.10110197861611166,0.0],[0.0,0.10110197861611166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998984777498637,0.0],[0.0,0.998984777498637]],"imag":[[0.045049021365605575,0.0],[0.0,-0.045049021365605575]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9532307351980318,0.0],[0.0,0.9532307351980318]],"imag":[[0.3022435532378146,0.0],[0.0,-0.3022435532378146]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7649402666208256,0.0],[0.0,0.7649402666208256]],"imag":[[-0.6441012253536398,0.0],[0.0,0.6441012253536398]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5724195071810478,-0.5634293528610953],[-0.756701765871205,0.1737308644031199]],"imag":[[-0.03264994626593528,0.5948253971897677],[0.31412151523707815,-0.5463951847759155]]},{"name":"u","qubits":[1],"real":[[0.7489630646479533,0.0],[0.0,0.7489630646479533]],"imag":[[-0.6626117474005013,0.0],[0.0,0.6626117474005013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8374561921725578,0.0],[0.0,0.8374561921725578]],"imag":[[0.5465044612735013,0.0],[0.0,-0.5465044612735013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7073033393185917,0.0712010379434151],[-0.6761767279816842,-0.17579055022558218]],"imag":[[-0.08686184462454716,-0.6979308119956952],[-0.18698138590023752,0.690594436926766]]},{"name":"u","qubits":[1],"real":[[0.6455746241682843,-0.7636971943316136],[0.7636971943316136,0.6455746241682843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8302933193096954,0.5573266581724654],[-0.5573266581724654,0.8302933193096954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48948186312956665,-0.7168910101629765],[0.6898875672866066,0.6636951602608129]],"imag":[[0.47475600683202346,-0.1451947629621229],[0.24304193907119803,-0.15650717108891032]]},{"name":"u","qubits":[1],"real":[[0.399727890362183,0.0],[0.0,0.399727890362183]],"imag":[[0.9166338492913071,0.0],[0.0,-0.9166338492913071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9278847292736306,0.0],[0.0,0.9278847292736306]],"imag":[[-0.37286717364337835,0.0],[0.0,0.37286717364337835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6122532211940181,0.11688592305779577],[0.471581342613243,-0.7341202733777596]],"imag":[[-0.5684961534379025,-0.5369318370657348],[-0.282080048856612,-0.3988850806333889]]},{"name":"u","qubits":[3],"real":[[0.73441674413105,-0.6786987888157366],[0.6786987888157366,0.73441674413105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956073357124677,0.09362709584047525],[-0.09362709584047525,0.9956073357124677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992081505832111,-0.039787834925752094],[0.039787834925752094,0.9992081505832111]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9735012979943215,0.2286814876708898],[-0.2286814876708898,0.9735012979943215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9988967322268487,-0.04696081714071184],[0.04696081714071184,0.9988967322268487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994570946399667,-0.032947169435882315],[0.032947169435882315,0.9994570946399667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9983939390876728,0.0566528233453569],[-0.0566528233453569,0.9983939390876728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9030100737615293,0.42961937419673873],[-0.42961937419673873,0.9030100737615293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6537086700614482,0.3748958824722388],[0.20006909210372303,0.7517769928909692]],"imag":[[-0.4205213011510173,-0.5052523006084282],[0.5964890345593457,-0.19749567842123308]]},{"name":"u","qubits":[1],"real":[[0.9210387078820205,0.0],[0.0,0.9210387078820205]],"imag":[[0.38947104973671426,0.0],[0.0,-0.38947104973671426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8154261097694455,0.0],[0.0,0.8154261097694455]],"imag":[[-0.5788611746405766,0.0],[0.0,0.5788611746405766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6417292858937218,0.3345165327481081],[-0.41237894454210106,-0.8085304514744049]],"imag":[[0.6231141426880787,-0.29666644253541463],[-0.17278858442263276,-0.3825783844261989]]},{"name":"u","qubits":[1],"real":[[0.4093105903623646,-0.9123951121182163],[0.9123951121182163,0.4093105903623646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9499249228135034,0.3124782248697655],[-0.3124782248697655,0.9499249228135034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6966400176405075,-0.3594980318673881],[0.2132042064365444,0.10868176819253139]],"imag":[[-0.615412455207702,0.08198390622882161],[0.3008390967856824,0.9231619995783424]]},{"name":"u","qubits":[1],"real":[[0.8309135234685054,0.0],[0.0,0.8309135234685054]],"imag":[[0.5564015784639306,0.0],[0.0,-0.5564015784639306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9361425611942733,0.0],[0.0,0.9361425611942733]],"imag":[[0.35162068357908954,0.0],[0.0,-0.35162068357908954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8884743538452762,-0.2569073777574972],[0.15563752118767044,-0.5462392505363459]],"imag":[[0.3659376381247006,0.10344837754504115],[-0.22908498327365812,0.7905186358401405]]},{"name":"u","qubits":[2],"real":[[0.8585197216095372,0.0],[0.0,0.8585197216095372]],"imag":[[-0.5127805452700821,0.0],[0.0,0.5127805452700821]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9619095615926369,0.0],[0.0,0.9619095615926369]],"imag":[[0.2733678754291753,0.0],[0.0,-0.2733678754291753]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8633719753399367,0.0],[0.0,0.8633719753399367]],"imag":[[0.5045679658852865,0.0],[0.0,-0.5045679658852865]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995271190856135,0.0],[0.0,0.9995271190856135]],"imag":[[0.03074960507736308,0.0],[0.0,-0.03074960507736308]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.05306219740125507,-0.9127334143806298],[-0.3895367244267629,-0.006081514951314918]],"imag":[[0.006980147179037549,-0.40503505406987517],[-0.9194546324181402,-0.05317268493867626]]},{"name":"u","qubits":[1],"real":[[0.9778749960381596,0.0],[0.0,0.9778749960381596]],"imag":[[-0.20919008610201711,0.0],[0.0,0.20919008610201711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7184717235796567,0.0],[0.0,0.7184717235796567]],"imag":[[-0.6955561676935065,0.0],[0.0,0.6955561676935065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29177552218423974,-0.1212431811671349],[-0.2652903960837038,0.0998459764237341]],"imag":[[-0.6507546872592171,-0.690424125219235],[-0.6488500500192814,0.7061482842347763]]},{"name":"u","qubits":[1],"real":[[0.7313058476437305,-0.6820496735591072],[0.6820496735591072,0.7313058476437305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9390805045466485,0.34369725919828364],[-0.34369725919828364,0.9390805045466485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36957261597260394,-0.5098739488792615],[0.7265086907388413,0.3582976568998411]],"imag":[[-0.4298502062299757,0.6470497955965072],[-0.3883683869834777,0.4392925077131072]]},{"name":"u","qubits":[1],"real":[[0.9933048293592933,0.0],[0.0,0.9933048293592933]],"imag":[[-0.11552279416420431,0.0],[0.0,0.11552279416420431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9833633281761259,0.0],[0.0,0.9833633281761259]],"imag":[[0.1816495659184819,0.0],[0.0,-0.1816495659184819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20600757911080914,-0.13734499721476762],[0.2771585207054996,-0.6219382376865779]],"imag":[[-0.873682619473928,-0.418779070057417],[0.34266997560104184,-0.6472659968863144]]},{"name":"u","qubits":[2],"real":[[0.650985753648482,-0.7590899475995699],[0.7590899475995699,0.650985753648482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9867931799363494,0.1619852463377683],[-0.1619852463377683,0.9867931799363494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999889201900376,-0.004707387509296297],[0.004707387509296297,0.9999889201900376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.971034108034971,0.23894091535927492],[-0.23894091535927492,0.971034108034971]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.43772603125322773,0.6306576664130698],[-0.5771415547354508,0.34769255729340093]],"imag":[[0.5628324341378005,0.30640900841887353],[0.3981497186277586,-0.6224904119397815]]},{"name":"u","qubits":[1],"real":[[0.8835669118188664,0.0],[0.0,0.8835669118188664]],"imag":[[-0.46830493520661476,0.0],[0.0,0.46830493520661476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6628778442201968,0.0],[0.0,0.6628778442201968]],"imag":[[-0.7487275630307626,0.0],[0.0,0.7487275630307626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8045796079391767,0.19762153116400244],[0.01565732423606287,-0.8639176118124768]],"imag":[[-0.5457937243774184,-0.12532595636604102],[-0.23348600197106975,-0.4459658003497121]]},{"name":"u","qubits":[1],"real":[[0.7320627558192717,-0.681237199176831],[0.681237199176831,0.7320627558192717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8507755337258525,0.5255292486755526],[-0.5255292486755526,0.8507755337258525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1880204907431359,-0.25187349842856155],[0.7360031588762805,-0.603179390128129]],"imag":[[0.6018200571838562,0.7341802603048436],[-0.24649597148040198,0.18361293389281647]]},{"name":"u","qubits":[1],"real":[[0.9327280023710992,0.0],[0.0,0.9327280023710992]],"imag":[[0.3605807449002495,0.0],[0.0,-0.3605807449002495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9198577826849054,0.0],[0.0,0.9198577826849054]],"imag":[[0.3922520358570614,0.0],[0.0,-0.3922520358570614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5878996630136073,-0.005757853927095158],[-0.4854451286659538,0.6784179351633475]],"imag":[[0.646734016247742,0.4858764715179227],[-0.02126324319214113,-0.5510353952262481]]},{"name":"u","qubits":[2],"real":[[0.9881259698682997,0.0],[0.0,0.9881259698682997]],"imag":[[0.15364591654786008,0.0],[0.0,-0.15364591654786008]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9359787031114076,0.0],[0.0,0.9359787031114076]],"imag":[[-0.35205662516403174,0.0],[0.0,0.35205662516403174]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9740674708930072,0.0],[0.0,0.9740674708930072]],"imag":[[-0.226257733896768,0.0],[0.0,0.226257733896768]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6948123693230241,0.0],[0.0,0.6948123693230241]],"imag":[[0.7191910535008937,0.0],[0.0,-0.7191910535008937]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.41705832594608916,0.11661941809536773],[-0.518672686072519,-0.37697671250753617]],"imag":[[-0.6340754149227297,0.6406329934312716],[-0.39368688785878025,-0.6586940391998369]]},{"name":"u","qubits":[1],"real":[[0.9023107060284188,0.0],[0.0,0.9023107060284188]],"imag":[[-0.4310862904181672,0.0],[0.0,0.4310862904181672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5255178711311664,0.0],[0.0,0.5255178711311664]],"imag":[[-0.8507825615994764,0.0],[0.0,0.8507825615994764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7382324970737204,0.13613745498809532],[-0.09195007468061646,-0.6405205984902567]],"imag":[[-0.5962523428488787,0.284539131335018],[0.3017301901993756,0.7001695787437218]]},{"name":"u","qubits":[1],"real":[[0.7238938560589284,-0.6899113603646018],[0.6899113603646018,0.7238938560589284]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9247201434502474,0.38064768001047083],[-0.38064768001047083,0.9247201434502474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6461900086464862,-0.11603357804446505],[-0.35944256182515777,-0.8777729611658529]],"imag":[[-0.6039742539958517,0.45187363499302297],[-0.2974132108433929,-0.10890847262964186]]},{"name":"u","qubits":[1],"real":[[0.6220515113110396,0.0],[0.0,0.6220515113110396]],"imag":[[-0.7829763197413134,0.0],[0.0,0.7829763197413134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8479800679465571,0.0],[0.0,0.8479800679465571]],"imag":[[0.5300281165800097,0.0],[0.0,-0.5300281165800097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9001983172346739,0.37294791349390205],[-0.26017215995827253,-0.6353653268515926]],"imag":[[0.20894941123596994,-0.08302401467375564],[0.27980990042285875,0.6710646528038607]]},{"name":"u","qubits":[3],"real":[[0.9436989522891653,0.0],[0.0,0.9436989522891653]],"imag":[[-0.33080551302590405,0.0],[0.0,0.33080551302590405]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9259744075565788,0.0],[0.0,0.9259744075565788]],"imag":[[0.37758627696228964,0.0],[0.0,-0.37758627696228964]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9590193439598468,0.0],[0.0,0.9590193439598468]],"imag":[[0.28334060406306943,0.0],[0.0,-0.28334060406306943]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8230617041124595,0.0],[0.0,0.8230617041124595]],"imag":[[0.5679519620738133,0.0],[0.0,-0.5679519620738133]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9925970343931154,0.0],[0.0,0.9925970343931154]],"imag":[[-0.12145421900449781,0.0],[0.0,0.12145421900449781]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9663843317600982,0.0],[0.0,0.9663843317600982]],"imag":[[-0.2571017762065998,0.0],[0.0,0.2571017762065998]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9784957838935753,0.0],[0.0,0.9784957838935753]],"imag":[[-0.20626681968386887,0.0],[0.0,0.20626681968386887]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9410477579984287,0.0],[0.0,0.9410477579984287]],"imag":[[0.33827373112042103,0.0],[0.0,-0.33827373112042103]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8824333505241051,-0.2910427640174278],[-0.015251695053920504,0.48633102065558403]],"imag":[[-0.3651811331792726,-0.056993257195914734],[-0.29617816876111264,-0.8219051140462589]]},{"name":"u","qubits":[1],"real":[[0.9997917520189801,0.0],[0.0,0.9997917520189801]],"imag":[[0.02040717018153914,0.0],[0.0,-0.02040717018153914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3486599222838258,0.0],[0.0,0.3486599222838258]],"imag":[[-0.9372493043972007,0.0],[0.0,0.9372493043972007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03137986856442376,0.6125096888115165],[0.03595386329507903,-0.7547063655091469]],"imag":[[0.7683638285339649,0.18293226058168766],[0.6382316590107905,-0.14760071480337278]]},{"name":"u","qubits":[1],"real":[[0.8164718263070018,-0.5773852759180036],[0.5773852759180036,0.8164718263070018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9180042712436296,0.39657049559750723],[-0.39657049559750723,0.9180042712436296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2145580141066413,-0.12078198557411449],[-0.11923005451698254,-0.0907056949302394]],"imag":[[-0.9691170407217247,0.013737973873757995],[0.023689957054816635,-0.988430805338361]]},{"name":"u","qubits":[1],"real":[[0.988144619695772,0.0],[0.0,0.988144619695772]],"imag":[[-0.15352592799360623,0.0],[0.0,0.15352592799360623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6198063768955596,0.0],[0.0,0.6198063768955596]],"imag":[[0.7847547739004839,0.0],[0.0,-0.7847547739004839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2215838499516467,0.5876022532199767],[0.6813663445862573,-0.21480569329704155]],"imag":[[-0.6958806666862545,-0.3483881272140406],[-0.04889375868208499,-0.698002735635239]]},{"name":"u","qubits":[2],"real":[[0.9005253044008996,0.0],[0.0,0.9005253044008996]],"imag":[[-0.43480360639450427,0.0],[0.0,0.43480360639450427]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9353115556054944,0.0],[0.0,0.9353115556054944]],"imag":[[-0.35382523080022166,0.0],[0.0,0.35382523080022166]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9885430472990945,0.0],[0.0,0.9885430472990945]],"imag":[[-0.1509392051013263,0.0],[0.0,0.1509392051013263]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6834785936504951,0.0],[0.0,0.6834785936504951]],"imag":[[0.7299705555853204,0.0],[0.0,-0.7299705555853204]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7247993060502159,-0.32867540108438437],[0.37678959556445935,0.5439625564270686]],"imag":[[-0.3332149610914985,0.505575154033439],[-0.47081138083980895,0.5834989130678923]]},{"name":"u","qubits":[1],"real":[[0.9237706546460069,0.0],[0.0,0.9237706546460069]],"imag":[[0.38294618109453427,0.0],[0.0,-0.38294618109453427]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9544494583131918,0.0],[0.0,0.9544494583131918]],"imag":[[0.29837263870143094,0.0],[0.0,-0.29837263870143094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5889575382468837,0.5525086670200353],[-0.35593844256425894,0.13549087873101961]],"imag":[[0.588287888172508,0.042196583267423704],[-0.4246812968293174,-0.8213378373172607]]},{"name":"u","qubits":[1],"real":[[0.5879086587599229,-0.8089273199460558],[0.8089273199460558,0.5879086587599229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.917203594846598,0.3984188318848368],[-0.3984188318848368,0.917203594846598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4621658057360533,0.057199938338717504],[-0.4419727463668298,0.8353235197003528]],"imag":[[0.7047911288189512,0.5351638999414109],[0.3071356772102773,-0.11208204445387593]]},{"name":"u","qubits":[1],"real":[[0.8684883504390286,0.0],[0.0,0.8684883504390286]],"imag":[[-0.49570957742583,0.0],[0.0,0.49570957742583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6680190786309766,0.0],[0.0,0.6680190786309766]],"imag":[[-0.7441441463755668,0.0],[0.0,0.7441441463755668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7672615735482791,0.4389143711888618],[-0.25107849889000317,-0.6768807302925139]],"imag":[[-0.4531590997481504,0.11537193261600014],[-0.3780424519373552,-0.5795480729732505]]},{"name":"u","qubits":[2],"real":[[0.7122888446546558,-0.7018864593226853],[0.7018864593226853,0.7122888446546558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9674929614180747,0.2528979430649521],[-0.2528979430649521,0.9674929614180747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964517281027198,-0.08416622577437717],[0.08416622577437717,0.9964517281027198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9150593423116132,0.40331922846330776],[-0.40331922846330776,0.9150593423116132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6381334922236284,-0.5320073316140377],[0.18197488995823435,-0.5353406053557628]],"imag":[[-0.5280377858561333,-0.17586910450542487],[0.5299498865320356,-0.6320195356527332]]},{"name":"u","qubits":[1],"real":[[0.9781250730644229,0.0],[0.0,0.9781250730644229]],"imag":[[0.20801764695024633,0.0],[0.0,-0.20801764695024633]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7577722107008575,0.0],[0.0,0.7577722107008575]],"imag":[[0.6525191772580597,0.0],[0.0,-0.6525191772580597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29560403548710523,0.04501581331398574],[0.47674340892029377,0.6538957231001724]],"imag":[[0.6635506070826783,-0.6857786979745197],[0.4950096646480801,0.3163882698005025]]},{"name":"u","qubits":[1],"real":[[0.7852733740103118,-0.6191491969392038],[0.6191491969392038,0.7852733740103118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9896054465832194,0.14380910990902862],[-0.14380910990902862,0.9896054465832194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24534655804342256,0.07113749638245391],[-0.2691213908435866,0.03638670710835687]],"imag":[[0.6787939143331153,-0.6884644834187229],[-0.6376657159601617,-0.7208551305395822]]},{"name":"u","qubits":[1],"real":[[0.9981146222520375,0.0],[0.0,0.9981146222520375]],"imag":[[0.06137752721210257,0.0],[0.0,-0.06137752721210257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7481302361601067,0.0],[0.0,0.7481302361601067]],"imag":[[-0.6635519194027119,0.0],[0.0,0.6635519194027119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11829928264675016,-0.10109200128971751],[-0.19800015533376064,0.8774000986728565]],"imag":[[0.9582476696085471,0.23988974694699422],[0.16900479846104904,-0.40299179077719227]]},{"name":"u","qubits":[2],"real":[[0.9376004153399496,0.0],[0.0,0.9376004153399496]],"imag":[[0.34771462602880804,0.0],[0.0,-0.34771462602880804]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9546644358546171,0.0],[0.0,0.9546644358546171]],"imag":[[0.29768408575935923,0.0],[0.0,-0.29768408575935923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9962511416468076,0.0],[0.0,0.9962511416468076]],"imag":[[0.08650816590029262,0.0],[0.0,-0.08650816590029262]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.681621896598107,0.0],[0.0,0.681621896598107]],"imag":[[0.7317045784180931,0.0],[0.0,-0.7317045784180931]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6408032453286521,-0.30452639264919235],[0.40549032820585096,0.04290019451131878]],"imag":[[0.6518715623447697,0.26776546297558007],[-0.003501530232321999,-0.913085377348928]]},{"name":"u","qubits":[1],"real":[[0.8377732922389254,0.0],[0.0,0.8377732922389254]],"imag":[[-0.5460182330391103,0.0],[0.0,0.5460182330391103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6934722617410723,0.0],[0.0,0.6934722617410723]],"imag":[[-0.7204833254112976,0.0],[0.0,0.7204833254112976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7954068203754983,-0.4260657123376265],[0.057172794121782354,-0.0005348261262319159]],"imag":[[-0.3510061459199453,-0.2501813030520004],[0.4907687309098596,-0.8694118922205106]]},{"name":"u","qubits":[1],"real":[[0.7201140486911934,-0.6938557176226031],[0.6938557176226031,0.7201140486911934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9311512785500722,0.3646330984079283],[-0.3646330984079283,0.9311512785500722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6973253748460504,-0.00026124707693316957],[-0.49477286929303577,0.19863162102224827]],"imag":[[-0.4820432478302177,-0.5304446819104479],[-0.1912365985596072,0.8241200460569825]]},{"name":"u","qubits":[1],"real":[[0.9157504247229092,0.0],[0.0,0.9157504247229092]],"imag":[[0.4017476317538303,0.0],[0.0,-0.4017476317538303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8449464188682909,0.0],[0.0,0.8449464188682909]],"imag":[[0.5348509598398892,0.0],[0.0,-0.5348509598398892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6001054819564189,-0.528410465274207],[-0.48303175948795957,0.5023082573113522]],"imag":[[0.5523096182853217,0.23581746386574676],[-0.3186029117904336,0.6425409859000872]]},{"name":"u","qubits":[4],"real":[[0.9992232287617333,0.0],[0.0,0.9992232287617333]],"imag":[[0.03940734833729468,0.0],[0.0,-0.03940734833729468]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9993638297054088,0.0],[0.0,0.9993638297054088]],"imag":[[-0.03566421002263597,0.0],[0.0,0.03566421002263597]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9952744249724061,0.0],[0.0,0.9952744249724061]],"imag":[[-0.09710210603198226,0.0],[0.0,0.09710210603198226]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9728789463319554,0.0],[0.0,0.9728789463319554]],"imag":[[-0.23131484125326757,0.0],[0.0,0.23131484125326757]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9300116636152894,0.0],[0.0,0.9300116636152894]],"imag":[[-0.36753000631175914,0.0],[0.0,0.36753000631175914]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.995535898885577,0.0],[0.0,0.995535898885577]],"imag":[[0.09438365340505869,0.0],[0.0,-0.09438365340505869]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9924239760743223,0.0],[0.0,0.9924239760743223]],"imag":[[0.1228602934752837,0.0],[0.0,-0.1228602934752837]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9953281618781734,0.0],[0.0,0.9953281618781734]],"imag":[[-0.09654972901161726,0.0],[0.0,0.09654972901161726]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.952392867437267,0.0],[0.0,0.952392867437267]],"imag":[[0.3048734590852741,0.0],[0.0,-0.3048734590852741]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9983241552650808,0.0],[0.0,0.9983241552650808]],"imag":[[0.05786951714212729,0.0],[0.0,-0.05786951714212729]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9964747943196471,0.0],[0.0,0.9964747943196471]],"imag":[[0.08389269506707336,0.0],[0.0,-0.08389269506707336]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.967965450926636,0.0],[0.0,0.967965450926636]],"imag":[[0.2510834240096191,0.0],[0.0,-0.2510834240096191]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.8536685638127992,0.0],[0.0,0.8536685638127992]],"imag":[[0.5208166502309549,0.0],[0.0,-0.5208166502309549]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9975116269261379,0.0],[0.0,0.9975116269261379]],"imag":[[-0.07050215703912416,0.0],[0.0,0.07050215703912416]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9991442015211112,0.0],[0.0,0.9991442015211112]],"imag":[[-0.04136259864589206,0.0],[0.0,0.04136259864589206]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9094185037591216,0.0],[0.0,0.9094185037591216]],"imag":[[-0.4158821768488289,0.0],[0.0,0.4158821768488289]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.26937472318086286,-0.24048978706497778],[-0.3770563990800798,-0.4810242563704181]],"imag":[[0.7790975273657679,-0.5124538649295386],[0.42222360577843504,0.6694560205267454]]},{"name":"u","qubits":[1],"real":[[0.9937417608651711,0.0],[0.0,0.9937417608651711]],"imag":[[-0.11170189216208058,0.0],[0.0,0.11170189216208058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8981936796169211,0.0],[0.0,0.8981936796169211]],"imag":[[0.4395999475616616,0.0],[0.0,-0.4395999475616616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1962877036849675,0.330406075163939],[0.10279203470603811,-0.2947281005977885]],"imag":[[-0.8620924751526408,0.3303021755333092],[-0.4557427994694685,-0.8335872150235655]]},{"name":"u","qubits":[1],"real":[[0.6309752928241907,-0.7758029259067194],[0.7758029259067194,0.6309752928241907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8094024911858915,0.5872542952265848],[-0.5872542952265848,0.8094024911858915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7388362792217573,0.1880070344695262],[-0.17541457867883106,0.7231699406407802]],"imag":[[0.5013447843001556,0.4091793185765322],[0.4147337523613299,-0.5236896764237672]]},{"name":"u","qubits":[1],"real":[[0.4711007733601578,0.0],[0.0,0.4711007733601578]],"imag":[[-0.882079396278737,0.0],[0.0,0.882079396278737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.940756902616943,0.0],[0.0,0.940756902616943]],"imag":[[0.339081775061084,0.0],[0.0,-0.339081775061084]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.625091128484357,-0.1831093271637197],[0.6376628187144134,-0.43457009143492786]],"imag":[[0.4182796172028277,0.633067308608223],[-0.16640123963480188,0.6138775062725702]]},{"name":"u","qubits":[2],"real":[[0.9992446533615977,0.0],[0.0,0.9992446533615977]],"imag":[[0.03886029758327059,0.0],[0.0,-0.03886029758327059]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9842820556598635,0.0],[0.0,0.9842820556598635]],"imag":[[0.17660360954973006,0.0],[0.0,-0.17660360954973006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9326746886193877,0.0],[0.0,0.9326746886193877]],"imag":[[0.36071862331840876,0.0],[0.0,-0.36071862331840876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7239485258573548,0.0],[0.0,0.7239485258573548]],"imag":[[-0.6898539931818637,0.0],[0.0,0.6898539931818637]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3042731802943904,-0.1299252632867562],[0.6152977601110868,-0.6634112321322777]],"imag":[[0.590325891030649,0.7362422156412075],[-0.4246667405562704,-0.03086037829200422]]},{"name":"u","qubits":[1],"real":[[0.6154042287393426,0.0],[0.0,0.6154042287393426]],"imag":[[0.788211669064684,0.0],[0.0,-0.788211669064684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7905772702959417,0.0],[0.0,0.7905772702959417]],"imag":[[0.6123622944723307,0.0],[0.0,-0.6123622944723307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8198305635477554,0.41304537993308027],[0.4385401256035606,0.8334456248385873]],"imag":[[-0.20497528025745443,0.3394944707536266],[-0.305852153485897,-0.13966176599581154]]},{"name":"u","qubits":[1],"real":[[0.7340478439784829,-0.6790977564022288],[0.6790977564022288,0.7340478439784829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8398439951820635,0.5428278398872243],[-0.5428278398872243,0.8398439951820635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.742609262299827,-0.4230960243664512],[-0.0029034585431770765,0.5218982378820108]],"imag":[[-0.07685072150789748,0.5134347128073106],[0.6652946866454817,0.5338508959863516]]},{"name":"u","qubits":[1],"real":[[0.6210784443995558,0.0],[0.0,0.6210784443995558]],"imag":[[0.7837484072725301,0.0],[0.0,-0.7837484072725301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9246735128520769,0.0],[0.0,0.9246735128520769]],"imag":[[-0.3807609415759448,0.0],[0.0,0.3807609415759448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7480586951072159,-0.12728958380839409],[-0.6011374550048109,0.24161112587029848]],"imag":[[-0.17559523196376836,0.6271936423784648],[-0.21956380251858218,-0.7294172747266184]]},{"name":"u","qubits":[2],"real":[[0.7116659156515335,-0.7025180599101097],[0.7025180599101097,0.7116659156515335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9715481134203479,0.23684227517350628],[-0.23684227517350628,0.9715481134203479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978016382593683,0.06627134136955996],[-0.06627134136955996,0.9978016382593683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9432242026924876,0.3321567453102841],[-0.3321567453102841,0.9432242026924876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3722667500662669,0.7738961710529018],[-0.3054818201138696,0.4125535713213003]],"imag":[[-0.4779475839756434,-0.18457597405026027],[0.7346185618039218,0.4436394673866335]]},{"name":"u","qubits":[1],"real":[[0.5533646347321787,0.0],[0.0,0.5533646347321787]],"imag":[[-0.8329391220417748,0.0],[0.0,0.8329391220417748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8721085996224537,0.0],[0.0,0.8721085996224537]],"imag":[[0.48931236492098046,0.0],[0.0,-0.48931236492098046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9155720245039314,0.08763348842504295],[0.11554475890428662,0.8979458821507023]],"imag":[[0.3849406673941496,-0.07660889137937454],[-0.014069798209968154,-0.4244344969446732]]},{"name":"u","qubits":[1],"real":[[0.8436756325566159,-0.5368532639652981],[0.5368532639652981,0.8436756325566159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.911367589745756,0.4115933871687097],[-0.4115933871687097,0.911367589745756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7503952686156877,-0.4233062845491394],[-0.23115408044950836,-0.25144723835949706]],"imag":[[-0.49537739544148685,0.11099534398344005],[0.3715857478649325,-0.8632879643529054]]},{"name":"u","qubits":[1],"real":[[0.9174547781094003,0.0],[0.0,0.9174547781094003]],"imag":[[-0.39784008109318375,0.0],[0.0,0.39784008109318375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6446199705531959,0.0],[0.0,0.6446199705531959]],"imag":[[-0.764503167791996,0.0],[0.0,0.764503167791996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5647085481543237,-0.3843619673037043],[0.19732607479850675,-0.7071476184705632]],"imag":[[-0.5286956213994403,0.5038363560174297],[0.6022023046776808,0.31361927577385146]]},{"name":"u","qubits":[2],"real":[[0.740597655997153,0.0],[0.0,0.740597655997153]],"imag":[[0.671948742041774,0.0],[0.0,-0.671948742041774]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9114013498423155,0.0],[0.0,0.9114013498423155]],"imag":[[-0.41151862595222266,0.0],[0.0,0.41151862595222266]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969180018851757,0.0],[0.0,0.9969180018851757]],"imag":[[-0.07845060558892403,0.0],[0.0,0.07845060558892403]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8977509251761411,0.0],[0.0,0.8977509251761411]],"imag":[[-0.4405034351118988,0.0],[0.0,0.4405034351118988]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4713536862710431,0.7503852360842899],[-0.8390194269365732,-0.4203567094222946]],"imag":[[0.13185879780891258,-0.44425325811502103],[0.2376664913321007,0.2507215127677987]]},{"name":"u","qubits":[1],"real":[[0.9903974264109415,0.0],[0.0,0.9903974264109415]],"imag":[[-0.13824954885490104,0.0],[0.0,0.13824954885490104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3446863642154362,0.0],[0.0,0.3446863642154362]],"imag":[[-0.9387179077464879,0.0],[0.0,0.9387179077464879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2691294227579568,-0.15190671218624408],[0.18038816790063528,-0.606419345993256]],"imag":[[-0.9452159619444525,-0.10516886366295722],[-0.039953072132744405,0.7733818188409395]]},{"name":"u","qubits":[1],"real":[[0.7109452511555105,-0.7032473603643514],[0.7032473603643514,0.7109452511555105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.863331140072933,0.5046378330846487],[-0.5046378330846487,0.863331140072933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2814453361663513,0.6680952743000943],[0.5587445228815134,0.04632991629888477]],"imag":[[0.6552449129758828,-0.21234719500694746],[0.42337593804956264,0.7116255420418108]]},{"name":"u","qubits":[1],"real":[[0.9743839102879754,0.0],[0.0,0.9743839102879754]],"imag":[[-0.22489107446031423,0.0],[0.0,0.22489107446031423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8680402609319866,0.0],[0.0,0.8680402609319866]],"imag":[[-0.496493812047168,0.0],[0.0,0.496493812047168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4129530057839732,-0.3333168807622002],[0.062265041857621606,-0.8805738486467967]],"imag":[[-0.8469437616331615,-0.032495178774848726],[0.3290579648133756,-0.33531122473713326]]},{"name":"u","qubits":[3],"real":[[0.9998807630327016,0.0],[0.0,0.9998807630327016]],"imag":[[0.01544214095073737,0.0],[0.0,-0.01544214095073737]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9685396105201319,0.0],[0.0,0.9685396105201319]],"imag":[[-0.2488594439709115,0.0],[0.0,0.2488594439709115]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9373913956776345,0.0],[0.0,0.9373913956776345]],"imag":[[0.3482777215234078,0.0],[0.0,-0.3482777215234078]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9253013029060757,0.0],[0.0,0.9253013029060757]],"imag":[[-0.37923277659020804,0.0],[0.0,0.37923277659020804]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9981443478150303,0.0],[0.0,0.9981443478150303]],"imag":[[-0.06089220742351114,0.0],[0.0,0.06089220742351114]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.901156237837719,0.0],[0.0,0.901156237837719]],"imag":[[0.433494446338322,0.0],[0.0,-0.433494446338322]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9612181978432628,0.0],[0.0,0.9612181978432628]],"imag":[[-0.27578900655202016,0.0],[0.0,0.27578900655202016]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9162409394299669,0.0],[0.0,0.9162409394299669]],"imag":[[-0.40062768365714785,0.0],[0.0,0.40062768365714785]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5461024357936851,0.4532771346071344],[0.803895088785224,0.28722624814433234]],"imag":[[0.15206946258071208,0.687885780789924],[-0.1799991511024827,0.4887269935314737]]},{"name":"u","qubits":[1],"real":[[0.8569984122832931,0.0],[0.0,0.8569984122832931]],"imag":[[-0.5153190481089504,0.0],[0.0,0.5153190481089504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6282645705870127,0.0],[0.0,0.6282645705870127]],"imag":[[0.7779997617898842,0.0],[0.0,-0.7779997617898842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.828277918389801,0.3472824405879489],[0.23353032311766944,0.2391211639108986]],"imag":[[-0.4397068321813198,0.002915150117006382],[-0.2570548187167163,-0.9067565700500717]]},{"name":"u","qubits":[1],"real":[[0.5725847078911348,-0.819845566121586],[0.819845566121586,0.5725847078911348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9734155360024539,0.2290462710219388],[-0.2290462710219388,0.9734155360024539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12370738171328584,0.7547956671206727],[-0.6315800537770453,0.540604461515687]],"imag":[[-0.6242032244357889,-0.15921783571404918],[0.4429147254095219,0.3356784143726357]]},{"name":"u","qubits":[1],"real":[[0.9349256903418491,0.0],[0.0,0.9349256903418491]],"imag":[[-0.3548435620647736,0.0],[0.0,0.3548435620647736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8240972255154633,0.0],[0.0,0.8240972255154633]],"imag":[[0.5664483761983219,0.0],[0.0,-0.5664483761983219]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6088517313568584,0.08621534102394535],[-0.19503711192373768,0.9117049323534697]],"imag":[[-0.6865450347830421,-0.3879721631903919],[0.34628891032049336,-0.10410875027512456]]},{"name":"u","qubits":[2],"real":[[0.8727463029679137,0.0],[0.0,0.8727463029679137]],"imag":[[0.4881740372611376,0.0],[0.0,-0.4881740372611376]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9938530466925488,0.0],[0.0,0.9938530466925488]],"imag":[[-0.11070736913113981,0.0],[0.0,0.11070736913113981]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9320137881813939,0.0],[0.0,0.9320137881813939]],"imag":[[-0.36242281749328054,0.0],[0.0,0.36242281749328054]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7708334665051721,0.0],[0.0,0.7708334665051721]],"imag":[[-0.6370367076673208,0.0],[0.0,0.6370367076673208]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5105026501346831,-0.5437431482060257],[0.838652838452132,0.23460477305631136]],"imag":[[0.17732808676450626,0.6420943720582709],[0.06784696313091751,-0.486845772919198]]},{"name":"u","qubits":[1],"real":[[0.9568562765491087,0.0],[0.0,0.9568562765491087]],"imag":[[-0.29056163894873616,0.0],[0.0,0.29056163894873616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8250905345951413,0.0],[0.0,0.8250905345951413]],"imag":[[-0.5650005395762945,0.0],[0.0,0.5650005395762945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43445728453084187,-0.4689804095712744],[0.15804332370971275,0.7752238465205207]],"imag":[[-0.6493971770334667,0.41181008950414405],[-0.6037818167267366,0.0974567258165217]]},{"name":"u","qubits":[1],"real":[[0.7178276505622885,-0.6962208443362099],[0.6962208443362099,0.7178276505622885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8888558229420719,0.45818699896654874],[-0.45818699896654874,0.8888558229420719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32109797021827546,-0.3756990622196505],[-0.057806596059642903,0.9159882054373377]],"imag":[[0.8691464993616296,-0.018184356364838016],[0.37167035612370986,-0.13958922354736822]]},{"name":"u","qubits":[1],"real":[[0.9993910423713027,0.0],[0.0,0.9993910423713027]],"imag":[[0.03489332927654067,0.0],[0.0,-0.03489332927654067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5473871156918418,0.0],[0.0,0.5473871156918418]],"imag":[[-0.8368795287104149,0.0],[0.0,0.8368795287104149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.051807008220165374,0.6304294841449328],[-0.5883092777213182,0.517685763414785]],"imag":[[0.741006164365029,0.22535430724318883],[-0.3195592152001323,-0.5327058776523379]]},{"name":"u","qubits":[2],"real":[[0.7610625423521544,-0.6486785079131843],[0.6486785079131843,0.7610625423521544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9613169537227326,0.2754445760679371],[-0.2754445760679371,0.9613169537227326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994400154887609,-0.033461252813146505],[0.033461252813146505,0.9994400154887609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9183400691456275,0.39579226546460483],[-0.39579226546460483,0.9183400691456275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5846275322948832,0.6775809508280862],[-0.4634295887657734,-0.42908265230606796]],"imag":[[0.30828345483105574,-0.3225771458661185],[0.5902583978365837,0.5027087800404583]]},{"name":"u","qubits":[1],"real":[[0.999582265467813,0.0],[0.0,0.999582265467813]],"imag":[[0.02890146297741058,0.0],[0.0,-0.02890146297741058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5191501766863627,0.0],[0.0,0.5191501766863627]],"imag":[[-0.8546830371819242,0.0],[0.0,0.8546830371819242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.046293499623772716,0.5674976752834342],[-0.40195105734579334,-0.750948252597085]],"imag":[[0.7998812447313421,-0.1897189889481823],[0.44326318786723273,-0.2793381744440999]]},{"name":"u","qubits":[1],"real":[[0.7670923199470638,-0.6415367274585543],[0.6415367274585543,0.7670923199470638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9848509469195044,0.17340303443641258],[-0.17340303443641258,0.9848509469195044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8518602317420738,0.48114732448319086],[0.4979048526646913,-0.8130281915421833]],"imag":[[-0.13460639185920778,-0.15720215326023046],[-0.09113738277972389,0.2876975754341026]]},{"name":"u","qubits":[1],"real":[[0.8735200135358303,0.0],[0.0,0.8735200135358303]],"imag":[[0.48678823522386283,0.0],[0.0,-0.48678823522386283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8778481423482486,0.0],[0.0,0.8778481423482486]],"imag":[[-0.4789390764760473,0.0],[0.0,0.4789390764760473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7634689038236482,0.42549441200754334],[0.35628148005643023,0.11280121627490808]],"imag":[[0.47227571658975703,0.11412881215671877],[0.25910304394728395,0.8906205730797783]]},{"name":"u","qubits":[2],"real":[[0.9824781426191677,0.0],[0.0,0.9824781426191677]],"imag":[[0.18637784008725536,0.0],[0.0,-0.18637784008725536]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9576940664630207,0.0],[0.0,0.9576940664630207]],"imag":[[0.28778824691346133,0.0],[0.0,-0.28778824691346133]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9934651454336201,0.0],[0.0,0.9934651454336201]],"imag":[[0.114135904992934,0.0],[0.0,-0.114135904992934]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6055478160191348,0.0],[0.0,0.6055478160191348]],"imag":[[-0.7958089233694582,0.0],[0.0,0.7958089233694582]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6730224629251625,0.5681764274650088],[0.23911074309736277,0.7132814614526911]],"imag":[[-0.473514331334241,-0.0006997802044881667],[0.515413421395545,0.41037131275063293]]},{"name":"u","qubits":[1],"real":[[0.9872859217521637,0.0],[0.0,0.9872859217521637]],"imag":[[0.1589544233734328,0.0],[0.0,-0.1589544233734328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8096723506847667,0.0],[0.0,0.8096723506847667]],"imag":[[0.5868821726178127,0.0],[0.0,-0.5868821726178127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3044472559986724,-0.029679543327983893],[0.24062839958702803,0.9273945786560923]],"imag":[[0.9209718864579004,-0.24133333250277986],[0.034937458139373816,-0.28428268116477584]]},{"name":"u","qubits":[1],"real":[[0.6622331051169229,-0.7492978810107489],[0.7492978810107489,0.6622331051169229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8358882303916293,0.5488996869126002],[-0.5488996869126002,0.8358882303916293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35441826484037237,0.33847994682270605],[-0.12268347316649472,-0.29878116232532625]],"imag":[[-0.18675258313361243,0.8514355476719075],[0.9079977597176488,0.26686822740645616]]},{"name":"u","qubits":[1],"real":[[0.9873149505381191,0.0],[0.0,0.9873149505381191]],"imag":[[-0.15877401690425114,0.0],[0.0,0.15877401690425114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.33742843628384156,0.0],[0.0,0.33742843628384156]],"imag":[[-0.9413511833460675,0.0],[0.0,0.9413511833460675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2819508583081263,-0.16848991595312723],[0.42280154111803925,-0.8493211281721752]],"imag":[[-0.8539660017960669,-0.4035553611313559],[-0.11173467726700576,0.2956481692224602]]},{"name":"u","qubits":[3],"real":[[0.7430008357308715,-0.6692904885796798],[0.6692904885796798,0.7430008357308715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956509582128951,0.09316205992647378],[-0.09316205992647378,0.9956509582128951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992418229878004,-0.03893300902855396],[0.03893300902855396,0.9992418229878004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9761196363895168,0.21723364254828814],[-0.21723364254828814,0.9761196363895168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994584748602314,-0.032905273590415854],[0.032905273590415854,0.9994584748602314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997992213441156,-0.020037889102899577],[0.020037889102899577,0.9997992213441156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9990677012014267,0.04317092095492841],[-0.04317092095492841,0.9990677012014267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.901332130556076,0.4331286072602972],[-0.4331286072602972,0.901332130556076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.1713849284460019,0.7330504108624991],[-0.153174412468215,0.16981393838845044]],"imag":[[0.2918413129416576,0.589994024966668],[-0.9284360256512374,0.2927582141750342]]},{"name":"u","qubits":[1],"real":[[0.3900245152459474,0.0],[0.0,0.3900245152459474]],"imag":[[0.9208044730056233,0.0],[0.0,-0.9208044730056233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9289682878961675,0.0],[0.0,0.9289682878961675]],"imag":[[-0.37015931716392503,0.0],[0.0,0.37015931716392503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6783341730860206,0.24140842186079398],[-0.3274707269379513,-0.9422719903792727]],"imag":[[-0.6570749751672165,0.22324247016951546],[-0.02963358958067287,-0.0633108956971665]]},{"name":"u","qubits":[1],"real":[[0.6155180036202057,-0.7881228249577578],[0.7881228249577578,0.6155180036202057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9331723990705169,0.35942909399904743],[-0.35942909399904743,0.9331723990705169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1461718435284902,-0.43406806006261883],[0.8401868884547085,-0.2958633217375681]],"imag":[[-0.3035125996169324,-0.8355230776386305],[-0.4249704536812526,0.1610931432965352]]},{"name":"u","qubits":[1],"real":[[0.9459592453880784,0.0],[0.0,0.9459592453880784]],"imag":[[0.32428553169208346,0.0],[0.0,-0.32428553169208346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6567584050105085,0.0],[0.0,0.6567584050105085]],"imag":[[-0.7541010525440558,0.0],[0.0,0.7541010525440558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4722674115014118,0.022036296514642173],[0.6137372116121159,0.4758019034634577]],"imag":[[0.6078660752194971,-0.6379472770275925],[-0.17546783669261382,-0.6051034804308677]]},{"name":"u","qubits":[2],"real":[[0.9992564516699278,0.0],[0.0,0.9992564516699278]],"imag":[[-0.03855572325900857,0.0],[0.0,0.03855572325900857]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.972985422161506,0.0],[0.0,0.972985422161506]],"imag":[[0.23086655942599377,0.0],[0.0,-0.23086655942599377]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9908048576104096,0.0],[0.0,0.9908048576104096]],"imag":[[0.13529868489980182,0.0],[0.0,-0.13529868489980182]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6984799037280244,0.0],[0.0,0.6984799037280244]],"imag":[[-0.715629669653299,0.0],[0.0,0.715629669653299]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5392651138609582,-0.7906489455199198],[0.8302657393869028,0.4983810180172508]],"imag":[[0.0532311993683824,-0.2850154756053959],[0.1304545069618176,0.2127364202334835]]},{"name":"u","qubits":[1],"real":[[0.6731503461999193,0.0],[0.0,0.6731503461999193]],"imag":[[0.7395056534002488,0.0],[0.0,-0.7395056534002488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7594758325094871,0.0],[0.0,0.7594758325094871]],"imag":[[-0.6505355177344442,0.0],[0.0,0.6505355177344442]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9730974227833358,0.20439994679203624],[-0.03163539529649195,0.013545696094444393]],"imag":[[-0.09161885019904681,0.053926373993132715],[-0.20901338192821328,-0.9773070766431]]},{"name":"u","qubits":[1],"real":[[0.7394667061653092,-0.6731931301439642],[0.6731931301439642,0.7394667061653092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.968975191131437,0.24715800406176403],[-0.24715800406176403,0.968975191131437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2709768929161591,-0.8572092462472315],[-0.877282702948904,0.033634313135348246]],"imag":[[-0.250650492748875,0.35907960418060925],[0.30679131848361585,-0.36759064050879026]]},{"name":"u","qubits":[1],"real":[[0.7481292894633687,0.0],[0.0,0.7481292894633687]],"imag":[[-0.6635529867667203,0.0],[0.0,0.6635529867667203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8919070976789559,0.0],[0.0,0.8919070976789559]],"imag":[[-0.45221867399511634,0.0],[0.0,0.45221867399511634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9169368834301779,0.37532086063675413],[-0.026221369763795323,-0.3553370736637729]],"imag":[[-0.11026630926639733,-0.07875496439593825],[-0.3825970891340257,-0.8524479287522182]]},{"name":"u","qubits":[2],"real":[[0.6950217769648481,-0.7189886852688468],[0.7189886852688468,0.6950217769648481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9664655327935634,0.2567963666449619],[-0.2567963666449619,0.9664655327935634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998971193634999,0.014344012289968936],[-0.014344012289968936,0.9998971193634999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9263039432786879,0.3767771286401994],[-0.3767771286401994,0.9263039432786879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.41946165572829164,-0.33233961238181425],[0.36482615017071185,0.38604228416564673]],"imag":[[-0.5954411000938449,-0.5992096442269746],[-0.5800031860639467,0.6176322037778291]]},{"name":"u","qubits":[1],"real":[[0.9653019632103975,0.0],[0.0,0.9653019632103975]],"imag":[[-0.26113620932791426,0.0],[0.0,0.26113620932791426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8856078996874628,0.0],[0.0,0.8856078996874628]],"imag":[[0.4644336852675104,0.0],[0.0,-0.4644336852675104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4583888053625349,-0.2291753552875328],[0.28332432380422534,-0.5815468874510711]],"imag":[[-0.7852252951842454,-0.3475335889521415],[-0.30500535480873353,0.6989293803917876]]},{"name":"u","qubits":[1],"real":[[0.765337488261482,-0.6436291859926848],[0.6436291859926848,0.765337488261482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9379640400241691,0.3467325476812623],[-0.3467325476812623,0.9379640400241691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7629191550785628,0.41785482099578547],[0.3096002278337279,0.09027201851738725]],"imag":[[0.47286197880566017,-0.14054629267536076],[-0.31385284886314435,0.8930257839830766]]},{"name":"u","qubits":[1],"real":[[0.7397085297315272,0.0],[0.0,0.7397085297315272]],"imag":[[-0.6729274039912644,0.0],[0.0,0.6729274039912644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8720308895202225,0.0],[0.0,0.8720308895202225]],"imag":[[0.4894508430093563,0.0],[0.0,-0.4894508430093563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9273277430332614,-0.3096850311033837],[0.20123025442583065,-0.8788411217222357]],"imag":[[-0.08787359636463522,0.19088391648664257],[0.303064139690757,-0.30870178928412334]]},{"name":"u","qubits":[2],"real":[[0.8857089488686151,0.0],[0.0,0.8857089488686151]],"imag":[[-0.4642409481013637,0.0],[0.0,0.4642409481013637]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.980905226113907,0.0],[0.0,0.980905226113907]],"imag":[[-0.19448634240590026,0.0],[0.0,0.19448634240590026]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998413538272828,0.0],[0.0,0.9998413538272828]],"imag":[[-0.017811995307272743,0.0],[0.0,0.017811995307272743]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7969140492266146,0.0],[0.0,0.7969140492266146]],"imag":[[-0.6040927065817308,0.0],[0.0,0.6040927065817308]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04539519152788092,-0.1193102768879273],[-0.2944273282718626,0.5595643420745803]],"imag":[[0.8353626522869703,0.534671463217508],[0.4619751769488465,-0.6219157751081871]]},{"name":"u","qubits":[1],"real":[[0.9679440446799858,0.0],[0.0,0.9679440446799858]],"imag":[[-0.251165933933226,0.0],[0.0,0.251165933933226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6410425501734215,0.0],[0.0,0.6410425501734215]],"imag":[[0.7675053412629494,0.0],[0.0,-0.7675053412629494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4484252505071107,-0.03539094188648911],[0.2875285873961541,-0.8765765140091646]],"imag":[[-0.8058917259343131,-0.3849685727570965],[-0.25841948883205584,0.2866361706227816]]},{"name":"u","qubits":[1],"real":[[0.6701612700250633,-0.7422155159779362],[0.7422155159779362,0.6701612700250633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9730489735341711,0.23059855833048057],[-0.23059855833048057,0.9730489735341711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.49420508414679704,0.8572318142465288],[0.04099058916142063,-0.1890458144097015]],"imag":[[0.1289950080548986,-0.0653853144366389],[0.8587440796305806,-0.47448925947148574]]},{"name":"u","qubits":[1],"real":[[0.5254039353238154,0.0],[0.0,0.5254039353238154]],"imag":[[0.8508529278002445,0.0],[0.0,-0.8508529278002445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8632098675067172,0.0],[0.0,0.8632098675067172]],"imag":[[-0.5048452482088305,0.0],[0.0,0.5048452482088305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8517146042659993,-0.13311506720365768],[-0.26040735042027613,-0.5016821458030652]],"imag":[[-0.4266764849164458,0.2735137820708922],[0.15721775328012205,-0.8098059116128222]]},{"name":"u","qubits":[3],"real":[[0.9975562798417602,0.0],[0.0,0.9975562798417602]],"imag":[[0.0698675070992786,0.0],[0.0,-0.0698675070992786]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9835686669905442,0.0],[0.0,0.9835686669905442]],"imag":[[0.18053442141166293,0.0],[0.0,-0.18053442141166293]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9134106531980476,0.0],[0.0,0.9134106531980476]],"imag":[[0.407039283883406,0.0],[0.0,-0.407039283883406]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8808878157212907,0.0],[0.0,0.8808878157212907]],"imag":[[-0.47332510615196977,0.0],[0.0,0.47332510615196977]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9389531604419395,0.0],[0.0,0.9389531604419395]],"imag":[[0.34404500068463906,0.0],[0.0,-0.34404500068463906]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998039744538072,0.0],[0.0,0.9998039744538072]],"imag":[[-0.019799309744809195,0.0],[0.0,0.019799309744809195]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9243139931562879,0.0],[0.0,0.9243139931562879]],"imag":[[-0.3816328629133997,0.0],[0.0,0.3816328629133997]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9267818402026609,0.0],[0.0,0.9267818402026609]],"imag":[[-0.37560008076486023,0.0],[0.0,0.37560008076486023]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.9182602302501679,-0.27752063045992603],[0.040097953839211706,0.7479150008009822]],"imag":[[-0.2264191037267287,-0.16886337281251604],[-0.32237353040595973,-0.5788701171837898]]},{"name":"u","qubits":[1],"real":[[0.7476179424287804,0.0],[0.0,0.7476179424287804]],"imag":[[-0.6641290628775078,0.0],[0.0,0.6641290628775078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6766493112458134,0.0],[0.0,0.6766493112458134]],"imag":[[0.7363054458514934,0.0],[0.0,-0.7363054458514934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.978263240136303,0.16682033614795688],[-0.13956381508655794,-0.8648997680309225]],"imag":[[-0.11611251855030377,0.04110828969210528],[0.10020407951981024,0.47162429456732763]]},{"name":"u","qubits":[1],"real":[[0.7205014836891207,-0.6934533956956125],[0.6934533956956125,0.7205014836891207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8989197607506233,0.4381133001085932],[-0.4381133001085932,0.8989197607506233]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14459863339142356,-0.37480826279808327],[0.06024014444474339,-0.07121045239573388]],"imag":[[-0.19888533667772054,-0.8938985536481228],[-0.9674228563938311,0.23535762871356541]]},{"name":"u","qubits":[1],"real":[[0.6616082428318087,0.0],[0.0,0.6616082428318087]],"imag":[[0.7498496736126558,0.0],[0.0,-0.7498496736126558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9528458195060872,0.0],[0.0,0.9528458195060872]],"imag":[[0.3034548471350772,0.0],[0.0,-0.3034548471350772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8319727680034599,-0.5413687142761785],[0.4618300869773743,-0.7155185369464798]],"imag":[[-0.10443461659551145,-0.06192446495664944],[0.2891845343715338,-0.43717101817110354]]},{"name":"u","qubits":[2],"real":[[0.9959930644996332,0.0],[0.0,0.9959930644996332]],"imag":[[0.08943050636460412,0.0],[0.0,-0.08943050636460412]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9862296333818728,0.0],[0.0,0.9862296333818728]],"imag":[[-0.165381710716321,0.0],[0.0,0.165381710716321]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6926682526399071,0.0],[0.0,0.6926682526399071]],"imag":[[0.7212563287658402,0.0],[0.0,-0.7212563287658402]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9619737942268375,0.0],[0.0,0.9619737942268375]],"imag":[[-0.2731417566408003,0.0],[0.0,0.2731417566408003]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.648353550991515,-0.2912897878377016],[-0.1936301174721199,0.6807313650389831]],"imag":[[-0.2698692314940287,0.6495833513191226],[-0.6850661635325809,-0.17261673685551848]]},{"name":"u","qubits":[1],"real":[[0.839125294241769,0.0],[0.0,0.839125294241769]],"imag":[[-0.543938177152206,0.0],[0.0,0.543938177152206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.953492843410951,0.0],[0.0,0.953492843410951]],"imag":[[-0.301415655804571,0.0],[0.0,0.301415655804571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8824353895947963,-0.18256593884608252],[0.25552192526631906,-0.4090075884689849]],"imag":[[-0.39465360838214997,0.17951598969138555],[0.016274467420559626,0.8758746942303771]]},{"name":"u","qubits":[1],"real":[[0.7914765673324903,-0.6111995119137269],[0.6111995119137269,0.7914765673324903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8956953489079432,0.4446682380659516],[-0.4446682380659516,0.8956953489079432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46999618402482385,0.43906141831964235],[0.5773623489837871,0.11545447739548359]],"imag":[[-0.6490898239278787,-0.4062155319759728],[0.15632883755501434,-0.7930222419163014]]},{"name":"u","qubits":[1],"real":[[0.8892944854335106,0.0],[0.0,0.8892944854335106]],"imag":[[0.457335017440768,0.0],[0.0,-0.457335017440768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9322451080450977,0.0],[0.0,0.9322451080450977]],"imag":[[0.36182738774999323,0.0],[0.0,-0.36182738774999323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7146800824145969,0.37438323511893856],[-0.462016237602969,-0.0217807880576123]],"imag":[[0.5110845478412179,0.29641551582142206],[-0.12068952294627383,-0.8783510872730718]]},{"name":"u","qubits":[2],"real":[[0.6772975052575552,-0.7357092424129875],[0.7357092424129875,0.6772975052575552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9787078723993018,0.20525813139467097],[-0.20525813139467097,0.9787078723993018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9953710996378398,-0.09610605603060465],[0.09610605603060465,0.9953710996378398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9411524871294819,0.3379822420926734],[-0.3379822420926734,0.9411524871294819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1503243852131622,-0.29125619324378116],[-0.2895759172667664,0.17834506897629074]],"imag":[[0.9433230903068709,-0.05209564666381803],[0.060744667611988955,0.9384289583488258]]},{"name":"u","qubits":[1],"real":[[0.9645198322789715,0.0],[0.0,0.9645198322789715]],"imag":[[-0.2640104034702887,0.0],[0.0,0.2640104034702887]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.793404844207907,0.0],[0.0,0.793404844207907]],"imag":[[0.608694301917988,0.0],[0.0,-0.608694301917988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5068766107902862,0.0071269162410085435],[0.07092983825052261,0.34812892071333007]],"imag":[[-0.8565246932335777,0.09690592541104948],[0.06641166584744687,0.9323972883101356]]},{"name":"u","qubits":[1],"real":[[0.6654810148362633,-0.7464147767109766],[0.7464147767109766,0.6654810148362633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9395322400557107,0.3424604647195037],[-0.3424604647195037,0.9395322400557107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.27403639449460154,0.595631446816637],[0.43894637105358464,-0.09049106467062781]],"imag":[[0.5996290916732532,0.4588814514388525],[-0.6104712034571304,0.6530408565344653]]},{"name":"u","qubits":[1],"real":[[0.9572937033255389,0.0],[0.0,0.9572937033255389]],"imag":[[0.28911721770464516,0.0],[0.0,-0.28911721770464516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4162016180240577,0.0],[0.0,0.4162016180240577]],"imag":[[0.9092723536730656,0.0],[0.0,-0.9092723536730656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5018594863858421,0.2516596818947705],[-0.41028443898561334,-0.8693413671458109]],"imag":[[0.7550668740999238,-0.3386421061683435],[-0.09837555940257339,-0.2573606726124715]]},{"name":"u","qubits":[2],"real":[[0.9927937699030572,0.0],[0.0,0.9927937699030572]],"imag":[[-0.11983543066086716,0.0],[0.0,0.11983543066086716]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999800154709966,0.0],[0.0,0.999800154709966]],"imag":[[-0.019991264140321208,0.0],[0.0,0.019991264140321208]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9725935184296878,0.0],[0.0,0.9725935184296878]],"imag":[[-0.23251203820138147,0.0],[0.0,0.23251203820138147]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6944309150324645,0.0],[0.0,0.6944309150324645]],"imag":[[0.7195593820159488,0.0],[0.0,-0.7195593820159488]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.49184809437825494,0.00976467328953591],[-0.1307212752913414,-0.8238623170524741]],"imag":[[-0.8203011448326744,0.29171241831336486],[-0.26096634271278807,-0.48585944335604453]]},{"name":"u","qubits":[1],"real":[[0.9298343626555032,0.0],[0.0,0.9298343626555032]],"imag":[[-0.3679783390704324,0.0],[0.0,0.3679783390704324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8712435366209056,0.0],[0.0,0.8712435366209056]],"imag":[[0.49085099561506107,0.0],[0.0,-0.49085099561506107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5523057509790075,0.5849161313977101],[0.23153137089160294,0.7130801828150102]],"imag":[[-0.5885166913247913,0.08049584273968224],[0.543138735279201,0.37803464313324076]]},{"name":"u","qubits":[1],"real":[[0.9302465472456923,-0.36693509145006553],[0.36693509145006553,0.9302465472456923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9752157759202249,0.22125593866903046],[-0.22125593866903046,0.9752157759202249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6127830599488843,-0.48036432608016044],[-0.47372578673532306,0.05014492143371019]],"imag":[[0.5904454623524963,0.21241749376306657],[0.22683684975997342,0.8494789046394138]]},{"name":"u","qubits":[1],"real":[[0.9828273809417511,0.0],[0.0,0.9828273809417511]],"imag":[[-0.18452734017260938,0.0],[0.0,0.18452734017260938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30624901800603554,0.0],[0.0,0.30624901800603554]],"imag":[[0.9519514372962199,0.0],[0.0,-0.9519514372962199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.326479702160281,0.18678619937436947],[-0.3397828511078246,-0.6596757731366056]],"imag":[[-0.8387976721359769,0.39362467531886086],[0.2727216225194442,0.6123711334150405]]},{"name":"u","qubits":[4],"real":[[0.7834982200498859,-0.6213940289209904],[0.6213940289209904,0.7834982200498859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9984118831205199,0.05633570487477104],[-0.05633570487477104,0.9984118831205199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993601463940827,0.03576727273916279],[-0.03576727273916279,0.9993601463940827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9908382183446796,0.1350541560543068],[-0.1350541560543068,0.9908382183446796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.993408836083726,0.1146249728060022],[-0.1146249728060022,0.993408836083726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9984118831205199,0.05633570487477104],[-0.05633570487477104,0.9984118831205199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993601463940827,0.03576727273916279],[-0.03576727273916279,0.9993601463940827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9908382183446796,0.1350541560543068],[-0.1350541560543068,0.9908382183446796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.993408836083726,-0.1146249728060022],[0.1146249728060022,0.993408836083726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9984118831205199,-0.05633570487477104],[0.05633570487477104,0.9984118831205199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993601463940827,-0.03576727273916279],[0.03576727273916279,0.9993601463940827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9908382183446796,-0.1350541560543068],[0.1350541560543068,0.9908382183446796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.993408836083726,-0.11462497280600217],[0.11462497280600217,0.993408836083726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9984118831205199,-0.05633570487477104],[0.05633570487477104,0.9984118831205199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993601463940827,-0.03576727273916278],[0.03576727273916278,0.9993601463940827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7961261328237466,0.6051307136768934],[-0.6051307136768934,0.7961261328237466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.33672363433268576,0.654437802553498],[0.892373768802555,-0.048625809619016865]],"imag":[[-0.11907773566912214,0.6664449336131616],[0.2758745071637216,-0.353833073198638]]},{"name":"u","qubits":[1],"real":[[0.6734796627751709,0.0],[0.0,0.6734796627751709]],"imag":[[-0.7392057520259445,0.0],[0.0,0.7392057520259445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9313760625564056,0.0],[0.0,0.9313760625564056]],"imag":[[0.3640585531160153,0.0],[0.0,-0.3640585531160153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8746914599974964,-0.04149669520128087],[-0.3042767936267856,0.6739061165446012]],"imag":[[0.08156771959746871,-0.4759617434358448],[0.3683438472233783,0.5635503430543339]]},{"name":"u","qubits":[1],"real":[[0.7879130273216817,-0.615786538807713],[0.615786538807713,0.7879130273216817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9334186730321028,0.3587890478191725],[-0.3587890478191725,0.9334186730321028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2839114749344108,-0.05717657582944893],[0.069489918166451,0.44889471854062185]],"imag":[[0.77391114860164,-0.5631932595895274],[0.5618068705025578,0.6914027214262888]]},{"name":"u","qubits":[1],"real":[[0.98069401639339,0.0],[0.0,0.98069401639339]],"imag":[[0.19554857762254657,0.0],[0.0,-0.19554857762254657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5000433510274112,0.0],[0.0,0.5000433510274112]],"imag":[[0.8660003736103566,0.0],[0.0,-0.8660003736103566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2808923035412656,-0.5623118211016771],[0.6646012989636156,0.3019121715010702]],"imag":[[0.676345603364592,-0.38400723231468303],[0.14819329281901483,-0.6672277737615853]]},{"name":"u","qubits":[2],"real":[[0.9553166750939126,0.0],[0.0,0.9553166750939126]],"imag":[[0.29558425243492215,0.0],[0.0,-0.29558425243492215]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8593575803819131,0.0],[0.0,0.8593575803819131]],"imag":[[-0.5113751548913418,0.0],[0.0,0.5113751548913418]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9270989309310472,0.0],[0.0,0.9270989309310472]],"imag":[[-0.3748167182324041,0.0],[0.0,0.3748167182324041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9795536123792293,0.0],[0.0,0.9795536123792293]],"imag":[[-0.20118330068572435,0.0],[0.0,0.20118330068572435]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9608213135018963,-0.04724038483605802],[-0.17057922908231485,0.22169261703205598]],"imag":[[0.21294111015114645,0.1710170551981],[0.048797681643413915,0.958839870064543]]},{"name":"u","qubits":[1],"real":[[0.8052678378174104,0.0],[0.0,0.8052678378174104]],"imag":[[0.5929112154251028,0.0],[0.0,-0.5929112154251028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8417307906116653,0.0],[0.0,0.8417307906116653]],"imag":[[-0.5398974681698931,0.0],[0.0,0.5398974681698931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.826461765820377,0.36883238253049655],[0.49165324083781065,0.6970731020667132]],"imag":[[0.25697528266871345,-0.3389503316583076],[-0.0959257239121864,-0.5129955522620936]]},{"name":"u","qubits":[1],"real":[[0.7622785616726018,-0.6472490976543339],[0.6472490976543339,0.7622785616726018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9461039908288693,0.32386299346743325],[-0.32386299346743325,0.9461039908288693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2876297356915643,0.23121652010652802],[0.580220341122558,0.062100603469912245]],"imag":[[0.285361957862811,-0.8845205531702084],[-0.7065281621409912,-0.40038210112087746]]},{"name":"u","qubits":[1],"real":[[0.7335456708613532,0.0],[0.0,0.7335456708613532]],"imag":[[-0.6796401612328153,0.0],[0.0,0.6796401612328153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9435864550985374,0.0],[0.0,0.9435864550985374]],"imag":[[-0.3311262625564087,0.0],[0.0,0.3311262625564087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8997473647107102,0.4298362101312166],[-0.12543514838072353,-0.26601950483321757]],"imag":[[-0.06874115517445992,0.031147483709694584],[-0.41230493185519734,-0.8622669480890919]]},{"name":"u","qubits":[2],"real":[[0.6986839573744866,-0.7154304492454361],[0.7154304492454361,0.6986839573744866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9865760730895604,0.16330233313453418],[-0.16330233313453418,0.9865760730895604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998081837261673,0.019585600684749505],[-0.019585600684749505,0.9998081837261673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9250332539955733,0.3798861395238856],[-0.3798861395238856,0.9250332539955733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4674587207002744,0.5533640965878154],[-0.7451604478871635,0.30488974982224326]],"imag":[[0.22114485173935805,0.6529666726548848],[-0.42108574648762737,0.4176900064197008]]},{"name":"u","qubits":[1],"real":[[0.9639557234949834,0.0],[0.0,0.9639557234949834]],"imag":[[-0.2660627052806595,0.0],[0.0,0.2660627052806595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2992084506313981,0.0],[0.0,0.2992084506313981]],"imag":[[0.9541877713902847,0.0],[0.0,-0.9541877713902847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46505114727194474,0.159875254468992],[0.41536448740315385,-0.6629914298880947]],"imag":[[-0.7782696728990997,-0.39046593919963335],[-0.0741356140521678,-0.6184000462713141]]},{"name":"u","qubits":[1],"real":[[0.6619103106113827,-0.7495830445696746],[0.7495830445696746,0.6619103106113827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.916632404718501,0.39973120296016174],[-0.39973120296016174,0.916632404718501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9305183167652513,0.038638762824401617],[-0.24803389762415495,-0.2925709923599658]],"imag":[[-0.2655343294540407,0.2492673826499477],[-0.04589518139332229,0.9223746702852096]]},{"name":"u","qubits":[1],"real":[[0.9823704631737508,0.0],[0.0,0.9823704631737508]],"imag":[[-0.18694457222340086,0.0],[0.0,0.18694457222340086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7454605210057648,0.0],[0.0,0.7454605210057648]],"imag":[[-0.6665497818031402,0.0],[0.0,0.6665497818031402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3550814048035291,0.12193223393836997],[0.04636832941342021,-0.8411357423529597]],"imag":[[-0.8991683970639078,-0.22482419801051937],[-0.2515221018353718,0.4765262566239774]]},{"name":"u","qubits":[2],"real":[[0.9954069602476062,0.0],[0.0,0.9954069602476062]],"imag":[[-0.09573392027186814,0.0],[0.0,0.09573392027186814]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8784440026267645,0.0],[0.0,0.8784440026267645]],"imag":[[0.47784530368003936,0.0],[0.0,-0.47784530368003936]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7303014234288634,0.0],[0.0,0.7303014234288634]],"imag":[[0.683125047804409,0.0],[0.0,-0.683125047804409]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999986143942057,0.0],[0.0,0.9999986143942057]],"imag":[[-0.001664695067780626,0.0],[0.0,0.001664695067780626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39062741075768,-0.34541734379126104],[0.21089301178764128,-0.17413628371182477]],"imag":[[0.23467626099171265,-0.8203804831295596],[0.8647898103417025,0.4211167014063139]]},{"name":"u","qubits":[1],"real":[[0.6425257130237236,0.0],[0.0,0.6425257130237236]],"imag":[[-0.7662641242439552,0.0],[0.0,0.7662641242439552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8968575231747005,0.0],[0.0,0.8968575231747005]],"imag":[[0.44231954865791495,0.0],[0.0,-0.44231954865791495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9335028613947189,-0.31733476503455804],[-0.3062008998051283,0.9476975104415075]],"imag":[[0.16525986678000007,-0.023669201511458772],[0.0866175106907256,-0.024654502697076114]]},{"name":"u","qubits":[1],"real":[[0.7625035691819312,-0.6469840082914075],[0.6469840082914075,0.7625035691819312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9654465591452448,0.26060111556669757],[-0.26060111556669757,0.9654465591452448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5785781305387813,0.8045166773404503],[-0.7130884304684608,-0.48737210838713746]],"imag":[[0.1148578042015266,-0.06933936513506422],[-0.37889302185218404,-0.3322851129527526]]},{"name":"u","qubits":[1],"real":[[0.5227152069405091,0.0],[0.0,0.5227152069405091]],"imag":[[0.8525073679641372,0.0],[0.0,-0.8525073679641372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.94360117866194,0.0],[0.0,0.94360117866194]],"imag":[[-0.3310843029015383,0.0],[0.0,0.3310843029015383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.853342729652546,-0.12815808677256169],[0.12079099614504547,-0.8652920963391444]],"imag":[[-0.43425371491705594,0.2584674092118279],[0.26199128245070596,0.4099264460645723]]},{"name":"u","qubits":[3],"real":[[0.9964556995334041,0.0],[0.0,0.9964556995334041]],"imag":[[0.08411919440528583,0.0],[0.0,-0.08411919440528583]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9971176061193773,0.0],[0.0,0.9971176061193773]],"imag":[[-0.07587146740878525,0.0],[0.0,0.07587146740878525]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996730631797265,0.0],[0.0,0.9996730631797265]],"imag":[[0.025568862955996276,0.0],[0.0,-0.025568862955996276]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9415431775126584,0.0],[0.0,0.9415431775126584]],"imag":[[0.33689233425438264,0.0],[0.0,-0.33689233425438264]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7685007669745973,0.0],[0.0,0.7685007669745973]],"imag":[[0.639848865873384,0.0],[0.0,-0.639848865873384]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936214336909646,0.0],[0.0,0.9936214336909646]],"imag":[[0.11276722267535029,0.0],[0.0,-0.11276722267535029]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9945445507509842,0.0],[0.0,0.9945445507509842]],"imag":[[0.10431268653199811,0.0],[0.0,-0.10431268653199811]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978779100740629,0.0],[0.0,0.9978779100740629]],"imag":[[0.06511279894322246,0.0],[0.0,-0.06511279894322246]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.841001948574388,-0.26813315622431],[-0.42866518071916815,0.8343715693764806]],"imag":[[0.3237688168878056,0.3405790455068297],[-0.0643089305163467,-0.34049171577451864]]},{"name":"u","qubits":[1],"real":[[0.9783980896492265,0.0],[0.0,0.9783980896492265]],"imag":[[-0.20672972251406965,0.0],[0.0,0.20672972251406965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.82997849368664,0.0],[0.0,0.82997849368664]],"imag":[[-0.5577953926106383,0.0],[0.0,0.5577953926106383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37720287392272134,-0.3234209899489387],[0.26300555768880957,-0.6077687378707928]],"imag":[[-0.8527512552033197,0.1610346295492085],[0.24771226307633748,0.7071660855932935]]},{"name":"u","qubits":[1],"real":[[0.707853495344406,-0.706359277654585],[0.706359277654585,0.707853495344406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9426286331238538,0.3338431667940128],[-0.3338431667940128,0.9426286331238538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6911513880692696,-0.4989484688626196],[-0.44276145089716507,0.0666003521345]],"imag":[[0.03523222546000497,-0.521650145671123],[-0.5701146785152033,-0.6888366599103913]]},{"name":"u","qubits":[1],"real":[[0.989748947865929,0.0],[0.0,0.989748947865929]],"imag":[[0.14281813679741986,0.0],[0.0,-0.14281813679741986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.19615716421928325,0.0],[0.0,0.19615716421928325]],"imag":[[-0.9805724689819968,0.0],[0.0,0.9805724689819968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26505135641909616,-0.15149213916684817],[0.34786566020652165,0.6924207691130653]],"imag":[[0.8992977194948771,-0.3131477637511768],[-0.0009341417405495521,-0.6320934174069215]]},{"name":"u","qubits":[2],"real":[[0.8321280274761242,0.0],[0.0,0.8321280274761242]],"imag":[[-0.554583578812693,0.0],[0.0,0.554583578812693]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9194365318373392,0.0],[0.0,0.9194365318373392]],"imag":[[0.3932384313910908,0.0],[0.0,-0.3932384313910908]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9831336579321384,0.0],[0.0,0.9831336579321384]],"imag":[[0.18288851970797143,0.0],[0.0,-0.18288851970797143]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7962742300779334,0.0],[0.0,0.7962742300779334]],"imag":[[0.6049358234670801,0.0],[0.0,-0.6049358234670801]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16350954209628982,-0.28406462171367514],[-0.002609026190221706,0.886421144425854]],"imag":[[-0.9306754940895607,0.16252705939406015],[-0.32726281079119324,-0.3273374411370411]]},{"name":"u","qubits":[1],"real":[[0.6842088709543596,0.0],[0.0,0.6842088709543596]],"imag":[[-0.7292861036022561,0.0],[0.0,0.7292861036022561]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7632110253755247,0.0],[0.0,0.7632110253755247]],"imag":[[-0.646149309947198,0.0],[0.0,0.646149309947198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8763097731206346,-0.4776379858713017],[0.3696844927600666,-0.6761100240378971]],"imag":[[0.05594902668170511,0.028510391078297923],[0.3037832512818366,-0.5602895210949808]]},{"name":"u","qubits":[1],"real":[[0.5645410715645506,-0.8254049784904068],[0.8254049784904068,0.5645410715645506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9882667123229506,0.15273802838319744],[-0.15273802838319744,0.9882667123229506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6853195361303057,-0.22275403319963463],[0.5876075899494438,0.26567874986717605]],"imag":[[-0.05533378247936468,0.691126577848055],[-0.42660593777920414,0.6341446963858847]]},{"name":"u","qubits":[1],"real":[[0.9182409796097165,0.0],[0.0,0.9182409796097165]],"imag":[[0.3960220995921669,0.0],[0.0,-0.3960220995921669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8116403353187251,0.0],[0.0,0.8116403353187251]],"imag":[[-0.5841574839747475,0.0],[0.0,0.5841574839747475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5778458192751503,0.11257229617439157],[-0.4226027952035113,-0.7826396591477737]],"imag":[[0.5453066122705259,-0.5967096328150714],[-0.4360525028553914,-0.13689505531166707]]},{"name":"u","qubits":[2],"real":[[0.6885258392268595,-0.7252118095542494],[0.7252118095542494,0.6885258392268595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9898611786753139,0.14203818835622456],[-0.14203818835622456,0.9898611786753139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995727996082793,-0.029227012903591996],[0.029227012903591996,0.9995727996082793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9350535590371206,0.3545064762906511],[-0.3545064762906511,0.9350535590371206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18804679719281037,-0.2818565630310891],[0.6440445218423427,0.025159968968790247]],"imag":[[0.32375075880950344,0.8833916040534339],[0.6671060651205816,-0.3735547185161669]]},{"name":"u","qubits":[1],"real":[[0.9603135957066469,0.0],[0.0,0.9603135957066469]],"imag":[[0.2789225661379351,0.0],[0.0,-0.2789225661379351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7452802299579947,0.0],[0.0,0.7452802299579947]],"imag":[[-0.6667513620786676,0.0],[0.0,0.6667513620786676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5213711841544886,-0.1921764862195892],[0.22028482321002696,-0.2630448994911758]],"imag":[[0.8218088027535545,-0.1259784830612273],[-0.06539859871161677,-0.9370192104762644]]},{"name":"u","qubits":[1],"real":[[0.8464996778807136,-0.5323892329375643],[0.5323892329375643,0.8464996778807136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884104391777414,0.467289443963684],[-0.467289443963684,0.884104391777414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.42444884934945204,-0.14050296483282232],[0.1064188433131684,-0.7298446171238807]],"imag":[[0.8918563911496176,0.06851473363220943],[-0.11450057484306926,-0.665500926373352]]},{"name":"u","qubits":[1],"real":[[0.9999998715587739,0.0],[0.0,0.9999998715587739]],"imag":[[0.0005068357088638919,0.0],[0.0,-0.0005068357088638919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3641975775247519,0.0],[0.0,0.3641975775247519]],"imag":[[0.9313217083935617,0.0],[0.0,-0.9313217083935617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0009742264807801604,-0.011227164644669274],[0.009981965951237477,0.0033611473336446415]],"imag":[[0.9610866878057179,0.27601699255560297],[0.2760648289100708,-0.961081304200224]]},{"name":"u","qubits":[2],"real":[[0.7363302575973493,0.0],[0.0,0.7363302575973493]],"imag":[[-0.6766223110026902,0.0],[0.0,0.6766223110026902]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9532629437813444,0.0],[0.0,0.9532629437813444]],"imag":[[0.3021419534148239,0.0],[0.0,-0.3021419534148239]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8805563791185591,0.0],[0.0,0.8805563791185591]],"imag":[[0.47394141325021644,0.0],[0.0,-0.47394141325021644]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9980534517383055,0.0],[0.0,0.9980534517383055]],"imag":[[0.06236431249724379,0.0],[0.0,-0.06236431249724379]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5737995490269708,0.15928862987011275],[0.29816729877135323,-0.6529979397201267]],"imag":[[-0.3200502498959103,-0.7368507633653594],[-0.6924003011419081,-0.07260699445135703]]},{"name":"u","qubits":[1],"real":[[0.7905947554479339,0.0],[0.0,0.7905947554479339]],"imag":[[-0.6123397199743144,0.0],[0.0,0.6123397199743144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8825809218077807,0.0],[0.0,0.8825809218077807]],"imag":[[0.4701605220144798,0.0],[0.0,-0.4701605220144798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8492806760379441,0.16550698194755625],[-0.09448435125533738,-0.8056436421948734]],"imag":[[-0.21935830476058438,0.450790091248362],[0.47082584339536127,0.34689199234038814]]},{"name":"u","qubits":[1],"real":[[0.8500646559038374,-0.526678346605488],[0.526678346605488,0.8500646559038374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9611296832022843,0.27609732354276184],[-0.27609732354276184,0.9611296832022843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.37155459433260607,-0.6028478233916778],[0.7057805732046931,0.3404794044748366]],"imag":[[-0.16249952608000492,-0.6871066796983006],[-0.5808742290211897,0.22030135649685467]]},{"name":"u","qubits":[1],"real":[[0.9423841500381067,0.0],[0.0,0.9423841500381067]],"imag":[[-0.3345326796547017,0.0],[0.0,0.3345326796547017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.80223643842411,0.0],[0.0,0.80223643842411]],"imag":[[0.5970064462504565,0.0],[0.0,-0.5970064462504565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5111857308817014,0.41549393881063035],[0.40376653116557804,0.5286306718193554]],"imag":[[-0.6292776207216297,-0.41238769551660215],[0.4238766482272668,-0.6146956874827996]]},{"name":"u","qubits":[3],"real":[[0.7160896513388547,-0.6980083174614737],[0.6980083174614737,0.7160896513388547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9937794690627583,0.11136591430658788],[-0.11136591430658788,0.9937794690627583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999735772247251,0.007269446497952517],[-0.007269446497952517,0.9999735772247251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9773257131327241,0.21174147078362396],[-0.21174147078362396,0.9773257131327241]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993381735804928,-0.03637601991429099],[0.03637601991429099,0.9993381735804928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998969209249993,0.014357838441275915],[-0.014357838441275915,0.9998969209249993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999996933745625,-0.0007831033015478226],[0.0007831033015478226,0.9999996933745625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9347209080465831,0.35538264456859875],[-0.35538264456859875,0.9347209080465831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5693875913301214,0.48438907682965177],[0.5724478512713636,0.5716964596182325]],"imag":[[0.45979691744331747,-0.47932430336571075],[-0.36971343378852917,-0.4569229612430007]]},{"name":"u","qubits":[1],"real":[[0.6189007072009578,0.0],[0.0,0.6189007072009578]],"imag":[[0.7854692321320768,0.0],[0.0,-0.7854692321320768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8755108045510627,0.0],[0.0,0.8755108045510627]],"imag":[[-0.4831985421277169,0.0],[0.0,0.4831985421277169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.735969667410721,0.4647783472390029],[0.5051424294258755,-0.09961524234920976]],"imag":[[-0.17707376750830145,-0.4593197333552633],[-0.4145173766025901,-0.7503887485696591]]},{"name":"u","qubits":[1],"real":[[0.6542495344526246,-0.7562787493170253],[0.7562787493170253,0.6542495344526246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9771443588023484,0.21257681449477817],[-0.21257681449477817,0.9771443588023484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07193452529965225,0.03907866893828708],[-0.07875780222108192,-0.16273000161058632]],"imag":[[-0.9131039082673928,0.3994240032981721],[0.3935274899750096,0.9013613425253447]]},{"name":"u","qubits":[1],"real":[[0.8878515294796792,0.0],[0.0,0.8878515294796792]],"imag":[[-0.4601300485738727,0.0],[0.0,0.4601300485738727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7977565257439283,0.0],[0.0,0.7977565257439283]],"imag":[[-0.602979705821827,0.0],[0.0,0.602979705821827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7596828668150453,-0.07095712310527297],[0.25859042504043844,-0.9293750445369728]],"imag":[[-0.5360760590857233,-0.3612056027021415],[-0.26198357356941204,0.027525004070938497]]},{"name":"u","qubits":[2],"real":[[0.991806302136745,0.0],[0.0,0.991806302136745]],"imag":[[-0.12775076924165876,0.0],[0.0,0.12775076924165876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999860164854781,0.0],[0.0,0.9999860164854781]],"imag":[[-0.005288367754335935,0.0],[0.0,0.005288367754335935]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9670421467925662,0.0],[0.0,0.9670421467925662]],"imag":[[0.2546163512558156,0.0],[0.0,-0.2546163512558156]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7491004616992417,0.0],[0.0,0.7491004616992417]],"imag":[[-0.6624564123638498,0.0],[0.0,0.6624564123638498]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6978239216336923,0.6017891962492229],[0.4630417684045806,0.19416820595211565]],"imag":[[0.381348659883939,0.07392386135891495],[0.3914170342655729,0.7711573988472382]]},{"name":"u","qubits":[1],"real":[[0.8312901540721899,0.0],[0.0,0.8312901540721899]],"imag":[[-0.5558387173835904,0.0],[0.0,0.5558387173835904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6035268793293694,0.0],[0.0,0.6035268793293694]],"imag":[[0.7973426527704088,0.0],[0.0,-0.7973426527704088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7687138817570354,0.5203107232570173],[-0.1750281553124001,-0.23336751358508895]],"imag":[[-0.31783019173487514,0.19323480141931526],[0.5267144217351003,0.7984213589247915]]},{"name":"u","qubits":[1],"real":[[0.7905708105445073,-0.6123706341056867],[0.6123706341056867,0.7905708105445073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9376288127712898,0.34763804374823754],[-0.34763804374823754,0.9376288127712898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2046424439054795,0.4010836267659452],[0.5137765323542743,0.7258693450052193]],"imag":[[-0.7180802969289034,0.5306732343496954],[0.42251133963114934,-0.1750186751944008]]},{"name":"u","qubits":[1],"real":[[0.9982869433929966,0.0],[0.0,0.9982869433929966]],"imag":[[-0.05850793665023538,0.0],[0.0,0.05850793665023538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7836926370748866,0.0],[0.0,0.7836926370748866]],"imag":[[-0.6211488151760496,0.0],[0.0,0.6211488151760496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10815920253150035,-0.27028745280009125],[0.2911345922654271,-0.03194747615550497]],"imag":[[-0.919559313128749,0.26392603017658545],[0.24073409756903338,0.9253470171894218]]},{"name":"u","qubits":[2],"real":[[0.7085067117124972,-0.7057040735735797],[0.7057040735735797,0.7085067117124972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9883247686438357,0.15236191021744447],[-0.15236191021744447,0.9883247686438357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999678744049417,-0.025345782603427708],[0.025345782603427708,0.999678744049417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8743885084612091,0.4852264793588476],[-0.4852264793588476,0.8743885084612091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11033570001498448,0.5007444054685964],[0.5779212530697289,-0.13526534288426298]],"imag":[[-0.26162616931657595,-0.8176997133562173],[0.7651044412897187,-0.24965076844156722]]},{"name":"u","qubits":[1],"real":[[0.9487613207879458,0.0],[0.0,0.9487613207879458]],"imag":[[0.3159936014806512,0.0],[0.0,-0.3159936014806512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5372185457909309,0.0],[0.0,0.5372185457909309]],"imag":[[-0.8434430828800943,0.0],[0.0,0.8434430828800943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5064209523263046,-0.3999519534118341],[0.426041888385884,-0.4531599669544766]],"imag":[[0.6759228121677451,-0.35595590456996784],[-0.32427531570681695,-0.7127270678974185]]},{"name":"u","qubits":[1],"real":[[0.6836563223664157,-0.7298041058314398],[0.7298041058314398,0.6836563223664157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9795758421343157,0.2010750345190727],[-0.2010750345190727,0.9795758421343157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4673010969321015,0.49554098513433664],[-0.0861548692788211,-0.5355165227964053]],"imag":[[-0.2817408737830475,0.6757890920236213],[-0.8335640967229626,0.1047391472469958]]},{"name":"u","qubits":[1],"real":[[0.9840563552282046,0.0],[0.0,0.9840563552282046]],"imag":[[-0.1778569361452674,0.0],[0.0,0.1778569361452674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5438449022397458,0.0],[0.0,0.5438449022397458]],"imag":[[0.8391857495857764,0.0],[0.0,-0.8391857495857764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3136759480197395,-0.4384931104979532],[-0.2909242023146723,-0.5449349308989158]],"imag":[[-0.8394148481738143,0.06865787897306148],[0.33519131970685245,-0.7113759967745217]]},{"name":"u","qubits":[2],"real":[[0.9041473336355577,0.0],[0.0,0.9041473336355577]],"imag":[[-0.4272207849341035,0.0],[0.0,0.4272207849341035]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.761153758216287,0.0],[0.0,0.761153758216287]],"imag":[[0.6485714735888576,0.0],[0.0,-0.6485714735888576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9220651527383504,0.0],[0.0,0.9220651527383504]],"imag":[[0.387034693671772,0.0],[0.0,-0.387034693671772]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999720980457549,0.0],[0.0,0.9999720980457549]],"imag":[[-0.007470149260297626,0.0],[0.0,0.007470149260297626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07987561694265999,-0.03191147875615887],[0.32525860882783053,-0.06836825074347314]],"imag":[[-0.026787096625475487,0.9959337301226433],[0.9418647326743854,0.049228498025744194]]},{"name":"u","qubits":[1],"real":[[0.7782946375793643,0.0],[0.0,0.7782946375793643]],"imag":[[0.6278992412124782,0.0],[0.0,-0.6278992412124782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8605706508959713,0.0],[0.0,0.8605706508959713]],"imag":[[-0.509331085656947,0.0],[0.0,0.509331085656947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9770211658740318,-0.026527569262735057],[0.02089597495273554,-0.7695886787153446]],"imag":[[0.2114071764741301,0.005738923104069454],[0.017320663964129,-0.6379628660226131]]},{"name":"u","qubits":[1],"real":[[0.6546535541531852,-0.7559290469578495],[0.7559290469578495,0.6546535541531852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9953135344786105,0.09670040374112121],[-0.09670040374112121,0.9953135344786105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18243542137157434,-0.855576671091951],[-0.6495515978485762,-0.2631614563931915]],"imag":[[-0.4319839533154681,0.2193074120729428],[0.5984896848227859,-0.3881222317287412]]},{"name":"u","qubits":[1],"real":[[0.7809279899564853,0.0],[0.0,0.7809279899564853]],"imag":[[-0.6246210647284669,0.0],[0.0,0.6246210647284669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7087516542701807,0.0],[0.0,0.7087516542701807]],"imag":[[-0.7054580728642079,0.0],[0.0,0.7054580728642079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9288723321357011,-0.281381913054135],[0.047441190773943494,0.022910935533391186]],"imag":[[-0.20918119676274455,-0.1194304673007901],[0.30197475214269187,-0.9518590607433931]]},{"name":"u","qubits":[3],"real":[[0.99692863464922,0.0],[0.0,0.99692863464922]],"imag":[[0.07831537152080775,0.0],[0.0,-0.07831537152080775]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8848528400878038,0.0],[0.0,0.8848528400878038]],"imag":[[-0.46587063804080575,0.0],[0.0,0.46587063804080575]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9911366375268373,0.0],[0.0,0.9911366375268373]],"imag":[[0.13284639909306786,0.0],[0.0,-0.13284639909306786]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9805759772533136,0.0],[0.0,0.9805759772533136]],"imag":[[0.19613962586308006,0.0],[0.0,-0.19613962586308006]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9903851474775587,0.0],[0.0,0.9903851474775587]],"imag":[[0.1383374846375862,0.0],[0.0,-0.1383374846375862]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988900128090814,0.0],[0.0,0.9988900128090814]],"imag":[[-0.04710352757780704,0.0],[0.0,0.04710352757780704]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7271422197430539,0.0],[0.0,0.7271422197430539]],"imag":[[0.6864868478471705,0.0],[0.0,-0.6864868478471705]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991146134890281,0.0],[0.0,0.9991146134890281]],"imag":[[-0.042071238544521244,0.0],[0.0,0.042071238544521244]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5103077998558448,-0.6370020185890591],[-0.841057521280909,0.3531576811637003]],"imag":[[0.13349024120301792,-0.5621340882950535],[0.11995228554162825,0.3918077938546289]]},{"name":"u","qubits":[1],"real":[[0.6738583380984585,0.0],[0.0,0.6738583380984585]],"imag":[[0.7388605688322957,0.0],[0.0,-0.7388605688322957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9104970135612345,0.0],[0.0,0.9104970135612345]],"imag":[[-0.4135156445602429,0.0],[0.0,0.4135156445602429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.920087468047966,-0.03373231384884927],[0.30621989352200096,-0.5507669744373518]],"imag":[[-0.08485003812031827,0.380922109064919],[0.22906090671137605,0.7419004095544511]]},{"name":"u","qubits":[1],"real":[[0.5918040083381537,-0.8060818914445942],[0.8060818914445942,0.5918040083381537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9121325393727896,0.40989538984641727],[-0.40989538984641727,0.9121325393727896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24427278010909068,-0.22224121330450963],[-0.35618811291140134,0.5187517234334873]],"imag":[[0.5086672199893212,0.7951083645108078],[0.7447942644963954,-0.2220544555479021]]},{"name":"u","qubits":[1],"real":[[0.5949167509799015,0.0],[0.0,0.5949167509799015]],"imag":[[0.8037873222460764,0.0],[0.0,-0.8037873222460764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9009393181236672,0.0],[0.0,0.9009393181236672]],"imag":[[-0.43394509452102525,0.0],[0.0,0.43394509452102525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9115564756991505,0.28996008243611354],[-0.23662755772461289,-0.7412278925140073]],"imag":[[-0.27845776286410256,0.08630884372592185],[0.18850322235163072,0.5992121038894157]]},{"name":"u","qubits":[2],"real":[[0.7745255193722058,0.0],[0.0,0.7745255193722058]],"imag":[[-0.6325426624672954,0.0],[0.0,0.6325426624672954]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9784895071415747,0.0],[0.0,0.9784895071415747]],"imag":[[-0.2062965933161242,0.0],[0.0,0.2062965933161242]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990213163039123,0.0],[0.0,0.9990213163039123]],"imag":[[-0.044231318886037006,0.0],[0.0,0.044231318886037006]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8085171762845462,0.0],[0.0,0.8085171762845462]],"imag":[[-0.5884725785054593,0.0],[0.0,0.5884725785054593]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.03437374248073945,0.6223726615925186],[-0.027659970454816486,0.7798512095804385]],"imag":[[0.7819640491178012,0.0017151727042537311],[-0.6217600805371795,-0.06694340296672999]]},{"name":"u","qubits":[1],"real":[[0.9686293008926251,0.0],[0.0,0.9686293008926251]],"imag":[[-0.24851011539223986,0.0],[0.0,0.24851011539223986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5948211996232815,0.0],[0.0,0.5948211996232815]],"imag":[[0.8038580350277779,0.0],[0.0,-0.8038580350277779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3628912046956856,-0.5158726244343743],[0.6297133020846878,0.33167072525136976]],"imag":[[-0.6606774473045482,0.4070512492756302],[-0.18782023680971877,0.6768893896594703]]},{"name":"u","qubits":[1],"real":[[0.6975028222347448,-0.7165820350626758],[0.7165820350626758,0.6975028222347448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9975880236021241,0.06941278819935172],[-0.06941278819935172,0.9975880236021241]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2021167743051234,0.8386091246459542],[0.9412944789865471,-0.08953208719278685]],"imag":[[-0.25672374895847005,0.4358628939537594],[-0.08489069498269247,-0.3142328421691515]]},{"name":"u","qubits":[1],"real":[[0.8290996613872109,0.0],[0.0,0.8290996613872109]],"imag":[[0.5591008419664669,0.0],[0.0,-0.5591008419664669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5957725625129698,0.0],[0.0,0.5957725625129698]],"imag":[[0.8031531944509276,0.0],[0.0,-0.8031531944509276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7046739482352888,-0.28511514872046917],[-0.06171814626220857,0.5596090521516744]],"imag":[[0.2848888151294438,0.5839369329497281],[-0.646887826531453,0.5143585510684875]]},{"name":"u","qubits":[2],"real":[[0.6938583270783674,-0.7201115343778416],[0.7201115343778416,0.6938583270783674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9897432407519949,0.14285768227763834],[-0.14285768227763834,0.9897432407519949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9951092187354476,-0.09878078146951087],[0.09878078146951087,0.9951092187354476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9451026741675295,0.32677352291975037],[-0.32677352291975037,0.9451026741675295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8056993862659713,-0.029494902633901632],[0.32560011353986856,0.41254600545129283]],"imag":[[0.4947983068287446,-0.32427331874309673],[-0.002774994210825018,-0.8507541706369335]]},{"name":"u","qubits":[1],"real":[[0.9370481512026917,0.0],[0.0,0.9370481512026917]],"imag":[[0.3492001751540474,0.0],[0.0,-0.3492001751540474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6240698823016732,0.0],[0.0,0.6240698823016732]],"imag":[[0.7813685314907274,0.0],[0.0,-0.7813685314907274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5771326347489791,-0.4263194095412224],[-0.43768281801993375,0.8813326960485689]],"imag":[[0.6668054273607129,0.20134598331832199],[0.1752774793295705,0.03105213238671778]]},{"name":"u","qubits":[1],"real":[[0.6884818588689543,-0.7252535625616391],[0.7252535625616391,0.6884818588689543]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.982238674140965,0.18763578289281407],[-0.18763578289281407,0.982238674140965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03725915424448663,-0.37720279569551907],[-0.37882085164108936,-0.029108587044156507]],"imag":[[0.9073365364907209,0.18185218143726792],[-0.17845707421093845,0.9076345769010151]]},{"name":"u","qubits":[1],"real":[[0.9663416198835425,0.0],[0.0,0.9663416198835425]],"imag":[[0.25726226633700294,0.0],[0.0,-0.25726226633700294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8838495438200433,0.0],[0.0,0.8838495438200433]],"imag":[[-0.46777129442613435,0.0],[0.0,0.46777129442613435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4166447580651935,-0.19241122074504538],[-0.08948130873134934,-0.7249602157475629]],"imag":[[0.7270509366422961,-0.5106681928960897],[-0.5383281308756597,-0.420272060074056]]},{"name":"u","qubits":[2],"real":[[0.7552190720817957,0.0],[0.0,0.7552190720817957]],"imag":[[-0.6554724656031795,0.0],[0.0,0.6554724656031795]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999975283403694,0.0],[0.0,0.9999975283403694]],"imag":[[0.0022233562809763907,0.0],[0.0,-0.0022233562809763907]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9749955623536316,0.0],[0.0,0.9749955623536316]],"imag":[[0.22222433123023627,0.0],[0.0,-0.22222433123023627]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8470201759579324,0.0],[0.0,0.8470201759579324]],"imag":[[0.5315607411389532,0.0],[0.0,-0.5315607411389532]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5069415477508598,0.8429870903555375],[-0.8472211359820468,-0.5130791610801773]],"imag":[[0.1424954835637817,-0.10990027216432051],[-0.07015448006490546,-0.11850936729801032]]},{"name":"u","qubits":[1],"real":[[0.9791330932711909,0.0],[0.0,0.9791330932711909]],"imag":[[-0.20322004246921466,0.0],[0.0,0.20322004246921466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7488581609978745,0.0],[0.0,0.7488581609978745]],"imag":[[-0.6627303031451643,0.0],[0.0,0.6627303031451643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31088086713436436,-0.5255353360279313],[0.3067124436716219,-0.6101424127681319]],"imag":[[-0.7166646714020829,0.33698285683390405],[0.5437575857962005,0.48783337414280337]]},{"name":"u","qubits":[1],"real":[[0.6951331447636064,-0.7188810131385158],[0.7188810131385158,0.6951331447636064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9107699448328135,0.4129141649171579],[-0.4129141649171579,0.9107699448328135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.36714755511111835,0.37942811929717646],[0.1592745457395285,0.8686392957547193]],"imag":[[0.8185440256740323,-0.226324221186961],[-0.41209218615346727,0.22422627647416316]]},{"name":"u","qubits":[1],"real":[[0.9986619169914004,0.0],[0.0,0.9986619169914004]],"imag":[[0.0517143650358527,0.0],[0.0,-0.0517143650358527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.777125580942674,0.0],[0.0,0.777125580942674]],"imag":[[0.6293455580557563,0.0],[0.0,-0.6293455580557563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07686399657673415,0.6236585075058632],[-0.2379366509448886,-0.6025461182909819]],"imag":[[0.7401744901392721,0.23934016836477578],[0.6241953222465305,-0.43669729236068067]]},{"name":"u","qubits":[4],"real":[[0.9989293572699897,0.0],[0.0,0.9989293572699897]],"imag":[[-0.046261638364474285,0.0],[0.0,0.046261638364474285]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990734051689674,0.0],[0.0,0.9990734051689674]],"imag":[[-0.04303871610636657,0.0],[0.0,0.04303871610636657]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9980124728318054,0.0],[0.0,0.9980124728318054]],"imag":[[-0.06301669677271939,0.0],[0.0,0.06301669677271939]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9866588465426033,0.0],[0.0,0.9866588465426033]],"imag":[[0.16280147585086477,0.0],[0.0,-0.16280147585086477]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.7882173954098507,0.0],[0.0,0.7882173954098507]],"imag":[[0.61539689434812,0.0],[0.0,-0.61539689434812]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986610246904499,0.0],[0.0,0.9986610246904499]],"imag":[[0.05173159348232597,0.0],[0.0,-0.05173159348232597]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995375612133666,0.0],[0.0,0.9995375612133666]],"imag":[[0.030408283799574398,0.0],[0.0,-0.030408283799574398]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9796165367009733,0.0],[0.0,0.9796165367009733]],"imag":[[0.2008766811304654,0.0],[0.0,-0.2008766811304654]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9851756664710646,0.0],[0.0,0.9851756664710646]],"imag":[[-0.17154855345730463,0.0],[0.0,0.17154855345730463]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99786713318219,0.0],[0.0,0.99786713318219]],"imag":[[-0.06527774900191918,0.0],[0.0,0.06527774900191918]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9997837191061291,0.0],[0.0,0.9997837191061291]],"imag":[[-0.02079699522327418,0.0],[0.0,0.02079699522327418]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8572092586177358,0.0],[0.0,0.8572092586177358]],"imag":[[0.5149682387682097,0.0],[0.0,-0.5149682387682097]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9987769519451817,0.0],[0.0,0.9987769519451817]],"imag":[[0.04944289901585723,0.0],[0.0,-0.04944289901585723]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999299788051317,0.0],[0.0,0.9999299788051317]],"imag":[[0.011833743565288223,0.0],[0.0,-0.011833743565288223]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9987802265222908,0.0],[0.0,0.9987802265222908]],"imag":[[-0.04937670612831056,0.0],[0.0,0.04937670612831056]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999413745752979,0.0],[0.0,0.9999413745752979]],"imag":[[0.010828084431873013,0.0],[0.0,-0.010828084431873013]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.21076565430062189,0.19407940019748368],[-0.5197821306686078,0.05246680798972637]],"imag":[[0.36866422871916216,-0.8843063450236692],[-0.7412766434117146,-0.42140563431120986]]},{"name":"u","qubits":[1],"real":[[0.7539682202511397,0.0],[0.0,0.7539682202511397]],"imag":[[0.6569108941487641,0.0],[0.0,-0.6569108941487641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9134536117059145,0.0],[0.0,0.9134536117059145]],"imag":[[0.4069428697758696,0.0],[0.0,-0.4069428697758696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8721264872064431,-0.44148473207058897],[0.15899890746963338,-0.09288511005854322]],"imag":[[0.12056135015327786,0.17306525506504283],[-0.44674343709295944,0.8755067133764561]]},{"name":"u","qubits":[1],"real":[[0.5337988481023078,-0.8456114886664261],[0.8456114886664261,0.5337988481023078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.948614380323422,0.3164344441485628],[-0.3164344441485628,0.948614380323422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6831666195444236,-0.7228980786473057],[-0.30810603641963435,0.28980046086298744]],"imag":[[0.07189471784130928,0.07438338103902566],[-0.6581680559010332,0.6228171267690356]]},{"name":"u","qubits":[1],"real":[[0.9283825994204947,0.0],[0.0,0.9283825994204947]],"imag":[[-0.3716258186580222,0.0],[0.0,0.3716258186580222]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4081631732184186,0.0],[0.0,0.4081631732184186]],"imag":[[-0.9129089900029855,0.0],[0.0,0.9129089900029855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5197001812476305,0.5078412129411388],[-0.5561321016977414,-0.5837745580007625]],"imag":[[-0.5451320061338036,0.41813887637743963],[0.351368614080666,0.47588280903106756]]},{"name":"u","qubits":[2],"real":[[0.9776334010967704,0.0],[0.0,0.9776334010967704]],"imag":[[0.2103162691280949,0.0],[0.0,-0.2103162691280949]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8820641422545455,0.0],[0.0,0.8820641422545455]],"imag":[[-0.4711293335685573,0.0],[0.0,0.4711293335685573]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99206273818662,0.0],[0.0,0.99206273818662]],"imag":[[-0.12574388057343272,0.0],[0.0,0.12574388057343272]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.73511825741449,0.0],[0.0,0.73511825741449]],"imag":[[-0.6779388966683381,0.0],[0.0,0.6779388966683381]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9845276643923182,0.16765213158370754],[-0.15721481343568616,-0.8298936310178524]],"imag":[[-0.03773112680501959,0.03426956217504352],[-0.06756583865099525,-0.5310319397924899]]},{"name":"u","qubits":[1],"real":[[0.7778789748332102,0.0],[0.0,0.7778789748332102]],"imag":[[-0.6284141154624344,0.0],[0.0,0.6284141154624344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926984283596693,0.0],[0.0,0.926984283596693]],"imag":[[0.37510017057410905,0.0],[0.0,-0.37510017057410905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8455268318268918,0.49238697566457396],[-0.4713344397396094,-0.8164509982782335]],"imag":[[-0.18178346372980655,0.09795006468128237],[-0.1728669861208944,-0.28525185088847793]]},{"name":"u","qubits":[1],"real":[[0.7155985802319653,-0.6985117550693012],[0.6985117550693012,0.7155985802319653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9285483492340564,0.37121148033797247],[-0.37121148033797247,0.9285483492340564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5033210213302366,-0.37147150754790886],[-0.45049021010866674,0.4738672824909854]],"imag":[[0.7024744106660578,0.3394209347205129],[0.22417899643524203,0.7226701507175637]]},{"name":"u","qubits":[1],"real":[[0.7233319815530208,0.0],[0.0,0.7233319815530208]],"imag":[[-0.6905004304579254,0.0],[0.0,0.6905004304579254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7431769834014131,0.0],[0.0,0.7431769834014131]],"imag":[[0.669094889640009,0.0],[0.0,-0.669094889640009]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8916782235998848,-0.4493077145429024],[-0.42966710814500525,0.8098158960267369]],"imag":[[-0.041434860242888595,0.036272242371264404],[0.13630581092790717,-0.37550648014116567]]},{"name":"u","qubits":[2],"real":[[0.6186185945838278,-0.7856914371654624],[0.7856914371654624,0.6186185945838278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.991922694043209,0.12684387664393756],[-0.12684387664393756,0.991922694043209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999727830958806,-0.0073778768950877845],[0.0073778768950877845,0.9999727830958806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.951628484907885,0.3072510808962653],[-0.3072510808962653,0.951628484907885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9446084739529571,-0.15552939917741443],[0.10387933652181554,-0.5281045768000233]],"imag":[[0.10826348520349337,-0.26796353240575665],[0.2918954130363237,0.790640061756935]]},{"name":"u","qubits":[1],"real":[[0.7078301479020505,0.0],[0.0,0.7078301479020505]],"imag":[[-0.7063826737123168,0.0],[0.0,0.7063826737123168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8303177871864552,0.0],[0.0,0.8303177871864552]],"imag":[[0.5572902047244223,0.0],[0.0,-0.5572902047244223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7474912235913589,0.6592836266947958],[0.658614886407465,0.7474796607535252]],"imag":[[-0.0015301450674651195,-0.08123809994160903],[0.08649254714972514,0.004430287781776093]]},{"name":"u","qubits":[1],"real":[[0.8170235294292061,-0.5766043291192351],[0.5766043291192351,0.8170235294292061]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9609577220451789,0.2766952410897964],[-0.2766952410897964,0.9609577220451789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.527659794587545,0.7625380760753242],[0.6221554236391179,0.5139697050806027]],"imag":[[-0.2746673487701444,0.2543003563323348],[0.5089750657270345,0.2995031778862267]]},{"name":"u","qubits":[1],"real":[[0.8644928994519138,0.0],[0.0,0.8644928994519138]],"imag":[[0.5026450306102939,0.0],[0.0,-0.5026450306102939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5144478605815916,0.0],[0.0,0.5144478605815916]],"imag":[[0.8575216608010688,0.0],[0.0,-0.8575216608010688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8638588887029881,-0.029102841768318045],[0.07019789609900678,0.08579232313681329]],"imag":[[0.4917318495845336,0.10535954211185711],[-0.08378462804288742,0.9902989794894149]]},{"name":"u","qubits":[2],"real":[[0.999548179892557,0.0],[0.0,0.999548179892557]],"imag":[[0.030057213335182617,0.0],[0.0,-0.030057213335182617]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.995887555769009,0.0],[0.0,0.995887555769009]],"imag":[[0.09059788222927166,0.0],[0.0,-0.09059788222927166]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9340168643773572,0.0],[0.0,0.9340168643773572]],"imag":[[0.3572289140854776,0.0],[0.0,-0.3572289140854776]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7001047387657814,0.0],[0.0,0.7001047387657814]],"imag":[[0.7140401632665329,0.0],[0.0,-0.7140401632665329]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2117042717253788,-0.3654800593208314],[0.23215869022205637,0.5813369964235057]],"imag":[[-0.9063910929647131,0.007798343817862546],[-0.28238064820706005,0.7269187084274535]]},{"name":"u","qubits":[1],"real":[[0.6077198216255965,0.0],[0.0,0.6077198216255965]],"imag":[[-0.7941515084688521,0.0],[0.0,0.7941515084688521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8841308868914418,0.0],[0.0,0.8841308868914418]],"imag":[[-0.4672393121779806,0.0],[0.0,0.4672393121779806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7173541673683836,-0.5165017435049482],[-0.5906154522929664,0.7416294269856428]],"imag":[[0.19423377289898014,0.4253259796685236],[-0.3144036061138853,0.048057808983624106]]},{"name":"u","qubits":[1],"real":[[0.6151382222414851,-0.7884192840979889],[0.7884192840979889,0.6151382222414851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9412800626236226,0.3376267816795181],[-0.3376267816795181,0.9412800626236226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6552614306511767,0.1552397749761216],[0.3237191000619799,0.6530121329569714]],"imag":[[-0.06842864030174683,0.7361050135359694],[-0.6790846213414707,0.08732225102205812]]},{"name":"u","qubits":[1],"real":[[0.8935694243046708,0.0],[0.0,0.8935694243046708]],"imag":[[-0.44892503154515584,0.0],[0.0,0.44892503154515584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.621033765546541,0.0],[0.0,0.621033765546541]],"imag":[[0.7837838107865484,0.0],[0.0,-0.7837838107865484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8004977643405489,0.030159958533449802],[-0.06129251436066099,-0.6412146469125232]],"imag":[[-0.5955981316893405,0.059636999549024725],[-0.02663498633936106,-0.7644459312279046]]},{"name":"u","qubits":[3],"real":[[0.927398379819978,0.0],[0.0,0.927398379819978]],"imag":[[0.3740751864362028,0.0],[0.0,-0.3740751864362028]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997944095177236,0.0],[0.0,0.997944095177236]],"imag":[[-0.06409042752929449,0.0],[0.0,0.06409042752929449]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9791206352319984,0.0],[0.0,0.9791206352319984]],"imag":[[-0.20328005721882297,0.0],[0.0,0.20328005721882297]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7891255952546877,0.0],[0.0,0.7891255952546877]],"imag":[[-0.6142318738993726,0.0],[0.0,0.6142318738993726]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9150114991008158,0.0],[0.0,0.9150114991008158]],"imag":[[-0.40342775872921505,0.0],[0.0,0.40342775872921505]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9979616338300048,0.0],[0.0,0.9979616338300048]],"imag":[[-0.06381674861153226,0.0],[0.0,0.06381674861153226]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.998772549846704,0.0],[0.0,0.998772549846704]],"imag":[[-0.049531744091168936,0.0],[0.0,0.049531744091168936]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983697125473512,0.0],[0.0,0.9983697125473512]],"imag":[[-0.05707816629955289,0.0],[0.0,0.05707816629955289]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.07802263830297734,0.38276129037268297],[-0.5231281177773428,-0.6821629307597415]],"imag":[[-0.8475262401497152,0.35931258642325337],[-0.04414422454482677,0.5089616839481637]]},{"name":"u","qubits":[1],"real":[[0.4852363687139917,0.0],[0.0,0.4852363687139917]],"imag":[[-0.8743830204648642,0.0],[0.0,0.8743830204648642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9936102466970852,0.0],[0.0,0.9936102466970852]],"imag":[[0.11286575060024828,0.0],[0.0,-0.11286575060024828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7778377938972101,-0.143597307441678],[-0.22096348537812188,0.6543561921404055]],"imag":[[0.48499206511048204,-0.3730025153541073],[0.3330558531155747,0.6419243807821274]]},{"name":"u","qubits":[1],"real":[[0.49602357970579963,-0.8683090511884833],[0.8683090511884833,0.49602357970579963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9267079387892246,0.3757823787580077],[-0.3757823787580077,0.9267079387892246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.75606836612625,-0.3391881044520488],[0.2521233123317556,0.34595320795303364]],"imag":[[0.5557583978441497,-0.06666827406729856],[-0.23648903642188224,-0.8722517692375973]]},{"name":"u","qubits":[1],"real":[[0.9971020300104773,0.0],[0.0,0.9971020300104773]],"imag":[[-0.07607589466437586,0.0],[0.0,0.07607589466437586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8488906888349623,0.0],[0.0,0.8488906888349623]],"imag":[[0.5285684425022962,0.0],[0.0,-0.5285684425022962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14254759697758912,-0.3399723732744462],[0.049097530464636996,-0.9323429376146704]],"imag":[[-0.9287245388288906,-0.03961942683987159],[0.33873344398693983,-0.11655785304760691]]},{"name":"u","qubits":[2],"real":[[0.891304845455292,0.0],[0.0,0.891304845455292]],"imag":[[0.45340453512058976,0.0],[0.0,-0.45340453512058976]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9441907194548105,0.0],[0.0,0.9441907194548105]],"imag":[[-0.3293992794397208,0.0],[0.0,0.3293992794397208]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.748826624286058,0.0],[0.0,0.748826624286058]],"imag":[[-0.6627659366324941,0.0],[0.0,0.6627659366324941]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999144697898688,0.0],[0.0,0.9999144697898688]],"imag":[[-0.013078727187525487,0.0],[0.0,0.013078727187525487]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6601735362284658,0.41942947305810263],[0.4834602043864672,0.42914430158757677]],"imag":[[0.5653255386329004,0.2620245304608442],[-0.10413533601817802,0.7558156064688579]]},{"name":"u","qubits":[1],"real":[[0.8872237241607789,0.0],[0.0,0.8872237241607789]],"imag":[[-0.4613394230783645,0.0],[0.0,0.4613394230783645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5476312301514121,0.0],[0.0,0.5476312301514121]],"imag":[[0.8367198072012225,0.0],[0.0,-0.8367198072012225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6106602814450135,0.48046532449766655],[-0.6044384519632686,-0.7168742081347053]],"imag":[[-0.4284290217630539,0.46118940353395077],[0.2796368211893718,0.20627354589134742]]},{"name":"u","qubits":[1],"real":[[0.9011441029397388,-0.43351967168391964],[0.43351967168391964,0.9011441029397388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9579943090008101,0.2867872101786626],[-0.2867872101786626,0.9579943090008101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3051830967323548,-0.5974566167625242],[-0.5995127551502788,0.5020176790742578]],"imag":[[0.7355651581604893,0.09408914207209697],[0.07994768277634152,0.6181998660042809]]},{"name":"u","qubits":[1],"real":[[0.9299789680997037,0.0],[0.0,0.9299789680997037]],"imag":[[-0.36761272950240753,0.0],[0.0,0.36761272950240753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7666948462408284,0.0],[0.0,0.7666948462408284]],"imag":[[-0.6420116920646792,0.0],[0.0,0.6420116920646792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6217965584132796,0.062361863574912996],[-0.1122597529252964,0.2938966150759989]],"imag":[[-0.6636085121640842,0.4112223005872072],[-0.40048786548648735,-0.8605997891692158]]},{"name":"u","qubits":[2],"real":[[0.6992291302277581,-0.714897631441686],[0.714897631441686,0.6992291302277581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9896827088623522,0.1432764313447145],[-0.1432764313447145,0.9896827088623522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9988348389923887,0.048259345364902666],[-0.048259345364902666,0.9988348389923887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9314538947899998,0.36385937102201976],[-0.36385937102201976,0.9314538947899998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5212387749221699,-0.07726379387920841],[-0.6021250096396182,-0.4424824124614011]],"imag":[[-0.1474591170522565,0.8370162808877704],[0.5865248682556384,-0.3124793854745213]]},{"name":"u","qubits":[1],"real":[[0.9048449532906899,0.0],[0.0,0.9048449532906899]],"imag":[[0.42574124830038396,0.0],[0.0,-0.42574124830038396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7465863647534844,0.0],[0.0,0.7465863647534844]],"imag":[[0.6652885088171727,0.0],[0.0,-0.6652885088171727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7007628906208478,-0.2950371322457751],[0.12213623056307288,-0.3445435542204182]],"imag":[[0.5798207412692,0.29273259080419844],[0.39726819694835014,-0.8417543941806379]]},{"name":"u","qubits":[1],"real":[[0.49257385613206234,-0.8702706454058935],[0.8702706454058935,0.49257385613206234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9399540166027757,0.34130110851315587],[-0.34130110851315587,0.9399540166027757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05716518418500597,0.7189984204729251],[0.10996941362230711,-0.532857245131976]],"imag":[[-0.6011750496677222,0.3440377489920917],[-0.7894475469856576,-0.284152168628457]]},{"name":"u","qubits":[1],"real":[[0.36030657252163245,0.0],[0.0,0.36030657252163245]],"imag":[[-0.9328339476014548,0.0],[0.0,0.9328339476014548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9506611333081731,0.0],[0.0,0.9506611333081731]],"imag":[[0.31023121960437794,0.0],[0.0,-0.31023121960437794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6074106581634353,-0.30188676952309357],[0.07023746699067307,-0.18795708833991617]],"imag":[[0.6689872843600579,0.30392874839496187],[-0.4225813577818497,0.8838347284581907]]},{"name":"u","qubits":[2],"real":[[0.9999557738596477,0.0],[0.0,0.9999557738596477]],"imag":[[-0.009404803280932864,0.0],[0.0,0.009404803280932864]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9459735095393257,0.0],[0.0,0.9459735095393257]],"imag":[[-0.32424391937220853,0.0],[0.0,0.32424391937220853]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.602323042320812,0.0],[0.0,0.602323042320812]],"imag":[[0.7982524366949351,0.0],[0.0,-0.7982524366949351]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991102219764847,0.0],[0.0,0.9991102219764847]],"imag":[[0.042175399726612994,0.0],[0.0,-0.042175399726612994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20975947259482822,-0.8670891835435122],[-0.8721912688767015,0.32934657695953473]],"imag":[[0.42551978044869126,0.15195469023851452],[0.11923200324949124,0.34146295866667603]]},{"name":"u","qubits":[1],"real":[[0.904627470152631,0.0],[0.0,0.904627470152631]],"imag":[[0.426203167802928,0.0],[0.0,-0.426203167802928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5837498229124771,0.0],[0.0,0.5837498229124771]],"imag":[[0.8119335836444084,0.0],[0.0,-0.8119335836444084]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6284707198358677,-0.335239893535619],[-0.13057694081458954,0.7784866044874691]],"imag":[[0.5189250443941555,-0.4726050850252641],[0.564527249242243,0.24128251910169662]]},{"name":"u","qubits":[1],"real":[[0.6682311103668527,-0.7439537506712921],[0.7439537506712921,0.6682311103668527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9136616080331224,0.4064756647160184],[-0.4064756647160184,0.9136616080331224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16913477826279633,-0.295646850611485],[0.08319682183871563,-0.9168656743961139]],"imag":[[-0.9339891328461148,-0.10793825193538713],[0.303539149605605,-0.2455597862167222]]},{"name":"u","qubits":[1],"real":[[0.960149568129725,0.0],[0.0,0.960149568129725]],"imag":[[-0.27948668451341785,0.0],[0.0,0.27948668451341785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8577618913964814,0.0],[0.0,0.8577618913964814]],"imag":[[0.5140472134618871,0.0],[0.0,-0.5140472134618871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49030886754121794,-0.23501332531156294],[0.2675670221372235,-0.634412727712992]],"imag":[[-0.7708432561248467,-0.33191358186023945],[0.3062772886812062,-0.6573603289052883]]},{"name":"u","qubits":[3],"real":[[0.723343274625764,-0.6904886002344113],[0.6904886002344113,0.723343274625764]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9973177596413006,0.07319348539355702],[-0.07319348539355702,0.9973177596413006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998316455843618,-0.018348855224975293],[0.018348855224975293,0.9998316455843618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9804157130835902,0.19693915186878244],[-0.19693915186878244,0.9804157130835902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999793561839876,0.006425512108585219],[-0.006425512108585219,0.9999793561839876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999941557622967,0.003418836242285871],[-0.003418836242285871,0.9999941557622967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999317225076902,-0.011685474864271767],[0.011685474864271767,0.9999317225076902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9427938251658812,0.3333763687322272],[-0.3333763687322272,0.9427938251658812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.47525922386463026,0.03517126485171492],[-0.37878391709217557,-0.899877588401937]],"imag":[[-0.7649120683922505,0.4333603349271937],[0.213450092320867,0.03438209028602023]]},{"name":"u","qubits":[1],"real":[[0.9876032938787259,0.0],[0.0,0.9876032938787259]],"imag":[[0.15697048741687344,0.0],[0.0,-0.15697048741687344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9845172725702013,0.0],[0.0,0.9845172725702013]],"imag":[[0.17528759229030463,0.0],[0.0,-0.17528759229030463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2739376506762894,-0.4623957985274883],[0.3730422089091955,0.41899613533017777]],"imag":[[0.8399899071904272,-0.0746005687934038],[0.2832218736826681,-0.7778606039761898]]},{"name":"u","qubits":[1],"real":[[0.7797609325220676,-0.6260773818884655],[0.6260773818884655,0.7797609325220676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9849647424888853,0.1727554805318891],[-0.1727554805318891,0.9849647424888853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5806869011631988,0.7135178342283515],[0.651875790192124,0.27911681848272935]],"imag":[[-0.04074377421170546,0.38991661662277216],[0.48600475495807755,0.5108337635274435]]},{"name":"u","qubits":[1],"real":[[0.9970411724556897,0.0],[0.0,0.9970411724556897]],"imag":[[-0.07686937249765774,0.0],[0.0,0.07686937249765774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5837081744172098,0.0],[0.0,0.5837081744172098]],"imag":[[-0.8119635257316231,0.0],[0.0,0.8119635257316231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1179309013369354,0.5941035404255732],[-0.6138284370994851,0.37091229120687663]],"imag":[[-0.7602706411711987,-0.23478040364730468],[0.17690535461368995,0.6740498628059152]]},{"name":"u","qubits":[2],"real":[[0.9770372344114757,0.0],[0.0,0.9770372344114757]],"imag":[[-0.2130686334812682,0.0],[0.0,0.2130686334812682]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9934592973730093,0.0],[0.0,0.9934592973730093]],"imag":[[0.11418679636072926,0.0],[0.0,-0.11418679636072926]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9269954326270865,0.0],[0.0,0.9269954326270865]],"imag":[[0.3750726168204242,0.0],[0.0,-0.3750726168204242]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6550313090490423,0.0],[0.0,0.6550313090490423]],"imag":[[-0.755601736475968,0.0],[0.0,0.755601736475968]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15211669157018895,-0.42091445814429307],[0.7397368571388042,-0.22191940868207355]],"imag":[[0.18972705081048635,0.8738965483749157],[-0.6274181544447847,-0.09943650091240978]]},{"name":"u","qubits":[1],"real":[[0.9995381164334874,0.0],[0.0,0.9995381164334874]],"imag":[[0.030390027913711443,0.0],[0.0,-0.030390027913711443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.13130570209188488,0.0],[0.0,0.13130570209188488]],"imag":[[0.9913419251691906,0.0],[0.0,-0.9913419251691906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.045885036759412134,0.20720915807044576],[-0.30884550110370634,-0.5157023945791562]],"imag":[[0.7538895071560752,-0.6217793332150037],[0.5780654209080128,0.5518205014529332]]},{"name":"u","qubits":[1],"real":[[0.7534828076446536,-0.6574676102926515],[0.6574676102926515,0.7534828076446536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8888310416441432,0.4582350700347883],[-0.4582350700347883,0.8888310416441432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2640461001302855,-0.6911238381035623],[0.8351611291818295,-0.31293272558450674]],"imag":[[-0.21979743022969028,-0.6358589364595051],[-0.42950510471255454,0.1417898536138614]]},{"name":"u","qubits":[1],"real":[[0.5255040187538991,0.0],[0.0,0.5255040187538991]],"imag":[[0.8507911178858779,0.0],[0.0,-0.8507911178858779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8900162712222348,0.0],[0.0,0.8900162712222348]],"imag":[[0.45592876303175855,0.0],[0.0,-0.45592876303175855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.833358944459851,-0.326825394975773],[0.3624793670022846,-0.931459872532308]],"imag":[[-0.41723576755061376,-0.1568832214232716],[-0.005991031867406619,0.030908282011183882]]},{"name":"u","qubits":[2],"real":[[0.7423903657170285,-0.6699675700289803],[0.6699675700289803,0.7423903657170285]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880811909120938,0.15393362259668436],[-0.15393362259668436,0.9880811909120938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999414276527989,-0.010823181772581776],[0.010823181772581776,0.9999414276527989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9412162624108303,0.33780459939643637],[-0.33780459939643637,0.9412162624108303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12764657698192608,0.3712773354608771],[-0.7039263136476173,0.12778267708606247]],"imag":[[-0.18697649602751976,-0.9004994622381179],[0.6732264747264063,-0.18688350948826632]]},{"name":"u","qubits":[1],"real":[[0.9709784363807061,0.0],[0.0,0.9709784363807061]],"imag":[[0.23916704639995678,0.0],[0.0,-0.23916704639995678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5228279936688275,0.0],[0.0,0.5228279936688275]],"imag":[[0.8524382024734863,0.0],[0.0,-0.8524382024734863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3585041851738966,-0.11054173884795707],[-0.06464241285215294,-0.1581893864362404]],"imag":[[0.683581117217624,0.6260767759378841],[0.6324657807794484,-0.7555028210553687]]},{"name":"u","qubits":[1],"real":[[0.908306516983244,-0.41830523688542054],[0.41830523688542054,0.908306516983244]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9390388953557347,0.3438109262502888],[-0.3438109262502888,0.9390388953557347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15040145994691312,0.771609342808255],[0.5597168177949217,0.37353736601559745]],"imag":[[-0.39255878045790066,0.4773845691078163],[0.7141387040405871,-0.19285443074735611]]},{"name":"u","qubits":[1],"real":[[0.9603832038860995,0.0],[0.0,0.9603832038860995]],"imag":[[-0.27868279762746484,0.0],[0.0,0.27868279762746484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.985174193276001,0.0],[0.0,0.985174193276001]],"imag":[[0.1715570135639483,0.0],[0.0,-0.1715570135639483]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5105022200545133,-0.24975298851072408],[-0.21564109977398815,0.6467398122789714]],"imag":[[-0.8055656051887977,0.16755591241785925],[-0.2096436384546025,-0.700910890311416]]},{"name":"u","qubits":[2],"real":[[0.9448353102482214,0.0],[0.0,0.9448353102482214]],"imag":[[0.32754577772907895,0.0],[0.0,-0.32754577772907895]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6862577173564262,0.0],[0.0,0.6862577173564262]],"imag":[[0.727358471022884,0.0],[0.0,-0.727358471022884]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9286042582149949,0.0],[0.0,0.9286042582149949]],"imag":[[-0.3710715990546554,0.0],[0.0,0.3710715990546554]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998277641098975,0.0],[0.0,0.9998277641098975]],"imag":[[0.01855915178566036,0.0],[0.0,-0.01855915178566036]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12720563210847824,-0.1834715612168229],[-0.18869256380486468,0.1465064068649283]],"imag":[[0.9405541558069918,0.2559585774666309],[-0.2521343362551532,0.937741577191418]]},{"name":"u","qubits":[1],"real":[[0.6631719981061264,0.0],[0.0,0.6631719981061264]],"imag":[[-0.7484670339620363,0.0],[0.0,0.7484670339620363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.874825189616333,0.0],[0.0,0.874825189616333]],"imag":[[-0.48443873463292236,0.0],[0.0,0.48443873463292236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.753759424240912,-0.6091626618315128],[0.5555962019297619,-0.7575573785833474]],"imag":[[0.09142212607787939,-0.22893137981009673],[-0.3388238268372402,0.05116730325625657]]},{"name":"u","qubits":[1],"real":[[0.860128867535423,-0.5100767895447026],[0.5100767895447026,0.860128867535423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9149365387980152,0.4035977328631915],[-0.4035977328631915,0.9149365387980152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1602926938382749,-0.4061151652684168],[0.7920167993144084,-0.012789164459063432]],"imag":[[-0.24412588480128544,0.8658979600455619],[0.5361139750797576,0.29176640073932497]]},{"name":"u","qubits":[1],"real":[[0.8220093023666057,0.0],[0.0,0.8220093023666057]],"imag":[[0.5694740615890825,0.0],[0.0,-0.5694740615890825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6454644432317276,0.0],[0.0,0.6454644432317276]],"imag":[[0.7637903197367429,0.0],[0.0,-0.7637903197367429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8464342094663586,0.1428269233760366],[0.3090990019806065,0.612235328852639]],"imag":[[0.31769658164312536,0.40276355472692604],[-0.2950861196869938,0.6652442341331245]]},{"name":"u","qubits":[3],"real":[[0.9990810557311556,0.0],[0.0,0.9990810557311556]],"imag":[[0.042860752199646523,0.0],[0.0,-0.042860752199646523]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980353392546732,0.0],[0.0,0.9980353392546732]],"imag":[[0.06265350428195789,0.0],[0.0,-0.06265350428195789]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999939156926421,0.0],[0.0,0.9999939156926421]],"imag":[[0.0034883488496688497,0.0],[0.0,-0.0034883488496688497]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7633069525042702,0.0],[0.0,0.7633069525042702]],"imag":[[-0.6460359868139265,0.0],[0.0,0.6460359868139265]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9048552304121498,0.0],[0.0,0.9048552304121498]],"imag":[[-0.42571940523750545,0.0],[0.0,0.42571940523750545]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996989225529559,0.0],[0.0,0.9996989225529559]],"imag":[[0.02453699750293426,0.0],[0.0,-0.02453699750293426]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9817988304532875,0.0],[0.0,0.9817988304532875]],"imag":[[0.18992381767581626,0.0],[0.0,-0.18992381767581626]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992884856637918,0.0],[0.0,0.9992884856637918]],"imag":[[-0.03771634154800487,0.0],[0.0,0.03771634154800487]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3116589339837023,0.5185884783200518],[0.4086913847705854,0.028529350423170674]],"imag":[[0.7791620508757997,0.1638328340011643],[-0.3588127079096576,0.838695933471286]]},{"name":"u","qubits":[1],"real":[[0.9912374978604889,0.0],[0.0,0.9912374978604889]],"imag":[[-0.13209172129727592,0.0],[0.0,0.13209172129727592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6159353287861637,0.0],[0.0,0.6159353287861637]],"imag":[[0.7877967191814652,0.0],[0.0,-0.7877967191814652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2555646894786341,0.20938392394354077],[-0.1971896013422058,-0.40042970851753956]],"imag":[[-0.9418710443424432,-0.0610245664873606],[-0.09317664108276649,0.8899946197677789]]},{"name":"u","qubits":[1],"real":[[0.7330330580721875,-0.6801930136169709],[0.6801930136169709,0.7330330580721875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9389419982395135,0.34407546256888083],[-0.34407546256888083,0.9389419982395135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8765304032915867,0.28330456593155307],[-0.252180671715436,-0.9489254326913458]],"imag":[[-0.3828701960097501,-0.06959445405546186],[-0.14666210801053908,0.1201484834635826]]},{"name":"u","qubits":[1],"real":[[0.9853155569173812,0.0],[0.0,0.9853155569173812]],"imag":[[-0.17074323792347126,0.0],[0.0,0.17074323792347126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6480556514318664,0.0],[0.0,0.6480556514318664]],"imag":[[0.7615929835858648,0.0],[0.0,-0.7615929835858648]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24857664054612139,-0.48303098528407484],[0.08398496787282825,-0.4053903111843316]],"imag":[[-0.6956984496616235,-0.4699940299287999],[0.6687001167074952,-0.6176126412927873]]},{"name":"u","qubits":[2],"real":[[0.8531394594717591,0.0],[0.0,0.8531394594717591]],"imag":[[0.5216829139355005,0.0],[0.0,-0.5216829139355005]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9371241034570463,0.0],[0.0,0.9371241034570463]],"imag":[[-0.3489962961405566,0.0],[0.0,0.3489962961405566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8602695831966828,0.0],[0.0,0.8602695831966828]],"imag":[[-0.5098394298468938,0.0],[0.0,0.5098394298468938]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9931623935826872,0.0],[0.0,0.9931623935826872]],"imag":[[-0.1167409952549121,0.0],[0.0,0.1167409952549121]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3096559961496746,-0.9471622135884659],[0.8499085049023893,0.2374143692842209]],"imag":[[0.06447288469610393,0.053293079641855236],[-0.4214403213767061,-0.20899283736496824]]},{"name":"u","qubits":[1],"real":[[0.9383408141242514,0.0],[0.0,0.9383408141242514]],"imag":[[0.3457116089295196,0.0],[0.0,-0.3457116089295196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7795457609398668,0.0],[0.0,0.7795457609398668]],"imag":[[-0.6263452774633844,0.0],[0.0,0.6263452774633844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5981303791107435,0.10699954053927244],[-0.384987888013336,-0.791883592516172]],"imag":[[0.7015475297579479,-0.37232003894464805],[0.04307480886075657,0.4720691292896856]]},{"name":"u","qubits":[1],"real":[[0.5930686112672983,-0.8051519249989273],[0.8051519249989273,0.5930686112672983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9381531522833724,0.34622054078400877],[-0.34622054078400877,0.9381531522833724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8026783521406754,-0.44996001038619227],[0.16280065924942963,0.6854531798749429]],"imag":[[-0.39074244376962947,-0.023744361329058595],[-0.4201472967777114,-0.5719494143345727]]},{"name":"u","qubits":[1],"real":[[0.9985076103480008,0.0],[0.0,0.9985076103480008]],"imag":[[0.05461274647117624,0.0],[0.0,-0.05461274647117624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4328167131252217,0.0],[0.0,0.4328167131252217]],"imag":[[0.9014819426031114,0.0],[0.0,-0.9014819426031114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09314026475357529,0.5084528676672647],[-0.47506173614996583,0.08286595772429295]],"imag":[[0.8489140199719991,-0.11020689242306521],[-0.21209956299529265,-0.8499784440053884]]},{"name":"u","qubits":[2],"real":[[0.7232365307222662,-0.6906004058996928],[0.6906004058996928,0.7232365307222662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9658302326335952,0.2591755423085583],[-0.2591755423085583,0.9658302326335952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999900176075889,0.0044681858929725825],[-0.0044681858929725825,0.9999900176075889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8948136844631016,0.4464397720830536],[-0.4464397720830536,0.8948136844631016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.740244646691641,-0.5469034853198269],[-0.5617008886649437,0.703464413487339]],"imag":[[0.3470237008439891,-0.18030250093089262],[0.1269036081832245,0.4165638064690764]]},{"name":"u","qubits":[1],"real":[[0.7502378381650416,0.0],[0.0,0.7502378381650416]],"imag":[[0.6611680468575631,0.0],[0.0,-0.6611680468575631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7589389360757038,0.0],[0.0,0.7589389360757038]],"imag":[[-0.6511618011740852,0.0],[0.0,0.6511618011740852]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7679361707490193,-0.6316136906187889],[-0.2961996387955692,0.32209593374853956]],"imag":[[0.09731206000716479,0.043226686842823187],[-0.559526741639637,0.7038819566022145]]},{"name":"u","qubits":[1],"real":[[0.646774770937113,-0.7626810576376242],[0.7626810576376242,0.646774770937113]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9431361748738382,0.3324066119143015],[-0.3324066119143015,0.9431361748738382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47281741327320453,-0.03353533089757311],[0.12244499942140964,-0.6111762088239748]],"imag":[[0.8724510604681486,0.11894630038479283],[0.01673508023076432,-0.7817869281165514]]},{"name":"u","qubits":[1],"real":[[0.7743927578621623,0.0],[0.0,0.7743927578621623]],"imag":[[-0.6327051893027545,0.0],[0.0,0.6327051893027545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7952230954283835,0.0],[0.0,0.7952230954283835]],"imag":[[0.6063169373333553,0.0],[0.0,-0.6063169373333553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8985869907345543,-0.36141495660279244],[0.3948243938391957,-0.9130118390844669]],"imag":[[-0.18281992606231168,-0.1688120963112268],[-0.05685061782162924,-0.08538786198523934]]},{"name":"u","qubits":[2],"real":[[0.9630462606682083,0.0],[0.0,0.9630462606682083]],"imag":[[-0.2693360351178083,0.0],[0.0,0.2693360351178083]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7453018196001218,0.0],[0.0,0.7453018196001218]],"imag":[[-0.6667272288580597,0.0],[0.0,0.6667272288580597]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.896447953605365,0.0],[0.0,0.896447953605365]],"imag":[[-0.44314903415978857,0.0],[0.0,0.44314903415978857]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998012416353069,0.0],[0.0,0.9998012416353069]],"imag":[[0.019936830853937455,0.0],[0.0,-0.019936830853937455]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5602673124613538,-0.5877490878509491],[0.10860287315803607,0.34070399969739323]],"imag":[[-0.5125747492497359,0.27913916735076827],[-0.6415396176080808,-0.6786406409664071]]},{"name":"u","qubits":[1],"real":[[0.9950043792520973,0.0],[0.0,0.9950043792520973]],"imag":[[0.09983128402033334,0.0],[0.0,-0.09983128402033334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5987729583107216,0.0],[0.0,0.5987729583107216]],"imag":[[-0.8009188126120067,0.0],[0.0,0.8009188126120067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15592105844808946,0.6179640535766644],[0.617144099749387,0.027082872872739583]],"imag":[[0.769199664180998,0.04627017012465806],[0.056157459885452295,0.7843761966306038]]},{"name":"u","qubits":[1],"real":[[0.600542202311304,-0.799593061027351],[0.799593061027351,0.600542202311304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9324353882654277,0.36133674973672564],[-0.36133674973672564,0.9324353882654277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5811501632777669,0.6869309234973577],[-0.5530371013514331,-0.6365585847216699]],"imag":[[-0.27374881829519804,-0.33978225166608617],[-0.5305431525644377,0.08641236030185281]]},{"name":"u","qubits":[1],"real":[[0.9823933607377711,0.0],[0.0,0.9823933607377711]],"imag":[[-0.1868242082235268,0.0],[0.0,0.1868242082235268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6631228343717348,0.0],[0.0,0.6631228343717348]],"imag":[[-0.7485105921326677,0.0],[0.0,0.7485105921326677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26129522955516404,0.09821015733142835],[0.4667919036815907,0.5841747150445618]],"imag":[[-0.6621496961830384,0.6954403984910286],[-0.5247741433357221,-0.40676445204341627]]},{"name":"u","qubits":[5],"real":[[0.9969807298670504,0.0],[0.0,0.9969807298670504]],"imag":[[0.07764936750394895,0.0],[0.0,-0.07764936750394895]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9996325017069928,0.0],[0.0,0.9996325017069928]],"imag":[[0.027108329550508528,0.0],[0.0,-0.027108329550508528]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999904038760199,0.0],[0.0,0.9999904038760199]],"imag":[[0.004380885284339824,0.0],[0.0,-0.004380885284339824]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9878371333192846,0.0],[0.0,0.9878371333192846]],"imag":[[-0.1554921156700168,0.0],[0.0,0.1554921156700168]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9756156055950106,0.0],[0.0,0.9756156055950106]],"imag":[[-0.219486195737866,0.0],[0.0,0.219486195737866]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.999910865126993,0.0],[0.0,0.999910865126993]],"imag":[[0.013351471865991487,0.0],[0.0,-0.013351471865991487]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999106918508107,0.0],[0.0,0.9999106918508107]],"imag":[[-0.01336444246622581,0.0],[0.0,0.01336444246622581]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9907941209276272,0.0],[0.0,0.9907941209276272]],"imag":[[-0.1353772873684894,0.0],[0.0,0.1353772873684894]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9991771300641891,0.0],[0.0,0.9991771300641891]],"imag":[[-0.04055937322852226,0.0],[0.0,0.04055937322852226]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999536318140498,0.0],[0.0,0.9999536318140498]],"imag":[[0.009629860948717872,0.0],[0.0,-0.009629860948717872]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999166694720403,0.0],[0.0,0.9999166694720403]],"imag":[[0.012909458235827271,0.0],[0.0,-0.012909458235827271]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9854565547937342,0.0],[0.0,0.9854565547937342]],"imag":[[-0.1699275687287501,0.0],[0.0,0.1699275687287501]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9940415069085334,0.0],[0.0,0.9940415069085334]],"imag":[[-0.10900221347758071,0.0],[0.0,0.10900221347758071]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999999508260862,0.0],[0.0,0.9999999508260862]],"imag":[[0.00031360456816083147,0.0],[0.0,-0.00031360456816083147]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989199408077366,0.0],[0.0,0.9989199408077366]],"imag":[[0.04646452255934557,0.0],[0.0,-0.04646452255934557]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9856985532831775,0.0],[0.0,0.9856985532831775]],"imag":[[0.16851813568708576,0.0],[0.0,-0.16851813568708576]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9856985532831775,0.0],[0.0,0.9856985532831775]],"imag":[[0.16851813568708576,0.0],[0.0,-0.16851813568708576]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989199408077366,0.0],[0.0,0.9989199408077366]],"imag":[[0.04646452255934557,0.0],[0.0,-0.04646452255934557]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999999508260862,0.0],[0.0,0.9999999508260862]],"imag":[[0.00031360456816083895,0.0],[0.0,-0.00031360456816083895]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9940415069085334,0.0],[0.0,0.9940415069085334]],"imag":[[-0.10900221347758071,0.0],[0.0,0.10900221347758071]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9854565547937342,0.0],[0.0,0.9854565547937342]],"imag":[[-0.1699275687287501,0.0],[0.0,0.1699275687287501]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999166694720403,0.0],[0.0,0.9999166694720403]],"imag":[[0.012909458235827264,0.0],[0.0,-0.012909458235827264]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999536318140498,0.0],[0.0,0.9999536318140498]],"imag":[[0.009629860948717876,0.0],[0.0,-0.009629860948717876]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991771300641891,0.0],[0.0,0.9991771300641891]],"imag":[[-0.04055937322852226,0.0],[0.0,0.04055937322852226]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9907941209276272,0.0],[0.0,0.9907941209276272]],"imag":[[-0.1353772873684894,0.0],[0.0,0.1353772873684894]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999106918508107,0.0],[0.0,0.9999106918508107]],"imag":[[-0.013364442466225807,0.0],[0.0,0.013364442466225807]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999910865126993,0.0],[0.0,0.999910865126993]],"imag":[[0.013351471865991484,0.0],[0.0,-0.013351471865991484]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9756156055950106,0.0],[0.0,0.9756156055950106]],"imag":[[-0.219486195737866,0.0],[0.0,0.219486195737866]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9878371333192846,0.0],[0.0,0.9878371333192846]],"imag":[[-0.1554921156700168,0.0],[0.0,0.1554921156700168]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999904038760199,0.0],[0.0,0.9999904038760199]],"imag":[[0.004380885284339831,0.0],[0.0,-0.004380885284339831]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9996325017069928,0.0],[0.0,0.9996325017069928]],"imag":[[0.02710832955050852,0.0],[0.0,-0.02710832955050852]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9969807298670504,0.0],[0.0,0.9969807298670504]],"imag":[[0.07764936750394895,0.0],[0.0,-0.07764936750394895]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.35691609827676035,0.47103841225145426],[-0.899008682349566,-0.14571538665102596]],"imag":[[-0.14103567226567576,-0.7942560368817424],[-0.210957879681135,0.3550312495452748]]},{"name":"u","qubits":[1],"real":[[0.9921134427182143,0.0],[0.0,0.9921134427182143]],"imag":[[0.12534319597733437,0.0],[0.0,-0.12534319597733437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49592404676090324,0.0],[0.0,0.49592404676090324]],"imag":[[0.868365902050679,0.0],[0.0,-0.868365902050679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24714249156068213,-0.10596106700572604],[0.10867918155766591,-0.7331417652491736]],"imag":[[0.9624762059106785,0.036501975288626975],[-0.027367451779794633,-0.6707779141611345]]},{"name":"u","qubits":[1],"real":[[0.6937043447514983,-0.7202598712082288],[0.7202598712082288,0.6937043447514983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9412961349922628,0.33758196967348186],[-0.33758196967348186,0.9412961349922628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8003776788479645,-0.35348632457821144],[-0.0685444511390176,0.7181623686210654]],"imag":[[0.42110216201104794,0.23898945308894462],[0.42115341452921445,0.5497038038298583]]},{"name":"u","qubits":[1],"real":[[0.9804904826630858,0.0],[0.0,0.9804904826630858]],"imag":[[0.1965665622813529,0.0],[0.0,-0.1965665622813529]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.984515427688906,0.0],[0.0,0.984515427688906]],"imag":[[-0.1752979539028635,0.0],[0.0,0.1752979539028635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3604564553473386,0.21913373797973973],[-0.30763697249730965,0.800438296934306]],"imag":[[0.862861744411409,0.2784262177108311],[-0.17578466082801952,-0.48348503489888417]]},{"name":"u","qubits":[2],"real":[[0.8990690830891248,0.0],[0.0,0.8990690830891248]],"imag":[[-0.4378067882448609,0.0],[0.0,0.4378067882448609]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999948903214135,0.0],[0.0,0.9999948903214135]],"imag":[[-0.0031967688474567753,0.0],[0.0,0.0031967688474567753]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9884139451311411,0.0],[0.0,0.9884139451311411]],"imag":[[0.15178232133648994,0.0],[0.0,-0.15178232133648994]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.75648181784859,0.0],[0.0,0.75648181784859]],"imag":[[-0.6540147240425804,0.0],[0.0,0.6540147240425804]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9677851808054712,-0.15408804325115935],[-0.16662764907982147,-0.754272697484372]],"imag":[[-0.17823443522928406,0.08877615016911154],[0.06212532876332906,0.6320192781219808]]},{"name":"u","qubits":[1],"real":[[0.6839413975999716,0.0],[0.0,0.6839413975999716]],"imag":[[0.7295369522162654,0.0],[0.0,-0.7295369522162654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8402872618581153,0.0],[0.0,0.8402872618581153]],"imag":[[-0.5421414184131214,0.0],[0.0,0.5421414184131214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7828633734383035,-0.6191393946362767],[0.6042144671437885,-0.7629536631432693]],"imag":[[-0.05055934707390211,-0.035144003210855826],[-0.13961937059881013,0.18257331936514506]]},{"name":"u","qubits":[1],"real":[[0.7287046096787708,-0.6848281476640036],[0.6848281476640036,0.7287046096787708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9153072347363509,0.4027563358152106],[-0.4027563358152106,0.9153072347363509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07481867717655173,-0.22835270578195144],[-0.057556721819578625,0.3189962999600662]],"imag":[[-0.8060035378843883,-0.5409394644740404],[-0.5843352515780506,0.7439629682641383]]},{"name":"u","qubits":[1],"real":[[0.9953008536446075,0.0],[0.0,0.9953008536446075]],"imag":[[-0.09683083565845946,0.0],[0.0,0.09683083565845946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7591780142375518,0.0],[0.0,0.7591780142375518]],"imag":[[0.6508830484029582,0.0],[0.0,-0.6508830484029582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1392755106868777,0.30531002671267893],[-0.6911246061473694,-0.6931720525858058]],"imag":[[-0.7090148077775893,0.6202307006781596],[0.01571983627971692,0.2039906150757021]]},{"name":"u","qubits":[2],"real":[[0.7844825656281603,-0.6201508721476243],[0.6201508721476243,0.7844825656281603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.986318010087332,0.1648538230595991],[-0.1648538230595991,0.986318010087332]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996841009684476,-0.025133608394074067],[0.025133608394074067,0.9996841009684476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9500239345261952,0.31217707127104577],[-0.31217707127104577,0.9500239345261952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5570199197289616,-0.7942307493004196],[0.6891949349682333,-0.3165609289030932]],"imag":[[-0.22988631249873076,0.07796543603784563],[-0.40235734610543583,0.5127456347363025]]},{"name":"u","qubits":[1],"real":[[0.6159629476551873,0.0],[0.0,0.6159629476551873]],"imag":[[-0.7877751247125876,0.0],[0.0,0.7877751247125876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8642029382361472,0.0],[0.0,0.8642029382361472]],"imag":[[0.5031434005768236,0.0],[0.0,-0.5031434005768236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7102685849321941,-0.3732814113444821],[0.3053093122989702,0.20432299947611174]],"imag":[[0.17651262714371255,0.5701077246116869],[-0.6092192163259242,0.7027732793496357]]},{"name":"u","qubits":[1],"real":[[0.800708851049752,-0.5990537003062297],[0.5990537003062297,0.800708851049752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9749961233024047,0.22222187008771657],[-0.22222187008771657,0.9749961233024047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8483105020233201,0.3425312198373717],[-0.029397530912429276,-0.7633874502568878]],"imag":[[-0.3565585972829722,-0.18949306662055818],[-0.39034733768375324,-0.5138135283638865]]},{"name":"u","qubits":[1],"real":[[0.9291178978646994,0.0],[0.0,0.9291178978646994]],"imag":[[0.36978362844707174,0.0],[0.0,-0.36978362844707174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.570862151552007,0.0],[0.0,0.570862151552007]],"imag":[[-0.8210459207166267,0.0],[0.0,0.8210459207166267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5938490713037521,0.3431329993291735],[-0.3426604607297155,0.6684244101012639]],"imag":[[0.6278779563138212,0.3679297450033303],[-0.36836987002108273,-0.5478104193002604]]},{"name":"u","qubits":[2],"real":[[0.9955493139259286,0.0],[0.0,0.9955493139259286]],"imag":[[0.09424204763062376,0.0],[0.0,-0.09424204763062376]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9188121752054537,0.0],[0.0,0.9188121752054537]],"imag":[[0.394695055320209,0.0],[0.0,-0.394695055320209]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.852699418116486,0.0],[0.0,0.852699418116486]],"imag":[[0.5224018590546996,0.0],[0.0,-0.5224018590546996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9794361314037056,0.0],[0.0,0.9794361314037056]],"imag":[[0.20175446587608198,0.0],[0.0,-0.20175446587608198]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05031410795167251,-0.9081675481464895],[-0.9700705274964149,0.14290396025310195]],"imag":[[0.20639418157993206,0.3606960449527712],[0.11761421697144198,0.157189458275682]]},{"name":"u","qubits":[1],"real":[[0.9411012842014146,0.0],[0.0,0.9411012842014146]],"imag":[[-0.33812478890854514,0.0],[0.0,0.33812478890854514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.734961411355322,0.0],[0.0,0.734961411355322]],"imag":[[0.6781089321182794,0.0],[0.0,-0.6781089321182794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5569488825494227,-0.1614601328525263],[0.318807390917845,-0.3161557899653317]],"imag":[[-0.6750246769419591,-0.4561581449953489],[0.364021256580587,-0.8160244412546992]]},{"name":"u","qubits":[1],"real":[[0.8184151104512942,-0.5746274506016884],[0.5746274506016884,0.8184151104512942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8788198225372105,0.4771537692564798],[-0.4771537692564798,0.8788198225372105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18309855855857346,-0.8875150067906523],[0.3253426261007277,0.29502782861132093]],"imag":[[-0.4170532387660336,-0.06970384931926472],[-0.8286698314349429,0.34701162294129945]]},{"name":"u","qubits":[1],"real":[[0.9694159703317445,0.0],[0.0,0.9694159703317445]],"imag":[[0.24542346355995018,0.0],[0.0,-0.24542346355995018]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8507517887337308,0.0],[0.0,0.8507517887337308]],"imag":[[-0.5255676873309064,0.0],[0.0,0.5255676873309064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43398371001090563,0.34945240363180785],[-0.245115220282785,-0.7002300134038696]],"imag":[[0.8021768668414553,0.214600632211437],[0.3287688284118769,-0.5843864428431071]]},{"name":"u","qubits":[3],"real":[[0.9264036394151095,0.0],[0.0,0.9264036394151095]],"imag":[[-0.37653193341128416,0.0],[0.0,0.37653193341128416]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963577746023773,0.0],[0.0,0.9963577746023773]],"imag":[[0.08527124362525944,0.0],[0.0,-0.08527124362525944]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997434524351785,0.0],[0.0,0.9997434524351785]],"imag":[[-0.022650150396632446,0.0],[0.0,0.022650150396632446]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9318293866314773,0.0],[0.0,0.9318293866314773]],"imag":[[0.3628966715333784,0.0],[0.0,-0.3628966715333784]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9986695881100751,0.0],[0.0,0.9986695881100751]],"imag":[[0.05156601384684402,0.0],[0.0,-0.05156601384684402]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9777786804316698,0.0],[0.0,0.9777786804316698]],"imag":[[-0.2096398151432652,0.0],[0.0,0.2096398151432652]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988690839604156,0.0],[0.0,0.9988690839604156]],"imag":[[-0.04754527429808604,0.0],[0.0,0.04754527429808604]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7458603864628425,0.0],[0.0,0.7458603864628425]],"imag":[[0.66610230738641,0.0],[0.0,-0.66610230738641]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4954404637230904,-0.03284320637109343],[0.01688985338243445,0.8457936372354637]],"imag":[[-0.8678275469369257,0.018314460913537937],[-0.033598043633634306,-0.532183264983705]]},{"name":"u","qubits":[1],"real":[[0.9776184887228014,0.0],[0.0,0.9776184887228014]],"imag":[[0.21038557580629347,0.0],[0.0,-0.21038557580629347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3885121160335125,0.0],[0.0,0.3885121160335125]],"imag":[[-0.9214436150384692,0.0],[0.0,0.9214436150384692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37439012272988026,0.12271658544573122],[0.2071412902672613,0.18177719261698244]],"imag":[[0.8295721641174646,0.39570531987870977],[-0.3587959676336757,0.8918043460986924]]},{"name":"u","qubits":[1],"real":[[0.5759926861504034,-0.8174548461543566],[0.8174548461543566,0.5759926861504034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582997865729361,0.2857647967372208],[-0.2857647967372208,0.9582997865729361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.38616092342511016,0.054925572952977744],[0.1364312797589217,0.1686617253658988]],"imag":[[0.9056939460531117,-0.16607648460271784],[0.1094747605868701,0.970028352727068]]},{"name":"u","qubits":[1],"real":[[0.8934533990234772,0.0],[0.0,0.8934533990234772]],"imag":[[0.4491559014121881,0.0],[0.0,-0.4491559014121881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8502718388205026,0.0],[0.0,0.8502718388205026]],"imag":[[0.5263438040946253,0.0],[0.0,-0.5263438040946253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6046578275449852,0.5999634178346287],[-0.5318457894835842,-0.6905306029054503]],"imag":[[0.4494011574072549,-0.2692051421681788],[0.38673966375092894,0.3012307672556656]]},{"name":"u","qubits":[2],"real":[[0.9781376929831158,0.0],[0.0,0.9781376929831158]],"imag":[[0.20795829766005472,0.0],[0.0,-0.20795829766005472]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9701364613723765,0.0],[0.0,0.9701364613723765]],"imag":[[-0.2425597788502524,0.0],[0.0,0.2425597788502524]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9503422399951118,0.0],[0.0,0.9503422399951118]],"imag":[[-0.31120672692130746,0.0],[0.0,0.31120672692130746]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7431085873030487,0.0],[0.0,0.7431085873030487]],"imag":[[-0.6691708507372891,0.0],[0.0,0.6691708507372891]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.005037727393698223,-0.22337020935210078],[-0.9956962690881709,-0.0789980668703851]],"imag":[[0.08060204619280868,-0.9713823557313761],[0.045462854905253,0.01677420574879867]]},{"name":"u","qubits":[1],"real":[[0.9472960239437642,0.0],[0.0,0.9472960239437642]],"imag":[[0.3203595527221489,0.0],[0.0,-0.3203595527221489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.35851756318786615,0.0],[0.0,0.35851756318786615]],"imag":[[0.9335229814449317,0.0],[0.0,-0.9335229814449317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5263527402222883,-0.2502279756817349],[0.23366304095855706,-0.5522003393905601]],"imag":[[0.6892048197299084,-0.430506062103397],[-0.43971705972312747,-0.668674267379415]]},{"name":"u","qubits":[1],"real":[[0.6723967517287873,-0.7401909268996585],[0.7401909268996585,0.6723967517287873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7873495270261794,0.6165068712444749],[-0.6165068712444749,0.7873495270261794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8684551919284835,-0.3979519144626311],[0.4088748588425481,-0.9109158826741856]],"imag":[[0.2802532489775779,0.09422297928583587],[-0.008065101143732196,-0.05466771114595067]]},{"name":"u","qubits":[1],"real":[[0.9861107098153662,0.0],[0.0,0.9861107098153662]],"imag":[[0.16608933736828124,0.0],[0.0,-0.16608933736828124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8631298212163514,0.0],[0.0,0.8631298212163514]],"imag":[[-0.5049820905012665,0.0],[0.0,0.5049820905012665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31396432163200916,0.18055723677377233],[-0.27350480833634666,-0.9564543953337739]],"imag":[[0.9055990016918446,-0.22071687095803716],[0.08069679481729869,-0.06227468803468883]]},{"name":"u","qubits":[2],"real":[[0.7168997712496292,-0.6971762459968278],[0.6971762459968278,0.7168997712496292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9909365358868917,0.13433086705775069],[-0.13433086705775069,0.9909365358868917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999986389204224,0.0016498961490615794],[-0.0016498961490615794,0.9999986389204224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8903759502600103,0.4552259518069941],[-0.4552259518069941,0.8903759502600103]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.44653884911652064,-0.6930751714182068],[0.7098683157823528,-0.5163686057888567]],"imag":[[0.5397160572301376,0.1701659206811733],[0.07346160933422392,-0.47334324665936045]]},{"name":"u","qubits":[1],"real":[[0.8321286059139406,0.0],[0.0,0.8321286059139406]],"imag":[[-0.554582710891461,0.0],[0.0,0.554582710891461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7230809085370312,0.0],[0.0,0.7230809085370312]],"imag":[[0.6907633456613499,0.0],[0.0,-0.6907633456613499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8590999091525731,-0.33935236560918564],[0.1627440094811424,-0.42633650061884837]],"imag":[[-0.3582430447597847,-0.13582797550846787],[0.3272975012939774,-0.8274224563454846]]},{"name":"u","qubits":[1],"real":[[0.47822521277436275,-0.8782372378047492],[0.8782372378047492,0.47822521277436275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.968440288381144,0.24924567767615663],[-0.24924567767615663,0.968440288381144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5955733823343551,-0.23093473976522189],[0.3689335130321933,0.17769342718817682]],"imag":[[0.300870537350323,0.7081231615890791],[-0.647037347431405,0.6431607729990816]]},{"name":"u","qubits":[1],"real":[[0.6273387123472723,0.0],[0.0,0.6273387123472723]],"imag":[[-0.7787465184451653,0.0],[0.0,0.7787465184451653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9677956270194903,0.0],[0.0,0.9677956270194903]],"imag":[[0.25173721282708983,0.0],[0.0,-0.25173721282708983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9487931307951076,0.23354447619962485],[-0.20443552222100655,-0.8326880237495365]],"imag":[[0.20672987543801327,-0.05011318383463803],[0.12353327815461582,0.49957612187402417]]},{"name":"u","qubits":[2],"real":[[0.8325219176520708,0.0],[0.0,0.8325219176520708]],"imag":[[-0.553992108814664,0.0],[0.0,0.553992108814664]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9946287671056183,0.0],[0.0,0.9946287671056183]],"imag":[[0.10350659711321669,0.0],[0.0,-0.10350659711321669]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9707847559396989,0.0],[0.0,0.9707847559396989]],"imag":[[0.23995199027117722,0.0],[0.0,-0.23995199027117722]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7864837091482355,0.0],[0.0,0.7864837091482355]],"imag":[[0.6176110226060038,0.0],[0.0,-0.6176110226060038]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13803566242583223,-0.6632616846681509],[0.4521098239480534,0.6515420238699872]],"imag":[[0.7347824786093334,-0.03353807803903054],[0.486454080173089,-0.36667714150736846]]},{"name":"u","qubits":[1],"real":[[0.5645394146337076,0.0],[0.0,0.5645394146337076]],"imag":[[0.8254061117565284,0.0],[0.0,-0.8254061117565284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9861980572566453,0.0],[0.0,0.9861980572566453]],"imag":[[0.16556990023316007,0.0],[0.0,-0.16556990023316007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8919853700301335,0.27083665672572393],[-0.07592819649544887,-0.258444853962162]],"imag":[[-0.3470421349331077,0.10281712701154867],[-0.27956889170690125,-0.9215651909806492]]},{"name":"u","qubits":[1],"real":[[0.7328171685983497,-0.6804256001999762],[0.6804256001999762,0.7328171685983497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9822971475618091,0.18732942612396325],[-0.18732942612396325,0.9822971475618091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3002256573108499,-0.6217805118847632],[-0.6213848596955874,0.023429504931034573]],"imag":[[-0.7106803987286985,-0.13485889142139804],[-0.13667033948952348,-0.7711375576014957]]},{"name":"u","qubits":[1],"real":[[0.9096694050520078,0.0],[0.0,0.9096694050520078]],"imag":[[-0.4153330874278212,0.0],[0.0,0.4153330874278212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4651723582139489,0.0],[0.0,0.4651723582139489]],"imag":[[-0.8852201292072349,0.0],[0.0,0.8852201292072349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7196393502059109,0.23402842190594456],[-0.24937041114673472,-0.7686809768208431]],"imag":[[-0.6237980339819025,0.19551449096100543],[0.17552668309985336,0.5622582479948396]]},{"name":"u","qubits":[3],"real":[[0.8117936040719279,-0.5839444702948303],[0.5839444702948303,0.8117936040719279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9868750046184451,0.16148599090739715],[-0.16148599090739715,0.9868750046184451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9947366825423699,-0.10246429819503144],[0.10246429819503144,0.9947366825423699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9826311909350172,0.1855692393734205],[-0.1855692393734205,0.9826311909350172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995935775674546,-0.028507537352376152],[0.028507537352376152,0.9995935775674546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9984605317212588,-0.05546680624392482],[0.05546680624392482,0.9984605317212588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999917724550107,-0.00405647905038458],[0.00405647905038458,0.9999917724550107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8936244095716852,0.448815568599906],[-0.448815568599906,0.8936244095716852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.20258769439360305,-0.8592071186362245],[-0.6166691877149479,-0.0853165410823966]],"imag":[[-0.4425394994018556,-0.15773441233375798],[0.6187375295490207,-0.47917018925252086]]},{"name":"u","qubits":[1],"real":[[0.9951779797478366,0.0],[0.0,0.9951779797478366]],"imag":[[0.09808561884911798,0.0],[0.0,-0.09808561884911798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5601816362892255,0.0],[0.0,0.5601816362892255]],"imag":[[0.8283698053190531,0.0],[0.0,-0.8283698053190531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17501738983598658,-0.3482432529987673],[-0.43913178085727955,-0.29614994348092094]],"imag":[[0.8792394362371374,-0.2739225506621092],[0.0589084549238337,0.8461609090213564]]},{"name":"u","qubits":[1],"real":[[0.6522687069891143,-0.7579878190859989],[0.7579878190859989,0.6522687069891143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9123298951263666,0.4094559346971452],[-0.4094559346971452,0.9123298951263666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5721036526815731,0.6544221562893072],[-0.750580516171896,-0.6589751576823785]],"imag":[[-0.3283561812708716,0.3696096186076141],[-0.03883963893682113,-0.029531555121122845]]},{"name":"u","qubits":[1],"real":[[0.9726039221101036,0.0],[0.0,0.9726039221101036]],"imag":[[-0.23246851549412786,0.0],[0.0,0.23246851549412786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9638514561180525,0.0],[0.0,0.9638514561180525]],"imag":[[0.26644018191539715,0.0],[0.0,-0.26644018191539715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3977620038980181,-0.11193233688094642],[0.3020173120058371,0.8660065025478612]],"imag":[[-0.7845443051244511,0.462327560839926],[-0.36750668674269593,-0.1541334356750545]]},{"name":"u","qubits":[2],"real":[[0.8933926441334441,0.0],[0.0,0.8933926441334441]],"imag":[[-0.4492767336600608,0.0],[0.0,0.4492767336600608]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7824760198250462,0.0],[0.0,0.7824760198250462]],"imag":[[-0.6226807194692588,0.0],[0.0,0.6226807194692588]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8941610572147565,0.0],[0.0,0.8941610572147565]],"imag":[[0.4477454676047419,0.0],[0.0,-0.4477454676047419]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9984313973351465,0.0],[0.0,0.9984313973351465]],"imag":[[-0.055988791872899374,0.0],[0.0,0.055988791872899374]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3633887717251175,0.3119585889890285],[0.3828792159326998,0.0859423129170464]],"imag":[[0.832828726435886,0.2775369376556311],[-0.16657856709088464,0.904582227242597]]},{"name":"u","qubits":[1],"real":[[0.9180102223799157,0.0],[0.0,0.9180102223799157]],"imag":[[-0.3965567192798247,0.0],[0.0,0.3965567192798247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4519865268442899,0.0],[0.0,0.4519865268442899]],"imag":[[0.8920247639786891,0.0],[0.0,-0.8920247639786891]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6080141679754676,0.4263699924672786],[-0.5432427026273322,-0.8131785356679887]],"imag":[[-0.5724389406943633,0.3476220077055939],[0.08671676170134082,0.19002167879231602]]},{"name":"u","qubits":[1],"real":[[0.9112671541575723,-0.41181570362670644],[0.41181570362670644,0.9112671541575723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9666432800261875,0.25612647106500663],[-0.25612647106500663,0.9666432800261875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.604643697071784,-0.3516335404649997],[0.49221651110992903,0.5398726457839671]],"imag":[[0.44005188494666553,-0.5631289296123054],[0.4455145837534617,-0.5174719201927462]]},{"name":"u","qubits":[1],"real":[[0.6932968089696298,0.0],[0.0,0.6932968089696298]],"imag":[[-0.7206521592783364,0.0],[0.0,0.7206521592783364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9355275947338684,0.0],[0.0,0.9355275947338684]],"imag":[[-0.3532536192191992,0.0],[0.0,0.3532536192191992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8044156264510578,-0.020468392374604148],[0.5030531838817289,-0.42384975876727815]],"imag":[[0.031137348348509803,-0.5928971330448268],[-0.3144574051372163,-0.6844015024338742]]},{"name":"u","qubits":[2],"real":[[0.7242970680239277,-0.6894880399629438],[0.6894880399629438,0.7242970680239277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9787569312856571,0.20502407044121287],[-0.20502407044121287,0.9787569312856571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998766215747492,-0.015708011594906746],[0.015708011594906746,0.9998766215747492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8670423820378307,0.49823439037280876],[-0.49823439037280876,0.8670423820378307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9293740295344687,0.18634610694429463],[0.2880568926271176,0.04209076837485365]],"imag":[[0.10420257859080691,-0.30113263567503995],[-0.20598291786432213,-0.9342497692671503]]},{"name":"u","qubits":[1],"real":[[0.9914808051136319,0.0],[0.0,0.9914808051136319]],"imag":[[-0.13025288131640017,0.0],[0.0,0.13025288131640017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5900661461744005,0.0],[0.0,0.5900661461744005]],"imag":[[-0.8073549053166712,0.0],[0.0,0.8073549053166712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24432583458649737,-0.1224106570503639],[-0.2807775494148786,0.8718820852332098]],"imag":[[-0.9138514605471542,-0.30032653171163975],[-0.1623094647702954,0.3669349190795901]]},{"name":"u","qubits":[1],"real":[[0.5919794877445238,-0.8059530297044184],[0.8059530297044184,0.5919794877445238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9348102742408587,0.3551475062192194],[-0.3551475062192194,0.9348102742408587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6136171221557113,0.7598563456250543],[-0.6843775805268973,-0.5091569069557704]],"imag":[[0.19663090879901157,-0.0861895998108576],[-0.3412296006714069,-0.3949036983835619]]},{"name":"u","qubits":[1],"real":[[0.9349980422486243,0.0],[0.0,0.9349980422486243]],"imag":[[-0.35465287393624745,0.0],[0.0,0.35465287393624745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.964040620833526,0.0],[0.0,0.964040620833526]],"imag":[[-0.2657549272975193,0.0],[0.0,0.2657549272975193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5999676296583953,0.4062838998006847],[0.24906362131301568,-0.4557540233326922]],"imag":[[-0.6770834254311068,-0.12857010201175234],[-0.3457805531070421,-0.7814674605173901]]},{"name":"u","qubits":[2],"real":[[0.9257707220286923,0.0],[0.0,0.9257707220286923]],"imag":[[-0.3780854007158619,0.0],[0.0,0.3780854007158619]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9905087491419805,0.0],[0.0,0.9905087491419805]],"imag":[[-0.13744969215385336,0.0],[0.0,0.13744969215385336]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9493472046621114,0.0],[0.0,0.9493472046621114]],"imag":[[-0.3142290327137758,0.0],[0.0,0.3142290327137758]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6733173136065929,0.0],[0.0,0.6733173136065929]],"imag":[[0.7393536333836475,0.0],[0.0,-0.7393536333836475]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.13534492798208594,0.31497718033981825],[-0.8099906611022193,-0.24032063297524428]],"imag":[[0.2173491697225064,-0.9139094401283089],[-0.5275947477161338,-0.08834537042718625]]},{"name":"u","qubits":[1],"real":[[0.9968713749542899,0.0],[0.0,0.9968713749542899]],"imag":[[0.0790408868671374,0.0],[0.0,-0.0790408868671374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7147521889735732,0.0],[0.0,0.7147521889735732]],"imag":[[0.699377800875525,0.0],[0.0,-0.699377800875525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13682999756221537,-0.4093868564651584],[-0.21501837713031138,-0.868263327270789]],"imag":[[0.8574320843727851,-0.2801609790974485],[-0.4470513057262135,0.005569745182087749]]},{"name":"u","qubits":[1],"real":[[0.6844099221472197,-0.7290974272800835],[0.7290974272800835,0.6844099221472197]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9298747972479464,0.3678761495980551],[-0.3678761495980551,0.9298747972479464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8393352860157609,-0.5319001084691475],[-0.21810552951785722,-0.48003463216022485]],"imag":[[0.009526347420121883,-0.11183828040604268],[0.49785088565493807,0.68857913530191]]},{"name":"u","qubits":[1],"real":[[0.8937509936009386,0.0],[0.0,0.8937509936009386]],"imag":[[0.44856344193138953,0.0],[0.0,-0.44856344193138953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7514249356680311,0.0],[0.0,0.7514249356680311]],"imag":[[0.6598185857160248,0.0],[0.0,-0.6598185857160248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6413182251466014,-0.5063706340443124],[0.5632792576434601,-0.7282327871540814]],"imag":[[0.4779697877804669,0.32224927779821266],[0.20729759760436434,-0.33078874172179695]]},{"name":"u","qubits":[3],"real":[[0.9986486708276336,0.0],[0.0,0.9986486708276336]],"imag":[[0.05196953197981058,0.0],[0.0,-0.05196953197981058]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9921695081221978,0.0],[0.0,0.9921695081221978]],"imag":[[-0.1248986275046926,0.0],[0.0,0.1248986275046926]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9957918723422077,0.0],[0.0,0.9957918723422077]],"imag":[[-0.09164358666704601,0.0],[0.0,0.09164358666704601]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8847098481116638,0.0],[0.0,0.8847098481116638]],"imag":[[0.4661421292419693,0.0],[0.0,-0.4661421292419693]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.717313693097462,0.0],[0.0,0.717313693097462]],"imag":[[-0.6967503611013633,0.0],[0.0,0.6967503611013633]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983779693779379,0.0],[0.0,0.9983779693779379]],"imag":[[0.05693356005718787,0.0],[0.0,-0.05693356005718787]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995173971914125,0.0],[0.0,0.9995173971914125]],"imag":[[-0.03106400991024876,0.0],[0.0,0.03106400991024876]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9975845971528412,0.0],[0.0,0.9975845971528412]],"imag":[[0.06946201496791964,0.0],[0.0,-0.06946201496791964]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.22121670065674137,0.08356350138453505],[0.7000062158789546,0.705862941743924]],"imag":[[-0.6715129502918715,0.7022468726717186],[-0.10062219770845054,0.04029861699564773]]},{"name":"u","qubits":[1],"real":[[0.9970362930712036,0.0],[0.0,0.9970362930712036]],"imag":[[0.07693263481015732,0.0],[0.0,-0.07693263481015732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8225173477058032,0.0],[0.0,0.8225173477058032]],"imag":[[0.5687400220865513,0.0],[0.0,-0.5687400220865513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12808854691383997,-0.028016913377675756],[0.29409609953154797,0.5804829727151557]],"imag":[[0.8250631742144485,-0.5496172625286323],[0.4651575721677651,0.600146178595762]]},{"name":"u","qubits":[1],"real":[[0.879501019117717,-0.4758970029017804],[0.4758970029017804,0.879501019117717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9021404067972493,0.4314425644552164],[-0.4314425644552164,0.9021404067972493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5948212577115377,0.5641033150742977],[0.47128793412137787,0.8015500659734857]],"imag":[[-0.5717532811392128,-0.03276136143686265],[0.3117267072815753,-0.19552911511304805]]},{"name":"u","qubits":[1],"real":[[0.915136831207431,0.0],[0.0,0.915136831207431]],"imag":[[-0.4031433742077649,0.0],[0.0,0.4031433742077649]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7461519555741516,0.0],[0.0,0.7461519555741516]],"imag":[[-0.6657756823381801,0.0],[0.0,0.6657756823381801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5771561209903233,0.3750820433122374],[-0.5496858880093217,0.43190677900558083]],"imag":[[-0.5279464709160651,-0.49747039774783874],[0.2932725019057862,0.6521450746562059]]},{"name":"u","qubits":[2],"real":[[0.9755475707484317,0.0],[0.0,0.9755475707484317]],"imag":[[-0.21978839188372437,0.0],[0.0,0.21978839188372437]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6318998833123927,0.0],[0.0,0.6318998833123927]],"imag":[[0.7750500225596955,0.0],[0.0,-0.7750500225596955]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9079014859586293,0.0],[0.0,0.9079014859586293]],"imag":[[-0.41918360153292367,0.0],[0.0,0.41918360153292367]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9943817751284738,0.0],[0.0,0.9943817751284738]],"imag":[[-0.1058531307630787,0.0],[0.0,0.1058531307630787]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8817419450685104,-0.017118667926033747],[-0.4008048471297562,-0.03788277064332851]],"imag":[[0.22650981009879148,-0.4134385074521327],[-0.1028587514657938,-0.9095825676938714]]},{"name":"u","qubits":[1],"real":[[0.5962031980711956,0.0],[0.0,0.5962031980711956]],"imag":[[-0.8028335734195965,0.0],[0.0,0.8028335734195965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8093806915359205,0.0],[0.0,0.8093806915359205]],"imag":[[0.5872843401358793,0.0],[0.0,-0.5872843401358793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7162803608633654,-0.6322499015424701],[0.6391959600989084,-0.4811456665672833]],"imag":[[0.21629999777708916,-0.2010393434196768],[0.1777224808410925,-0.5730114239179239]]},{"name":"u","qubits":[1],"real":[[0.7766154678138503,-0.6299749321618079],[0.6299749321618079,0.7766154678138503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9760492221480102,0.21754980106693828],[-0.21754980106693828,0.9760492221480102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5041635236498475,-0.8029742246892655],[0.37294915000326123,0.5343859849826467]],"imag":[[0.30279285330252054,0.09678855249749652],[0.7176660511141181,0.24555241730481525]]},{"name":"u","qubits":[1],"real":[[0.885277801618546,0.0],[0.0,0.885277801618546]],"imag":[[-0.4650625914448875,0.0],[0.0,0.4650625914448875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49772569161823077,0.0],[0.0,0.49772569161823077]],"imag":[[0.8673345005839177,0.0],[0.0,-0.8673345005839177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6870233618449704,0.2560987780048455],[0.4072630445383317,0.8073246013002162]],"imag":[[-0.4734406619806735,0.4881252459840213],[-0.37146958477903047,-0.21065172269153237]]},{"name":"u","qubits":[2],"real":[[0.6516264355834542,-0.7585400374725136],[0.7585400374725136,0.6516264355834542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9777349136802158,0.20984384329958541],[-0.20984384329958541,0.9777349136802158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998974470444013,-0.014321151981900239],[0.014321151981900239,0.9998974470444013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9108803739264879,0.4126705034231809],[-0.4126705034231809,0.9108803739264879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5988845639415409,0.2788203576280661],[-0.07889070187580272,-0.18686521988912425]],"imag":[[-0.6741832645439009,0.3302626425341449],[0.42495936516215543,0.882194527705942]]},{"name":"u","qubits":[1],"real":[[0.9953900475625792,0.0],[0.0,0.9953900475625792]],"imag":[[0.09590960959865388,0.0],[0.0,-0.09590960959865388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9779827492707122,0.0],[0.0,0.9779827492707122]],"imag":[[0.20868574970251152,0.0],[0.0,-0.20868574970251152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1508444688077093,0.40529259639761084],[-0.3367801179061908,-0.2581070344774766]],"imag":[[0.7754962792993695,0.4599884545597178],[0.5122798251015225,-0.7466788410891849]]},{"name":"u","qubits":[1],"real":[[0.7293116244124497,-0.6841816677585523],[0.6841816677585523,0.7293116244124497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8202798648805,0.5719623617613563],[-0.5719623617613563,0.8202798648805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33031468298963307,-0.37178349169439134],[0.027247041712137564,-0.022827214423716154]],"imag":[[0.5220982419702304,-0.6928799832846809],[0.7858519164899901,0.6173923244976413]]},{"name":"u","qubits":[1],"real":[[0.8051253749032918,0.0],[0.0,0.8051253749032918]],"imag":[[0.5931046540761873,0.0],[0.0,-0.5931046540761873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6875902384497619,0.0],[0.0,0.6875902384497619]],"imag":[[-0.7260989353997152,0.0],[0.0,0.7260989353997152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7920188663151599,0.15049372690672344],[-0.5587342940933202,0.03677971019678769]],"imag":[[0.2458485303706466,0.5381600632499286],[-0.008977979699338131,-0.8284821285956614]]},{"name":"u","qubits":[2],"real":[[0.9787610422373434,0.0],[0.0,0.9787610422373434]],"imag":[[0.20500444433833465,0.0],[0.0,-0.20500444433833465]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999764409661931,0.0],[0.0,0.9999764409661931]],"imag":[[0.006864219736125338,0.0],[0.0,-0.006864219736125338]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9734672614775969,0.0],[0.0,0.9734672614775969]],"imag":[[0.22882633334323213,0.0],[0.0,-0.22882633334323213]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6959491979213255,0.0],[0.0,0.6959491979213255]],"imag":[[0.7180910206322481,0.0],[0.0,-0.7180910206322481]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.49596980644854594,-0.6992930626495374],[0.35680386116082313,0.30798832721405867]],"imag":[[0.49627204231219657,-0.13681090468563972],[0.6167811733276245,-0.6304087397785761]]},{"name":"u","qubits":[1],"real":[[0.9048113208393047,0.0],[0.0,0.9048113208393047]],"imag":[[-0.42581272137059606,0.0],[0.0,0.42581272137059606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6997556312295516,0.0],[0.0,0.6997556312295516]],"imag":[[0.7143822902077932,0.0],[0.0,-0.7143822902077932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6997966482649349,0.3863405345435603],[0.06550662452007473,-0.7275500428330515]],"imag":[[-0.5788350412148727,-0.16116959237875925],[-0.4134531754418211,-0.5435405127814169]]},{"name":"u","qubits":[1],"real":[[0.672097944944761,-0.7404622558922426],[0.7404622558922426,0.672097944944761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9588839670457687,0.28379841039471854],[-0.28379841039471854,0.9588839670457687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4736701356084963,-0.18171534127953973],[-0.7422468482847709,0.15594584121110533]],"imag":[[-0.4326029429051221,-0.7452991554846398],[0.19380637923912802,-0.6222456092143234]]},{"name":"u","qubits":[1],"real":[[0.9706953365825819,0.0],[0.0,0.9706953365825819]],"imag":[[0.240313469320444,0.0],[0.0,-0.240313469320444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6158603119591191,0.0],[0.0,0.6158603119591191]],"imag":[[-0.7878553649964037,0.0],[0.0,0.7878553649964037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4234319107517033,-0.4076502932670733],[-0.3788886413432104,0.8365025872413205]],"imag":[[0.8027675633351364,0.10045344500512748],[0.18086750309335597,0.352127484477494]]},{"name":"u","qubits":[4],"real":[[0.9999798936327817,0.0],[0.0,0.9999798936327817]],"imag":[[-0.006341319276826563,0.0],[0.0,0.006341319276826563]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9973936020634312,0.0],[0.0,0.9973936020634312]],"imag":[[-0.07215263379069274,0.0],[0.0,0.07215263379069274]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9702366169854503,0.0],[0.0,0.9702366169854503]],"imag":[[0.24215884675276422,0.0],[0.0,-0.24215884675276422]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9924057561609909,0.0],[0.0,0.9924057561609909]],"imag":[[-0.12300737839061487,0.0],[0.0,0.12300737839061487]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9127084116974611,0.0],[0.0,0.9127084116974611]],"imag":[[0.40861149667709773,0.0],[0.0,-0.40861149667709773]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9580110932479023,0.0],[0.0,0.9580110932479023]],"imag":[[-0.2867311375033396,0.0],[0.0,0.2867311375033396]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9996256800722112,0.0],[0.0,0.9996256800722112]],"imag":[[-0.027358723292020305,0.0],[0.0,0.027358723292020305]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9876665703763938,0.0],[0.0,0.9876665703763938]],"imag":[[0.15657185494504375,0.0],[0.0,-0.15657185494504375]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9961825474272323,0.0],[0.0,0.9961825474272323]],"imag":[[-0.08729451415404013,0.0],[0.0,0.08729451415404013]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9527802800845714,0.0],[0.0,0.9527802800845714]],"imag":[[0.3036605635935719,0.0],[0.0,-0.3036605635935719]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9757494281984003,0.0],[0.0,0.9757494281984003]],"imag":[[-0.2188905054370676,0.0],[0.0,0.2188905054370676]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992479354682208,0.0],[0.0,0.9992479354682208]],"imag":[[-0.03877581027520273,0.0],[0.0,0.03877581027520273]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9997565250446225,0.0],[0.0,0.9997565250446225]],"imag":[[-0.022065598353569093,0.0],[0.0,0.022065598353569093]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9936894593947707,0.0],[0.0,0.9936894593947707]],"imag":[[0.11216620831484136,0.0],[0.0,-0.11216620831484136]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9632351285175914,0.0],[0.0,0.9632351285175914]],"imag":[[-0.2686597982387748,0.0],[0.0,0.2686597982387748]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8681841063786687,0.0],[0.0,0.8681841063786687]],"imag":[[-0.4962422366460482,0.0],[0.0,0.4962422366460482]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.4912179219940709,0.07255156633993202],[0.6641439771080903,0.6070853308403478]],"imag":[[0.5310843504878447,-0.6865789364671436],[-0.18859253285795818,0.39343746046828687]]},{"name":"u","qubits":[1],"real":[[0.9973856254837948,0.0],[0.0,0.9973856254837948]],"imag":[[0.07226281255458658,0.0],[0.0,-0.07226281255458658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187273498663946,0.0],[0.0,0.8187273498663946]],"imag":[[0.57418248543538,0.0],[0.0,-0.57418248543538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11906861557136983,-0.43485240326175434],[-0.3753377026904116,0.24184180770549735]],"imag":[[0.817390892844716,-0.3586058845834964],[0.4204954244929658,0.7898213386363414]]},{"name":"u","qubits":[1],"real":[[0.7613233639151286,-0.6483723741469503],[0.6483723741469503,0.7613233639151286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9376299340939462,0.347635019367989],[-0.347635019367989,0.9376299340939462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6860024159482551,-0.0047980650430173525],[-0.004475333269558931,0.9624107893246823]],"imag":[[0.7275831049945644,0.0006994365369117754],[0.0018660202980058486,0.27155471263046765]]},{"name":"u","qubits":[1],"real":[[0.7524533200875291,0.0],[0.0,0.7524533200875291]],"imag":[[0.6586455807862485,0.0],[0.0,-0.6586455807862485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7184649268418706,0.0],[0.0,0.7184649268418706]],"imag":[[-0.695563188285655,0.0],[0.0,0.695563188285655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7801028481643155,-0.607022660356056],[0.561155963450576,-0.7303390037210412]],"imag":[[0.1041805501022304,0.11004294198437237],[0.2563004954153924,-0.2932899254618836]]},{"name":"u","qubits":[2],"real":[[0.9886851423051521,0.0],[0.0,0.9886851423051521]],"imag":[[-0.15000563117776944,0.0],[0.0,0.15000563117776944]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.886832610228923,0.0],[0.0,0.886832610228923]],"imag":[[0.46209081513762545,0.0],[0.0,-0.46209081513762545]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.95144280121317,0.0],[0.0,0.95144280121317]],"imag":[[0.30782559350976035,0.0],[0.0,-0.30782559350976035]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7675940883969936,0.0],[0.0,0.7675940883969936]],"imag":[[0.6409362803414926,0.0],[0.0,-0.6409362803414926]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0657247745634569,-0.42662136908584614],[0.6586163859876565,0.6931294203007352]],"imag":[[0.728862727934264,-0.5314448092475118],[0.17511091897812653,-0.2348025316659956]]},{"name":"u","qubits":[1],"real":[[0.9794624522915358,0.0],[0.0,0.9794624522915358]],"imag":[[-0.2016266464310979,0.0],[0.0,0.2016266464310979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5119624509855125,0.0],[0.0,0.5119624509855125]],"imag":[[0.8590078281255106,0.0],[0.0,-0.8590078281255106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37205768868075784,0.3029077101547637],[-0.3277693709335866,0.23896488108629402]],"imag":[[-0.8653965539283771,-0.14459875473606146],[0.07231265601693043,0.9111717208435474]]},{"name":"u","qubits":[1],"real":[[0.6919964879923682,-0.7219008661902465],[0.7219008661902465,0.6919964879923682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9442965459369241,0.3290957813944059],[-0.3290957813944059,0.9442965459369241]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1254273370446441,0.8748383007890662],[-0.8559861637384856,-0.023516021406885163]],"imag":[[0.4613708684608581,-0.07786432000642274],[0.19670432721685022,-0.47753752928919396]]},{"name":"u","qubits":[1],"real":[[0.594999565377021,0.0],[0.0,0.594999565377021]],"imag":[[0.8037260212293466,0.0],[0.0,-0.8037260212293466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8605646202348448,0.0],[0.0,0.8605646202348448]],"imag":[[0.5093412749817722,0.0],[0.0,-0.5093412749817722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7599553731728461,0.594879815573916],[0.559467432236797,0.7906996508930922]],"imag":[[-0.2319762026678424,-0.12154372548294048],[0.23590477834900603,-0.07835298268740731]]},{"name":"u","qubits":[2],"real":[[0.7799585680210445,-0.6258311530840901],[0.6258311530840901,0.7799585680210445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9667041967848431,0.2558964554630864],[-0.2558964554630864,0.9667041967848431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999998668668486,0.0005160099661152864],[-0.0005160099661152864,0.9999998668668486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9587215887113496,0.2843464705931581],[-0.2843464705931581,0.9587215887113496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39952665091710937,0.013601103221000745],[0.269033076695377,0.8458333943669508]],"imag":[[-0.8280332177624979,0.3931341443833313],[-0.2869854510818651,-0.36031433982682376]]},{"name":"u","qubits":[1],"real":[[0.7442470199878944,0.0],[0.0,0.7442470199878944]],"imag":[[-0.6679044641557195,0.0],[0.0,0.6679044641557195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9200708982486001,0.0],[0.0,0.9200708982486001]],"imag":[[-0.39175188856725907,0.0],[0.0,0.39175188856725907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9626614566233591,0.24836186147435613],[-0.05206428428018171,-0.20019208834608163]],"imag":[[-0.10439029374065709,0.02649475928414522],[0.2442844587912307,0.9473845793863771]]},{"name":"u","qubits":[1],"real":[[0.8394603232126555,-0.5434209839081519],[0.5434209839081519,0.8394603232126555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.909786787134396,0.4150758990301332],[-0.4150758990301332,0.909786787134396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43181852634940515,0.18700475567783215],[-0.6258732644312951,-0.3309153990224716]],"imag":[[-0.4998096811214133,0.7271535355842078],[-0.414735698763506,-0.5716397079726525]]},{"name":"u","qubits":[1],"real":[[0.8115651907213579,0.0],[0.0,0.8115651907213579]],"imag":[[0.5842618772514651,0.0],[0.0,-0.5842618772514651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8217567883660234,0.0],[0.0,0.8217567883660234]],"imag":[[0.5698383812752162,0.0],[0.0,-0.5698383812752162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8458679967730411,0.38563210337689796],[0.35908996371269347,0.8119784628942516]],"imag":[[0.2829951676892869,-0.23602743049227176],[0.2747279837593746,0.36914754326178806]]},{"name":"u","qubits":[2],"real":[[0.9931996652746141,0.0],[0.0,0.9931996652746141]],"imag":[[-0.11642347228284558,0.0],[0.0,0.11642347228284558]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9896637199863679,0.0],[0.0,0.9896637199863679]],"imag":[[0.14340753586455626,0.0],[0.0,-0.14340753586455626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.952151612293336,0.0],[0.0,0.952151612293336]],"imag":[[0.30562609052108236,0.0],[0.0,-0.30562609052108236]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6030317644424664,0.0],[0.0,0.6030317644424664]],"imag":[[-0.7977171748642533,0.0],[0.0,0.7977171748642533]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5557628276999179,0.16084228298539407],[0.38423696314987016,-0.3652518846220204]],"imag":[[0.736452893497792,0.35056322540986434],[-0.03356741209992294,0.8472462722103541]]},{"name":"u","qubits":[1],"real":[[0.4026898978446476,0.0],[0.0,0.4026898978446476]],"imag":[[-0.9153364661007816,0.0],[0.0,0.9153364661007816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9623465287703873,0.0],[0.0,0.9623465287703873]],"imag":[[-0.2718256032157129,0.0],[0.0,0.2718256032157129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7038202103291566,0.07654029620471473],[0.17136369437618065,0.4368335334183658]],"imag":[[0.6450930907129545,0.2874606040895414],[-0.24315941292982357,0.8489313566093524]]},{"name":"u","qubits":[1],"real":[[0.9171833615091012,-0.39846540799781527],[0.39846540799781527,0.9171833615091012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9751491013813247,0.22154961086671957],[-0.22154961086671957,0.9751491013813247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46045553372934167,-0.20083266250002396],[0.1097957857487188,-0.02280966943592444]],"imag":[[0.8547148746517038,-0.13080300524185612],[-0.2130447604119169,-0.9705856657055439]]},{"name":"u","qubits":[1],"real":[[0.9606246252232308,0.0],[0.0,0.9606246252232308]],"imag":[[-0.277849472583137,0.0],[0.0,0.277849472583137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7767567850103507,0.0],[0.0,0.7767567850103507]],"imag":[[-0.6298006803270252,0.0],[0.0,0.6298006803270252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.518427094959097,-0.19950882435445183],[0.1267920423188775,0.830642168734067]],"imag":[[-0.8212190957647129,0.13049434075224703],[-0.20188195057574376,0.5031908619570773]]},{"name":"u","qubits":[3],"real":[[0.9911172102585951,0.0],[0.0,0.9911172102585951]],"imag":[[-0.132991261100945,0.0],[0.0,0.132991261100945]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8119651652729323,0.0],[0.0,0.8119651652729323]],"imag":[[-0.5837058937369913,0.0],[0.0,0.5837058937369913]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995354846039335,0.0],[0.0,0.9995354846039335]],"imag":[[0.030476466619012647,0.0],[0.0,-0.030476466619012647]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9667924194855148,0.0],[0.0,0.9667924194855148]],"imag":[[0.2555629425901661,0.0],[0.0,-0.2555629425901661]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9680086406843669,0.0],[0.0,0.9680086406843669]],"imag":[[0.25091686184950635,0.0],[0.0,-0.25091686184950635]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9894525351873104,0.0],[0.0,0.9894525351873104]],"imag":[[-0.1448574492782624,0.0],[0.0,0.1448574492782624]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.7998767631853108,0.0],[0.0,0.7998767631853108]],"imag":[[0.6001642806067271,0.0],[0.0,-0.6001642806067271]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994351679965595,0.0],[0.0,0.9994351679965595]],"imag":[[-0.03360572825708388,0.0],[0.0,0.03360572825708388]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.49482837803633606,0.15715212825247674],[-0.7742784043095815,-0.23185166971630958]],"imag":[[0.3889238232188783,-0.7610429321716723],[-0.0661520116288822,-0.5851167979361213]]},{"name":"u","qubits":[1],"real":[[0.3781118177449346,0.0],[0.0,0.3781118177449346]],"imag":[[0.925759932856041,0.0],[0.0,-0.925759932856041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9590948477553273,0.0],[0.0,0.9590948477553273]],"imag":[[0.2830849219036321,0.0],[0.0,-0.2830849219036321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6461462294219453,-0.32524950567309086],[0.3824939805834421,-0.29311988445293513]],"imag":[[-0.6590504490630628,0.20581621620510887],[0.0429640618541995,0.8751760837367071]]},{"name":"u","qubits":[1],"real":[[0.6269486778803671,-0.7790605594586724],[0.7790605594586724,0.6269486778803671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9268324318426722,0.37547522326326466],[-0.37547522326326466,0.9268324318426722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12302947567431351,0.9313957066961477],[0.859003381946846,-0.05421328300005378]],"imag":[[0.2792222504904985,0.19849614730343887],[-0.4111105359270256,0.3002702732539992]]},{"name":"u","qubits":[1],"real":[[0.8447925787638099,0.0],[0.0,0.8447925787638099]],"imag":[[0.5350939159302712,0.0],[0.0,-0.5350939159302712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5879865162375466,0.0],[0.0,0.5879865162375466]],"imag":[[-0.8088707293027937,0.0],[0.0,0.8088707293027937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8764668403596052,0.209345749335485],[-0.030901156714624862,0.736863511257529]],"imag":[[0.41429346754814744,0.12783253784599294],[-0.24333499339528034,-0.6299725115274815]]},{"name":"u","qubits":[2],"real":[[0.9974319487899888,0.0],[0.0,0.9974319487899888]],"imag":[[0.07162058037327866,0.0],[0.0,-0.07162058037327866]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9442183222748772,0.0],[0.0,0.9442183222748772]],"imag":[[0.3293201480025417,0.0],[0.0,-0.3293201480025417]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8729136545498136,0.0],[0.0,0.8729136545498136]],"imag":[[0.4878747295161829,0.0],[0.0,-0.4878747295161829]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9919768333524708,0.0],[0.0,0.9919768333524708]],"imag":[[0.1264197852078718,0.0],[0.0,-0.1264197852078718]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4575197543111263,0.6921236475553016],[0.18802002206995228,0.37309691059433486]],"imag":[[0.4609393914446644,-0.31492127321674124],[-0.7367896736047022,-0.5315902025764336]]},{"name":"u","qubits":[1],"real":[[0.9886623849216246,0.0],[0.0,0.9886623849216246]],"imag":[[-0.15015554815285873,0.0],[0.0,0.15015554815285873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7852387522624354,0.0],[0.0,0.7852387522624354]],"imag":[[-0.6191931055376292,0.0],[0.0,0.6191931055376292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28343556239999423,-0.2811793907157063],[0.1868016817128412,0.7634866036933387]],"imag":[[-0.9115822385849437,0.09808289606351477],[-0.2319207536481296,0.5730672750361415]]},{"name":"u","qubits":[1],"real":[[0.6080437773654646,-0.7939034984222814],[0.7939034984222814,0.6080437773654646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9300622628580396,0.36740194230213696],[-0.36740194230213696,0.9300622628580396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8610652717524709,0.10039730759481606],[0.3512254223238043,0.49142948038478945]],"imag":[[-0.3231453497584469,0.3795577180601739],[0.17545479025891494,-0.7774016883808534]]},{"name":"u","qubits":[1],"real":[[0.9606301771577039,0.0],[0.0,0.9606301771577039]],"imag":[[0.2778302768489393,0.0],[0.0,-0.2778302768489393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4821859385083359,0.0],[0.0,0.4821859385083359]],"imag":[[-0.8760689018021558,0.0],[0.0,0.8760689018021558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.482679163681472,-0.3478868929048411],[-0.34897636217616657,0.47929898333025467]],"imag":[[0.7646599626998478,-0.24756953798203313],[0.24603143098781244,0.7667832276380088]]},{"name":"u","qubits":[2],"real":[[0.7659946017401087,-0.6428470036525116],[0.6428470036525116,0.7659946017401087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.979888524361462,0.1995456835532065],[-0.1995456835532065,0.979888524361462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999346136127675,-0.011435405505947013],[0.011435405505947013,0.9999346136127675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9468563942900601,0.3216566004173183],[-0.3216566004173183,0.9468563942900601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9122319634799736,0.27853319298255763],[0.11497665169749859,-0.06251315166855745]],"imag":[[-0.300191033654514,0.011723844328886356],[0.25396566240997764,-0.9583182758090115]]},{"name":"u","qubits":[1],"real":[[0.7064809633706531,0.0],[0.0,0.7064809633706531]],"imag":[[0.707732045618166,0.0],[0.0,-0.707732045618166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8526182135083145,0.0],[0.0,0.8526182135083145]],"imag":[[-0.5225343835518295,0.0],[0.0,0.5225343835518295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9448618281542907,-0.0005629573503886118],[0.17851746140943073,-0.7920896344124193]],"imag":[[-0.0016717436159331238,0.32746452334449294],[0.2745265869495096,0.5151317113964012]]},{"name":"u","qubits":[1],"real":[[0.7304862772986472,-0.682927374380588],[0.682927374380588,0.7304862772986472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8225013630795855,0.5687631385139369],[-0.5687631385139369,0.8225013630795855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7933949055215811,0.542575233365039],[0.022450722994322558,-0.46937858006496563]],"imag":[[0.13286285795046687,-0.2418348630956843],[0.5936058876954199,-0.6533083220857983]]},{"name":"u","qubits":[1],"real":[[0.8632714757134954,0.0],[0.0,0.8632714757134954]],"imag":[[-0.5047398926372314,0.0],[0.0,0.5047398926372314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9909417115649711,0.0],[0.0,0.9909417115649711]],"imag":[[-0.13429268141148085,0.0],[0.0,0.13429268141148085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8433146459762588,0.24215922355749808],[0.10493037161868758,-0.34511382531254997]],"imag":[[-0.47463717472219796,-0.0699919331044405],[-0.22919331876307159,-0.9040776998269958]]},{"name":"u","qubits":[2],"real":[[0.9652284432929416,0.0],[0.0,0.9652284432929416]],"imag":[[0.26140782746177404,0.0],[0.0,-0.26140782746177404]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9087887545229165,0.0],[0.0,0.9087887545229165]],"imag":[[-0.4172565154107078,0.0],[0.0,0.4172565154107078]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982531060541552,0.0],[0.0,0.9982531060541552]],"imag":[[-0.05908245300621427,0.0],[0.0,0.05908245300621427]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7652513019246003,0.0],[0.0,0.7652513019246003]],"imag":[[-0.6437316559737483,0.0],[0.0,0.6437316559737483]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17650584817713336,0.6380319646159749],[-0.8244104921927842,0.36093423006462244]],"imag":[[0.32499856503347424,0.6753790272237753],[-0.4284494820254832,0.08065273263941551]]},{"name":"u","qubits":[1],"real":[[0.8659646409152734,0.0],[0.0,0.8659646409152734]],"imag":[[-0.5001052296112106,0.0],[0.0,0.5001052296112106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9333954957909454,0.0],[0.0,0.9333954957909454]],"imag":[[0.35884933946877384,0.0],[0.0,-0.35884933946877384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6862801540472461,0.6051945362400928],[-0.15884866355232727,-0.6272269110714567]],"imag":[[-0.39600168440003053,-0.07708300343373836],[-0.589041015720354,-0.48413240535470514]]},{"name":"u","qubits":[1],"real":[[0.8116426750195138,-0.5841542331329697],[0.5841542331329697,0.8116426750195138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9416515095513259,0.3365894154005872],[-0.3365894154005872,0.9416515095513259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6214992887635185,0.4126886220189907],[-0.19703020106273073,0.06711256042165553]],"imag":[[0.37566988036680105,-0.5498171298783822],[0.6586272655461621,0.7231079650937441]]},{"name":"u","qubits":[1],"real":[[0.9966900930447529,0.0],[0.0,0.9966900930447529]],"imag":[[-0.08129488561060777,0.0],[0.0,0.08129488561060777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5167322461055704,0.0],[0.0,0.5167322461055704]],"imag":[[-0.8561470585329907,0.0],[0.0,0.8561470585329907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14926813510256132,-0.2654455656053786],[-0.2147783150763413,0.29731574604441174]],"imag":[[-0.9089397342863372,0.2847564485291375],[-0.3246811646083808,-0.8718117708975766]]},{"name":"u","qubits":[3],"real":[[0.5343833360660575,-0.8452422434633228],[0.8452422434633228,0.5343833360660575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942575642386107,0.1070135316411197],[-0.1070135316411197,0.9942575642386107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963190874849039,0.08572208532955956],[-0.08572208532955956,0.9963190874849039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.982511029151817,0.18620439735687644],[-0.18620439735687644,0.982511029151817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9968454464059471,0.07936722232589508],[-0.07936722232589508,0.9968454464059471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997575838309926,-0.022017574171916406],[0.022017574171916406,0.9997575838309926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999999802852177,-0.000627929619497344],[0.000627929619497344,0.999999802852177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8978513957717719,0.44029861584006935],[-0.44029861584006935,0.8978513957717719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.41073567256719923,-0.6913096808876361],[0.5931656064242734,-0.6855921097682008]],"imag":[[-0.5896361084317747,-0.07560682525564562],[0.36301519289077555,0.21526261196358384]]},{"name":"u","qubits":[1],"real":[[0.7414645417738749,0.0],[0.0,0.7414645417738749]],"imag":[[0.6709920515863491,0.0],[0.0,-0.6709920515863491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7818430881837042,0.0],[0.0,0.7818430881837042]],"imag":[[-0.6234752484737214,0.0],[0.0,0.6234752484737214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7372218272571724,-0.6710898758092484],[0.006420884847841176,0.09578569829223045]],"imag":[[0.07374883339668403,-0.026522925452359666],[0.671583099270667,-0.7346836142275435]]},{"name":"u","qubits":[1],"real":[[0.8451458920754121,-0.5345357061114401],[0.5345357061114401,0.8451458920754121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9939466379155394,0.10986392026682694],[-0.10986392026682694,0.9939466379155394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4187702918511691,-0.0607837083323049],[-0.23895983443971944,0.8981692638953448]],"imag":[[-0.8727400056329592,-0.24343719114392362],[-0.07651485316728851,-0.36102028774436645]]},{"name":"u","qubits":[1],"real":[[0.9275249450290209,0.0],[0.0,0.9275249450290209]],"imag":[[-0.37376125581567654,0.0],[0.0,0.37376125581567654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6936881632399825,0.0],[0.0,0.6936881632399825]],"imag":[[-0.7202754557672636,0.0],[0.0,0.7202754557672636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5356772009708373,0.5715195670462653],[-0.5957239877894779,-0.5873327223980922]],"imag":[[-0.5567376449424064,0.27651132987145677],[0.21955878810977747,0.5019433654670749]]},{"name":"u","qubits":[2],"real":[[0.8435268823899172,0.0],[0.0,0.8435268823899172]],"imag":[[-0.5370869563539471,0.0],[0.0,0.5370869563539471]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9822662675410189,0.0],[0.0,0.9822662675410189]],"imag":[[-0.18749127886660613,0.0],[0.0,0.18749127886660613]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9917100051375063,0.0],[0.0,0.9917100051375063]],"imag":[[-0.1284961700213954,0.0],[0.0,0.1284961700213954]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8475680424698543,0.0],[0.0,0.8475680424698543]],"imag":[[0.5306867375239551,0.0],[0.0,-0.5306867375239551]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.32349886970029956,0.12862677186364024],[-0.2633308192705282,0.8929965150691335]],"imag":[[0.8990023107688498,0.2657037449770634],[-0.13341741324583378,0.33972620967403366]]},{"name":"u","qubits":[1],"real":[[0.998692723295643,0.0],[0.0,0.998692723295643]],"imag":[[-0.0511159900259428,0.0],[0.0,0.0511159900259428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8862131770370403,0.0],[0.0,0.8862131770370403]],"imag":[[0.46327767574740253,0.0],[0.0,-0.46327767574740253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09681261157042376,-0.3092045007158231],[-0.26393537537857104,-0.24123476719392845]],"imag":[[-0.9432739465620035,-0.0724855621164357],[0.1766343613287909,-0.9170301015335504]]},{"name":"u","qubits":[1],"real":[[0.5191591964444229,-0.8546775583500371],[0.8546775583500371,0.5191591964444229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9551889489174821,0.29599674299883066],[-0.29599674299883066,0.9551889489174821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6634330385092361,0.1696355632679218],[-0.18402995276982667,-0.9768248489780181]],"imag":[[0.7236218153458596,-0.08632408380481058],[0.048590618986594634,-0.09790374175233169]]},{"name":"u","qubits":[1],"real":[[0.737999323548934,0.0],[0.0,0.737999323548934]],"imag":[[0.6748014511256742,0.0],[0.0,-0.6748014511256742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8255201257334808,0.0],[0.0,0.8255201257334808]],"imag":[[-0.564372680069631,0.0],[0.0,0.564372680069631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9706373613724508,0.22338616620176216],[-0.048455396884434045,-0.20946742189571282]],"imag":[[0.0870118532989261,-0.019765395090687574],[-0.2189614683139119,-0.9517517265920514]]},{"name":"u","qubits":[2],"real":[[0.8177827561994928,-0.5755270312181356],[0.5755270312181356,0.8177827561994928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9830509049584089,0.18333280737623986],[-0.18333280737623986,0.9830509049584089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975579979846231,-0.06984297142097277],[0.06984297142097277,0.9975579979846231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.907063577555825,0.4209936653580761],[-0.4209936653580761,0.907063577555825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5610087920378554,0.2747401348271806],[0.03638598343379486,-0.5356835676300139]],"imag":[[-0.04088625347304363,-0.7798174836769863],[-0.8259984925789633,-0.17159739461313536]]},{"name":"u","qubits":[1],"real":[[0.9985138690604399,0.0],[0.0,0.9985138690604399]],"imag":[[-0.05449819532746532,0.0],[0.0,0.05449819532746532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7068719345603808,0.0],[0.0,0.7068719345603808]],"imag":[[-0.7073415498405737,0.0],[0.0,0.7073415498405737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08364368812317347,0.6206382973896233],[0.545641292820768,-0.14891934421310238]],"imag":[[-0.7639756343784359,0.15541257132719094],[-0.33409660740884606,-0.7539748440139895]]},{"name":"u","qubits":[1],"real":[[0.6789374916142117,-0.7341960790419697],[0.7341960790419697,0.6789374916142117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8629873836838231,0.5052254700651481],[-0.5052254700651481,0.8629873836838231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13930431402970994,0.906638584369519],[0.7723024258624304,0.045232714984006474]],"imag":[[0.1301783659613996,-0.37637000207344656],[-0.6059677088222912,0.18521906048472375]]},{"name":"u","qubits":[1],"real":[[0.6566246572406479,0.0],[0.0,0.6566246572406479]],"imag":[[-0.7542175147154843,0.0],[0.0,0.7542175147154843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8397089399480182,0.0],[0.0,0.8397089399480182]],"imag":[[-0.5430367355634198,0.0],[0.0,0.5430367355634198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9363242272260728,0.3231875083366112],[-0.06068689411576384,-0.17230033473699147]],"imag":[[0.1301604170562739,-0.04364678449104074],[-0.32042519910864775,-0.9294930808286237]]},{"name":"u","qubits":[2],"real":[[0.9829600081535564,0.0],[0.0,0.9829600081535564]],"imag":[[0.1838195375110061,0.0],[0.0,-0.1838195375110061]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9221327024374111,0.0],[0.0,0.9221327024374111]],"imag":[[0.3868737250001311,0.0],[0.0,-0.3868737250001311]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8471765510156781,0.0],[0.0,0.8471765510156781]],"imag":[[0.5313114824744333,0.0],[0.0,-0.5313114824744333]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9943692251911879,0.0],[0.0,0.9943692251911879]],"imag":[[0.10597095825119565,0.0],[0.0,-0.10597095825119565]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1297366402072592,-0.8251485933052906],[0.3144580188708692,0.4872231799948793]],"imag":[[0.5081717333287522,-0.20990400806007467],[0.7912307173013392,-0.19412284575055477]]},{"name":"u","qubits":[1],"real":[[0.9585244828216086,0.0],[0.0,0.9585244828216086]],"imag":[[-0.28501020303064184,0.0],[0.0,0.28501020303064184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7641262833081439,0.0],[0.0,0.7641262833081439]],"imag":[[0.6450666811715532,0.0],[0.0,-0.6450666811715532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4808493341674591,0.45387499816289467],[-0.1822458741683558,-0.8743331431432546]],"imag":[[-0.7370893176778314,-0.13957342740855977],[-0.43848568613416794,0.10029107241074181]]},{"name":"u","qubits":[1],"real":[[0.6783854140296794,-0.7347062202212394],[0.7347062202212394,0.6783854140296794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8990791205842253,0.43778617489534316],[-0.43778617489534316,0.8990791205842253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5510211325431158,0.15254147038306864],[-0.009042327120027229,-0.41343794177599086]],"imag":[[-0.5430800349217432,0.6149560040959607],[0.6335282341621047,0.6539336978163247]]},{"name":"u","qubits":[1],"real":[[0.9340851528916522,0.0],[0.0,0.9340851528916522]],"imag":[[-0.3570503145879846,0.0],[0.0,0.3570503145879846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9242155463770454,0.0],[0.0,0.9242155463770454]],"imag":[[-0.3818712136767833,0.0],[0.0,0.3818712136767833]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6534910379394219,0.009221427032281404],[0.10057214974905304,0.2430168004696155]],"imag":[[-0.7299071146076477,-0.20024992549682358],[0.1734079296711922,-0.9490825924604854]]},{"name":"u","qubits":[3],"real":[[0.9999855442982382,0.0],[0.0,0.9999855442982382]],"imag":[[-0.00537691310663845,0.0],[0.0,0.00537691310663845]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9597289388199242,0.0],[0.0,0.9597289388199242]],"imag":[[-0.2809276846300171,0.0],[0.0,0.2809276846300171]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9978600686447812,0.0],[0.0,0.9978600686447812]],"imag":[[0.06538565136352606,0.0],[0.0,-0.06538565136352606]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8640385952982949,0.0],[0.0,0.8640385952982949]],"imag":[[-0.5034255712962438,0.0],[0.0,0.5034255712962438]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9777310083606225,0.0],[0.0,0.9777310083606225]],"imag":[[-0.20986203870667117,0.0],[0.0,0.20986203870667117]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9796017054232186,0.0],[0.0,0.9796017054232186]],"imag":[[0.2009489953493713,0.0],[0.0,-0.2009489953493713]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.965283275306346,0.0],[0.0,0.965283275306346]],"imag":[[-0.26120528021817097,0.0],[0.0,0.26120528021817097]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.936071065867228,0.0],[0.0,0.936071065867228]],"imag":[[-0.35181097146932716,0.0],[0.0,0.35181097146932716]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.019007646092529695,-0.26599779916021],[-0.5700794541367855,-0.21117180965186405]],"imag":[[0.5508125048489407,-0.7908789191361605],[0.6093059246906776,0.5090797313941109]]},{"name":"u","qubits":[1],"real":[[0.9945009592225322,0.0],[0.0,0.9945009592225322]],"imag":[[0.10472746586002746,0.0],[0.0,-0.10472746586002746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.29327965016951724,0.0],[0.0,0.29327965016951724]],"imag":[[0.9560266977425085,0.0],[0.0,-0.9560266977425085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1686615089397907,0.3902494513031304],[-0.5841246390871034,0.4142042552422347]],"imag":[[0.7919314651569198,0.43829580839220106],[0.056535439398032045,-0.695727665859752]]},{"name":"u","qubits":[1],"real":[[0.826583929465616,-0.5628134749179177],[0.5628134749179177,0.826583929465616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9170551934629678,0.3987602940898188],[-0.3987602940898188,0.9170551934629678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8253747730960315,-0.15814931241945723],[-0.24929148931149225,-0.7223666280254097]],"imag":[[-0.35016534681496375,-0.4136780255317936],[0.36605254702499784,-0.5310797876859642]]},{"name":"u","qubits":[1],"real":[[0.9198264864663301,0.0],[0.0,0.9198264864663301]],"imag":[[0.39232541951166794,0.0],[0.0,-0.39232541951166794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9799974622225488,0.0],[0.0,0.9799974622225488]],"imag":[[0.199009984768011,0.0],[0.0,-0.199009984768011]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.604648834493926,0.419897661864704],[-0.4653001743434905,-0.6810190926441744]],"imag":[[0.5798669061759577,-0.3490560293529027],[-0.2857444764522618,-0.4879127354220689]]},{"name":"u","qubits":[2],"real":[[0.9102644065310818,0.0],[0.0,0.9102644065310818]],"imag":[[0.41402742687244465,0.0],[0.0,-0.41402742687244465]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9529750538804518,0.0],[0.0,0.9529750538804518]],"imag":[[0.3030487529780481,0.0],[0.0,-0.3030487529780481]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986264423600381,0.0],[0.0,0.9986264423600381]],"imag":[[0.05239492932845253,0.0],[0.0,-0.05239492932845253]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7112593316362235,0.0],[0.0,0.7112593316362235]],"imag":[[0.7029297000130188,0.0],[0.0,-0.7029297000130188]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6954927390495653,-0.5005151700573416],[-0.5123007477682358,0.2776089481920831]],"imag":[[0.4818662022739645,-0.18324676689609157],[-0.1471147744840971,0.7992737070918106]]},{"name":"u","qubits":[1],"real":[[0.9983959225571127,0.0],[0.0,0.9983959225571127]],"imag":[[0.0566178577953259,0.0],[0.0,-0.0566178577953259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5477079905064802,0.0],[0.0,0.5477079905064802]],"imag":[[-0.8366695626920782,0.0],[0.0,0.8366695626920782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1023178597153338,-0.10992615063339978],[-0.4225469771333101,-0.7988290111944424]],"imag":[[0.8992323506629295,-0.41088742559418684],[0.04864449835281799,0.4253939065967145]]},{"name":"u","qubits":[1],"real":[[0.726493379171568,-0.6871734642867668],[0.6871734642867668,0.726493379171568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9742691224848175,0.22538783678952987],[-0.22538783678952987,0.9742691224848175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8490234733933387,-0.09800975855349253],[0.006114851071760853,-0.9404054352683123]],"imag":[[0.5137671043102158,-0.07481036949576315],[-0.12314671230762408,0.3169149935897785]]},{"name":"u","qubits":[1],"real":[[0.9990026473969392,0.0],[0.0,0.9990026473969392]],"imag":[[-0.044650985363223615,0.0],[0.0,0.044650985363223615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8157829267282054,0.0],[0.0,0.8157829267282054]],"imag":[[0.5783582077387366,0.0],[0.0,-0.5783582077387366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07967466320904015,0.4334553325887721],[0.2815493493412069,-0.4546884730125733]],"imag":[[-0.8895234005713014,0.12048461532059249],[-0.35089889108422273,-0.7686730934740074]]},{"name":"u","qubits":[2],"real":[[0.6816945015318326,-0.7316369363155923],[0.7316369363155923,0.6816945015318326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9912236493477825,0.1321956011887853],[-0.1321956011887853,0.9912236493477825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999857726519344,0.016867919835254434],[-0.016867919835254434,0.999857726519344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8822818705647615,0.47072146846383106],[-0.47072146846383106,0.8822818705647615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11401518237254105,-0.1895934543378084],[-0.209317896443148,0.7593565394721237]],"imag":[[0.8805600331201783,0.419128725252999],[0.40963469639248357,-0.46017722640410463]]},{"name":"u","qubits":[1],"real":[[0.6557851112390207,0.0],[0.0,0.6557851112390207]],"imag":[[0.7549476060477477,0.0],[0.0,-0.7549476060477477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8334086361590146,0.0],[0.0,0.8334086361590146]],"imag":[[0.5526572583216212,0.0],[0.0,-0.5526572583216212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9577715944567262,0.2475427421673661],[-0.1602397324888458,-0.8365004960210523]],"imag":[[-0.1353149481144944,-0.05555203388583713],[-0.1966892620365825,-0.4856989628236211]]},{"name":"u","qubits":[1],"real":[[0.7578976563998303,-0.6523734685160371],[0.6523734685160371,0.7578976563998303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8574356852191235,0.5145911442230736],[-0.5145911442230736,0.8574356852191235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.032777679436736755,-0.18157011960747474],[-0.18783408865661125,0.8664444476516494]],"imag":[[0.938919557977105,0.2904960912724088],[0.2864856759374906,-0.3632056328786873]]},{"name":"u","qubits":[1],"real":[[0.9948344025948935,0.0],[0.0,0.9948344025948935]],"imag":[[0.10151113935751764,0.0],[0.0,-0.10151113935751764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5590962241793331,0.0],[0.0,0.5590962241793331]],"imag":[[0.8291027753592511,0.0],[0.0,-0.8291027753592511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19696639295122775,0.09998162196552227],[-0.09349224136846607,-0.16572212480313067]],"imag":[[0.9551107587364724,-0.197411635581001],[-0.2005663964813723,-0.9610247128753315]]},{"name":"u","qubits":[2],"real":[[0.9571470603426552,0.0],[0.0,0.9571470603426552]],"imag":[[-0.2896023219475521,0.0],[0.0,0.2896023219475521]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9256465906315954,0.0],[0.0,0.9256465906315954]],"imag":[[0.37838920340319393,0.0],[0.0,-0.37838920340319393]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7984438344469318,0.0],[0.0,0.7984438344469318]],"imag":[[0.6020693010224658,0.0],[0.0,-0.6020693010224658]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999725048954087,0.0],[0.0,0.9999725048954087]],"imag":[[0.00741548738802642,0.0],[0.0,-0.00741548738802642]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2303776757135288,0.847304076772507],[0.8352930114123465,-0.36895404227187617]],"imag":[[0.46722882229052176,0.10343672287217257],[0.1758093832522553,0.36776291348829415]]},{"name":"u","qubits":[1],"real":[[0.898209740415777,0.0],[0.0,0.898209740415777]],"imag":[[-0.4395671305070735,0.0],[0.0,0.4395671305070735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.579825214798052,0.0],[0.0,0.579825214798052]],"imag":[[-0.8147408915013367,0.0],[0.0,0.8147408915013367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6242875435783208,-0.3357926607706602],[-0.11799169762293331,0.7610884197705942]],"imag":[[-0.4850759992373275,0.5120640847290648],[-0.6008696174619855,-0.21395812532887212]]},{"name":"u","qubits":[1],"real":[[0.7971327604081289,-0.603804076074447],[0.603804076074447,0.7971327604081289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9222448817618734,0.3866062312793577],[-0.3866062312793577,0.9222448817618734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48516771770356554,0.5414215960239035],[0.6297855695939685,-0.4206104415308282]],"imag":[[-0.3565130495944772,0.5868333549876724],[-0.49079615676812255,-0.430785474810935]]},{"name":"u","qubits":[1],"real":[[0.8423035931077373,0.0],[0.0,0.8423035931077373]],"imag":[[0.5390033924177058,0.0],[0.0,-0.5390033924177058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7750307392655236,0.0],[0.0,0.7750307392655236]],"imag":[[0.6319235342931421,0.0],[0.0,-0.6319235342931421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7409227820343827,-0.5684816532571432],[-0.5404695397217512,0.6676239263968821]],"imag":[[0.34185796810743574,0.10485785909463957],[-0.20508348869873547,0.4691606677871928]]},{"name":"u","qubits":[4],"real":[[0.38268343236508984,-0.9238795325112867],[0.9238795325112867,0.38268343236508984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.47658251602948615,-0.8454281404493331],[-0.7291730601171071,-0.3538402492317194]],"imag":[[-0.21040280756562452,0.11769037054870075],[-0.4437413800660938,-0.38235757353572475]]},{"name":"u","qubits":[1],"real":[[0.9729280256956545,0.0],[0.0,0.9729280256956545]],"imag":[[-0.23110832268863846,0.0],[0.0,0.23110832268863846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2672149598474703,0.0],[0.0,0.2672149598474703]],"imag":[[0.963636946797763,0.0],[0.0,-0.963636946797763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33239951392587797,0.090433425882815],[0.6732639104134497,-0.597413168098558]],"imag":[[-0.6601947208336474,-0.6674393524570753],[0.019214594973951366,-0.4352516661165368]]},{"name":"u","qubits":[1],"real":[[0.6985049834749647,-0.7156051900738558],[0.7156051900738558,0.6985049834749647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.911344952686182,0.4116435074350386],[-0.4116435074350386,0.911344952686182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7709609692653708,-0.4274744507598158],[0.3159681665757818,-0.7306968564907449]],"imag":[[-0.09837989000229236,-0.4617425419648168],[-0.5441550319745987,0.2648424490182921]]},{"name":"u","qubits":[1],"real":[[0.936209419950874,0.0],[0.0,0.936209419950874]],"imag":[[0.3514426297352785,0.0],[0.0,-0.3514426297352785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8690624641221305,0.0],[0.0,0.8690624641221305]],"imag":[[0.4947023685550441,0.0],[0.0,-0.4947023685550441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5754146638425823,-0.10608997105111675],[-0.23337879268892056,0.7356196160840021]],"imag":[[0.6584225659490617,0.4734158925578594],[-0.42533754643464444,0.472743155580749]]},{"name":"u","qubits":[2],"real":[[0.9983564419922404,0.0],[0.0,0.9983564419922404]],"imag":[[0.05730981358017502,0.0],[0.0,-0.05730981358017502]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9776406951718373,0.0],[0.0,0.9776406951718373]],"imag":[[0.21028236051539553,0.0],[0.0,-0.21028236051539553]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9127071411192089,0.0],[0.0,0.9127071411192089]],"imag":[[0.40861433473386677,0.0],[0.0,-0.40861433473386677]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7230235645524866,0.0],[0.0,0.7230235645524866]],"imag":[[0.6908233675128659,0.0],[0.0,-0.6908233675128659]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3600738526156791,0.563002491501911],[-0.7090327857705236,-0.4763646704671667]],"imag":[[-0.4553850930828246,0.5882171641690599],[0.40030456700235206,0.33182143250588586]]},{"name":"u","qubits":[1],"real":[[0.9029912620423907,0.0],[0.0,0.9029912620423907]],"imag":[[-0.42965891201636974,0.0],[0.0,0.42965891201636974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6965857595349212,0.0],[0.0,0.6965857595349212]],"imag":[[-0.7174735393121875,0.0],[0.0,0.7174735393121875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6534202385581145,-0.5260554994327289],[0.041920075988073,-0.7006750463097514]],"imag":[[-0.5311749208051703,0.1189991885134524],[0.5377154475923415,-0.46707524461113303]]},{"name":"u","qubits":[1],"real":[[0.7377209214621873,-0.6751058006245994],[0.6751058006245994,0.7377209214621873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8562878034687613,0.5164989812484087],[-0.5164989812484087,0.8562878034687613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7214375700262168,-0.3056456309164841],[0.25005692906463206,-0.951307040519837]],"imag":[[0.6204433402484291,0.03403883660914649],[-0.1790235356672563,0.020905036745947892]]},{"name":"u","qubits":[1],"real":[[0.6726132027760477,0.0],[0.0,0.6726132027760477]],"imag":[[0.7399942428501368,0.0],[0.0,-0.7399942428501368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7401447699877517,0.0],[0.0,0.7401447699877517]],"imag":[[0.6724475588919764,0.0],[0.0,-0.6724475588919764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8186810389609285,0.5667840778524744],[-0.09086617835835477,-0.138902340454748]],"imag":[[-0.07827989040130436,0.04888173787350941],[-0.5615843238865932,-0.8106001015368669]]},{"name":"u","qubits":[2],"real":[[0.6870618807230067,-0.7265989072778495],[0.7265989072778495,0.6870618807230067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9924231681049545,0.12286681980309144],[-0.12286681980309144,0.9924231681049545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998815842942566,-0.048650918664823566],[0.048650918664823566,0.998815842942566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9691051960678287,0.24664776292181384],[-0.24664776292181384,0.9691051960678287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6381475972057425,0.7120278666363331],[-0.7414117289189975,-0.6700379106014603]],"imag":[[-0.20702663223814446,0.20718092300687918],[0.014705983340569224,0.03378728506642512]]},{"name":"u","qubits":[1],"real":[[0.8883442471100818,0.0],[0.0,0.8883442471100818]],"imag":[[-0.45917806853814574,0.0],[0.0,0.45917806853814574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.853026126376381,0.0],[0.0,0.853026126376381]],"imag":[[-0.5218682091479672,0.0],[0.0,0.5218682091479672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.723776615763932,-0.4583776905529475],[0.44935776573402114,-0.8544333881819608]],"imag":[[-0.5130664018984893,-0.05291663745546929],[0.10482307041284364,0.23881647230383338]]},{"name":"u","qubits":[1],"real":[[0.7377612793571482,-0.6750616969442896],[0.6750616969442896,0.7377612793571482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9726149986455094,0.23242216849903907],[-0.23242216849903907,0.9726149986455094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8854996669515811,0.1468095834018338],[0.2597550505038329,-0.4136957826580814]],"imag":[[0.12268448457288454,-0.4234215432581402],[-0.36519333347074695,-0.7924751998246963]]},{"name":"u","qubits":[1],"real":[[0.5766197610788273,0.0],[0.0,0.5766197610788273]],"imag":[[0.8170126382947794,0.0],[0.0,-0.8170126382947794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9567621993296955,0.0],[0.0,0.9567621993296955]],"imag":[[-0.29087126694433735,0.0],[0.0,0.29087126694433735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8664143031807543,0.12628367846655647],[-0.16811003849278972,-0.8253860586624953]],"imag":[[-0.308068398496374,-0.3721189993061938],[-0.3551888681386854,0.4053612426884249]]},{"name":"u","qubits":[2],"real":[[0.833172187171533,0.0],[0.0,0.833172187171533]],"imag":[[-0.5530136585327744,0.0],[0.0,0.5530136585327744]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8196065164154995,0.0],[0.0,0.8196065164154995]],"imag":[[0.5729268349878975,0.0],[0.0,-0.5729268349878975]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9327669065412522,0.0],[0.0,0.9327669065412522]],"imag":[[0.3604800938491098,0.0],[0.0,-0.3604800938491098]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886575385515388,0.0],[0.0,0.9886575385515388]],"imag":[[0.15018745442017625,0.0],[0.0,-0.15018745442017625]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18655289678614623,-0.5701723372938382],[-0.6999371963783657,0.30126720445495786]],"imag":[[0.5082245692731466,0.6179072015057799],[-0.46582585266794224,0.4498135920935166]]},{"name":"u","qubits":[1],"real":[[0.81272676215132,0.0],[0.0,0.81272676215132]],"imag":[[0.5826450120639768,0.0],[0.0,-0.5826450120639768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7207227655837906,0.0],[0.0,0.7207227655837906]],"imag":[[0.6932234092767298,0.0],[0.0,-0.6932234092767298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9421782986738079,-0.032481436003578196],[-0.04916772546187251,-0.870549572480689]],"imag":[[0.31939389702538623,-0.0960861507513507],[-0.08871373526107312,0.4815141221216921]]},{"name":"u","qubits":[1],"real":[[0.8803652011906326,-0.4742964395107526],[0.4742964395107526,0.8803652011906326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.933277359914659,0.35915646934271434],[-0.35915646934271434,0.933277359914659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.38900340401705025,0.13482065706667423],[0.15963478999437095,-0.3890381224518999]],"imag":[[-0.006580350760946979,-0.91129382806816],[0.9072760244106881,0.004035917750681808]]},{"name":"u","qubits":[1],"real":[[0.7966014357560236,0.0],[0.0,0.7966014357560236]],"imag":[[0.6045048821568291,0.0],[0.0,-0.6045048821568291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7943118389581348,0.0],[0.0,0.7943118389581348]],"imag":[[0.6075102488772893,0.0],[0.0,-0.6075102488772893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7523119041405357,-0.6086460796132114],[-0.5095038317653976,0.3448164091452379]],"imag":[[0.21024114125732182,-0.13919558607487828],[-0.36087574984700455,0.7009109662239015]]},{"name":"u","qubits":[3],"real":[[0.988731470871713,0.0],[0.0,0.988731470871713]],"imag":[[-0.14969996161609053,0.0],[0.0,0.14969996161609053]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9792010232523131,0.0],[0.0,0.9792010232523131]],"imag":[[0.20289247413746803,0.0],[0.0,-0.20289247413746803]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996472518707312,0.0],[0.0,0.9996472518707312]],"imag":[[0.026558837084759583,0.0],[0.0,-0.026558837084759583]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9147191559856461,0.0],[0.0,0.9147191559856461]],"imag":[[0.4040901702255416,0.0],[0.0,-0.4040901702255416]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999538013617603,0.0],[0.0,0.9999538013617603]],"imag":[[-0.00961223918580926,0.0],[0.0,0.00961223918580926]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999375610489338,0.0],[0.0,0.9999375610489338]],"imag":[[-0.011174703732524856,0.0],[0.0,0.011174703732524856]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987896297579205,0.0],[0.0,0.9987896297579205]],"imag":[[-0.04918613105374376,0.0],[0.0,0.04918613105374376]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6639760337469465,0.0],[0.0,0.6639760337469465]],"imag":[[-0.7477538542927571,0.0],[0.0,0.7477538542927571]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.36721596704667564,0.7660361251615374],[-0.3616724732802248,-0.5392537932154389]],"imag":[[0.4006560897236435,0.3432430425526967],[0.7575091770960268,-0.06766250948217971]]},{"name":"u","qubits":[1],"real":[[0.9013641731853673,0.0],[0.0,0.9013641731853673]],"imag":[[0.4330619208587372,0.0],[0.0,-0.4330619208587372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7482957545667194,0.0],[0.0,0.7482957545667194]],"imag":[[0.6633652566252051,0.0],[0.0,-0.6633652566252051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7592686660504124,0.1830498451229121],[-0.07611777516026504,-0.30919096387098965]],"imag":[[0.6077653890264697,-0.14361434070457452],[-0.21985997580319855,-0.9221001156083847]]},{"name":"u","qubits":[1],"real":[[0.5433389258867038,-0.8395134374244899],[0.8395134374244899,0.5433389258867038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9794947903762469,0.20146949055822855],[-0.20146949055822855,0.9794947903762469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47330498746059624,-0.6226148934456964],[0.8653863737671166,0.23808190125593542]],"imag":[[-0.03656718709920432,-0.622089964661206],[0.1604732182352471,0.41069669906365514]]},{"name":"u","qubits":[1],"real":[[0.8892561030619569,0.0],[0.0,0.8892561030619569]],"imag":[[0.45740964481202434,0.0],[0.0,-0.45740964481202434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8124964738602555,0.0],[0.0,0.8124964738602555]],"imag":[[0.5829661053308769,0.0],[0.0,-0.5829661053308769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7819702879821679,-0.13200174080631455],[-0.16548179597020546,0.8543061419974575]],"imag":[[0.5590070177702823,0.24209329445642],[-0.22056608533302577,0.4405989025732584]]},{"name":"u","qubits":[2],"real":[[0.998466448540924,0.0],[0.0,0.998466448540924]],"imag":[[0.05536019452706349,0.0],[0.0,-0.05536019452706349]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9611995772818911,0.0],[0.0,0.9611995772818911]],"imag":[[-0.2758538972592445,0.0],[0.0,0.2758538972592445]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8929211458586547,0.0],[0.0,0.8929211458586547]],"imag":[[-0.450213090967452,0.0],[0.0,0.450213090967452]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.772401804322449,0.0],[0.0,0.772401804322449]],"imag":[[-0.6351342005272785,0.0],[0.0,0.6351342005272785]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.018329085658339767,-0.24147203253848964],[-0.6548266393368857,-0.4551564347966599]],"imag":[[-0.6603654035956428,0.7108254608936179],[-0.3671289293526916,-0.4788016724180282]]},{"name":"u","qubits":[1],"real":[[0.8482865437852912,0.0],[0.0,0.8482865437852912]],"imag":[[0.5295374770805228,0.0],[0.0,-0.5295374770805228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7547694151344599,0.0],[0.0,0.7547694151344599]],"imag":[[-0.6559901904583523,0.0],[0.0,0.6559901904583523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7173606306614995,0.5435115139684621],[0.05005959803394054,0.058287686512071626]],"imag":[[0.35067995066305746,-0.2588677885786519],[0.5999261074703881,0.7963574874521989]]},{"name":"u","qubits":[1],"real":[[0.4141062429688747,-0.9102285534601754],[0.9102285534601754,0.4141062429688747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9700914996914018,0.24273953577134236],[-0.24273953577134236,0.9700914996914018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10679442715316076,-0.9029436205040695],[0.6617698560606936,0.33562504540642374]],"imag":[[-0.4083886655243918,-0.08066267037011549],[-0.6195759080287452,0.25601207138668547]]},{"name":"u","qubits":[1],"real":[[0.8443449644026636,0.0],[0.0,0.8443449644026636]],"imag":[[0.5357999450241338,0.0],[0.0,-0.5357999450241338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9906354783810364,0.0],[0.0,0.9906354783810364]],"imag":[[0.13653332550251276,0.0],[0.0,-0.13653332550251276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6727485981385268,0.24439138099981583],[0.5863697908341905,-0.3994843011682542]],"imag":[[0.31662372331876726,0.6224400327962608],[0.3214486116496309,0.6270993155678806]]},{"name":"u","qubits":[2],"real":[[0.6770899677473448,-0.7359002483868989],[0.7359002483868989,0.6770899677473448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9980637193070946,0.062199776550155024],[-0.062199776550155024,0.9980637193070946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998794484404915,-0.04908745178067463],[0.04908745178067463,0.998794484404915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9257364380661964,0.3781693367216746],[-0.3781693367216746,0.9257364380661964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23122717359473152,-0.24261358128694083],[0.33768915916222386,0.09556361557050383]],"imag":[[-0.1615452942716452,-0.9282110548066121],[0.897999523315235,-0.26538742112054525]]},{"name":"u","qubits":[1],"real":[[0.8614869833655319,0.0],[0.0,0.8614869833655319]],"imag":[[-0.5077796544681126,0.0],[0.0,0.5077796544681126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9464497910086622,0.0],[0.0,0.9464497910086622]],"imag":[[-0.3228510385606025,0.0],[0.0,0.3228510385606025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7210762147921406,0.2492822852251608],[0.43267673299738674,0.4997648499005406]],"imag":[[-0.3991712410897565,-0.5084975467205552],[0.36537960735461095,-0.6553805627694401]]},{"name":"u","qubits":[1],"real":[[0.6425456027693173,-0.7662474459088361],[0.7662474459088361,0.6425456027693173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9405501997020931,0.3396547097279131],[-0.3396547097279131,0.9405501997020931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5262596476352142,0.25239190140194434],[-0.7546762507595187,0.0241374286418502]],"imag":[[-0.3306032823639495,0.7416539496744791],[0.21027603168359338,0.6210194293075832]]},{"name":"u","qubits":[1],"real":[[0.8235439330668385,0.0],[0.0,0.8235439330668385]],"imag":[[-0.5672524925540678,0.0],[0.0,0.5672524925540678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7023551124286168,0.0],[0.0,0.7023551124286168]],"imag":[[0.7118267317580769,0.0],[0.0,-0.7118267317580769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8942733322703849,-0.2843335840455644],[0.1264665468810367,-0.26329597294321383]],"imag":[[-0.3411730887338268,-0.05505037418261499],[-0.26054240198829165,0.9202168765666301]]},{"name":"u","qubits":[2],"real":[[0.9503158757667409,0.0],[0.0,0.9503158757667409]],"imag":[[0.3112872247068488,0.0],[0.0,-0.3112872247068488]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7939859970743979,0.0],[0.0,0.7939859970743979]],"imag":[[-0.6079360463484413,0.0],[0.0,0.6079360463484413]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9923688693392552,0.0],[0.0,0.9923688693392552]],"imag":[[-0.12330461129385369,0.0],[0.0,0.12330461129385369]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8775177319344108,0.0],[0.0,0.8775177319344108]],"imag":[[-0.47954418997698994,0.0],[0.0,0.47954418997698994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37246865953601216,-0.6951581439481558],[-0.24332922881627156,0.5298423091367128]],"imag":[[-0.3827205293223777,0.48119356708210465],[-0.8096807892634749,-0.06689569007066778]]},{"name":"u","qubits":[1],"real":[[0.9620334977675862,0.0],[0.0,0.9620334977675862]],"imag":[[0.27293140012293143,0.0],[0.0,-0.27293140012293143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8769213118738379,0.0],[0.0,0.8769213118738379]],"imag":[[0.48063396964994787,0.0],[0.0,-0.48063396964994787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4634627494460344,0.07627118827885837],[0.4702054832886486,-0.6688945715478607]],"imag":[[0.7510681163424792,0.46398455828638663],[0.0024016608775543798,0.5757439427941222]]},{"name":"u","qubits":[1],"real":[[0.884222908196673,-0.46706514387204917],[0.46706514387204917,0.884222908196673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9434425146028741,0.33153615434791667],[-0.33153615434791667,0.9434425146028741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18372521882973883,-0.5736331431568298],[0.6951974076969245,-0.05757213918166908]],"imag":[[-0.5294907344924018,0.5973521767974708],[0.4500946238116351,0.5574951504160242]]},{"name":"u","qubits":[1],"real":[[0.998192314353225,0.0],[0.0,0.998192314353225]],"imag":[[-0.06010077841552952,0.0],[0.0,0.06010077841552952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2919618122216068,0.0],[0.0,0.2919618122216068]],"imag":[[-0.9564299766340844,0.0],[0.0,0.9564299766340844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09076270121868868,0.6352202395726754],[0.17999933781089916,0.6970230155965791]],"imag":[[-0.750990213245919,-0.15579178063546661],[0.628789368599672,-0.2939099931140736]]},{"name":"u","qubits":[3],"real":[[0.7528533933053577,-0.6581882467718551],[0.6581882467718551,0.7528533933053577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9958235106313739,0.09129915483620926],[-0.09129915483620926,0.9958235106313739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999614481992977,0.00878078101100698],[-0.00878078101100698,0.9999614481992977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9772189883925917,0.21223347691860428],[-0.21223347691860428,0.9772189883925917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9981377091189808,0.06100093142496214],[-0.06100093142496214,0.9981377091189808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999987415261823,0.005016903225938938],[-0.005016903225938938,0.999987415261823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997215783683506,-0.023595884062560687],[0.023595884062560687,0.9997215783683506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9352312214288122,0.3540375156177265],[-0.3540375156177265,0.9352312214288122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.09437625366021485,0.7406233333767664],[-0.8114656594348039,-0.4365696840996761]],"imag":[[0.4645738880383923,-0.4761736063200493],[0.3417421672196647,-0.18477739479480385]]},{"name":"u","qubits":[1],"real":[[0.9503608921519827,0.0],[0.0,0.9503608921519827]],"imag":[[0.31114976244260184,0.0],[0.0,-0.31114976244260184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6997964367007294,0.0],[0.0,0.6997964367007294]],"imag":[[0.71434231792675,0.0],[0.0,-0.71434231792675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4538523878903502,-0.031864833066582054],[0.23782720584860845,0.6704032534193214]],"imag":[[0.618816449716142,-0.6403661796039635],[0.5954178631223455,0.3734638754121369]]},{"name":"u","qubits":[1],"real":[[0.5651896436773004,-0.8249610091876624],[0.8249610091876624,0.5651896436773004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884272634296604,0.4669709929258395],[-0.4669709929258395,0.884272634296604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.023723174687135515,-0.5060682699019159],[-0.07099014601389694,-0.12836024153643458]],"imag":[[-0.23469849676424928,-0.829607577591868],[0.9691822459002698,-0.1979136725780783]]},{"name":"u","qubits":[1],"real":[[0.9699190164664335,0.0],[0.0,0.9699190164664335]],"imag":[[0.24342781578280306,0.0],[0.0,-0.24342781578280306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5461091206794021,0.0],[0.0,0.5461091206794021]],"imag":[[-0.8377140492499635,0.0],[0.0,0.8377140492499635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41292707649182536,0.4740978313241869],[-0.16111351829317788,-0.8163221645839508]],"imag":[[0.7708200598979281,-0.10275656228471045],[0.4575697749874468,0.3135130919915535]]},{"name":"u","qubits":[2],"real":[[0.999602609799085,0.0],[0.0,0.999602609799085]],"imag":[[-0.028189048988185368,0.0],[0.0,0.028189048988185368]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9151777983378071,0.0],[0.0,0.9151777983378071]],"imag":[[0.40305036587201365,0.0],[0.0,-0.40305036587201365]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7423856145731274,0.0],[0.0,0.7423856145731274]],"imag":[[0.6699728347290508,0.0],[0.0,-0.6699728347290508]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9912292291840735,0.0],[0.0,0.9912292291840735]],"imag":[[0.13215375594793935,0.0],[0.0,-0.13215375594793935]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3849676421270785,-0.40917001625640304],[0.045276302491094315,-0.38690907711853634]],"imag":[[0.08532298674815246,-0.822860741707992],[-0.9178616229477223,0.07603593621301895]]},{"name":"u","qubits":[1],"real":[[0.8074020322050779,0.0],[0.0,0.8074020322050779]],"imag":[[-0.5900016596511491,0.0],[0.0,0.5900016596511491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6000504465735944,0.0],[0.0,0.6000504465735944]],"imag":[[-0.799962162584475,0.0],[0.0,0.799962162584475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7681331986279443,-0.1608152278431278],[0.5060353136635938,0.44041134027844814]],"imag":[[-0.2449320620745576,0.5693137418219157],[-0.30644401684303835,0.6753207957857013]]},{"name":"u","qubits":[1],"real":[[0.7275533922515218,-0.6860510632768549],[0.6860510632768549,0.7275533922515218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.855434668516477,0.5179107335247118],[-0.5179107335247118,0.855434668516477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8553140878058216,0.31737506558772294],[0.07950780550948686,-0.3451043573154489]],"imag":[[-0.4054518019505688,-0.05761697006195742],[-0.3126102307330927,-0.8813945399569703]]},{"name":"u","qubits":[1],"real":[[0.889789670810618,0.0],[0.0,0.889789670810618]],"imag":[[-0.4563708379363563,0.0],[0.0,0.4563708379363563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5816432464839403,0.0],[0.0,0.5816432464839403]],"imag":[[0.8134439955028387,0.0],[0.0,-0.8134439955028387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7214295331077121,0.25356309964965584],[-0.4289570773566265,0.34872104475162036]],"imag":[[-0.5182786279546668,-0.38292616398135493],[0.16408082871279644,0.8169864995101949]]},{"name":"u","qubits":[2],"real":[[0.8138212056317169,-0.5811153459203593],[0.5811153459203593,0.8138212056317169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.982926540010119,0.18399841560115657],[-0.18399841560115657,0.982926540010119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991069694862169,0.04225237891607589],[-0.04225237891607589,0.9991069694862169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9441474390158344,0.32952331237689564],[-0.32952331237689564,0.9441474390158344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07774919583285701,-0.20849392715891543],[0.4785240400828357,-0.0019570508113710876]],"imag":[[-0.08670196055919624,0.9710654534687087],[-0.8703175142701292,-0.11644027382991713]]},{"name":"u","qubits":[1],"real":[[0.8284007955754633,0.0],[0.0,0.8284007955754633]],"imag":[[-0.560135806648655,0.0],[0.0,0.560135806648655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6768595250435746,0.0],[0.0,0.6768595250435746]],"imag":[[-0.7361122084015361,0.0],[0.0,0.7361122084015361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8060409468001046,0.398024129786745],[0.39585951370400135,0.538388370208649]],"imag":[[-0.32353002773784223,0.29530171916371656],[0.2981971808109087,0.681550914892301]]},{"name":"u","qubits":[1],"real":[[0.7453707518140081,-0.666650164884267],[0.666650164884267,0.7453707518140081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9676044573311816,0.2524710164609585],[-0.2524710164609585,0.9676044573311816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18674917161686982,0.5365194501803481],[-0.0345903944467483,-0.28592734725712754]],"imag":[[-0.24003360331572224,-0.7871819965915509],[-0.9520042651121381,0.10361918698203841]]},{"name":"u","qubits":[1],"real":[[0.9829741694915315,0.0],[0.0,0.9829741694915315]],"imag":[[0.18374379475899028,0.0],[0.0,-0.18374379475899028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9051659133030057,0.0],[0.0,0.9051659133030057]],"imag":[[-0.42505843056494674,0.0],[0.0,0.42505843056494674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3403592424284554,-0.18146407959340782],[0.029075420189730396,0.8072531579175763]],"imag":[[0.8785988518749526,-0.2815855667374666],[0.3337278285045069,0.4859245779486336]]},{"name":"u","qubits":[2],"real":[[0.9932304492814966,0.0],[0.0,0.9932304492814966]],"imag":[[-0.11616055535368479,0.0],[0.0,0.11616055535368479]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9706279966177027,0.0],[0.0,0.9706279966177027]],"imag":[[0.2405853116503683,0.0],[0.0,-0.2405853116503683]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9347434806986467,0.0],[0.0,0.9347434806986467]],"imag":[[0.3553232687165009,0.0],[0.0,-0.3553232687165009]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7987349552636355,0.0],[0.0,0.7987349552636355]],"imag":[[0.6016830322021706,0.0],[0.0,-0.6016830322021706]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3227086891118125,0.695941438535108],[0.4760538081716098,0.4703663458149845]],"imag":[[-0.45646465088919314,-0.4507378823551732],[0.6788754644157133,-0.3020867032232895]]},{"name":"u","qubits":[1],"real":[[0.8938511638507136,0.0],[0.0,0.8938511638507136]],"imag":[[-0.4483637997014531,0.0],[0.0,0.4483637997014531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8096033374374645,0.0],[0.0,0.8096033374374645]],"imag":[[-0.5869773726559815,0.0],[0.0,0.5869773726559815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7030823043703833,-0.08969859170661978],[-0.04061692173816212,0.6453012404943911]],"imag":[[-0.5244908151238442,-0.47174020475024836],[0.4784714451254883,-0.5941394204094209]]},{"name":"u","qubits":[1],"real":[[0.8141740759672298,-0.5806208522115852],[0.5806208522115852,0.8141740759672298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9343659687138507,0.35631479973392555],[-0.35631479973392555,0.9343659687138507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8020402448820388,0.45381770857086834],[0.08204293949996844,-0.20785831427662266]],"imag":[[0.19406297661413774,-0.3363339026692167],[-0.5588738343986269,-0.798576179515055]]},{"name":"u","qubits":[1],"real":[[0.9166474760204544,0.0],[0.0,0.9166474760204544]],"imag":[[-0.3996966408481943,0.0],[0.0,0.3996966408481943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.696319237168948,0.0],[0.0,0.696319237168948]],"imag":[[0.7177322062917717,0.0],[0.0,-0.7177322062917717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5783449589381269,0.3745336643815489],[0.2781129653893555,0.6676720327042609]],"imag":[[-0.5370847133961101,-0.48660215099401666],[0.5474580327197818,-0.4209001516244508]]},{"name":"u","qubits":[3],"real":[[0.9361049958005071,0.0],[0.0,0.9361049958005071]],"imag":[[0.3517206801388464,0.0],[0.0,-0.3517206801388464]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997357755163686,0.0],[0.0,0.9997357755163686]],"imag":[[0.022986499356908163,0.0],[0.0,-0.022986499356908163]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9979112311814232,0.0],[0.0,0.9979112311814232]],"imag":[[-0.06460011363748652,0.0],[0.0,0.06460011363748652]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9485251688904415,0.0],[0.0,0.9485251688904415]],"imag":[[-0.316701758727923,0.0],[0.0,0.316701758727923]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7888076162887947,0.0],[0.0,0.7888076162887947]],"imag":[[-0.6146401748053812,0.0],[0.0,0.6146401748053812]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953284888439556,0.0],[0.0,0.9953284888439556]],"imag":[[-0.09654635827211498,0.0],[0.0,0.09654635827211498]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9975016408688282,0.0],[0.0,0.9975016408688282]],"imag":[[-0.0706433044526894,0.0],[0.0,0.0706433044526894]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998800454188923,0.0],[0.0,0.998800454188923]],"imag":[[-0.04896583208729278,0.0],[0.0,0.04896583208729278]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5362134544715683,-0.6642224642164282],[0.6353516236885989,-0.061741099254153164]],"imag":[[0.39111701000002597,0.34396385531413515],[-0.39475426534563046,-0.6608217769796798]]},{"name":"u","qubits":[1],"real":[[0.9867831974311423,0.0],[0.0,0.9867831974311423]],"imag":[[-0.16204604675082707,0.0],[0.0,0.16204604675082707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.495440037647862,0.0],[0.0,0.495440037647862]],"imag":[[-0.8686421409852766,0.0],[0.0,0.8686421409852766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2568090043108371,-0.23973086361958315],[0.5326417331499337,0.7729814947841582]],"imag":[[-0.7608360903839825,0.545625046989507],[-0.26733941531530225,0.21753627248611979]]},{"name":"u","qubits":[1],"real":[[0.8284873630865908,-0.5600077581657485],[0.5600077581657485,0.8284873630865908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9602710608821705,0.27906896931086894],[-0.27906896931086894,0.9602710608821705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.003609983311492125,-0.5327947759095155],[-0.7212419398674426,0.09066760444672355]],"imag":[[-0.3275912637948599,-0.7802567902103171],[0.6103122119718933,-0.31481495135732573]]},{"name":"u","qubits":[1],"real":[[0.8215280441695378,0.0],[0.0,0.8215280441695378]],"imag":[[-0.5701681091072823,0.0],[0.0,0.5701681091072823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8138213107229799,0.0],[0.0,0.8138213107229799]],"imag":[[0.5811151987455938,0.0],[0.0,-0.5811151987455938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8064604418832528,0.41360903718291575],[-0.14346880094447767,-0.01839641738769915]],"imag":[[-0.30113985727913056,0.29641846500512614],[-0.4882141386634841,-0.8606539547297297]]},{"name":"u","qubits":[2],"real":[[0.9999866178420185,0.0],[0.0,0.9999866178420185]],"imag":[[-0.005173406699746125,0.0],[0.0,0.005173406699746125]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8267296127979771,0.0],[0.0,0.8267296127979771]],"imag":[[-0.5625994554946768,0.0],[0.0,0.5625994554946768]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9097912815012533,0.0],[0.0,0.9097912815012533]],"imag":[[-0.41506604788190915,0.0],[0.0,0.41506604788190915]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9965156378431863,0.0],[0.0,0.9965156378431863]],"imag":[[-0.0834061360691624,0.0],[0.0,0.0834061360691624]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6902825492526724,0.3905440247699572],[-0.06735712522294487,-0.7290662359112211]],"imag":[[-0.5876232807511403,0.16026305510934716],[-0.4167396067068728,0.5387518366908322]]},{"name":"u","qubits":[1],"real":[[0.9871089576297705,0.0],[0.0,0.9871089576297705]],"imag":[[-0.16004969780373815,0.0],[0.0,0.16004969780373815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9549621435344968,0.0],[0.0,0.9549621435344968]],"imag":[[-0.29672766034867587,0.0],[0.0,0.29672766034867587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2886395229147418,-0.15341719123033948],[0.3943539725397556,-0.8689243929382156]],"imag":[[-0.8666943503763219,-0.3768173221500162],[-0.10006534454759661,0.28185505232235564]]},{"name":"u","qubits":[1],"real":[[0.8225311498902668,-0.5687200607154592],[0.5687200607154592,0.8225311498902668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9526200203668229,0.3041629444825815],[-0.3041629444825815,0.9526200203668229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08594584227125086,-0.704231534731354],[0.5301207223632637,0.5440857402427646]],"imag":[[0.5659369426232408,-0.4199840885801098],[0.6255403335450048,-0.17788203420789633]]},{"name":"u","qubits":[1],"real":[[0.8761293127026903,0.0],[0.0,0.8761293127026903]],"imag":[[0.48207616350853877,0.0],[0.0,-0.48207616350853877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6576169705041572,0.0],[0.0,0.6576169705041572]],"imag":[[-0.7533524541042754,0.0],[0.0,0.7533524541042754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6491517914658975,0.3198125322663019],[-0.6154766416783787,-0.5571784440893292]],"imag":[[0.41129428525424605,-0.5542191865672192],[0.1750070458642146,0.5292572331942003]]},{"name":"u","qubits":[2],"real":[[0.6040099983756877,-0.7969767385954258],[0.7969767385954258,0.6040099983756877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9903614200256423,0.13850724791429972],[-0.13850724791429972,0.9903614200256423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978238694686329,0.06593576812811534],[-0.06593576812811534,0.9978238694686329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8713595240147263,0.49064506510188155],[-0.49064506510188155,0.8713595240147263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4708693262261995,-0.26212724309040264],[0.147962064554623,-0.14414149842603252]],"imag":[[0.6909741028672793,0.4817947438649248],[-0.5281515826339793,0.8236421320242515]]},{"name":"u","qubits":[1],"real":[[0.9471999104179473,0.0],[0.0,0.9471999104179473]],"imag":[[-0.32064361790659845,0.0],[0.0,0.32064361790659845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7093380314818267,0.0],[0.0,0.7093380314818267]],"imag":[[0.7048684679381587,0.0],[0.0,-0.7048684679381587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46876185775082213,0.6343199049000037],[-0.6001648571873708,-0.6739359247366646]],"imag":[[-0.6130328916090306,0.045730217265160245],[-0.21036905361942246,0.37597523166542246]]},{"name":"u","qubits":[1],"real":[[0.8074405911235635,-0.5899488891472128],[0.5899488891472128,0.8074405911235635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9157496346709108,0.4017494326070587],[-0.4017494326070587,0.9157496346709108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4498277474971205,-0.7692805724462108],[-0.38227064992997434,0.36470457054728767]],"imag":[[-0.32616235756308426,-0.3154053185147449],[-0.7383375002616841,0.41918666740649196]]},{"name":"u","qubits":[1],"real":[[0.5383332823396694,0.0],[0.0,0.5383332823396694]],"imag":[[0.8427320316241681,0.0],[0.0,-0.8427320316241681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8688488752398583,0.0],[0.0,0.8688488752398583]],"imag":[[0.49507740000370953,0.0],[0.0,-0.49507740000370953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7563581308086389,-0.5105739714919617],[0.270108786750859,0.2578315239751635]],"imag":[[-0.35044013064180685,0.21078024677455154],[-0.4818250056974983,0.7927224056687369]]},{"name":"u","qubits":[2],"real":[[0.9917241427439162,0.0],[0.0,0.9917241427439162]],"imag":[[0.12838701141020706,0.0],[0.0,-0.12838701141020706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885354136798163,0.0],[0.0,0.9885354136798163]],"imag":[[0.1509891913379043,0.0],[0.0,-0.1509891913379043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995550295221239,0.0],[0.0,0.9995550295221239]],"imag":[[0.029828559419221398,0.0],[0.0,-0.029828559419221398]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7133922154188694,0.0],[0.0,0.7133922154188694]],"imag":[[-0.7007649727117912,0.0],[0.0,0.7007649727117912]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7228705275678966,-0.384379661053811],[-0.10528163346729331,0.29225185106052937]],"imag":[[-0.275863380246396,0.5035969340463662],[0.6247186354409489,0.7164016050644716]]},{"name":"u","qubits":[1],"real":[[0.8996614301363384,0.0],[0.0,0.8996614301363384]],"imag":[[0.43658826269729045,0.0],[0.0,-0.43658826269729045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7805142654672802,0.0],[0.0,0.7805142654672802]],"imag":[[0.6251379698931046,0.0],[0.0,-0.6251379698931046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7735834596662523,0.10692313942175038],[-0.16926177964991845,0.23276269869416263]],"imag":[[0.609345007033581,0.13723970121737314],[-0.040221179542367515,-0.9568459817350823]]},{"name":"u","qubits":[1],"real":[[0.8311110212799743,-0.5561065278406272],[0.5561065278406272,0.8311110212799743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8840801506212475,0.46733530497653664],[-0.46733530497653664,0.8840801506212475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9268416494036159,-0.1858319899005533],[-0.24336411651092127,-0.04462998362954024]],"imag":[[-0.1522590756766967,-0.2885276457022164],[-0.2419827216966566,0.9382038337996512]]},{"name":"u","qubits":[1],"real":[[0.9410716031365227,0.0],[0.0,0.9410716031365227]],"imag":[[-0.33820738869819955,0.0],[0.0,0.33820738869819955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4105955716750171,0.0],[0.0,0.4105955716750171]],"imag":[[-0.9118175675653908,0.0],[0.0,0.9118175675653908]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6278920709508302,-0.0656380391550479],[0.12064819730499333,0.9252968300222396]],"imag":[[-0.7607360835530266,0.15074417479080449],[-0.11169678108403847,0.3417508126300712]]},{"name":"u","qubits":[4],"real":[[0.9900419602296788,0.0],[0.0,0.9900419602296788]],"imag":[[-0.1407725718475549,0.0],[0.0,0.1407725718475549]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9634140686260917,0.0],[0.0,0.9634140686260917]],"imag":[[-0.2680174105787166,0.0],[0.0,0.2680174105787166]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9842706804827435,0.0],[0.0,0.9842706804827435]],"imag":[[-0.176666996187848,0.0],[0.0,0.176666996187848]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997593309844208,0.0],[0.0,0.9997593309844208]],"imag":[[-0.02193809721883953,0.0],[0.0,0.02193809721883953]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9018439259346203,0.0],[0.0,0.9018439259346203]],"imag":[[0.432061955343017,0.0],[0.0,-0.432061955343017]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996422440855246,0.0],[0.0,0.9996422440855246]],"imag":[[-0.026746660345852893,0.0],[0.0,0.026746660345852893]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.986824278817879,0.0],[0.0,0.986824278817879]],"imag":[[0.16179568206714573,0.0],[0.0,-0.16179568206714573]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9796379941811981,0.0],[0.0,0.9796379941811981]],"imag":[[-0.20077201088956304,0.0],[0.0,0.20077201088956304]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9793497436723491,0.0],[0.0,0.9793497436723491]],"imag":[[0.20217338986351335,0.0],[0.0,-0.20217338986351335]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9919255875641191,0.0],[0.0,0.9919255875641191]],"imag":[[-0.12682124717718654,0.0],[0.0,0.12682124717718654]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9524183828931885,0.0],[0.0,0.9524183828931885]],"imag":[[-0.30479373997364795,0.0],[0.0,0.30479373997364795]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9062563152931143,0.0],[0.0,0.9062563152931143]],"imag":[[-0.4227286257060756,0.0],[0.0,0.4227286257060756]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9932731117238794,0.0],[0.0,0.9932731117238794]],"imag":[[-0.11579518783767175,0.0],[0.0,0.11579518783767175]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9768964117192747,0.0],[0.0,0.9768964117192747]],"imag":[[0.21371336123416665,0.0],[0.0,-0.21371336123416665]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995813783130818,0.0],[0.0,0.9995813783130818]],"imag":[[0.02893212971282175,0.0],[0.0,-0.02893212971282175]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9682777655359927,0.0],[0.0,0.9682777655359927]],"imag":[[-0.24987630693730292,0.0],[0.0,0.24987630693730292]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.05180164136546669,0.451135822013496],[0.9899022719460926,0.13733549422041935]],"imag":[[0.1273917873027149,-0.8817961173513243],[-0.03437171039718767,0.007144196775690172]]},{"name":"u","qubits":[1],"real":[[0.8838461718579921,0.0],[0.0,0.8838461718579921]],"imag":[[0.46777766566176804,0.0],[0.0,-0.46777766566176804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7703639666426216,0.0],[0.0,0.7703639666426216]],"imag":[[-0.6376043905892161,0.0],[0.0,0.6376043905892161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6446284367350112,0.34642469283227717],[0.4161234496018173,0.25945615171455433]],"imag":[[0.4384135644704118,-0.5217639861441051],[-0.46806943900708525,-0.7351426938333473]]},{"name":"u","qubits":[1],"real":[[0.6963671620205821,-0.7176857081337209],[0.7176857081337209,0.6963671620205821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9107440024902691,0.41297138148787577],[-0.41297138148787577,0.9107440024902691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5196517056667668,0.07645205473667432],[0.5884340460287731,0.11560519078192201]],"imag":[[-0.5216146844163602,0.6723357116243204],[-0.3341041742825861,-0.7271555638688565]]},{"name":"u","qubits":[1],"real":[[0.98378594617513,0.0],[0.0,0.98378594617513]],"imag":[[-0.17934662558382353,0.0],[0.0,0.17934662558382353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6825861065366144,0.0],[0.0,0.6825861065366144]],"imag":[[-0.7308051772963746,0.0],[0.0,0.7308051772963746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34242901113472746,0.1366553946765236],[0.05108540292517079,0.6606748638357784]],"imag":[[-0.9079652769200127,-0.19916508566177116],[0.23607564433636524,-0.7107512195239054]]},{"name":"u","qubits":[2],"real":[[0.9657913600354661,0.0],[0.0,0.9657913600354661]],"imag":[[-0.25932035955714094,0.0],[0.0,0.25932035955714094]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963737122805914,0.0],[0.0,0.9963737122805914]],"imag":[[-0.0850848134286806,0.0],[0.0,0.0850848134286806]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9331647584299707,0.0],[0.0,0.9331647584299707]],"imag":[[-0.3594489304815558,0.0],[0.0,0.3594489304815558]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7415689827371269,0.0],[0.0,0.7415689827371269]],"imag":[[0.670876623413145,0.0],[0.0,-0.670876623413145]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26070353941356095,0.0342583355679697],[0.17568330989988193,-0.34599083050044455]],"imag":[[-0.9322055734136813,-0.24870223134870334],[0.1793371351849183,-0.9040264994876537]]},{"name":"u","qubits":[1],"real":[[0.961989042496675,0.0],[0.0,0.961989042496675]],"imag":[[0.2730880482854027,0.0],[0.0,-0.2730880482854027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9110478413015547,0.0],[0.0,0.9110478413015547]],"imag":[[-0.41230065590510184,0.0],[0.0,0.41230065590510184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45020544713856436,-0.4137870381799121],[-0.012656215099995698,-0.855241859412061]],"imag":[[0.7290525082233784,-0.3075350104528946],[-0.5154001511828539,-0.052572486049589404]]},{"name":"u","qubits":[1],"real":[[0.5013559412048787,-0.8652411341461813],[0.8652411341461813,0.5013559412048787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9462248624640817,0.3235096747468764],[-0.3235096747468764,0.9462248624640817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.019506227207786744,0.44699952340819615],[-0.47608884483480285,-0.7545278357037727]],"imag":[[0.7543770428016016,-0.4803396823778714],[0.4515243030202161,-0.012367730355715789]]},{"name":"u","qubits":[1],"real":[[0.6148447682351227,0.0],[0.0,0.6148447682351227]],"imag":[[-0.7886481541054275,0.0],[0.0,0.7886481541054275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8840217570405006,0.0],[0.0,0.8840217570405006]],"imag":[[-0.4674457541565932,0.0],[0.0,0.4674457541565932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9516383869294358,-0.18687570700558143],[0.16804259016472237,-0.855110670260933]],"imag":[[0.23936554835241794,0.046540143053622224],[0.0940755158105375,-0.4813493812415368]]},{"name":"u","qubits":[2],"real":[[0.6982103416148943,-0.715892672725467],[0.715892672725467,0.6982103416148943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9583085769003868,0.2857353171016061],[-0.2857353171016061,0.9583085769003868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975902967254874,0.06938011155334065],[-0.06938011155334065,0.9975902967254874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9401281048207204,0.3408212823844786],[-0.3408212823844786,0.9401281048207204]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15184333019037813,-0.5713668187152608],[0.11063496437944034,0.14553803236387913]],"imag":[[-0.35604067128790484,0.7236840484194437],[-0.9153898339627298,-0.35866424085779247]]},{"name":"u","qubits":[1],"real":[[0.9800767351935086,0.0],[0.0,0.9800767351935086]],"imag":[[0.19861921642286612,0.0],[0.0,-0.19861921642286612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7046859506106276,0.0],[0.0,0.7046859506106276]],"imag":[[-0.7095193521053504,0.0],[0.0,0.7095193521053504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.367104700276905,-0.25097505663717323],[-0.049707305313710974,0.8419295615999515]],"imag":[[0.8685318938351446,-0.2188561385287336],[0.32926535229840087,0.42457993932635707]]},{"name":"u","qubits":[1],"real":[[0.7786698711199983,-0.6274338465607073],[0.6274338465607073,0.7786698711199983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8500762679171597,0.5266596042265187],[-0.5266596042265187,0.8500762679171597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4492110080106593,-0.33928923069288],[-0.4172428762190175,0.5157795497025375]],"imag":[[-0.5426966657619745,-0.623355931381676],[0.5741064200105801,-0.47987671005766114]]},{"name":"u","qubits":[1],"real":[[0.3188975882702385,0.0],[0.0,0.3188975882702385]],"imag":[[-0.9477891791930447,0.0],[0.0,0.9477891791930447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9541519805319967,0.0],[0.0,0.9541519805319967]],"imag":[[-0.2993225652149669,0.0],[0.0,0.2993225652149669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5602053583187563,-0.03695286325875177],[-0.08290370571164539,0.4646190638817834]],"imag":[[0.7382429415571602,-0.37390079118526265],[0.3664618552199701,0.8018489943409731]]},{"name":"u","qubits":[2],"real":[[0.9986735730167531,0.0],[0.0,0.9986735730167531]],"imag":[[-0.05148878089401499,0.0],[0.0,0.05148878089401499]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.4540332281691062,0.0],[0.0,0.4540332281691062]],"imag":[[0.8909847516755494,0.0],[0.0,-0.8909847516755494]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9230314749326961,0.0],[0.0,0.9230314749326961]],"imag":[[-0.3847244420147641,0.0],[0.0,0.3847244420147641]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9986392137482271,0.0],[0.0,0.9986392137482271]],"imag":[[-0.05215094212306089,0.0],[0.0,0.05215094212306089]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05899223988787927,-0.6178913717531033],[0.6009854913224565,-0.08497198807030594]],"imag":[[0.10268349465504299,0.7772941967308822],[-0.7904381410194883,0.08248482093658871]]},{"name":"u","qubits":[1],"real":[[0.8458294128428291,0.0],[0.0,0.8458294128428291]],"imag":[[0.5334534697327922,0.0],[0.0,-0.5334534697327922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6026786733228371,0.0],[0.0,0.6026786733228371]],"imag":[[-0.7979839702160846,0.0],[0.0,0.7979839702160846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7405375185025109,0.5261915708568305],[-0.44344967653982986,-0.6592175891421754]],"imag":[[0.35356451416081097,-0.22297701400726128],[0.3604839835458622,0.48870835080772335]]},{"name":"u","qubits":[1],"real":[[0.6809400696717601,-0.7323391437820448],[0.7323391437820448,0.6809400696717601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9557296922456423,0.2942460796001364],[-0.2942460796001364,0.9557296922456423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3236275568997031,0.723230295673066],[0.5392823025712996,0.3686239886738594]],"imag":[[0.4156088962480534,-0.44662331913510045],[-0.6570456969709197,0.3762737104815722]]},{"name":"u","qubits":[1],"real":[[0.9290527542216747,0.0],[0.0,0.9290527542216747]],"imag":[[-0.3699472663409214,0.0],[0.0,0.3699472663409214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.77764575275,0.0],[0.0,0.77764575275]],"imag":[[-0.6287026986023567,0.0],[0.0,0.6287026986023567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6177609999947065,0.060407324048016825],[-0.14083489395042953,0.8448770937184882]],"imag":[[-0.652699390243971,-0.43440281774183553],[0.4153557336869925,-0.30631330961796666]]},{"name":"u","qubits":[3],"real":[[0.9955482604344175,0.0],[0.0,0.9955482604344175]],"imag":[[0.09425317578737283,0.0],[0.0,-0.09425317578737283]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9981478007755711,0.0],[0.0,0.9981478007755711]],"imag":[[0.06083558010647063,0.0],[0.0,-0.06083558010647063]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9972943000513277,0.0],[0.0,0.9972943000513277]],"imag":[[0.0735124417029692,0.0],[0.0,-0.0735124417029692]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.922649828058011,0.0],[0.0,0.922649828058011]],"imag":[[0.3856388138978269,0.0],[0.0,-0.3856388138978269]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6361307117731795,0.0],[0.0,0.6361307117731795]],"imag":[[-0.7715813097392575,0.0],[0.0,0.7715813097392575]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9961307573665317,0.0],[0.0,0.9961307573665317]],"imag":[[0.08788352649034982,0.0],[0.0,-0.08788352649034982]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999834312132544,0.0],[0.0,0.9999834312132544]],"imag":[[0.005756500583380714,0.0],[0.0,-0.005756500583380714]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998678485776896,0.0],[0.0,0.9998678485776896]],"imag":[[-0.016256856418826404,0.0],[0.0,0.016256856418826404]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4824644824090443,-0.706069328223179],[0.7301064028313279,-0.6395279040578101]],"imag":[[-0.47058635200339616,-0.21735365712216015],[0.11278807147304108,0.21266770184848394]]},{"name":"u","qubits":[1],"real":[[0.9967029703275001,0.0],[0.0,0.9967029703275001]],"imag":[[0.08113685315772592,0.0],[0.0,-0.08113685315772592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9429330670556617,0.0],[0.0,0.9429330670556617]],"imag":[[0.33298232843951775,0.0],[0.0,-0.33298232843951775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12802400809331127,0.5720437649886532],[-0.4385402078620213,0.6517951042210294]],"imag":[[0.7811266398891301,0.21498129394170026],[-0.42559782881915215,-0.4491237204894176]]},{"name":"u","qubits":[1],"real":[[0.7409086798790214,-0.6716057832388921],[0.6716057832388921,0.7409086798790214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8560193160749371,0.5169438368977783],[-0.5169438368977783,0.8560193160749371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5205703348775206,0.7245391448814356],[0.14550777971092885,-0.5965452574624249]],"imag":[[0.42021660642111547,-0.16573339333974255],[0.7288703699403777,-0.3028353111274536]]},{"name":"u","qubits":[1],"real":[[0.9595656898814169,0.0],[0.0,0.9595656898814169]],"imag":[[-0.28148478964661755,0.0],[0.0,0.28148478964661755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8703991344213725,0.0],[0.0,0.8703991344213725]],"imag":[[-0.4923467749447796,0.0],[0.0,0.4923467749447796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3919176078437874,-0.5063315634760079],[-0.4191228244316876,0.49058619214587934]],"imag":[[-0.6105287152217961,0.4661369159158798],[-0.5458858256009504,-0.5344809739590173]]},{"name":"u","qubits":[2],"real":[[0.9385207773404913,0.0],[0.0,0.9385207773404913]],"imag":[[0.3452227548992098,0.0],[0.0,-0.3452227548992098]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9819354004886379,0.0],[0.0,0.9819354004886379]],"imag":[[-0.189216461406555,0.0],[0.0,0.189216461406555]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9300613324473732,0.0],[0.0,0.9300613324473732]],"imag":[[-0.3674042975881158,0.0],[0.0,0.3674042975881158]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7554045797787629,0.0],[0.0,0.7554045797787629]],"imag":[[-0.6552586671302186,0.0],[0.0,0.6552586671302186]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7119036004932212,-0.5066816220280157],[-0.5893236825638426,0.08832880169835229]],"imag":[[-0.28014178479053975,0.3974765124107562],[0.25963713368574654,-0.759923798003046]]},{"name":"u","qubits":[1],"real":[[0.7192240805388062,0.0],[0.0,0.7192240805388062]],"imag":[[-0.6947781818487889,0.0],[0.0,0.6947781818487889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9943272218792834,0.0],[0.0,0.9943272218792834]],"imag":[[0.10636435413157191,0.0],[0.0,-0.10636435413157191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.954148280197775,0.2973399641374152],[-0.15172207348613082,-0.48753910908371456]],"imag":[[-0.033001341677636596,0.010045723959215516],[-0.2559147968761737,-0.8208493444419346]]},{"name":"u","qubits":[1],"real":[[0.8018510967973967,-0.5975239062705456],[0.5975239062705456,0.8018510967973967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8132115246781685,0.5819682260489902],[-0.5819682260489902,0.8132115246781685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44571318782319164,0.8381484962478102],[0.5322862459052486,-0.009402070797685706]],"imag":[[0.3013956728415125,0.08948464019279963],[0.6535837781134086,0.5379695144446522]]},{"name":"u","qubits":[1],"real":[[0.3080169437652461,0.0],[0.0,0.3080169437652461]],"imag":[[-0.9513808713409773,0.0],[0.0,0.9513808713409773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9554144928222895,0.0],[0.0,0.9554144928222895]],"imag":[[0.29526792393541024,0.0],[0.0,-0.29526792393541024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5760609194266713,-0.14824252263751103],[0.0726688138636196,-0.8996711446395759]],"imag":[[0.7963959404952604,-0.10923130299522471],[-0.16919387271299796,-0.3958339404737137]]},{"name":"u","qubits":[2],"real":[[0.6151948408410324,-0.7883751060266787],[0.7883751060266787,0.6151948408410324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.978312379104939,0.20713495332761708],[-0.20713495332761708,0.978312379104939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952856256019587,0.09698723354193417],[-0.09698723354193417,0.9952856256019587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9277651416868506,0.37316463105548725],[-0.37316463105548725,0.9277651416868506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8039713731685335,0.05153771021495532],[-0.30089205146219944,-0.1912452813972364]],"imag":[[0.47091964967189476,0.35945594876730236],[0.20329458439730114,-0.911899406549258]]},{"name":"u","qubits":[1],"real":[[0.9587495278341877,0.0],[0.0,0.9587495278341877]],"imag":[[-0.2842522521946349,0.0],[0.0,0.2842522521946349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9572012403535675,0.0],[0.0,0.9572012403535675]],"imag":[[-0.28942319441536113,0.0],[0.0,0.28942319441536113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5186113755548094,0.2533485852183734],[0.04102919259412084,-0.946069241858659]],"imag":[[-0.7977281469680221,-0.17460394911903557],[-0.3049404040713344,-0.10139499459474152]]},{"name":"u","qubits":[1],"real":[[0.7174827825220969,-0.6965762390322753],[0.6965762390322753,0.7174827825220969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8849012976953601,0.4657785883196732],[-0.4657785883196732,0.8849012976953601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9083493813871542,-0.17273072111961807],[-0.11334005968033724,-0.732936162511634]],"imag":[[0.35290908478342925,-0.14325040032192965],[0.19367656048823728,0.6422211476367183]]},{"name":"u","qubits":[1],"real":[[0.965153818386872,0.0],[0.0,0.965153818386872]],"imag":[[0.26168321851666554,0.0],[0.0,-0.26168321851666554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7295792619391729,0.0],[0.0,0.7295792619391729]],"imag":[[-0.6838962644643497,0.0],[0.0,0.6838962644643497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46972110876979545,-0.23568763891167577],[0.2774178675314748,-0.7926300989898217]],"imag":[[0.8025470559537459,0.28236791570624437],[-0.2414945749501183,0.4862686739029535]]},{"name":"u","qubits":[2],"real":[[0.9774318214153714,0.0],[0.0,0.9774318214153714]],"imag":[[0.21125111712042968,0.0],[0.0,-0.21125111712042968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7720914324429978,0.0],[0.0,0.7720914324429978]],"imag":[[0.6355114632704273,0.0],[0.0,-0.6355114632704273]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9216290434455829,0.0],[0.0,0.9216290434455829]],"imag":[[0.38807203748476876,0.0],[0.0,-0.38807203748476876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9934973842602906,0.0],[0.0,0.9934973842602906]],"imag":[[0.11385494046355875,0.0],[0.0,-0.11385494046355875]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23085216716738663,0.23464360830625672],[-0.9201977586710175,0.003309021836307855]],"imag":[[0.14333055535434405,0.933330598393172],[0.28177954814495026,-0.2717083391406132]]},{"name":"u","qubits":[1],"real":[[0.936809082261019,0.0],[0.0,0.936809082261019]],"imag":[[0.34984102588642646,0.0],[0.0,-0.34984102588642646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9692268161916371,0.0],[0.0,0.9692268161916371]],"imag":[[-0.24616941072160567,0.0],[0.0,0.24616941072160567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5569844279137595,-0.521624435252465],[0.050136995919755574,-0.755996346409333]],"imag":[[0.641750410521737,-0.0763721559490863],[-0.5247961883406805,0.3880009878324735]]},{"name":"u","qubits":[1],"real":[[0.8658050791339985,-0.5003814194649623],[0.5003814194649623,0.8658050791339985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9571726237906966,0.28951782029027795],[-0.28951782029027795,0.9571726237906966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37708694086051975,0.8113030412949013],[-0.7802958206447357,-0.20898573761836498]],"imag":[[0.4445764419580825,0.04409763569615479],[-0.22648544892046762,-0.5442129502168805]]},{"name":"u","qubits":[1],"real":[[0.9818274316151242,0.0],[0.0,0.9818274316151242]],"imag":[[0.1897759060788503,0.0],[0.0,-0.1897759060788503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8440004995365233,0.0],[0.0,0.8440004995365233]],"imag":[[-0.5363423876425385,0.0],[0.0,0.5363423876425385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3109484842186958,-0.2660471070360907],[0.5397647547883011,-0.8316390472595991]],"imag":[[0.7743124602469139,0.4826698570515812],[-0.11137891881676748,0.06800912442223575]]},{"name":"u","qubits":[3],"real":[[0.7675744765896946,-0.6409597669807804],[0.6409597669807804,0.7675744765896946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9958925601409858,0.09054285535498047],[-0.09054285535498047,0.9958925601409858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999876921901529,0.004961397808277031],[-0.004961397808277031,0.9999876921901529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9776737528970566,0.21012861037037564],[-0.21012861037037564,0.9776737528970566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998650234286135,0.016429696409189842],[-0.016429696409189842,0.9998650234286135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993268875340153,0.036684763207324375],[-0.036684763207324375,0.9993268875340153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999091291001624,-0.013480858361203158],[0.013480858361203158,0.9999091291001624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9397934627642323,0.34174295507824837],[-0.34174295507824837,0.9397934627642323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5245945971850573,0.8113089263294827],[-0.2785680629040214,-0.4225629315399762]],"imag":[[0.25802770214166076,0.00019897196948165442],[0.7619855955735935,0.40400291503477953]]},{"name":"u","qubits":[1],"real":[[0.9750005887205763,0.0],[0.0,0.9750005887205763]],"imag":[[-0.22220227720374422,0.0],[0.0,0.22220227720374422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6379807431068201,0.0],[0.0,0.6379807431068201]],"imag":[[-0.7700523173297186,0.0],[0.0,0.7700523173297186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39502497402889314,-0.10613371109441717],[0.4104258453315088,-0.8865601345705434]],"imag":[[-0.8216513219204693,-0.39696348755161937],[0.01987462109662353,-0.2125247108231003]]},{"name":"u","qubits":[1],"real":[[0.7870401274155399,-0.6169018056690472],[0.6169018056690472,0.7870401274155399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8782003810331621,0.4782928922252649],[-0.4782928922252649,0.8782003810331621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.041037671175330824,-0.40572575140835554],[-0.15105422434967697,-0.905763667010081]],"imag":[[0.906844960982716,-0.1064647403081735],[-0.391319239995785,0.060365994066943394]]},{"name":"u","qubits":[1],"real":[[0.8437964847342236,0.0],[0.0,0.8437964847342236]],"imag":[[-0.5366632951396687,0.0],[0.0,0.5366632951396687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8434142681839114,0.0],[0.0,0.8434142681839114]],"imag":[[-0.537263782721111,0.0],[0.0,0.537263782721111]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7932478493408712,0.1916391454051351],[0.352674999941022,-0.6163910311834303]],"imag":[[-0.3713554575000373,-0.4428627458360095],[-0.3293528778037631,-0.6222612979895239]]},{"name":"u","qubits":[2],"real":[[0.9523713419711424,0.0],[0.0,0.9523713419711424]],"imag":[[0.30494069422116393,0.0],[0.0,-0.30494069422116393]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6749649557913673,0.0],[0.0,0.6749649557913673]],"imag":[[0.7378497871881224,0.0],[0.0,-0.7378497871881224]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9126203072531718,0.0],[0.0,0.9126203072531718]],"imag":[[0.4088082371835556,0.0],[0.0,-0.4088082371835556]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999717363925241,0.0],[0.0,0.9999717363925241]],"imag":[[-0.0075184051580311105,0.0],[0.0,0.0075184051580311105]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5768974718513957,-0.509422494972051],[-0.06855355968721077,-0.547687518449203]],"imag":[[0.6244711060763676,-0.13309344936425777],[-0.5220398012617795,-0.6502409072703191]]},{"name":"u","qubits":[1],"real":[[0.9992306857910692,0.0],[0.0,0.9992306857910692]],"imag":[[-0.03921780939203005,0.0],[0.0,0.03921780939203005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7802257143804633,0.0],[0.0,0.7802257143804633]],"imag":[[0.6254980692372245,0.0],[0.0,-0.6254980692372245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06590726223341759,-0.5259203140770995],[0.5196590335601499,0.3599098143011203]],"imag":[[-0.8383323040728586,0.12752648342141373],[-0.1510287044641457,0.7600064110498977]]},{"name":"u","qubits":[1],"real":[[0.6547856455528364,-0.7558146322862209],[0.7558146322862209,0.6547856455528364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.794490036491911,0.607277187053064],[-0.607277187053064,0.794490036491911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7425824963216937,0.5558324205498112],[0.6560406090673072,0.6823538785738333]],"imag":[[-0.13056039421922888,0.35010789748832905],[0.03370369226890969,0.32073036148342077]]},{"name":"u","qubits":[1],"real":[[0.8898657447948508,0.0],[0.0,0.8898657447948508]],"imag":[[0.45622248546154043,0.0],[0.0,-0.45622248546154043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.831219355059668,0.0],[0.0,0.831219355059668]],"imag":[[0.5559445869636556,0.0],[0.0,-0.5559445869636556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7315284799780661,0.24132420550443295],[-0.30135629202748426,-0.6268707963615414]],"imag":[[0.5259036619492102,0.360630072466294],[0.31221115704733526,-0.6471024519654184]]},{"name":"u","qubits":[2],"real":[[0.7462917471489346,-0.6656189812027528],[0.6656189812027528,0.7462917471489346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9883888352496442,0.15194574806111508],[-0.15194574806111508,0.9883888352496442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999197047501804,-0.012672176305272292],[0.012672176305272292,0.9999197047501804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9380569380768219,0.3464811407940374],[-0.3464811407940374,0.9380569380768219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5222800901534297,-0.6661226811251191],[0.004079847851142122,0.2268314695781412]],"imag":[[0.4563593385965507,-0.27429953553684194],[0.7203769959865151,0.655429494990862]]},{"name":"u","qubits":[1],"real":[[0.9977482617413954,0.0],[0.0,0.9977482617413954]],"imag":[[-0.06707015872967534,0.0],[0.0,0.06707015872967534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8031586998640649,0.0],[0.0,0.8031586998640649]],"imag":[[0.5957651406659045,0.0],[0.0,-0.5957651406659045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10514603980287673,0.5825974603177811],[0.616617768353005,-0.09939597659157529]],"imag":[[-0.7785520667568834,-0.2082815135666838],[0.050828313111072894,-0.7793070320323369]]},{"name":"u","qubits":[1],"real":[[0.4954786069862684,-0.868620141384568],[0.868620141384568,0.4954786069862684]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9791528764893553,0.2031247017539258],[-0.2031247017539258,0.9791528764893553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05222265914413724,-0.5154701592834973],[-0.9718937855725919,0.08309260276514385]],"imag":[[0.10657738320911,0.8486486729786717],[0.20331385792805814,0.08474410956225907]]},{"name":"u","qubits":[1],"real":[[0.7243918901203021,0.0],[0.0,0.7243918901203021]],"imag":[[0.689388417024783,0.0],[0.0,-0.689388417024783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8052968385684875,0.0],[0.0,0.8052968385684875]],"imag":[[0.5928718257697859,0.0],[0.0,-0.5928718257697859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8298575270318485,0.5558966288582785],[-0.20432755070800498,-0.3086234563197214]],"imag":[[0.04111772199872143,-0.02499511532724942],[0.5175867751284694,0.7714309719236373]]},{"name":"u","qubits":[2],"real":[[0.9149097951677518,0.0],[0.0,0.9149097951677518]],"imag":[[0.4036583539406837,0.0],[0.0,-0.4036583539406837]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8858108197561438,0.0],[0.0,0.8858108197561438]],"imag":[[0.46404654034153564,0.0],[0.0,-0.46404654034153564]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8389689261497795,0.0],[0.0,0.8389689261497795]],"imag":[[0.5441793279380298,0.0],[0.0,-0.5441793279380298]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997843031884232,0.0],[0.0,0.9997843031884232]],"imag":[[0.02076889737177308,0.0],[0.0,-0.02076889737177308]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18764118677047403,-0.9167015333150472],[-0.8135547558799913,-0.033801167601254206]],"imag":[[-0.20441191530471986,0.28751496087449985],[0.5110139069476208,-0.27541047031652194]]},{"name":"u","qubits":[1],"real":[[0.9680606475672244,0.0],[0.0,0.9680606475672244]],"imag":[[-0.250716139551737,0.0],[0.0,0.250716139551737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7438251263685395,0.0],[0.0,0.7438251263685395]],"imag":[[0.6683742824068161,0.0],[0.0,-0.6683742824068161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4280435857151239,-0.16669196578098416],[-0.4072596617949835,-0.15280541902162137]],"imag":[[-0.7709480094313487,0.4411707651534169],[-0.237818046742916,-0.8684656863893048]]},{"name":"u","qubits":[1],"real":[[0.8806384281380093,-0.4737889391771574],[0.4737889391771574,0.8806384281380093]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9496853353091963,0.3132056255859071],[-0.3132056255859071,0.9496853353091963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19038415276208834,-0.5013570914176624],[0.3952664792901412,-0.1988101563546242]],"imag":[[0.0808028350012432,-0.8401582250493326],[-0.8949799922804978,-0.05700653907602279]]},{"name":"u","qubits":[1],"real":[[0.9498886470576915,0.0],[0.0,0.9498886470576915]],"imag":[[0.31258848057935285,0.0],[0.0,-0.31258848057935285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8574218117549144,0.0],[0.0,0.8574218117549144]],"imag":[[0.5146142601278362,0.0],[0.0,-0.5146142601278362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5167165155020119,0.11824128160543546],[0.30910846502060246,0.7638883371125527]],"imag":[[0.7000744555086715,-0.4784545941633335],[0.38386424189328056,0.4166231019419384]]},{"name":"u","qubits":[3],"real":[[0.9970977685905731,0.0],[0.0,0.9970977685905731]],"imag":[[-0.07613172710309354,0.0],[0.0,0.07613172710309354]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9212785028187964,0.0],[0.0,0.9212785028187964]],"imag":[[0.38890348448420575,0.0],[0.0,-0.38890348448420575]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987091037640586,0.0],[0.0,0.9987091037640586]],"imag":[[-0.05079494127165459,0.0],[0.0,0.05079494127165459]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9161951148191745,0.0],[0.0,0.9161951148191745]],"imag":[[0.4007324688386002,0.0],[0.0,-0.4007324688386002]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9180087025481716,0.0],[0.0,0.9180087025481716]],"imag":[[0.39656023760057263,0.0],[0.0,-0.39656023760057263]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.971122995664559,0.0],[0.0,0.971122995664559]],"imag":[[-0.23857939410496656,0.0],[0.0,0.23857939410496656]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9941081510792219,0.0],[0.0,0.9941081510792219]],"imag":[[0.10839273018911785,0.0],[0.0,-0.10839273018911785]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9180708527850783,0.0],[0.0,0.9180708527850783]],"imag":[[0.3964163332488699,0.0],[0.0,-0.3964163332488699]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6012817909217072,0.3723700108556027],[-0.13563623809689193,0.06233542245803901]],"imag":[[0.6841199052940229,-0.17827152913990507],[-0.3899268828914016,-0.9086661279152516]]},{"name":"u","qubits":[1],"real":[[0.8947594418228327,0.0],[0.0,0.8947594418228327]],"imag":[[-0.44654847583313145,0.0],[0.0,0.44654847583313145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6735965211403433,0.0],[0.0,0.6735965211403433]],"imag":[[0.739099267154032,0.0],[0.0,-0.739099267154032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7354606879892074,-0.22636649808024703],[-0.3333834115581214,-0.5027248617800586]],"imag":[[-0.5533061950379271,0.31891697901174665],[0.20446352205946552,-0.7709201530593993]]},{"name":"u","qubits":[1],"real":[[0.9023075855590654,-0.431092821840691],[0.431092821840691,0.9023075855590654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9638929973968019,0.26628986005743605],[-0.26628986005743605,0.9638929973968019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04338989728078537,-0.5154515489765585],[-0.5411040169356993,-0.5530927805524433]],"imag":[[-0.5550132061350913,0.651450196474969],[0.6303047680968784,0.06333023188933824]]},{"name":"u","qubits":[1],"real":[[0.9595875777702285,0.0],[0.0,0.9595875777702285]],"imag":[[-0.2814101643314711,0.0],[0.0,0.2814101643314711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4929757091551866,0.0],[0.0,0.4929757091551866]],"imag":[[0.87004307375149,0.0],[0.0,-0.87004307375149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46799467566807706,0.16369590983384275],[0.46428101876602396,-0.2480352237559597]],"imag":[[-0.7292909636530093,-0.4715075004536694],[0.1831906370259664,-0.8302787808296286]]},{"name":"u","qubits":[2],"real":[[0.9774721143696189,0.0],[0.0,0.9774721143696189]],"imag":[[-0.21106460060793394,0.0],[0.0,0.21106460060793394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9215632687199881,0.0],[0.0,0.9215632687199881]],"imag":[[-0.3882282083338755,0.0],[0.0,0.3882282083338755]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981062323195137,0.0],[0.0,0.9981062323195137]],"imag":[[-0.06151381149745962,0.0],[0.0,0.06151381149745962]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7053063801259212,0.0],[0.0,0.7053063801259212]],"imag":[[-0.7089026097805463,0.0],[0.0,0.7089026097805463]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6665455343515437,0.19672290344256374],[-0.46348801586873684,-0.25735629970401447]],"imag":[[-0.1517423817186023,-0.7028452173042865],[0.5637997511283981,-0.633305956687821]]},{"name":"u","qubits":[1],"real":[[0.9735764717176458,0.0],[0.0,0.9735764717176458]],"imag":[[-0.2283612351469048,0.0],[0.0,0.2283612351469048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7024067802329035,0.0],[0.0,0.7024067802329035]],"imag":[[-0.7117757477484363,0.0],[0.0,0.7117757477484363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3970772259638693,0.37736201954043624],[-0.38471926751930074,-0.892939398232888]],"imag":[[-0.7998641206619371,0.24524471718450536],[-0.23353404526526197,-0.010590844392382226]]},{"name":"u","qubits":[1],"real":[[0.7508512734520078,-0.6604713204640291],[0.6604713204640291,0.7508512734520078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7744067399124271,0.6326880757357503],[-0.6326880757357503,0.7744067399124271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7512564181929331,-0.5782671078333217],[0.23657565079162785,-0.2008056302301422]],"imag":[[-0.13695711139326885,-0.2871649278042533],[0.6007399647228859,0.7367635679817094]]},{"name":"u","qubits":[1],"real":[[0.7411687047594223,0.0],[0.0,0.7411687047594223]],"imag":[[0.6713188147856727,0.0],[0.0,-0.6713188147856727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.76402533844688,0.0],[0.0,0.76402533844688]],"imag":[[0.6451862383925515,0.0],[0.0,-0.6451862383925515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7234015816391124,-0.057056872151880926],[0.48317457348219384,-0.5084865089506083]],"imag":[[0.0717222509916278,-0.6843176044315744],[-0.487943031444271,-0.5195145809508124]]},{"name":"u","qubits":[2],"real":[[0.720812770650187,-0.6931298216550785],[0.6931298216550785,0.720812770650187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.987139766181451,0.15985956969549905],[-0.15985956969549905,0.987139766181451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992492863601637,0.03874098228883058],[-0.03874098228883058,0.9992492863601637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.939437375307572,0.3427206119789415],[-0.3427206119789415,0.939437375307572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16465098873160336,0.7131444362658185],[0.8275198484984163,-0.21387988928705667]],"imag":[[-0.5206593677570702,-0.4395780791845993],[-0.13044069540473743,-0.5024455376277543]]},{"name":"u","qubits":[1],"real":[[0.9114524680368247,0.0],[0.0,0.9114524680368247]],"imag":[[-0.41140539436130524,0.0],[0.0,0.41140539436130524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6778122655279594,0.0],[0.0,0.6778122655279594]],"imag":[[-0.7352350186844034,0.0],[0.0,0.7352350186844034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6145875766525011,0.34583339264423124],[0.15869353826551746,-0.8022385319384416]],"imag":[[-0.5420930599079801,-0.45696442920230734],[-0.5506664924768714,-0.16732038981918648]]},{"name":"u","qubits":[1],"real":[[0.6288795169756892,-0.7775027672802354],[0.7775027672802354,0.6288795169756892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9554430272858473,0.2951755775989192],[-0.2951755775989192,0.9554430272858473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.684942271263695,0.5933250702088396],[-0.3143583989230262,-0.6159922824231141]],"imag":[[-0.03517722534859699,-0.4214048040952787],[-0.6563500932272777,-0.3015573911252342]]},{"name":"u","qubits":[1],"real":[[0.582935483819174,0.0],[0.0,0.582935483819174]],"imag":[[0.8125184439165092,0.0],[0.0,-0.8125184439165092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.848804943471887,0.0],[0.0,0.848804943471887]],"imag":[[0.528706126253221,0.0],[0.0,-0.528706126253221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7258908210836432,-0.30961660700282556],[-0.6018763286458745,0.7103794818423189]],"imag":[[-0.24549505155621643,-0.5629851260876994],[0.22485457643483303,0.2873087124497158]]},{"name":"u","qubits":[2],"real":[[0.992423078255576,0.0],[0.0,0.992423078255576]],"imag":[[0.12286754553472186,0.0],[0.0,-0.12286754553472186]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982886959331236,0.0],[0.0,0.9982886959331236]],"imag":[[0.058478026404311136,0.0],[0.0,-0.058478026404311136]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9078825917917752,0.0],[0.0,0.9078825917917752]],"imag":[[0.4192245216127617,0.0],[0.0,-0.4192245216127617]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6504041897917572,0.0],[0.0,0.6504041897917572]],"imag":[[0.7595883028992271,0.0],[0.0,-0.7595883028992271]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4824178382867975,0.15681011819688911],[0.10427237182148748,-0.9526548156807361]],"imag":[[-0.8470947980491101,-0.15847403336795737],[-0.1970550808671332,-0.20674953383132985]]},{"name":"u","qubits":[1],"real":[[0.9037028227479698,0.0],[0.0,0.9037028227479698]],"imag":[[0.42816025989966827,0.0],[0.0,-0.42816025989966827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6665582873866038,0.0],[0.0,0.6665582873866038]],"imag":[[-0.7454529156936993,0.0],[0.0,0.7454529156936993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6732117867892458,0.4926323886491454],[-0.4383650746203717,-0.8415657639100145]],"imag":[[0.5509836305024491,0.02272132699050647],[0.2259181055149149,-0.22037272056264617]]},{"name":"u","qubits":[1],"real":[[0.617587850442879,-0.7865019052649168],[0.7865019052649168,0.617587850442879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8791576354231981,0.4765310609782861],[-0.4765310609782861,0.8791576354231981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6874799112654605,0.3063294197287062],[-0.33371001433384395,-0.6608180471396142]],"imag":[[0.44459293507533076,0.48566529657389745],[0.4672752080100585,-0.4833332337911899]]},{"name":"u","qubits":[1],"real":[[0.9726566733230176,0.0],[0.0,0.9726566733230176]],"imag":[[0.23224770362739985,0.0],[0.0,-0.23224770362739985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6894366822397023,0.0],[0.0,0.6894366822397023]],"imag":[[-0.7243459540732672,0.0],[0.0,0.7243459540732672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4054144799567858,0.3796108102572483],[0.37925115152296035,0.40669130024384287]],"imag":[[0.800539037005605,0.2251043811376025],[-0.22570979983158962,0.7998911404900452]]},{"name":"u","qubits":[5],"real":[[0.9615895496728039,-0.2744914169150911],[0.2744914169150911,0.9615895496728039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989243024328,0.0014667630951505134],[-0.0014667630951505134,0.9999989243024328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999990671540231,-0.0013659030286121898],[0.0013659030286121898,0.9999990671540231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9958542927429631,0.09096278153955493],[-0.09096278153955493,0.9958542927429631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9958700810971769,0.09078976580816939],[-0.09078976580816939,0.9958700810971769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.999999028536639,-0.0013938887251533677],[0.0013938887251533677,0.999999028536639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999991640381077,0.0012930286484726318],[-0.0012930286484726318,0.9999991640381077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.995390061645526,0.09590946343982881],[-0.09590946343982881,0.995390061645526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.995390061645526,-0.09590946343982881],[0.09590946343982881,0.995390061645526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999991640381077,-0.0012930286484726318],[0.0012930286484726318,0.9999991640381077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999999028536639,0.0013938887251533677],[-0.0013938887251533677,0.999999028536639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9958700810971769,-0.09078976580816939],[0.09078976580816939,0.9958700810971769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9958542927429631,-0.09096278153955493],[0.09096278153955493,0.9958542927429631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999990671540231,0.0013659030286121898],[-0.0013659030286121898,0.9999990671540231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999989243024328,-0.0014667630951505134],[0.0014667630951505134,0.9999989243024328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9615895496728039,0.2744914169150911],[-0.2744914169150911,0.9615895496728039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9615895496728039,-0.2744914169150911],[0.2744914169150911,0.9615895496728039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999989243024328,0.0014667630951505134],[-0.0014667630951505134,0.9999989243024328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999990671540231,-0.0013659030286121898],[0.0013659030286121898,0.9999990671540231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9958542927429631,0.09096278153955493],[-0.09096278153955493,0.9958542927429631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9958700810971769,0.09078976580816939],[-0.09078976580816939,0.9958700810971769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.999999028536639,-0.0013938887251533677],[0.0013938887251533677,0.999999028536639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999991640381077,0.0012930286484726318],[-0.0012930286484726318,0.9999991640381077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.995390061645526,0.09590946343982881],[-0.09590946343982881,0.995390061645526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.995390061645526,-0.09590946343982881],[0.09590946343982881,0.995390061645526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999991640381077,-0.0012930286484726318],[0.0012930286484726318,0.9999991640381077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999999028536639,0.0013938887251533677],[-0.0013938887251533677,0.999999028536639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9958700810971769,-0.09078976580816939],[0.09078976580816939,0.9958700810971769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9958542927429631,-0.09096278153955493],[0.09096278153955493,0.9958542927429631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999990671540231,0.0013659030286121898],[-0.0013659030286121898,0.9999990671540231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999989243024328,-0.0014667630951505134],[0.0014667630951505134,0.9999989243024328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9615895496728039,0.2744914169150911],[-0.2744914169150911,0.9615895496728039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.2959049706260205,-0.3156181223086672],[-0.5200180647054966,0.19792398045844917]],"imag":[[-0.7765515311059671,-0.4580318425242339],[0.19745678077934714,-0.8071047825801126]]},{"name":"u","qubits":[1],"real":[[0.9856561441259175,0.0],[0.0,0.9856561441259175]],"imag":[[0.16876600826833713,0.0],[0.0,-0.16876600826833713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6410515912567989,0.0],[0.0,0.6410515912567989]],"imag":[[-0.7674977897995056,0.0],[0.0,0.7674977897995056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2919616137566743,-0.37406407677491643],[-0.140764336152648,0.6615341465395981]],"imag":[[0.8275869842810416,0.2998904233344891],[0.45830513984540255,-0.5766405929354227]]},{"name":"u","qubits":[1],"real":[[0.6503304073089181,-0.7596514735912889],[0.7596514735912889,0.6503304073089181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936386734163084,0.4487871671235046],[-0.4487871671235046,0.8936386734163084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3140535672576286,-0.4824083291616487],[0.1504103624264777,-0.6260948945103113]],"imag":[[-0.6684872869619297,0.4709323815777624],[0.6571695572207925,0.3918036230116888]]},{"name":"u","qubits":[1],"real":[[0.8473136744474977,0.0],[0.0,0.8473136744474977]],"imag":[[-0.5310927763529456,0.0],[0.0,0.5310927763529456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9216094540631321,0.0],[0.0,0.9216094540631321]],"imag":[[0.38811855686304875,0.0],[0.0,-0.38811855686304875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8009095357879856,-0.41571790698073285],[0.2680359834896834,-0.5034581721076122]],"imag":[[-0.38788833901719855,-0.1877902387077419],[-0.3691114513166316,0.7337869697669139]]},{"name":"u","qubits":[2],"real":[[0.9933477337291808,0.0],[0.0,0.9933477337291808]],"imag":[[-0.11515328868556227,0.0],[0.0,0.11515328868556227]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6192139849427633,0.0],[0.0,0.6192139849427633]],"imag":[[-0.7852222875411162,0.0],[0.0,0.7852222875411162]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8941798075008431,0.0],[0.0,0.8941798075008431]],"imag":[[0.44770802076549293,0.0],[0.0,-0.44770802076549293]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9974560431905304,0.0],[0.0,0.9974560431905304]],"imag":[[-0.071284233198448,0.0],[0.0,0.071284233198448]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5760158232800158,-0.07786616282313881],[-0.07648670883548948,0.556214367029887]],"imag":[[-0.8117856040905821,-0.056096033812873626],[0.05796281302567788,-0.8254790570251964]]},{"name":"u","qubits":[1],"real":[[0.9419062056402842,0.0],[0.0,0.9419062056402842]],"imag":[[0.3358760184596731,0.0],[0.0,-0.3358760184596731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8940029986181495,0.0],[0.0,0.8940029986181495]],"imag":[[-0.44806097627639596,0.0],[0.0,0.44806097627639596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46787117409592605,-0.5891224191920192],[-0.48978951528699927,0.5953862870828098]],"imag":[[0.5726123864727586,-0.3258011579374981],[0.46186345387246025,0.43852428649468644]]},{"name":"u","qubits":[1],"real":[[0.6802062529612697,-0.7330207728518948],[0.7330207728518948,0.6802062529612697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9120727035490521,0.41002851539950597],[-0.41002851539950597,0.9120727035490521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6256698751798178,0.07049877440514436],[-0.12307488772449855,0.5607164925522327]],"imag":[[-0.5888037566732333,0.5068306090079125],[0.49668895239532107,0.650960576041255]]},{"name":"u","qubits":[1],"real":[[0.9881715829585087,0.0],[0.0,0.9881715829585087]],"imag":[[0.1533522827781675,0.0],[0.0,-0.1533522827781675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9267303616006689,0.0],[0.0,0.9267303616006689]],"imag":[[0.37572707766075825,0.0],[0.0,-0.37572707766075825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2314945954477472,-0.025491482325796677],[0.5876956241892893,-0.7543263041945962]],"imag":[[0.7278899639186998,0.6449314979389291],[0.26683385469928544,-0.12002238997455433]]},{"name":"u","qubits":[2],"real":[[0.711260529985347,-0.7029284874615364],[0.7029284874615364,0.711260529985347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9862136068280837,0.16547725434978072],[-0.16547725434978072,0.9862136068280837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999578608714503,-0.009180222295417309],[0.009180222295417309,0.9999578608714503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9435305700270021,0.33128547119443735],[-0.33128547119443735,0.9435305700270021]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5097233034514291,-0.41951497026316437],[0.07262498842263018,0.10776353347401368]],"imag":[[-0.43760403489238786,-0.6104850958783188],[0.7371638037919906,-0.6631004134282615]]},{"name":"u","qubits":[1],"real":[[0.9236698656743026,0.0],[0.0,0.9236698656743026]],"imag":[[-0.3831892212017656,0.0],[0.0,0.3831892212017656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8980076598743783,0.0],[0.0,0.8980076598743783]],"imag":[[-0.43997982090880366,0.0],[0.0,0.43997982090880366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5815213857569013,-0.4349131390619384],[0.3607911060155476,-0.4665996327182402]],"imag":[[-0.5802491906878751,-0.3687740718715597],[-0.4415580736817266,0.6761220512109954]]},{"name":"u","qubits":[1],"real":[[0.2849927976408185,-0.958529658014221],[0.958529658014221,0.2849927976408185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.984025322335976,0.1780285510854333],[-0.1780285510854333,0.984025322335976]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23550651494196834,0.41928492457208794],[-0.16269607127951008,-0.8813835392406194]],"imag":[[0.8666590950159959,-0.13281131906777402],[0.40861801579978857,0.17240754713682457]]},{"name":"u","qubits":[1],"real":[[0.7294120544837462,0.0],[0.0,0.7294120544837462]],"imag":[[-0.6840745973750234,0.0],[0.0,0.6840745973750234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8964198910176385,0.0],[0.0,0.8964198910176385]],"imag":[[-0.44320579755676154,0.0],[0.0,0.44320579755676154]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9102317699411919,0.40918616330157065],[-0.3663153067429912,-0.8138055613543971]],"imag":[[-0.05845133888250632,0.0250649104348635],[0.18405070501999088,0.41189676174508527]]},{"name":"u","qubits":[2],"real":[[0.982673904877575,0.0],[0.0,0.982673904877575]],"imag":[[0.18534291643507333,0.0],[0.0,-0.18534291643507333]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9122145878403192,0.0],[0.0,0.9122145878403192]],"imag":[[-0.4097127600298978,0.0],[0.0,0.4097127600298978]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7716261732256131,0.0],[0.0,0.7716261732256131]],"imag":[[-0.636076291645268,0.0],[0.0,0.636076291645268]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9978342019536832,0.0],[0.0,0.9978342019536832]],"imag":[[-0.06577921716968176,0.0],[0.0,0.06577921716968176]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2963291819620231,0.8586473885733936],[-0.9012528916119117,-0.3962765253063575]],"imag":[[-0.28927596065336,0.30204816934039774],[-0.12748199820743872,0.12023510712485724]]},{"name":"u","qubits":[1],"real":[[0.9924230427196544,0.0],[0.0,0.9924230427196544]],"imag":[[-0.12286783256435743,0.0],[0.0,0.12286783256435743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6807082998392108,0.0],[0.0,0.6807082998392108]],"imag":[[0.7325545785332388,0.0],[0.0,-0.7325545785332388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2313055689519934,0.08988321403902631],[-0.23776033899296248,-0.7368850018317796]],"imag":[[-0.9198274531568797,0.3038687184044079],[-0.20948797433904004,-0.5971476399389476]]},{"name":"u","qubits":[1],"real":[[0.8080013695824466,-0.5891806062260456],[0.5891806062260456,0.8080013695824466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9176396069542065,0.3974135777108393],[-0.3974135777108393,0.9176396069542065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42210768480725164,0.016919416184873456],[-0.5883025591975674,0.7278305161169107]],"imag":[[0.5984999452153095,0.6806883658179389],[-0.3428163018958196,-0.08148510173680824]]},{"name":"u","qubits":[1],"real":[[0.9429859097715249,0.0],[0.0,0.9429859097715249]],"imag":[[-0.3328326516019269,0.0],[0.0,0.3328326516019269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3809179603323014,0.0],[0.0,0.3809179603323014]],"imag":[[0.9246088402650492,0.0],[0.0,-0.9246088402650492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4647728844249599,0.4580441817429596],[-0.2782292461892071,-0.6236825996377366]],"imag":[[-0.5763781511056274,-0.49190438136164655],[-0.6118520077570614,0.39905591347297814]]},{"name":"u","qubits":[3],"real":[[0.9724025781903635,0.0],[0.0,0.9724025781903635]],"imag":[[0.23330929241831344,0.0],[0.0,-0.23330929241831344]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9783753245795729,0.0],[0.0,0.9783753245795729]],"imag":[[-0.2068374343628719,0.0],[0.0,0.2068374343628719]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.983470760570683,0.0],[0.0,0.983470760570683]],"imag":[[-0.18106701273982098,0.0],[0.0,0.18106701273982098]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.976349923352405,0.0],[0.0,0.976349923352405]],"imag":[[-0.21619627001813166,0.0],[0.0,0.21619627001813166]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9810597761072477,0.0],[0.0,0.9810597761072477]],"imag":[[-0.1937052289030863,0.0],[0.0,0.1937052289030863]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9933962429899456,0.0],[0.0,0.9933962429899456]],"imag":[[0.11473405951791796,0.0],[0.0,-0.11473405951791796]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999094682827456,0.0],[0.0,0.9999094682827456]],"imag":[[0.01345567681377999,0.0],[0.0,-0.01345567681377999]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7423880671007053,0.0],[0.0,0.7423880671007053]],"imag":[[-0.6699701171145462,0.0],[0.0,0.6699701171145462]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4092419955636832,-0.05121087732005619],[0.28643893914997964,-0.7635189724597327]],"imag":[[-0.7867495764777488,-0.45926412773397335],[-0.36262767009395624,0.45110163568191197]]},{"name":"u","qubits":[1],"real":[[0.8784729924672242,0.0],[0.0,0.8784729924672242]],"imag":[[0.47779200653179654,0.0],[0.0,-0.47779200653179654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7403824954119009,0.0],[0.0,0.7403824954119009]],"imag":[[-0.6721858080082074,0.0],[0.0,0.6721858080082074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6211136799188368,0.39136499079730647],[0.0738153752757015,-0.19409278322536946]],"imag":[[0.4020842788294293,-0.5471558035094963],[-0.6686533628935144,-0.7139901695149109]]},{"name":"u","qubits":[1],"real":[[0.5737414225679094,-0.8190364949315456],[0.8190364949315456,0.5737414225679094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9514993469370304,0.3076507643065505],[-0.3076507643065505,0.9514993469370304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22458979630238277,0.2959994299595526],[0.14512606715514084,-0.4634120894193746]],"imag":[[0.8144122267052951,-0.4457314055049263],[0.5150054106724111,0.7063689453750019]]},{"name":"u","qubits":[1],"real":[[0.9864271824038465,0.0],[0.0,0.9864271824038465]],"imag":[[-0.16419931124949458,0.0],[0.0,0.16419931124949458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6167096314949433,0.0],[0.0,0.6167096314949433]],"imag":[[-0.7871907204873361,0.0],[0.0,0.7871907204873361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25076519734173885,-0.30979831604708596],[0.54173026544837,-0.7238433463638825]],"imag":[[-0.7323648093009607,-0.5520721015176513],[0.3275468232130556,-0.274394256545232]]},{"name":"u","qubits":[2],"real":[[0.6863638412954677,0.0],[0.0,0.6863638412954677]],"imag":[[0.7272583291803059,0.0],[0.0,-0.7272583291803059]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9683002875847084,0.0],[0.0,0.9683002875847084]],"imag":[[-0.24978901709917312,0.0],[0.0,0.24978901709917312]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8731863442084924,0.0],[0.0,0.8731863442084924]],"imag":[[-0.48738650811015305,0.0],[0.0,0.48738650811015305]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9980594660946073,0.0],[0.0,0.9980594660946073]],"imag":[[-0.062267986469352485,0.0],[0.0,0.062267986469352485]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1295765946213361,0.4375868884760431],[-0.38223594397474153,0.2181438852624179]],"imag":[[-0.8878415354396932,0.05886449785975191],[0.2210045185243146,0.8703251870698624]]},{"name":"u","qubits":[1],"real":[[0.9804888883611351,0.0],[0.0,0.9804888883611351]],"imag":[[0.19657451462574063,0.0],[0.0,-0.19657451462574063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5840543882259467,0.0],[0.0,0.5840543882259467]],"imag":[[-0.8117145259227625,0.0],[0.0,0.8117145259227625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27635985470473345,-0.3796209771634375],[-0.6558544312178715,-0.17968147407720148]],"imag":[[0.6615208795266382,-0.5847249527387712],[0.23636903712153925,0.6940455397274465]]},{"name":"u","qubits":[1],"real":[[0.5889091732880201,-0.808199223964748],[0.808199223964748,0.5889091732880201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.93920792163507,0.34334891864971995],[-0.34334891864971995,0.93920792163507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.312934107378107,0.10762910714316991],[-0.0676370402914428,-0.7076718264940954]],"imag":[[-0.9351161651847973,0.12667271744582878],[-0.15183949693726098,-0.6867099707569154]]},{"name":"u","qubits":[1],"real":[[0.9973758525443565,0.0],[0.0,0.9973758525443565]],"imag":[[-0.07239757427855009,0.0],[0.0,0.07239757427855009]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.421313530359858,0.0],[0.0,0.421313530359858]],"imag":[[-0.9069150506721746,0.0],[0.0,0.9069150506721746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1292461267520153,0.38157887699530724],[0.24943088276783015,-0.2541143125168091]],"imag":[[-0.8855804424109387,0.23117153667752588],[-0.3699012752891094,-0.8581277279258961]]},{"name":"u","qubits":[2],"real":[[0.7204128303505556,-0.6935454951669008],[0.6935454951669008,0.7204128303505556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9790535907542037,0.20360271715107403],[-0.20360271715107403,0.9790535907542037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999151573392463,0.013026055551480332],[-0.013026055551480332,0.9999151573392463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8641528532723965,0.5032294170467143],[-0.5032294170467143,0.8641528532723965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.26722051310633094,0.24340438537162173],[-0.02341462187452906,-0.7067345038167089]],"imag":[[-0.8484289880771798,0.38667267132212213],[-0.4563038516690336,-0.5401526557829999]]},{"name":"u","qubits":[1],"real":[[0.5643895367160882,0.0],[0.0,0.5643895367160882]],"imag":[[-0.8255086013152131,0.0],[0.0,0.8255086013152131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8277484434867901,0.0],[0.0,0.8277484434867901]],"imag":[[-0.5610993800613188,0.0],[0.0,0.5610993800613188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8701450052387707,-0.24349265232431705],[0.05035477978140043,0.2844834912704859]],"imag":[[0.33890863472871646,0.26210672526359713],[-0.3541934546508506,0.8894270830316658]]},{"name":"u","qubits":[1],"real":[[0.7791400336796958,-0.6268499086046058],[0.6268499086046058,0.7791400336796958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8927320917767003,0.4505878519356654],[-0.4505878519356654,0.8927320917767003]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10594382500873527,-0.13152354877456385],[0.7444952896309821,-0.5302664896920164]],"imag":[[-0.5663804971338792,-0.8066539496752267],[-0.3372177369685321,0.22545157240704272]]},{"name":"u","qubits":[1],"real":[[0.8191885019393521,0.0],[0.0,0.8191885019393521]],"imag":[[-0.5735243659081627,0.0],[0.0,0.5735243659081627]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7735028782600674,0.0],[0.0,0.7735028782600674]],"imag":[[0.633792787370913,0.0],[0.0,-0.633792787370913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.718775878965644,-0.5500536548037434],[-0.6308309314683594,0.7649298277046575]],"imag":[[-0.2617165128254457,-0.3351218876300064],[0.130069360859567,-0.004081170918829924]]},{"name":"u","qubits":[2],"real":[[0.9822663825159915,0.0],[0.0,0.9822663825159915]],"imag":[[0.18749067651205423,0.0],[0.0,-0.18749067651205423]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988716613521762,0.0],[0.0,0.9988716613521762]],"imag":[[-0.04749109545528886,0.0],[0.0,0.04749109545528886]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9567395990689267,0.0],[0.0,0.9567395990689267]],"imag":[[0.29094559555598953,0.0],[0.0,-0.29094559555598953]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7362614703218976,0.0],[0.0,0.7362614703218976]],"imag":[[0.6766971607147746,0.0],[0.0,-0.6766971607147746]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5703472368664928,-0.3163353047957072],[0.4884627728127159,-0.6756193753196528]],"imag":[[-0.4370236271938371,-0.6193919224633997],[-0.4950944336681764,0.24458961756293618]]},{"name":"u","qubits":[1],"real":[[0.8329986037462788,0.0],[0.0,0.8329986037462788]],"imag":[[0.5532750908515132,0.0],[0.0,-0.5532750908515132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6660433068878807,0.0],[0.0,0.6660433068878807]],"imag":[[-0.7459130735882408,0.0],[0.0,0.7459130735882408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.889481427923809,0.2110121422897504],[-0.2417659522363939,-0.7762647115757778]],"imag":[[0.3741962692797565,-0.155800568811619],[0.10173084967188462,0.5732479011094944]]},{"name":"u","qubits":[1],"real":[[0.677317360877001,-0.7356909627381693],[0.7356909627381693,0.677317360877001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9704110789653564,0.2414587704377142],[-0.2414587704377142,0.9704110789653564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44398836664386343,-0.09020227086393731],[0.558323130330336,-0.13611111114985308]],"imag":[[-0.4828983713492043,-0.7493644264069319],[0.507896421892629,-0.6417088687156752]]},{"name":"u","qubits":[1],"real":[[0.9194294443473617,0.0],[0.0,0.9194294443473617]],"imag":[[-0.3932550023421211,0.0],[0.0,0.3932550023421211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6134881192674457,0.0],[0.0,0.6134881192674457]],"imag":[[-0.7897039492858652,0.0],[0.0,0.7897039492858652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6602308030636523,0.27083194808955163],[-0.2874373509094314,0.6708939489951652]],"imag":[[-0.630613424949475,-0.30507712279591936],[0.2894853437768249,0.6192570663644097]]},{"name":"u","qubits":[3],"real":[[0.7732196789157257,-0.6341382563270112],[0.6341382563270112,0.7732196789157257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9938824485714619,0.11044310038022045],[-0.11044310038022045,0.9938824485714619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997459713136022,-0.02253869655108877],[0.02253869655108877,0.9997459713136022]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9796103080410293,0.20090705408163148],[-0.20090705408163148,0.9796103080410293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999804818550269,-0.006247872356918283],[0.006247872356918283,0.9999804818550269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999677599460618,-0.008029885955312316],[0.008029885955312316,0.9999677599460618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999608759803957,-0.008845705654132558],[0.008845705654132558,0.9999608759803957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9132498526941683,0.407399934406082],[-0.407399934406082,0.9132498526941683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.15312425028624682,0.39315783629086765],[-0.73142166088792,-0.004796387619475666]],"imag":[[0.2992837178205402,0.8558090534604514],[0.5932997338662364,-0.33614695364380986]]},{"name":"u","qubits":[1],"real":[[0.9693188974452485,0.0],[0.0,0.9693188974452485]],"imag":[[-0.24580658057816093,0.0],[0.0,0.24580658057816093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.977678568637455,0.0],[0.0,0.977678568637455]],"imag":[[-0.21010620273332556,0.0],[0.0,0.21010620273332556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3682604888970431,-0.38359305676204025],[0.5111391698207216,-0.6846967587641437]],"imag":[[-0.679410102799003,-0.505611007925968],[0.37619525994746766,-0.3583353513204035]]},{"name":"u","qubits":[1],"real":[[0.6010605299710694,-0.7992035030647058],[0.7992035030647058,0.6010605299710694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9055069013646998,0.42433153498284776],[-0.42433153498284776,0.9055069013646998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8916592933516938,-0.18194408199086792],[-0.1910640038019446,-0.6311137781372543]],"imag":[[0.06382224622402036,-0.40959342828587797],[-0.4054195011560851,0.6331073949803794]]},{"name":"u","qubits":[1],"real":[[0.885855010175335,0.0],[0.0,0.885855010175335]],"imag":[[-0.46396217620325164,0.0],[0.0,0.46396217620325164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9206913430894424,0.0],[0.0,0.9206913430894424]],"imag":[[0.390291494603916,0.0],[0.0,-0.390291494603916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6009817276005751,-0.3113784716102441],[0.43448370109340767,-0.67637517688286]],"imag":[[-0.41635439343516245,-0.6070530698177339],[-0.5260170107911345,0.2775727615224771]]},{"name":"u","qubits":[2],"real":[[0.9354436131076631,0.0],[0.0,0.9354436131076631]],"imag":[[-0.35347594924701836,0.0],[0.0,0.35347594924701836]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6729803602677197,0.0],[0.0,0.6729803602677197]],"imag":[[0.7396603509002834,0.0],[0.0,-0.7396603509002834]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.887805126654485,0.0],[0.0,0.887805126654485]],"imag":[[-0.4602195748618412,0.0],[0.0,0.4602195748618412]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9944765171235291,0.0],[0.0,0.9944765171235291]],"imag":[[-0.10495931063919482,0.0],[0.0,0.10495931063919482]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.017574410296962696,0.053230247507144945],[-0.5541766174422776,0.787368217695454]],"imag":[[-0.8120178309076285,-0.5809343535556422],[0.18222639509966468,-0.1993316517071494]]},{"name":"u","qubits":[1],"real":[[0.6156517897587157,0.0],[0.0,0.6156517897587157]],"imag":[[0.7880183207051027,0.0],[0.0,-0.7880183207051027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8604806294644175,0.0],[0.0,0.8604806294644175]],"imag":[[0.5094831560675188,0.0],[0.0,-0.5094831560675188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7942535880333776,-0.5605733275706056],[0.5740024719469752,-0.8185066979414386]],"imag":[[-0.19805039921608786,-0.12527897542234384],[0.02141119952771805,-0.010464614591494933]]},{"name":"u","qubits":[1],"real":[[0.9655571111231447,-0.2601912088436642],[0.2601912088436642,0.9655571111231447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9768199244459778,0.21406268989563362],[-0.21406268989563362,0.9768199244459778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9557814715571512,0.10382909352793465],[-0.02511002241779338,-0.949895082930224]],"imag":[[-0.12942620011653178,-0.24279653351851718],[-0.2628690246598463,-0.16723843479757175]]},{"name":"u","qubits":[1],"real":[[0.9922735293582953,0.0],[0.0,0.9922735293582953]],"imag":[[-0.1240695084814653,0.0],[0.0,0.1240695084814653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6021781724787453,0.0],[0.0,0.6021781724787453]],"imag":[[0.7983617279091969,0.0],[0.0,-0.7983617279091969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23858964766036594,-0.06667282524185697],[0.19084515008832748,-0.76339516232443]],"imag":[[-0.939170826387362,-0.23788205747060964],[0.15687978703435754,-0.5968204815918061]]},{"name":"u","qubits":[2],"real":[[0.678983984959052,-0.7341530822445179],[0.7341530822445179,0.678983984959052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913353288948379,0.13135549354695294],[-0.13135549354695294,0.9913353288948379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993917513928883,-0.03487301604185361],[0.03487301604185361,0.9993917513928883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8990358773087778,0.43787497223709443],[-0.43787497223709443,0.8990358773087778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6560892671269575,0.26065847911946854],[-0.0019514445308130327,0.9376772056168744]],"imag":[[0.6753082074124155,0.21345457555500644],[-0.336900416186275,-0.08518074608905268]]},{"name":"u","qubits":[1],"real":[[0.865713472740652,0.0],[0.0,0.865713472740652]],"imag":[[0.5005398916323457,0.0],[0.0,-0.5005398916323457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.851694858086555,0.0],[0.0,0.851694858086555]],"imag":[[0.5240380412803282,0.0],[0.0,-0.5240380412803282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7159324853843521,-0.5635159151611024],[-0.5564814293839202,0.6460151604218972]],"imag":[[0.41215426336871314,0.004399195213168006],[-0.08887045802294131,0.5148736475550986]]},{"name":"u","qubits":[1],"real":[[0.7337736163378838,-0.679394053525952],[0.679394053525952,0.7337736163378838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9498543160635979,0.31269278574241927],[-0.31269278574241927,0.9498543160635979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09833156545213768,-0.6258312632437141],[0.829876612440873,0.08905279868167602]],"imag":[[-0.015616499054020003,-0.7735775708613876],[-0.5489916541411982,0.044526069374391485]]},{"name":"u","qubits":[1],"real":[[0.5430456141813412,0.0],[0.0,0.5430456141813412]],"imag":[[-0.8397031981113385,0.0],[0.0,0.8397031981113385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9487426591604361,0.0],[0.0,0.9487426591604361]],"imag":[[-0.3160496269404294,0.0],[0.0,0.3160496269404294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7686769411650003,-0.3552717451589942],[-0.05694159455964385,-0.2659752840671987]],"imag":[[0.3457406859411754,0.40420431133008355],[0.5351231568668559,-0.7997862277254019]]},{"name":"u","qubits":[2],"real":[[0.9941673122085596,0.0],[0.0,0.9941673122085596]],"imag":[[-0.10784876140229116,0.0],[0.0,0.10784876140229116]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.965186189255566,0.0],[0.0,0.965186189255566]],"imag":[[-0.26156379732355706,0.0],[0.0,0.26156379732355706]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999789280969726,0.0],[0.0,0.999789280969726]],"imag":[[-0.020527875146697603,0.0],[0.0,0.020527875146697603]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7811329407660795,0.0],[0.0,0.7811329407660795]],"imag":[[-0.6243647402361351,0.0],[0.0,0.6243647402361351]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9230571641844025,-0.22693017217715905],[-0.19928339901784567,-0.20624151341550911]],"imag":[[0.24587955162565445,-0.18976673759081492],[-0.21862032068430984,0.9327141686518245]]},{"name":"u","qubits":[1],"real":[[0.6759736458129514,0.0],[0.0,0.6759736458129514]],"imag":[[0.736925796920115,0.0],[0.0,-0.736925796920115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8469818601670144,0.0],[0.0,0.8469818601670144]],"imag":[[-0.5316217908889966,0.0],[0.0,0.5316217908889966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.773310345679163,0.5411034169980287],[-0.608332493472271,-0.7626833142060452]],"imag":[[-0.06684525611503352,0.32362001346261976],[0.1656936884322942,-0.14419202901406952]]},{"name":"u","qubits":[1],"real":[[0.681634860095622,-0.7316925020132582],[0.7316925020132582,0.681634860095622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8930160974655467,0.45002472117363207],[-0.45002472117363207,0.8930160974655467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3491438725128389,-0.34032076247773974],[0.5245814140102236,-0.38582189777686465]],"imag":[[0.7763371425672072,0.39947587659818984],[-0.014612920048936922,-0.7587768221542721]]},{"name":"u","qubits":[1],"real":[[0.9833930688732229,0.0],[0.0,0.9833930688732229]],"imag":[[0.18148849024691568,0.0],[0.0,-0.18148849024691568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9844682811343178,0.0],[0.0,0.9844682811343178]],"imag":[[-0.17556253427323787,0.0],[0.0,0.17556253427323787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.322349102038735,-0.3894815979917533],[-0.1728482409132835,0.7992236628865812]],"imag":[[0.843576944197069,-0.18103336835994288],[0.3931825037398536,0.42044326733603393]]},{"name":"u","qubits":[3],"real":[[0.9915109469103044,0.0],[0.0,0.9915109469103044]],"imag":[[-0.13002323698874566,0.0],[0.0,0.13002323698874566]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962276506250716,0.0],[0.0,0.9962276506250716]],"imag":[[0.08677826991851292,0.0],[0.0,-0.08677826991851292]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9574748919202034,0.0],[0.0,0.9574748919202034]],"imag":[[0.288516604968232,0.0],[0.0,-0.288516604968232]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9841388570607903,0.0],[0.0,0.9841388570607903]],"imag":[[0.1773998591405339,0.0],[0.0,-0.1773998591405339]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9716198513347118,0.0],[0.0,0.9716198513347118]],"imag":[[0.23654780593426036,0.0],[0.0,-0.23654780593426036]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8756871276095549,0.0],[0.0,0.8756871276095549]],"imag":[[0.48287892327055143,0.0],[0.0,-0.48287892327055143]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8883205331472268,0.0],[0.0,0.8883205331472268]],"imag":[[0.45922394361468855,0.0],[0.0,-0.45922394361468855]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.945522088770804,0.0],[0.0,0.945522088770804]],"imag":[[-0.32555795128747167,0.0],[0.0,0.32555795128747167]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.11053010661757157,-0.35620323364937434],[-0.33968835145846293,-0.07798599684934245]],"imag":[[-0.829765063864011,0.41520150609022516],[-0.4288179779408669,-0.83345374795099]]},{"name":"u","qubits":[1],"real":[[0.9914371392677582,0.0],[0.0,0.9914371392677582]],"imag":[[0.1305848340373562,0.0],[0.0,-0.1305848340373562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8302679820863329,0.0],[0.0,0.8302679820863329]],"imag":[[-0.5573644031711109,0.0],[0.0,0.5573644031711109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25748787519860605,-0.10179790251470991],[0.10346429756041188,-0.19089857490149562]],"imag":[[0.9605033228571764,-0.027758745462199717],[-0.020700242422738144,-0.9759223192419307]]},{"name":"u","qubits":[1],"real":[[0.5280440991127859,-0.8492169507211724],[0.8492169507211724,0.5280440991127859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665731931590035,0.256390838889395],[-0.256390838889395,0.9665731931590035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44427079274606057,-0.6358466448922867],[0.6284774245728876,0.1516281964201187]],"imag":[[0.5596889608719807,-0.29166894584451525],[0.30722606756761234,-0.6983102177825792]]},{"name":"u","qubits":[1],"real":[[0.7933671101467107,0.0],[0.0,0.7933671101467107]],"imag":[[-0.6087434833634419,0.0],[0.0,0.6087434833634419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6906581669141723,0.0],[0.0,0.6906581669141723]],"imag":[[0.7231813717697348,0.0],[0.0,-0.7231813717697348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7564755142319857,0.5832122240687159],[-0.5371526226379463,-0.6372904484630721]],"imag":[[-0.20273368329352945,0.21565563225316803],[-0.3132266112878463,-0.45521097775871433]]},{"name":"u","qubits":[2],"real":[[0.992236980187976,0.0],[0.0,0.992236980187976]],"imag":[[-0.12436146970603956,0.0],[0.0,0.12436146970603956]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.901122587125996,0.0],[0.0,0.901122587125996]],"imag":[[0.4335643931082806,0.0],[0.0,-0.4335643931082806]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7282757735195841,0.0],[0.0,0.7282757735195841]],"imag":[[0.6852841729563375,0.0],[0.0,-0.6852841729563375]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998600774959066,0.0],[0.0,0.998600774959066]],"imag":[[0.05288187072289465,0.0],[0.0,-0.05288187072289465]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5146699842310654,0.7061352569837797],[0.26244297650436776,0.6677400628934796]],"imag":[[0.4560094524834756,0.16894728592601904],[-0.6769740546437834,-0.16417375499663842]]},{"name":"u","qubits":[1],"real":[[0.7871103177044114,0.0],[0.0,0.7871103177044114]],"imag":[[-0.6168122467682208,0.0],[0.0,0.6168122467682208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6300075743981152,0.0],[0.0,0.6300075743981152]],"imag":[[0.7765889879472947,0.0],[0.0,-0.7765889879472947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9252951048890399,-0.2688464168096768],[0.1815569537751282,-0.7351724270498108]],"imag":[[-0.22783191385713716,-0.14015417248577589],[-0.24281404496542433,0.6063001852293268]]},{"name":"u","qubits":[1],"real":[[0.5683080812808613,-0.8228158510571281],[0.8228158510571281,0.5683080812808613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8883971917457949,0.45907562524946305],[-0.45907562524946305,0.8883971917457949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08484804038547773,-0.6322600970114604],[0.7248160717628409,0.09795653135302644]],"imag":[[0.10769279882596205,-0.7625288459139326],[-0.6751627457421353,-0.09592417235248003]]},{"name":"u","qubits":[1],"real":[[0.9891006394428462,0.0],[0.0,0.9891006394428462]],"imag":[[0.14724104405278032,0.0],[0.0,-0.14724104405278032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8712760521713588,0.0],[0.0,0.8712760521713588]],"imag":[[0.49079327716737475,0.0],[0.0,-0.49079327716737475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22538156173625556,0.012868814618081315],[0.44182816049231394,0.6700908220009929]],"imag":[[0.7402316009913843,-0.6333203945345387],[0.4539253298936251,0.38693405348583]]},{"name":"u","qubits":[2],"real":[[0.618935936728651,-0.7854414721835277],[0.7854414721835277,0.618935936728651]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9718339282215374,0.2356667476702978],[-0.2356667476702978,0.9718339282215374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961734271217091,0.08739853028849438],[-0.08739853028849438,0.9961734271217091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9486182684212163,0.316422788081916],[-0.316422788081916,0.9486182684212163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27068736409551075,-0.7675967528386306],[-0.02766281437325702,0.45522435227659797]],"imag":[[0.36753482685350847,-0.4499352475638863],[0.8893150570353212,-0.03353039107385844]]},{"name":"u","qubits":[1],"real":[[0.9884970001708487,0.0],[0.0,0.9884970001708487]],"imag":[[-0.15124047293377893,0.0],[0.0,0.15124047293377893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8394327425922559,0.0],[0.0,0.8394327425922559]],"imag":[[-0.5434635872476126,0.0],[0.0,0.5434635872476126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2932312138691602,0.18571124279197115],[0.1693602148938614,-0.5020914235451768]],"imag":[[-0.9358369522246621,-0.06112273197702767],[-0.09768199258194467,-0.8424248027798705]]},{"name":"u","qubits":[1],"real":[[0.8080013483601037,-0.5891806353303326],[0.5891806353303326,0.8080013483601037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9098000411977946,0.4150468467974324],[-0.4150468467974324,0.9098000411977946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04327918005683076,-0.41583242749689997],[0.704331155998395,0.21928904748243752]],"imag":[[-0.5521276811911134,0.7213635203405898],[0.4440715695989749,0.5085571525582079]]},{"name":"u","qubits":[1],"real":[[0.8940992017608373,0.0],[0.0,0.8940992017608373]],"imag":[[-0.44786897348514043,0.0],[0.0,0.44786897348514043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4990574108063207,0.0],[0.0,0.4990574108063207]],"imag":[[0.8665689243904903,0.0],[0.0,-0.8665689243904903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.600724614034875,-0.3513039390022714],[0.20597372247939533,0.0390120426184552]],"imag":[[-0.4491691810145438,-0.5603235916511664],[0.6284519158753165,-0.7490668031700249]]},{"name":"u","qubits":[2],"real":[[0.9731985873498615,0.0],[0.0,0.9731985873498615]],"imag":[[-0.2299663227088563,0.0],[0.0,0.2299663227088563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8887399141918055,0.0],[0.0,0.8887399141918055]],"imag":[[0.45841178532226035,0.0],[0.0,-0.45841178532226035]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.801668232303341,0.0],[0.0,0.801668232303341]],"imag":[[0.5977692241288743,0.0],[0.0,-0.5977692241288743]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997099896702177,0.0],[0.0,0.9997099896702177]],"imag":[[-0.024081871886819827,0.0],[0.0,0.024081871886819827]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.44021632285390166,-0.6416951747979232],[0.4550044453761912,0.07713549734891458]],"imag":[[-0.02937931220985256,-0.627354563024872],[0.7735097929535022,-0.4344003567467114]]},{"name":"u","qubits":[1],"real":[[0.8857886055269438,0.0],[0.0,0.8857886055269438]],"imag":[[0.46408894224990144,0.0],[0.0,-0.46408894224990144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.813979532696207,0.0],[0.0,0.813979532696207]],"imag":[[0.5808935533741655,0.0],[0.0,-0.5808935533741655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6535300267839477,0.18957101452186642],[0.6028440087900091,0.6843075446612946]],"imag":[[0.45248258474937497,-0.5763860208605407],[0.06882670743460718,-0.4044319098801835]]},{"name":"u","qubits":[1],"real":[[0.7143602881609462,-0.6997780924683267],[0.6997780924683267,0.7143602881609462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8933156577531847,0.44942978941431455],[-0.44942978941431455,0.8933156577531847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8064950237367564,-0.309117309979321],[-0.23119688944242825,0.9179250964778173]],"imag":[[-0.47129360559348393,0.17859060077644526],[-0.27202226439519406,-0.1731051797077347]]},{"name":"u","qubits":[1],"real":[[0.9990162630483597,0.0],[0.0,0.9990162630483597]],"imag":[[-0.044345306007407916,0.0],[0.0,0.044345306007407916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7700181187861586,0.0],[0.0,0.7700181187861586]],"imag":[[-0.6380220190095521,0.0],[0.0,0.6380220190095521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07228709204351436,0.5609421867868858],[0.28155610000857934,0.8034683677895045]],"imag":[[-0.8126416757264653,0.14047044628362843],[0.5050883543938962,-0.1415997837755929]]},{"name":"u","qubits":[4],"real":[[0.9926045187322088,0.0],[0.0,0.9926045187322088]],"imag":[[-0.12139303683655037,0.0],[0.0,0.12139303683655037]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9418031834978813,0.0],[0.0,0.9418031834978813]],"imag":[[-0.33616478630763247,0.0],[0.0,0.33616478630763247]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9744015972714932,0.0],[0.0,0.9744015972714932]],"imag":[[-0.22481442843990865,0.0],[0.0,0.22481442843990865]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99701439184581,0.0],[0.0,0.99701439184581]],"imag":[[-0.07721594687841107,0.0],[0.0,0.07721594687841107]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9672329096193002,0.0],[0.0,0.9672329096193002]],"imag":[[-0.253890721668561,0.0],[0.0,0.253890721668561]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9979517359867529,0.0],[0.0,0.9979517359867529]],"imag":[[0.06397134234191272,0.0],[0.0,-0.06397134234191272]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9994485205916155,0.0],[0.0,0.9994485205916155]],"imag":[[0.033206244702330696,0.0],[0.0,-0.033206244702330696]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9810638788104229,0.0],[0.0,0.9810638788104229]],"imag":[[0.19368444876511848,0.0],[0.0,-0.19368444876511848]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.8354401229601183,0.0],[0.0,0.8354401229601183]],"imag":[[0.549581477988826,0.0],[0.0,-0.549581477988826]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999917017220998,0.0],[0.0,0.9999917017220998]],"imag":[[-0.004073878611224561,0.0],[0.0,0.004073878611224561]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995819179801606,0.0],[0.0,0.9995819179801606]],"imag":[[0.028913478640654234,0.0],[0.0,-0.028913478640654234]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9879311226575876,0.0],[0.0,0.9879311226575876]],"imag":[[-0.15489382455255732,0.0],[0.0,0.15489382455255732]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9989640281051181,0.0],[0.0,0.9989640281051181]],"imag":[[0.04550681874177657,0.0],[0.0,-0.04550681874177657]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9834955553264871,0.0],[0.0,0.9834955553264871]],"imag":[[-0.18093228748082738,0.0],[0.0,0.18093228748082738]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9775872207413194,0.0],[0.0,0.9775872207413194]],"imag":[[-0.21053081922431888,0.0],[0.0,0.21053081922431888]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9922745708013533,0.0],[0.0,0.9922745708013533]],"imag":[[0.12406117902466537,0.0],[0.0,-0.12406117902466537]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.13761318166099804,0.8803828848448615],[0.5181301161085683,0.4165554555561025]],"imag":[[-0.440430625205239,-0.1095876484221614],[0.7201559965700357,-0.1984894854444145]]},{"name":"u","qubits":[1],"real":[[0.9948125847260846,0.0],[0.0,0.9948125847260846]],"imag":[[0.10172473283625179,0.0],[0.0,-0.10172473283625179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8667098863105743,0.0],[0.0,0.8667098863105743]],"imag":[[-0.4988125629647987,0.0],[0.0,0.4988125629647987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16481168209048835,0.20996405713747895],[-0.2915299719604571,-0.2867743312551063]],"imag":[[0.7974579021576895,-0.5411220735131125],[-0.5019046514842197,-0.7621433455724886]]},{"name":"u","qubits":[1],"real":[[0.667332760898695,-0.7447596835431716],[0.7447596835431716,0.667332760898695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8977863898888873,0.44043115027241075],[-0.44043115027241075,0.8977863898888873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5221737800788882,0.6977953813121041],[-0.8329308167696929,0.47549603767711834]],"imag":[[0.015928537541188788,-0.49006370086899825],[-0.1825022727674809,-0.21638551953270033]]},{"name":"u","qubits":[1],"real":[[0.807211170990878,0.0],[0.0,0.807211170990878]],"imag":[[0.5902627596482226,0.0],[0.0,-0.5902627596482226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6866947980195905,0.0],[0.0,0.6866947980195905]],"imag":[[0.7269458400547002,0.0],[0.0,-0.7269458400547002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7358836534074338,0.6256777758561912],[-0.5943514323202361,-0.6797014750362339]],"imag":[[0.23412446717329946,-0.11040064908412495],[-0.22451582887945828,-0.3665309295475913]]},{"name":"u","qubits":[2],"real":[[0.9996886416965609,0.0],[0.0,0.9996886416965609]],"imag":[[-0.024952347843139554,0.0],[0.0,0.024952347843139554]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6594645209412271,0.0],[0.0,0.6594645209412271]],"imag":[[0.7517356886697331,0.0],[0.0,-0.7517356886697331]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8598332645511274,0.0],[0.0,0.8598332645511274]],"imag":[[-0.5105749280677137,0.0],[0.0,0.5105749280677137]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9933776902882276,0.0],[0.0,0.9933776902882276]],"imag":[[-0.11489457967034857,0.0],[0.0,0.11489457967034857]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3696728137439203,0.536959674692514],[0.48514696786116873,-0.7369166706717957]],"imag":[[-0.7539948733898281,-0.08067248251181804],[-0.2438568458248078,-0.4026413774135566]]},{"name":"u","qubits":[1],"real":[[0.5080739129582745,0.0],[0.0,0.5080739129582745]],"imag":[[-0.8613134731160703,0.0],[0.0,0.8613134731160703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8783907025570776,0.0],[0.0,0.8783907025570776]],"imag":[[-0.4779432745224934,0.0],[0.0,0.4779432745224934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8363019019254008,0.1396068627277331],[0.23369932873105045,0.5738304093953731]],"imag":[[0.4622113543662625,0.2597493341862166],[-0.17984553506139453,0.764041143213031]]},{"name":"u","qubits":[1],"real":[[0.5970131771327585,-0.8022314294079044],[0.8022314294079044,0.5970131771327585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.965759363778725,0.2594394944369735],[-0.2594394944369735,0.965759363778725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6562898283181599,-0.46228406907748526],[0.3705795419051548,0.31723032919554556]],"imag":[[0.5893146709847291,-0.09102372924377428],[-0.29096852566840725,-0.823026754382994]]},{"name":"u","qubits":[1],"real":[[0.9999007955778981,0.0],[0.0,0.9999007955778981]],"imag":[[0.014085418087027705,0.0],[0.0,-0.014085418087027705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5303853412378778,0.0],[0.0,0.5303853412378778]],"imag":[[0.8477566807757871,0.0],[0.0,-0.8477566807757871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02679979378500219,-0.23371724410731454],[0.08588387180132728,0.49817787683949183]],"imag":[[0.9510480051612842,0.20041385365963438],[0.29565761193691037,-0.8105734637254496]]},{"name":"u","qubits":[2],"real":[[0.6434716382039394,-0.7654699542288637],[0.7654699542288637,0.6434716382039394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9704198986967695,0.2414233216020184],[-0.2414233216020184,0.9704198986967695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9967426477156421,0.08064796479026229],[-0.08064796479026229,0.9967426477156421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9501990201141584,0.3116437423952121],[-0.3116437423952121,0.9501990201141584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8187600879813662,-0.2506702277527852],[-0.24109649605898104,0.32456566684426297]],"imag":[[0.1924161571137409,-0.4793457809647358],[-0.4842317837548538,-0.7759182863521218]]},{"name":"u","qubits":[1],"real":[[0.9982280909776386,0.0],[0.0,0.9982280909776386]],"imag":[[0.05950359974941909,0.0],[0.0,-0.05950359974941909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4155104236997932,0.0],[0.0,0.4155104236997932]],"imag":[[0.9095884167011025,0.0],[0.0,-0.9095884167011025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11679708238331932,0.18104760746925472],[0.020600836091858518,-0.978458886892653]],"imag":[[0.9762086168412093,0.024432392051860805],[0.1815235067533501,0.09614067146152686]]},{"name":"u","qubits":[1],"real":[[0.7419021701460726,-0.670508143076986],[0.670508143076986,0.7419021701460726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9792500015575866,0.2026559509352406],[-0.2026559509352406,0.9792500015575866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5951297786368409,0.47920825913441906],[-0.28062870850523813,-0.5820023641781445]],"imag":[[-0.3655612373653427,0.5315495957038666],[-0.6583563292611885,0.3861187897208139]]},{"name":"u","qubits":[1],"real":[[0.9770319085739639,0.0],[0.0,0.9770319085739639]],"imag":[[0.21309305391851083,0.0],[0.0,-0.21309305391851083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6294485037901365,0.0],[0.0,0.6294485037901365]],"imag":[[-0.7770422003188491,0.0],[0.0,0.7770422003188491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3284535367920076,-0.5138752522614256],[-0.5589862065848898,0.2161580816645286]],"imag":[[0.7171616699664716,-0.3372382517049032],[0.2556009275170145,0.7586028410383049]]},{"name":"u","qubits":[2],"real":[[0.9804724421260304,0.0],[0.0,0.9804724421260304]],"imag":[[0.1966565285756311,0.0],[0.0,-0.1966565285756311]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.697928437461427,0.0],[0.0,0.697928437461427]],"imag":[[0.7161675056735338,0.0],[0.0,-0.7161675056735338]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9232422841260112,0.0],[0.0,0.9232422841260112]],"imag":[[-0.3842182775477837,0.0],[0.0,0.3842182775477837]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997555583366288,0.0],[0.0,0.9997555583366288]],"imag":[[0.02210935492084037,0.0],[0.0,-0.02210935492084037]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07951627561843594,0.3689218498807475],[-0.416827049672113,-0.01932951083132304]],"imag":[[-0.823531451060255,0.42352069572446105],[0.3764682213520902,0.8271355747304422]]},{"name":"u","qubits":[1],"real":[[0.9662649508574207,0.0],[0.0,0.9662649508574207]],"imag":[[0.25755008201222973,0.0],[0.0,-0.25755008201222973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9256602602576439,0.0],[0.0,0.9256602602576439]],"imag":[[-0.37835576192222964,0.0],[0.0,0.37835576192222964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38269358153739574,-0.3980533837325236],[0.40766952317095007,-0.3955376841558381]],"imag":[[0.6668844507617896,0.5003641230956863],[0.4925609727331198,-0.6593475475274095]]},{"name":"u","qubits":[1],"real":[[0.6609676802219969,-0.7504143693333384],[0.7504143693333384,0.6609676802219969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9329871221875591,0.35990975234380174],[-0.35990975234380174,0.9329871221875591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4380134723763086,-0.6818611942794469],[-0.2729377457501274,0.020894238391997125]],"imag":[[0.4904380092423463,-0.32043730875642285],[0.702224852915426,0.6572280226030882]]},{"name":"u","qubits":[1],"real":[[0.7124418517198094,0.0],[0.0,0.7124418517198094]],"imag":[[0.7017311507394046,0.0],[0.0,-0.7017311507394046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9266897461510054,0.0],[0.0,0.9266897461510054]],"imag":[[-0.37582724006993584,0.0],[0.0,0.37582724006993584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8252484253695562,-0.2455696464074928],[-0.25798678117860174,-0.4870325497382682]],"imag":[[0.012501293918053127,0.508433184242277],[0.5022465279248294,-0.6663261524358763]]},{"name":"u","qubits":[3],"real":[[0.9855989121356669,0.0],[0.0,0.9855989121356669]],"imag":[[0.16909992429622786,0.0],[0.0,-0.16909992429622786]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9817713497877583,0.0],[0.0,0.9817713497877583]],"imag":[[0.1900658221141382,0.0],[0.0,-0.1900658221141382]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9093755630543366,0.0],[0.0,0.9093755630543366]],"imag":[[0.4159760633974126,0.0],[0.0,-0.4159760633974126]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9852973366708752,0.0],[0.0,0.9852973366708752]],"imag":[[0.17084834898025827,0.0],[0.0,-0.17084834898025827]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9971159957996145,0.0],[0.0,0.9971159957996145]],"imag":[[-0.0758926275770119,0.0],[0.0,0.0758926275770119]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9134309265035931,0.0],[0.0,0.9134309265035931]],"imag":[[0.40699378681595055,0.0],[0.0,-0.40699378681595055]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9975891578407439,0.0],[0.0,0.9975891578407439]],"imag":[[0.06939648520347053,0.0],[0.0,-0.06939648520347053]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998948499510218,0.0],[0.0,0.9998948499510218]],"imag":[[0.014501346193488555,0.0],[0.0,-0.014501346193488555]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6955768034315122,-0.13066991985377102],[0.2893269776894489,-0.8764118448065958]],"imag":[[-0.580641236111791,-0.40243513452478236],[-0.30873704901689386,0.22994262942770846]]},{"name":"u","qubits":[1],"real":[[0.9015402988509977,0.0],[0.0,0.9015402988509977]],"imag":[[0.4326951462030211,0.0],[0.0,-0.4326951462030211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8209609917627955,0.0],[0.0,0.8209609917627955]],"imag":[[-0.5709842817484972,0.0],[0.0,0.5709842817484972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7379246439821341,-0.08691442758954554],[-0.3246508142711798,0.7683545833057944]],"imag":[[0.5916661928957512,0.31280060464275],[-0.00042986177806133294,-0.5515731124020555]]},{"name":"u","qubits":[1],"real":[[0.5775455520057108,-0.8163584600887155],[0.8163584600887155,0.5775455520057108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8875763567951616,0.46066062438440314],[-0.46066062438440314,0.8875763567951616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48579957542505153,-0.585221814916899],[-0.17014832219260562,0.788982435873835]],"imag":[[-0.6433129859388925,0.08753628952952212],[-0.5667422016175141,0.16540719828158687]]},{"name":"u","qubits":[1],"real":[[0.8520920164283451,0.0],[0.0,0.8520920164283451]],"imag":[[-0.5233920094337293,0.0],[0.0,0.5233920094337293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6867295688750447,0.0],[0.0,0.6867295688750447]],"imag":[[0.7269129928902738,0.0],[0.0,-0.7269129928902738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7614661229162341,-0.44237897749650934],[0.5004763422399279,-0.8377910360770771]],"imag":[[-0.3859777508689794,-0.27475691029378196],[-0.14392341832789113,0.16405992924494261]]},{"name":"u","qubits":[2],"real":[[0.9396512052190444,0.0],[0.0,0.9396512052190444]],"imag":[[-0.3421339102316478,0.0],[0.0,0.3421339102316478]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9263959423720185,0.0],[0.0,0.9263959423720185]],"imag":[[0.3765508703437821,0.0],[0.0,-0.3765508703437821]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.839955852872111,0.0],[0.0,0.839955852872111]],"imag":[[0.5426547385086438,0.0],[0.0,-0.5426547385086438]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9952742015064091,0.0],[0.0,0.9952742015064091]],"imag":[[0.09710439648017834,0.0],[0.0,-0.09710439648017834]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4043424073035474,0.6300068314086479],[-0.19173833602660498,0.007927169236084636]],"imag":[[-0.4765337599816184,-0.46099260908629447],[-0.7567424950083763,0.6249114871196954]]},{"name":"u","qubits":[1],"real":[[0.9998020380790833,0.0],[0.0,0.9998020380790833]],"imag":[[0.019896850326403023,0.0],[0.0,-0.019896850326403023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.793093430103522,0.0],[0.0,0.793093430103522]],"imag":[[-0.6091000009248317,0.0],[0.0,0.6091000009248317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.039637436339483356,0.0787780998795961],[0.08584006630089948,0.3493625087537059]],"imag":[[0.9954815467487838,-0.03520475397503629],[0.008766227269449343,0.9330061488298106]]},{"name":"u","qubits":[1],"real":[[0.6938627131085872,-0.720107308223983],[0.720107308223983,0.6938627131085872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9845091989143897,0.1753329325966649],[-0.1753329325966649,0.9845091989143897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04526067596873296,0.21571848796050078],[-0.8203354909513608,-0.3616443371568267]],"imag":[[-0.3832700996383139,0.8969509662663423],[-0.42202509903995056,-0.13475114644524921]]},{"name":"u","qubits":[1],"real":[[0.6875606564512837,0.0],[0.0,0.6875606564512837]],"imag":[[0.7261269473723447,0.0],[0.0,-0.7261269473723447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8371561007415722,0.0],[0.0,0.8371561007415722]],"imag":[[-0.5469640417716385,0.0],[0.0,0.5469640417716385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9942750294677549,-0.0918954150334819],[0.06564945781849876,-0.7102268242533372]],"imag":[[-0.054289305748194926,-0.005006970550939056],[-0.0644979514900358,0.6979312437860518]]},{"name":"u","qubits":[2],"real":[[0.7379646251947178,-0.6748393971614428],[0.6748393971614428,0.7379646251947178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9733053763952367,0.22951393047073773],[-0.22951393047073773,0.9733053763952367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992062236906514,0.0398361963278111],[-0.0398361963278111,0.9992062236906514]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.920861038701639,0.3898909429588465],[-0.3898909429588465,0.920861038701639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23209983125922343,0.3656650351688619],[-0.7026582253507024,0.018729711784853123]],"imag":[[-0.4491266116423612,-0.7814755511844549],[-0.5006859029282664,0.5052071286634469]]},{"name":"u","qubits":[1],"real":[[0.8623195349828326,0.0],[0.0,0.8623195349828326]],"imag":[[-0.5063645125667786,0.0],[0.0,0.5063645125667786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7528954074532297,0.0],[0.0,0.7528954074532297]],"imag":[[-0.6581401867655821,0.0],[0.0,0.6581401867655821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7232471201593718,-0.2488125168526015],[0.22753070384952248,-0.7395331060812971]],"imag":[[-0.4034814395744506,0.5022038057975852],[0.5121973349265355,0.3727927760963779]]},{"name":"u","qubits":[1],"real":[[0.5720549817658871,-0.8202152753008387],[0.8202152753008387,0.5720549817658871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9505431628036359,0.310592491292466],[-0.310592491292466,0.9505431628036359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.255050927914671,-0.27576007768077215],[0.8042030244556018,0.19689365820402205]],"imag":[[-0.13097623794846422,0.9174696882296584],[-0.5206263004489836,0.2084193803279949]]},{"name":"u","qubits":[1],"real":[[0.8951275294509885,0.0],[0.0,0.8951275294509885]],"imag":[[0.44581016814219226,0.0],[0.0,-0.44581016814219226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5080209271463445,0.0],[0.0,0.5080209271463445]],"imag":[[0.8613447263328247,0.0],[0.0,-0.8613447263328247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6419901630906484,0.3433936986490758],[-0.22839870788461908,-0.06966379531738165]],"imag":[[0.48464673825530263,-0.48481639547507716],[0.5484525502082884,0.8013618321511449]]},{"name":"u","qubits":[2],"real":[[0.9856993841588169,0.0],[0.0,0.9856993841588169]],"imag":[[0.1685132756459535,0.0],[0.0,-0.1685132756459535]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987045124011684,0.0],[0.0,0.9987045124011684]],"imag":[[0.050885134465229694,0.0],[0.0,-0.050885134465229694]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9654973137965932,0.0],[0.0,0.9654973137965932]],"imag":[[0.26041301244669574,0.0],[0.0,-0.26041301244669574]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7290684610625108,0.0],[0.0,0.7290684610625108]],"imag":[[0.6844407783613877,0.0],[0.0,-0.6844407783613877]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4673235315980058,0.4775626819411432],[-0.22214956676143063,0.062232932923664296]],"imag":[[0.30311840822827557,-0.6794570127867597],[0.8002359135877575,0.5535333004000703]]},{"name":"u","qubits":[1],"real":[[0.7445783429127211,0.0],[0.0,0.7445783429127211]],"imag":[[-0.6675350861680204,0.0],[0.0,0.6675350861680204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7314625463566006,0.0],[0.0,0.7314625463566006]],"imag":[[0.681881619694737,0.0],[0.0,-0.681881619694737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.739912812626774,0.6674830687524356],[0.4375788672446763,0.40426624612192896]],"imag":[[-0.08097860120024251,-0.020924836611556585],[-0.5044761944822121,-0.6249778447177909]]},{"name":"u","qubits":[1],"real":[[0.898071437195823,-0.4398496262281335],[0.4398496262281335,0.898071437195823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9578051647194346,0.28741827784046164],[-0.28741827784046164,0.9578051647194346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45940453445691254,0.3027555256645083],[0.8359556495471417,-0.16946635764704748]],"imag":[[0.24308242244969883,0.7988726439777624],[0.17617196600659732,0.4913478849139674]]},{"name":"u","qubits":[1],"real":[[0.9976276479448979,0.0],[0.0,0.9976276479448979]],"imag":[[0.06884094752348192,0.0],[0.0,-0.06884094752348192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.777268736761309,0.0],[0.0,0.777268736761309]],"imag":[[0.6291687459286888,0.0],[0.0,-0.6291687459286888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1344898085961943,-0.06150181319247183],[0.03853732701027319,-0.2464859462076113]],"imag":[[0.9698579345768192,-0.19366363906573586],[-0.19950677319090845,-0.9476057198012225]]},{"name":"u","qubits":[3],"real":[[0.788252106221923,-0.6153524331931273],[0.6153524331931273,0.788252106221923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956704289960696,0.09295373485117565],[-0.09295373485117565,0.9956704289960696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997750098908645,-0.02121154397307462],[0.02121154397307462,0.9997750098908645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.974598521889386,0.22395919523659652],[-0.22395919523659652,0.974598521889386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999999995276591,-3.073567656488163e-05],[3.073567656488163e-05,0.9999999995276591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9981029592754269,0.06156689602079513],[-0.06156689602079513,0.9981029592754269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998907109305559,-0.014783984401623766],[0.014783984401623766,0.9998907109305559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9497711747724517,0.3129452277497728],[-0.3129452277497728,0.9497711747724517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.508730154058378,0.8091358718093751],[-0.08531174595510733,0.22424524208869281]],"imag":[[0.11465002080876055,0.2708286248378721],[-0.8489822784265768,-0.4708131989656765]]},{"name":"u","qubits":[1],"real":[[0.9180623133722179,0.0],[0.0,0.9180623133722179]],"imag":[[0.3964361093110106,0.0],[0.0,-0.3964361093110106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7294388354060439,0.0],[0.0,0.7294388354060439]],"imag":[[-0.6840460404106397,0.0],[0.0,0.6840460404106397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.591890832443541,0.04987084819508181],[0.2308123307051137,-0.7853914978443977]],"imag":[[0.5575524417690846,0.5799253535127834],[0.5343465028809462,-0.21061737337434897]]},{"name":"u","qubits":[1],"real":[[0.6376297327774288,-0.7703429910618936],[0.7703429910618936,0.6376297327774288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9926659314898008,0.12088981950307554],[-0.12088981950307554,0.9926659314898008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5905949926125382,0.6083647761954859],[-0.6187737823884251,0.7408378225587472]],"imag":[[0.5089065193310125,0.14867416846246537],[-0.09659562884578025,-0.24279129181876605]]},{"name":"u","qubits":[1],"real":[[0.7600734295804423,0.0],[0.0,0.7600734295804423]],"imag":[[0.6498371962621287,0.0],[0.0,-0.6498371962621287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7698835254516884,0.0],[0.0,0.7698835254516884]],"imag":[[-0.6381844225912127,0.0],[0.0,0.6381844225912127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7807161148452038,-0.5917698652341721],[0.2672032674389079,-0.41800764803704116]],"imag":[[0.12283410894475925,0.15875313005256775],[0.5513588156280165,-0.670727572477667]]},{"name":"u","qubits":[2],"real":[[0.9999874462405486,0.0],[0.0,0.9999874462405486]],"imag":[[-0.005010724628831816,0.0],[0.0,0.005010724628831816]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9794172267036776,0.0],[0.0,0.9794172267036776]],"imag":[[0.20184621878072698,0.0],[0.0,-0.20184621878072698]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9608074608381552,0.0],[0.0,0.9608074608381552]],"imag":[[0.27721656371461073,0.0],[0.0,-0.27721656371461073]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6961503423318612,0.0],[0.0,0.6961503423318612]],"imag":[[-0.7178960237187781,0.0],[0.0,0.7178960237187781]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8766249699490348,0.12149856002640277],[0.04782482358683666,-0.670060165113602]],"imag":[[0.4264233571320282,0.18689537839554876],[-0.2177259029215236,0.7080449085854847]]},{"name":"u","qubits":[1],"real":[[0.9993338808545192,0.0],[0.0,0.9993338808545192]],"imag":[[-0.036493760785175876,0.0],[0.0,0.036493760785175876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30281562762654274,0.0],[0.0,0.30281562762654274]],"imag":[[0.953049157003532,0.0],[0.0,-0.953049157003532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0646524685036034,0.45504861232104965],[0.08725242608800005,0.8464202898158917]],"imag":[[-0.8840311284418436,-0.08508691254780795],[0.45463835782299467,-0.2631799208255651]]},{"name":"u","qubits":[1],"real":[[0.6936158383105179,-0.7203451039916892],[0.7203451039916892,0.6936158383105179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9567874477153185,0.29078820453107534],[-0.29078820453107534,0.9567874477153185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.219020712145881,-0.29606432886759443],[-0.2710183092497917,0.3282123957323106]],"imag":[[-0.2591898035679414,-0.8928586038952099],[-0.9007772473974389,0.0861745316792285]]},{"name":"u","qubits":[1],"real":[[0.8836645476758193,0.0],[0.0,0.8836645476758193]],"imag":[[-0.46812067587416994,0.0],[0.0,0.46812067587416994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9344429030425359,0.0],[0.0,0.9344429030425359]],"imag":[[-0.35611298902656985,0.0],[0.0,0.35611298902656985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6339566838197981,0.12349480869022941],[-0.5195345150197981,0.6577508281626806]],"imag":[[-0.4304363213628407,-0.6305335268789385],[0.378030929944856,0.3931162064319894]]},{"name":"u","qubits":[2],"real":[[0.6023908736487865,-0.7982012499017097],[0.7982012499017097,0.6023908736487865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914026006667829,0.13084679358371554],[-0.13084679358371554,0.9914026006667829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998740140614942,-0.015873122079627763],[0.015873122079627763,0.9998740140614942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9636204389255725,0.2672744837893942],[-0.2672744837893942,0.9636204389255725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3278234053805022,0.19301678042092102],[0.4052179763527113,0.7541803770861699]],"imag":[[0.8135792868521702,-0.43973296597570133],[-0.2577187430717043,-0.44787431264621247]]},{"name":"u","qubits":[1],"real":[[0.6680505377063471,0.0],[0.0,0.6680505377063471]],"imag":[[-0.7441159043255697,0.0],[0.0,0.7441159043255697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7746556215317011,0.0],[0.0,0.7746556215317011]],"imag":[[-0.6323833236489826,0.0],[0.0,0.6323833236489826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7783368180488377,-0.6194134361618686],[0.25338301442072403,-0.32817076670612366]],"imag":[[0.08409313121510989,0.05871233306721289],[-0.5682580320198878,0.7107628331078281]]},{"name":"u","qubits":[1],"real":[[0.708984617469119,-0.7052239447098823],[0.7052239447098823,0.708984617469119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8077807235540452,0.5894830808890983],[-0.5894830808890983,0.8077807235540452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6356779153721058,0.4221001751912174],[-0.38062612752374564,0.6611488098414872]],"imag":[[0.36239640237844595,-0.5351764919677224],[-0.565425668410633,-0.31352801436849537]]},{"name":"u","qubits":[1],"real":[[0.9891297610846103,0.0],[0.0,0.9891297610846103]],"imag":[[0.14704528464626762,0.0],[0.0,-0.14704528464626762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8577115530796261,0.0],[0.0,0.8577115530796261]],"imag":[[-0.5141312008755506,0.0],[0.0,0.5141312008755506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24458333103624175,0.22231181703773342],[-0.44615645881517074,-0.7480796285053115]],"imag":[[0.8044395159965452,-0.4935924587023611],[0.3065949665926815,0.383823931162316]]},{"name":"u","qubits":[2],"real":[[0.7714113595374029,0.0],[0.0,0.7714113595374029]],"imag":[[0.6363367931973254,0.0],[0.0,-0.6363367931973254]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9645011542355756,0.0],[0.0,0.9645011542355756]],"imag":[[-0.26407863124123154,0.0],[0.0,0.26407863124123154]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8604268510077578,0.0],[0.0,0.8604268510077578]],"imag":[[-0.50957397310388,0.0],[0.0,0.50957397310388]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914273532763425,0.0],[0.0,0.9914273532763425]],"imag":[[-0.1306591105720016,0.0],[0.0,0.1306591105720016]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3859097356801492,0.8580055905409476],[0.859060659357233,0.3341021686826207]],"imag":[[-0.3317811774798899,-0.06943581768665719],[-0.05486082137601332,-0.3839020899972212]]},{"name":"u","qubits":[1],"real":[[0.7201866630761848,0.0],[0.0,0.7201866630761848]],"imag":[[0.6937803473198054,0.0],[0.0,-0.6937803473198054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9763578958334361,0.0],[0.0,0.9763578958334361]],"imag":[[0.21616026286925433,0.0],[0.0,-0.21616026286925433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8361539566562934,-0.01862937755907821],[0.20689415450612778,0.7757640121054413]],"imag":[[0.031241816309935784,-0.5472873614230855],[0.5070160929525575,-0.31355970378922576]]},{"name":"u","qubits":[1],"real":[[0.6416072121524594,-0.7670333664932374],[0.7670333664932374,0.6416072121524594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9832319767303251,0.18235920578621023],[-0.18235920578621023,0.9832319767303251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5297435815485262,-0.2734396109266798],[-0.10179057022018248,0.3005251461947252]],"imag":[[-0.6328514181871281,-0.49406639177639583],[0.5554363150901561,-0.768644141458164]]},{"name":"u","qubits":[1],"real":[[0.9998344993443959,0.0],[0.0,0.9998344993443959]],"imag":[[0.018192688661687,0.0],[0.0,-0.018192688661687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.1523521513581834,0.0],[0.0,0.1523521513581834]],"imag":[[0.9883262730376711,0.0],[0.0,-0.9883262730376711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.033586550387000536,-0.17561846682746457],[-0.38244580113828053,-0.845145338755561]],"imag":[[0.922619913494912,-0.3417639433364986],[-0.03714361381774057,0.3715977899880534]]},{"name":"u","qubits":[3],"real":[[0.9999334956685466,0.0],[0.0,0.9999334956685466]],"imag":[[-0.011532746424017033,0.0],[0.0,0.011532746424017033]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978844486970275,0.0],[0.0,0.9978844486970275]],"imag":[[-0.06501251455396444,0.0],[0.0,0.06501251455396444]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9687313698328109,0.0],[0.0,0.9687313698328109]],"imag":[[0.24811193663716707,0.0],[0.0,-0.24811193663716707]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.916456789370787,0.0],[0.0,0.916456789370787]],"imag":[[0.40013366918592214,0.0],[0.0,-0.40013366918592214]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9338347998353432,0.0],[0.0,0.9338347998353432]],"imag":[[0.3577045800887715,0.0],[0.0,-0.3577045800887715]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962838018536977,0.0],[0.0,0.9962838018536977]],"imag":[[0.08613121480591088,0.0],[0.0,-0.08613121480591088]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9461712168182913,0.0],[0.0,0.9461712168182913]],"imag":[[-0.32366653899437,0.0],[0.0,0.32366653899437]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9399040510595188,0.0],[0.0,0.9399040510595188]],"imag":[[0.34143868381000037,0.0],[0.0,-0.34143868381000037]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6885041156798531,0.4699177497706895],[-0.2964585559616817,-0.07189302801024094]],"imag":[[0.5508909029851211,-0.04072596408427064],[0.3668700318876643,-0.8788345104872571]]},{"name":"u","qubits":[1],"real":[[0.8610068316290347,0.0],[0.0,0.8610068316290347]],"imag":[[0.5085933895442716,0.0],[0.0,-0.5085933895442716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7930336841269248,0.0],[0.0,0.7930336841269248]],"imag":[[-0.6091777867257447,0.0],[0.0,0.6091777867257447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8611091754102274,0.1243058853014216],[-0.17534287277207358,-0.982513957948879]],"imag":[[0.47456662856819687,-0.13351235880308354],[-0.05032275868600537,0.037266866810820976]]},{"name":"u","qubits":[1],"real":[[0.7386360751175476,-0.6741044047734331],[0.6741044047734331,0.7386360751175476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8447165304767544,0.5352139601498772],[-0.5352139601498772,0.8447165304767544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.045355274371303364,0.4722255802158356],[-0.38170300433433557,0.5573884841447733]],"imag":[[0.8790122046549366,0.04778540095246752],[-0.28210505071074676,-0.681203078816017]]},{"name":"u","qubits":[1],"real":[[0.6438571825176804,0.0],[0.0,0.6438571825176804]],"imag":[[-0.7651456910421665,0.0],[0.0,0.7651456910421665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8252171029889673,0.0],[0.0,0.8252171029889673]],"imag":[[0.5648156627914067,0.0],[0.0,-0.5648156627914067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8604922501862149,-0.07765319222371823],[0.44684780154550147,0.3569779729059283]],"imag":[[0.14925016517062809,-0.48088195776455434],[0.19391884338546492,-0.7970503442656367]]},{"name":"u","qubits":[2],"real":[[0.9998225037907297,0.0],[0.0,0.9998225037907297]],"imag":[[-0.01884040640847081,0.0],[0.0,0.01884040640847081]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9635314274640553,0.0],[0.0,0.9635314274640553]],"imag":[[-0.2675951948168727,0.0],[0.0,0.2675951948168727]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965409252883737,0.0],[0.0,0.9965409252883737]],"imag":[[-0.08310345495460522,0.0],[0.0,0.08310345495460522]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7931950726739518,0.0],[0.0,0.7931950726739518]],"imag":[[-0.6089676318867566,0.0],[0.0,0.6089676318867566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1559235896551901,0.8162295532619703],[0.07287377650334449,0.5267093283518268]],"imag":[[0.5043092915032581,0.2347962714233052],[-0.8461970133430293,0.034889980433438876]]},{"name":"u","qubits":[1],"real":[[0.39972942664741623,0.0],[0.0,0.39972942664741623]],"imag":[[-0.9166331793428208,0.0],[0.0,0.9166331793428208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9579969145171005,0.0],[0.0,0.9579969145171005]],"imag":[[0.28677850647444836,0.0],[0.0,-0.28677850647444836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6996133657431194,0.22171396771267393],[-0.29688396027133496,-0.9535107019031717]],"imag":[[0.649608397060638,-0.19847666226283606],[0.020248038806286735,0.047615884053837765]]},{"name":"u","qubits":[1],"real":[[0.7121634902447509,-0.702013648843393],[0.702013648843393,0.7121634902447509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.971916488828869,0.23532602648785564],[-0.23532602648785564,0.971916488828869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5930744872301934,0.1890169142005914],[-0.30579474522732736,0.11696958427278198]],"imag":[[-0.7326736644933473,0.2751809588264043],[0.13394598816645,0.9353428047515623]]},{"name":"u","qubits":[1],"real":[[0.8831346817148702,0.0],[0.0,0.8831346817148702]],"imag":[[0.46911953055950983,0.0],[0.0,-0.46911953055950983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7456896865381777,0.0],[0.0,0.7456896865381777]],"imag":[[-0.6662933973788082,0.0],[0.0,0.6662933973788082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7510370793959107,-0.3569601506417939],[0.4185894820899836,-0.9014445152159003]],"imag":[[0.5074526287960494,0.22586408690676624],[-0.05672724551817001,0.09467127910158774]]},{"name":"u","qubits":[2],"real":[[0.713236967276709,-0.7009229832941153],[0.7009229832941153,0.713236967276709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9799241517718986,0.19937065173722276],[-0.19937065173722276,0.9799241517718986]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981616442490082,0.06060801885985329],[-0.06060801885985329,0.9981616442490082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9427150993065357,0.3335989231689283],[-0.3335989231689283,0.9427150993065357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4542398825049506,0.13923306334265245],[0.30393719203624175,-0.5642026986121629]],"imag":[[-0.3387820859478529,-0.8121003518377092],[-0.765842680111154,0.05274928905722437]]},{"name":"u","qubits":[1],"real":[[0.9716908472382305,0.0],[0.0,0.9716908472382305]],"imag":[[0.236255999698314,0.0],[0.0,-0.236255999698314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7982558829549985,0.0],[0.0,0.7982558829549985]],"imag":[[0.6023184750011706,0.0],[0.0,-0.6023184750011706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3923401970502829,0.2321628109231208],[0.510965590375739,-0.37148326140443116]],"imag":[[0.7591260258948274,0.46464747477194596],[-0.09333280259181881,0.7695474903530363]]},{"name":"u","qubits":[1],"real":[[0.7262295443535726,-0.6874522884593536],[0.6874522884593536,0.7262295443535726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9417927969544567,0.3361938839489819],[-0.3361938839489819,0.9417927969544567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.242887448451532,0.3363267151430309],[-0.9658939396627018,0.16929218631975454]],"imag":[[-0.08308207315463793,-0.9060835486786689],[-0.03394044531081406,-0.19296916630914301]]},{"name":"u","qubits":[1],"real":[[0.8337194493688517,0.0],[0.0,0.8337194493688517]],"imag":[[0.5521882647649248,0.0],[0.0,-0.5521882647649248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7682324931335902,0.0],[0.0,0.7682324931335902]],"imag":[[0.6401709431813883,0.0],[0.0,-0.6401709431813883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6635137270986489,0.22786464186054844],[0.6921182884352745,-0.005101293576271822]],"imag":[[0.28117301035607484,0.6548045335737422],[-0.04078660334458241,0.7206127285892794]]},{"name":"u","qubits":[2],"real":[[0.7934712186854412,0.0],[0.0,0.7934712186854412]],"imag":[[-0.6086077760905136,0.0],[0.0,0.6086077760905136]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9938744911948957,0.0],[0.0,0.9938744911948957]],"imag":[[0.11051468568514868,0.0],[0.0,-0.11051468568514868]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9403272163474902,0.0],[0.0,0.9403272163474902]],"imag":[[0.34027154773236673,0.0],[0.0,-0.34027154773236673]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8267235531970056,0.0],[0.0,0.8267235531970056]],"imag":[[0.5626083598644067,0.0],[0.0,-0.5626083598644067]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8969560518394709,0.2134672173289669],[0.2108675161037208,-0.44406522046800045]],"imag":[[-0.3801379873684832,0.07346222671424456],[0.08062159934058916,-0.8670877281698312]]},{"name":"u","qubits":[1],"real":[[0.8679501817010005,0.0],[0.0,0.8679501817010005]],"imag":[[-0.49665126807972637,0.0],[0.0,0.49665126807972637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8994184721427609,0.0],[0.0,0.8994184721427609]],"imag":[[0.4370885630720409,0.0],[0.0,-0.4370885630720409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6496956805145404,-0.6299475772027296],[0.6201360173890288,-0.7500808934382946]],"imag":[[-0.38182393010335636,-0.18780857035179913],[0.2180305690907813,-0.0726129752704976]]},{"name":"u","qubits":[1],"real":[[0.9417695378837785,-0.3362590333569854],[0.3362590333569854,0.9417695378837785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9713108397955665,0.23781348257748378],[-0.23781348257748378,0.9713108397955665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33114391420619366,-0.4461351097327769],[-0.23212698107827293,0.7840271602148924]],"imag":[[-0.7943345823695948,-0.24564149323688342],[-0.4533137368218721,0.35485931396744885]]},{"name":"u","qubits":[1],"real":[[0.6391842466245611,0.0],[0.0,0.6391842466245611]],"imag":[[0.7690536384849839,0.0],[0.0,-0.7690536384849839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9399906256565288,0.0],[0.0,0.9399906256565288]],"imag":[[-0.34120026916438334,0.0],[0.0,0.34120026916438334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7325771384404653,0.539499885134086],[0.6631538643638661,0.5669062942046271]],"imag":[[-0.1362772943366961,-0.3920447796144682],[0.07061294117879464,-0.48358868711801717]]},{"name":"u","qubits":[4],"real":[[0.38268343236508984,-0.9238795325112867],[0.9238795325112867,0.38268343236508984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.763412542661079,0.49267390686012513],[-0.6115222589883093,-0.7566579798083402]],"imag":[[-0.19889902245790625,0.3673049006918037],[0.06067120680249458,-0.2232223846735053]]},{"name":"u","qubits":[1],"real":[[0.8569040184261659,0.0],[0.0,0.8569040184261659]],"imag":[[0.5154759967302931,0.0],[0.0,-0.5154759967302931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8489960932403432,0.0],[0.0,0.8489960932403432]],"imag":[[-0.5283991234499112,0.0],[0.0,0.5283991234499112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8267995531334753,-0.35225482236581707],[-0.13894928054984018,-0.0698075449823014]],"imag":[[0.4385338864830742,0.0026588464344765583],[-0.3237029916127085,0.9332932965146639]]},{"name":"u","qubits":[1],"real":[[0.7597181135130797,-0.6502525570884956],[0.6502525570884956,0.7597181135130797]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8766460613800412,0.4811358260064002],[-0.4811358260064002,0.8766460613800412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09583050940836542,-0.7481509029692852],[-0.7958129571840902,0.11255547507299019]],"imag":[[-0.21139885672809292,-0.6216086093570713],[0.5592931020659043,-0.2029882464343812]]},{"name":"u","qubits":[1],"real":[[0.8758105124670222,0.0],[0.0,0.8758105124670222]],"imag":[[0.4826551007212623,0.0],[0.0,-0.4826551007212623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5568971947516778,0.0],[0.0,0.5568971947516778]],"imag":[[-0.8305814315753224,0.0],[0.0,0.8305814315753224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8077828346956173,-0.15429941342423004],[0.2848131336759408,-0.23772144538728807]],"imag":[[0.5103057692303313,-0.2515285369064346],[-0.07717767000268778,-0.9254261723884978]]},{"name":"u","qubits":[2],"real":[[0.995601668651825,0.0],[0.0,0.995601668651825]],"imag":[[0.09368733840654053,0.0],[0.0,-0.09368733840654053]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7432548799712709,0.0],[0.0,0.7432548799712709]],"imag":[[-0.6690083582429233,0.0],[0.0,0.6690083582429233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9336611679601495,0.0],[0.0,0.9336611679601495]],"imag":[[-0.35815753997827476,0.0],[0.0,0.35815753997827476]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998424133755445,0.0],[0.0,0.9998424133755445]],"imag":[[-0.017752419986214178,0.0],[0.0,0.017752419986214178]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.46764947110018174,-0.1885135759140394],[0.6348768527778946,-0.3419953891723142]],"imag":[[0.08371300561476164,-0.8595107541891288],[-0.6092844054113798,-0.3297621095793364]]},{"name":"u","qubits":[1],"real":[[0.9536421495252533,0.0],[0.0,0.9536421495252533]],"imag":[[0.3009429358680054,0.0],[0.0,-0.3009429358680054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44990899190786005,0.0],[0.0,0.44990899190786005]],"imag":[[0.8930744084343998,0.0],[0.0,-0.8930744084343998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5181672333112712,0.13460389213099247],[0.3835105296769031,-0.1537670192824928]],"imag":[[0.7392367844969383,0.40855047055701477],[-0.19481110952949088,0.8895639431832922]]},{"name":"u","qubits":[1],"real":[[0.7302650241693798,-0.6831639587060306],[0.6831639587060306,0.7302650241693798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9251224986738059,0.3796687535833493],[-0.3796687535833493,0.9251224986738059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.792514869977393,-0.47507624199819903],[-0.6026261810315826,-0.5939328146060272]],"imag":[[-0.055750187442531136,0.3783049851029024],[0.07519164448347165,0.5276662906319901]]},{"name":"u","qubits":[1],"real":[[0.9638764582099917,0.0],[0.0,0.9638764582099917]],"imag":[[-0.2663497199333279,0.0],[0.0,0.2663497199333279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9694138445594763,0.0],[0.0,0.9694138445594763]],"imag":[[-0.24543186014944232,0.0],[0.0,0.24543186014944232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5005902871394623,0.21650903194114327],[0.1335576929745446,-0.1513034331943514]],"imag":[[-0.8366130405740787,0.05110600601626322],[-0.1779053889300227,-0.9631299426041]]},{"name":"u","qubits":[2],"real":[[0.7046476257168564,-0.709557413865571],[0.709557413865571,0.7046476257168564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9839258274086512,0.1785776194213628],[-0.1785776194213628,0.9839258274086512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9974328896724527,0.07160747586433072],[-0.07160747586433072,0.9974328896724527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9560685866714901,0.29314306674383334],[-0.29314306674383334,0.9560685866714901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3790969229628076,0.6828991077765771],[0.5883275620027376,-0.4273426143588862]],"imag":[[-0.32965955508046435,0.5303384856318047],[-0.633625110402197,-0.2641366866011441]]},{"name":"u","qubits":[1],"real":[[0.8470714034083574,0.0],[0.0,0.8470714034083574]],"imag":[[0.5314791035664487,0.0],[0.0,-0.5314791035664487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6838603829102107,0.0],[0.0,0.6838603829102107]],"imag":[[0.729612895092939,0.0],[0.0,-0.729612895092939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8868255370133062,-0.04781131482370194],[0.06728698287828627,0.42057394583124535]],"imag":[[0.4285002317872653,0.1662591243635964],[-0.15937528100197404,0.8906118895616744]]},{"name":"u","qubits":[1],"real":[[0.9409033412381166,-0.33867521675928436],[0.33867521675928436,0.9409033412381166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947402430479865,0.32004473862390626],[-0.32004473862390626,0.947402430479865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1738814121831632,0.4156517985624262],[-0.6590489635990833,-0.5244662579567099]],"imag":[[-0.5026578228359814,0.7377899091142416],[-0.5317469616443088,0.0885142735715868]]},{"name":"u","qubits":[1],"real":[[0.9942685442004056,0.0],[0.0,0.9942685442004056]],"imag":[[-0.10691146811079766,0.0],[0.0,0.10691146811079766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7514051676988627,0.0],[0.0,0.7514051676988627]],"imag":[[-0.6598410975041218,0.0],[0.0,0.6598410975041218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17307305289761898,-0.5395239029746457],[-0.09130191125901171,-0.8140687182195194]],"imag":[[-0.7954780534469837,0.21488216064601787],[0.5735192637090296,0.005633575377406802]]},{"name":"u","qubits":[2],"real":[[0.9357054505364907,0.0],[0.0,0.9357054505364907]],"imag":[[-0.35278224138454456,0.0],[0.0,0.35278224138454456]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9196601612755883,0.0],[0.0,0.9196601612755883]],"imag":[[-0.39271514837418614,0.0],[0.0,0.39271514837418614]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9915154646306908,0.0],[0.0,0.9915154646306908]],"imag":[[-0.12998878181668297,0.0],[0.0,0.12998878181668297]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.66803448843677,0.0],[0.0,0.66803448843677]],"imag":[[0.7441303126865771,0.0],[0.0,-0.7441303126865771]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9068794458726109,-0.3267228385500645],[0.17066526495999648,-0.6140880620057355]],"imag":[[0.21063736895342075,0.16264610731263934],[0.3226064735715951,-0.6997815963912412]]},{"name":"u","qubits":[1],"real":[[0.9968055587425263,0.0],[0.0,0.9968055587425263]],"imag":[[0.07986662669726353,0.0],[0.0,-0.07986662669726353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.24856688797566356,0.0],[0.0,0.24856688797566356]],"imag":[[0.9686147336284401,0.0],[0.0,-0.9686147336284401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11745424684776595,-0.5694517238514213],[-0.34869071245502387,0.7251717466467196]],"imag":[[0.7282606464347204,0.3627198160489053],[0.5781485257263179,-0.1352220659265308]]},{"name":"u","qubits":[1],"real":[[0.7429293076481732,-0.6693698856666664],[0.6693698856666664,0.7429293076481732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9139289847228601,0.4058741318234535],[-0.4058741318234535,0.9139289847228601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.495634669865007,-0.5604011714895238],[0.8005392213993641,-0.526041485460069]],"imag":[[-0.3040130483369518,-0.5898074833891557],[0.14511821205479175,-0.24770550075903514]]},{"name":"u","qubits":[1],"real":[[0.9882634322147076,0.0],[0.0,0.9882634322147076]],"imag":[[-0.15275925028359508,0.0],[0.0,0.15275925028359508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8787815519079393,0.0],[0.0,0.8787815519079393]],"imag":[[0.4772242492018546,0.0],[0.0,-0.4772242492018546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.265241609858482,0.18666711779696007],[-0.3422631599734832,-0.5685500238423097]],"imag":[[-0.8374797625606114,0.4398066880283639],[0.3333623629416924,0.6696837572226211]]},{"name":"u","qubits":[3],"real":[[0.9961586004322498,0.0],[0.0,0.9961586004322498]],"imag":[[0.08756736141315062,0.0],[0.0,-0.08756736141315062]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.994690286783399,0.0],[0.0,0.994690286783399]],"imag":[[-0.10291371812717398,0.0],[0.0,0.10291371812717398]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9986617013769243,0.0],[0.0,0.9986617013769243]],"imag":[[-0.05171852862318195,0.0],[0.0,0.05171852862318195]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9419286794137248,0.0],[0.0,0.9419286794137248]],"imag":[[-0.33581298798277065,0.0],[0.0,0.33581298798277065]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999907086681308,0.0],[0.0,0.999907086681308]],"imag":[[-0.013631507785248827,0.0],[0.0,0.013631507785248827]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99675981763435,0.0],[0.0,0.99675981763435]],"imag":[[0.08043547693361054,0.0],[0.0,-0.08043547693361054]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9974433144410845,0.0],[0.0,0.9974433144410845]],"imag":[[-0.07146211917361381,0.0],[0.0,0.07146211917361381]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6535054122225483,0.0],[0.0,0.6535054122225483]],"imag":[[0.7569218428581891,0.0],[0.0,-0.7569218428581891]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3082158394181865,0.5948808822933235],[0.7649168781510189,0.09746797872361264]],"imag":[[0.48619216372387664,0.5610141817700822],[-0.2890023283382632,0.5673445310023667]]},{"name":"u","qubits":[1],"real":[[0.939794616059597,0.0],[0.0,0.939794616059597]],"imag":[[0.34173978349819717,0.0],[0.0,-0.34173978349819717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6463295185978799,0.0],[0.0,0.6463295185978799]],"imag":[[-0.7630584206920417,0.0],[0.0,0.7630584206920417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5076113406383223,-0.0328399569249791],[-0.5811412866427752,0.7498376136402598]],"imag":[[0.605681209074438,0.6118844147865328],[-0.1943085298916959,-0.24952465477541172]]},{"name":"u","qubits":[1],"real":[[0.7809829414942375,-0.6245523557677198],[0.6245523557677198,0.7809829414942375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9406897236170573,0.339268100300138],[-0.339268100300138,0.9406897236170573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5942713895719304,0.628971669385616],[-0.5986693520856737,0.7425111836830501]],"imag":[[0.4985334165390401,0.05196717464352505],[-0.19975223403876857,-0.2244352779209116]]},{"name":"u","qubits":[1],"real":[[0.7127272384959163,0.0],[0.0,0.7127272384959163]],"imag":[[-0.7014412901348088,0.0],[0.0,0.7014412901348088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8233696355404604,0.0],[0.0,0.8233696355404604]],"imag":[[0.5675054565992906,0.0],[0.0,-0.5675054565992906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8561049985460336,-0.4924622545200496],[-0.5069358819966647,0.8490946202364988]],"imag":[[-0.013665375833877221,0.1561358922248328],[-0.09956656322319486,-0.11018546599992834]]},{"name":"u","qubits":[2],"real":[[0.9989380794183684,0.0],[0.0,0.9989380794183684]],"imag":[[0.046072914906063196,0.0],[0.0,-0.046072914906063196]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.829558663196824,0.0],[0.0,0.829558663196824]],"imag":[[0.5584195773028541,0.0],[0.0,-0.5584195773028541]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8927804881266261,0.0],[0.0,0.8927804881266261]],"imag":[[0.4504919533358871,0.0],[0.0,-0.4504919533358871]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9966050049031715,0.0],[0.0,0.9966050049031715]],"imag":[[0.08233142900466128,0.0],[0.0,-0.08233142900466128]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7598789163900389,0.3368185516794072],[-0.012882409763879481,-0.4327788408074266]],"imag":[[-0.3231125920672497,0.4524771248561298],[0.5639293650734625,0.7032212949533716]]},{"name":"u","qubits":[1],"real":[[0.9959683506013159,0.0],[0.0,0.9959683506013159]],"imag":[[0.08970532091517304,0.0],[0.0,-0.08970532091517304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7700228152100803,0.0],[0.0,0.7700228152100803]],"imag":[[0.6380163509314966,0.0],[0.0,-0.6380163509314966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15258038309887412,0.46297814237456997],[-0.5125911220577504,-0.3943740422285933]],"imag":[[0.8401532909137854,-0.2377244500330778],[-0.0900667310815332,-0.7573687611435675]]},{"name":"u","qubits":[1],"real":[[0.7032939615043122,-0.7108991515760664],[0.7108991515760664,0.7032939615043122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9480332331877158,0.3181713198445863],[-0.3181713198445863,0.9480332331877158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23731657845733445,-0.587149760891228],[-0.5519234747927618,0.2968543189902353]],"imag":[[0.679836799198611,-0.36980795871650063],[0.4205748994143304,0.6560295307775039]]},{"name":"u","qubits":[1],"real":[[0.5741427086561413,0.0],[0.0,0.5741427086561413]],"imag":[[-0.8187552443172437,0.0],[0.0,0.8187552443172437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8734297427396932,0.0],[0.0,0.8734297427396932]],"imag":[[0.486950186875078,0.0],[0.0,-0.486950186875078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7394321736328953,0.6164615497398227],[-0.6156144905961951,-0.7697446682678725]],"imag":[[0.2679738456367957,-0.03748648214403044],[0.04948613562550425,-0.1614405990512425]]},{"name":"u","qubits":[2],"real":[[0.6951560263961892,-0.7188588866843483],[0.7188588866843483,0.6951560263961892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9929333411748016,0.11867341734122674],[-0.11867341734122674,0.9929333411748016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998626224103558,-0.016575171392362236],[0.016575171392362236,0.9998626224103558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9625018293883425,0.27127518947388846],[-0.27127518947388846,0.9625018293883425]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45541426033010574,0.2141441744871637],[-0.5689593790674462,0.5141727597625255]],"imag":[[-0.6832918733754657,-0.5290107180390964],[0.044668694162862364,0.6402470662573619]]},{"name":"u","qubits":[1],"real":[[0.9902540004714339,0.0],[0.0,0.9902540004714339]],"imag":[[0.13927316521972702,0.0],[0.0,-0.13927316521972702]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9222531079047719,0.0],[0.0,0.9222531079047719]],"imag":[[0.3865866073210364,0.0],[0.0,-0.3865866073210364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2590620963957697,0.04688042140296719],[-0.17273623169091243,0.7604347599843484]],"imag":[[0.9027682745868066,0.3401448201864453],[-0.29674646901321744,0.5512192877584721]]},{"name":"u","qubits":[1],"real":[[0.6244100566656148,-0.7810967168890443],[0.7810967168890443,0.6244100566656148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.996664656753005,0.08160613934879432],[-0.08160613934879432,0.996664656753005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6969861652494507,-0.49008187143652326],[-0.020738057270282606,0.6414381470149536]],"imag":[[0.5084157742918765,0.12467335397482662],[0.5052658892926691,0.5769171670629721]]},{"name":"u","qubits":[1],"real":[[0.6434863645352977,0.0],[0.0,0.6434863645352977]],"imag":[[0.7654575746944738,0.0],[0.0,-0.7654575746944738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7719686323832149,0.0],[0.0,0.7719686323832149]],"imag":[[-0.6356606253468817,0.0],[0.0,0.6356606253468817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8764807836055066,0.42915496982566154],[-0.28314953937219606,-0.6650684871161339]],"imag":[[-0.15289841222264566,0.1556583546874578],[0.3580919572726873,0.5909994889464675]]},{"name":"u","qubits":[2],"real":[[0.9906224583158215,0.0],[0.0,0.9906224583158215]],"imag":[[-0.1366277610162678,0.0],[0.0,0.1366277610162678]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9558402839722995,0.0],[0.0,0.9558402839722995]],"imag":[[-0.29388663041341967,0.0],[0.0,0.29388663041341967]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978978324339042,0.0],[0.0,0.9978978324339042]],"imag":[[-0.06480675908974098,0.0],[0.0,0.06480675908974098]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7527665708782871,0.0],[0.0,0.7527665708782871]],"imag":[[-0.6582875433791412,0.0],[0.0,0.6582875433791412]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.506378836607052,-0.6690901399935482],[0.34743985736811017,-0.012075072444660691]],"imag":[[-0.5161512934983691,0.1717169200162367],[0.5970375713206629,0.7229701768185236]]},{"name":"u","qubits":[1],"real":[[0.2574875742237954,0.0],[0.0,0.2574875742237954]],"imag":[[-0.9662816096357963,0.0],[0.0,0.9662816096357963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9695511754289651,0.0],[0.0,0.9695511754289651]],"imag":[[-0.24488878746139484,0.0],[0.0,0.24488878746139484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47921231272242704,0.06475548933043875],[0.23670507377488922,-0.9292254629649793]],"imag":[[0.8353289821602419,0.26151056861995586],[0.12865363946496597,0.2529011428980944]]},{"name":"u","qubits":[1],"real":[[0.5999875584263936,-0.8000093310290418],[0.8000093310290418,0.5999875584263936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9685554501062138,0.2487977895190182],[-0.2487977895190182,0.9685554501062138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5634115992788717,0.0015831179367146611],[0.45616997173344265,0.6439343181532272]],"imag":[[0.32163800531684406,-0.760995306865571],[0.6091184779848141,-0.07894447777211705]]},{"name":"u","qubits":[1],"real":[[0.9982989359035643,0.0],[0.0,0.9982989359035643]],"imag":[[0.05830295510359011,0.0],[0.0,-0.05830295510359011]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7715809208353905,0.0],[0.0,0.7715809208353905]],"imag":[[-0.6361311834856164,0.0],[0.0,0.6361311834856164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0935891694619535,0.09135482397797612],[-0.5236900484287728,0.784134501961331]],"imag":[[0.7985126525379345,0.5875992743632408],[-0.2817221046934795,0.17752315831350385]]},{"name":"u","qubits":[3],"real":[[0.5951381543828558,-0.8036234050833563],[0.8036234050833563,0.5951381543828558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.994928599102134,0.10058370985733715],[-0.10058370985733715,0.994928599102134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9967067885577987,0.08108993552099744],[-0.08108993552099744,0.9967067885577987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9859330843488094,0.16714051928375545],[-0.16714051928375545,0.9859330843488094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998334464392875,0.018250462496506165],[-0.018250462496506165,0.9998334464392875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9976549203117594,-0.06844457595556386],[0.06844457595556386,0.9976549203117594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988035034157254,-0.04890359459664391],[0.04890359459664391,0.9988035034157254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8833846798183178,0.4686485969916992],[-0.4686485969916992,0.8833846798183178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4304292002774705,0.18168538440191018],[0.6203623740825324,0.058373404995643696]],"imag":[[0.443334215087691,0.7649679067619822],[-0.48304865397158725,0.6151480052053624]]},{"name":"u","qubits":[1],"real":[[0.8998844911630852,0.0],[0.0,0.8998844911630852]],"imag":[[-0.43612830974858213,0.0],[0.0,0.43612830974858213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8644872044265727,0.0],[0.0,0.8644872044265727]],"imag":[[0.5026548252854329,0.0],[0.0,-0.5026548252854329]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.726702373457621,-0.06685880498838745],[0.3349261776315779,0.007862954217934703]],"imag":[[-0.5736220909336471,0.37200975444132656],[0.17517366451916203,0.9257844331954361]]},{"name":"u","qubits":[1],"real":[[0.7388328830102356,-0.6738886933186989],[0.6738886933186989,0.7388328830102356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8503005104669105,0.52629748422324],[-0.52629748422324,0.8503005104669105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5950656697596816,0.5271516768522564],[-0.6867004310010215,0.3078732732929602]],"imag":[[0.3987860301500549,-0.4571407446536307],[-0.12372982216762748,-0.6467978793728818]]},{"name":"u","qubits":[1],"real":[[0.6853331718299234,0.0],[0.0,0.6853331718299234]],"imag":[[-0.7282296640411846,0.0],[0.0,0.7282296640411846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8772205372696527,0.0],[0.0,0.8772205372696527]],"imag":[[0.4800876263687098,0.0],[0.0,-0.4800876263687098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9744965385289386,-0.012967738080170401],[0.20593320743224428,0.3013366456180728]],"imag":[[0.05919936995923953,-0.21606426997685255],[0.06665917092354505,-0.9286249485212542]]},{"name":"u","qubits":[2],"real":[[0.9814735886645586,0.0],[0.0,0.9814735886645586]],"imag":[[0.19159748107402894,0.0],[0.0,-0.19159748107402894]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5296680377562676,0.0],[0.0,0.5296680377562676]],"imag":[[-0.8482050281502846,0.0],[0.0,0.8482050281502846]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9524275934247447,0.0],[0.0,0.9524275934247447]],"imag":[[0.3047649574395803,0.0],[0.0,-0.3047649574395803]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991059448933228,0.0],[0.0,0.9991059448933228]],"imag":[[0.04227659966010293,0.0],[0.0,-0.04227659966010293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3143581204013795,-0.5638481407513327],[-0.8667066989575214,-0.3752336227015789]],"imag":[[0.20507855023175695,-0.7356609508080594],[0.3285441497800702,0.008829950265796327]]},{"name":"u","qubits":[1],"real":[[0.94533450592801,0.0],[0.0,0.94533450592801]],"imag":[[0.3261022414854658,0.0],[0.0,-0.3261022414854658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4187443361837027,0.0],[0.0,0.4187443361837027]],"imag":[[-0.9081041685368866,0.0],[0.0,0.9081041685368866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47338048824496526,-0.004314354477898741],[-0.6149727610672204,0.45159586613741687]],"imag":[[0.604490387559912,0.6406899960527435],[0.1797520176298026,-0.6209338845569394]]},{"name":"u","qubits":[1],"real":[[0.6420610829656933,-0.7666534847901764],[0.7666534847901764,0.6420610829656933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9842164792297814,0.17696870348322408],[-0.17696870348322408,0.9842164792297814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39372346786690504,-0.8425470599936099],[0.7563172832014796,-0.3638305903244343]],"imag":[[0.11125870859740516,0.3503109794285939],[0.5104777152264623,-0.18714692338394875]]},{"name":"u","qubits":[1],"real":[[0.8759093195547156,0.0],[0.0,0.8759093195547156]],"imag":[[0.4824757651086686,0.0],[0.0,-0.4824757651086686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8860727840219929,0.0],[0.0,0.8860727840219929]],"imag":[[-0.4635461373105322,0.0],[0.0,0.4635461373105322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5989872791660742,0.5699562502410577],[-0.7014840892806602,-0.7081000382012828]],"imag":[[0.3787453012812126,-0.4158318277450393],[-0.07540761659613657,-0.028776722271912317]]},{"name":"u","qubits":[2],"real":[[0.7214778219980295,-0.6924375440174946],[0.6924375440174946,0.7214778219980295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9864019471121497,0.1643508403792323],[-0.1643508403792323,0.9864019471121497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990538113842495,-0.04349117104199939],[0.04349117104199939,0.9990538113842495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9591682490265054,0.2828361187320806],[-0.2828361187320806,0.9591682490265054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3667995168682158,0.825344760826913],[0.10339183742176083,0.39580317422635736]],"imag":[[0.32817293039055695,-0.2767068267312606],[-0.8643325576065447,0.2925392368353715]]},{"name":"u","qubits":[1],"real":[[0.9604117637081467,0.0],[0.0,0.9604117637081467]],"imag":[[0.27858435729776165,0.0],[0.0,-0.27858435729776165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5827823756508476,0.0],[0.0,0.5827823756508476]],"imag":[[-0.8126282684172108,0.0],[0.0,0.8126282684172108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.391689198998892,-0.5056370096092783],[0.30050232831647555,0.7020658028918991]],"imag":[[0.6183605902693698,-0.4566628584664066],[0.6114802551723969,-0.20710832098307924]]},{"name":"u","qubits":[1],"real":[[0.8721651107083898,-0.4892116307519908],[0.4892116307519908,0.8721651107083898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9622294162803344,0.27223987666175364],[-0.27223987666175364,0.9622294162803344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35456866881852495,-0.05258843586404937],[0.7617354759212783,-0.30489921504196954]],"imag":[[0.4767430408469603,0.8026403855461206],[0.2583722059727717,-0.5099405225813478]]},{"name":"u","qubits":[1],"real":[[0.9666935025524404,0.0],[0.0,0.9666935025524404]],"imag":[[0.25593685182656883,0.0],[0.0,-0.25593685182656883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9142568783590779,0.0],[0.0,0.9142568783590779]],"imag":[[0.405134990309544,0.0],[0.0,-0.405134990309544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4502466939935015,0.2113721297589663],[-0.4067644678641906,0.5970158801146923]],"imag":[[0.7907059737179538,0.35690867240209134],[-0.08126896921843231,-0.6866659021796664]]},{"name":"u","qubits":[2],"real":[[0.9642779705141763,0.0],[0.0,0.9642779705141763]],"imag":[[0.26489242265693685,0.0],[0.0,-0.26489242265693685]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9949005391926704,0.0],[0.0,0.9949005391926704]],"imag":[[-0.10086087999880715,0.0],[0.0,0.10086087999880715]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9657504675809296,0.0],[0.0,0.9657504675809296]],"imag":[[-0.2594726081250502,0.0],[0.0,0.2594726081250502]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7836411944116415,0.0],[0.0,0.7836411944116415]],"imag":[[-0.6212137139673398,0.0],[0.0,0.6212137139673398]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2037502190050334,0.23784110640344605],[-0.8171694028681076,0.019624534267244524]],"imag":[[0.09058357379226399,0.9453634605373783],[-0.5315210545506196,0.2221135143127752]]},{"name":"u","qubits":[1],"real":[[0.9590712257775496,0.0],[0.0,0.9590712257775496]],"imag":[[-0.28316494113069257,0.0],[0.0,0.28316494113069257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3806186582870059,0.0],[0.0,0.3806186582870059]],"imag":[[-0.9247320892906222,0.0],[0.0,0.9247320892906222]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4303525282651426,-0.05197268826631618],[0.32049062799749656,-0.08414145178434507]],"imag":[[-0.6652649969012147,0.6078799429066557],[0.5191386545804473,0.7878458166277179]]},{"name":"u","qubits":[1],"real":[[0.7173397750479877,-0.6967235083834206],[0.6967235083834206,0.7173397750479877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9016158417090628,0.4325377139386323],[-0.4325377139386323,0.9016158417090628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10265180026998617,-0.042798673520228925],[0.9467235625776365,0.19695991813010247]],"imag":[[0.17429393461870935,-0.9783928177380339],[-0.2505967444257174,0.04607123173655556]]},{"name":"u","qubits":[1],"real":[[0.9205608075654721,0.0],[0.0,0.9205608075654721]],"imag":[[-0.39059928260866766,0.0],[0.0,0.39059928260866766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7216810713157216,0.0],[0.0,0.7216810713157216]],"imag":[[0.6922257083528409,0.0],[0.0,-0.6922257083528409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5594883468849885,-0.3888551947694594],[-0.11402265474781019,0.7469725603633327]],"imag":[[-0.5406014297018029,0.4934719053857834],[-0.6178363198360319,-0.21750657498102813]]},{"name":"u","qubits":[3],"real":[[0.9960311685613743,0.0],[0.0,0.9960311685613743]],"imag":[[0.0890051192587436,0.0],[0.0,-0.0890051192587436]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9543052269744602,0.0],[0.0,0.9543052269744602]],"imag":[[0.2988336222201646,0.0],[0.0,-0.2988336222201646]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8938590253155042,0.0],[0.0,0.8938590253155042]],"imag":[[-0.4483481268635085,0.0],[0.0,0.4483481268635085]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998181761697215,0.0],[0.0,0.9998181761697215]],"imag":[[0.019068681146105035,0.0],[0.0,-0.019068681146105035]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9107780657608677,0.0],[0.0,0.9107780657608677]],"imag":[[0.4128962520160391,0.0],[0.0,-0.4128962520160391]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9496468790839773,0.0],[0.0,0.9496468790839773]],"imag":[[-0.3133222064362211,0.0],[0.0,0.3133222064362211]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9554531408680831,0.0],[0.0,0.9554531408680831]],"imag":[[0.29514283932583374,0.0],[0.0,-0.29514283932583374]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9156916833877567,0.0],[0.0,0.9156916833877567]],"imag":[[0.4018815011598522,0.0],[0.0,-0.4018815011598522]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6909931391153744,-0.3405222619269339],[0.23807290975304807,0.5845922391934562]],"imag":[[-0.4420113666270388,0.45956394832508674],[0.5200728055856174,0.5754107058500062]]},{"name":"u","qubits":[1],"real":[[0.9986448087525113,0.0],[0.0,0.9986448087525113]],"imag":[[-0.05204369271737255,0.0],[0.0,0.05204369271737255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7045548035300334,0.0],[0.0,0.7045548035300334]],"imag":[[-0.7096495817111118,0.0],[0.0,0.7096495817111118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10304942620965774,0.04515778866819862],[0.08147807007863744,-0.21142678052475333]],"imag":[[-0.9860011492080889,-0.12305821240691876],[0.10268336581184252,-0.9685639715365989]]},{"name":"u","qubits":[1],"real":[[0.7087711172355913,-0.7054385184923004],[0.7054385184923004,0.7087711172355913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304243428106524,0.3664840273536699],[-0.3664840273536699,0.9304243428106524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.646572766783874,-0.6749496126504075],[-0.26393890695872513,0.1708312092026243]],"imag":[[-0.3410398829421031,-0.10039161259461592],[-0.6292628297378737,-0.7107610304920255]]},{"name":"u","qubits":[1],"real":[[0.9987964889837119,0.0],[0.0,0.9987964889837119]],"imag":[[-0.049046647120980974,0.0],[0.0,0.049046647120980974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6724715704837232,0.0],[0.0,0.6724715704837232]],"imag":[[-0.7401229539010089,0.0],[0.0,0.7401229539010089]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07690320451868637,0.5889701245930862],[0.5118614387406021,-0.5718357763230579]],"imag":[[-0.7811485181076411,-0.19237224885569643],[-0.34912856847212365,-0.5376903896519001]]},{"name":"u","qubits":[2],"real":[[0.9909591693878782,0.0],[0.0,0.9909591693878782]],"imag":[[-0.13416379767316708,0.0],[0.0,0.13416379767316708]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8485476347116241,0.0],[0.0,0.8485476347116241]],"imag":[[-0.5291189957139208,0.0],[0.0,0.5291189957139208]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6941917198946874,0.0],[0.0,0.6941917198946874]],"imag":[[0.7197901472162952,0.0],[0.0,-0.7197901472162952]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998440717850977,0.0],[0.0,0.9998440717850977]],"imag":[[-0.017658768818815427,0.0],[0.0,0.017658768818815427]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2513967586754803,-0.7739641998611885],[0.6050674910897431,0.2673390519735438]],"imag":[[0.09554329783040677,0.5732805293225847],[0.7493760599282022,-0.029303298837065825]]},{"name":"u","qubits":[1],"real":[[0.46119641845536,0.0],[0.0,0.46119641845536]],"imag":[[0.8872980691988169,0.0],[0.0,-0.8872980691988169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8938453896033769,0.0],[0.0,0.8938453896033769]],"imag":[[0.44837531096703737,0.0],[0.0,-0.44837531096703737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7820660153368342,0.16590663633423552],[0.29476636804288886,-0.02743334608504866]],"imag":[[-0.5490606856587521,-0.24368032160879805],[-0.004230767059491327,-0.9551661114190926]]},{"name":"u","qubits":[1],"real":[[0.7641239770878338,-0.6450694130397687],[0.6450694130397687,0.7641239770878338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7924558772139887,0.6099292439857329],[-0.6099292439857329,0.7924558772139887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20273057880263065,0.8077099474226332],[0.6443123204090518,0.0802023879729243]],"imag":[[-0.10772842585949663,0.5430465353123178],[0.7294905979169907,-0.21511085115180792]]},{"name":"u","qubits":[1],"real":[[0.999624163353577,0.0],[0.0,0.999624163353577]],"imag":[[-0.027414084694940805,0.0],[0.0,0.027414084694940805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7982614096694804,0.0],[0.0,0.7982614096694804]],"imag":[[-0.6023111503471391,0.0],[0.0,0.6023111503471391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04905268762140147,-0.44039697509404296],[-0.3400955504286974,-0.6473384684346608]],"imag":[[-0.8936532779106308,0.07090949897382762],[0.288639341212011,-0.618041466705888]]},{"name":"u","qubits":[2],"real":[[0.6366891902170779,-0.7711205321223924],[0.7711205321223924,0.6366891902170779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9830193316813451,0.18350202598544127],[-0.18350202598544127,0.9830193316813451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965717863161192,-0.08273254933035282],[0.08273254933035282,0.9965717863161192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9459753712382551,0.324238487861397],[-0.324238487861397,0.9459753712382551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5045060229640299,-0.8598624945806873],[-0.8120941392441007,-0.4430133594295224]],"imag":[[0.06954083611293875,0.03569643286392222],[0.2848523370294061,0.25119995712825605]]},{"name":"u","qubits":[1],"real":[[0.9377518474617692,0.0],[0.0,0.9377518474617692]],"imag":[[-0.3473060215171036,0.0],[0.0,0.3473060215171036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8011199922380379,0.0],[0.0,0.8011199922380379]],"imag":[[0.5985037661005369,0.0],[0.0,-0.5985037661005369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5414161597404537,0.38972356854995704],[0.5414544974809721,-0.25656826731354554]],"imag":[[-0.6306722454620062,-0.39653070611555064],[-0.12628573923225941,-0.7906020891902036]]},{"name":"u","qubits":[1],"real":[[0.7077091464340922,-0.706503902362562],[0.706503902362562,0.7077091464340922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9520327397938432,0.30599618030398434],[-0.30599618030398434,0.9520327397938432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34896950617360994,0.36153732828534785],[0.1963609595726235,0.6484503264047421]],"imag":[[0.8000870078285551,-0.32767640122716857],[-0.44668046433733166,-0.5843210680102912]]},{"name":"u","qubits":[1],"real":[[0.6186135594069715,0.0],[0.0,0.6186135594069715]],"imag":[[-0.785695401614288,0.0],[0.0,0.785695401614288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9238717045343462,0.0],[0.0,0.9238717045343462]],"imag":[[0.38270233022651134,0.0],[0.0,-0.38270233022651134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7881166768123999,0.1457775755575993],[0.5278454814608856,0.03354963166770014]],"imag":[[0.19022990782308621,-0.566951130490404],[-0.2531083436023487,-0.810055390893217]]},{"name":"u","qubits":[2],"real":[[0.9555971237252772,0.0],[0.0,0.9555971237252772]],"imag":[[0.2946763260392278,0.0],[0.0,-0.2946763260392278]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6947811730339886,0.0],[0.0,0.6947811730339886]],"imag":[[-0.7192211910097719,0.0],[0.0,0.7192211910097719]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9008315836416939,0.0],[0.0,0.9008315836416939]],"imag":[[-0.4341686975285043,0.0],[0.0,0.4341686975285043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999900943985516,0.0],[0.0,0.999900943985516]],"imag":[[0.014074878929283859,0.0],[0.0,-0.014074878929283859]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6512646256140286,0.13533820249491274],[-0.48120610830255,-0.8256361475339021]],"imag":[[0.5196987983439227,-0.536144679512114],[-0.27241187154016605,0.11205982983065335]]},{"name":"u","qubits":[1],"real":[[0.9626809649040222,0.0],[0.0,0.9626809649040222]],"imag":[[-0.27063879953077813,0.0],[0.0,0.27063879953077813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9589683344224362,0.0],[0.0,0.9589683344224362]],"imag":[[-0.28351319823785703,0.0],[0.0,0.28351319823785703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4889166971444645,0.001438186002915176],[0.06928045482191247,-0.6422673893586519]],"imag":[[-0.8008306348869302,-0.3458738051673833],[-0.3388671953134633,0.6840042712487091]]},{"name":"u","qubits":[1],"real":[[0.7042516365134367,-0.7099504436706454],[0.7099504436706454,0.7042516365134367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187457122535433,0.5741563015995192],[-0.5741563015995192,0.8187457122535433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03921253088249561,0.2272382222130534],[-0.22497872463571275,0.03496770695023665]],"imag":[[-0.8591544777953332,-0.45681369404984884],[-0.45793070891490384,0.8593377093812562]]},{"name":"u","qubits":[1],"real":[[0.5066491992966514,0.0],[0.0,0.5066491992966514]],"imag":[[-0.8621523002649022,0.0],[0.0,0.8621523002649022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8742832305704303,0.0],[0.0,0.8742832305704303]],"imag":[[-0.48541614388412324,0.0],[0.0,0.48541614388412324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8252593763979803,-0.059163268403170946],[0.3156326609366769,-0.7770762323486986]],"imag":[[0.4596772234997979,0.32271275080880824],[0.08955353266491695,0.5371300748012702]]},{"name":"u","qubits":[4],"real":[[0.9975204864080885,0.0],[0.0,0.9975204864080885]],"imag":[[-0.07037669497902324,0.0],[0.0,0.07037669497902324]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9969253758950131,0.0],[0.0,0.9969253758950131]],"imag":[[0.07835684332964726,0.0],[0.0,-0.07835684332964726]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9515298295218743,0.0],[0.0,0.9515298295218743]],"imag":[[-0.3075564720991464,0.0],[0.0,0.3075564720991464]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.995246594172063,0.0],[0.0,0.995246594172063]],"imag":[[0.09738694362648886,0.0],[0.0,-0.09738694362648886]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9474470064289088,0.0],[0.0,0.9474470064289088]],"imag":[[-0.31991275374529754,0.0],[0.0,0.31991275374529754]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9643089331149058,0.0],[0.0,0.9643089331149058]],"imag":[[0.2647796848604367,0.0],[0.0,-0.2647796848604367]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9905865404091504,0.0],[0.0,0.9905865404091504]],"imag":[[-0.13688793212051512,0.0],[0.0,0.13688793212051512]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9905623802026418,0.0],[0.0,0.9905623802026418]],"imag":[[-0.13706265329139433,0.0],[0.0,0.13706265329139433]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9977724818779288,0.0],[0.0,0.9977724818779288]],"imag":[[0.06670887802353019,0.0],[0.0,-0.06670887802353019]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9667913160058145,0.0],[0.0,0.9667913160058145]],"imag":[[-0.2555671170079309,0.0],[0.0,0.2555671170079309]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9905386756777235,0.0],[0.0,0.9905386756777235]],"imag":[[0.1372338587471103,0.0],[0.0,-0.1372338587471103]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9959566314251304,0.0],[0.0,0.9959566314251304]],"imag":[[-0.08983534004113929,0.0],[0.0,0.08983534004113929]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9945441285283184,0.0],[0.0,0.9945441285283184]],"imag":[[0.10431671203526158,0.0],[0.0,-0.10431671203526158]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9949559879983094,0.0],[0.0,0.9949559879983094]],"imag":[[-0.10031242169496234,0.0],[0.0,0.10031242169496234]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9802850615684952,0.0],[0.0,0.9802850615684952]],"imag":[[0.19758845630666702,0.0],[0.0,-0.19758845630666702]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.845801595726092,0.0],[0.0,0.845801595726092]],"imag":[[0.5334975732533339,0.0],[0.0,-0.5334975732533339]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.23808963998888796,0.2576906855634459],[-0.20026392635945894,-0.7257297964902079]],"imag":[[0.936182385353976,0.02171117815187905],[0.16361608870155334,-0.6375267820283164]]},{"name":"u","qubits":[1],"real":[[0.5030074081570997,0.0],[0.0,0.5030074081570997]],"imag":[[0.8642820993975734,0.0],[0.0,-0.8642820993975734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9613311344556061,0.0],[0.0,0.9613311344556061]],"imag":[[-0.27539507970604227,0.0],[0.0,0.27539507970604227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.857855741640553,-0.14198945734509066],[0.04779835812476049,-0.28600790914465735]],"imag":[[-0.48736281129748454,-0.08000006688369789],[-0.1558086443658586,0.944266095551541]]},{"name":"u","qubits":[1],"real":[[0.7619930123522638,-0.6475852446792798],[0.6475852446792798,0.7619930123522638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.966221671313526,0.25771240149456615],[-0.25771240149456615,0.966221671313526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19693000929969953,-0.44746835588690814],[-0.6119815620024016,-0.228909087225529]],"imag":[[0.16479422946850353,-0.8566408254636071],[-0.7480240645461901,0.11635805264128754]]},{"name":"u","qubits":[1],"real":[[0.8667555563740125,0.0],[0.0,0.8667555563740125]],"imag":[[0.498733200714346,0.0],[0.0,-0.498733200714346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6317529056133706,0.0],[0.0,0.6317529056133706]],"imag":[[-0.7751698305849265,0.0],[0.0,0.7751698305849265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8148764737923442,0.1632737363843566],[-0.05823075606392297,0.9306096724599919]],"imag":[[0.4736518073169059,0.29149954526941496],[-0.328997685300988,-0.14945012425127854]]},{"name":"u","qubits":[2],"real":[[0.9741188003667097,0.0],[0.0,0.9741188003667097]],"imag":[[-0.22603664033099208,0.0],[0.0,0.22603664033099208]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8039821583438955,0.0],[0.0,0.8039821583438955]],"imag":[[-0.5946534192827712,0.0],[0.0,0.5946534192827712]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8736367422623714,0.0],[0.0,0.8736367422623714]],"imag":[[-0.4865787115865127,0.0],[0.0,0.4865787115865127]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997590588965521,0.0],[0.0,0.9997590588965521]],"imag":[[-0.021950493258246762,0.0],[0.0,0.021950493258246762]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.91073867763389,-0.005020623267199015],[0.07317635571361125,0.7264036504820758]],"imag":[[-0.3502546777117777,-0.2187498917592908],[0.20620849344090444,-0.6515067265682079]]},{"name":"u","qubits":[1],"real":[[0.6659211507778763,0.0],[0.0,0.6659211507778763]],"imag":[[-0.7460221316734973,0.0],[0.0,0.7460221316734973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8562573164914363,0.0],[0.0,0.8562573164914363]],"imag":[[0.516549521299637,0.0],[0.0,-0.516549521299637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.718086107226735,0.6447235537475886],[-0.6911058065929269,-0.6371725059595046]],"imag":[[0.08173858103590187,0.24900338596346785],[-0.006626542969878995,-0.3410865735720089]]},{"name":"u","qubits":[1],"real":[[0.6491478817829024,-0.760662229624142],[0.760662229624142,0.6491478817829024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9722455629423599,0.23396274348471346],[-0.23396274348471346,0.9722455629423599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.372028346605814,0.8591533497068741],[-0.6937783442838038,-0.47198945116680097]],"imag":[[0.31072619366594684,0.1640111690680702],[0.5326497450430635,-0.11037126480948527]]},{"name":"u","qubits":[1],"real":[[0.8604820417290405,0.0],[0.0,0.8604820417290405]],"imag":[[-0.5094807708459875,0.0],[0.0,0.5094807708459875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8656490646609373,0.0],[0.0,0.8656490646609373]],"imag":[[-0.5006512726955205,0.0],[0.0,0.5006512726955205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6607110899570456,0.02234742523145239],[0.057471744849843735,0.6791537445076704]],"imag":[[-0.36235099643362034,0.6570108093303033],[-0.6548737355668267,-0.3264775341886084]]},{"name":"u","qubits":[2],"real":[[0.5600045408349813,-0.828489537800087],[0.828489537800087,0.5600045408349813]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9799840311650582,0.19907611273450743],[-0.19907611273450743,0.9799840311650582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.997226587508066,0.07442535298550808],[-0.07442535298550808,0.997226587508066]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9028720804177575,0.42990930020425305],[-0.42990930020425305,0.9028720804177575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6389074118427354,-0.2633776120897312],[0.017322402591003653,0.09477157262890348]],"imag":[[0.6916622502391795,0.2098401394786119],[0.3363043042468642,-0.9368125203769175]]},{"name":"u","qubits":[1],"real":[[0.8384219120265198,0.0],[0.0,0.8384219120265198]],"imag":[[-0.5450217403313327,0.0],[0.0,0.5450217403313327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7325351667264326,0.0],[0.0,0.7325351667264326]],"imag":[[0.6807291895527013,0.0],[0.0,-0.6807291895527013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7184170856067054,0.4396069083424615],[-0.26822086932031797,-0.06848470752808777]],"imag":[[-0.31907446458277133,0.43452749429370796],[-0.5568895244306885,-0.7830973551706114]]},{"name":"u","qubits":[1],"real":[[0.7020326232270985,-0.7121447857878893],[0.7121447857878893,0.7020326232270985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8107643180668856,0.5853727193417353],[-0.5853727193417353,0.8107643180668856]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20183682407471573,0.8753423182875617],[-0.04997978792063328,-0.25151835381593846]],"imag":[[-0.3191995113471194,0.3019095795402153],[-0.9245948243433991,-0.2817178540499836]]},{"name":"u","qubits":[1],"real":[[0.40922157118957786,0.0],[0.0,0.40922157118957786]],"imag":[[-0.9124350418923712,0.0],[0.0,0.9124350418923712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9376147401142322,0.0],[0.0,0.9376147401142322]],"imag":[[0.3476759973315974,0.0],[0.0,-0.3476759973315974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6513429525624677,-0.4861941420710679],[0.28772284963565525,0.18054303951944656]],"imag":[[0.5800830026704789,-0.053584740139207526],[0.39556495036535577,-0.8533159688656198]]},{"name":"u","qubits":[2],"real":[[0.9813347806093033,0.0],[0.0,0.9813347806093033]],"imag":[[0.1923071719060174,0.0],[0.0,-0.1923071719060174]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7634303094939977,0.0],[0.0,0.7634303094939977]],"imag":[[0.6458902093590666,0.0],[0.0,-0.6458902093590666]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9158998202700244,0.0],[0.0,0.9158998202700244]],"imag":[[0.4014069247401409,0.0],[0.0,-0.4014069247401409]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999937874627437,0.0],[0.0,0.9999937874627437]],"imag":[[-0.0035249164411303427,0.0],[0.0,0.0035249164411303427]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.940845284780818,0.13503768263808966],[-0.23098316705047342,0.41037929991261785]],"imag":[[0.0544473071887227,0.30595827348403676],[-0.24185205681352254,-0.8483767968053062]]},{"name":"u","qubits":[1],"real":[[0.9714368736154423,0.0],[0.0,0.9714368736154423]],"imag":[[0.23729812595183988,0.0],[0.0,-0.23729812595183988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.658992918709876,0.0],[0.0,0.658992918709876]],"imag":[[0.7521491428501655,0.0],[0.0,-0.7521491428501655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45086606938392837,0.09882573566186173],[-0.1819612621397439,-0.8581613935870442]],"imag":[[0.8677965291675209,-0.18407184851025432],[0.10265997527567206,0.46894568034437867]]},{"name":"u","qubits":[1],"real":[[0.7596093366538108,-0.6503796242721304],[0.6503796242721304,0.7596093366538108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9525592696956515,0.3043531463890049],[-0.3043531463890049,0.9525592696956515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9380560233240635,-0.0725007638470816],[-0.20578582861001762,0.6963939582710718]],"imag":[[-0.27702874711324427,-0.19506309138301678],[0.030954210078725626,0.6868256580131812]]},{"name":"u","qubits":[1],"real":[[0.46280056964413896,0.0],[0.0,0.46280056964413896]],"imag":[[0.886462426015373,0.0],[0.0,-0.886462426015373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9132671769057492,0.0],[0.0,0.9132671769057492]],"imag":[[-0.40736109729158354,0.0],[0.0,0.40736109729158354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7804631238442599,-0.30820299199672196],[-0.16497978417092038,-0.09038486622632469]],"imag":[[-0.5437310694527676,0.015644556729960152],[0.26079782829986325,-0.9468879234240138]]},{"name":"u","qubits":[3],"real":[[0.9850978185168635,0.0],[0.0,0.9850978185168635]],"imag":[[-0.17199502304810071,0.0],[0.0,0.17199502304810071]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9932630007501779,0.0],[0.0,0.9932630007501779]],"imag":[[-0.11588188530030069,0.0],[0.0,0.11588188530030069]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9929857828328074,0.0],[0.0,0.9929857828328074]],"imag":[[-0.11823381534872655,0.0],[0.0,0.11823381534872655]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6203431766676103,0.0],[0.0,0.6203431766676103]],"imag":[[0.7843305063313156,0.0],[0.0,-0.7843305063313156]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9331100852466212,0.0],[0.0,0.9331100852466212]],"imag":[[-0.3595908352712055,0.0],[0.0,0.3595908352712055]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9967234835185225,0.0],[0.0,0.9967234835185225]],"imag":[[-0.08088446947777833,0.0],[0.0,0.08088446947777833]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997886101885625,0.0],[0.0,0.9997886101885625]],"imag":[[0.020560518894784,0.0],[0.0,-0.020560518894784]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990062518139742,0.0],[0.0,0.9990062518139742]],"imag":[[-0.04457026852728583,0.0],[0.0,0.04457026852728583]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.509646644444567,-0.555785804864897],[-0.6622996782891244,0.59196553164268]],"imag":[[-0.40764921505600193,-0.5149607309118798],[0.36802384625013246,-0.2747624320688338]]},{"name":"u","qubits":[1],"real":[[0.8852345562243173,0.0],[0.0,0.8852345562243173]],"imag":[[-0.46514490265543695,0.0],[0.0,0.46514490265543695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6387518708494391,0.0],[0.0,0.6387518708494391]],"imag":[[-0.7694127939450588,0.0],[0.0,0.7694127939450588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.762277094796044,0.3776531088453239],[-0.2752799059162938,-0.9219870431999599]],"imag":[[-0.5250903755189228,-0.02432812500300105],[-0.2596819240636824,-0.08201319335750473]]},{"name":"u","qubits":[1],"real":[[0.819169527774995,-0.5735514665353858],[0.5735514665353858,0.819169527774995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9915438116405735,0.12977237609477196],[-0.12977237609477196,0.9915438116405735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1181161574696147,-0.5491930270897049],[-0.25960855284137785,-0.7760262896619661]],"imag":[[-0.7689829146011982,0.3051243507032924],[0.57211646514295,-0.055401690925663265]]},{"name":"u","qubits":[1],"real":[[0.9661140099610179,0.0],[0.0,0.9661140099610179]],"imag":[[0.25811571001595784,0.0],[0.0,-0.25811571001595784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.361835073725557,0.0],[0.0,0.361835073725557]],"imag":[[-0.9322421248913936,0.0],[0.0,0.9322421248913936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35420057849818654,0.6814411571013619],[-0.3253062287967914,0.5203149271191883]],"imag":[[0.6155616929852266,0.17681544539170943],[-0.6243409403737041,-0.48337006971495655]]},{"name":"u","qubits":[2],"real":[[0.951019044990083,0.0],[0.0,0.951019044990083]],"imag":[[-0.309132295411124,0.0],[0.0,0.309132295411124]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9233339528293273,0.0],[0.0,0.9233339528293273]],"imag":[[0.383997931703505,0.0],[0.0,-0.383997931703505]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991837123956626,0.0],[0.0,0.9991837123956626]],"imag":[[0.040396891999530275,0.0],[0.0,-0.040396891999530275]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8307127445645676,0.0],[0.0,0.8307127445645676]],"imag":[[0.5567012987392822,0.0],[0.0,-0.5567012987392822]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.763459589132954,0.04292213295548789],[-0.6283115665301384,0.22645064961730305]],"imag":[[-0.00078148722683621,-0.6444272926724992],[-0.14951060297884983,-0.7291030505005762]]},{"name":"u","qubits":[1],"real":[[0.9931461533804445,0.0],[0.0,0.9931461533804445]],"imag":[[-0.11687907437016501,0.0],[0.0,0.11687907437016501]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4815403594324131,0.0],[0.0,0.4815403594324131]],"imag":[[-0.8764239169703794,0.0],[0.0,0.8764239169703794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19684965068459404,0.052714259943567154],[0.38383175407027764,-0.7716961997116434]],"imag":[[-0.8247533141204162,-0.5274972916246541],[-0.3656574495891983,0.3513584913985486]]},{"name":"u","qubits":[1],"real":[[0.7695396615430901,-0.6385990207572717],[0.6385990207572717,0.7695396615430901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8287910827543911,0.5595581660085072],[-0.5595581660085072,0.8287910827543911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.027616625986701084,0.23925482187962427],[0.7993703452147892,-0.5869727566288863]],"imag":[[0.5986073259782881,0.7639788750100247],[0.04374519911284739,0.12064987244606794]]},{"name":"u","qubits":[1],"real":[[0.8899934908631032,0.0],[0.0,0.8899934908631032]],"imag":[[-0.45597322972002136,0.0],[0.0,0.45597322972002136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8444731356212796,0.0],[0.0,0.8444731356212796]],"imag":[[-0.5355979118834986,0.0],[0.0,0.5355979118834986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5872581955485698,-0.4977068715539567],[-0.6261200068567087,0.6927440925969608]],"imag":[[-0.42268539339366945,-0.4782810261558049],[0.29058321869377013,-0.2089036912056292]]},{"name":"u","qubits":[2],"real":[[0.7860146393656925,-0.6182078830804573],[0.6182078830804573,0.7860146393656925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9826318880241716,0.18556554809029585],[-0.18556554809029585,0.9826318880241716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993255899755005,-0.036720092866411126],[0.036720092866411126,0.9993255899755005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9273864810179588,0.37410468431326427],[-0.37410468431326427,0.9273864810179588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2892777298938142,-0.006153990909826843],[-0.7568714099612299,-0.37249390645496694]],"imag":[[0.2530738462136409,-0.9231652895045382],[-0.5285997466263264,0.09474315966761038]]},{"name":"u","qubits":[1],"real":[[0.983519756935349,0.0],[0.0,0.983519756935349]],"imag":[[-0.18080068505907837,0.0],[0.0,0.18080068505907837]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3154948965514446,0.0],[0.0,0.3154948965514446]],"imag":[[-0.9489272734250993,0.0],[0.0,0.9489272734250993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3206721344430812,-0.2693011432050963],[-0.42015876809653085,-0.2631712047962941]],"imag":[[-0.8427216875870449,0.3383288839732572],[-0.10225531308331695,-0.8624102141695134]]},{"name":"u","qubits":[1],"real":[[0.6961978095730699,-0.7178499912555962],[0.7178499912555962,0.6961978095730699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9013925504256967,0.43300285222739354],[-0.43300285222739354,0.9013925504256967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.60185103015542,-0.5077966101734224],[0.42599651897554675,-0.18080741441402742]],"imag":[[-0.008342668229530746,0.6163183755852597],[-0.6754500005243824,-0.574110565575345]]},{"name":"u","qubits":[1],"real":[[0.9972729334375224,0.0],[0.0,0.9972729334375224]],"imag":[[0.07380173597496864,0.0],[0.0,-0.07380173597496864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.78198495947245,0.0],[0.0,0.78198495947245]],"imag":[[-0.6232972991750172,0.0],[0.0,0.6232972991750172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13879025601729422,-0.3266435010526472],[-0.29268629346634395,-0.4919160870912934]],"imag":[[0.9325915468587137,-0.06568329150092003],[-0.15920114691565138,0.8043682562722534]]},{"name":"u","qubits":[2],"real":[[0.9884760050089108,0.0],[0.0,0.9884760050089108]],"imag":[[-0.1513776321707528,0.0],[0.0,0.1513776321707528]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8640269469012364,0.0],[0.0,0.8640269469012364]],"imag":[[-0.5034455631232915,0.0],[0.0,0.5034455631232915]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6470215860825717,0.0],[0.0,0.6470215860825717]],"imag":[[0.7624716828467751,0.0],[0.0,-0.7624716828467751]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9960287323286856,0.0],[0.0,0.9960287323286856]],"imag":[[-0.08903237824360075,0.0],[0.0,0.08903237824360075]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5033196825824356,0.6028800645467665],[0.0828269046405991,-0.5601646179100895]],"imag":[[0.6187985487351544,0.0171254483290419],[0.5974088692646276,0.5678538083285697]]},{"name":"u","qubits":[1],"real":[[0.8121947303190323,0.0],[0.0,0.8121947303190323]],"imag":[[0.5833864242866768,0.0],[0.0,-0.5833864242866768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5890162055116681,0.0],[0.0,0.5890162055116681]],"imag":[[0.8081212221224217,0.0],[0.0,-0.8081212221224217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8590871114050347,-0.32984099287874935],[-0.012348821778480554,-0.7475965971113311]],"imag":[[0.2894793601085449,-0.2633931557684477],[-0.4219224356319349,0.5127653390184027]]},{"name":"u","qubits":[1],"real":[[0.6193504880057039,-0.7851146241200049],[0.7851146241200049,0.6193504880057039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8456802336522574,0.5336899309616617],[-0.5336899309616617,0.8456802336522574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9914120623114636,-0.03201588996927987],[-0.08493170272814395,-0.5185766418345785]],"imag":[[0.09655291581108263,0.08218661655758233],[-0.02379628171387913,0.8504696404880441]]},{"name":"u","qubits":[1],"real":[[0.9962450971985002,0.0],[0.0,0.9962450971985002]],"imag":[[-0.08657774718685468,0.0],[0.0,0.08657774718685468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9164859909370543,0.0],[0.0,0.9164859909370543]],"imag":[[-0.4000667799457056,0.0],[0.0,0.4000667799457056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1656264190312513,0.05761040930562614],[-0.2447060957622045,-0.8240152945333457]],"imag":[[-0.9457299769307205,0.27357584102610655],[0.13520956604590548,0.49278402401216337]]},{"name":"u","qubits":[3],"real":[[0.8427372526731276,-0.5383251089787184],[0.5383251089787184,0.8427372526731276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9923423519362276,0.12351783900990329],[-0.12351783900990329,0.9923423519362276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995125673205298,-0.03121902894587509],[0.03121902894587509,0.9995125673205298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9855404168700364,0.16944051084565057],[-0.16944051084565057,0.9855404168700364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9981562248148834,-0.06069720638793773],[0.06069720638793773,0.9981562248148834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969358624481091,-0.07822330960043218],[0.07822330960043218,0.9969358624481091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998976610895803,-0.01430619962068182],[0.01430619962068182,0.9998976610895803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8965309968324392,0.4429810060472491],[-0.4429810060472491,0.8965309968324392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3263890296231162,-0.5355030763382488],[0.4590939282434528,0.5145707915685611]],"imag":[[-0.7491286508105213,-0.21333757547314636],[-0.34858174210145304,0.6347758932001243]]},{"name":"u","qubits":[1],"real":[[0.9967993990615488,0.0],[0.0,0.9967993990615488]],"imag":[[0.07994346771647572,0.0],[0.0,-0.07994346771647572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7174411279101355,0.0],[0.0,0.7174411279101355]],"imag":[[-0.6966191412694835,0.0],[0.0,0.6966191412694835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.123557105909188,-0.5791482933803627],[-0.19948834874950083,0.7512911286379886]],"imag":[[0.7653499946473703,0.2521116450052024],[0.5993141296397186,-0.19128150134616123]]},{"name":"u","qubits":[1],"real":[[0.6085371920573026,-0.7935253530184234],[0.7935253530184234,0.6085371920573026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9242260666547867,0.38184575120828806],[-0.38184575120828806,0.9242260666547867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9524771268674855,-0.024461842213286608],[-0.059157879553214075,0.9090540509191437]],"imag":[[-0.20420002720356453,0.22470267012177686],[-0.21815136252403103,-0.3500443697921324]]},{"name":"u","qubits":[1],"real":[[0.9887219998591122,0.0],[0.0,0.9887219998591122]],"imag":[[0.14976250196426893,0.0],[0.0,-0.14976250196426893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6199253055514808,0.0],[0.0,0.6199253055514808]],"imag":[[0.7846608283436246,0.0],[0.0,-0.7846608283436246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2120270955448995,-0.6974555947702766],[0.09664373939005379,-0.7007619243374279]],"imag":[[0.6838363808552753,0.031112831712862332],[-0.6914277276840006,0.14669836544880763]]},{"name":"u","qubits":[2],"real":[[0.9990668238698802,0.0],[0.0,0.9990668238698802]],"imag":[[-0.04319121950755513,0.0],[0.0,0.04319121950755513]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9545069415170299,0.0],[0.0,0.9545069415170299]],"imag":[[0.29818869629113254,0.0],[0.0,-0.29818869629113254]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9927723491771799,0.0],[0.0,0.9927723491771799]],"imag":[[0.12001276060995979,0.0],[0.0,-0.12001276060995979]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8682040615862868,0.0],[0.0,0.8682040615862868]],"imag":[[0.49620732304660226,0.0],[0.0,-0.49620732304660226]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6026233981469414,0.19094995128235095],[-0.7713289308981959,-0.23506508538129633]],"imag":[[0.17247558396364535,-0.7554040832875477],[0.11022201822539385,0.5810741714208706]]},{"name":"u","qubits":[1],"real":[[0.9580849323066419,0.0],[0.0,0.9580849323066419]],"imag":[[-0.2864843145566218,0.0],[0.0,0.2864843145566218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5150806876068141,0.0],[0.0,0.5150806876068141]],"imag":[[-0.8571416949690941,0.0],[0.0,0.8571416949690941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44443566775618404,-0.5845516946858427],[0.5630790559353055,-0.3045515922523967]],"imag":[[-0.6767125074031634,-0.053258199276237594],[-0.16576820056103433,0.7501407921892342]]},{"name":"u","qubits":[1],"real":[[0.8233374300785916,-0.5675521793029962],[0.5675521793029962,0.8233374300785916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9238200381496844,0.3828270328922917],[-0.3828270328922917,0.9238200381496844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.28938358230896444,-0.7386392549005645],[-0.9000802195925324,-0.09582489655000628]],"imag":[[0.3138829949957566,0.5216767762345406],[-0.08712178855362804,0.416032428373866]]},{"name":"u","qubits":[1],"real":[[0.698952848734962,0.0],[0.0,0.698952848734962]],"imag":[[-0.7151677532196774,0.0],[0.0,0.7151677532196774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8403454607018389,0.0],[0.0,0.8403454607018389]],"imag":[[0.5420512030037513,0.0],[0.0,-0.5420512030037513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9984017778009371,0.04982439883313989],[-0.019491788918161473,-0.1412032623062517]],"imag":[[0.022899204256851255,-0.013676469180566033],[0.04784962584075868,0.9886314390033026]]},{"name":"u","qubits":[2],"real":[[0.8012016255470913,-0.5983944812752692],[0.5983944812752692,0.8012016255470913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9807902829859269,0.19506517064915893],[-0.19506517064915893,0.9807902829859269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997575319645282,-0.022019929159633488],[0.022019929159633488,0.9997575319645282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9276596894156568,0.37342670048250065],[-0.37342670048250065,0.9276596894156568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6717670800222186,-0.09231764943907095],[0.680597081308966,0.09431384667225776]],"imag":[[-0.08427466995991445,-0.7301398645489878],[0.28002568295655733,-0.6704313000780261]]},{"name":"u","qubits":[1],"real":[[0.9196438205523509,0.0],[0.0,0.9196438205523509]],"imag":[[0.3927534128685265,0.0],[0.0,-0.3927534128685265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6044763576354347,0.0],[0.0,0.6044763576354347]],"imag":[[0.7966230809233423,0.0],[0.0,-0.7966230809233423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6176574827980241,0.2049685272193721],[0.3118075363375052,0.7399570538613987]],"imag":[[0.5912398324358019,-0.47636393370448915],[0.41437996424541185,0.42840268901568035]]},{"name":"u","qubits":[1],"real":[[0.64890149732924,-0.760872424762437],[0.760872424762437,0.64890149732924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9450762560482724,0.3268499200761417],[-0.3268499200761417,0.9450762560482724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33191013867480235,-0.07438740132309254],[-0.08988936079476106,-0.27467571484636677]],"imag":[[0.9063613845269906,0.2506216571000736],[-0.2454884993214532,0.9253153793115334]]},{"name":"u","qubits":[1],"real":[[0.9834428867776155,0.0],[0.0,0.9834428867776155]],"imag":[[0.18121834467434625,0.0],[0.0,-0.18121834467434625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3117026550204095,0.0],[0.0,0.3117026550204095]],"imag":[[0.9501796960855498,0.0],[0.0,-0.9501796960855498]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.289507364216276,0.5099728911374186],[0.07995223823034413,-0.8122185008878451]],"imag":[[0.7588813509445501,0.28321763991330373],[0.5778340772705236,-0.004065164496363655]]},{"name":"u","qubits":[2],"real":[[0.9924368172262942,0.0],[0.0,0.9924368172262942]],"imag":[[0.12275652248961445,0.0],[0.0,-0.12275652248961445]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9195013081655373,0.0],[0.0,0.9195013081655373]],"imag":[[0.39308694239552844,0.0],[0.0,-0.39308694239552844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999730541433798,0.0],[0.0,0.9999730541433798]],"imag":[[0.00734104809690962,0.0],[0.0,-0.00734104809690962]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6567558978738678,0.0],[0.0,0.6567558978738678]],"imag":[[-0.754103236041253,0.0],[0.0,0.754103236041253]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15432215621013445,-0.48450224278326864],[0.7160027012877075,-0.33256688549599084]],"imag":[[-0.4976622714990304,-0.7026909081289318],[-0.46460420507975014,0.40110139745757095]]},{"name":"u","qubits":[1],"real":[[0.9965210299116178,0.0],[0.0,0.9965210299116178]],"imag":[[0.08334168791120421,0.0],[0.0,-0.08334168791120421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6488355571946749,0.0],[0.0,0.6488355571946749]],"imag":[[0.7609286561300447,0.0],[0.0,-0.7609286561300447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14861713323231185,0.43151495387910066],[0.4459960323979516,-0.036886822178796776]],"imag":[[0.8822968925118382,0.11515201149993162],[-0.023509152665463516,0.8939654474171734]]},{"name":"u","qubits":[1],"real":[[0.883663968277999,-0.46812176959331814],[0.46812176959331814,0.883663968277999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9499420993062919,0.3124260039842316],[-0.3124260039842316,0.9499420993062919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4020178233789009,-0.3611170257664145],[0.4806734410647186,0.12077053237288682]],"imag":[[-0.7774301792077344,0.32183610711717825],[0.0541943649997274,0.8668509055008529]]},{"name":"u","qubits":[1],"real":[[0.9627572706864641,0.0],[0.0,0.9627572706864641]],"imag":[[-0.2703672275634578,0.0],[0.0,0.2703672275634578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.874868045439718,0.0],[0.0,0.874868045439718]],"imag":[[-0.4843613352327864,0.0],[0.0,0.4843613352327864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5103334073904615,0.10473866027304798],[-0.010113432477192423,-0.03923043340632362]],"imag":[[-0.8369719210044597,0.16753396609509646],[0.19732089406566952,0.9795014835840762]]},{"name":"u","qubits":[3],"real":[[0.9988990184555001,0.0],[0.0,0.9988990184555001]],"imag":[[-0.046912161841451624,0.0],[0.0,0.046912161841451624]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963323917348674,0.0],[0.0,0.9963323917348674]],"imag":[[0.08556731373531941,0.0],[0.0,-0.08556731373531941]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9976061669391696,0.0],[0.0,0.9976061669391696]],"imag":[[-0.0691515414501927,0.0],[0.0,0.0691515414501927]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985872937314504,0.0],[0.0,0.9985872937314504]],"imag":[[0.05313583346573295,0.0],[0.0,-0.05313583346573295]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9540728565048244,0.0],[0.0,0.9540728565048244]],"imag":[[0.29957467262892,0.0],[0.0,-0.29957467262892]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992210425235015,0.0],[0.0,0.9992210425235015]],"imag":[[0.03946274418038848,0.0],[0.0,-0.03946274418038848]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9945471854296359,0.0],[0.0,0.9945471854296359]],"imag":[[0.1042875637551729,0.0],[0.0,-0.1042875637551729]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6787223269428494,0.0],[0.0,0.6787223269428494]],"imag":[[-0.7343949910703939,0.0],[0.0,0.7343949910703939]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.0031241741884472816,-0.839712264437982],[-0.884637345449155,0.018339573083613333]],"imag":[[0.16228116546541674,0.518206885156173],[-0.43711763852251406,0.16127181151175976]]},{"name":"u","qubits":[1],"real":[[0.9643353281554325,0.0],[0.0,0.9643353281554325]],"imag":[[-0.26468353721256316,0.0],[0.0,0.26468353721256316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4634261227475365,0.0],[0.0,0.4634261227475365]],"imag":[[0.8861355589046098,0.0],[0.0,-0.8861355589046098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36556513466139995,-0.46209924846105943],[0.2843528781045254,-0.4087010037018889]],"imag":[[-0.6157724654830057,-0.5231163232443593],[0.6374400707412782,-0.5880281341059249]]},{"name":"u","qubits":[1],"real":[[0.7207115386456374,-0.6932350813851228],[0.6932350813851228,0.7207115386456374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8040151784837977,0.5946087728647022],[-0.5946087728647022,0.8040151784837977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7780349370610686,-0.4687600476262538],[-0.4044451490327007,-0.880324629321379]],"imag":[[0.4178008655318714,-0.01918570360009251],[-0.23775658749467904,-0.07017459324412446]]},{"name":"u","qubits":[1],"real":[[0.8788940900802581,0.0],[0.0,0.8788940900802581]],"imag":[[0.47701695821217416,0.0],[0.0,-0.47701695821217416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9462450976642164,0.0],[0.0,0.9462450976642164]],"imag":[[0.32345048329912496,0.0],[0.0,-0.32345048329912496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6371947380713117,0.5321501243374325],[0.6171940041990098,0.04839425833177197]],"imag":[[0.4140914999127674,0.37326577748553635],[0.20391825973909194,0.7583844013996404]]},{"name":"u","qubits":[2],"real":[[0.98139167313929,0.0],[0.0,0.98139167313929]],"imag":[[-0.19201662400132166,0.0],[0.0,0.19201662400132166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9139242366449384,0.0],[0.0,0.9139242366449384]],"imag":[[0.40588482316165353,0.0],[0.0,-0.40588482316165353]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8754177559109544,0.0],[0.0,0.8754177559109544]],"imag":[[0.4833670992484166,0.0],[0.0,-0.4833670992484166]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920444484107332,0.0],[0.0,0.9920444484107332]],"imag":[[0.12588809466126671,0.0],[0.0,-0.12588809466126671]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4811328168276405,-0.08526174583387416],[0.15665310667966748,-0.5919800515644237]],"imag":[[0.43114598279688976,0.7585214491278178],[-0.7470503050378959,0.2587185042863725]]},{"name":"u","qubits":[1],"real":[[0.9341154385846487,0.0],[0.0,0.9341154385846487]],"imag":[[-0.35697107361494895,0.0],[0.0,0.35697107361494895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5198156831618679,0.0],[0.0,0.5198156831618679]],"imag":[[-0.8542784414574446,0.0],[0.0,0.8542784414574446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5348170326606054,-0.5249636117080031],[-0.0006491597182334106,0.27065124046940237]],"imag":[[-0.5975599233745171,-0.28514222054132055],[-0.5974047691008219,0.7548874263621216]]},{"name":"u","qubits":[1],"real":[[0.7798019760289749,-0.6260262599774118],[0.6260262599774118,0.7798019760289749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9134272577450535,0.40700202064406465],[-0.40700202064406465,0.9134272577450535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03854665905616563,0.785289038564309],[0.2263215858389217,-0.4960866913612037]],"imag":[[-0.5081120668775255,-0.3516495535043361],[-0.8301294009685549,0.11645476411567335]]},{"name":"u","qubits":[1],"real":[[0.7118526206310192,0.0],[0.0,0.7118526206310192]],"imag":[[0.7023288734636718,0.0],[0.0,-0.7023288734636718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9773861873917311,0.0],[0.0,0.9773861873917311]],"imag":[[-0.21146214955839218,0.0],[0.0,0.21146214955839218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9832011925132591,0.18202780175343405],[-0.020195827813246223,-0.10919638414451614]],"imag":[[0.013243256688751032,-0.00243116877105435],[0.18092031320920973,0.9772083291176874]]},{"name":"u","qubits":[2],"real":[[0.6560026235991981,-0.754758608981023],[0.754758608981023,0.6560026235991981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9851177226886435,0.17188098337146235],[-0.17188098337146235,0.9851177226886435]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9966443433680277,-0.08185385044402604],[0.08185385044402604,0.9966443433680277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9272226322526883,0.37451060096931305],[-0.37451060096931305,0.9272226322526883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09783588458299913,0.1585874492908991],[0.9520414042053669,0.2867266976418643]],"imag":[[-0.27029549571664174,0.9445731870059432],[-0.10481244850603828,0.020477211143947256]]},{"name":"u","qubits":[1],"real":[[0.7073001442663064,0.0],[0.0,0.7073001442663064]],"imag":[[-0.7069133652158955,0.0],[0.0,0.7069133652158955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.916592381689824,0.0],[0.0,0.916592381689824]],"imag":[[-0.39982296810985724,0.0],[0.0,0.39982296810985724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9187687102796784,0.3530236547645457],[0.3946544975811384,0.8104913165897599]],"imag":[[-0.0005025556798986415,0.17674304406535518],[0.010565603995251254,0.4327124001964728]]},{"name":"u","qubits":[1],"real":[[0.48804421090012806,-0.8728189091712388],[0.8728189091712388,0.48804421090012806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9554512591783791,0.29514893076961957],[-0.29514893076961957,0.9554512591783791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18026228686965415,-0.8327509168226834],[0.7189108580504098,-0.06946573988524345]],"imag":[[-0.02406399417665312,-0.5229267086770076],[0.670890162615321,-0.1680716480118143]]},{"name":"u","qubits":[1],"real":[[0.9875718940412489,0.0],[0.0,0.9875718940412489]],"imag":[[-0.15716791689075787,0.0],[0.0,0.15716791689075787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5806422299779205,0.0],[0.0,0.5806422299779205]],"imag":[[0.8141588301838086,0.0],[0.0,-0.8141588301838086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27855136092669097,-0.15509037603096765],[-0.392135714930575,-0.3651986634508635]],"imag":[[-0.8529800574717058,0.4132567436159107],[-0.20264190572865298,-0.8196314875187808]]},{"name":"u","qubits":[2],"real":[[0.9990834302218846,0.0],[0.0,0.9990834302218846]],"imag":[[-0.042805367140961705,0.0],[0.0,0.042805367140961705]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7843429608514224,0.0],[0.0,0.7843429608514224]],"imag":[[-0.6203274294780331,0.0],[0.0,0.6203274294780331]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.933022101504101,0.0],[0.0,0.933022101504101]],"imag":[[-0.35981906300927274,0.0],[0.0,0.35981906300927274]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9962024224841198,0.0],[0.0,0.9962024224841198]],"imag":[[-0.08706740743108915,0.0],[0.0,0.08706740743108915]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.34289874518692587,0.013606296724415247],[-0.3245354892653215,0.8255047688018624]],"imag":[[0.8164793631756664,0.4643239911386627],[-0.33235314992460696,0.32056197002747205]]},{"name":"u","qubits":[1],"real":[[0.9997915642510415,0.0],[0.0,0.9997915642510415]],"imag":[[-0.02041636726882072,0.0],[0.0,0.02041636726882072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9880996009756312,0.0],[0.0,0.9880996009756312]],"imag":[[0.15381540414340264,0.0],[0.0,-0.15381540414340264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.029708872069014847,0.5494469901352781],[-0.4933510925017364,-0.7224667199364299]],"imag":[[-0.7271198939091102,0.41051436982555745],[-0.47646483850262655,0.08733725311861673]]},{"name":"u","qubits":[1],"real":[[0.8112396973159413,-0.5847137363691227],[0.5847137363691227,0.8112396973159413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9675955755199814,0.252505053878444],[-0.252505053878444,0.9675955755199814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6057456538134832,0.6718086604987985],[-0.6918045182109254,0.19928036552004783]],"imag":[[0.2717742020995002,-0.32845716560620974],[0.28393220060818164,-0.6333058897238685]]},{"name":"u","qubits":[1],"real":[[0.9058303162057566,0.0],[0.0,0.9058303162057566]],"imag":[[-0.4236406947432918,0.0],[0.0,0.4236406947432918]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6348783928595432,0.0],[0.0,0.6348783928595432]],"imag":[[-0.772612080076466,0.0],[0.0,0.772612080076466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.644643114966762,0.157524441831058],[0.16349575110511394,-0.22759048463713571]],"imag":[[-0.5384452626953226,0.5193245648269768],[0.5174756929339674,0.8085113591630723]]},{"name":"u","qubits":[5],"real":[[0.998835031218335,0.0],[0.0,0.998835031218335]],"imag":[[-0.048255366655615146,0.0],[0.0,0.048255366655615146]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9890245175697172,0.0],[0.0,0.9890245175697172]],"imag":[[0.1477514928722827,0.0],[0.0,-0.1477514928722827]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9998995260531904,0.0],[0.0,0.9998995260531904]],"imag":[[-0.014175253034959128,0.0],[0.0,0.014175253034959128]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9975013738917228,0.0],[0.0,0.9975013738917228]],"imag":[[0.07064707413704747,0.0],[0.0,-0.07064707413704747]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9985771145335924,0.0],[0.0,0.9985771145335924]],"imag":[[0.0533267881065857,0.0],[0.0,-0.0533267881065857]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.999960137170412,0.0],[0.0,0.999960137170412]],"imag":[[0.008928833637756555,0.0],[0.0,-0.008928833637756555]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9966509353325592,0.0],[0.0,0.9966509353325592]],"imag":[[-0.08177354768343424,0.0],[0.0,0.08177354768343424]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9903240027039768,0.0],[0.0,0.9903240027039768]],"imag":[[-0.13877452816844238,0.0],[0.0,0.13877452816844238]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9202761596204376,0.0],[0.0,0.9202761596204376]],"imag":[[-0.3912694596237467,0.0],[0.0,0.3912694596237467]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9986828661868398,0.0],[0.0,0.9986828661868398]],"imag":[[0.051308213619641094,0.0],[0.0,-0.051308213619641094]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999998235849719,0.0],[0.0,0.999998235849719]],"imag":[[-0.0018783762801139854,0.0],[0.0,0.0018783762801139854]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9995682827058664,0.0],[0.0,0.9995682827058664]],"imag":[[-0.029381085896290286,0.0],[0.0,0.029381085896290286]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9997553775332977,0.0],[0.0,0.9997553775332977]],"imag":[[0.022117529094668447,0.0],[0.0,-0.022117529094668447]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999579768231301,0.0],[0.0,0.9999579768231301]],"imag":[[0.009167583530697212,0.0],[0.0,-0.009167583530697212]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9978564161292899,0.0],[0.0,0.9978564161292899]],"imag":[[-0.0654413690994423,0.0],[0.0,0.0654413690994423]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9945741170701251,0.0],[0.0,0.9945741170701251]],"imag":[[0.10403040735372059,0.0],[0.0,-0.10403040735372059]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9945741170701251,0.0],[0.0,0.9945741170701251]],"imag":[[0.10403040735372059,0.0],[0.0,-0.10403040735372059]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9978564161292899,0.0],[0.0,0.9978564161292899]],"imag":[[-0.0654413690994423,0.0],[0.0,0.0654413690994423]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999579768231301,0.0],[0.0,0.9999579768231301]],"imag":[[0.009167583530697215,0.0],[0.0,-0.009167583530697215]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9997553775332977,0.0],[0.0,0.9997553775332977]],"imag":[[0.022117529094668454,0.0],[0.0,-0.022117529094668454]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9995682827058664,0.0],[0.0,0.9995682827058664]],"imag":[[-0.029381085896290293,0.0],[0.0,0.029381085896290293]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.999998235849719,0.0],[0.0,0.999998235849719]],"imag":[[-0.0018783762801139958,0.0],[0.0,0.0018783762801139958]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9986828661868398,0.0],[0.0,0.9986828661868398]],"imag":[[0.051308213619641094,0.0],[0.0,-0.051308213619641094]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9202761596204376,0.0],[0.0,0.9202761596204376]],"imag":[[-0.3912694596237467,0.0],[0.0,0.3912694596237467]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9903240027039768,0.0],[0.0,0.9903240027039768]],"imag":[[-0.13877452816844238,0.0],[0.0,0.13877452816844238]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9966509353325592,0.0],[0.0,0.9966509353325592]],"imag":[[-0.08177354768343424,0.0],[0.0,0.08177354768343424]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999960137170412,0.0],[0.0,0.999960137170412]],"imag":[[0.008928833637756544,0.0],[0.0,-0.008928833637756544]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985771145335924,0.0],[0.0,0.9985771145335924]],"imag":[[0.0533267881065857,0.0],[0.0,-0.0533267881065857]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9975013738917228,0.0],[0.0,0.9975013738917228]],"imag":[[0.07064707413704747,0.0],[0.0,-0.07064707413704747]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9998995260531904,0.0],[0.0,0.9998995260531904]],"imag":[[-0.014175253034959125,0.0],[0.0,0.014175253034959125]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9890245175697172,0.0],[0.0,0.9890245175697172]],"imag":[[0.1477514928722827,0.0],[0.0,-0.1477514928722827]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998835031218335,0.0],[0.0,0.998835031218335]],"imag":[[-0.048255366655615146,0.0],[0.0,0.048255366655615146]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.3823353205488345,-0.008265586804731516],[0.15407203674328565,-0.7115992531403739]],"imag":[[-0.8576697206186195,-0.34373541142799446],[-0.3073827589318809,0.6127023338745029]]},{"name":"u","qubits":[1],"real":[[0.6998272950347443,0.0],[0.0,0.6998272950347443]],"imag":[[-0.7143120866430533,0.0],[0.0,0.7143120866430533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8266262258687855,0.0],[0.0,0.8266262258687855]],"imag":[[-0.5627513506922285,0.0],[0.0,0.5627513506922285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.729721370853387,-0.6166064331945492],[0.6280009249624472,-0.4690308329251772]],"imag":[[0.014950394827658711,-0.29509271959410743],[0.2699963793473192,-0.5592198772854589]]},{"name":"u","qubits":[1],"real":[[0.6794765457608674,-0.7336972289445286],[0.7336972289445286,0.6794765457608674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9286886574724122,0.37086032071669334],[-0.37086032071669334,0.9286886574724122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5804953125420304,-0.43442084465954584],[-0.11780499212920058,-0.17937402574744066]],"imag":[[0.32990208774068425,0.6045397706903612],[0.73505903739122,-0.6431447381935799]]},{"name":"u","qubits":[1],"real":[[0.9232731858820629,0.0],[0.0,0.9232731858820629]],"imag":[[-0.3841440149620786,0.0],[0.0,0.3841440149620786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8698505502621523,0.0],[0.0,0.8698505502621523]],"imag":[[-0.49331533546873535,0.0],[0.0,0.49331533546873535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6789364003774858,0.20909987366577176],[-0.28943428405571214,-0.9556980260742854]],"imag":[[-0.6746551335416557,0.2004072300624678],[0.010658810511025834,0.052492551179779294]]},{"name":"u","qubits":[2],"real":[[0.9579022636173474,0.0],[0.0,0.9579022636173474]],"imag":[[0.2870945024843942,0.0],[0.0,-0.2870945024843942]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9639462623072031,0.0],[0.0,0.9639462623072031]],"imag":[[0.2660969811628323,0.0],[0.0,-0.2660969811628323]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8961545695198571,0.0],[0.0,0.8961545695198571]],"imag":[[0.4437420281297227,0.0],[0.0,-0.4437420281297227]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999837441821556,0.0],[0.0,0.9999837441821556]],"imag":[[-0.005701874379286604,0.0],[0.0,0.005701874379286604]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6577018612263575,-0.45945872369142315],[0.5745861515394807,-0.40851690902963633]],"imag":[[0.3106471140596411,0.5097296474501459],[-0.37520312728554156,0.6018199920001581]]},{"name":"u","qubits":[1],"real":[[0.9954334721921759,0.0],[0.0,0.9954334721921759]],"imag":[[-0.09545785687636442,0.0],[0.0,0.09545785687636442]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4693453139909467,0.0],[0.0,0.4693453139909467]],"imag":[[-0.8830147089571836,0.0],[0.0,0.8830147089571836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15842361588293064,0.5522458962539065],[-0.5381321560596286,-0.3243565398834438]],"imag":[[-0.8184237770618318,-0.010437870527181453],[-0.1244920145432559,0.7679247072235773]]},{"name":"u","qubits":[1],"real":[[0.5944423037830143,-0.8041382639031316],[0.8041382639031316,0.5944423037830143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8957621900123504,0.44453357459732773],[-0.44453357459732773,0.8957621900123504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7569755910558992,0.06891484107716833],[0.144107051026135,-0.920998976556241]],"imag":[[0.608123975623697,0.22896272512465793],[-0.1908044618496955,0.30755113455351746]]},{"name":"u","qubits":[1],"real":[[0.8344037138209217,0.0],[0.0,0.8344037138209217]],"imag":[[0.5511537375014828,0.0],[0.0,-0.5511537375014828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8268004852930438,0.0],[0.0,0.8268004852930438]],"imag":[[-0.5624952955529381,0.0],[0.0,0.5624952955529381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9186353551645432,-0.045665914378660834],[0.008079018994309562,-0.16278708661112137]],"imag":[[0.39197520464582525,0.019471708927004325],[-0.04898216651666959,0.9854115085831331]]},{"name":"u","qubits":[2],"real":[[0.6613329232520354,-0.7500925040439462],[0.7500925040439462,0.6613329232520354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9839179048766961,0.17862126542786783],[-0.17862126542786783,0.9839179048766961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999927886197783,-0.012009263259403623],[0.012009263259403623,0.999927886197783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9378776060954016,0.3469662749962288],[-0.3469662749962288,0.9378776060954016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3464606094715033,-0.16119009076838517],[-0.4593823003534393,0.679895841894114]],"imag":[[0.7105045887238906,0.5909027247567995],[-0.40511254931057433,0.4032286803888884]]},{"name":"u","qubits":[1],"real":[[0.9992338396178955,0.0],[0.0,0.9992338396178955]],"imag":[[0.03913737040832002,0.0],[0.0,-0.03913737040832002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8625821417217653,0.0],[0.0,0.8625821417217653]],"imag":[[-0.5059170374505019,0.0],[0.0,0.5059170374505019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07232608879176672,0.05711207435908394],[-0.14516443218971226,-0.41346319567191725]],"imag":[[0.9218785702687388,-0.3763602655990058],[0.3519035751259003,0.8271271651115167]]},{"name":"u","qubits":[1],"real":[[0.7291613629090051,-0.6843418055626019],[0.6843418055626019,0.7291613629090051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9089005313629467,0.41701297832100276],[-0.41701297832100276,0.9089005313629467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5911569506879966,0.6783165888565461],[0.47653466758131774,-0.3165946843545054]],"imag":[[-0.22557159270380314,-0.37354721455307116],[-0.6103815419977098,0.5478292522493956]]},{"name":"u","qubits":[1],"real":[[0.7919880038021094,0.0],[0.0,0.7919880038021094]],"imag":[[0.6105366506881876,0.0],[0.0,-0.6105366506881876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.739696661989901,0.0],[0.0,0.739696661989901]],"imag":[[-0.6729404492531254,0.0],[0.0,0.6729404492531254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7497077514299921,-0.563314219971035],[-0.005236611283147229,-0.15699979430690073]],"imag":[[0.19728877566220382,0.2858190266968208],[0.631654972548909,-0.759167727280406]]},{"name":"u","qubits":[2],"real":[[0.9951109833258099,0.0],[0.0,0.9951109833258099]],"imag":[[0.09876300352024377,0.0],[0.0,-0.09876300352024377]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9978997026125418,0.0],[0.0,0.9978997026125418]],"imag":[[-0.06477795555434543,0.0],[0.0,0.06477795555434543]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9692227360607162,0.0],[0.0,0.9692227360607162]],"imag":[[-0.24618547459787182,0.0],[0.0,0.24618547459787182]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7232688344691126,0.0],[0.0,0.7232688344691126]],"imag":[[-0.6905665739707443,0.0],[0.0,0.6905665739707443]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13995276173939503,0.7674358982312588],[-0.0300588301280876,-0.616604177923379]],"imag":[[-0.6011440086118248,0.17343946349548903],[-0.786215983126108,0.02757140503876838]]},{"name":"u","qubits":[1],"real":[[0.9651420486004577,0.0],[0.0,0.9651420486004577]],"imag":[[-0.2617266245977119,0.0],[0.0,0.2617266245977119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5986416732418782,0.0],[0.0,0.5986416732418782]],"imag":[[0.8010169455499455,0.0],[0.0,-0.8010169455499455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3880471714115865,0.49801224459923793],[0.31396178653349255,-0.7182268659508664]],"imag":[[-0.6628653984525258,-0.4025079633039203],[-0.5580831953127946,-0.2722522961015299]]},{"name":"u","qubits":[1],"real":[[0.7982596932091865,-0.6023134252177809],[0.6023134252177809,0.7982596932091865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9579752085923106,0.2868510061382372],[-0.2868510061382372,0.9579752085923106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45257601868235237,-0.1876494444484425],[0.7205540738738969,-0.06816251811837903]],"imag":[[-0.3263258619767496,0.8083774273920277],[0.4116894530377147,0.5537756693869812]]},{"name":"u","qubits":[1],"real":[[0.9634295896998047,0.0],[0.0,0.9634295896998047]],"imag":[[-0.2679616123456228,0.0],[0.0,0.2679616123456228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8447126447880232,0.0],[0.0,0.8447126447880232]],"imag":[[0.5352200927984887,0.0],[0.0,-0.5352200927984887]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5142408611964895,0.021381278085427065],[-0.04316896271238873,0.9555483383973904]],"imag":[[-0.8529374981705993,-0.08715963422253087],[0.07867910490535672,-0.280844106392878]]},{"name":"u","qubits":[3],"real":[[0.9936138548677418,0.0],[0.0,0.9936138548677418]],"imag":[[-0.11283398164944033,0.0],[0.0,0.11283398164944033]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99940507716634,0.0],[0.0,0.99940507716634]],"imag":[[-0.03448900888895018,0.0],[0.0,0.03448900888895018]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8810969433371397,0.0],[0.0,0.8810969433371397]],"imag":[[0.4729357001136087,0.0],[0.0,-0.4729357001136087]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988696313288468,0.0],[0.0,0.9988696313288468]],"imag":[[0.04753377335089072,0.0],[0.0,-0.04753377335089072]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.996183920017339,0.0],[0.0,0.996183920017339]],"imag":[[0.08727884909236532,0.0],[0.0,-0.08727884909236532]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.797672984326802,0.0],[0.0,0.797672984326802]],"imag":[[0.6030902171940559,0.0],[0.0,-0.6030902171940559]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9671405173658739,0.0],[0.0,0.9671405173658739]],"imag":[[0.25424244269844026,0.0],[0.0,-0.25424244269844026]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999789526817229,0.0],[0.0,0.999789526817229]],"imag":[[-0.02051589789849428,0.0],[0.0,0.02051589789849428]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.24398838531699696,0.808432663490773],[-0.1531228872422952,0.23579651200404517]],"imag":[[-0.4287266318071522,0.3210915315154142],[0.8562806341453034,0.43328612015275375]]},{"name":"u","qubits":[1],"real":[[0.8393299099504947,0.0],[0.0,0.8393299099504947]],"imag":[[-0.5436223894050854,0.0],[0.0,0.5436223894050854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7031169367029557,0.0],[0.0,0.7031169367029557]],"imag":[[-0.7110742389662642,0.0],[0.0,0.7110742389662642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.787379483676929,-0.24175635686765345],[-0.4081558394794599,0.24586663905174921]],"imag":[[-0.35285285399036315,-0.44393949591085935],[-0.29822344444111976,0.827055731910425]]},{"name":"u","qubits":[1],"real":[[0.5765282823113272,-0.817077193229104],[0.817077193229104,0.5765282823113272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9397751378711459,0.3417933443460667],[-0.3417933443460667,0.9397751378711459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8503588061093736,-0.16950431996745738],[-0.2992956105139597,-0.880517482189041]],"imag":[[0.233064520954827,-0.44027163826063986],[0.3646820087026697,-0.04602318562566269]]},{"name":"u","qubits":[1],"real":[[0.8812884868259334,0.0],[0.0,0.8812884868259334]],"imag":[[-0.47257867386082564,0.0],[0.0,0.47257867386082564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8058804890093458,0.0],[0.0,0.8058804890093458]],"imag":[[-0.5920782359064194,0.0],[0.0,0.5920782359064194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8068164457927707,-0.1257395096232865],[-0.06017186085878242,0.6229183384754333]],"imag":[[-0.535973910184733,-0.21440327917106222],[0.2411608126549592,-0.7417503307659502]]},{"name":"u","qubits":[2],"real":[[0.9900281590073953,0.0],[0.0,0.9900281590073953]],"imag":[[0.14086960059724657,0.0],[0.0,-0.14086960059724657]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6258183243453271,0.0],[0.0,0.6258183243453271]],"imag":[[-0.7799688615025647,0.0],[0.0,0.7799688615025647]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.918168807463361,0.0],[0.0,0.918168807463361]],"imag":[[0.3961894004151415,0.0],[0.0,-0.3961894004151415]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945846540854573,0.0],[0.0,0.9945846540854573]],"imag":[[0.10392961973235232,0.0],[0.0,-0.10392961973235232]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.161249980784276,-0.3075691086418485],[-0.445538284473503,0.341525162685376]],"imag":[[-0.5362217084383434,-0.7693282566666806],[-0.698541595157327,0.4437294673065928]]},{"name":"u","qubits":[1],"real":[[0.6276998247982748,0.0],[0.0,0.6276998247982748]],"imag":[[-0.7784554771778635,0.0],[0.0,0.7784554771778635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9683588824015186,0.0],[0.0,0.9683588824015186]],"imag":[[0.24956176564947205,0.0],[0.0,-0.24956176564947205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9409562473790409,-0.06789039692331308],[0.042354804820127046,-0.9168757734461782]],"imag":[[0.2041082416747534,0.2614040171925227],[0.26673439355929085,-0.293934771452237]]},{"name":"u","qubits":[1],"real":[[0.7904808576922432,-0.6124867456705781],[0.6124867456705781,0.7904808576922432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.964983785031196,0.26230953971761395],[-0.26230953971761395,0.964983785031196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20979341002572835,0.760822673078587],[-0.18186299315276586,-0.0642583974076503]],"imag":[[0.31113686955706704,0.5294614562379008],[0.9089039692033049,-0.36971649253258293]]},{"name":"u","qubits":[1],"real":[[0.9603417312512786,0.0],[0.0,0.9603417312512786]],"imag":[[-0.2788256789058298,0.0],[0.0,0.2788256789058298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4334575689352069,0.0],[0.0,0.4334575689352069]],"imag":[[-0.9011739765066346,0.0],[0.0,0.9011739765066346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4523477994620815,0.3272268726581128],[-0.5343332888232964,-0.8442166400681685]],"imag":[[-0.7133291788134924,0.42363371535498956],[-0.032107435748758927,0.02748297030765383]]},{"name":"u","qubits":[2],"real":[[0.6313506434789379,-0.7754974951466517],[0.7754974951466517,0.6313506434789379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9661405044270076,0.25801652215609605],[-0.25801652215609605,0.9661405044270076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996969770086658,0.07778995779248354],[-0.07778995779248354,0.996969770086658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392805155143462,0.34315027783043384],[-0.34315027783043384,0.9392805155143462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.540618246465897,0.017512778798495655],[0.6287070629165026,0.25744630479095815]],"imag":[[0.49076918394190855,-0.6830598965390128],[-0.2675910101629665,-0.6832597459739223]]},{"name":"u","qubits":[1],"real":[[0.9755850552287104,0.0],[0.0,0.9755850552287104]],"imag":[[-0.2196219479341582,0.0],[0.0,0.2196219479341582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9742162418330502,0.0],[0.0,0.9742162418330502]],"imag":[[0.22561629849966008,0.0],[0.0,-0.22561629849966008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3664063971715583,0.5158543737342534],[-0.4320097970135747,0.0353289588604116]],"imag":[[-0.7725665571022332,0.05274023187473936],[0.286800980199249,0.8543211326584865]]},{"name":"u","qubits":[1],"real":[[0.9154304671493995,-0.40247616055442625],[0.40247616055442625,0.9154304671493995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9747168563812635,0.2234436167945448],[-0.2234436167945448,0.9747168563812635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6690417970049725,-0.6233577977685023],[-0.07956642521719322,0.11853332462350578]],"imag":[[-0.3766642905076048,0.1480950440695546],[-0.6357485903208259,-0.7585794387122144]]},{"name":"u","qubits":[1],"real":[[0.504032407980972,0.0],[0.0,0.504032407980972]],"imag":[[-0.8636847409239687,0.0],[0.0,0.8636847409239687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9288615421823657,0.0],[0.0,0.9288615421823657]],"imag":[[-0.37042709870445123,0.0],[0.0,0.37042709870445123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7795522825349142,-0.009616291398335725],[0.31731930319495066,-0.2517285072491605]],"imag":[[0.4404338783894655,-0.44522327488706337],[-0.31244951173156,-0.8592534673055966]]},{"name":"u","qubits":[2],"real":[[0.9352607742638882,0.0],[0.0,0.9352607742638882]],"imag":[[-0.35395943852836065,0.0],[0.0,0.35395943852836065]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9739884657942772,0.0],[0.0,0.9739884657942772]],"imag":[[-0.22659759155761142,0.0],[0.0,0.22659759155761142]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977409898680467,0.0],[0.0,0.9977409898680467]],"imag":[[-0.0671782489882717,0.0],[0.0,0.0671782489882717]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7002628669190241,0.0],[0.0,0.7002628669190241]],"imag":[[-0.7138850868412571,0.0],[0.0,0.7138850868412571]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5921666692971835,0.4478916603179371],[0.5640864804513074,0.7454559235137249]],"imag":[[0.5339281864320921,-0.40453972379045683],[0.2146293784151514,0.28290658986931005]]},{"name":"u","qubits":[1],"real":[[0.9518441724954864,0.0],[0.0,0.9518441724954864]],"imag":[[0.30658224228807335,0.0],[0.0,-0.30658224228807335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4744858080006224,0.0],[0.0,0.4744858080006224]],"imag":[[0.880263152702643,0.0],[0.0,-0.880263152702643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41442100042592367,0.49227277001658776],[0.688067008528481,-0.2682988891782739]],"imag":[[0.5765842515236409,0.503461374090501],[0.14956479223255298,0.6574267037205019]]},{"name":"u","qubits":[1],"real":[[0.5803329335025417,-0.8143793258011494],[0.8143793258011494,0.5803329335025417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8921006914625292,0.4518366477966093],[-0.4518366477966093,0.8921006914625292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8972909525429832,0.0070266219991978515],[0.11014197715194225,-0.9142597827793665]],"imag":[[-0.19267624575176742,-0.3971088482907311],[-0.3815934429161113,-0.07990143168125892]]},{"name":"u","qubits":[1],"real":[[0.6658120642271934,0.0],[0.0,0.6658120642271934]],"imag":[[-0.7461194911872518,0.0],[0.0,0.7461194911872518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8803083798955538,0.0],[0.0,0.8803083798955538]],"imag":[[0.47440189321467235,0.0],[0.0,-0.47440189321467235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9760363386577828,0.18575258571523343],[-0.06865042654326207,-0.3598404173542947]],"imag":[[0.1113897686035376,-0.02100861656714374],[-0.17387496658630472,-0.9140949015109572]]},{"name":"u","qubits":[3],"real":[[0.7361364821061104,-0.6768331254544507],[0.6768331254544507,0.7361364821061104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9954917305022314,0.09484837637868455],[-0.09484837637868455,0.9954917305022314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993385964669341,-0.03636440033189394],[0.03636440033189394,0.9993385964669341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9818251721579533,0.1897875952664068],[-0.1897875952664068,0.9818251721579533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995722862539486,-0.029244564504439116],[0.029244564504439116,0.9995722862539486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999999929326657,-0.00011888931214762889],[0.00011888931214762889,0.9999999929326657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999888570980426,-0.004720771097011629],[0.004720771097011629,0.9999888570980426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9153275138231765,0.4027102462544041],[-0.4027102462544041,0.9153275138231765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2361684187094467,0.08672046939092302],[0.19655968012352287,0.559646621784924]],"imag":[[0.9121896921041571,-0.3234408814788576],[-0.27110650263861397,-0.7580641233441408]]},{"name":"u","qubits":[1],"real":[[0.9581137417219757,0.0],[0.0,0.9581137417219757]],"imag":[[-0.28638795003197187,0.0],[0.0,0.28638795003197187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7747059443253708,0.0],[0.0,0.7747059443253708]],"imag":[[0.6323216743295579,0.0],[0.0,-0.6323216743295579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5382103179144708,0.19535835430054682],[0.1926859077398936,0.6635606891325887]],"imag":[[-0.8198562824041679,-0.0006658061306707291],[0.03220979433766749,-0.7221647193992953]]},{"name":"u","qubits":[1],"real":[[0.6482750119277255,-0.7614062706007269],[0.7614062706007269,0.6482750119277255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.924346749820843,0.3815535166862493],[-0.3815535166862493,0.924346749820843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8430513322571429,-0.2451927177056728],[0.3106640900991057,0.9022444984175605]],"imag":[[-0.35825566336916564,0.317486790319663],[0.2537817053419527,0.1582325321540057]]},{"name":"u","qubits":[1],"real":[[0.9995217407137427,0.0],[0.0,0.9995217407137427]],"imag":[[0.030923936369256864,0.0],[0.0,-0.030923936369256864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41535660131116825,0.0],[0.0,0.41535660131116825]],"imag":[[0.9096586688133276,0.0],[0.0,-0.9096586688133276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05767400504576603,-0.32433233522010535],[0.359923662707165,0.36722944035722793]],"imag":[[0.9311758013988569,-0.1561853781947943],[0.0063476810440238375,-0.8576463152743907]]},{"name":"u","qubits":[2],"real":[[0.9992372907337248,0.0],[0.0,0.9992372907337248]],"imag":[[0.039049158852982054,0.0],[0.0,-0.039049158852982054]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8938071376453063,0.0],[0.0,0.8938071376453063]],"imag":[[-0.44845155891612704,0.0],[0.0,0.44845155891612704]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6564188039164967,0.0],[0.0,0.6564188039164967]],"imag":[[0.754396682034615,0.0],[0.0,-0.754396682034615]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9984840218184187,0.0],[0.0,0.9984840218184187]],"imag":[[-0.055042330740219345,0.0],[0.0,0.055042330740219345]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4965605111966287,-0.021356576406680237],[0.631443064267202,-0.6635339542363357]],"imag":[[0.5764758150827677,0.6485731955523504],[-0.14960932435395843,-0.3723162610344748]]},{"name":"u","qubits":[1],"real":[[0.9982559018609032,0.0],[0.0,0.9982559018609032]],"imag":[[-0.059035196280480214,0.0],[0.0,0.059035196280480214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7242356429483265,0.0],[0.0,0.7242356429483265]],"imag":[[0.689552560348538,0.0],[0.0,-0.689552560348538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1051990413060897,0.0979431199565304],[-0.35505501174202986,-0.7545256888414498]],"imag":[[-0.8863211692444827,0.4401989231138049],[-0.2780357626174012,-0.4767840582705791]]},{"name":"u","qubits":[1],"real":[[0.5730683795275535,-0.8195075548069486],[0.8195075548069486,0.5730683795275535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9593710023427414,0.2821476206950604],[-0.2821476206950604,0.9593710023427414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6047087820388465,-0.6023673946660002],[-0.47210673012129645,0.6106858994832289]],"imag":[[-0.09534620624755283,0.5122400918735173],[-0.6343119305621422,0.04273572619092774]]},{"name":"u","qubits":[1],"real":[[0.9994222821608929,0.0],[0.0,0.9994222821608929]],"imag":[[0.0339867903796827,0.0],[0.0,-0.0339867903796827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.914861054746111,0.0],[0.0,0.914861054746111]],"imag":[[-0.40376880824158917,0.0],[0.0,0.40376880824158917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06625987293318203,-0.2197352164180122],[0.09373326683805094,0.8923934937726412]],"imag":[[0.9730988353838919,-0.02011766584674586],[0.1997557521105681,-0.393631256963757]]},{"name":"u","qubits":[2],"real":[[0.6927837093559156,-0.7211454305832203],[0.7211454305832203,0.6927837093559156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9826514940965726,0.18546169725787998],[-0.18546169725787998,0.9826514940965726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9962077186697122,0.08700678860231204],[-0.08700678860231204,0.9962077186697122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8872004188586161,0.46138423984472643],[-0.46138423984472643,0.8872004188586161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1998379697997893,-0.28739127878941495],[0.9449330184944658,-0.12053909025694429]],"imag":[[-0.10952819425311175,-0.9303088806228473],[0.23488284536953383,-0.1933958821435378]]},{"name":"u","qubits":[1],"real":[[0.9011766929307414,0.0],[0.0,0.9011766929307414]],"imag":[[0.43345192134585375,0.0],[0.0,-0.43345192134585375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7806735622533305,0.0],[0.0,0.7806735622533305]],"imag":[[0.6249390283849259,0.0],[0.0,-0.6249390283849259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6504658498331786,0.5279121831404265],[0.5392825065989207,0.8248136243268662]],"imag":[[0.5197499124682662,-0.1675199498028183],[-0.12620849720369476,0.11370258763435737]]},{"name":"u","qubits":[1],"real":[[0.8929632359865521,-0.4501296026439777],[0.4501296026439777,0.8929632359865521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9548933236018231,0.2969490537797082],[-0.2969490537797082,0.9548933236018231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1013836871454195,0.8053830689632844],[-0.4721821089303877,0.38066424653926434]],"imag":[[0.3774983137538594,0.44561696929209754],[-0.790101529614925,0.08876012794550091]]},{"name":"u","qubits":[1],"real":[[0.8419389119959031,0.0],[0.0,0.8419389119959031]],"imag":[[-0.5395728574225681,0.0],[0.0,0.5395728574225681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9105661930063809,0.0],[0.0,0.9105661930063809]],"imag":[[0.41336328834799346,0.0],[0.0,-0.41336328834799346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8605801568471665,0.25256529916797527],[0.09583778181544514,0.48418448477393417]],"imag":[[-0.3956564753022589,0.19765757473087292],[-0.3060602338903154,-0.8140685705221031]]},{"name":"u","qubits":[2],"real":[[0.9871768735101194,0.0],[0.0,0.9871768735101194]],"imag":[[-0.15963026156335713,0.0],[0.0,0.15963026156335713]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9359987754341583,0.0],[0.0,0.9359987754341583]],"imag":[[0.352003256214706,0.0],[0.0,-0.352003256214706]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99999120113598,0.0],[0.0,0.99999120113598]],"imag":[[0.00419495537760598,0.0],[0.0,-0.00419495537760598]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7737172178103338,0.0],[0.0,0.7737172178103338]],"imag":[[0.6335311096259099,0.0],[0.0,-0.6335311096259099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7121568341787896,0.6147332650016927],[-0.4998682254971085,0.1346628305633284]],"imag":[[0.08726200803483264,-0.3275988375842183],[0.4851285835987656,-0.7047325283953481]]},{"name":"u","qubits":[1],"real":[[0.9341424113744501,0.0],[0.0,0.9341424113744501]],"imag":[[-0.35690048370873295,0.0],[0.0,0.35690048370873295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7788103223067131,0.0],[0.0,0.7788103223067131]],"imag":[[-0.6272595012182068,0.0],[0.0,0.6272595012182068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6502926132903748,0.14924988933005684],[-0.20841974787349202,-0.9229979991662678]],"imag":[[-0.7268037155898825,0.16309612699166587],[-0.07373659065257793,-0.3149584376236819]]},{"name":"u","qubits":[1],"real":[[0.7436242367536047,-0.6685977823120706],[0.6685977823120706,0.7436242367536047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9051740829308779,0.4250410328312365],[-0.4250410328312365,0.9051740829308779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8138063587873342,0.09351085365635277],[0.2880916416648195,0.7137532519873672]],"imag":[[-0.12745835284288995,-0.5592220479705157],[0.48834084888604873,-0.411196688446758]]},{"name":"u","qubits":[1],"real":[[0.5837607937403868,0.0],[0.0,0.5837607937403868]],"imag":[[0.8119256959177937,0.0],[0.0,-0.8119256959177937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8662834154502,0.0],[0.0,0.8662834154502]],"imag":[[-0.49955284416759765,0.0],[0.0,0.49955284416759765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7928462454924246,0.5479412710800973],[0.32000455478790324,0.2251266861350075]],"imag":[[-0.2663449593173826,-0.014681863026034747],[-0.4450306490229451,-0.8055201931268277]]},{"name":"u","qubits":[3],"real":[[0.9931589447716002,0.0],[0.0,0.9931589447716002]],"imag":[[-0.11677033193479233,0.0],[0.0,0.11677033193479233]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.935570114223852,0.0],[0.0,0.935570114223852]],"imag":[[0.35314099361468737,0.0],[0.0,-0.35314099361468737]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9200989104326254,0.0],[0.0,0.9200989104326254]],"imag":[[-0.39168609245248376,0.0],[0.0,0.39168609245248376]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9309456107886881,0.0],[0.0,0.9309456107886881]],"imag":[[0.3651578696307618,0.0],[0.0,-0.3651578696307618]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9968021665802301,0.0],[0.0,0.9968021665802301]],"imag":[[0.07990895257078039,0.0],[0.0,-0.07990895257078039]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9088132389845434,0.0],[0.0,0.9088132389845434]],"imag":[[-0.4172031838881665,0.0],[0.0,0.4172031838881665]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9644066286845359,0.0],[0.0,0.9644066286845359]],"imag":[[0.2644236270633315,0.0],[0.0,-0.2644236270633315]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8844460582124742,0.0],[0.0,0.8844460582124742]],"imag":[[0.4666424435393942,0.0],[0.0,-0.4666424435393942]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7805579883812447,-0.5586358188262108],[0.2350561760548751,0.15180933519382353]],"imag":[[0.14398583259479664,-0.24067265883472516],[0.561022192862873,-0.77907420632556]]},{"name":"u","qubits":[1],"real":[[0.9871336325702764,0.0],[0.0,0.9871336325702764]],"imag":[[0.15989744040668818,0.0],[0.0,-0.15989744040668818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5645420614297478,0.0],[0.0,0.5645420614297478]],"imag":[[0.8254043014648341,0.0],[0.0,-0.8254043014648341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2944254949361149,0.14510805630186985],[-0.3604628754969337,0.6671545154918679]],"imag":[[0.884978392827709,0.3302582688684754],[0.013906385159012984,-0.6517499369383182]]},{"name":"u","qubits":[1],"real":[[0.7813547067129789,-0.6240871912621463],[0.6240871912621463,0.7813547067129789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9274145753779471,0.37403503228513507],[-0.37403503228513507,0.9274145753779471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3350212326983884,0.8564150439039114],[0.4013830171106803,-0.06742853231041411]],"imag":[[0.07352804268467676,0.3858855700272731],[0.8492620762493401,0.33630193643547596]]},{"name":"u","qubits":[1],"real":[[0.9626273023517565,0.0],[0.0,0.9626273023517565]],"imag":[[-0.27082960836470593,0.0],[0.0,0.27082960836470593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6185082198180488,0.0],[0.0,0.6185082198180488]],"imag":[[0.7857783288036826,0.0],[0.0,-0.7857783288036826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.498415026535183,0.15944794156323708],[-0.09512854955380458,-0.2865995742049315]],"imag":[[-0.8156613941254538,0.24668868111143677],[0.27790198005239714,0.9119110332747918]]},{"name":"u","qubits":[2],"real":[[0.9738900993006415,0.0],[0.0,0.9738900993006415]],"imag":[[-0.2270199869707218,0.0],[0.0,0.2270199869707218]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8974380534479214,0.0],[0.0,0.8974380534479214]],"imag":[[0.4411404994144221,0.0],[0.0,-0.4411404994144221]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9944066092182586,0.0],[0.0,0.9944066092182586]],"imag":[[0.10561957935461389,0.0],[0.0,-0.10561957935461389]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7390237722402871,0.0],[0.0,0.7390237722402871]],"imag":[[0.6736793481054144,0.0],[0.0,-0.6736793481054144]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8635282922779676,0.09353504879019416],[0.2708583056179163,0.6929198853882871]],"imag":[[0.10699185788486178,-0.48386240340582204],[-0.4117127749531631,0.5262987760309159]]},{"name":"u","qubits":[1],"real":[[0.9664822297635476,0.0],[0.0,0.9664822297635476]],"imag":[[-0.2567335185582146,0.0],[0.0,0.2567335185582146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4318135899646509,0.0],[0.0,0.4318135899646509]],"imag":[[-0.9019628725850307,0.0],[0.0,0.9019628725850307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38012738588645734,-0.5390249658014389],[-0.25935730741531726,-0.04588607968953953]],"imag":[[-0.6650133956225726,-0.3503033548004095],[0.5882126666707719,-0.7646137021719276]]},{"name":"u","qubits":[1],"real":[[0.7559538303672279,-0.6546249356334638],[0.6546249356334638,0.7559538303672279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.937826907269261,0.34710328722409556],[-0.34710328722409556,0.937826907269261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6647211323669749,0.450940271261561],[0.14760528580914747,0.550404358247861]],"imag":[[0.5729732565397079,-0.16278923560726796],[-0.4561361014831525,-0.6835258436567786]]},{"name":"u","qubits":[1],"real":[[0.998985850566999,0.0],[0.0,0.998985850566999]],"imag":[[0.04502521923244415,0.0],[0.0,-0.04502521923244415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7293368415921884,0.0],[0.0,0.7293368415921884]],"imag":[[-0.6841547862116666,0.0],[0.0,0.6841547862116666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0693509195867199,0.603513962583601],[0.103041384100937,0.7107190102799771]],"imag":[[0.7677902826267873,0.20361588548783321],[-0.6285467405204784,0.2986468760430873]]},{"name":"u","qubits":[2],"real":[[0.7809393046619798,-0.6246069183366955],[0.6246069183366955,0.7809393046619798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9820704560326635,0.18851424186993515],[-0.18851424186993515,0.9820704560326635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9936928493344559,-0.11213617249384897],[0.11213617249384897,0.9936928493344559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.920403081780661,0.39097080076223334],[-0.39097080076223334,0.920403081780661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39274677907108996,0.7262994581403495],[-0.22138801557527715,0.519267039524491]],"imag":[[0.3403256304661755,-0.4499083572041303],[-0.8251762110826544,0.02081607278970233]]},{"name":"u","qubits":[1],"real":[[0.7579067493722776,0.0],[0.0,0.7579067493722776]],"imag":[[0.6523629045676551,0.0],[0.0,-0.6523629045676551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7731067125046952,0.0],[0.0,0.7731067125046952]],"imag":[[0.6342759739105547,0.0],[0.0,-0.6342759739105547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8601328190378477,-0.49059623910799605],[0.07327465277765777,0.0923120231141207]],"imag":[[0.12946893113645191,-0.05219827255264113],[0.4878935895712339,-0.864909914906858]]},{"name":"u","qubits":[1],"real":[[0.6620438346391071,-0.7494651166107377],[0.7494651166107377,0.6620438346391071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9630703513633608,0.2692498808260695],[-0.2692498808260695,0.9630703513633608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.772789041683293,0.19335561915450142],[0.12908355050302758,0.6359153095471226]],"imag":[[0.5928132711228746,-0.11825027347196469],[-0.18629803977591208,-0.7377277251457834]]},{"name":"u","qubits":[1],"real":[[0.895978618335958,0.0],[0.0,0.895978618335958]],"imag":[[0.4440971914849131,0.0],[0.0,-0.4440971914849131]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.967389885857256,0.0],[0.0,0.967389885857256]],"imag":[[-0.2532919436955806,0.0],[0.0,0.2532919436955806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.720894278297415,-0.34542092330662005],[0.1401904165168811,-0.3281276747130138]],"imag":[[0.5485544841423514,0.24511997712828315],[-0.39968245465893465,0.8443534873748451]]},{"name":"u","qubits":[2],"real":[[0.9999793274527413,0.0],[0.0,0.9999793274527413]],"imag":[[-0.006429981894470503,0.0],[0.0,0.006429981894470503]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.619962893130017,0.0],[0.0,0.619962893130017]],"imag":[[-0.7846311306224468,0.0],[0.0,0.7846311306224468]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8806938064763138,0.0],[0.0,0.8806938064763138]],"imag":[[0.473685992229305,0.0],[0.0,-0.473685992229305]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9919079642344308,0.0],[0.0,0.9919079642344308]],"imag":[[0.12695901105595875,0.0],[0.0,-0.12695901105595875]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.571633857750555,-0.3705657622452913],[-0.17816672103001854,0.43014596570065583]],"imag":[[0.4044890312182871,0.6101674951592196],[-0.6912886342293799,0.552585823102747]]},{"name":"u","qubits":[1],"real":[[0.981473909588886,0.0],[0.0,0.981473909588886]],"imag":[[-0.19159583710589118,0.0],[0.0,0.19159583710589118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7635486272375126,0.0],[0.0,0.7635486272375126]],"imag":[[-0.6457503339865261,0.0],[0.0,0.6457503339865261]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3051046674663438,-0.11223130917413365],[0.5839676089199047,0.700515429375362]],"imag":[[-0.7516885242153756,0.57382892720237],[-0.029280303713111886,0.4091486633900806]]},{"name":"u","qubits":[1],"real":[[0.6570113027445905,-0.7538807253577028],[0.7538807253577028,0.6570113027445905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9576635334011552,0.2878898344742559],[-0.2878898344742559,0.9576635334011552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18517596616451598,0.21858235793734826],[0.9172457857383499,0.07507116246278524]],"imag":[[0.09950159709596867,-0.9529066305409668],[-0.33833335968483547,-0.19635433999811736]]},{"name":"u","qubits":[1],"real":[[0.8554101650645254,0.0],[0.0,0.8554101650645254]],"imag":[[0.5179512037868832,0.0],[0.0,-0.5179512037868832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6217137366876802,0.0],[0.0,0.6217137366876802]],"imag":[[0.7832445528785004,0.0],[0.0,-0.7832445528785004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8588071071055117,-0.23144839711390272],[-0.24637175590030758,0.9607864858866534]],"imag":[[0.4491673429043421,0.0844434149399491],[9.353028644290806e-05,0.1272410220182957]]},{"name":"u","qubits":[4],"real":[[0.9945940807277671,0.0],[0.0,0.9945940807277671]],"imag":[[0.10383936912986266,0.0],[0.0,-0.10383936912986266]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9656752415951699,0.0],[0.0,0.9656752415951699]],"imag":[[-0.2597524355422105,0.0],[0.0,0.2597524355422105]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9862076218480983,0.0],[0.0,0.9862076218480983]],"imag":[[0.16551291976374038,0.0],[0.0,-0.16551291976374038]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9959943164240005,0.0],[0.0,0.9959943164240005]],"imag":[[-0.0894165625099064,0.0],[0.0,0.0894165625099064]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9941281865862499,0.0],[0.0,0.9941281865862499]],"imag":[[0.10820881957924822,0.0],[0.0,-0.10820881957924822]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9828674749405268,0.0],[0.0,0.9828674749405268]],"imag":[[0.18431366391028314,0.0],[0.0,-0.18431366391028314]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9799485063703064,0.0],[0.0,0.9799485063703064]],"imag":[[-0.19925090931437575,0.0],[0.0,0.19925090931437575]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9161592460908441,0.0],[0.0,0.9161592460908441]],"imag":[[-0.4008144655601345,0.0],[0.0,0.4008144655601345]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9999526608838227,0.0],[0.0,0.9999526608838227]],"imag":[[-0.009730158855981203,0.0],[0.0,0.009730158855981203]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9792097716593942,0.0],[0.0,0.9792097716593942]],"imag":[[0.20285024793368442,0.0],[0.0,-0.20285024793368442]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9801272870222678,0.0],[0.0,0.9801272870222678]],"imag":[[-0.1983696076377857,0.0],[0.0,0.1983696076377857]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9950181673840282,0.0],[0.0,0.9950181673840282]],"imag":[[-0.09969376397613881,0.0],[0.0,0.09969376397613881]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9900674057836931,0.0],[0.0,0.9900674057836931]],"imag":[[-0.14059349915535876,0.0],[0.0,0.14059349915535876]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9869409170355699,0.0],[0.0,0.9869409170355699]],"imag":[[-0.16108266908947244,0.0],[0.0,0.16108266908947244]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9902926506044485,0.0],[0.0,0.9902926506044485]],"imag":[[0.13899807969470562,0.0],[0.0,-0.13899807969470562]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8504036764265068,0.0],[0.0,0.8504036764265068]],"imag":[[-0.5261307699805069,0.0],[0.0,0.5261307699805069]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.16754999373789442,-0.8984737569746502],[-0.44735396290859364,-0.054400271466479765]],"imag":[[0.06326458853276243,-0.40083600070860514],[-0.8762414183923221,0.17063416723552632]]},{"name":"u","qubits":[1],"real":[[0.9786119917324954,0.0],[0.0,0.9786119917324954]],"imag":[[-0.2057147773918013,0.0],[0.0,0.2057147773918013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8657785802582209,0.0],[0.0,0.8657785802582209]],"imag":[[0.5004272674086211,0.0],[0.0,-0.5004272674086211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3148538681828539,-0.5234883784134494],[0.03946927720228631,-0.7626805749521071]],"imag":[[-0.7158075947847251,0.33829934467104394],[0.6220359355342181,0.17271888041532335]]},{"name":"u","qubits":[1],"real":[[0.708998861873791,-0.7052096240563291],[0.7052096240563291,0.708998861873791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9018858831518557,0.4319743670304955],[-0.4319743670304955,0.9018858831518557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3696242771441325,0.31238450067971],[-0.053986230512597745,-0.05126852013401267]],"imag":[[-0.6586765535862042,0.5761414889040414],[-0.6531527986746422,-0.753557195799888]]},{"name":"u","qubits":[1],"real":[[0.9992099105166007,0.0],[0.0,0.9992099105166007]],"imag":[[-0.03974361238497275,0.0],[0.0,0.03974361238497275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8730771477445844,0.0],[0.0,0.8730771477445844]],"imag":[[-0.4875820895871598,0.0],[0.0,0.4875820895871598]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06256487321533966,-0.5888821554785992],[-0.39012829750172856,0.4870346336674728]],"imag":[[-0.7852398767783056,0.18083633350524098],[-0.476742995800822,-0.6191230031679089]]},{"name":"u","qubits":[2],"real":[[0.8808441337875166,0.0],[0.0,0.8808441337875166]],"imag":[[0.4734063919848565,0.0],[0.0,-0.4734063919848565]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9384175608522979,0.0],[0.0,0.9384175608522979]],"imag":[[-0.34550322933950106,0.0],[0.0,0.34550322933950106]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983963583407901,0.0],[0.0,0.9983963583407901]],"imag":[[-0.056610172688736284,0.0],[0.0,0.056610172688736284]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7237252905498371,0.0],[0.0,0.7237252905498371]],"imag":[[-0.6900881855375832,0.0],[0.0,0.6900881855375832]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2791841398491607,0.2260382342121472],[-0.0737984856497856,-0.2457244368623116]],"imag":[[-0.18232687370257059,0.9152703665348212],[0.9398760081512505,0.22540269285474102]]},{"name":"u","qubits":[1],"real":[[0.9985436236879367,0.0],[0.0,0.9985436236879367]],"imag":[[-0.053950269620866985,0.0],[0.0,0.053950269620866985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9187817918181792,0.0],[0.0,0.9187817918181792]],"imag":[[-0.3947657774217214,0.0],[0.0,0.3947657774217214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10116214750287189,-0.3394976318761347],[-0.3239079159838389,-0.3666314215871067]],"imag":[[-0.933451703426864,0.05635153265519777],[0.11626607091107725,-0.8643768063888133]]},{"name":"u","qubits":[1],"real":[[0.7675673273794922,-0.6409683283435332],[0.6409683283435332,0.7675673273794922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9861265908635937,0.16599502038237915],[-0.16599502038237915,0.9861265908635937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35183234445290656,0.09976984749198668],[0.27254518927175414,-0.7570666867793681]],"imag":[[-0.8779846587617318,-0.30887362773024674],[-0.1762840326877084,0.5670036079189384]]},{"name":"u","qubits":[1],"real":[[0.9658195303047576,0.0],[0.0,0.9658195303047576]],"imag":[[0.25921542176710327,0.0],[0.0,-0.25921542176710327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9620966669072439,0.0],[0.0,0.9620966669072439]],"imag":[[-0.2727086421915736,0.0],[0.0,0.2727086421915736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40622533243547654,-0.5751027891184559],[0.17201934570785168,-0.810477978336873]],"imag":[[0.7022711478768261,-0.10513323021587775],[-0.558753576140408,0.03645864072512173]]},{"name":"u","qubits":[2],"real":[[0.6356851182376493,-0.7719484635979178],[0.7719484635979178,0.6356851182376493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9911094407604748,0.1330491504499701],[-0.1330491504499701,0.9911094407604748]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999486992689837,-0.010129108068708028],[0.010129108068708028,0.9999486992689837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9732054647178848,0.22993721630750835],[-0.22993721630750835,0.9732054647178848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4938886673716382,-0.28897506472185003],[-0.8564311385778358,0.269805898686095]],"imag":[[0.13953928820767075,0.8081436649862241],[0.05593278253971844,-0.43657989617689097]]},{"name":"u","qubits":[1],"real":[[0.999841768080542,0.0],[0.0,0.999841768080542]],"imag":[[-0.01778872681153695,0.0],[0.0,0.01778872681153695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7691905806520595,0.0],[0.0,0.7691905806520595]],"imag":[[0.6390194446463641,0.0],[0.0,-0.6390194446463641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.026046591622517212,-0.6751472099045074],[-0.49216311674440166,-0.41084893569007896]],"imag":[[-0.7317619478766985,-0.08956713494752788],[0.47076692027051575,-0.606099930158204]]},{"name":"u","qubits":[1],"real":[[0.8273304577542528,-0.5617155095527793],[0.5617155095527793,0.8273304577542528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9791742364662971,0.20302170977667397],[-0.20302170977667397,0.9791742364662971]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.41678762762551197,-0.6780685755631489],[0.5377452572520358,0.10707868108833564]],"imag":[[0.5867416901582045,-0.14914848079130064],[-0.43914951985802364,-0.7116964897818394]]},{"name":"u","qubits":[1],"real":[[0.9999877267625222,0.0],[0.0,0.9999877267625222]],"imag":[[0.004954424721713025,0.0],[0.0,-0.004954424721713025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6503896223054062,0.0],[0.0,0.6503896223054062]],"imag":[[0.7596007761959114,0.0],[0.0,-0.7596007761959114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.007392205480333036,0.1942348894018635],[-0.5573187406892628,-0.7142179386051397]],"imag":[[0.7459930986481504,-0.6369556183962215],[0.36446601123287375,0.21552977545378205]]},{"name":"u","qubits":[2],"real":[[0.9996199444507734,0.0],[0.0,0.9996199444507734]],"imag":[[0.027567492744765887,0.0],[0.0,-0.027567492744765887]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8611712024508664,0.0],[0.0,0.8611712024508664]],"imag":[[0.5083150205033576,0.0],[0.0,-0.5083150205033576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7918146467130059,0.0],[0.0,0.7918146467130059]],"imag":[[0.6107614634624206,0.0],[0.0,-0.6107614634624206]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9849369438896209,0.0],[0.0,0.9849369438896209]],"imag":[[0.17291389927178677,0.0],[0.0,-0.17291389927178677]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8086056878586638,0.1294092346010005],[-0.10748576041429934,-0.811122768675289]],"imag":[[-0.08105827356867681,-0.5681897991416828],[-0.5727418346487728,0.0499345200022035]]},{"name":"u","qubits":[1],"real":[[0.9088040180207485,0.0],[0.0,0.9088040180207485]],"imag":[[0.41722326976014046,0.0],[0.0,-0.41722326976014046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9060905647468643,0.0],[0.0,0.9060905647468643]],"imag":[[-0.42308378422802795,0.0],[0.0,0.42308378422802795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5827040071575238,-0.38017094222864634],[0.5738321434249395,-0.7474484923585345]],"imag":[[0.5008717943003994,0.5148335074583296],[0.28337282313094564,-0.17814955951135744]]},{"name":"u","qubits":[1],"real":[[0.6193918403760575,-0.7850820008607766],[0.7850820008607766,0.6193918403760575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9870195548332829,0.16060011947912173],[-0.16060011947912173,0.9870195548332829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7778490017985347,-0.49970466205561065],[0.4652538804680164,0.666675466816327]],"imag":[[0.3717638907424716,-0.08389154105707684],[-0.20070218397041847,-0.5466271873994092]]},{"name":"u","qubits":[1],"real":[[0.830509844280316,0.0],[0.0,0.830509844280316]],"imag":[[0.5570039484182183,0.0],[0.0,-0.5570039484182183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9930246020606719,0.0],[0.0,0.9930246020606719]],"imag":[[-0.11790733523510825,0.0],[0.0,0.11790733523510825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8891824383873803,-0.20666508308209613],[0.05906306977255349,-0.933442264591791]],"imag":[[0.3647218854066121,-0.1833632487811813],[-0.26989644561935516,0.22880778200233814]]},{"name":"u","qubits":[3],"real":[[0.994110204685154,0.0],[0.0,0.994110204685154]],"imag":[[-0.10837389418509125,0.0],[0.0,0.10837389418509125]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.970263739851905,0.0],[0.0,0.970263739851905]],"imag":[[0.2420501500280366,0.0],[0.0,-0.2420501500280366]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9732221439369477,0.0],[0.0,0.9732221439369477]],"imag":[[-0.2298666103434143,0.0],[0.0,0.2298666103434143]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9717901602325755,0.0],[0.0,0.9717901602325755]],"imag":[[0.23584716338159623,0.0],[0.0,-0.23584716338159623]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8571208633776797,0.0],[0.0,0.8571208633776797]],"imag":[[0.5151153517055195,0.0],[0.0,-0.5151153517055195]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99676842537757,0.0],[0.0,0.99676842537757]],"imag":[[-0.08032873813474024,0.0],[0.0,0.08032873813474024]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9605546883765225,0.0],[0.0,0.9605546883765225]],"imag":[[0.27809115526726463,0.0],[0.0,-0.27809115526726463]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9197216907785262,0.0],[0.0,0.9197216907785262]],"imag":[[0.39257102734599386,0.0],[0.0,-0.39257102734599386]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2677034244493933,0.293108612741658],[-0.40756860298068776,-0.8370591152036884]],"imag":[[0.8722567308024824,-0.285640356470325],[0.03729485181903928,-0.36308258777664476]]},{"name":"u","qubits":[1],"real":[[0.9552225501578108,0.0],[0.0,0.9552225501578108]],"imag":[[0.2958882891734796,0.0],[0.0,-0.2958882891734796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.477756066598499,0.0],[0.0,0.477756066598499]],"imag":[[-0.8784925388575195,0.0],[0.0,0.8784925388575195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4229359627411502,-0.021957473073041245],[0.0606359992671741,-0.3861805757761681]],"imag":[[0.6171826470584882,-0.6631203668764372],[-0.6607072174442817,-0.6408227612242665]]},{"name":"u","qubits":[1],"real":[[0.7280256234769288,-0.6855499190876104],[0.6855499190876104,0.7280256234769288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9401538629865787,0.34075022217368167],[-0.34075022217368167,0.9401538629865787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16745656723093902,0.482504336223078],[0.34798210104352106,0.19631854398423076]],"imag":[[-0.20037100032400768,-0.8360617954710724],[0.9003989214085739,-0.17218963083625316]]},{"name":"u","qubits":[1],"real":[[0.9972162923001874,0.0],[0.0,0.9972162923001874]],"imag":[[0.07456317033943244,0.0],[0.0,-0.07456317033943244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6034270761729216,0.0],[0.0,0.6034270761729216]],"imag":[[0.7974181862369325,0.0],[0.0,-0.7974181862369325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11577468924642864,-0.6275217594987542],[-0.15392102342800879,-0.7125342625851026]],"imag":[[0.7698635961720469,0.011077272882990485],[-0.608452613738992,0.31366966704379934]]},{"name":"u","qubits":[2],"real":[[0.9999747132991926,0.0],[0.0,0.9999747132991926]],"imag":[[-0.007111452889353159,0.0],[0.0,0.007111452889353159]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8934595535550339,0.0],[0.0,0.8934595535550339]],"imag":[[0.4491436587120422,0.0],[0.0,-0.4491436587120422]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7099589137875507,0.0],[0.0,0.7099589137875507]],"imag":[[0.7042430977536103,0.0],[0.0,-0.7042430977536103]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9955040519957089,0.0],[0.0,0.9955040519957089]],"imag":[[0.09471896568335679,0.0],[0.0,-0.09471896568335679]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27798352509519303,0.5450585450977145],[0.02716895982495913,0.22999761865315488]],"imag":[[-0.5733193588711005,0.5449231642490926],[0.77025445155566,0.5941977977867279]]},{"name":"u","qubits":[1],"real":[[0.4625676288379376,0.0],[0.0,0.4625676288379376]],"imag":[[-0.8865839998281313,0.0],[0.0,0.8865839998281313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.945958165647049,0.0],[0.0,0.945958165647049]],"imag":[[-0.32428868134066924,0.0],[0.0,0.32428868134066924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5875814067226823,0.6971076822909813],[0.2853076419156016,-0.10432761457769377]],"imag":[[0.40981354592559566,-0.029014260986282236],[0.6367106858803633,0.7087417024465573]]},{"name":"u","qubits":[1],"real":[[0.7015976793992823,-0.7125732918525237],[0.7125732918525237,0.7015976793992823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9719170991970225,0.2353235056012151],[-0.2353235056012151,0.9719170991970225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.639327864380114,0.21727223466384768],[0.23041154575618913,-0.9147190964397801]],"imag":[[0.7328756656597366,0.08334216552944798],[0.03261380218869845,0.3303571311436044]]},{"name":"u","qubits":[1],"real":[[0.5471996948287811,0.0],[0.0,0.5471996948287811]],"imag":[[-0.8370020872012739,0.0],[0.0,0.8370020872012739]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9634618928295589,0.0],[0.0,0.9634618928295589]],"imag":[[0.2678454424948903,0.0],[0.0,-0.2678454424948903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8213427969795661,-0.43408885805782566],[-0.19486351765617904,0.7850542524628632]],"imag":[[0.35968592201565946,-0.08711435394687067],[0.397555350662254,-0.43320638653700316]]},{"name":"u","qubits":[2],"real":[[0.7310838257582887,-0.6822876517383443],[0.6822876517383443,0.7310838257582887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9770590756089643,0.2129684548710352],[-0.2129684548710352,0.9770590756089643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994404599509185,-0.033447974723388924],[0.033447974723388924,0.9994404599509185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9295253110864898,0.3687583165835915],[-0.3687583165835915,0.9295253110864898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7250646081359235,0.15730282453927702],[0.6634298383934616,0.336852555558246]],"imag":[[0.013324105400172363,0.6703429000414266],[-0.18429495862125486,0.6422044639909429]]},{"name":"u","qubits":[1],"real":[[0.8963047419647592,0.0],[0.0,0.8963047419647592]],"imag":[[0.44343861980153054,0.0],[0.0,-0.44343861980153054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8902675966405568,0.0],[0.0,0.8902675966405568]],"imag":[[0.4554378183373081,0.0],[0.0,-0.4554378183373081]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7264151316285761,0.3776488723675042],[-0.35858432431042647,-0.6598625908088734]],"imag":[[0.5544432822107471,-0.1493152120581313],[-0.19060688789035718,-0.6321927379356623]]},{"name":"u","qubits":[1],"real":[[0.6564743797998653,-0.7543483205167107],[0.7543483205167107,0.6564743797998653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8334058817274965,0.5526614119893066],[-0.5526614119893066,0.8334058817274965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7689069985556406,0.24456887327810597],[0.09167304781289326,0.8698983287587133]],"imag":[[0.4696635383764222,-0.35830748598846307],[-0.4240215095918955,0.23468853685449217]]},{"name":"u","qubits":[1],"real":[[0.8451170296137044,0.0],[0.0,0.8451170296137044]],"imag":[[0.5345813373630893,0.0],[0.0,-0.5345813373630893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8919604471336673,0.0],[0.0,0.8919604471336673]],"imag":[[-0.4521134379214008,0.0],[0.0,0.4521134379214008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.88932775929739,0.07519258955822902],[0.054634309932361264,-0.9371690651325583]],"imag":[[0.4216934749709569,0.16005256694452064],[0.1681839525288226,0.30073808147383696]]},{"name":"u","qubits":[2],"real":[[0.9443202640145324,0.0],[0.0,0.9443202640145324]],"imag":[[0.32902771763412864,0.0],[0.0,-0.32902771763412864]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8739723243496411,0.0],[0.0,0.8739723243496411]],"imag":[[0.48597569514419714,0.0],[0.0,-0.48597569514419714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9883093389091676,0.0],[0.0,0.9883093389091676]],"imag":[[0.1524619645187747,0.0],[0.0,-0.1524619645187747]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6655831090395599,0.0],[0.0,0.6655831090395599]],"imag":[[-0.746323740049339,0.0],[0.0,0.746323740049339]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4679844268414321,0.7772456570110153],[-0.1530594209179108,-0.13261259259659702]],"imag":[[0.17897406867638704,-0.38058907976035156],[-0.8517814700048306,-0.4831718548399656]]},{"name":"u","qubits":[1],"real":[[0.7996560926349687,0.0],[0.0,0.7996560926349687]],"imag":[[0.600458269583969,0.0],[0.0,-0.600458269583969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8620667683851587,0.0],[0.0,0.8620667683851587]],"imag":[[-0.506794718644511,0.0],[0.0,0.506794718644511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6794580110694273,0.4539404844570184],[-0.26004255172846086,-0.7070196253575677]],"imag":[[0.19733069498119002,0.5416045093818422],[0.6570960959421149,0.026941442935113358]]},{"name":"u","qubits":[1],"real":[[0.5935171626230431,-0.8048213327639199],[0.8048213327639199,0.5935171626230431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9223171158064041,0.38643387259731277],[-0.38643387259731277,0.9223171158064041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7722392727554577,-0.12297469213493613],[0.27022941830159214,-0.2136035739955769]],"imag":[[0.5616668051897781,-0.27028527643278716],[-0.12309738846301155,-0.9306968398003111]]},{"name":"u","qubits":[1],"real":[[0.9999474993774323,0.0],[0.0,0.9999474993774323]],"imag":[[-0.010246877027659987,0.0],[0.0,0.010246877027659987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5132169836925116,0.0],[0.0,0.5132169836925116]],"imag":[[0.8582588931374731,0.0],[0.0,-0.8582588931374731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.017409165793640158,-0.5190564012679069],[-0.261957023043861,0.6612608683212691]],"imag":[[-0.8493526233670389,0.09422045652992944],[-0.45790343982535947,-0.5333263746535535]]},{"name":"u","qubits":[3],"real":[[0.7543618645890697,-0.6564588161139295],[0.6564588161139295,0.7543618645890697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9954238817925343,0.09555781264283349],[-0.09555781264283349,0.9954238817925343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997273137487982,-0.023351619742795537],[0.023351619742795537,0.9997273137487982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9766682214955125,0.21475377789643807],[-0.21475377789643807,0.9766682214955125]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999691920792612,-0.00784951542133054],[0.00784951542133054,0.9999691920792612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999621038039249,0.02752780974458999],[-0.02752780974458999,0.999621038039249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999267565114871,0.012102958829029798],[-0.012102958829029798,0.9999267565114871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.929752003617169,0.36818638183650904],[-0.36818638183650904,0.929752003617169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9641125677737924,0.20446339939745176],[-0.1423893655032641,-0.05637263883002409]],"imag":[[-0.0824033948167466,0.14795727589455615],[-0.20837923546955836,-0.9659842071214415]]},{"name":"u","qubits":[1],"real":[[0.9170205854190869,0.0],[0.0,0.9170205854190869]],"imag":[[-0.3988398750346247,0.0],[0.0,0.3988398750346247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8333199060939117,0.0],[0.0,0.8333199060939117]],"imag":[[-0.5527910401839325,0.0],[0.0,0.5527910401839325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.554945174233707,-0.23552042664086145],[-0.32182540621774774,0.050065428603220885]],"imag":[[-0.5172893132992952,-0.6074353863383091],[-0.5664592022854299,0.7569979081329826]]},{"name":"u","qubits":[1],"real":[[0.6796560942869198,-0.733530908345824],[0.733530908345824,0.6796560942869198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.870572470408873,0.4920402155984731],[-0.4920402155984731,0.870572470408873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5900764654601298,0.11564571208883939],[-0.04863949533587806,-0.44321681329267665]],"imag":[[0.4963419409979938,0.6261633267701727],[-0.6348926224251594,0.6309551599743524]]},{"name":"u","qubits":[1],"real":[[0.9648703821002932,0.0],[0.0,0.9648703821002932]],"imag":[[-0.26272637048007613,0.0],[0.0,0.26272637048007613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.990792827808747,0.0],[0.0,0.990792827808747]],"imag":[[0.1353867510606064,0.0],[0.0,-0.1353867510606064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40920857900584795,0.5417635480975422],[0.0018913340764818844,-0.8007042280829965]],"imag":[[-0.6957032304441693,-0.23460096327663188],[-0.5903742684712578,-0.10162374285791277]]},{"name":"u","qubits":[2],"real":[[0.9995108265616468,0.0],[0.0,0.9995108265616468]],"imag":[[-0.03127471160624152,0.0],[0.0,0.03127471160624152]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9640027245955312,0.0],[0.0,0.9640027245955312]],"imag":[[-0.2658923597480615,0.0],[0.0,0.2658923597480615]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9787503339164758,0.0],[0.0,0.9787503339164758]],"imag":[[-0.20505556285647816,0.0],[0.0,0.20505556285647816]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5643550826455709,0.0],[0.0,0.5643550826455709]],"imag":[[0.8255321560618404,0.0],[0.0,-0.8255321560618404]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4269243703116851,0.7844892698678251],[-0.44529090858864456,-0.10166859573755913]],"imag":[[0.10615297722033178,-0.4370854755347946],[0.7798609710644143,-0.42801444973215774]]},{"name":"u","qubits":[1],"real":[[0.9960628238284222,0.0],[0.0,0.9960628238284222]],"imag":[[0.08865016067074886,0.0],[0.0,-0.08865016067074886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6203360621126782,0.0],[0.0,0.6203360621126782]],"imag":[[-0.7843361333271186,0.0],[0.0,0.7843361333271186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13855420147573771,-0.5291153459969837],[0.5589514173217826,-0.7235015613230874]],"imag":[[0.7722236895601662,0.32328046208516364],[-0.2684150137557046,-0.3034339866059007]]},{"name":"u","qubits":[1],"real":[[0.7653703878988463,-0.6435900631050557],[0.6435900631050557,0.7653703878988463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9602399527964455,0.2791759893928561],[-0.2791759893928561,0.9602399527964455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22253087475436872,0.26964857415587673],[0.12611619088827458,0.8520954422777712]],"imag":[[0.9182253954141774,-0.18609615647088315],[-0.3023852499599893,-0.40815588229488503]]},{"name":"u","qubits":[1],"real":[[0.9905831496791133,0.0],[0.0,0.9905831496791133]],"imag":[[-0.1369124668239066,0.0],[0.0,0.1369124668239066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.976375331282234,0.0],[0.0,0.976375331282234]],"imag":[[-0.21608149495851736,0.0],[0.0,0.21608149495851736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23799734694587027,0.446650899201559],[0.4795417375521367,-0.11034352880396668]],"imag":[[-0.8445267644106371,-0.17502794429252136],[-0.013096907509209966,-0.8704553398137442]]},{"name":"u","qubits":[2],"real":[[0.6542153792479315,-0.756308295310507],[0.756308295310507,0.6542153792479315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886665992872243,0.1501277970724774],[-0.1501277970724774,0.9886665992872243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993799372136306,0.035209957325731386],[-0.035209957325731386,0.9993799372136306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9291392071084078,0.36973008237626437],[-0.36973008237626437,0.9291392071084078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3419335615961822,0.836041239695205],[0.480477943629509,-0.42095348384138215]],"imag":[[-0.2455533777220234,0.3518806952254701],[-0.7693672230014834,-0.003631294307554347]]},{"name":"u","qubits":[1],"real":[[0.967254165469681,0.0],[0.0,0.967254165469681]],"imag":[[0.25380973066758283,0.0],[0.0,-0.25380973066758283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5049448652316598,0.0],[0.0,0.5049448652316598]],"imag":[[-0.863151599127396,0.0],[0.0,0.863151599127396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44934314356518046,0.21581062143478913],[-0.3995978554284518,-0.9122529857114603]],"imag":[[0.7972559914523054,-0.3404400080782122],[0.05286943693047219,0.07294427075626381]]},{"name":"u","qubits":[1],"real":[[0.6953707946005613,-0.718651137908084],[0.718651137908084,0.6953707946005613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040820521743568,0.42735891582626845],[-0.42735891582626845,0.9040820521743568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9071747008128629,-0.047215793688497563],[-0.04015188451252491,0.8885565814116243]],"imag":[[0.3886200710288776,0.15420496563005975],[-0.1561932417510295,0.4294865527947119]]},{"name":"u","qubits":[1],"real":[[0.8061798192186751,0.0],[0.0,0.8061798192186751]],"imag":[[-0.5916706001522675,0.0],[0.0,0.5916706001522675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9810955526610067,0.0],[0.0,0.9810955526610067]],"imag":[[-0.1935239430892053,0.0],[0.0,0.1935239430892053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8436063456429757,-0.16352802416448817],[-0.40024565001728885,0.10704176125065873]],"imag":[[-0.26515791337766637,-0.43735363251831416],[-0.24046420566550833,0.8777940799437252]]},{"name":"u","qubits":[2],"real":[[0.8892190245721345,0.0],[0.0,0.8892190245721345]],"imag":[[0.45748172240973906,0.0],[0.0,-0.45748172240973906]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998278189574857,0.0],[0.0,0.9998278189574857]],"imag":[[0.01855619677404562,0.0],[0.0,-0.01855619677404562]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9347459462748002,0.0],[0.0,0.9347459462748002]],"imag":[[0.35531678249532245,0.0],[0.0,-0.35531678249532245]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7707302617341809,0.0],[0.0,0.7707302617341809]],"imag":[[0.6371615679301138,0.0],[0.0,-0.6371615679301138]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.19317127334707282,-0.37357550514395077],[0.832749652203428,0.5049998625019405]],"imag":[[0.47553346008259145,-0.7726539519421298],[0.2075591584354168,0.09177336965412365]]},{"name":"u","qubits":[1],"real":[[0.9960560920243917,0.0],[0.0,0.9960560920243917]],"imag":[[0.08872576593693941,0.0],[0.0,-0.08872576593693941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8411632235802187,0.0],[0.0,0.8411632235802187]],"imag":[[0.5407813155945156,0.0],[0.0,-0.5407813155945156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1517262419112193,-0.5012350912884271],[-0.42492053214359377,0.7159880485205894]],"imag":[[0.8448993816199518,0.10903011379799427],[0.28734426010715186,0.47353662152145826]]},{"name":"u","qubits":[1],"real":[[0.7293150085240938,-0.6841780604064274],[0.6841780604064274,0.7293150085240938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936866520876294,0.44869161779601413],[-0.44869161779601413,0.8936866520876294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8849241443781157,0.4175248640901951],[-0.13374058570667724,0.2742145496302257]],"imag":[[-0.18489879299715672,-0.09162250221052776],[0.4059989541608317,-0.8614433734879143]]},{"name":"u","qubits":[1],"real":[[0.9166096087825127,0.0],[0.0,0.9166096087825127]],"imag":[[-0.39978347275440107,0.0],[0.0,0.39978347275440107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.830736863594451,0.0],[0.0,0.830736863594451]],"imag":[[-0.5566653065040559,0.0],[0.0,0.5566653065040559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7186690899102701,0.190319459724691],[-0.021204408509654875,0.7571014478369631]],"imag":[[-0.6671443121764581,-0.047028812320177554],[0.19489376336327552,0.6231887288334327]]},{"name":"u","qubits":[3],"real":[[0.9876308064203231,0.0],[0.0,0.9876308064203231]],"imag":[[-0.15679729018558425,0.0],[0.0,0.15679729018558425]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9175197765970116,0.0],[0.0,0.9175197765970116]],"imag":[[-0.3976901552130378,0.0],[0.0,0.3976901552130378]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.987289147661823,0.0],[0.0,0.987289147661823]],"imag":[[0.15893438554696424,0.0],[0.0,-0.15893438554696424]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.835436024285061,0.0],[0.0,0.835436024285061]],"imag":[[0.5495877084931676,0.0],[0.0,-0.5495877084931676]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9314727378511279,0.0],[0.0,0.9314727378511279]],"imag":[[-0.3638111304511228,0.0],[0.0,0.3638111304511228]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9778841439350233,0.0],[0.0,0.9778841439350233]],"imag":[[0.20914731898943037,0.0],[0.0,-0.20914731898943037]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9658498838885768,0.0],[0.0,0.9658498838885768]],"imag":[[-0.2591022998593848,0.0],[0.0,0.2591022998593848]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9913285771518208,0.0],[0.0,0.9913285771518208]],"imag":[[-0.13140643866320495,0.0],[0.0,0.13140643866320495]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4671450157569941,0.1626598570365048],[-0.3422698670977668,0.10380236581022725]],"imag":[[0.7405334601539422,-0.45489284403548425],[-0.34093557561906684,-0.8693902117037967]]},{"name":"u","qubits":[1],"real":[[0.9998223076660857,0.0],[0.0,0.9998223076660857]],"imag":[[-0.01885081147491948,0.0],[0.0,0.01885081147491948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7338408838992142,0.0],[0.0,0.7338408838992142]],"imag":[[0.6793213945681529,0.0],[0.0,-0.6793213945681529]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.028795471630443936,-0.6176213705732201],[-0.433400358378705,0.41739902902856596]],"imag":[[-0.763365560036728,0.18704995368791244],[-0.4781296601556976,-0.6397923163047655]]},{"name":"u","qubits":[1],"real":[[0.846080167664559,-0.5330556724064681],[0.5330556724064681,0.846080167664559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9415946958048735,0.3367483167472818],[-0.3367483167472818,0.9415946958048735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.45186600130308574,0.5412792125767872],[0.8468469605713701,-0.06064176653302623]],"imag":[[-0.10496074204420203,0.7012967799214133],[0.2600972603987249,-0.4599154451155821]]},{"name":"u","qubits":[1],"real":[[0.9976594215256999,0.0],[0.0,0.9976594215256999]],"imag":[[0.06837893419033383,0.0],[0.0,-0.06837893419033383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8183875186942173,0.0],[0.0,0.8183875186942173]],"imag":[[0.5746667462499654,0.0],[0.0,-0.5746667462499654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09693391994611056,0.7022080521044147],[0.3266795487572803,-0.6043025776049261]],"imag":[[0.7038186867548356,0.04633489935570248],[0.6233165678548256,0.3735978096315113]]},{"name":"u","qubits":[2],"real":[[0.9995068200800344,0.0],[0.0,0.9995068200800344]],"imag":[[0.03140249374647972,0.0],[0.0,-0.03140249374647972]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9599857469205436,0.0],[0.0,0.9599857469205436]],"imag":[[-0.28004886307465354,0.0],[0.0,0.28004886307465354]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9921118044606285,0.0],[0.0,0.9921118044606285]],"imag":[[-0.125356162392902,0.0],[0.0,0.125356162392902]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8894472741707986,0.0],[0.0,0.8894472741707986]],"imag":[[-0.45703779545037215,0.0],[0.0,0.45703779545037215]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.014959170320162382,0.5687261505353274],[0.0868591561526344,0.2562166760085258]],"imag":[[-0.43902375772085694,-0.6954027100013769],[0.8941419632096699,-0.3568173924504681]]},{"name":"u","qubits":[1],"real":[[0.8284659920034549,0.0],[0.0,0.8284659920034549]],"imag":[[0.5600393736995029,0.0],[0.0,-0.5600393736995029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7949679644820207,0.0],[0.0,0.7949679644820207]],"imag":[[-0.6066514118069064,0.0],[0.0,0.6066514118069064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7871907342568985,-0.4973548005113448],[0.4211252223464908,-0.6580432155331054]],"imag":[[0.3161767080974299,0.181662433004401],[0.3209619669997938,-0.5353653792823112]]},{"name":"u","qubits":[1],"real":[[0.8822147581924589,-0.47084723682678786],[0.47084723682678786,0.8822147581924589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9767360515524751,0.21444506428845775],[-0.21444506428845775,0.9767360515524751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.403703325983151,0.31101417786018765],[0.453173565981764,-0.15866874201799736]],"imag":[[0.7906108457316344,0.3394529369023089],[-0.08119011206435799,0.8734220715695102]]},{"name":"u","qubits":[1],"real":[[0.9991191946763486,0.0],[0.0,0.9991191946763486]],"imag":[[0.04196230247835261,0.0],[0.0,-0.04196230247835261]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3778190979879991,0.0],[0.0,0.3778190979879991]],"imag":[[0.9258794355614205,0.0],[0.0,-0.9258794355614205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0653193230797875,0.44794453658748923],[0.4956491564524475,-0.7601370653930559]],"imag":[[0.776252346618661,0.4387611793935738],[0.384054155177883,0.17037007194402598]]},{"name":"u","qubits":[2],"real":[[0.7111418014379781,-0.7030486030478599],[0.7030486030478599,0.7111418014379781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9870795161519569,0.16023117297585587],[-0.16023117297585587,0.9870795161519569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999536697967641,-0.009625916059475938],[0.009625916059475938,0.9999536697967641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8901002227179227,0.4557648445388306],[-0.4557648445388306,0.8901002227179227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9589950845329518,0.17297844249487954],[-0.17589866182949798,0.21566732846991238]],"imag":[[-0.1083740462700189,-0.19662642845951828],[0.19401843908065106,0.9406934195017792]]},{"name":"u","qubits":[1],"real":[[0.9038487974215356,0.0],[0.0,0.9038487974215356]],"imag":[[-0.427852020445906,0.0],[0.0,0.427852020445906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8899144211955818,0.0],[0.0,0.8899144211955818]],"imag":[[-0.45612752925923306,0.0],[0.0,0.45612752925923306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5577172916378792,-0.20818890121078648],[0.37257758391502993,0.008109191137750105]],"imag":[[-0.4570938950157055,-0.6608131166677349],[0.5841254468960574,-0.721053151488579]]},{"name":"u","qubits":[1],"real":[[0.4669920349788606,-0.8842615219867381],[0.8842615219867381,0.4669920349788606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9930929775669708,0.1173300383839027],[-0.1173300383839027,0.9930929775669708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7162769962172645,0.6269312334507425],[0.05378887903668034,-0.3009596647541296]],"imag":[[0.3015829458877426,0.05433433503388478],[0.6269782675114196,-0.7165391048306005]]},{"name":"u","qubits":[1],"real":[[0.939473884112832,0.0],[0.0,0.939473884112832]],"imag":[[0.34262052050329544,0.0],[0.0,-0.34262052050329544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8562114275253278,0.0],[0.0,0.8562114275253278]],"imag":[[0.5166255814175682,0.0],[0.0,-0.5166255814175682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5472464532949686,0.030610817081434955],[0.5102264659923869,-0.453486650540254]],"imag":[[0.6504928510732737,0.5257788013378328],[-0.1305730579390743,0.7190059024258008]]},{"name":"u","qubits":[2],"real":[[0.9416017486333386,0.0],[0.0,0.9416017486333386]],"imag":[[0.33672859541571337,0.0],[0.0,-0.33672859541571337]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979304287959635,0.0],[0.0,0.9979304287959635]],"imag":[[-0.06430287149967996,0.0],[0.0,0.06430287149967996]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9698310078764172,0.0],[0.0,0.9698310078764172]],"imag":[[-0.24377821100626065,0.0],[0.0,0.24377821100626065]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7654339117201425,0.0],[0.0,0.7654339117201425]],"imag":[[-0.6435145117157818,0.0],[0.0,0.6435145117157818]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09249159450891438,0.3712408829631994],[-0.38102778840066803,0.3189749920587445]],"imag":[[0.3476936862251813,0.8559991894394805],[-0.8516878712127108,0.16643481888348996]]},{"name":"u","qubits":[1],"real":[[0.979657966616037,0.0],[0.0,0.979657966616037]],"imag":[[-0.20067453362530038,0.0],[0.0,0.20067453362530038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5721162626005746,0.0],[0.0,0.5721162626005746]],"imag":[[0.820172531890669,0.0],[0.0,-0.820172531890669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3548424999856248,-0.3836847500002024],[-0.1100653317472251,-0.8861105398817375]],"imag":[[-0.8297962822891114,0.1957318132558003],[0.41642592720734206,-0.17112329183186692]]},{"name":"u","qubits":[1],"real":[[0.6495089209822275,-0.7603539712295206],[0.7603539712295206,0.6495089209822275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8478452529556477,0.5302437430470762],[-0.5302437430470762,0.8478452529556477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1759521056907034,-0.18975679529246323],[0.5292661452532448,-0.07052701691526744]],"imag":[[-0.24406238795065718,0.9345944392789657],[0.7933169321145244,0.2924919359473064]]},{"name":"u","qubits":[1],"real":[[0.648547356186708,0.0],[0.0,0.648547356186708]],"imag":[[0.7611743077529819,0.0],[0.0,-0.7611743077529819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7867221491758606,0.0],[0.0,0.7867221491758606]],"imag":[[-0.6173072654651935,0.0],[0.0,0.6173072654651935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8612613712134063,-0.4650631166732268],[-0.4878987021096276,0.8688354883737314]],"imag":[[-0.13850162289331563,-0.150872291762622],[0.031638700846619454,0.0779662954798952]]},{"name":"u","qubits":[4],"real":[[0.7509644260800499,-0.660342661625206],[0.660342661625206,0.7509644260800499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,0.06407926416911004],[-0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.997944812053024,-0.06407926416911004],[0.06407926416911004,0.997944812053024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7509644260800499,0.660342661625206],[-0.660342661625206,0.7509644260800499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.5985141249359691,-0.48212296620798206],[-0.693973753041562,0.6085887554714076]],"imag":[[-0.3639823785154697,-0.5261702346552578],[-0.16642746309356862,0.34687469831541634]]},{"name":"u","qubits":[1],"real":[[0.823675261757805,0.0],[0.0,0.823675261757805]],"imag":[[-0.567061780733115,0.0],[0.0,0.567061780733115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6731904998749151,0.0],[0.0,0.6731904998749151]],"imag":[[-0.7394691006919505,0.0],[0.0,0.7394691006919505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.666069027672529,-0.6999568808692911],[0.270520101879367,-0.06360463908529979]],"imag":[[-0.2544645767627176,-0.040745484069721755],[-0.646852923026185,0.7101792874609099]]},{"name":"u","qubits":[1],"real":[[0.5491783397876848,-0.8357051819320269],[0.8357051819320269,0.5491783397876848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8891549658330503,0.4576062136099411],[-0.4576062136099411,0.8891549658330503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13501758386995955,-0.9202579319514924],[0.8968933623449479,0.041462138626493825]],"imag":[[0.24281992052827084,-0.27556138503230987],[0.3440799831756225,-0.2747219554749033]]},{"name":"u","qubits":[1],"real":[[0.9588746176477488,0.0],[0.0,0.9588746176477488]],"imag":[[-0.2838299977643015,0.0],[0.0,0.2838299977643015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3485760944472796,0.0],[0.0,0.3485760944472796]],"imag":[[-0.9372804843694769,0.0],[0.0,0.9372804843694769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5388228256913181,-0.07778025884623957],[0.0724476044682597,-0.5014400194202946]],"imag":[[-0.8304170637455939,-0.11843856672546109],[-0.12177359057275154,0.8535106584979504]]},{"name":"u","qubits":[2],"real":[[0.9786778956405445,0.0],[0.0,0.9786778956405445]],"imag":[[0.20540101407879036,0.0],[0.0,-0.20540101407879036]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9421316777397294,0.0],[0.0,0.9421316777397294]],"imag":[[0.33524304884564377,0.0],[0.0,-0.33524304884564377]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9868814153840298,0.0],[0.0,0.9868814153840298]],"imag":[[0.16144680848382803,0.0],[0.0,-0.16144680848382803]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7792735115428453,0.0],[0.0,0.7792735115428453]],"imag":[[0.626683966770878,0.0],[0.0,-0.626683966770878]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.38758109985270756,-0.6999365728124978],[-0.11092832337630279,0.46839687656388307]],"imag":[[-0.3226625722303523,-0.5057257651713564],[-0.8563671307281598,-0.1869080268649259]]},{"name":"u","qubits":[1],"real":[[0.7631450802737959,0.0],[0.0,0.7631450802737959]],"imag":[[-0.6462271941460693,0.0],[0.0,0.6462271941460693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9958020260684914,0.0],[0.0,0.9958020260684914]],"imag":[[-0.09153319003447537,0.0],[0.0,0.09153319003447537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8150990109426814,0.556786699737975],[-0.28277051630498234,-0.4036752624013656]],"imag":[[-0.1361741616640376,0.08401649272763931],[0.48694048421133906,0.7210936710787508]]},{"name":"u","qubits":[1],"real":[[0.7979018764721901,-0.6027873551445466],[0.6027873551445466,0.7979018764721901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9390083249637845,0.3438944106098667],[-0.3438944106098667,0.9390083249637845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4542885349166295,-0.17395131068317451],[-0.15036999635820272,0.5110126995228877]],"imag":[[0.8112871276904683,-0.3243085953203488],[0.3358928217189025,0.776808147124681]]},{"name":"u","qubits":[1],"real":[[0.9999553484137323,0.0],[0.0,0.9999553484137323]],"imag":[[0.009449930093449169,0.0],[0.0,-0.009449930093449169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7742003037498357,0.0],[0.0,0.7742003037498357]],"imag":[[-0.63294066836763,0.0],[0.0,0.63294066836763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01822025755692147,-0.14748305438732834],[0.26552577088183466,0.803794938951139]],"imag":[[0.9639127829641676,-0.22088213536050683],[0.006019472604842184,-0.5323284015189333]]},{"name":"u","qubits":[2],"real":[[0.7799323842491784,-0.6258637839014108],[0.6258637839014108,0.7799323842491784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988692032113087,0.14996021351043262],[-0.14996021351043262,0.988692032113087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984942010547406,0.05485736468383477],[-0.05485736468383477,0.9984942010547406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9110784796629734,0.4122329485800535],[-0.4122329485800535,0.9110784796629734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8745759454960174,0.26443917008650064],[-0.25984331612237654,-0.9145891509943767]],"imag":[[-0.40559958802127216,-0.026034881998662236],[-0.0555638445686413,0.3048291244724889]]},{"name":"u","qubits":[1],"real":[[0.6947508488623867,0.0],[0.0,0.6947508488623867]],"imag":[[-0.7192504834930549,0.0],[0.0,0.7192504834930549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8128941859948219,0.0],[0.0,0.8128941859948219]],"imag":[[0.5824114030269462,0.0],[0.0,-0.5824114030269462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7296193807295495,-0.6675441242595127],[-0.5820261208242038,0.6971853280503995]],"imag":[[0.02529103156703345,-0.1462900035980045],[0.3581361719575855,-0.21660262086399856]]},{"name":"u","qubits":[1],"real":[[0.45066425725068004,-0.8926935236892295],[0.8926935236892295,0.45066425725068004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9445619274014742,0.3283333143371415],[-0.3283333143371415,0.9445619274014742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8615384265130375,-0.11537157956518977],[0.04998843912173285,0.9137184257843997]],"imag":[[0.3602374681453051,0.3386294506009968],[0.3542339087945603,-0.19271256367029788]]},{"name":"u","qubits":[1],"real":[[0.9316972598760297,0.0],[0.0,0.9316972598760297]],"imag":[[0.36323575806836267,0.0],[0.0,-0.36323575806836267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8763891067857414,0.0],[0.0,0.8763891067857414]],"imag":[[-0.48160371002234836,0.0],[0.0,0.48160371002234836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5853176303797241,0.36272384984629635],[-0.026827527718938923,0.00882260380867593]],"imag":[[0.6365705741134879,-0.3472932255201222],[-0.5014593298523606,-0.8647201778162379]]},{"name":"u","qubits":[2],"real":[[0.9630345407465674,0.0],[0.0,0.9630345407465674]],"imag":[[-0.26937793771771307,0.0],[0.0,0.26937793771771307]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9112128764028119,0.0],[0.0,0.9112128764028119]],"imag":[[-0.41193578853713825,0.0],[0.0,0.41193578853713825]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9930180475696966,0.0],[0.0,0.9930180475696966]],"imag":[[-0.11796252456126823,0.0],[0.0,0.11796252456126823]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6239083998832637,0.0],[0.0,0.6239083998832637]],"imag":[[0.7814974782781486,0.0],[0.0,-0.7814974782781486]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14646098023169596,0.5909632906560315],[0.49173690513406415,-0.10771327202791392]],"imag":[[0.2932542659041526,0.7370980300445673],[-0.8066882501485685,0.30959123732827665]]},{"name":"u","qubits":[1],"real":[[0.931733034979607,0.0],[0.0,0.931733034979607]],"imag":[[0.36314398181394986,0.0],[0.0,-0.36314398181394986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7378194116222997,0.0],[0.0,0.7378194116222997]],"imag":[[0.6749981598740277,0.0],[0.0,-0.6749981598740277]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5735997123181504,-0.36364958098559697],[-0.5293548488597629,-0.0037301426843508456]],"imag":[[0.6240732976300349,-0.3863610635955811],[0.03604626474915974,0.8476262129157199]]},{"name":"u","qubits":[1],"real":[[0.8779168539189695,-0.47881311344304134],[0.47881311344304134,0.8779168539189695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.989535805146377,0.14428752660334673],[-0.14428752660334673,0.989535805146377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08204373274877373,0.5232241697507387],[-0.8428210375171606,-0.45796039868222377]],"imag":[[-0.5311010541677587,0.6613901755901683],[0.029209500116232318,0.2811970431215015]]},{"name":"u","qubits":[1],"real":[[0.8916723098580668,0.0],[0.0,0.8916723098580668]],"imag":[[-0.45268144630896867,0.0],[0.0,0.45268144630896867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5226689841639174,0.0],[0.0,0.5226689841639174]],"imag":[[-0.8525357077525015,0.0],[0.0,0.8525357077525015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6639412825698894,-0.011579741223350426],[-0.21659955755399937,-0.414748484788043]],"imag":[[-0.4853675628164679,-0.5687409004619352],[-0.526008492262686,0.7101995438614208]]},{"name":"u","qubits":[3],"real":[[0.9872186871032333,0.0],[0.0,0.9872186871032333]],"imag":[[-0.15937146493073417,0.0],[0.0,0.15937146493073417]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9159289546471059,0.0],[0.0,0.9159289546471059]],"imag":[[0.4013404415693239,0.0],[0.0,-0.4013404415693239]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9097200040966125,0.0],[0.0,0.9097200040966125]],"imag":[[0.4152222466902026,0.0],[0.0,-0.4152222466902026]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9751174024876977,0.0],[0.0,0.9751174024876977]],"imag":[[0.2216890871595742,0.0],[0.0,-0.2216890871595742]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9698514682968101,0.0],[0.0,0.9698514682968101]],"imag":[[0.24369679817864148,0.0],[0.0,-0.24369679817864148]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9622952142300298,0.0],[0.0,0.9622952142300298]],"imag":[[0.27200720701845577,0.0],[0.0,-0.27200720701845577]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9834487549693404,0.0],[0.0,0.9834487549693404]],"imag":[[0.18118649604552323,0.0],[0.0,-0.18118649604552323]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9623436939504681,0.0],[0.0,0.9623436939504681]],"imag":[[-0.27183563915308767,0.0],[0.0,0.27183563915308767]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.43800944408107695,0.40613043476192306],[0.5849148019703495,0.3121240425820345]],"imag":[[-0.39053558044553655,-0.7004910829282162],[0.5599146021830836,-0.4969395282530808]]},{"name":"u","qubits":[1],"real":[[0.9419890016022908,0.0],[0.0,0.9419890016022908]],"imag":[[0.33564374098189204,0.0],[0.0,-0.33564374098189204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5768559415070375,0.0],[0.0,0.5768559415070375]],"imag":[[-0.8168458990213695,0.0],[0.0,0.8168458990213695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5312511329519594,0.21531737935666398],[-0.3209071666790197,-0.6630077877372815]],"imag":[[0.6508359126952826,-0.4978185157568331],[-0.4372681544057396,-0.5159804501300007]]},{"name":"u","qubits":[1],"real":[[0.6122492232332636,-0.7906648396446281],[0.7906648396446281,0.6122492232332636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9348325931432478,0.3550887534083147],[-0.3550887534083147,0.9348325931432478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43623890787198377,-0.46750655219598164],[0.8760334948847684,0.24144921755885732]],"imag":[[-0.09892988988961694,0.7624605667173309],[-0.18020490555216778,-0.3765551529260067]]},{"name":"u","qubits":[1],"real":[[0.9970306266498199,0.0],[0.0,0.9970306266498199]],"imag":[[-0.07700603562232958,0.0],[0.0,0.07700603562232958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9002001543460831,0.0],[0.0,0.9002001543460831]],"imag":[[-0.43547638525560495,0.0],[0.0,0.43547638525560495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11923528631915925,-0.6272892862285924],[-0.6078134475568989,0.38299242792043]],"imag":[[-0.767290957582366,-0.05962955887433041],[-0.16616361177382097,-0.6754770664107629]]},{"name":"u","qubits":[2],"real":[[0.9936407091690755,0.0],[0.0,0.9936407091690755]],"imag":[[-0.11259725166262559,0.0],[0.0,0.11259725166262559]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9368728015332317,0.0],[0.0,0.9368728015332317]],"imag":[[-0.34967035011174985,0.0],[0.0,0.34967035011174985]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99997772866801,0.0],[0.0,0.99997772866801]],"imag":[[0.006673991906474253,0.0],[0.0,-0.006673991906474253]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7294598066672414,0.0],[0.0,0.7294598066672414]],"imag":[[-0.6840236768248529,0.0],[0.0,0.6840236768248529]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12219545762943505,-0.9490507079389185],[-0.382293641598774,0.14795337890383098]],"imag":[[0.16926469891300214,0.2360518705650549],[0.900149600583021,0.1472822658513768]]},{"name":"u","qubits":[1],"real":[[0.9274557266720393,0.0],[0.0,0.9274557266720393]],"imag":[[-0.3739329820479058,0.0],[0.0,0.3739329820479058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8220661318423017,0.0],[0.0,0.8220661318423017]],"imag":[[-0.5693920221410161,0.0],[0.0,0.5693920221410161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5759611446178408,0.4168734417394181],[-0.2254982697753158,-0.394778009012665]],"imag":[[-0.5981618842526566,0.36971293416669915],[-0.509530814030081,-0.7305335060640122]]},{"name":"u","qubits":[1],"real":[[0.8018776202236257,-0.5974883113371295],[0.5974883113371295,0.8018776202236257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9809664511096734,0.19417729475222578],[-0.19417729475222578,0.9809664511096734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.26357415924625077,0.6634726080682061],[-0.18646170584696545,-0.3971011704288333]],"imag":[[0.3038042447563033,-0.6309007384595908],[0.8963613533047506,-0.06386718248338824]]},{"name":"u","qubits":[1],"real":[[0.8307152838224945,0.0],[0.0,0.8307152838224945]],"imag":[[-0.55669750962593,0.0],[0.0,0.55669750962593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6857261919349754,0.0],[0.0,0.6857261919349754]],"imag":[[-0.7278595947669834,0.0],[0.0,0.7278595947669834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7882834793377906,-0.18353002331836488],[-0.37363980654382895,0.5769942132420136]],"imag":[[-0.32401519619365354,0.48983674768177227],[-0.36608278272077466,-0.6272594112857408]]},{"name":"u","qubits":[2],"real":[[0.7661324405629831,-0.642682723835803],[0.642682723835803,0.7661324405629831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9793873028125806,0.20199136389830763],[-0.20199136389830763,0.9793873028125806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998286873559635,-0.018509347369663826],[0.018509347369663826,0.9998286873559635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.920749910782925,0.39015330550084487],[-0.39015330550084487,0.920749910782925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6460441292247928,0.07030074059708584],[-0.10420135074316576,0.34607353939865576]],"imag":[[-0.7558209531513386,-0.08012163093124292],[0.02244433948417391,0.9321327348916066]]},{"name":"u","qubits":[1],"real":[[0.9999081671185563,0.0],[0.0,0.9999081671185563]],"imag":[[0.013552023081783639,0.0],[0.0,-0.013552023081783639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8155251166590812,0.0],[0.0,0.8155251166590812]],"imag":[[0.5787216810334583,0.0],[0.0,-0.5787216810334583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.023869478300902802,0.128481536228162],[-0.1254865593774055,-0.4344053059463995]],"imag":[[0.8804184418321188,-0.455835617449973],[0.4566691786218636,0.7661582179145954]]},{"name":"u","qubits":[1],"real":[[0.6493011581589614,-0.7605313971253465],[0.7605313971253465,0.6493011581589614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8269357496716034,0.5622964217519646],[-0.5622964217519646,0.8269357496716034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7260159466780007,-0.6752031062487611],[-0.1286105731533777,-0.0022789709105947103]],"imag":[[0.12983871294727625,-0.01197994580396543],[-0.6629495261802372,0.7375310518901199]]},{"name":"u","qubits":[1],"real":[[0.9478913643005894,0.0],[0.0,0.9478913643005894]],"imag":[[0.3185937248038123,0.0],[0.0,-0.3185937248038123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47442930171668785,0.0],[0.0,0.47442930171668785]],"imag":[[0.8802936087877816,0.0],[0.0,-0.8802936087877816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5705032225064937,-0.03557896796410967],[-0.3282887296453203,-0.6773226374701243]],"imag":[[0.7528154193232436,-0.3263880429450261],[0.0046397765826818,0.6583608639884654]]},{"name":"u","qubits":[2],"real":[[0.9945276108511808,0.0],[0.0,0.9945276108511808]],"imag":[[-0.10447406977160567,0.0],[0.0,0.10447406977160567]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8915091587809082,0.0],[0.0,0.8915091587809082]],"imag":[[-0.45300267086382334,0.0],[0.0,0.45300267086382334]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6958318442924715,0.0],[0.0,0.6958318442924715]],"imag":[[-0.7182047371526713,0.0],[0.0,0.7182047371526713]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983599768305371,0.0],[0.0,0.9983599768305371]],"imag":[[-0.05724820226809997,0.0],[0.0,0.05724820226809997]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14111752366988844,0.7876395761642868],[0.8752510931269112,0.20483410444153324]],"imag":[[0.32255629876898967,-0.5056354187529495],[0.33163052123994213,0.2863559166839516]]},{"name":"u","qubits":[1],"real":[[0.9143554663873337,0.0],[0.0,0.9143554663873337]],"imag":[[0.40491243632123913,0.0],[0.0,-0.40491243632123913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8316011058949364,0.0],[0.0,0.8316011058949364]],"imag":[[0.5553733885183182,0.0],[0.0,-0.5553733885183182]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6314371171461797,0.49787183225011833],[0.05431646669056526,0.7777819137254629]],"imag":[[0.5731292205273438,0.1579040921564441],[-0.5194803029125296,-0.34963585487434756]]},{"name":"u","qubits":[1],"real":[[0.7241964879716616,-0.6895936824025515],[0.6895936824025515,0.7241964879716616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9168856608023032,0.399149953044121],[-0.399149953044121,0.9168856608023032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.526594222244729,0.02177261185159963],[0.03568237875449335,-0.6787297529838177]],"imag":[[0.8465349055518426,0.07485407239396621],[-0.06931050877913414,0.730238826435382]]},{"name":"u","qubits":[1],"real":[[0.9895577491751181,0.0],[0.0,0.9895577491751181]],"imag":[[-0.14413695240109023,0.0],[0.0,0.14413695240109023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304093504527734,0.0],[0.0,0.9304093504527734]],"imag":[[-0.36652208745183196,0.0],[0.0,0.36652208745183196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2635152505025291,-0.16209174082104016],[-0.22761869137238783,0.08289033037851729]],"imag":[[-0.8853771782702614,0.3469772795276136],[-0.3079881430975886,-0.9200338190408877]]},{"name":"u","qubits":[3],"real":[[0.738521718990306,-0.6742296868127384],[0.6742296868127384,0.738521718990306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942764068463911,0.10683832078720573],[-0.10683832078720573,0.9942764068463911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995578856420558,-0.02973269666180525],[0.02973269666180525,0.9995578856420558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9693423946958959,0.24571390242561753],[-0.24571390242561753,0.9693423946958959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996478188468667,-0.02653748810083361],[0.02653748810083361,0.9996478188468667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9984678397261668,-0.0553350976556628],[0.0553350976556628,0.9984678397261668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995405697539738,0.030309229879718177],[-0.030309229879718177,0.9995405697539738]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9005816431473885,0.4346869034442489],[-0.4346869034442489,0.9005816431473885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.11878320687096046,0.5595468545827247],[-0.5598969825294506,-0.146933610526596]],"imag":[[0.820003433674404,-0.01980495024526698],[-0.0005361735300911196,-0.8154296999557843]]},{"name":"u","qubits":[1],"real":[[0.9314019771523352,0.0],[0.0,0.9314019771523352]],"imag":[[-0.36399224848438866,0.0],[0.0,0.36399224848438866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6147127577551776,0.0],[0.0,0.6147127577551776]],"imag":[[0.7887510541692,0.0],[0.0,-0.7887510541692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6237940179419159,-0.02458829908318852],[0.3864443492507422,-0.6071066602109471]],"imag":[[-0.6762085442838643,-0.39117571929450523],[0.06545068945051832,-0.6912296834700686]]},{"name":"u","qubits":[1],"real":[[0.7690313233718642,-0.6392110947667595],[0.6392110947667595,0.7690313233718642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9677806319789154,0.25179485373313565],[-0.25179485373313565,0.9677806319789154]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14389697090058748,-0.9233137586191686],[0.8788479728278629,-0.14257137786366814]],"imag":[[-0.004233043711699247,-0.3560441633436984],[-0.4548647972342179,0.019941391814132486]]},{"name":"u","qubits":[1],"real":[[0.8993207103576566,0.0],[0.0,0.8993207103576566]],"imag":[[0.43728967506882654,0.0],[0.0,-0.43728967506882654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4868428694123601,0.0],[0.0,0.4868428694123601]],"imag":[[0.8734895651937347,0.0],[0.0,-0.8734895651937347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6856925201217701,0.17463120622020062],[0.2552599785382632,0.7724652250627493]],"imag":[[0.5383832976014323,-0.45768235112023004],[0.4181046951057941,0.40413894065765554]]},{"name":"u","qubits":[2],"real":[[0.9972778935678099,0.0],[0.0,0.9972778935678099]],"imag":[[-0.0737346797711366,0.0],[0.0,0.0737346797711366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993830793425379,0.0],[0.0,0.9993830793425379]],"imag":[[-0.035120659501591024,0.0],[0.0,0.035120659501591024]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9380786054354843,0.0],[0.0,0.9380786054354843]],"imag":[[0.3464224733244322,0.0],[0.0,-0.3464224733244322]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7088237792500904,0.0],[0.0,0.7088237792500904]],"imag":[[0.7053856037442351,0.0],[0.0,-0.7053856037442351]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.28972280888265606,-0.0514654589082262],[-0.8205699577690798,0.009176603653113692]],"imag":[[0.15505531268306824,0.9430640755331874],[0.46763606408055214,-0.3284771619511679]]},{"name":"u","qubits":[1],"real":[[0.6882074934122729,0.0],[0.0,0.6882074934122729]],"imag":[[0.7255139185509788,0.0],[0.0,-0.7255139185509788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7843193105783126,0.0],[0.0,0.7843193105783126]],"imag":[[0.6203573317483725,0.0],[0.0,-0.6203573317483725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.732984216539005,-0.6784657643083658],[0.5156960799147626,-0.5612035365856914]],"imag":[[-0.03871211976061471,-0.03032683217557361],[0.44191974752084456,-0.4730909853668446]]},{"name":"u","qubits":[1],"real":[[0.7713714397460071,-0.6363851836303012],[0.6363851836303012,0.7713714397460071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9250470630267423,0.3798525124118546],[-0.3798525124118546,0.9250470630267423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30780891532972005,-0.3029478775809364],[0.9423524522443986,-0.22394157035493104]],"imag":[[0.11436774833329921,0.8946486870576167],[0.06438591098742327,0.24015928731209876]]},{"name":"u","qubits":[1],"real":[[0.9563971059849907,0.0],[0.0,0.9563971059849907]],"imag":[[0.2920694706119323,0.0],[0.0,-0.2920694706119323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.604133703422328,0.0],[0.0,0.604133703422328]],"imag":[[0.7968829703220057,0.0],[0.0,-0.7968829703220057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43892978327596754,0.46496063997222903],[0.3038118313256919,0.6297575088869791]],"imag":[[0.6516282099499873,0.40808445771347696],[-0.538906014530564,0.46977032542486]]},{"name":"u","qubits":[2],"real":[[0.6853168232440452,-0.7282450492647994],[0.7282450492647994,0.6853168232440452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.975372862912247,0.22056241360296847],[-0.22056241360296847,0.975372862912247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999339016911074,0.011497488804027976],[-0.011497488804027976,0.9999339016911074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9538960085568123,0.3001373100089053],[-0.3001373100089053,0.9538960085568123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9024479846618789,0.019562652224462466],[0.10458571693181992,0.47141475477713]],"imag":[[-0.40459583920073705,-0.14665314357049733],[0.10465022548958691,-0.8694126103854565]]},{"name":"u","qubits":[1],"real":[[0.9786162836394654,0.0],[0.0,0.9786162836394654]],"imag":[[0.20569435917321968,0.0],[0.0,-0.20569435917321968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8767190296713058,0.0],[0.0,0.8767190296713058]],"imag":[[0.481002851355586,0.0],[0.0,-0.481002851355586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39512380248146406,0.15753190212625734],[-0.18143055627659643,-0.13401361277834434]],"imag":[[0.8983997773361506,0.10926445262493642],[0.06195138452132018,-0.9722578520100272]]},{"name":"u","qubits":[1],"real":[[0.5292742977546472,-0.8484507750814569],[0.8484507750814569,0.5292742977546472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9969486790986141,0.07805979274587312],[-0.07805979274587312,0.9969486790986141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7200823597832197,0.2832108868286714],[-0.22972112717577506,-0.7594988137193245]],"imag":[[-0.5036827561906001,0.3841570900386817],[-0.41834588557121205,0.4420141125729677]]},{"name":"u","qubits":[1],"real":[[0.9770462539199413,0.0],[0.0,0.9770462539199413]],"imag":[[0.21302726985296883,0.0],[0.0,-0.21302726985296883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8118958847864233,0.0],[0.0,0.8118958847864233]],"imag":[[0.5838022544208534,0.0],[0.0,-0.5838022544208534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40411949948158,0.17327740022519844],[0.22558083392948874,0.7266667123038185]],"imag":[[0.8826884187930928,-0.16590216405611863],[0.0816202966852199,0.6437444397913294]]},{"name":"u","qubits":[2],"real":[[0.9787034101126543,0.0],[0.0,0.9787034101126543]],"imag":[[-0.2052794072328291,0.0],[0.0,0.2052794072328291]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942649573889231,0.0],[0.0,0.9942649573889231]],"imag":[[-0.10694481992318781,0.0],[0.0,0.10694481992318781]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9269189820733896,0.0],[0.0,0.9269189820733896]],"imag":[[0.37526150971293487,0.0],[0.0,-0.37526150971293487]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7708710622073374,0.0],[0.0,0.7708710622073374]],"imag":[[-0.6369912130095134,0.0],[0.0,0.6369912130095134]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7592478913473055,0.12663301955139047],[-0.6291484960869878,-0.09027603959356213]],"imag":[[-0.14498642886725832,0.6216797031336044],[-0.08181530908375799,0.767677446422853]]},{"name":"u","qubits":[1],"real":[[0.8848754730358377,0.0],[0.0,0.8848754730358377]],"imag":[[-0.46582764754746203,0.0],[0.0,0.46582764754746203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9828751824876454,0.0],[0.0,0.9828751824876454]],"imag":[[-0.1842725580488801,0.0],[0.0,0.1842725580488801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5990016960703788,0.601809692982995],[-0.22592952612203637,-0.17051646474871585]],"imag":[[-0.4112577854195905,0.3314952419994843],[0.6488604251014665,0.7063003137568442]]},{"name":"u","qubits":[1],"real":[[0.8006917624921743,-0.5990765405832342],[0.5990765405832342,0.8006917624921743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9402982974557362,0.34035145335644407],[-0.34035145335644407,0.9402982974557362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9570105986283581,0.16337191824882474],[-0.0016995554662257676,0.3204629704449753]],"imag":[[0.2162689775417568,-0.10328630012607826],[0.19327585202826622,0.9273322172272179]]},{"name":"u","qubits":[1],"real":[[0.6646788334071719,0.0],[0.0,0.6646788334071719]],"imag":[[0.7471292046363072,0.0],[0.0,-0.7471292046363072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9893544890445504,0.0],[0.0,0.9893544890445504]],"imag":[[0.14552558196893337,0.0],[0.0,-0.14552558196893337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9354715555975694,0.037940858418971546],[0.20394718196980358,0.7464706146174334]],"imag":[[-0.10963804798562919,-0.33381575511679545],[0.26697942630161714,-0.5743771882751842]]},{"name":"u","qubits":[3],"real":[[0.9839479901100328,0.0],[0.0,0.9839479901100328]],"imag":[[0.17845546435575174,0.0],[0.0,-0.17845546435575174]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9981951131476055,0.0],[0.0,0.9981951131476055]],"imag":[[0.06005427618612293,0.0],[0.0,-0.06005427618612293]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9971766062255076,0.0],[0.0,0.9971766062255076]],"imag":[[0.07509205015565089,0.0],[0.0,-0.07509205015565089]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6626397782619506,0.0],[0.0,0.6626397782619506]],"imag":[[-0.7489382646553405,0.0],[0.0,0.7489382646553405]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9116211653811757,0.0],[0.0,0.9116211653811757]],"imag":[[0.41103144749406606,0.0],[0.0,-0.41103144749406606]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9928100818647104,0.0],[0.0,0.9928100818647104]],"imag":[[0.11970021448513359,0.0],[0.0,-0.11970021448513359]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991220181645586,0.0],[0.0,0.9991220181645586]],"imag":[[-0.041895021408031696,0.0],[0.0,0.041895021408031696]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990420089413204,0.0],[0.0,0.9990420089413204]],"imag":[[0.043761448450555004,0.0],[0.0,-0.043761448450555004]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.9022804272141346,0.39036469708839017],[0.06423151833213486,-0.3342758971145585]],"imag":[[0.18302915798935276,-0.0024002622934131954],[0.3850515160919854,-0.8578282267542084]]},{"name":"u","qubits":[1],"real":[[0.7509611573447083,0.0],[0.0,0.7509611573447083]],"imag":[[-0.6603463789251035,0.0],[0.0,0.6603463789251035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8900971946201803,0.0],[0.0,0.8900971946201803]],"imag":[[0.4557707583086972,0.0],[0.0,-0.4557707583086972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9462045984176797,-0.19607521983625353],[0.011470214111816512,0.7746567265738716]],"imag":[[-0.12200748566163681,0.22663966895035892],[-0.2994652994321587,0.5568625724522082]]},{"name":"u","qubits":[1],"real":[[0.7217261417239288,-0.6921787170610575],[0.6921787170610575,0.7217261417239288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9769847112523524,0.21330933870592164],[-0.21330933870592164,0.9769847112523524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3915927843130275,-0.4788577738614154],[-0.3879158986647957,0.4578267144569251]],"imag":[[0.4962615369997502,-0.6091591012051827],[0.67074647500505,0.4359072393995782]]},{"name":"u","qubits":[1],"real":[[0.9838475372078962,0.0],[0.0,0.9838475372078962]],"imag":[[0.17900844541517366,0.0],[0.0,-0.17900844541517366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6445983972422629,0.0],[0.0,0.6445983972422629]],"imag":[[-0.764521357630188,0.0],[0.0,0.764521357630188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3505820943223892,-0.02676046813816046],[0.06616770908243871,0.11222202469654352]],"imag":[[0.9315226205536106,-0.0929606361988121],[-0.07056654173362298,-0.9889633029771869]]},{"name":"u","qubits":[2],"real":[[0.999970703167312,0.0],[0.0,0.999970703167312]],"imag":[[0.007654593854135046,0.0],[0.0,-0.007654593854135046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6777159454741662,0.0],[0.0,0.6777159454741662]],"imag":[[0.7353238043542838,0.0],[0.0,-0.7353238043542838]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8482059377955428,0.0],[0.0,0.8482059377955428]],"imag":[[-0.529666581056785,0.0],[0.0,0.529666581056785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996854436545944,0.0],[0.0,0.9996854436545944]],"imag":[[-0.02508014643331901,0.0],[0.0,0.02508014643331901]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24344660674013371,0.9193429767672074],[-0.8277359135994153,-0.19493042060799706]],"imag":[[0.16777043043519388,-0.25960609277733654],[-0.4769067934890904,-0.22229552128480873]]},{"name":"u","qubits":[1],"real":[[0.9313481179394784,0.0],[0.0,0.9313481179394784]],"imag":[[-0.3641300361280176,0.0],[0.0,0.3641300361280176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926577092437532,0.0],[0.0,0.926577092437532]],"imag":[[0.37610489463713354,0.0],[0.0,-0.37610489463713354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6725853126122465,0.08793048169670212],[-0.12502799548112792,-0.961059501569051]],"imag":[[-0.7286668275375342,0.0945615254385109],[-0.03227463478714008,-0.24431738116469592]]},{"name":"u","qubits":[1],"real":[[0.9027133511154535,-0.43024249641092877],[0.43024249641092877,0.9027133511154535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9632180076975096,0.2687211745420152],[-0.2687211745420152,0.9632180076975096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.022850074701282877,-0.48177229162657986],[0.3773004752596849,-0.12272934875735443]],"imag":[[-0.6253980427519933,0.6133927137071292],[0.6826415703551445,0.6136630547340076]]},{"name":"u","qubits":[1],"real":[[0.9969986632924417,0.0],[0.0,0.9969986632924417]],"imag":[[-0.07741876641412236,0.0],[0.0,0.07741876641412236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.846770714659459,0.0],[0.0,0.846770714659459]],"imag":[[-0.5319580404459634,0.0],[0.0,0.5319580404459634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15180019448417115,-0.03064591468202875],[0.18158429136346843,-0.9813590202971212]],"imag":[[-0.9715474647051033,-0.17920115148334217],[-0.00890897916042751,0.06230769215610686]]},{"name":"u","qubits":[2],"real":[[0.664742389757372,-0.7470726572828497],[0.7470726572828497,0.664742389757372]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9761311623925625,0.21718184501966292],[-0.21718184501966292,0.9761311623925625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998992868150582,-0.014192118472514732],[0.014192118472514732,0.9998992868150582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9495778501936014,0.31353134838752306],[-0.31353134838752306,0.9495778501936014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5863301423670695,-0.7715875858510223],[-0.5749346614407591,-0.21238373594016338]],"imag":[[0.07780041636755666,0.23412957251368044],[0.5653443149434224,0.5520227253866027]]},{"name":"u","qubits":[1],"real":[[0.9330705578019052,0.0],[0.0,0.9330705578019052]],"imag":[[-0.3596933891013865,0.0],[0.0,0.3596933891013865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7485495905262379,0.0],[0.0,0.7485495905262379]],"imag":[[0.663078811698128,0.0],[0.0,-0.663078811698128]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5161227259513395,0.42506879736824743],[0.35321296709009425,0.4302820596453587]],"imag":[[-0.5699485755391483,0.47759027471397103],[-0.5329320340126558,-0.6372451617312554]]},{"name":"u","qubits":[1],"real":[[0.72745880116854,-0.6861513627490881],[0.6861513627490881,0.72745880116854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.932616602422323,0.36086877516105853],[-0.36086877516105853,0.932616602422323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5373808523646744,0.5977677301160682],[0.2969336544362873,-0.09269518756869397]],"imag":[[-0.2849700224465963,-0.5221950274088089],[-0.7361007476437682,0.6011602917550377]]},{"name":"u","qubits":[1],"real":[[0.997196820291846,0.0],[0.0,0.997196820291846]],"imag":[[-0.07482313545843798,0.0],[0.0,0.07482313545843798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8034459922871376,0.0],[0.0,0.8034459922871376]],"imag":[[-0.5953776427426014,0.0],[0.0,0.5953776427426014]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14530725020814494,0.22709228109859655],[-0.17883756631405393,-0.7563227626628954]],"imag":[[-0.962831464575018,0.016445963842518195],[-0.1409201856943844,0.6132980554483212]]},{"name":"u","qubits":[2],"real":[[0.9674775581555899,0.0],[0.0,0.9674775581555899]],"imag":[[-0.2529568628547114,0.0],[0.0,0.2529568628547114]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9362644792246878,0.0],[0.0,0.9362644792246878]],"imag":[[-0.35129592218260103,0.0],[0.0,0.35129592218260103]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9830680921324384,0.0],[0.0,0.9830680921324384]],"imag":[[-0.18324062385586798,0.0],[0.0,0.18324062385586798]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.526857464763496,0.0],[0.0,0.526857464763496]],"imag":[[0.8499536527499494,0.0],[0.0,-0.8499536527499494]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5794265457589184,-0.259221602518472],[-0.15340995387394188,-0.1131755414989065]],"imag":[[0.7711198772347978,0.04942847146163648],[-0.2147193495139026,0.9578894945676932]]},{"name":"u","qubits":[1],"real":[[0.3817138174025598,0.0],[0.0,0.3817138174025598]],"imag":[[-0.9242805643331279,0.0],[0.0,0.9242805643331279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9401784490567247,0.0],[0.0,0.9401784490567247]],"imag":[[-0.3406823798339029,0.0],[0.0,0.3406823798339029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5934212716638334,-0.40827172052149613],[0.4635996080996609,-0.7498287512538951]],"imag":[[0.5959171635106314,0.35503257708658154],[-0.2789432414312327,0.38081874326600873]]},{"name":"u","qubits":[1],"real":[[0.7160207517565537,-0.6980789948522873],[0.6980789948522873,0.7160207517565537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.950695358817387,0.3101263205906261],[-0.3101263205906261,0.950695358817387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.554576552581077,0.058706893607301254],[-0.05230361689026178,-0.3080665741631441]],"imag":[[-0.7456026875832393,-0.3647944355920461],[0.3657674278228382,-0.8766832417056035]]},{"name":"u","qubits":[1],"real":[[0.8511594853898589,0.0],[0.0,0.8511594853898589]],"imag":[[0.5249071636307421,0.0],[0.0,-0.5249071636307421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7350560592180914,0.0],[0.0,0.7350560592180914]],"imag":[[0.6780063346361668,0.0],[0.0,-0.6780063346361668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6934869239188759,-0.03644420438195475],[0.625209874143048,-0.2967639957936384]],"imag":[[0.348423884294765,0.6295621519543958],[-0.08239718733377709,0.7171153656101018]]},{"name":"u","qubits":[4],"real":[[0.9970504442904179,0.0],[0.0,0.9970504442904179]],"imag":[[0.07674901654275576,0.0],[0.0,-0.07674901654275576]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986363494408944,0.0],[0.0,0.9986363494408944]],"imag":[[-0.052205761898126056,0.0],[0.0,0.052205761898126056]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9969089039093203,0.0],[0.0,0.9969089039093203]],"imag":[[-0.07856613332930155,0.0],[0.0,0.07856613332930155]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9817465015209748,0.0],[0.0,0.9817465015209748]],"imag":[[0.19019412911897876,0.0],[0.0,-0.19019412911897876]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.8785779259675971,0.0],[0.0,0.8785779259675971]],"imag":[[-0.4775990242897021,0.0],[0.0,0.4775990242897021]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988632590531479,0.0],[0.0,0.9988632590531479]],"imag":[[-0.04766749116246716,0.0],[0.0,0.04766749116246716]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9978567147866344,0.0],[0.0,0.9978567147866344]],"imag":[[0.06543681498380936,0.0],[0.0,-0.06543681498380936]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.993470033511728,0.0],[0.0,0.993470033511728]],"imag":[[0.1140933499999281,0.0],[0.0,-0.1140933499999281]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9599478805594407,0.0],[0.0,0.9599478805594407]],"imag":[[0.2801786333920517,0.0],[0.0,-0.2801786333920517]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9964573575651416,0.0],[0.0,0.9964573575651416]],"imag":[[-0.08409955145121431,0.0],[0.0,0.08409955145121431]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993207126639608,0.0],[0.0,0.9993207126639608]],"imag":[[0.03685258797958937,0.0],[0.0,-0.03685258797958937]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9566876042104899,0.0],[0.0,0.9566876042104899]],"imag":[[-0.2911165195415626,0.0],[0.0,0.2911165195415626]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9223749091320393,0.0],[0.0,0.9223749091320393]],"imag":[[0.3862959060146277,0.0],[0.0,-0.3862959060146277]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9945481098089233,0.0],[0.0,0.9945481098089233]],"imag":[[0.10427874795708837,0.0],[0.0,-0.10427874795708837]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99870451225004,0.0],[0.0,0.99870451225004]],"imag":[[-0.05088513743137265,0.0],[0.0,0.05088513743137265]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9275278272338551,0.0],[0.0,0.9275278272338551]],"imag":[[0.3737541032642235,0.0],[0.0,-0.3737541032642235]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.4471823144464582,-0.34855684000804327],[-0.6722672530340248,0.3901709272131502]],"imag":[[-0.028439974996590976,0.8232419296610867],[-0.589301184426596,-0.2203349769989514]]},{"name":"u","qubits":[1],"real":[[0.9918050791769766,0.0],[0.0,0.9918050791769766]],"imag":[[-0.12776026345758373,0.0],[0.0,0.12776026345758373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5923542152680357,0.0],[0.0,0.5923542152680357]],"imag":[[-0.8056776549304254,0.0],[0.0,0.8056776549304254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23257568102015846,0.12586318637242438],[-0.1062747148089394,-0.18650300341228535]],"imag":[[-0.8877647436352016,0.3767502765394004],[0.3827375047583041,0.898573490128583]]},{"name":"u","qubits":[1],"real":[[0.6983089841309035,-0.7157964533874596],[0.7157964533874596,0.6983089841309035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9765012007462203,0.21551196008850662],[-0.21551196008850662,0.9765012007462203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5113814438334195,0.4576093770518122],[-0.06809906055889899,-0.62942088474076]],"imag":[[0.7141235905804144,-0.13823955408505909],[0.4731585719717853,0.6126278099896995]]},{"name":"u","qubits":[1],"real":[[0.6494662576090751,0.0],[0.0,0.6494662576090751]],"imag":[[0.7603904130295585,0.0],[0.0,-0.7603904130295585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9633921505809601,0.0],[0.0,0.9633921505809601]],"imag":[[0.2680961846035726,0.0],[0.0,-0.2680961846035726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7535399499000741,0.08756905287862395],[-0.352082685685843,-0.6309238570997464]],"imag":[[-0.1193120080762185,-0.6405262286677689],[-0.5421991987025229,0.42894393329311076]]},{"name":"u","qubits":[2],"real":[[0.9883714997217747,0.0],[0.0,0.9883714997217747]],"imag":[[-0.15205847078584583,0.0],[0.0,0.15205847078584583]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8933393303240428,0.0],[0.0,0.8933393303240428]],"imag":[[-0.44938273319765065,0.0],[0.0,0.44938273319765065]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8104931423263133,0.0],[0.0,0.8104931423263133]],"imag":[[-0.5857481252569388,0.0],[0.0,0.5857481252569388]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942320101686853,0.0],[0.0,0.9942320101686853]],"imag":[[-0.10725068743805428,0.0],[0.0,0.10725068743805428]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5998738788284935,0.5202639758360649],[0.46643461713509027,-0.6061889069460624]],"imag":[[-0.09899711815200286,0.5997301856202558],[-0.6424870800528972,-0.04673445194588263]]},{"name":"u","qubits":[1],"real":[[0.906245860866702,0.0],[0.0,0.906245860866702]],"imag":[[0.4227510374463559,0.0],[0.0,-0.4227510374463559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5963322167836332,0.0],[0.0,0.5963322167836332]],"imag":[[0.8027377449864419,0.0],[0.0,-0.8027377449864419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5936179318214121,-0.35991180255717103],[-0.570007188940915,-0.3982547990592428]],"imag":[[0.4978082546199185,-0.5198732413121371],[-0.2736722441315808,0.6645211978364141]]},{"name":"u","qubits":[1],"real":[[0.7484167992745226,-0.663228689490796],[0.663228689490796,0.7484167992745226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9213469002146586,0.38874141722337735],[-0.38874141722337735,0.9213469002146586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2972333158943409,-0.8867667009426287],[-0.46154127623002505,0.41650852136039906]],"imag":[[-0.32791167903111185,-0.13330830723094123],[-0.7688341414202494,0.14964746892855232]]},{"name":"u","qubits":[1],"real":[[0.9450529707014631,0.0],[0.0,0.9450529707014631]],"imag":[[-0.3269172411610308,0.0],[0.0,0.3269172411610308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5643322485090333,0.0],[0.0,0.5643322485090333]],"imag":[[0.8255477656033833,0.0],[0.0,-0.8255477656033833]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5582201546087389,0.18154381359966823],[-0.41498985846844455,0.1910825755777318]],"imag":[[-0.7103008400860621,-0.38846469505647413],[-0.10791845500177807,0.8829634611630032]]},{"name":"u","qubits":[2],"real":[[0.6687698427772141,-0.7434694999741014],[0.7434694999741014,0.6687698427772141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9740225464041257,0.22645105231908913],[-0.22645105231908913,0.9740225464041257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981796738739827,0.06031035288264814],[-0.06031035288264814,0.9981796738739827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9468154672132466,0.32177705176995075],[-0.32177705176995075,0.9468154672132466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9547341275595664,-0.23176618838247903],[-0.10694755096256438,-0.25185789778879636]],"imag":[[0.12353391100344073,-0.1396658599226203],[-0.2485645587133802,0.9291638611225367]]},{"name":"u","qubits":[1],"real":[[0.7568813544492775,0.0],[0.0,0.7568813544492775]],"imag":[[0.6535523049358997,0.0],[0.0,-0.6535523049358997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8403738860996967,0.0],[0.0,0.8403738860996967]],"imag":[[-0.5420071323900583,0.0],[0.0,0.5420071323900583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8680559003371662,-0.4451967143300313],[-0.45869915616515106,0.8757552112089315]],"imag":[[0.12787470316380994,0.17868099991421582],[-0.14043538839615136,0.05409062635799411]]},{"name":"u","qubits":[1],"real":[[0.8067862903869721,-0.5908433647284433],[0.5908433647284433,0.8067862903869721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9605157943610145,0.27822546393712644],[-0.27822546393712644,0.9605157943610145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4526217716667688,0.8671418543162602],[0.8777548668280399,0.4064643581997293]],"imag":[[-0.1463513436250953,-0.14757987845679651],[-0.057107003003611184,-0.24712731431575344]]},{"name":"u","qubits":[1],"real":[[0.7458760053503809,0.0],[0.0,0.7458760053503809]],"imag":[[0.6660848179042655,0.0],[0.0,-0.6660848179042655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7282157503109238,0.0],[0.0,0.7282157503109238]],"imag":[[-0.6853479561500847,0.0],[0.0,0.6853479561500847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.731322861808368,-0.6738733757228316],[0.4690868129281846,-0.5190391921920082]],"imag":[[0.08292024151480591,0.06469759528344876],[-0.48810722928514766,0.521830635000593]]},{"name":"u","qubits":[2],"real":[[0.9959701359032701,0.0],[0.0,0.9959701359032701]],"imag":[[0.08968549709301818,0.0],[0.0,-0.08968549709301818]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9423146463139457,0.0],[0.0,0.9423146463139457]],"imag":[[0.3347284083286381,0.0],[0.0,-0.3347284083286381]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999505710796806,0.0],[0.0,0.9999505710796806]],"imag":[[0.009942605162664,0.0],[0.0,-0.009942605162664]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6710267418205182,0.0],[0.0,0.6710267418205182]],"imag":[[-0.741433147196522,0.0],[0.0,0.741433147196522]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6429175075292786,-0.5806205918255409],[0.5217739953340158,0.64654755729143]],"imag":[[-0.06851441761252351,-0.4948157045200923],[-0.5565202160611379,-0.0036610202032721743]]},{"name":"u","qubits":[1],"real":[[0.8843714410136229,0.0],[0.0,0.8843714410136229]],"imag":[[-0.46678384110794596,0.0],[0.0,0.46678384110794596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8853283764409501,0.0],[0.0,0.8853283764409501]],"imag":[[0.4649663061646847,0.0],[0.0,-0.4649663061646847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7155424720181542,-0.26152048158622293],[0.14569368291527615,-0.5687728545619908]],"imag":[[-0.48899875769882906,-0.42483670206099267],[-0.47712947557841534,0.6539252665299407]]},{"name":"u","qubits":[1],"real":[[0.831337833419361,-0.555767403439247],[0.555767403439247,0.831337833419361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9789951520643558,0.20388352614786903],[-0.20388352614786903,0.9789951520643558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6715070693162887,0.5077310460347115],[0.4052723769625298,0.3414658259509661]],"imag":[[0.3974003680853476,-0.36518541618796524],[-0.47634599166469416,0.7016052211919069]]},{"name":"u","qubits":[1],"real":[[0.6529102976289997,0.0],[0.0,0.6529102976289997]],"imag":[[-0.7574352403011171,0.0],[0.0,0.7574352403011171]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8270100065318404,0.0],[0.0,0.8270100065318404]],"imag":[[-0.562187201113833,0.0],[0.0,0.562187201113833]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8372106409202058,-0.5177826381126697],[-0.3901397524687184,0.5676030243080433]],"imag":[[0.12478178253081092,0.12413294948359069],[0.36235179456166466,-0.6279482122897964]]},{"name":"u","qubits":[3],"real":[[0.9999805515119498,0.0],[0.0,0.9999805515119498]],"imag":[[-0.006236713706488473,0.0],[0.0,0.006236713706488473]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9822879403310452,0.0],[0.0,0.9822879403310452]],"imag":[[-0.18737769952743327,0.0],[0.0,0.18737769952743327]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9308382408026941,0.0],[0.0,0.9308382408026941]],"imag":[[-0.3654314839465065,0.0],[0.0,0.3654314839465065]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7628212016910285,0.0],[0.0,0.7628212016910285]],"imag":[[0.6466094758435382,0.0],[0.0,-0.6466094758435382]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9816691246544921,0.0],[0.0,0.9816691246544921]],"imag":[[-0.19059309982285108,0.0],[0.0,0.19059309982285108]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9940864687981011,0.0],[0.0,0.9940864687981011]],"imag":[[0.10859140183514501,0.0],[0.0,-0.10859140183514501]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9728971780166081,0.0],[0.0,0.9728971780166081]],"imag":[[0.2312381478202078,0.0],[0.0,-0.2312381478202078]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9528512410094079,0.0],[0.0,0.9528512410094079]],"imag":[[0.3034378231315788,0.0],[0.0,-0.3034378231315788]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2516929073433277,0.16901178202877346],[-0.26212632037541944,-0.03716400007369619]],"imag":[[-0.8612746149404185,-0.4077888370072872],[-0.355171099920504,0.8965278127566516]]},{"name":"u","qubits":[1],"real":[[0.9984447487855175,0.0],[0.0,0.9984447487855175]],"imag":[[-0.05575018944026005,0.0],[0.0,0.05575018944026005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7394238550302736,0.0],[0.0,0.7394238550302736]],"imag":[[-0.6732401968184675,0.0],[0.0,0.6732401968184675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.766862978131294,0.4454257342432623],[0.2453651434188674,0.7745197708541105]],"imag":[[0.17399660145325102,0.42806806786791746],[-0.5669588184774621,-0.13591456545115085]]},{"name":"u","qubits":[1],"real":[[0.5960352106971228,-0.8029582975530151],[0.8029582975530151,0.5960352106971228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.974883068023158,0.22271731787572013],[-0.22271731787572013,0.974883068023158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6867889040094306,0.10530267602774118],[-0.17540582650544617,-0.3012546063856131]],"imag":[[0.7048873513299311,-0.1427100896432897],[0.026222495925074252,-0.9369049252015116]]},{"name":"u","qubits":[1],"real":[[0.7815803477255098,0.0],[0.0,0.7815803477255098]],"imag":[[0.6238045848254653,0.0],[0.0,-0.6238045848254653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8818366854189863,0.0],[0.0,0.8818366854189863]],"imag":[[-0.4715549387391207,0.0],[0.0,0.4715549387391207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8331995465898703,0.5085195568947681],[-0.4645952473618044,-0.7707795868473107]],"imag":[[0.18946649363890483,-0.10624887578775516],[0.23244831571649854,0.3688059993395931]]},{"name":"u","qubits":[2],"real":[[0.8721217785416465,0.0],[0.0,0.8721217785416465]],"imag":[[0.48928887519884945,0.0],[0.0,-0.48928887519884945]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9681567169581513,0.0],[0.0,0.9681567169581513]],"imag":[[0.2503449048988496,0.0],[0.0,-0.2503449048988496]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.990145654542839,0.0],[0.0,0.990145654542839]],"imag":[[0.14004136099714565,0.0],[0.0,-0.14004136099714565]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6081921312597081,0.0],[0.0,0.6081921312597081]],"imag":[[-0.7937898534711653,0.0],[0.0,0.7937898534711653]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5226882208759662,0.7609857149630076],[-0.30364196984931857,-0.4584252939709201]],"imag":[[-0.11287332094979843,-0.36736545672874804],[-0.7885798572885986,-0.2752991330759947]]},{"name":"u","qubits":[1],"real":[[0.8033364787168894,0.0],[0.0,0.8033364787168894]],"imag":[[-0.5955253999308079,0.0],[0.0,0.5955253999308079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7284780226564355,0.0],[0.0,0.7284780226564355]],"imag":[[-0.6850691720597052,0.0],[0.0,0.6850691720597052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8552723285459165,-0.44806787492036126],[0.13548692814693833,-0.04055488926328815]],"imag":[[-0.25984847935334976,-0.014939587201445517],[-0.42735383946175615,0.8929542480751431]]},{"name":"u","qubits":[1],"real":[[0.5366135848357999,-0.8438280989453194],[0.8438280989453194,0.5366135848357999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9765083357109856,0.2154796284732296],[-0.2154796284732296,0.9765083357109856]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6482924910613931,0.2576924538635641],[0.3726884501181704,-0.20010753790538882]],"imag":[[-0.6607651602479526,-0.27694917991878165],[-0.06488118513426509,-0.9037979443645204]]},{"name":"u","qubits":[1],"real":[[0.7363814718115375,0.0],[0.0,0.7363814718115375]],"imag":[[0.6765665732008003,0.0],[0.0,-0.6765665732008003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7436249299870071,0.0],[0.0,0.7436249299870071]],"imag":[[0.6685970112869326,0.0],[0.0,-0.6685970112869326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9070897781578398,0.3674691977332337],[0.3052039332556294,0.23997513961923012]],"imag":[[0.07693827615390515,0.19035499662819347],[0.2794981129620007,0.8781476506491976]]},{"name":"u","qubits":[2],"real":[[0.7280474408282587,-0.6855267492253115],[0.6855267492253115,0.7280474408282587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9786669076057117,0.20545336200090092],[-0.20545336200090092,0.9786669076057117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992616601161604,0.038420497418632356],[-0.038420497418632356,0.9992616601161604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9288094742812889,0.37055763449875884],[-0.37055763449875884,0.9288094742812889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26871952994547854,-0.8853457939136818],[-0.8551069668591011,0.2785613827777104]],"imag":[[0.13688246775547624,-0.35385848788238106],[0.4217168238001422,0.11554458783481718]]},{"name":"u","qubits":[1],"real":[[0.9411559243317035,0.0],[0.0,0.9411559243317035]],"imag":[[0.3379726706337909,0.0],[0.0,-0.3379726706337909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9869801739526768,0.0],[0.0,0.9869801739526768]],"imag":[[0.1608419603969805,0.0],[0.0,-0.1608419603969805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.608904679849618,-0.11197551342518536],[-0.08608793322478497,-0.9412471616247051]],"imag":[[0.738481526601264,-0.26709850265223717],[-0.2765302758812966,-0.17370565623356995]]},{"name":"u","qubits":[1],"real":[[0.8187356015396854,-0.5741707191867673],[0.5741707191867673,0.8187356015396854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9839633738477945,0.17837062237393625],[-0.17837062237393625,0.9839633738477945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8027386133669341,-0.5095832902553732],[0.06447757940191026,-0.17994941226269737]],"imag":[[0.2327154047780275,0.2043994356186886],[0.5452493931616987,-0.8161886730637586]]},{"name":"u","qubits":[1],"real":[[0.965037295986403,0.0],[0.0,0.965037295986403]],"imag":[[0.2621126043425834,0.0],[0.0,-0.2621126043425834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8008548541178208,0.0],[0.0,0.8008548541178208]],"imag":[[-0.598858499677448,0.0],[0.0,0.598858499677448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44657843490285876,0.461948552247893],[0.46311820898483747,0.45732462164304927]],"imag":[[0.7614513546552404,-0.08580833904398658],[0.07925314176793558,0.7550461273760891]]},{"name":"u","qubits":[2],"real":[[0.9987548083649794,0.0],[0.0,0.9987548083649794]],"imag":[[-0.04988820269195074,0.0],[0.0,0.04988820269195074]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9804046502917807,0.0],[0.0,0.9804046502917807]],"imag":[[0.19699421739292566,0.0],[0.0,-0.19699421739292566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998387522593227,0.0],[0.0,0.9998387522593227]],"imag":[[0.017957435243391807,0.0],[0.0,-0.017957435243391807]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8303697647313132,0.0],[0.0,0.8303697647313132]],"imag":[[0.5572127545382137,0.0],[0.0,-0.5572127545382137]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10943168150176848,0.5101983417011434],[-0.8658226232724175,0.28464704317987033]],"imag":[[0.47985878409724503,0.7053069590850581],[0.09006353001119834,-0.4015168818375485]]},{"name":"u","qubits":[1],"real":[[0.5720728122788808,0.0],[0.0,0.5720728122788808]],"imag":[[-0.8202028392119429,0.0],[0.0,0.8202028392119429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8206469999354883,0.0],[0.0,0.8206469999354883]],"imag":[[0.5714354744823624,0.0],[0.0,-0.5714354744823624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6675723688279036,0.4167014380894639],[0.32988447755670613,-0.0673527223744167]],"imag":[[0.2457538504899928,-0.5659612078941595],[-0.6205871484441023,-0.7081747195727275]]},{"name":"u","qubits":[1],"real":[[0.8457082693869182,-0.5336455032046872],[0.5336455032046872,0.8457082693869182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9508653456232901,0.3096047391315273],[-0.3096047391315273,0.9508653456232901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2718892390809513,-0.39781603380259833],[0.24177826578344988,-0.329208822515306]],"imag":[[0.6261599465471455,0.6129782755217569],[-0.6895964277799044,0.5980147056436227]]},{"name":"u","qubits":[1],"real":[[0.8512471828187074,0.0],[0.0,0.8512471828187074]],"imag":[[-0.5247649318916177,0.0],[0.0,0.5247649318916177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9051981128958783,0.0],[0.0,0.9051981128958783]],"imag":[[-0.424989854478599,0.0],[0.0,0.424989854478599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8021073249204265,-0.27236588348172536],[-0.44026195015215136,0.8034726169308922]],"imag":[[-0.4033330658609404,-0.3460680609467314],[-0.010756046691792791,0.40060638605745236]]},{"name":"u","qubits":[3],"real":[[0.7303024799585454,-0.6831239183094079],[0.6831239183094079,0.7303024799585454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.995998424030491,0.08937079684538013],[-0.08937079684538013,0.995998424030491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994393924938533,-0.03347985560777722],[0.03347985560777722,0.9994393924938533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9722714031215002,0.23385533706150327],[-0.23385533706150327,0.9722714031215002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996112577649774,-0.027880698512050398],[0.027880698512050398,0.9996112577649774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996064956446064,-0.028050915584156996],[0.028050915584156996,0.9996064956446064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991404379024648,0.04145341177841591],[-0.04145341177841591,0.9991404379024648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8949542189045399,0.4461579833029608],[-0.4461579833029608,0.8949542189045399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.24595709652332215,-0.7238930777737117],[0.2798686532811842,-0.07021642083067008]],"imag":[[-0.43246482943449444,0.47797289664092246],[0.8210680939377608,0.49253464474463066]]},{"name":"u","qubits":[1],"real":[[0.9826323929065477,0.0],[0.0,0.9826323929065477]],"imag":[[0.1855628745486337,0.0],[0.0,-0.1855628745486337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2071168680237752,0.0],[0.0,0.2071168680237752]],"imag":[[-0.978316208073863,0.0],[0.0,0.978316208073863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36002097648749287,0.05940733861908699],[-0.15412952743853325,-0.9527112490347751]],"imag":[[0.9192365522319385,-0.14785068700526208],[-0.04041220485577684,-0.25875126750002286]]},{"name":"u","qubits":[1],"real":[[0.5415348662140516,-0.8406782908309988],[0.8406782908309988,0.5415348662140516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8880714002828595,0.45970554488676907],[-0.45970554488676907,0.8880714002828595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7764448039866128,0.2596892626736819],[-0.012223492384579492,-0.7887832940833245]],"imag":[[0.21469684879153625,-0.5325412813418069],[0.5923591104347921,-0.16365263668479485]]},{"name":"u","qubits":[1],"real":[[0.3918952119516141,0.0],[0.0,0.3918952119516141]],"imag":[[0.9200098601914001,0.0],[0.0,-0.9200098601914001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947509182530214,0.0],[0.0,0.947509182530214]],"imag":[[0.3197285552166488,0.0],[0.0,-0.3197285552166488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6139629638541755,-0.3382033901704822],[0.3212264407487002,0.7052957814698104]],"imag":[[-0.5899026724908759,0.40085257000636937],[-0.4145815839704418,0.47696283360170816]]},{"name":"u","qubits":[2],"real":[[0.9991408883002071,0.0],[0.0,0.9991408883002071]],"imag":[[-0.04144255453845846,0.0],[0.0,0.04144255453845846]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9353300728495523,0.0],[0.0,0.9353300728495523]],"imag":[[0.3537762779261086,0.0],[0.0,-0.3537762779261086]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7690103088675774,0.0],[0.0,0.7690103088675774]],"imag":[[0.639236376354939,0.0],[0.0,-0.639236376354939]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9853774626486446,0.0],[0.0,0.9853774626486446]],"imag":[[0.17038561002654876,0.0],[0.0,-0.17038561002654876]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3275060751924595,0.8601514007698278],[-0.6529925086772816,0.22126054740275836]],"imag":[[0.1969679083827674,0.3377617230135047],[0.6538686392469811,-0.31160930086196553]]},{"name":"u","qubits":[1],"real":[[0.8776496324242508,0.0],[0.0,0.8776496324242508]],"imag":[[0.47930274639895143,0.0],[0.0,-0.47930274639895143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9025659198387673,0.0],[0.0,0.9025659198387673]],"imag":[[-0.4305516930005036,0.0],[0.0,0.4305516930005036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.835547403418341,0.11338262580715032],[-0.10389415514950441,-0.9815226579559027]],"imag":[[0.5368290864325661,-0.02862601554390985],[0.05367562879571272,0.15145363421963715]]},{"name":"u","qubits":[1],"real":[[0.8540240618266346,-0.5202335070150101],[0.5202335070150101,0.8540240618266346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9006761420767222,0.4344910667594815],[-0.4344910667594815,0.9006761420767222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15528128980804032,0.7946657851045825],[-0.10230582857965408,-0.4869649810506148]],"imag":[[0.46159453366371456,-0.36238722040304683],[0.8673821101256118,-0.006848335786545788]]},{"name":"u","qubits":[1],"real":[[0.7691076194968909,0.0],[0.0,0.7691076194968909]],"imag":[[0.6391192921762148,0.0],[0.0,-0.6391192921762148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7206392979482247,0.0],[0.0,0.7206392979482247]],"imag":[[0.6933101775199105,0.0],[0.0,-0.6933101775199105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8038853909281012,-0.4397598808929009],[0.1522675764661789,0.20198010841995673]],"imag":[[0.1496828674997359,0.3714492759267296],[-0.5551377329875411,0.7923640062327619]]},{"name":"u","qubits":[2],"real":[[0.6879655873514655,-0.7257433090426346],[0.7257433090426346,0.6879655873514655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9741521399263502,0.2258929132950228],[-0.2258929132950228,0.9741521399263502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991222691046102,0.041889036504254566],[-0.041889036504254566,0.9991222691046102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9421649692387417,0.3351494752186865],[-0.3351494752186865,0.9421649692387417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5956183599866719,0.4086933147774181],[-0.7146366287068544,-0.028024057951461023]],"imag":[[0.00752456355380048,0.6914853032757518],[-0.36671056584261846,-0.5950063041563685]]},{"name":"u","qubits":[1],"real":[[0.8164807192246823,0.0],[0.0,0.8164807192246823]],"imag":[[-0.5773727003715584,0.0],[0.0,0.5773727003715584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.783094422948261,0.0],[0.0,0.783094422948261]],"imag":[[0.621902825807481,0.0],[0.0,-0.621902825807481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8154702980481516,-0.47722434177083267],[0.1505623053786838,-0.2798784530457379]],"imag":[[-0.2882618825709107,-0.1554677062264982],[0.4787946034125584,-0.8183854663071621]]},{"name":"u","qubits":[1],"real":[[0.7321260980596924,-0.6811691247699719],[0.6811691247699719,0.7321260980596924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9466053239123682,0.3223947281528662],[-0.3223947281528662,0.9466053239123682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07673415859835583,0.7665556170579503],[-0.5782209240992273,0.4020324666600675]],"imag":[[-0.41533463869841947,-0.4837370078445108],[0.6980469681441862,0.12946385190378806]]},{"name":"u","qubits":[1],"real":[[0.9729930728728314,0.0],[0.0,0.9729930728728314]],"imag":[[0.23083431318043884,0.0],[0.0,-0.23083431318043884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4692936424972696,0.0],[0.0,0.4692936424972696]],"imag":[[0.8830421717628467,0.0],[0.0,-0.8830421717628467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34220262071847385,-0.09886338255133464],[0.12855170273621455,0.5563908428656271]],"imag":[[0.6806192958812326,-0.6402193155771324],[0.6349245625829602,0.5203599614956299]]},{"name":"u","qubits":[2],"real":[[0.9770710006995074,0.0],[0.0,0.9770710006995074]],"imag":[[0.21291373744327355,0.0],[0.0,-0.21291373744327355]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9490110109013873,0.0],[0.0,0.9490110109013873]],"imag":[[-0.31524292408859395,0.0],[0.0,0.31524292408859395]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6328207052341667,0.0],[0.0,0.6328207052341667]],"imag":[[0.7742983630532431,0.0],[0.0,-0.7742983630532431]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9936607598710474,0.0],[0.0,0.9936607598710474]],"imag":[[-0.11242016853079614,0.0],[0.0,0.11242016853079614]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2178283562918642,-0.19671368531878705],[0.2530516453989142,0.6925269970215119]],"imag":[[0.9394380011630585,-0.17694850995202968],[0.07727815944265594,-0.6711179547817396]]},{"name":"u","qubits":[1],"real":[[0.9575335567813009,0.0],[0.0,0.9575335567813009]],"imag":[[-0.28832184731260146,0.0],[0.0,0.28832184731260146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6798498429140926,0.0],[0.0,0.6798498429140926]],"imag":[[0.7333513421885063,0.0],[0.0,-0.7333513421885063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43102567407787773,0.09574207871512652],[-0.5043724890274802,0.15531844273564738]],"imag":[[-0.650837789154216,-0.6176248819938119],[-0.36910084368203233,0.7650157781716727]]},{"name":"u","qubits":[1],"real":[[0.8297053101964119,-0.5582016644832545],[0.5582016644832545,0.8297053101964119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9233826135068074,0.3838809048042608],[-0.3838809048042608,0.9233826135068074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4549283127286519,0.4000542816279064],[0.34301581018398375,0.82952239311875]],"imag":[[-0.7951379604538217,0.027430382322866816],[0.20769209924073695,-0.3887116478719711]]},{"name":"u","qubits":[1],"real":[[0.9473751658007851,0.0],[0.0,0.9473751658007851]],"imag":[[-0.320125436702451,0.0],[0.0,0.320125436702451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.930547590354513,0.0],[0.0,0.930547590354513]],"imag":[[-0.36617097384338027,0.0],[0.0,0.36617097384338027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5483580884627393,0.10074617153075885],[-0.01554342392430528,-0.39335628827142854]],"imag":[[-0.7187547619652629,0.41538561348660613],[0.4271456437123743,0.8139876113968662]]},{"name":"u","qubits":[3],"real":[[0.9854955881010968,0.0],[0.0,0.9854955881010968]],"imag":[[-0.16970104841536282,0.0],[0.0,0.16970104841536282]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969303050635917,0.0],[0.0,0.9969303050635917]],"imag":[[0.07829410479604501,0.0],[0.0,-0.07829410479604501]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993951663283347,0.0],[0.0,0.9993951663283347]],"imag":[[-0.034775012862115304,0.0],[0.0,0.034775012862115304]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9976762035198214,0.0],[0.0,0.9976762035198214]],"imag":[[0.06813364022475075,0.0],[0.0,-0.06813364022475075]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9359313112625759,0.0],[0.0,0.9359313112625759]],"imag":[[0.352182595535775,0.0],[0.0,-0.352182595535775]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9976357372062395,0.0],[0.0,0.9976357372062395]],"imag":[[0.06872361929470101,0.0],[0.0,-0.06872361929470101]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9921953288903799,0.0],[0.0,0.9921953288903799]],"imag":[[0.1246933411538522,0.0],[0.0,-0.1246933411538522]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7241070780773088,0.0],[0.0,0.7241070780773088]],"imag":[[0.6896875665678933,0.0],[0.0,-0.6896875665678933]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5347531899599439,0.7135662894034467],[-0.27896003044124523,0.16605268582989163]],"imag":[[0.04755649734903927,0.450111715038113],[-0.7962152389924312,-0.510538049650684]]},{"name":"u","qubits":[1],"real":[[0.9976985218412132,0.0],[0.0,0.9976985218412132]],"imag":[[0.06780604335793496,0.0],[0.0,-0.06780604335793496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8136364579168588,0.0],[0.0,0.8136364579168588]],"imag":[[-0.5813739883659294,0.0],[0.0,0.5813739883659294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11052443105053,-0.5490993099180725],[-0.5665550118409104,0.010869397404055597]],"imag":[[0.8093728091642947,-0.1766067772594001],[0.10823781448459088,0.8168120042418683]]},{"name":"u","qubits":[1],"real":[[0.8081135718485561,-0.5890267014271666],[0.5890267014271666,0.8081135718485561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9618941324885834,0.27342216055769075],[-0.27342216055769075,0.9618941324885834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2632347466336172,-0.2739588631533652],[-0.1376078214022052,-0.9340777290882838]],"imag":[[-0.8963134303471738,0.22863998784931244],[0.32923212211592745,0.013003587091900564]]},{"name":"u","qubits":[1],"real":[[0.9400883046388082,0.0],[0.0,0.9400883046388082]],"imag":[[0.3409310479867318,0.0],[0.0,-0.3409310479867318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6664222180963945,0.0],[0.0,0.6664222180963945]],"imag":[[0.7455745618162423,0.0],[0.0,-0.7455745618162423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5360935556228352,0.2791174743140711],[0.5239603698118375,0.8284858651314604]],"imag":[[0.6419066901797207,-0.4718611408610761],[0.16132275595471673,0.11424390817541821]]},{"name":"u","qubits":[2],"real":[[0.9971596516082372,0.0],[0.0,0.9971596516082372]],"imag":[[0.07531685870068616,0.0],[0.0,-0.07531685870068616]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9263939232771239,0.0],[0.0,0.9263939232771239]],"imag":[[-0.37655583771230844,0.0],[0.0,0.37655583771230844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7521380562366483,0.0],[0.0,0.7521380562366483]],"imag":[[0.6590055723289117,0.0],[0.0,-0.6590055723289117]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9804379207409292,0.0],[0.0,0.9804379207409292]],"imag":[[-0.1968285639159203,0.0],[0.0,0.1968285639159203]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3143367826373366,0.7242170042861806],[-0.9463349478500258,0.28621943192409843]],"imag":[[-0.060215985822695044,-0.6107996012075965],[-0.044906442859547806,-0.1432201614872627]]},{"name":"u","qubits":[1],"real":[[0.8278770568735665,0.0],[0.0,0.8278770568735665]],"imag":[[0.5609095994029355,0.0],[0.0,-0.5609095994029355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6513491634188173,0.0],[0.0,0.6513491634188173]],"imag":[[0.7587781410357094,0.0],[0.0,-0.7587781410357094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8375114410001743,0.4044885063630499],[-0.40432821728863305,-0.8371594422335986]],"imag":[[0.33434581666160595,-0.15223833057047265],[-0.15266353126693857,-0.3352262030397304]]},{"name":"u","qubits":[1],"real":[[0.7554830603423853,-0.6551681811074953],[0.6551681811074953,0.7554830603423853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8171416968750078,0.5764368545020632],[-0.5764368545020632,0.8171416968750078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6121985009821805,0.047915393758432824],[-0.08472581336779282,-0.9740971719384225]],"imag":[[0.7800498925303412,-0.12016353689679937],[0.09775836080735026,-0.18547112730286033]]},{"name":"u","qubits":[1],"real":[[0.9432849689204662,0.0],[0.0,0.9432849689204662]],"imag":[[-0.3319841372847733,0.0],[0.0,0.3319841372847733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6925510995140982,0.0],[0.0,0.6925510995140982]],"imag":[[0.7213688200648913,0.0],[0.0,-0.7213688200648913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5030106790109172,0.24589361174004817],[0.5875804171688228,-0.4763127842450129]],"imag":[[-0.6261001215970357,-0.5426925706535768],[-0.09863137379589386,-0.6466430522534136]]},{"name":"u","qubits":[2],"real":[[0.6308491629189873,-0.7759054927273121],[0.7759054927273121,0.6308491629189873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996740017429118,0.08068046638066481],[-0.08068046638066481,0.996740017429118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999611283906315,0.02787976124661817],[-0.02787976124661817,0.999611283906315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9117104130606531,0.4108334488777335],[-0.4108334488777335,0.9117104130606531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2547799628413663,0.71685248075412],[0.719358911495581,0.5708425383898972]],"imag":[[0.5972861333928836,-0.25388770397125415],[-0.24669657849881832,0.30951954861276326]]},{"name":"u","qubits":[1],"real":[[0.9705284337375469,0.0],[0.0,0.9705284337375469]],"imag":[[-0.2409866371958081,0.0],[0.0,0.2409866371958081]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8913132575846567,0.0],[0.0,0.8913132575846567]],"imag":[[0.45338799813606384,0.0],[0.0,-0.45338799813606384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3480659399191386,0.4111938569274547],[-0.21499963507366343,-0.11222946805879702]],"imag":[[-0.657671929842925,0.5265333286602223],[0.6325289646198674,0.7355860332648725]]},{"name":"u","qubits":[1],"real":[[0.7531380530659713,-0.657862503129642],[0.657862503129642,0.7531380530659713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9193045614381825,0.3935468502211024],[-0.3935468502211024,0.9193045614381825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44378557714042216,-0.3154877825807081],[-0.051407942075604646,0.9042879352891601]],"imag":[[0.8128372772725057,-0.20692361209071944],[0.37377419077554525,0.1997834024440082]]},{"name":"u","qubits":[1],"real":[[0.9809717674426165,0.0],[0.0,0.9809717674426165]],"imag":[[0.19415043517980898,0.0],[0.0,-0.19415043517980898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7545887411649955,0.0],[0.0,0.7545887411649955]],"imag":[[0.6561980125747314,0.0],[0.0,-0.6561980125747314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37115287719094336,0.08927224040318689],[-0.1310399442692837,-0.5813751329937589]],"imag":[[0.9009218436917567,-0.20643604434624824],[0.18279471085847523,0.7819319544721]]},{"name":"u","qubits":[2],"real":[[0.9121175755647809,0.0],[0.0,0.9121175755647809]],"imag":[[0.40992868690276624,0.0],[0.0,-0.40992868690276624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8236757771466104,0.0],[0.0,0.8236757771466104]],"imag":[[-0.567061032113764,0.0],[0.0,0.567061032113764]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8890496158508336,0.0],[0.0,0.8890496158508336]],"imag":[[-0.45781085674706884,0.0],[0.0,0.45781085674706884]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9586471542655784,0.0],[0.0,0.9586471542655784]],"imag":[[-0.2845973183614142,0.0],[0.0,0.2845973183614142]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27610500934569016,0.4546362906784455],[-0.9165806262810251,0.14016751496809723]],"imag":[[0.25839495466397866,0.8064142325235594],[-0.12991545999110582,-0.3512192997676117]]},{"name":"u","qubits":[1],"real":[[0.9148234183826504,0.0],[0.0,0.9148234183826504]],"imag":[[-0.4038540741142551,0.0],[0.0,0.4038540741142551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7181902046858692,0.0],[0.0,0.7181902046858692]],"imag":[[0.6958468437043235,0.0],[0.0,-0.6958468437043235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6565729004616665,-0.32716737635805676],[0.18659719903316585,-0.3308081792375004]],"imag":[[-0.5987212257146355,-0.32156869888890766],[0.4190780423394864,-0.8246945060393275]]},{"name":"u","qubits":[1],"real":[[0.7866021713230451,-0.6174601396607482],[0.6174601396607482,0.7866021713230451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9231994008122829,0.38432130612267895],[-0.38432130612267895,0.9231994008122829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9232281755479546,0.23399440219237264],[0.24263307741622933,-0.632175365411886]],"imag":[[-0.26100099988828096,-0.15740023403523434],[-0.14372683700423716,0.7216828205206467]]},{"name":"u","qubits":[1],"real":[[0.9029102067111403,0.0],[0.0,0.9029102067111403]],"imag":[[-0.42982922029202,0.0],[0.0,0.42982922029202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6842184894594217,0.0],[0.0,0.6842184894594217]],"imag":[[0.729277079498504,0.0],[0.0,-0.729277079498504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7606560545055003,0.1554288176705093],[-0.12187504303398715,-0.5943312552087412]],"imag":[[-0.6178720811470902,0.12441197981157837],[0.15742595709905266,0.7791879753942001]]}]}

==> anc/matched_benchmark/results/main_n5_i4_result.json <==
{
  "case": "main_n5_i4",
  "n": 5,
  "generator": 4,
  "M": 30,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.014731391274719742,
  "c": 0.021650635094610966,
  "l": 0.2677861589595422,
  "target_sha256": "213e0c65b6e94a5faea7a2cecaafcf96b199b0afc355a0e967cd7800975aed94",
  "target_unitarity_defect": 3.805787439930912e-15,
  "structured": {
    "raw": {
      "cx": 1040,
      "one_qubit": 1100,
      "total": 2140
    },
    "optimized": {
      "cx": 1012,
      "one_qubit": 1021,
      "total": 2033
    },
    "depth": 1807,
    "timing_samples": [
      {
        "construction_s": 0.016146912000010616,
        "optimization_s": 0.008220609999966655,
        "total_s": 0.02436752199997727
      },
      {
        "construction_s": 0.014234110000018063,
        "optimization_s": 0.007929816000000756,
        "total_s": 0.02216392600001882
      },
      {
        "construction_s": 0.012895611000033114,
        "optimization_s": 0.008310444000017014,
        "total_s": 0.021206055000050128
      }
    ],
    "median_construction_s": 0.014234110000018063,
    "median_optimization_s": 0.008220609999966655,
    "median_total_s": 0.02216392600001882,
    "validation_s": 0.04428585299996257,
    "phase_aligned_op_error": 8.170130067686096e-15,
    "phase_aligned_fro_error": 3.180721376996516e-14,
    "alignment_phase": 2.934162639614484e-16,
    "ordinary_op_error": 8.194035654717668e-15,
    "unitarity_defect": 1.4915315961477415e-14,
    "padding_leakage_op": 3.466679297637269e-15,
    "padding_action_error_op": 8.043715094534524e-15,
    "structure_checks": {
      "generator": 4,
      "reflection_count": 10,
      "core_reflections": 7,
      "spectator_reflections": 3,
      "active_coordinate_bound": 18,
      "actual_active_coordinates": 18,
      "rank_U_minus_I": 10,
      "block_off_pattern_error": 1.3386978011363274e-15,
      "fixed_coordinate_error": 1.9702692386517054e-16,
      "unitarity_error": 4.481306946568272e-15,
      "reflection_product_error": 4.3923262972005086e-15,
      "normal_Schur_error": 2.6923639215362024e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2976,
      "one_qubit": 4000,
      "total": 6976
    },
    "optimized": {
      "cx": 2976,
      "one_qubit": 3976,
      "total": 6952
    },
    "depth": 5803,
    "timing_samples": [
      {
        "construction_s": 0.19145496999999523,
        "optimization_s": 0.04545526100002917,
        "total_s": 0.2369102310000244
      },
      {
        "construction_s": 0.14002890599999773,
        "optimization_s": 0.028146719999995184,
        "total_s": 0.16817562599999292
      },
      {
        "construction_s": 0.14450240200000053,
        "optimization_s": 0.041154198000015185,
        "total_s": 0.18565660000001571
      }
    ],
    "median_construction_s": 0.14450240200000053,
    "median_optimization_s": 0.041154198000015185,
    "median_total_s": 0.18565660000001571,
    "validation_s": 0.13457455600001822,
    "phase_aligned_op_error": 3.887872204789602e-14,
    "phase_aligned_fro_error": 1.7010861528494072e-13,
    "alignment_phase": 1.9103556858215672e-15,
    "ordinary_op_error": 4.035002542809718e-14,
    "unitarity_defect": 3.7027876145068124e-14,
    "padding_leakage_op": 2.307910527545391e-14,
    "padding_action_error_op": 3.66098449888285e-14
  },
  "cx_reduction_fraction": 0.6599462365591398
}

==> anc/matched_benchmark/results/main_n5_i4_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.4189094334362706,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[3],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749532,-0.0],[-0.0,-0.19091916304749532]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8291003260398164,0.0],[0.0,0.8291003260398164]],"imag":[[-0.5590998563411282,-0.0],[-0.0,0.5590998563411282]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8352089614249756,0.0],[0.0,0.8352089614249756]],"imag":[[0.5499327147528265,-0.0],[-0.0,-0.5499327147528265]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[0.19091916304749532,-0.0],[-0.0,-0.19091916304749532]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8291003260398164,0.0],[0.0,0.8291003260398164]],"imag":[[-0.5590998563411282,-0.0],[-0.0,0.5590998563411282]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8352089614249756,0.0],[0.0,0.8352089614249756]],"imag":[[0.5499327147528265,-0.0],[-0.0,-0.5499327147528265]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9794430721294247,0.0],[0.0,0.9794430721294247]],"imag":[[-0.2017207685333229,-0.0],[-0.0,0.2017207685333229]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[-0.1992579553596372,-0.0],[-0.0,0.1992579553596372]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[0.1884509473183126,-0.0],[-0.0,-0.1884509473183126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[0.1884509473183126,-0.0],[-0.0,-0.1884509473183126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[0.1884509473183126,-0.0],[-0.0,-0.1884509473183126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[0.1884509473183126,-0.0],[-0.0,-0.1884509473183126]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.695149165191482,0.718865521591894],[-0.718865521591894,0.695149165191482]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.695149165191482,-0.718865521591894],[0.718865521591894,0.695149165191482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[-0.1884509473183126,0.0],[0.0,0.1884509473183126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[-0.1884509473183126,0.0],[0.0,0.1884509473183126]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[-0.1884509473183126,0.0],[0.0,0.1884509473183126]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9820826036820073,0.0],[0.0,0.9820826036820073]],"imag":[[-0.1884509473183126,0.0],[0.0,0.1884509473183126]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799470736860725,0.0],[0.0,0.9799470736860725]],"imag":[[0.1992579553596372,0.0],[0.0,-0.1992579553596372]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9794430721294247,0.0],[0.0,0.9794430721294247]],"imag":[[0.2017207685333229,0.0],[0.0,-0.2017207685333229]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8352089614249756,0.0],[0.0,0.8352089614249756]],"imag":[[-0.5499327147528265,0.0],[0.0,0.5499327147528265]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8291003260398164,0.0],[0.0,0.8291003260398164]],"imag":[[0.5590998563411282,0.0],[0.0,-0.5590998563411282]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.981605762605968,0.0],[0.0,0.981605762605968]],"imag":[[-0.19091916304749532,0.0],[0.0,0.19091916304749532]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8352089614249756,0.0],[0.0,0.8352089614249756]],"imag":[[-0.5499327147528265,0.0],[0.0,0.5499327147528265]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8291003260398164,0.0],[0.0,0.8291003260398164]],"imag":[[0.5590998563411282,0.0],[0.0,-0.5590998563411282]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9705930798947484,0.0],[0.0,0.9705930798947484]],"imag":[[0.24072613746834076,0.0],[0.0,-0.24072613746834076]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8975288784966071,0.0],[0.0,0.8975288784966071]],"imag":[[0.44095568061271495,-0.0],[-0.0,-0.44095568061271495]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9276035355317459,0.0],[0.0,0.9276035355317459]],"imag":[[-0.3735661666545902,-0.0],[-0.0,0.3735661666545902]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9970284962571773,0.0],[0.0,0.9970284962571773]],"imag":[[0.07703361377445413,-0.0],[-0.0,-0.07703361377445413]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9951468126029746,0.0],[0.0,0.9951468126029746]],"imag":[[0.09840132807101869,-0.0],[-0.0,-0.09840132807101869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9777451424727992,0.0],[0.0,0.9777451424727992]],"imag":[[-0.2097961781607226,-0.0],[-0.0,0.2097961781607226]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9971911779232842,0.0],[0.0,0.9971911779232842]],"imag":[[-0.07489829552114624,-0.0],[-0.0,0.07489829552114624]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9542537728231607,0.0],[0.0,0.9542537728231607]],"imag":[[-0.2989978880406408,-0.0],[-0.0,0.2989978880406408]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9542537728231635,0.0],[0.0,0.9542537728231635]],"imag":[[-0.2989978880406321,-0.0],[-0.0,0.2989978880406321]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.887311882208067,0.0],[0.0,0.887311882208067]],"imag":[[0.46116984256603055,-0.0],[-0.0,-0.46116984256603055]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8873118822080712,0.0],[0.0,0.8873118822080712]],"imag":[[0.4611698425660225,-0.0],[-0.0,-0.4611698425660225]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9916587616515666,0.0],[0.0,0.9916587616515666]],"imag":[[-0.12889104095972448,-0.0],[-0.0,0.12889104095972448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9930836252125524,0.0],[0.0,0.9930836252125524]],"imag":[[-0.11740917057323316,-0.0],[-0.0,0.11740917057323316]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9925215977835758,0.0],[0.0,0.9925215977835758]],"imag":[[-0.12206915225861789,-0.0],[-0.0,0.12206915225861789]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9910428570192414,0.0],[0.0,0.9910428570192414]],"imag":[[-0.13354420822761023,-0.0],[-0.0,0.13354420822761023]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997944867935729,0.020272744687787746],[-0.020272744687787746,0.9997944867935729]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997921192850997,0.020389169071075738],[-0.020389169071075738,0.9997921192850997]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997944867935729,-0.020272744687787635],[0.020272744687787635,0.9997944867935729]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997921192850997,-0.020389169071075627],[0.020389169071075627,0.9997921192850997]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9518813232368222,0.3064668766325594],[-0.3064668766325594,0.9518813232368222]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998512386253956,0.017248206262163637],[-0.017248206262163637,0.9998512386253956]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8897865452215249,0.456376931869637],[-0.456376931869637,0.8897865452215249]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,-0.000437606593958584],[0.000437606593958584,0.9999999042502299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,-0.000437606593958584],[0.000437606593958584,0.9999999042502299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9660241459738291,0.258451831867244],[-0.258451831867244,0.9660241459738291]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9660241459738291,0.258451831867244],[-0.258451831867244,0.9660241459738291]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999773769459009,-0.006726484698237658],[0.006726484698237658,0.9999773769459009]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.018298269345623015,0.9998325726535193],[-0.9998325726535193,0.018298269345623015]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6938975404918576,0.7200737485142413],[-0.7200737485142413,0.6938975404918576]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7191912813394999,0.6947988590943676],[-0.6947988590943676,0.7191912813394999]],"imag":[[0.003088889855443467,0.0029841256465638053],[0.0029841256465638053,-0.003088889855443467]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999907768342599,0.0],[0.0,0.9999907768342599]],"imag":[[0.004294909360340613,0.0],[0.0,-0.004294909360340613]]},{"name":"u","qubits":[3],"real":[[0.6938975404918576,-0.7200737485142413],[0.7200737485142413,0.6938975404918576]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.018298269345623015,-0.9998325726535193],[0.9998325726535193,0.018298269345623015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999773769459009,0.006726484698237658],[-0.006726484698237658,0.9999773769459009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9660241459738291,-0.258451831867244],[0.258451831867244,0.9660241459738291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9660241459738291,-0.258451831867244],[0.258451831867244,0.9660241459738291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,0.000437606593958584],[-0.000437606593958584,0.9999999042502299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,0.000437606593958584],[-0.000437606593958584,0.9999999042502299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7191979146210664,-0.6948052673985059],[0.6948052673985059,0.7191979146210664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8897865452215249,-0.456376931869637],[0.456376931869637,0.8897865452215249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998512386253956,-0.017248206262163637],[0.017248206262163637,0.9998512386253956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9518813232368222,-0.3064668766325594],[0.3064668766325594,0.9518813232368222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997921192850997,0.020389169071075627],[-0.020389169071075627,0.9997921192850997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997944867935729,0.020272744687787635],[-0.020272744687787635,0.9997944867935729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997921192850997,-0.020389169071075738],[0.020389169071075738,0.9997921192850997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997944867935729,-0.020272744687787746],[0.020272744687787746,0.9997944867935729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9910428570192414,0.0],[0.0,0.9910428570192414]],"imag":[[0.13354420822761023,0.0],[0.0,-0.13354420822761023]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9925215977835758,0.0],[0.0,0.9925215977835758]],"imag":[[0.12206915225861789,0.0],[0.0,-0.12206915225861789]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9930836252125524,0.0],[0.0,0.9930836252125524]],"imag":[[0.11740917057323316,0.0],[0.0,-0.11740917057323316]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9916587616515666,0.0],[0.0,0.9916587616515666]],"imag":[[0.12889104095972448,0.0],[0.0,-0.12889104095972448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8873118822080712,0.0],[0.0,0.8873118822080712]],"imag":[[-0.4611698425660225,0.0],[0.0,0.4611698425660225]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.887311882208067,0.0],[0.0,0.887311882208067]],"imag":[[-0.46116984256603055,0.0],[0.0,0.46116984256603055]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9542537728231635,0.0],[0.0,0.9542537728231635]],"imag":[[0.2989978880406321,0.0],[0.0,-0.2989978880406321]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9542537728231607,0.0],[0.0,0.9542537728231607]],"imag":[[0.2989978880406408,0.0],[0.0,-0.2989978880406408]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9971911779232842,0.0],[0.0,0.9971911779232842]],"imag":[[0.07489829552114624,0.0],[0.0,-0.07489829552114624]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9777451424727992,0.0],[0.0,0.9777451424727992]],"imag":[[0.2097961781607226,0.0],[0.0,-0.2097961781607226]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9951468126029746,0.0],[0.0,0.9951468126029746]],"imag":[[-0.09840132807101869,0.0],[0.0,0.09840132807101869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9970284962571773,0.0],[0.0,0.9970284962571773]],"imag":[[-0.07703361377445413,0.0],[0.0,0.07703361377445413]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9276035355317459,0.0],[0.0,0.9276035355317459]],"imag":[[0.3735661666545902,0.0],[0.0,-0.3735661666545902]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8975288784966071,0.0],[0.0,0.8975288784966071]],"imag":[[-0.44095568061271495,0.0],[0.0,0.44095568061271495]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8420075802317007,0.0],[0.0,0.8420075802317007]],"imag":[[0.5394656938419311,0.0],[0.0,-0.5394656938419311]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9611821749303571,0.0],[0.0,0.9611821749303571]],"imag":[[0.27591452770042474,-0.0],[-0.0,-0.27591452770042474]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996121621661819,0.0],[0.0,0.9996121621661819]],"imag":[[-0.027848253974907332,-0.0],[-0.0,0.027848253974907332]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.96786142689667,0.0],[0.0,0.96786142689667]],"imag":[[0.2514841114773298,-0.0],[-0.0,-0.2514841114773298]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8909967580154599,0.0],[0.0,0.8909967580154599]],"imag":[[-0.4540096664234586,-0.0],[-0.0,0.4540096664234586]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9691243030587381,0.0],[0.0,0.9691243030587381]],"imag":[[-0.24657267736088515,-0.0],[-0.0,0.24657267736088515]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993077257270894,0.0],[0.0,0.9993077257270894]],"imag":[[-0.037203081890513155,-0.0],[-0.0,0.037203081890513155]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9969304383214395,0.0],[0.0,0.9969304383214395]],"imag":[[-0.07829240798584851,-0.0],[-0.0,0.07829240798584851]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969304383214395,0.0],[0.0,0.9969304383214395]],"imag":[[-0.07829240798584845,-0.0],[-0.0,0.07829240798584845]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9904000972777535,0.0],[0.0,0.9904000972777535]],"imag":[[-0.13823041384665136,-0.0],[-0.0,0.13823041384665136]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9904000972777535,0.0],[0.0,0.9904000972777535]],"imag":[[-0.1382304138466514,-0.0],[-0.0,0.1382304138466514]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9929489385189392,0.0],[0.0,0.9929489385189392]],"imag":[[-0.11854284244150669,-0.0],[-0.0,0.11854284244150669]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942539896612734,0.0],[0.0,0.9942539896612734]],"imag":[[-0.10704673765528934,-0.0],[-0.0,0.10704673765528934]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9911921795643618,0.0],[0.0,0.9911921795643618]],"imag":[[-0.13243135267167672,-0.0],[-0.0,0.13243135267167672]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9895936397171508,0.0],[0.0,0.9895936397171508]],"imag":[[-0.14389033404423665,-0.0],[-0.0,0.14389033404423665]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9918948861024559,0.12706114639729996],[-0.12706114639729996,0.9918948861024559]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918800833034264,0.1271766501602711],[-0.1271766501602711,0.9918800833034264]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9918948861024559,-0.12706114639729987],[0.12706114639729987,0.9918948861024559]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918800833034264,-0.12717665016027108],[0.12717665016027108,0.9918800833034264]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9322751204168177,0.36175005162654517],[-0.36175005162654517,0.9322751204168177]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971198870306557,0.07584148527008402],[-0.07584148527008402,0.9971198870306557]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9150139741779507,0.4034221449785232],[-0.4034221449785232,0.9150139741779507]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,-0.0004376065939432629],[0.0004376065939432629,0.9999999042502299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,-0.0004376065939432629],[0.0004376065939432629,0.9999999042502299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9660241459738286,0.25845183186724585],[-0.25845183186724585,0.9660241459738286]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9660241459738286,0.25845183186724585],[-0.25845183186724585,0.9660241459738286]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999982970309875,-0.0018455175764202367],[0.0018455175764202367,0.9999982970309875]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7661496046184858,0.642662262267622],[-0.642662262267622,0.7661496046184858]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6938549319167876,0.7201148057461046],[-0.7201148057461046,0.6938549319167876]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7579372768428413,0.6507887991785175],[-0.6507887991785175,0.7579372768428413]],"imag":[[-0.033972600677626766,-0.0291699441041588],[-0.0291699441041588,0.033972600677626766]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989969853628983,0.0],[0.0,0.9989969853628983]],"imag":[[-0.044777485814203946,0.0],[0.0,0.044777485814203946]]},{"name":"u","qubits":[3],"real":[[0.6938549319167876,-0.7201148057461046],[0.7201148057461046,0.6938549319167876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.7661496046184858,-0.642662262267622],[0.642662262267622,0.7661496046184858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999982970309875,0.0018455175764202367],[-0.0018455175764202367,0.9999982970309875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9660241459738286,-0.25845183186724585],[0.25845183186724585,0.9660241459738286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9660241459738286,-0.25845183186724585],[0.25845183186724585,0.9660241459738286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,0.0004376065939432629],[-0.0004376065939432629,0.9999999042502299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,0.0004376065939432629],[-0.0004376065939432629,0.9999999042502299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.758698262305077,-0.6514422052456047],[0.6514422052456047,0.758698262305077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9150139741779507,-0.4034221449785232],[0.4034221449785232,0.9150139741779507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9971198870306557,-0.07584148527008402],[0.07584148527008402,0.9971198870306557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9322751204168177,-0.36175005162654517],[0.36175005162654517,0.9322751204168177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9918800833034264,0.12717665016027108],[-0.12717665016027108,0.9918800833034264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918948861024559,0.12706114639729987],[-0.12706114639729987,0.9918948861024559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9918800833034264,-0.1271766501602711],[0.1271766501602711,0.9918800833034264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918948861024559,-0.12706114639729996],[0.12706114639729996,0.9918948861024559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9895936397171508,0.0],[0.0,0.9895936397171508]],"imag":[[0.14389033404423665,0.0],[0.0,-0.14389033404423665]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9911921795643618,0.0],[0.0,0.9911921795643618]],"imag":[[0.13243135267167672,0.0],[0.0,-0.13243135267167672]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9942539896612734,0.0],[0.0,0.9942539896612734]],"imag":[[0.10704673765528934,0.0],[0.0,-0.10704673765528934]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9929489385189392,0.0],[0.0,0.9929489385189392]],"imag":[[0.11854284244150669,0.0],[0.0,-0.11854284244150669]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9904000972777535,0.0],[0.0,0.9904000972777535]],"imag":[[0.1382304138466514,0.0],[0.0,-0.1382304138466514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9904000972777535,0.0],[0.0,0.9904000972777535]],"imag":[[0.13823041384665136,0.0],[0.0,-0.13823041384665136]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9969304383214395,0.0],[0.0,0.9969304383214395]],"imag":[[0.07829240798584845,0.0],[0.0,-0.07829240798584845]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969304383214395,0.0],[0.0,0.9969304383214395]],"imag":[[0.07829240798584851,0.0],[0.0,-0.07829240798584851]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9993077257270894,0.0],[0.0,0.9993077257270894]],"imag":[[0.037203081890513155,0.0],[0.0,-0.037203081890513155]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9691243030587381,0.0],[0.0,0.9691243030587381]],"imag":[[0.24657267736088515,0.0],[0.0,-0.24657267736088515]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8909967580154599,0.0],[0.0,0.8909967580154599]],"imag":[[0.4540096664234586,0.0],[0.0,-0.4540096664234586]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96786142689667,0.0],[0.0,0.96786142689667]],"imag":[[-0.2514841114773298,0.0],[0.0,0.2514841114773298]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9996121621661819,0.0],[0.0,0.9996121621661819]],"imag":[[0.027848253974907332,0.0],[0.0,-0.027848253974907332]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9611821749303571,0.0],[0.0,0.9611821749303571]],"imag":[[-0.27591452770042474,0.0],[0.0,0.27591452770042474]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9319068972320029,0.0],[0.0,0.9319068972320029]],"imag":[[-0.3626975804874101,0.0],[0.0,0.3626975804874101]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7956623972680478,0.0],[0.0,0.7956623972680478]],"imag":[[0.6057403318037055,-0.0],[-0.0,-0.6057403318037055]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9977787569911938,0.0],[0.0,0.9977787569911938]],"imag":[[0.06661495400515076,-0.0],[-0.0,-0.06661495400515076]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.99025266354756,0.0],[0.0,0.99025266354756]],"imag":[[-0.13928267062690483,-0.0],[-0.0,0.13928267062690483]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9924579313925416,0.0],[0.0,0.9924579313925416]],"imag":[[-0.12258570233121475,-0.0],[-0.0,0.12258570233121475]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.964144224004694,0.0],[0.0,0.964144224004694]],"imag":[[-0.2653788147505118,-0.0],[-0.0,0.2653788147505118]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999177865228991,0.0],[0.0,0.999177865228991]],"imag":[[-0.04054125844662747,-0.0],[-0.0,0.04054125844662747]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9921414882723635,0.0],[0.0,0.9921414882723635]],"imag":[[-0.12512101042071103,-0.0],[-0.0,0.12512101042071103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9921414882723635,0.0],[0.0,0.9921414882723635]],"imag":[[-0.12512101042071064,-0.0],[-0.0,0.12512101042071064]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9906052955634009,0.0],[0.0,0.9906052955634009]],"imag":[[-0.13675214221995632,-0.0],[-0.0,0.13675214221995632]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9906052955634008,0.0],[0.0,0.9906052955634008]],"imag":[[-0.13675214221995677,-0.0],[-0.0,0.13675214221995677]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.862194137513617,0.0],[0.0,0.862194137513617]],"imag":[[-0.5065779991641466,-0.0],[-0.0,0.5065779991641466]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8679974098759533,0.0],[0.0,0.8679974098759533]],"imag":[[-0.4965687227853122,-0.0],[-0.0,0.4965687227853122]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9672147867370264,0.0],[0.0,0.9672147867370264]],"imag":[[0.25395975334144666,-0.0],[-0.0,-0.25395975334144666]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9700883000516604,0.0],[0.0,0.9700883000516604]],"imag":[[0.24275232254888884,-0.0],[-0.0,-0.24275232254888884]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9994530978322713,-0.033068190659245655],[0.033068190659245655,0.9994530978322713]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994569417954853,-0.03295180566851947],[0.03295180566851947,0.9994569417954853]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994530978322713,0.03306819065924574],[-0.03306819065924574,0.9994530978322713]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994569417954853,0.032951805668519525],[-0.032951805668519525,0.9994569417954853]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9520095440240272,0.30606833891659535],[-0.30606833891659535,0.9520095440240272]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998583720675953,0.016829610997826882],[-0.016829610997826882,0.9998583720675953]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8895954022881298,0.45674940637927547],[-0.45674940637927547,0.8895954022881298]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,-0.00043760659394323514],[0.00043760659394323514,0.9999999042502299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,-0.00043760659394323514],[0.00043760659394323514,0.9999999042502299]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.96602414597383,0.25845183186724063],[-0.25845183186724063,0.96602414597383]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96602414597383,0.25845183186724063],[-0.25845183186724063,0.96602414597383]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999931600061468,0.003698640415205015],[-0.003698640415205015,0.9999931600061468]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.2993755328486847,0.9541353626878977],[-0.9541353626878977,0.2993755328486847]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7200677601803319,0.6939037546727068],[-0.6939037546727068,0.7200677601803319]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7180912779269998,0.6943176186141283],[-0.6943176186141283,0.7180912779269998]],"imag":[[-0.03423658890699462,-0.03310312715118637],[-0.03310312715118637,0.03423658890699462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.7200677601803319,-0.6939037546727068],[0.6939037546727068,0.7200677601803319]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.2993755328486847,-0.9541353626878977],[0.9541353626878977,0.2993755328486847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999931600061468,-0.003698640415205015],[0.003698640415205015,0.9999931600061468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.96602414597383,-0.25845183186724063],[0.25845183186724063,0.96602414597383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96602414597383,-0.25845183186724063],[0.25845183186724063,0.96602414597383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,0.00043760659394323514],[-0.00043760659394323514,0.9999999042502299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999042502299,0.00043760659394323514],[-0.00043760659394323514,0.9999999042502299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7189069671764339,-0.6951063030538436],[0.6951063030538436,0.7189069671764339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8895954022881298,-0.45674940637927547],[0.45674940637927547,0.8895954022881298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998583720675953,-0.016829610997826882],[0.016829610997826882,0.9998583720675953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9520095440240272,-0.30606833891659535],[0.30606833891659535,0.9520095440240272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9994569417954853,-0.032951805668519525],[0.032951805668519525,0.9994569417954853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994530978322713,-0.03306819065924574],[0.03306819065924574,0.9994530978322713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994569417954853,0.03295180566851947],[-0.03295180566851947,0.9994569417954853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994530978322713,0.033068190659245655],[-0.033068190659245655,0.9994530978322713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9700883000516604,0.0],[0.0,0.9700883000516604]],"imag":[[-0.24275232254888884,0.0],[0.0,0.24275232254888884]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9672147867370264,0.0],[0.0,0.9672147867370264]],"imag":[[-0.25395975334144666,0.0],[0.0,0.25395975334144666]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8679974098759533,0.0],[0.0,0.8679974098759533]],"imag":[[0.4965687227853122,0.0],[0.0,-0.4965687227853122]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.862194137513617,0.0],[0.0,0.862194137513617]],"imag":[[0.5065779991641466,0.0],[0.0,-0.5065779991641466]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9906052955634008,0.0],[0.0,0.9906052955634008]],"imag":[[0.13675214221995677,0.0],[0.0,-0.13675214221995677]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9906052955634009,0.0],[0.0,0.9906052955634009]],"imag":[[0.13675214221995632,0.0],[0.0,-0.13675214221995632]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9921414882723635,0.0],[0.0,0.9921414882723635]],"imag":[[0.12512101042071064,0.0],[0.0,-0.12512101042071064]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9921414882723635,0.0],[0.0,0.9921414882723635]],"imag":[[0.12512101042071103,0.0],[0.0,-0.12512101042071103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.999177865228991,0.0],[0.0,0.999177865228991]],"imag":[[0.04054125844662747,0.0],[0.0,-0.04054125844662747]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.964144224004694,0.0],[0.0,0.964144224004694]],"imag":[[0.2653788147505118,0.0],[0.0,-0.2653788147505118]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9924579313925416,0.0],[0.0,0.9924579313925416]],"imag":[[0.12258570233121475,0.0],[0.0,-0.12258570233121475]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.99025266354756,0.0],[0.0,0.99025266354756]],"imag":[[0.13928267062690483,0.0],[0.0,-0.13928267062690483]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9977787569911938,0.0],[0.0,0.9977787569911938]],"imag":[[-0.06661495400515076,0.0],[0.0,0.06661495400515076]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7956623972680478,0.0],[0.0,0.7956623972680478]],"imag":[[-0.6057403318037055,0.0],[0.0,0.6057403318037055]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9451098342799503,0.0],[0.0,0.9451098342799503]],"imag":[[-0.32675281352625674,0.0],[0.0,0.32675281352625674]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8938859482080904,0.0],[0.0,0.8938859482080904]],"imag":[[-0.4482944474295027,-0.0],[-0.0,0.4482944474295027]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9635308665151525,0.0],[0.0,0.9635308665151525]],"imag":[[-0.26759721462033054,-0.0],[-0.0,0.26759721462033054]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.893801335533447,0.0],[0.0,0.893801335533447]],"imag":[[-0.4484631228971079,-0.0],[-0.0,0.4484631228971079]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.3333991608287487,0.0],[0.0,0.3333991608287487]],"imag":[[-0.9427857654624863,-0.0],[-0.0,0.9427857654624863]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9943780244373183,0.0],[0.0,0.9943780244373183]],"imag":[[0.10588835873756909,-0.0],[-0.0,-0.10588835873756909]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9952512841530043,0.0],[0.0,0.9952512841530043]],"imag":[[-0.0973390024183313,-0.0],[-0.0,0.0973390024183313]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9978155042831769,0.0],[0.0,0.9978155042831769]],"imag":[[-0.06606223892746504,-0.0],[-0.0,0.06606223892746504]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979245533521357,0.0],[0.0,0.9979245533521357]],"imag":[[-0.06439398898142978,-0.0],[-0.0,0.06439398898142978]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9980854706875008,0.0],[0.0,0.9980854706875008]],"imag":[[-0.0618497631564588,-0.0],[-0.0,0.0618497631564588]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979806748550437,0.0],[0.0,0.9979806748550437]],"imag":[[-0.06351828568114556,-0.0],[-0.0,0.06351828568114556]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9840650458593397,0.0],[0.0,0.9840650458593397]],"imag":[[-0.17780884544323314,-0.0],[-0.0,0.17780884544323314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990546365602352,0.0],[0.0,0.9990546365602352]],"imag":[[0.043472211440142204,-0.0],[-0.0,-0.043472211440142204]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994133201539066,0.0],[0.0,0.9994133201539066]],"imag":[[0.0342493138463376,-0.0],[-0.0,-0.0342493138463376]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9823819943742006,0.0],[0.0,0.9823819943742006]],"imag":[[-0.18688396702063068,-0.0],[-0.0,0.18688396702063068]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997689651934742,-0.021494562939721035],[0.021494562939721035,0.9997689651934742]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997793092770721,-0.021007920921895414],[0.021007920921895414,0.9997793092770721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997689651934742,0.02149456293972109],[-0.02149456293972109,0.9997689651934742]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997793092770721,0.02100792092189547],[-0.02100792092189547,0.9997793092770721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9102524196524777,0.4140537797397937],[-0.4140537797397937,0.9102524196524777]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996197862962833,0.027573226959732744],[-0.027573226959732744,0.9996197862962833]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9364258939576593,0.35086542309780067],[-0.35086542309780067,0.9364258939576593]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999994969761443,-0.0010030191714768771],[0.0010030191714768771,0.9999994969761443]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999994969761443,-0.0010030191714768771],[0.0010030191714768771,0.9999994969761443]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9937511645750392,0.11161820149847118],[-0.11161820149847118,0.9937511645750392]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937511645750392,0.11161820149847118],[-0.11161820149847118,0.9937511645750392]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999975393707958,-0.002218389585624914],[0.002218389585624914,0.9999975393707958]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6744855254321973,0.7382880711364993],[-0.7382880711364993,0.6744855254321973]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6975213701787887,0.7165639804957442],[-0.7165639804957442,0.6975213701787887]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7255343574805361,0.6865829174926774],[-0.6865829174926774,0.7255343574805361]],"imag":[[-0.03409749780105008,-0.03226692061936316],[-0.03226692061936316,0.03409749780105008]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6975213701787887,-0.7165639804957442],[0.7165639804957442,0.6975213701787887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.6744855254321973,-0.7382880711364993],[0.7382880711364993,0.6744855254321973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999975393707958,0.002218389585624914],[-0.002218389585624914,0.9999975393707958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9937511645750392,-0.11161820149847118],[0.11161820149847118,0.9937511645750392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937511645750392,-0.11161820149847118],[0.11161820149847118,0.9937511645750392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999994969761443,0.0010030191714768771],[-0.0010030191714768771,0.9999994969761443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999994969761443,0.0010030191714768771],[-0.0010030191714768771,0.9999994969761443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7263351452607721,-0.6873407137359265],[0.6873407137359265,0.7263351452607721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9364258939576593,-0.35086542309780067],[0.35086542309780067,0.9364258939576593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996197862962833,-0.027573226959732744],[0.027573226959732744,0.9996197862962833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9102524196524777,-0.4140537797397937],[0.4140537797397937,0.9102524196524777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997793092770721,-0.02100792092189547],[0.02100792092189547,0.9997793092770721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997689651934742,-0.02149456293972109],[0.02149456293972109,0.9997689651934742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997793092770721,0.021007920921895414],[-0.021007920921895414,0.9997793092770721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997689651934742,0.021494562939721035],[-0.021494562939721035,0.9997689651934742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9823819943742006,0.0],[0.0,0.9823819943742006]],"imag":[[0.18688396702063068,0.0],[0.0,-0.18688396702063068]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994133201539066,0.0],[0.0,0.9994133201539066]],"imag":[[-0.0342493138463376,0.0],[0.0,0.0342493138463376]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990546365602352,0.0],[0.0,0.9990546365602352]],"imag":[[-0.043472211440142204,0.0],[0.0,0.043472211440142204]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9840650458593397,0.0],[0.0,0.9840650458593397]],"imag":[[0.17780884544323314,0.0],[0.0,-0.17780884544323314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9979806748550437,0.0],[0.0,0.9979806748550437]],"imag":[[0.06351828568114556,0.0],[0.0,-0.06351828568114556]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980854706875008,0.0],[0.0,0.9980854706875008]],"imag":[[0.0618497631564588,0.0],[0.0,-0.0618497631564588]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9979245533521357,0.0],[0.0,0.9979245533521357]],"imag":[[0.06439398898142978,0.0],[0.0,-0.06439398898142978]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9978155042831769,0.0],[0.0,0.9978155042831769]],"imag":[[0.06606223892746504,0.0],[0.0,-0.06606223892746504]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9952512841530043,0.0],[0.0,0.9952512841530043]],"imag":[[0.0973390024183313,0.0],[0.0,-0.0973390024183313]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943780244373183,0.0],[0.0,0.9943780244373183]],"imag":[[-0.10588835873756909,0.0],[0.0,0.10588835873756909]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.3333991608287487,0.0],[0.0,0.3333991608287487]],"imag":[[0.9427857654624863,0.0],[0.0,-0.9427857654624863]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.893801335533447,0.0],[0.0,0.893801335533447]],"imag":[[0.4484631228971079,0.0],[0.0,-0.4484631228971079]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9635308665151525,0.0],[0.0,0.9635308665151525]],"imag":[[0.26759721462033054,0.0],[0.0,-0.26759721462033054]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8938859482080904,0.0],[0.0,0.8938859482080904]],"imag":[[0.4482944474295027,0.0],[0.0,-0.4482944474295027]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9983690976603532,0.0],[0.0,0.9983690976603532]],"imag":[[0.05708892043866292,0.0],[0.0,-0.05708892043866292]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9180207535661761,0.0],[0.0,0.9180207535661761]],"imag":[[-0.39653233918785274,-0.0],[-0.0,0.39653233918785274]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9247654730755676,0.0],[0.0,0.9247654730755676]],"imag":[[-0.3805375406018724,-0.0],[-0.0,0.3805375406018724]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.3990031532753138,0.0],[0.0,0.3990031532753138]],"imag":[[0.91694955350682,-0.0],[-0.0,-0.91694955350682]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9231802481697069,0.0],[0.0,0.9231802481697069]],"imag":[[0.38436731051081646,-0.0],[-0.0,-0.38436731051081646]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9809460578263443,0.0],[0.0,0.9809460578263443]],"imag":[[0.19428029142183845,-0.0],[-0.0,-0.19428029142183845]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9506901966301474,0.0],[0.0,0.9506901966301474]],"imag":[[-0.3101421448809104,-0.0],[-0.0,0.3101421448809104]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999648036562795,0.0],[0.0,0.9999648036562795]],"imag":[[-0.008389961183365522,-0.0],[-0.0,0.008389961183365522]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999965539176382,0.0],[0.0,0.999965539176382]],"imag":[[-0.008301834718165866,-0.0],[-0.0,0.008301834718165866]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999834537283961,0.0],[0.0,0.9999834537283961]],"imag":[[-0.005752588063528333,-0.0],[-0.0,0.005752588063528333]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999982942872145,0.0],[0.0,0.999982942872145]],"imag":[[-0.005840716117428883,-0.0],[-0.0,0.005840716117428883]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998391639936443,0.0],[0.0,0.9998391639936443]],"imag":[[0.017934495936338377,-0.0],[-0.0,-0.017934495936338377]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9991401070271527,0.0],[0.0,0.9991401070271527]],"imag":[[-0.04146138600879021,-0.0],[-0.0,0.04146138600879021]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987148692938793,0.0],[0.0,0.9987148692938793]],"imag":[[-0.05068145470790545,-0.0],[-0.0,0.05068145470790545]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999621068946964,0.0],[0.0,0.9999621068946964]],"imag":[[0.008705445118985333,-0.0],[-0.0,-0.008705445118985333]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997736791644678,-0.02127417330811575],[0.02127417330811575,0.9997736791644678]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997746539986282,-0.021228311801063476],[0.021228311801063476,0.9997746539986282]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997736791644678,0.021274173308115832],[-0.021274173308115832,0.9997736791644678]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997746539986282,0.02122831180106353],[-0.02122831180106353,0.9997746539986282]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.944816602590265,0.3275997366753967],[-0.3275997366753967,0.944816602590265]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9927224547060229,0.12042478118081917],[-0.12042478118081917,0.9927224547060229]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8997342219873121,0.43643823135111137],[-0.43643823135111137,0.8997342219873121]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999993315676237,0.0011562284834568167],[-0.0011562284834568167,0.9999993315676237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999993315676237,0.0011562284834568167],[-0.0011562284834568167,0.9999993315676237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7938269267991744,0.6081437414695461],[-0.6081437414695461,0.7938269267991744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7938269267991744,0.6081437414695461],[-0.6081437414695461,0.7938269267991744]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999405088094,-0.00034493822311456],[0.00034493822311456,0.9999999405088094]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9388128099399191,0.3444277977932579],[-0.3444277977932579,0.9388128099399191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6967427317711181,0.7173211036377779],[-0.7173211036377779,0.6967427317711181]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7862461622576313,0.6161275669961518],[-0.6161275669961518,0.7862461622576313]],"imag":[[-0.03695073363825207,-0.028955773278291946],[-0.028955773278291946,0.03695073363825207]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6967427317711181,-0.7173211036377779],[0.7173211036377779,0.6967427317711181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9388128099399191,-0.3444277977932579],[0.3444277977932579,0.9388128099399191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999405088094,0.00034493822311456],[-0.00034493822311456,0.9999999405088094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7938269267991744,-0.6081437414695461],[0.6081437414695461,0.7938269267991744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7938269267991744,-0.6081437414695461],[0.6081437414695461,0.7938269267991744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999993315676237,-0.0011562284834568167],[0.0011562284834568167,0.9999993315676237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999993315676237,-0.0011562284834568167],[0.0011562284834568167,0.9999993315676237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7871139589546475,-0.6168076001629207],[0.6168076001629207,0.7871139589546475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8997342219873121,-0.43643823135111137],[0.43643823135111137,0.8997342219873121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9927224547060229,-0.12042478118081917],[0.12042478118081917,0.9927224547060229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.944816602590265,-0.3275997366753967],[0.3275997366753967,0.944816602590265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997746539986282,-0.02122831180106353],[0.02122831180106353,0.9997746539986282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997736791644678,-0.021274173308115832],[0.021274173308115832,0.9997736791644678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997746539986282,0.021228311801063476],[-0.021228311801063476,0.9997746539986282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997736791644678,0.02127417330811575],[-0.02127417330811575,0.9997736791644678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999621068946964,0.0],[0.0,0.9999621068946964]],"imag":[[-0.008705445118985333,0.0],[0.0,0.008705445118985333]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987148692938793,0.0],[0.0,0.9987148692938793]],"imag":[[0.05068145470790545,0.0],[0.0,-0.05068145470790545]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9991401070271527,0.0],[0.0,0.9991401070271527]],"imag":[[0.04146138600879021,0.0],[0.0,-0.04146138600879021]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998391639936443,0.0],[0.0,0.9998391639936443]],"imag":[[-0.017934495936338377,0.0],[0.0,0.017934495936338377]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999982942872145,0.0],[0.0,0.999982942872145]],"imag":[[0.005840716117428883,0.0],[0.0,-0.005840716117428883]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999834537283961,0.0],[0.0,0.9999834537283961]],"imag":[[0.005752588063528333,0.0],[0.0,-0.005752588063528333]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999965539176382,0.0],[0.0,0.999965539176382]],"imag":[[0.008301834718165866,0.0],[0.0,-0.008301834718165866]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999648036562795,0.0],[0.0,0.9999648036562795]],"imag":[[0.008389961183365522,0.0],[0.0,-0.008389961183365522]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9506901966301474,0.0],[0.0,0.9506901966301474]],"imag":[[0.3101421448809104,0.0],[0.0,-0.3101421448809104]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9809460578263443,0.0],[0.0,0.9809460578263443]],"imag":[[-0.19428029142183845,0.0],[0.0,0.19428029142183845]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9231802481697069,0.0],[0.0,0.9231802481697069]],"imag":[[-0.38436731051081646,0.0],[0.0,0.38436731051081646]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.3990031532753138,0.0],[0.0,0.3990031532753138]],"imag":[[-0.91694955350682,0.0],[0.0,0.91694955350682]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9247654730755676,0.0],[0.0,0.9247654730755676]],"imag":[[0.3805375406018724,0.0],[0.0,-0.3805375406018724]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9180207535661761,0.0],[0.0,0.9180207535661761]],"imag":[[0.39653233918785274,0.0],[0.0,-0.39653233918785274]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.4862658834145395,0.0],[0.0,0.4862658834145395]],"imag":[[-0.8738109009545929,0.0],[0.0,0.8738109009545929]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9949966899862889,0.0],[0.0,0.9949966899862889]],"imag":[[0.09990789216237582,-0.0],[-0.0,-0.09990789216237582]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.984570903432705,0.0],[0.0,0.984570903432705]],"imag":[[0.17498610263020067,-0.0],[-0.0,-0.17498610263020067]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7725475497011736,0.0],[0.0,0.7725475497011736]],"imag":[[-0.634956914641232,-0.0],[-0.0,0.634956914641232]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9931634100071457,0.0],[0.0,0.9931634100071457]],"imag":[[0.1167323478003342,-0.0],[-0.0,-0.1167323478003342]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973307051028167,0.0],[0.0,0.9973307051028167]],"imag":[[-0.0730168792754008,-0.0],[-0.0,0.0730168792754008]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9872180499035886,0.0],[0.0,0.9872180499035886]],"imag":[[-0.15937541198238667,-0.0],[-0.0,0.15937541198238667]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9787209049106358,0.0],[0.0,0.9787209049106358]],"imag":[[-0.20519598020162616,-0.0],[-0.0,0.20519598020162616]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8372079760008676,0.0],[0.0,0.8372079760008676]],"imag":[[0.5468846358424514,-0.0],[-0.0,-0.5468846358424514]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8358110783824441,0.0],[0.0,0.8358110783824441]],"imag":[[0.5490171593431084,-0.0],[-0.0,-0.5490171593431084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9792408322243911,0.0],[0.0,0.9792408322243911]],"imag":[[-0.2027002528476024,-0.0],[-0.0,0.2027002528476024]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9924644815300077,0.0],[0.0,0.9924644815300077]],"imag":[[0.1225326605496393,-0.0],[-0.0,-0.1225326605496393]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964817221592935,0.0],[0.0,0.9964817221592935]],"imag":[[0.08381036572195914,-0.0],[-0.0,-0.08381036572195914]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9972128272885045,0.0],[0.0,0.9972128272885045]],"imag":[[0.07460949732619337,-0.0],[-0.0,-0.07460949732619337]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9935531557028586,0.0],[0.0,0.9935531557028586]],"imag":[[0.11336722098071916,-0.0],[-0.0,-0.11336722098071916]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9764426008552507,-0.2157773093609095],[0.2157773093609095,0.9764426008552507]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9763931359584518,-0.2160010278985273],[0.2160010278985273,0.9763931359584518]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9846897349749906,-0.1743161663038823],[0.1743161663038823,0.9846897349749906]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9847296487471195,-0.17409054792944526],[0.17409054792944526,0.9847296487471195]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9524268580990289,0.30476725541240846],[-0.30476725541240846,0.9524268580990289]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9694265533714337,-0.24538165705362494],[0.24538165705362494,0.9694265533714337]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996557059785433,0.08290974967887083],[-0.08290974967887083,0.996557059785433]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999558422207,0.0002971793341606987],[-0.0002971793341606987,0.9999999558422207]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999558422207,0.0002971793341606987],[-0.0002971793341606987,0.9999999558422207]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7073168874846959,0.7068966124398688],[-0.7068966124398688,0.7073168874846959]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7073168874846959,0.7068966124398688],[-0.7068966124398688,0.7073168874846959]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999971147291,-7.596408311993992e-05],[7.596408311993992e-05,0.9999999971147291]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9936388718893712,0.11261346398374315],[-0.11261346398374315,0.9936388718893712]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6965491567854735,0.7175090746335171],[-0.7175090746335171,0.6965491567854735]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8008459453823603,0.5970276193293612],[-0.5970276193293612,0.8008459453823603]],"imag":[[-0.037636870783734684,-0.028058144631414202],[-0.028058144631414202,0.037636870783734684]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988974954806179,0.0],[0.0,0.9988974954806179]],"imag":[[-0.04694457926692813,0.0],[0.0,0.04694457926692813]]},{"name":"u","qubits":[3],"real":[[0.6965491567854735,-0.7175090746335171],[0.7175090746335171,0.6965491567854735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9936388718893712,-0.11261346398374315],[0.11261346398374315,0.9936388718893712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999971147291,7.596408311993992e-05],[-7.596408311993992e-05,0.9999999971147291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7073168874846959,-0.7068966124398688],[0.7068966124398688,0.7073168874846959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7073168874846959,-0.7068966124398688],[0.7068966124398688,0.7073168874846959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999558422207,-0.0002971793341606987],[0.0002971793341606987,0.9999999558422207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999558422207,-0.0002971793341606987],[0.0002971793341606987,0.9999999558422207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8017298561721137,-0.597686571475587],[0.597686571475587,0.8017298561721137]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996557059785433,-0.08290974967887083],[0.08290974967887083,0.996557059785433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9694265533714337,0.24538165705362494],[-0.24538165705362494,0.9694265533714337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9524268580990289,-0.30476725541240846],[0.30476725541240846,0.9524268580990289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9847296487471195,0.17409054792944526],[-0.17409054792944526,0.9847296487471195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9846897349749906,0.1743161663038823],[-0.1743161663038823,0.9846897349749906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9763931359584518,0.2160010278985273],[-0.2160010278985273,0.9763931359584518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9764426008552507,0.2157773093609095],[-0.2157773093609095,0.9764426008552507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9935531557028586,0.0],[0.0,0.9935531557028586]],"imag":[[-0.11336722098071916,0.0],[0.0,0.11336722098071916]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9972128272885045,0.0],[0.0,0.9972128272885045]],"imag":[[-0.07460949732619337,0.0],[0.0,0.07460949732619337]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964817221592935,0.0],[0.0,0.9964817221592935]],"imag":[[-0.08381036572195914,0.0],[0.0,0.08381036572195914]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9924644815300077,0.0],[0.0,0.9924644815300077]],"imag":[[-0.1225326605496393,0.0],[0.0,0.1225326605496393]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9792408322243911,0.0],[0.0,0.9792408322243911]],"imag":[[0.2027002528476024,0.0],[0.0,-0.2027002528476024]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8358110783824441,0.0],[0.0,0.8358110783824441]],"imag":[[-0.5490171593431084,0.0],[0.0,0.5490171593431084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8372079760008676,0.0],[0.0,0.8372079760008676]],"imag":[[-0.5468846358424514,0.0],[0.0,0.5468846358424514]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9787209049106358,0.0],[0.0,0.9787209049106358]],"imag":[[0.20519598020162616,0.0],[0.0,-0.20519598020162616]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9872180499035886,0.0],[0.0,0.9872180499035886]],"imag":[[0.15937541198238667,0.0],[0.0,-0.15937541198238667]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973307051028167,0.0],[0.0,0.9973307051028167]],"imag":[[0.0730168792754008,0.0],[0.0,-0.0730168792754008]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9931634100071457,0.0],[0.0,0.9931634100071457]],"imag":[[-0.1167323478003342,0.0],[0.0,0.1167323478003342]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7725475497011736,0.0],[0.0,0.7725475497011736]],"imag":[[0.634956914641232,0.0],[0.0,-0.634956914641232]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.984570903432705,0.0],[0.0,0.984570903432705]],"imag":[[-0.17498610263020067,0.0],[0.0,0.17498610263020067]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9949966899862889,0.0],[0.0,0.9949966899862889]],"imag":[[-0.09990789216237582,0.0],[0.0,0.09990789216237582]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7616912587002223,0.0],[0.0,0.7616912587002223]],"imag":[[0.6479401410776083,0.0],[0.0,-0.6479401410776083]]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.04482468401637474,-0.018949349727574973],[0.018949349727574973,0.04482468401637474]],"imag":[[0.632227683364228,-0.7732527570178044],[-0.7732527570178044,-0.632227683364228]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988653757903644,0.0],[0.0,0.9988653757903644]],"imag":[[-0.047623114631176314,0.0],[0.0,0.047623114631176314]]},{"name":"u","qubits":[0],"real":[[0.014665173406842683,-0.017896855349714632],[0.017896855349714632,0.014665173406842683]],"imag":[[-0.6336450335938992,0.773277832773787],[0.773277832773787,0.6336450335938992]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/main_n6_i1_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.5238055029378879,-0.6125045799911211],[-0.37497361675699287,0.7843614124984937]],"imag":[[0.5857701553200371,-0.08566947950248406],[0.4918291440780077,0.04770801143457712]]},{"name":"u","qubits":[1],"real":[[0.6543489248762776,0.0],[0.0,0.6543489248762776]],"imag":[[0.7561927561893592,0.0],[0.0,-0.7561927561893592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8914087889832449,0.0],[0.0,0.8914087889832449]],"imag":[[-0.4532001444432964,0.0],[0.0,0.4532001444432964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7885000906441195,-0.5993605191360551],[0.04351912141031672,-0.044393306106939555]],"imag":[[-0.11445914535201109,-0.0770303784260524],[-0.6027211603811305,0.7955265698098292]]},{"name":"u","qubits":[1],"real":[[0.7306735454630658,-0.682727009836606],[0.682727009836606,0.7306735454630658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9889890362597864,0.14798880416416293],[-0.14798880416416293,0.9889890362597864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2588823150856691,0.41714205612083693],[0.3983614465878834,0.6675975717914099]],"imag":[[-0.8676307573947506,0.07867223635931665],[0.1466457419460402,-0.611650771584339]]},{"name":"u","qubits":[1],"real":[[0.6967763978311114,0.0],[0.0,0.6967763978311114]],"imag":[[-0.7172884018478904,0.0],[0.0,0.7172884018478904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7493298983980263,0.0],[0.0,0.7493298983980263]],"imag":[[0.6621968765909452,0.0],[0.0,-0.6621968765909452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9366600861783652,-0.00979911893911022],[-0.009454519384064042,-0.9367343006590961]],"imag":[[0.02717954505258561,-0.3490460321491837],[-0.34905553620346447,0.024488664268228568]]},{"name":"u","qubits":[2],"real":[[0.8062335975249928,0.0],[0.0,0.8062335975249928]],"imag":[[-0.591597317625687,0.0],[0.0,0.591597317625687]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961517981135186,0.0],[0.0,0.9961517981135186]],"imag":[[0.08764470956768373,0.0],[0.0,-0.08764470956768373]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9677550037847722,0.0],[0.0,0.9677550037847722]],"imag":[[0.25189333585773094,0.0],[0.0,-0.25189333585773094]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8820680227484167,0.0],[0.0,0.8820680227484167]],"imag":[[0.47112206830576164,0.0],[0.0,-0.47112206830576164]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18756494726674203,-0.2771035435555062],[-0.8439373267497189,-0.1007482907627853]],"imag":[[-0.05645974428391604,0.9406621678271115],[0.49940111769073764,-0.16798242192609988]]},{"name":"u","qubits":[1],"real":[[0.999923536521838,0.0],[0.0,0.999923536521838]],"imag":[[-0.012366127512710661,0.0],[0.0,0.012366127512710661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8818217586446223,0.0],[0.0,0.8818217586446223]],"imag":[[-0.47158285166119585,0.0],[0.0,0.47158285166119585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020176333392466272,-0.5640741647761807],[-0.22120799495063942,-0.8003397326013152]],"imag":[[-0.8156031464124837,0.12729791736296123],[0.5342765633104365,-0.15834105369979806]]},{"name":"u","qubits":[1],"real":[[0.8578593068872689,-0.5138846267275318],[0.5138846267275318,0.8578593068872689]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9604341612644909,0.278507130745649],[-0.278507130745649,0.9604341612644909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11297605962282263,0.561708701559698],[-0.3394700603238902,-0.7524849062410836]],"imag":[[-0.7619452326890893,0.3019258301745439],[-0.5398480809247762,0.16459220377915207]]},{"name":"u","qubits":[1],"real":[[0.9961635173370701,0.0],[0.0,0.9961635173370701]],"imag":[[0.08751140912267874,0.0],[0.0,-0.08751140912267874]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8006627725518666,0.0],[0.0,0.8006627725518666]],"imag":[[0.5991152849406849,0.0],[0.0,-0.5991152849406849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16341172491749978,0.3394985839412962],[0.31293607581777333,0.3669199485237651]],"imag":[[0.9228998443372227,0.07932967278182684],[-0.15369937518932786,0.8624484134680173]]},{"name":"u","qubits":[2],"real":[[0.6562996390762988,-0.7545003537098707],[0.7545003537098707,0.6562996390762988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.979431403456673,0.20177741678119457],[-0.20177741678119457,0.979431403456673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983594180185327,0.05725794664233742],[-0.05725794664233742,0.9983594180185327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8903015977145463,0.4553713485792954],[-0.4553713485792954,0.8903015977145463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8852632603982796,0.44090308373961096],[0.3891612382982864,0.8277654227013465]],"imag":[[0.08137496235785566,-0.12365899093542264],[0.24133090539010887,0.32421802801478433]]},{"name":"u","qubits":[1],"real":[[0.9863968047293389,0.0],[0.0,0.9863968047293389]],"imag":[[-0.16438170098812824,0.0],[0.0,0.16438170098812824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6918107144151208,0.0],[0.0,0.6918107144151208]],"imag":[[-0.7220788983348289,0.0],[0.0,0.7220788983348289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2923773118466164,-0.3977406472485755],[-0.31814336440130725,0.5602922313026883]],"imag":[[-0.8528645935400174,0.17011722467008303],[-0.2931250454850016,-0.7063533980513488]]},{"name":"u","qubits":[1],"real":[[0.41427436768549075,-0.9101520467915165],[0.9101520467915165,0.41427436768549075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304895805553267,0.3663183594606913],[-0.3663183594606913,0.9304895805553267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44792551412443166,0.03358455905961889],[-0.36125989375309087,0.13822718257707106]],"imag":[[0.47593989006426,-0.7561190595632109],[0.6650828850658306,0.6387873598896754]]},{"name":"u","qubits":[1],"real":[[0.999695180893594,0.0],[0.0,0.999695180893594]],"imag":[[-0.024688971184001353,0.0],[0.0,0.024688971184001353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9647433414227794,0.0],[0.0,0.9647433414227794]],"imag":[[-0.2631924869376224,0.0],[0.0,0.2631924869376224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04154371111118982,0.1340919905940015],[-0.49807094622778236,0.6450937786213686]],"imag":[[-0.8405720309276067,-0.5231941503379856],[-0.2088973753140764,0.5405009120201891]]},{"name":"u","qubits":[2],"real":[[0.9158975253711701,0.0],[0.0,0.9158975253711701]],"imag":[[0.4014121610252569,0.0],[0.0,-0.4014121610252569]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8845202734179788,0.0],[0.0,0.8845202734179788]],"imag":[[0.4665017533863983,0.0],[0.0,-0.4665017533863983]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8362684299174904,0.0],[0.0,0.8362684299174904]],"imag":[[0.5483202651036486,0.0],[0.0,-0.5483202651036486]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997908251844323,0.0],[0.0,0.997908251844323]],"imag":[[0.0646461205410446,0.0],[0.0,-0.0646461205410446]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2374914521878535,-0.47385499228273886],[0.8803017021017613,-0.39806297545278646]],"imag":[[0.3286957053507539,0.7816766529137226],[0.2462231847296613,-0.07738813960807839]]},{"name":"u","qubits":[1],"real":[[0.9998776240711039,0.0],[0.0,0.9998776240711039]],"imag":[[0.015644068586021756,0.0],[0.0,-0.015644068586021756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45120781115121955,0.0],[0.0,0.45120781115121955]],"imag":[[0.8924189101291643,0.0],[0.0,-0.8924189101291643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.028676915009478998,-0.31331006906452025],[-0.3985733633282161,0.6417754474851524]],"imag":[[0.9162062391250961,0.24815431198464305],[0.029715921305251684,0.6545078403437549]]},{"name":"u","qubits":[1],"real":[[0.9030901578421788,-0.4294510062959319],[0.4294510062959319,0.9030901578421788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9722152988043119,0.23408847210155936],[-0.23408847210155936,0.9722152988043119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07039320238781921,-0.5804579653578897],[-0.23730604922590756,0.0579741701942016]],"imag":[[0.015975102202634536,0.8110845477629209],[0.9687494166026598,0.043004679083686104]]},{"name":"u","qubits":[1],"real":[[0.9984095801787576,0.0],[0.0,0.9984095801787576]],"imag":[[0.05637650403560907,0.0],[0.0,-0.05637650403560907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8218304774210121,0.0],[0.0,0.8218304774210121]],"imag":[[0.569732100536692,0.0],[0.0,-0.569732100536692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08596560881740145,-0.35971241712901003],[-0.3457889064608444,0.1054733367628054]],"imag":[[0.7587844285974235,-0.5361558374035857],[0.5452395227671492,0.7563195556200992]]},{"name":"u","qubits":[3],"real":[[0.9988719405540529,0.0],[0.0,0.9988719405540529]],"imag":[[-0.04748522268854361,0.0],[0.0,0.04748522268854361]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9319558147723639,0.0],[0.0,0.9319558147723639]],"imag":[[-0.36257186778896594,0.0],[0.0,0.36257186778896594]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9685307722323573,0.0],[0.0,0.9685307722323573]],"imag":[[-0.24889383929497672,0.0],[0.0,0.24889383929497672]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9551697137189963,0.0],[0.0,0.9551697137189963]],"imag":[[0.29605880833707793,0.0],[0.0,-0.29605880833707793]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999998995889773,0.0],[0.0,0.9999998995889773]],"imag":[[-0.0004481317165175457,0.0],[0.0,0.0004481317165175457]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9261292918536896,0.0],[0.0,0.9261292918536896]],"imag":[[-0.3772062231334251,0.0],[0.0,0.3772062231334251]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9111190454165844,0.0],[0.0,0.9111190454165844]],"imag":[[-0.41214328222011815,0.0],[0.0,0.41214328222011815]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9331715273976424,0.0],[0.0,0.9331715273976424]],"imag":[[-0.35943135708275525,0.0],[0.0,0.35943135708275525]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.07699277585847572,0.17967215306817677],[0.6575396135444289,-0.0018929302716240296]],"imag":[[-0.05829109539914382,0.9789750650933966],[0.7472054050143226,0.09655131357062093]]},{"name":"u","qubits":[1],"real":[[0.6007444130431183,0.0],[0.0,0.6007444130431183]],"imag":[[-0.7994411486766735,0.0],[0.0,0.7994411486766735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970492191748625,0.0],[0.0,0.970492191748625]],"imag":[[0.24113254810363127,0.0],[0.0,-0.24113254810363127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6920904182069756,0.6508605985104029],[0.6517926637112951,0.6912997278998585]],"imag":[[0.2004624016809289,0.23917809231843912],[-0.23662629201029678,0.20317235950584986]]},{"name":"u","qubits":[1],"real":[[0.8171277072200666,-0.5764566853574319],[0.5764566853574319,0.8171277072200666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9417719301004223,0.3362523333375181],[-0.3362523333375181,0.9417719301004223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14663540451479654,-0.511234856198447],[-0.8186257732856367,-0.3071259244210357]],"imag":[[-0.36709767918501746,0.7631358161477606],[-0.4166403669740236,-0.248870075478689]]},{"name":"u","qubits":[1],"real":[[0.9567832334731633,0.0],[0.0,0.9567832334731633]],"imag":[[0.2908020703926269,0.0],[0.0,-0.2908020703926269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5489037414048584,0.0],[0.0,0.5489037414048584]],"imag":[[0.8358855679288573,0.0],[0.0,-0.8358855679288573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4762156204332155,0.09725593439964209],[-0.373252162960135,0.8556922117491583]],"imag":[[0.7110412336822429,0.5081144852128248],[-0.35822042055782116,-0.012320385253402177]]},{"name":"u","qubits":[2],"real":[[0.9169846978459132,0.0],[0.0,0.9169846978459132]],"imag":[[0.39892237830991545,0.0],[0.0,-0.39892237830991545]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8740605014809478,0.0],[0.0,0.8740605014809478]],"imag":[[-0.48581708466342965,0.0],[0.0,0.48581708466342965]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7975974091227223,0.0],[0.0,0.7975974091227223]],"imag":[[-0.6031901631829889,0.0],[0.0,0.6031901631829889]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954305106339066,0.0],[0.0,0.9954305106339066]],"imag":[[-0.09548873493307897,0.0],[0.0,0.09548873493307897]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15792801808492826,0.5906214800614922],[0.29498791708726135,0.59288954379637]],"imag":[[0.7911999315720095,0.015088958684623992],[-0.5119018833299335,0.547193365706053]]},{"name":"u","qubits":[1],"real":[[0.9571972002325622,0.0],[0.0,0.9571972002325622]],"imag":[[-0.28943655585800554,0.0],[0.0,0.28943655585800554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5677710467149488,0.0],[0.0,0.5677710467149488]],"imag":[[0.8231865150208738,0.0],[0.0,-0.8231865150208738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5243657349314998,0.0890731468632855],[-0.07640016144067487,-0.5558872472754279]],"imag":[[-0.7877877253203502,-0.3106397437099897],[-0.31399696048875264,0.7658709372030061]]},{"name":"u","qubits":[1],"real":[[0.868371215864458,-0.49591474212618736],[0.49591474212618736,0.868371215864458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9811897519503444,0.19304577350364774],[-0.19304577350364774,0.9811897519503444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6371856122649021,0.6006997563014876],[0.17949652584328998,-0.41095272828027635]],"imag":[[0.13806119431910577,0.46270228541159963],[-0.7366916582641428,0.5061464738326381]]},{"name":"u","qubits":[1],"real":[[0.8022381902079545,0.0],[0.0,0.8022381902079545]],"imag":[[0.5970040922572187,0.0],[0.0,-0.5970040922572187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8009500463813668,0.0],[0.0,0.8009500463813668]],"imag":[[-0.598731177743139,0.0],[0.0,0.598731177743139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8521479812043291,-0.4539922868187499],[-0.4540843102684361,0.8526238164330705]],"imag":[[0.2554740661263424,0.04967718968844477],[-0.048828872957487175,0.2538814841315642]]},{"name":"u","qubits":[2],"real":[[0.7653614822714732,-0.6436006537094361],[0.6436006537094361,0.7653614822714732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9695536095119981,0.24487915036249175],[-0.24487915036249175,0.9695536095119981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998351738565986,-0.018155580936592648],[0.018155580936592648,0.9998351738565986]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9334190456436672,0.35878807843860355],[-0.35878807843860355,0.9334190456436672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.011251015081897246,0.5659743120318744],[-0.7059584296328585,-0.10440315751529645]],"imag":[[0.49035555675607895,-0.6626446413713076],[-0.5109281145605231,-0.479244340689354]]},{"name":"u","qubits":[1],"real":[[0.8882176900181661,0.0],[0.0,0.8882176900181661]],"imag":[[-0.45942282827346864,0.0],[0.0,0.45942282827346864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7581198012356075,0.0],[0.0,0.7581198012356075]],"imag":[[0.6521153019018056,0.0],[0.0,-0.6521153019018056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7207224431445283,-0.09725603142526917],[0.41677167507291824,-0.8514168585686094]],"imag":[[-0.5103048471519996,-0.4590091363713402],[-0.21552144621329544,-0.23439541382928886]]},{"name":"u","qubits":[1],"real":[[0.5920499087573293,-0.8059013001233079],[0.8059013001233079,0.5920499087573293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8840359524294092,0.4674189072044769],[-0.4674189072044769,0.8840359524294092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7744681927927853,-0.549524845086084],[-0.17395791542446362,-0.15341869092446353]],"imag":[[-0.30514201320232137,0.07148296835069477],[0.5261425793378502,-0.8181536134149338]]},{"name":"u","qubits":[1],"real":[[0.9530706180821218,0.0],[0.0,0.9530706180821218]],"imag":[[0.3027480750534382,0.0],[0.0,-0.3027480750534382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8730305064285125,0.0],[0.0,0.8730305064285125]],"imag":[[-0.4876655973566056,0.0],[0.0,0.4876655973566056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5381635108673626,0.2819483975959274],[0.030538834043663022,0.33358290095751175]],"imag":[[0.7616115698760864,-0.22546164484205714],[-0.359715487318868,-0.8708585395958254]]},{"name":"u","qubits":[2],"real":[[0.87716765276136,0.0],[0.0,0.87716765276136]],"imag":[[-0.4801842447947727,0.0],[0.0,0.4801842447947727]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9899644727705256,0.0],[0.0,0.9899644727705256]],"imag":[[-0.1413164627783164,0.0],[0.0,0.1413164627783164]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9685790788185742,0.0],[0.0,0.9685790788185742]],"imag":[[-0.24870578617105457,0.0],[0.0,0.24870578617105457]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8493313512839329,0.0],[0.0,0.8493313512839329]],"imag":[[-0.5278600721083274,0.0],[0.0,0.5278600721083274]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08492788500627531,-0.48521064788729823],[0.8627055550117524,0.22942938246982775]],"imag":[[-0.2840098677176061,0.8226155095572759],[0.40971303950356924,0.18771390218128428]]},{"name":"u","qubits":[1],"real":[[0.9971991631026882,0.0],[0.0,0.9971991631026882]],"imag":[[-0.07479190535945962,0.0],[0.0,0.07479190535945962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6113502753650876,0.0],[0.0,0.6113502753650876]],"imag":[[0.7913601208116515,0.0],[0.0,-0.7913601208116515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13956037440125124,-0.34549764041189057],[0.23139264816721,0.7405338452061679]],"imag":[[-0.9251443609811795,0.072540979532424],[-0.26662380916916134,0.571820610735972]]},{"name":"u","qubits":[1],"real":[[0.8819502729034656,-0.4713424616194709],[0.4713424616194709,0.8819502729034656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9705455764615339,0.24091758759158455],[-0.24091758759158455,0.9705455764615339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08353062146732584,-0.597329478103095],[-0.024615238054114037,-0.49658261315590274]],"imag":[[-0.662361557737461,0.44440667940296597],[0.744106102759832,0.4462128485402104]]},{"name":"u","qubits":[1],"real":[[0.9734015569489656,0.0],[0.0,0.9734015569489656]],"imag":[[0.22910567197110104,0.0],[0.0,-0.22910567197110104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.567420282457682,0.0],[0.0,0.567420282457682]],"imag":[[-0.8234283351061247,0.0],[0.0,0.8234283351061247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4203390193784624,0.16005314988916394],[-0.3107831597091251,-0.8879158781523409]],"imag":[[0.8434806947257915,-0.29366377989702025],[0.12356882314751236,0.31583218156500265]]},{"name":"u","qubits":[3],"real":[[0.730872707995004,-0.6825137981814358],[0.6825137981814358,0.730872707995004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953866989070367,0.0959443569937924],[-0.0959443569937924,0.9953866989070367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992957639983134,0.03752300700939458],[-0.03752300700939458,0.9992957639983134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.968310983359301,0.2497475515510484],[-0.2497475515510484,0.968310983359301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993511050688408,-0.03601900606189372],[0.03601900606189372,0.9993511050688408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991826779805147,-0.0404224692923],[0.0404224692923,0.9991826779805147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999362587105245,-0.03569901251171706],[0.03569901251171706,0.999362587105245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8882293303560646,0.45940032291588245],[-0.45940032291588245,0.8882293303560646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.41223411091063045,-0.5661982431609471],[-0.0022025367090016353,-0.27870180217768575]],"imag":[[0.0688698680092878,0.7104502294485954],[0.9084685618744054,-0.3114567809196083]]},{"name":"u","qubits":[1],"real":[[0.8650392718338447,0.0],[0.0,0.8650392718338447]],"imag":[[0.5017041540441657,0.0],[0.0,-0.5017041540441657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5915097032811711,0.0],[0.0,0.5915097032811711]],"imag":[[0.8062978797716268,0.0],[0.0,-0.8062978797716268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8170308298193529,-0.3373209550851836],[0.007390859169320578,0.4160549971950475]],"imag":[[0.4674329221217961,0.013478119371693187],[0.337509202307311,-0.844352505099411]]},{"name":"u","qubits":[1],"real":[[0.5750908708541471,-0.8180895368235794],[0.8180895368235794,0.5750908708541471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8720853415890621,0.48935381574632564],[-0.48935381574632564,0.8720853415890621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.136104437244234,0.2369067175110555],[0.3664543836430965,-0.03205885603204619]],"imag":[[-0.584770988818445,0.7638021209690801],[-0.7107950882691064,-0.5995446246537351]]},{"name":"u","qubits":[1],"real":[[0.9993026292972611,0.0],[0.0,0.9993026292972611]],"imag":[[-0.03733972522101196,0.0],[0.0,0.03733972522101196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6771882440973735,0.0],[0.0,0.6771882440973735]],"imag":[[0.7358098137809226,0.0],[0.0,-0.7358098137809226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07459182360069438,0.008636452737464908],[0.019996993305599384,-0.3395111879101602]],"imag":[[-0.9967364837520017,-0.02962859250339039],[0.023506638814476215,-0.9400955863497147]]},{"name":"u","qubits":[2],"real":[[0.8718950807070392,0.0],[0.0,0.8718950807070392]],"imag":[[-0.48969272839084055,0.0],[0.0,0.48969272839084055]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9198138652494297,0.0],[0.0,0.9198138652494297]],"imag":[[-0.39235500926444666,0.0],[0.0,0.39235500926444666]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7274161194184278,0.0],[0.0,0.7274161194184278]],"imag":[[0.6861966111911627,0.0],[0.0,-0.6861966111911627]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.985410779769931,0.0],[0.0,0.985410779769931]],"imag":[[-0.17019281745484047,0.0],[0.0,0.17019281745484047]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5706597674807551,0.16789429293004587],[-0.313361173007957,0.8005203214841629]],"imag":[[0.7284298840978756,0.3399247565763432],[-0.2134059722290909,-0.4641442460689638]]},{"name":"u","qubits":[1],"real":[[0.9118410860528151,0.0],[0.0,0.9118410860528151]],"imag":[[0.4105433397170421,0.0],[0.0,-0.4105433397170421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6010777919548127,0.0],[0.0,0.6010777919548127]],"imag":[[0.7991905204760169,0.0],[0.0,-0.7991905204760169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5824503985460445,0.2885153164259158],[0.6150193509315807,0.652757074709559]],"imag":[[0.5157084662969863,-0.5581713206631256],[-0.12863712140304326,-0.42321612728422237]]},{"name":"u","qubits":[1],"real":[[0.5141843970849552,-0.8576796638573059],[0.8576796638573059,0.5141843970849552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9906470822800452,0.13644910542042163],[-0.13644910542042163,0.9906470822800452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5644933471130636,0.5942401689462222],[-0.13192743286024924,-0.6704913560180616]],"imag":[[0.5726274335067695,-0.01799180567106333],[0.5796897755864291,0.44384260503529904]]},{"name":"u","qubits":[1],"real":[[0.9926106095023274,0.0],[0.0,0.9926106095023274]],"imag":[[0.12134322355788216,0.0],[0.0,-0.12134322355788216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41004195251328596,0.0],[0.0,0.41004195251328596]],"imag":[[0.9120666626837602,0.0],[0.0,-0.9120666626837602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1894115624289594,0.2575072015159846],[-0.39258021809786914,-0.37827998464706036]],"imag":[[0.763133818064374,-0.5616405228543587],[-0.4771067051540365,-0.6893143096372716]]},{"name":"u","qubits":[2],"real":[[0.6624480216659588,-0.7491078818106623],[0.7491078818106623,0.6624480216659588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9946375875619724,0.10342180335354653],[-0.10342180335354653,0.9946375875619724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985667357168007,0.05352078399923951],[-0.05352078399923951,0.9985667357168007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.871100936329931,0.4911040202697565],[-0.4911040202697565,0.871100936329931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24327021617636954,0.17756329531615186],[0.7570200257182482,0.32670009602730254]],"imag":[[0.2180855768911284,-0.9282938970121671],[0.5658435859273387,-0.0029604361478028653]]},{"name":"u","qubits":[1],"real":[[0.9973229290822887,0.0],[0.0,0.9973229290822887]],"imag":[[-0.07312301366002492,0.0],[0.0,0.07312301366002492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8134277566529634,0.0],[0.0,0.8134277566529634]],"imag":[[0.5816659562897998,0.0],[0.0,-0.5816659562897998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1132566201002001,0.5891039010256204],[-0.32123778678244497,0.7374323921645957]],"imag":[[-0.7682001370653135,-0.2236025071699977],[0.5420772747122216,0.24321179981672225]]},{"name":"u","qubits":[1],"real":[[0.7773454730025029,-0.6290739349253909],[0.6290739349253909,0.7773454730025029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8799140103943177,0.47513296487592666],[-0.47513296487592666,0.8799140103943177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5774277769000704,0.003185164780985486],[-0.7772933945004944,0.15078126233594763]],"imag":[[-0.22885173882836227,-0.7837052372064356],[-0.10009506963570525,0.6025454064457724]]},{"name":"u","qubits":[1],"real":[[0.8775931581626707,0.0],[0.0,0.8775931581626707]],"imag":[[-0.479406141748382,0.0],[0.0,0.479406141748382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8236401149535205,0.0],[0.0,0.8236401149535205]],"imag":[[-0.5671128291965819,0.0],[0.0,0.5671128291965819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5982596881734532,-0.056100405929138175],[-0.31731828259524103,-0.31049096823660693]],"imag":[[-0.3841754785224992,-0.7009616905817301],[-0.6275377715639257,0.6396098900383604]]},{"name":"u","qubits":[2],"real":[[0.9817939276534005,0.0],[0.0,0.9817939276534005]],"imag":[[-0.18994916062702027,0.0],[0.0,0.18994916062702027]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6910922501257284,0.0],[0.0,0.6910922501257284]],"imag":[[-0.7227665610805176,0.0],[0.0,0.7227665610805176]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.835333033820985,0.0],[0.0,0.835333033820985]],"imag":[[0.5497442338100774,0.0],[0.0,-0.5497442338100774]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988808388121304,0.0],[0.0,0.9988808388121304]],"imag":[[-0.047297672817746925,0.0],[0.0,0.047297672817746925]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6502684867460578,-0.6546493622592964],[0.06683455875246583,-0.4615871558156418]],"imag":[[-0.3852479855166988,0.013003741531347689],[0.6513586005854847,-0.5985001359947288]]},{"name":"u","qubits":[1],"real":[[0.8791632390763078,0.0],[0.0,0.8791632390763078]],"imag":[[-0.47652072258911765,0.0],[0.0,0.47652072258911765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49121717527363434,0.0],[0.0,0.49121717527363434]],"imag":[[-0.8710371327998546,0.0],[0.0,0.8710371327998546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7217393090712281,0.25817809082182486],[0.25117110643246027,-0.7668075304716808]],"imag":[[-0.4701940635964247,-0.4374402653159233],[-0.44150083532600654,-0.39242362175569234]]},{"name":"u","qubits":[1],"real":[[0.6869849882448628,-0.7266716080363989],[0.7266716080363989,0.6869849882448628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9513677931033363,0.30805733597122376],[-0.30805733597122376,0.9513677931033363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15855455819038042,0.7183099726198879],[-0.315089945382223,-0.010332510621201947]],"imag":[[0.29392116180436745,0.6103290800506227],[0.888363174067707,-0.3337999947627902]]},{"name":"u","qubits":[1],"real":[[0.9989665120795863,0.0],[0.0,0.9989665120795863]],"imag":[[-0.045452257848710646,0.0],[0.0,0.045452257848710646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.777093769048044,0.0],[0.0,0.777093769048044]],"imag":[[0.6293848378430364,0.0],[0.0,-0.6293848378430364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08187266602813636,0.4252080093659866],[0.001635101890333981,0.8972313393687913]],"imag":[[-0.897851274267919,-0.07973772397011719],[0.4326167845735157,-0.08840796231994712]]},{"name":"u","qubits":[3],"real":[[0.9234558624576461,0.0],[0.0,0.9234558624576461]],"imag":[[0.3837046651952581,0.0],[0.0,-0.3837046651952581]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.973403470248741,0.0],[0.0,0.973403470248741]],"imag":[[0.22909754277972605,0.0],[0.0,-0.22909754277972605]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9799376094834341,0.0],[0.0,0.9799376094834341]],"imag":[[-0.19930449447991036,0.0],[0.0,0.19930449447991036]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8383217462216023,0.0],[0.0,0.8383217462216023]],"imag":[[-0.5451757971626798,0.0],[0.0,0.5451757971626798]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.964693665315122,0.0],[0.0,0.964693665315122]],"imag":[[-0.2633745092086084,0.0],[0.0,0.2633745092086084]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994839424536325,0.0],[0.0,0.9994839424536325]],"imag":[[-0.03212240304435382,0.0],[0.0,0.03212240304435382]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9613372226002558,0.0],[0.0,0.9613372226002558]],"imag":[[0.27537382672147015,0.0],[0.0,-0.27537382672147015]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9162800122566039,0.0],[0.0,0.9162800122566039]],"imag":[[-0.40053831169944,0.0],[0.0,0.40053831169944]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.37030961361404746,-0.7092743101765568],[-0.8106717593947945,0.3180726903748372]],"imag":[[0.21162966117126406,-0.5612607500094059],[0.401117158816847,0.28415855971651127]]},{"name":"u","qubits":[1],"real":[[0.996903032795034,0.0],[0.0,0.996903032795034]],"imag":[[-0.0786405951405715,0.0],[0.0,0.0786405951405715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7125435041911379,0.0],[0.0,0.7125435041911379]],"imag":[[-0.7016279317665552,0.0],[0.0,0.7016279317665552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1371248192302914,-0.4671544446895996],[-0.04872496363162532,0.8544565824550773]],"imag":[[-0.8637363851640282,0.13008829963370808],[-0.4824749929415352,-0.18640737057410622]]},{"name":"u","qubits":[1],"real":[[0.6214645624267128,-0.7834422746110745],[0.7834422746110745,0.6214645624267128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9384879285167487,0.3453120444298782],[-0.3453120444298782,0.9384879285167487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13107864641634234,0.7688900534579767],[0.24161751810453505,0.5009437331681307]],"imag":[[-0.484837200498798,0.39567583090143166],[0.8302844406654585,-0.0361123072293728]]},{"name":"u","qubits":[1],"real":[[0.9580764866660008,0.0],[0.0,0.9580764866660008]],"imag":[[-0.28651255766149664,0.0],[0.0,0.28651255766149664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8565409190335215,0.0],[0.0,0.8565409190335215]],"imag":[[0.5160791160483154,0.0],[0.0,-0.5160791160483154]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4734664567975302,-0.2808725461289041],[-0.49265757885119055,-0.14552932533327928]],"imag":[[-0.7208231274776815,0.42113435624744877],[-0.11632731055676243,-0.8500456942348183]]},{"name":"u","qubits":[2],"real":[[0.9993991114554014,0.0],[0.0,0.9993991114554014]],"imag":[[0.03466144864477079,0.0],[0.0,-0.03466144864477079]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9243451206543246,0.0],[0.0,0.9243451206543246]],"imag":[[0.38155746346067193,0.0],[0.0,-0.38155746346067193]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6984533061970377,0.0],[0.0,0.6984533061970377]],"imag":[[-0.7156556288204733,0.0],[0.0,0.7156556288204733]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999736809907591,0.0],[0.0,0.9999736809907591]],"imag":[[0.0072551585641937155,0.0],[0.0,-0.0072551585641937155]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3500764167145515,0.24634851649588554],[0.3188664030600085,-0.7816760945299681]],"imag":[[-0.88017120323943,-0.20507940868997776],[0.032701260647361924,-0.5350115211769018]]},{"name":"u","qubits":[1],"real":[[0.976765240647934,0.0],[0.0,0.976765240647934]],"imag":[[0.21431207306631972,0.0],[0.0,-0.21431207306631972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3273893809804087,0.0],[0.0,0.3273893809804087]],"imag":[[-0.9448895137640511,0.0],[0.0,0.9448895137640511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35595906768035945,0.5250623770314742],[0.46288235387744875,0.6423945469573622]],"imag":[[0.772122764795166,0.037803153932662065],[-0.25071797839419246,0.5569646917159536]]},{"name":"u","qubits":[1],"real":[[0.4611415398299295,-0.8873265916466617],[0.8873265916466617,0.4611415398299295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240459719934466,0.3822813644983056],[-0.3822813644983056,0.9240459719934466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25255929827836743,-0.31603534129736943],[0.14150523242778063,-0.8602807855343079]],"imag":[[0.8965707684141322,0.18026736013345798],[-0.33518789845993896,0.3571306651101865]]},{"name":"u","qubits":[1],"real":[[0.9238531211782223,0.0],[0.0,0.9238531211782223]],"imag":[[0.38274718874115443,0.0],[0.0,-0.38274718874115443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8314313503851329,0.0],[0.0,0.8314313503851329]],"imag":[[0.5556274917575211,0.0],[0.0,-0.5556274917575211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6669999746521889,0.21038549771293652],[-0.11396884699198685,-0.4103460138010475]],"imag":[[0.6668158803448471,-0.25730440704734486],[-0.3122158187043425,-0.8492046475518638]]},{"name":"u","qubits":[2],"real":[[0.7368269361530098,-0.676081404979732],[0.676081404979732,0.7368269361530098]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.994904529894517,0.10082150760314045],[-0.10082150760314045,0.994904529894517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985664087161019,-0.05352688468262372],[0.05352688468262372,0.9985664087161019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9436215026008317,0.33102637331389273],[-0.33102637331389273,0.9436215026008317]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.682692213092065,0.620598988562395],[-0.3673071021845548,-0.44006873138818964]],"imag":[[0.2531154831416268,-0.2910683592779741],[-0.5787481205690647,-0.5800651836448643]]},{"name":"u","qubits":[1],"real":[[0.7961139020244987,0.0],[0.0,0.7961139020244987]],"imag":[[0.60514680450559,0.0],[0.0,-0.60514680450559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6695358412022903,0.0],[0.0,0.6695358412022903]],"imag":[[-0.7427797502258268,0.0],[0.0,0.7427797502258268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7621019315291881,-0.33459168340035694],[0.33092239794766026,-0.7605700667270299]],"imag":[[0.21165308636960414,0.5123007148043198],[0.5146785244463501,-0.21709342829560718]]},{"name":"u","qubits":[1],"real":[[0.6169546781134648,-0.7869986817993477],[0.7869986817993477,0.6169546781134648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9628849597400515,0.26991212330386255],[-0.26991212330386255,0.9628849597400515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7255333494435338,0.03687132478795687],[-0.07903841207512859,0.5251341036450052]],"imag":[[0.5681980878908364,-0.386513644223364],[0.3801384237078467,0.7572858650645167]]},{"name":"u","qubits":[1],"real":[[0.9999010581489948,0.0],[0.0,0.9999010581489948]],"imag":[[-0.014066766242479288,0.0],[0.0,0.014066766242479288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6618926959966698,0.0],[0.0,0.6618926959966698]],"imag":[[-0.7495985985754376,0.0],[0.0,0.7495985985754376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.027652597836023585,0.1834076951382917],[-0.15940712012334987,-0.47336918760280733]],"imag":[[-0.982613526489318,-0.008222454451359926],[-0.09107887486747486,0.8615193676494528]]},{"name":"u","qubits":[2],"real":[[0.9963980563078124,0.0],[0.0,0.9963980563078124]],"imag":[[0.08479925345198205,0.0],[0.0,-0.08479925345198205]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7286666511096045,0.0],[0.0,0.7286666511096045]],"imag":[[-0.6848685359692864,0.0],[0.0,0.6848685359692864]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.839219234007807,0.0],[0.0,0.839219234007807]],"imag":[[-0.5437932302551676,0.0],[0.0,0.5437932302551676]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9960859839104754,0.0],[0.0,0.9960859839104754]],"imag":[[0.08838955061035265,0.0],[0.0,-0.08838955061035265]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2984465997179669,0.6368883358838962],[-0.2239876991923783,-0.19708771054786825]],"imag":[[0.613404132808783,0.3592189368406548],[0.6960563968389298,-0.6530631189870634]]},{"name":"u","qubits":[1],"real":[[0.9697928264878963,0.0],[0.0,0.9697928264878963]],"imag":[[0.24393005901818868,0.0],[0.0,-0.24393005901818868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4878517645473687,0.0],[0.0,0.4878517645473687]],"imag":[[-0.872926489360942,0.0],[0.0,0.872926489360942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33944503519016567,0.5377075360358918],[0.588701448998581,-0.4943654409372658]],"imag":[[0.632075909440934,0.44286309225241804],[0.3724079976801447,0.519947783933867]]},{"name":"u","qubits":[1],"real":[[0.7701822533383785,-0.6378238758800252],[0.6378238758800252,0.7701822533383785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9511229276378178,0.3088125264973338],[-0.3088125264973338,0.9511229276378178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.926488725168497,-0.23614530162290537],[0.3476750454605739,0.4150302411554783]],"imag":[[-0.08319596998770355,0.28094922892737256],[-0.117554819031148,-0.832497943668912]]},{"name":"u","qubits":[1],"real":[[0.50530435350266,0.0],[0.0,0.50530435350266]],"imag":[[-0.8629411974933511,0.0],[0.0,0.8629411974933511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.96924457647037,0.0],[0.0,0.96924457647037]],"imag":[[0.24609947375557922,0.0],[0.0,-0.24609947375557922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8001310245493067,0.3976544918771524],[0.3402448573213616,0.471786509281559]],"imag":[[0.44895536935635516,-0.010016235305697896],[0.2060651764518733,0.7868850422902612]]},{"name":"u","qubits":[4],"real":[[0.9997186343394363,0.0],[0.0,0.9997186343394363]],"imag":[[0.02372028993272164,0.0],[0.0,-0.02372028993272164]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9879958842793628,0.0],[0.0,0.9879958842793628]],"imag":[[-0.1544802014726803,0.0],[0.0,0.1544802014726803]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9466301458498769,0.0],[0.0,0.9466301458498769]],"imag":[[-0.322321837560288,0.0],[0.0,0.322321837560288]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9946276090035908,0.0],[0.0,0.9946276090035908]],"imag":[[0.10351772508995791,0.0],[0.0,-0.10351772508995791]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9985498584573375,0.0],[0.0,0.9985498584573375]],"imag":[[0.05383474876723514,0.0],[0.0,-0.05383474876723514]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9315399161989467,0.0],[0.0,0.9315399161989467]],"imag":[[-0.3636390855340764,0.0],[0.0,0.3636390855340764]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999718503504052,0.0],[0.0,0.999718503504052]],"imag":[[0.02372580349785202,0.0],[0.0,-0.02372580349785202]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9289043434441795,0.0],[0.0,0.9289043434441795]],"imag":[[0.37031975471278566,0.0],[0.0,-0.37031975471278566]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9940775015942156,0.0],[0.0,0.9940775015942156]],"imag":[[-0.1086734596127419,0.0],[0.0,0.1086734596127419]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9523906830373715,0.0],[0.0,0.9523906830373715]],"imag":[[-0.30488028283837715,0.0],[0.0,0.30488028283837715]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.956622364041576,0.0],[0.0,0.956622364041576]],"imag":[[0.29133083018367006,0.0],[0.0,-0.29133083018367006]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9790042065688501,0.0],[0.0,0.9790042065688501]],"imag":[[-0.20384004395725663,0.0],[0.0,0.20384004395725663]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9868806974895233,0.0],[0.0,0.9868806974895233]],"imag":[[0.16145119672084143,0.0],[0.0,-0.16145119672084143]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9833852229944421,0.0],[0.0,0.9833852229944421]],"imag":[[0.18153099789339427,0.0],[0.0,-0.18153099789339427]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9925647551537671,0.0],[0.0,0.9925647551537671]],"imag":[[-0.12171773423187969,0.0],[0.0,0.12171773423187969]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9298599207035977,0.0],[0.0,0.9298599207035977]],"imag":[[0.3679137505844256,0.0],[0.0,-0.3679137505844256]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.2333711637523657,0.4572406123438183],[0.5907607407579418,0.36263189009095886]],"imag":[[0.5840633698176837,-0.6287598129568466],[0.5053806754766214,0.513897102855212]]},{"name":"u","qubits":[1],"real":[[0.9245754775690654,0.0],[0.0,0.9245754775690654]],"imag":[[-0.38099893212177727,0.0],[0.0,0.38099893212177727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4468968967835328,0.0],[0.0,0.4468968967835328]],"imag":[[0.8945854702851195,0.0],[0.0,-0.8945854702851195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6208377276310897,-0.13693968961522177],[-0.443305822546829,0.5865682251385009]],"imag":[[-0.6253804696768075,-0.45244591445250937],[-0.1641332744837566,0.6576305445774154]]},{"name":"u","qubits":[1],"real":[[0.5979667233819282,-0.8015209278165358],[0.8015209278165358,0.5979667233819282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9965270382428957,0.08326981476406886],[-0.08326981476406886,0.9965270382428957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06683675297837369,0.06385508638125735],[0.04333751665168777,-0.013263551034454295]],"imag":[[-0.4434657734439375,0.8915119091623628],[0.8927445412241638,0.4482779516983612]]},{"name":"u","qubits":[1],"real":[[0.8850198508556912,0.0],[0.0,0.8850198508556912]],"imag":[[-0.46555328759592074,0.0],[0.0,0.46555328759592074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8757545581279937,0.0],[0.0,0.8757545581279937]],"imag":[[0.4827566197557962,0.0],[0.0,-0.4827566197557962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8044116752813375,-0.14487873131271145],[0.06761572865760222,-0.5138513101839729]],"imag":[[-0.5530207355227851,-0.16155517932313196],[-0.20619902034445184,0.8299800649830719]]},{"name":"u","qubits":[2],"real":[[0.9965610650820202,0.0],[0.0,0.9965610650820202]],"imag":[[-0.08286159280746079,0.0],[0.0,0.08286159280746079]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.751407513895037,0.0],[0.0,0.751407513895037]],"imag":[[-0.659838425724116,0.0],[0.0,0.659838425724116]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8745545920636436,0.0],[0.0,0.8745545920636436]],"imag":[[-0.48492707235252797,0.0],[0.0,0.48492707235252797]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999109963285777,0.0],[0.0,0.9999109963285777]],"imag":[[0.013341642372326129,0.0],[0.0,-0.013341642372326129]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43004777397034305,-0.20955218639036677],[-0.6233987061075076,0.13292506583413086]],"imag":[[0.38447022377059403,-0.7895121533681156],[0.5278405179222486,0.5613282174771281]]},{"name":"u","qubits":[1],"real":[[0.9961205913816887,0.0],[0.0,0.9961205913816887]],"imag":[[-0.08799867854345719,0.0],[0.0,0.08799867854345719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.732644049145706,0.0],[0.0,0.732644049145706]],"imag":[[-0.6806120019889337,0.0],[0.0,0.6806120019889337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1629140889662486,-0.34696475236855584],[0.22514875550346977,-0.9215684972918088]],"imag":[[-0.9148750827515446,-0.1267992239348422],[0.29286621599612744,0.1193688494652862]]},{"name":"u","qubits":[1],"real":[[0.815775101780885,-0.5783692447860508],[0.5783692447860508,0.815775101780885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8850023209274349,0.4655866105818052],[-0.4655866105818052,0.8850023209274349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5704150282712536,0.34038846520987676],[-0.5533018458852015,0.7836998970405187]],"imag":[[0.5963357148611266,0.45071732100667966],[-0.11343490663549206,0.25846481515925157]]},{"name":"u","qubits":[1],"real":[[0.9059836280452154,0.0],[0.0,0.9059836280452154]],"imag":[[0.4233127280321593,0.0],[0.0,-0.4233127280321593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6800634486270343,0.0],[0.0,0.6800634486270343]],"imag":[[-0.7331532621774967,0.0],[0.0,0.7331532621774967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7130085660745726,-0.1901415305728139],[0.12312119217570347,-0.5792868403167133]],"imag":[[0.5964252286662007,0.3158194573901034],[0.347472161981338,-0.7270013929292893]]},{"name":"u","qubits":[2],"real":[[0.7489872084567611,-0.6625844561775867],[0.6625844561775867,0.7489872084567611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9772388146926265,0.21214216709119957],[-0.21214216709119957,0.9772388146926265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999983759622889,0.0018022410451322885],[-0.0018022410451322885,0.9999983759622889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9314670510757597,0.3638256900773062],[-0.3638256900773062,0.9314670510757597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7640619088158989,-0.3970826469825321],[0.37874973657623895,-0.5443316335111149]],"imag":[[-0.5082006298091709,0.01633679355053511],[-0.12037506553101614,0.7387567620001549]]},{"name":"u","qubits":[1],"real":[[0.8687176717453378,0.0],[0.0,0.8687176717453378]],"imag":[[0.4953075880676165,0.0],[0.0,-0.4953075880676165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8243860096262305,0.0],[0.0,0.8243860096262305]],"imag":[[-0.566028009141368,0.0],[0.0,0.566028009141368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.685978325432197,0.4549010346076009],[-0.569338093082217,-0.6906718449733871]],"imag":[[0.40600858333051487,-0.3970589578540212],[0.20110918195023308,0.3979719026035259]]},{"name":"u","qubits":[1],"real":[[0.3413450453367359,-0.9399380618019795],[0.9399380618019795,0.3413450453367359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9594276100307518,0.2819550693119023],[-0.2819550693119023,0.9594276100307518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3233474113526917,0.10361153904571052],[0.42177950275653553,-0.8737390642437118]],"imag":[[0.8230264490340472,0.4553444462585432],[0.20043943428469843,0.13603724435830936]]},{"name":"u","qubits":[1],"real":[[0.9580617449082414,0.0],[0.0,0.9580617449082414]],"imag":[[0.2865618483737425,0.0],[0.0,-0.2865618483737425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.669905336439927,0.0],[0.0,0.669905336439927]],"imag":[[0.742446523467723,0.0],[0.0,-0.742446523467723]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39896062505250796,0.509265347564307],[-0.4059119282674522,-0.2684481647388784]],"imag":[[0.6072564694123643,-0.46121448999868586],[-0.5543514287027149,-0.675178185987807]]},{"name":"u","qubits":[2],"real":[[0.9800178909299612,0.0],[0.0,0.9800178909299612]],"imag":[[0.19890935990342629,0.0],[0.0,-0.19890935990342629]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8355154283356665,0.0],[0.0,0.8355154283356665]],"imag":[[0.5494669862813122,0.0],[0.0,-0.5494669862813122]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9318226748421101,0.0],[0.0,0.9318226748421101]],"imag":[[0.3629139052862194,0.0],[0.0,-0.3629139052862194]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979144154315663,0.0],[0.0,0.9979144154315663]],"imag":[[0.0645509060654871,0.0],[0.0,-0.0645509060654871]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.338926154228811,-0.1464819245415785],[0.9230090907956806,-0.23546622036553874]],"imag":[[-0.1510135654137561,-0.9169880101851324],[-0.1018733691855939,-0.2867606912149471]]},{"name":"u","qubits":[1],"real":[[0.9132676168082825,0.0],[0.0,0.9132676168082825]],"imag":[[0.4073601110679837,0.0],[0.0,-0.4073601110679837]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.756013885807073,0.0],[0.0,0.756013885807073]],"imag":[[0.6545555778288732,0.0],[0.0,-0.6545555778288732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6413851595261466,0.5034663373059267],[0.506722824541745,0.6908318053082018]],"imag":[[0.5759222889741995,-0.058823816622969344],[0.0130603710044503,0.5155703856625913]]},{"name":"u","qubits":[1],"real":[[0.770312099594466,-0.6376670520094052],[0.6376670520094052,0.770312099594466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.903626392929545,0.4283215404356166],[-0.4283215404356166,0.903626392929545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43136488082570423,-0.5184570193258519],[-0.6995061985340819,-0.24070780100714279]],"imag":[[-0.43955994103389084,-0.5932231594773262],[0.36249479450180505,-0.5668759623637232]]},{"name":"u","qubits":[1],"real":[[0.8723514424357613,0.0],[0.0,0.8723514424357613]],"imag":[[0.48887929070502306,0.0],[0.0,-0.48887929070502306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.590436681756609,0.0],[0.0,0.590436681756609]],"imag":[[0.8070839639320341,0.0],[0.0,-0.8070839639320341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6947204840334842,-0.3986187483692409],[-0.27842471649916384,0.19073742330905508]],"imag":[[0.4251601589541182,0.4215511614868709],[0.5090009484713662,-0.7918440168663473]]},{"name":"u","qubits":[3],"real":[[0.9997215250096187,0.0],[0.0,0.9997215250096187]],"imag":[[0.02359814468220374,0.0],[0.0,-0.02359814468220374]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9864329261094908,0.0],[0.0,0.9864329261094908]],"imag":[[-0.16416480221736854,0.0],[0.0,0.16416480221736854]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963287248811079,0.0],[0.0,0.9963287248811079]],"imag":[[-0.08560999928037338,0.0],[0.0,0.08560999928037338]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8947616844064358,0.0],[0.0,0.8947616844064358]],"imag":[[0.44654398228859593,0.0],[0.0,-0.44654398228859593]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6696962234637578,0.0],[0.0,0.6696962234637578]],"imag":[[-0.7426351515235329,0.0],[0.0,0.7426351515235329]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998629792520647,0.0],[0.0,0.9998629792520647]],"imag":[[0.016553631661518974,0.0],[0.0,-0.016553631661518974]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.994847908354631,0.0],[0.0,0.994847908354631]],"imag":[[-0.10137869225047083,0.0],[0.0,0.10137869225047083]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991536272587606,0.0],[0.0,0.9991536272587606]],"imag":[[0.04113428175697096,0.0],[0.0,-0.04113428175697096]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5809951899620752,0.627099686658047],[0.2422325641557172,0.6589998522295826]],"imag":[[0.5146150984911074,-0.06604447470681571],[-0.5821849143600911,-0.41000403060880813]]},{"name":"u","qubits":[1],"real":[[0.9231282282721026,0.0],[0.0,0.9231282282721026]],"imag":[[-0.38449222900756896,0.0],[0.0,0.38449222900756896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7811607684465902,0.0],[0.0,0.7811607684465902]],"imag":[[0.6243299238703305,0.0],[0.0,-0.6243299238703305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6537279970460339,0.36068380268758227],[-0.3828010636046646,-0.7692348064260186]],"imag":[[-0.6486263283312527,0.14775245024203054],[0.07339576130020077,0.5063143494994262]]},{"name":"u","qubits":[1],"real":[[0.9029483994695677,-0.4297489824250266],[0.4297489824250266,0.9029483994695677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9558882808606017,0.29373047937414226],[-0.29373047937414226,0.9558882808606017]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.055927298104737046,0.5581514114795959],[0.7211569769439056,0.33851558668366005]],"imag":[[0.6869530816307059,-0.4619898297886175],[0.07000153976812241,0.6003662187427244]]},{"name":"u","qubits":[1],"real":[[0.8662639664427506,0.0],[0.0,0.8662639664427506]],"imag":[[0.4995865695181097,0.0],[0.0,-0.4995865695181097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6790453711433969,0.0],[0.0,0.6790453711433969]],"imag":[[-0.734096304260365,0.0],[0.0,0.734096304260365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8454669729475732,0.16448684796630172],[0.20958505534656874,0.9080820530878175]],"imag":[[0.4892073396420847,-0.13713443528630004],[-0.04399864850830521,-0.3598961077375423]]},{"name":"u","qubits":[2],"real":[[0.9880473330336738,0.0],[0.0,0.9880473330336738]],"imag":[[-0.15415079527866402,0.0],[0.0,0.15415079527866402]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999593580735918,0.0],[0.0,0.999593580735918]],"imag":[[0.02850742625257398,0.0],[0.0,-0.02850742625257398]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9918132964889763,0.0],[0.0,0.9918132964889763]],"imag":[[-0.12769645612807723,0.0],[0.0,0.12769645612807723]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.733306988184081,0.0],[0.0,0.733306988184081]],"imag":[[-0.6798976842734442,0.0],[0.0,0.6798976842734442]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.48455498121110885,0.27137140541740173],[-0.3142363171636598,-0.5534122229563199]],"imag":[[0.7066707896281815,-0.43838387925603334],[-0.4087522504466539,-0.654149865254714]]},{"name":"u","qubits":[1],"real":[[0.9996752475663285,0.0],[0.0,0.9996752475663285]],"imag":[[0.02548331617352166,0.0],[0.0,-0.02548331617352166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7083419551480105,0.0],[0.0,0.7083419551480105]],"imag":[[-0.705869445844693,0.0],[0.0,0.705869445844693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04893722873488948,0.20095334657293576],[0.1403099336423449,0.31064794316477207]],"imag":[[0.9592461551472272,0.19253496820096963],[-0.24034367892726358,0.9088706695281161]]},{"name":"u","qubits":[1],"real":[[0.8246699893052972,-0.5656141871799195],[0.5656141871799195,0.8246699893052972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9470395194195687,0.3211170326493947],[-0.3211170326493947,0.9470395194195687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.536131748827642,-0.021158285995452907],[-0.4478198965231682,0.5425746229810963]],"imag":[[-0.16241608522014478,-0.8280918367515233],[0.6968795472954817,0.13938800284150912]]},{"name":"u","qubits":[1],"real":[[0.9443568397648705,0.0],[0.0,0.9443568397648705]],"imag":[[0.32892272525519844,0.0],[0.0,-0.32892272525519844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7029040636474863,0.0],[0.0,0.7029040636474863]],"imag":[[0.7112846668583899,0.0],[0.0,-0.7112846668583899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4718063477631138,0.15697212145137138],[0.6189235631670801,0.5609610693848286]],"imag":[[0.5951262535389668,-0.6313345116862861],[-0.20039245373933326,-0.5119562149984354]]},{"name":"u","qubits":[2],"real":[[0.7217613753855578,-0.6921419774883965],[0.6921419774883965,0.7217613753855578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9852688352684545,0.17101263768722763],[-0.17101263768722763,0.9852688352684545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999976742374287,0.0068201693900390055],[-0.0068201693900390055,0.999976742374287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.903905895398726,0.42773137862848853],[-0.42773137862848853,0.903905895398726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11374074643062008,-0.9206795534697002],[0.6274098305908752,-0.3441803721887423]],"imag":[[-0.3721527229048271,0.030241581618058906],[0.6744792790841377,0.18158876056653506]]},{"name":"u","qubits":[1],"real":[[0.6948594113619772,0.0],[0.0,0.6948594113619772]],"imag":[[-0.7191456030886142,0.0],[0.0,0.7191456030886142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9091330232940532,0.0],[0.0,0.9091330232940532]],"imag":[[0.41650587745698686,0.0],[0.0,-0.41650587745698686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.797902050978295,0.6018833078678107],[-0.4485410037846735,-0.5926382910200094]],"imag":[[0.027416763196301198,-0.01836087826250421],[-0.4017606327955812,-0.5349572112575122]]},{"name":"u","qubits":[1],"real":[[0.5882323554802595,-0.8086919660576242],[0.8086919660576242,0.5882323554802595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.980184472159141,0.1980868509975011],[-0.1980868509975011,0.980184472159141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5035322810714485,-0.703366208266181],[0.7032752695228006,-0.6707810109039591]],"imag":[[-0.4578673433995124,-0.20515534318294454],[0.20546686605116854,0.11506562320435171]]},{"name":"u","qubits":[1],"real":[[0.7983364052224,0.0],[0.0,0.7983364052224]],"imag":[[-0.6022117435724547,0.0],[0.0,0.6022117435724547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6080677016341784,0.0],[0.0,0.6080677016341784]],"imag":[[0.7938851744612239,0.0],[0.0,-0.7938851744612239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9432588271548858,-0.18672381667151083],[0.03070887769946236,-0.15264479776411516]],"imag":[[-0.2694610384548975,-0.05279914806908661],[-0.19159983971714797,0.9690438751503232]]},{"name":"u","qubits":[2],"real":[[0.980636999731263,0.0],[0.0,0.980636999731263]],"imag":[[0.1958343043444305,0.0],[0.0,-0.1958343043444305]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9293443894066821,0.0],[0.0,0.9293443894066821]],"imag":[[-0.3692140380298686,0.0],[0.0,0.3692140380298686]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7903338578473389,0.0],[0.0,0.7903338578473389]],"imag":[[0.6126764179729316,0.0],[0.0,-0.6126764179729316]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9785357443002212,0.0],[0.0,0.9785357443002212]],"imag":[[-0.2060771630404791,0.0],[0.0,0.2060771630404791]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22092003635826285,-0.6500907514541231],[-0.337791053118831,0.19420252155519915]],"imag":[[-0.030679849355204947,-0.7263849525236739],[0.9144125375408393,-0.1096918239551]]},{"name":"u","qubits":[1],"real":[[0.636843743617359,0.0],[0.0,0.636843743617359]],"imag":[[-0.7709928963456327,0.0],[0.0,0.7709928963456327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7969516818715929,0.0],[0.0,0.7969516818715929]],"imag":[[0.6040430586986654,0.0],[0.0,-0.6040430586986654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9584163931566954,0.21667012536142943],[0.19011863539921153,0.8892751828769816]],"imag":[[0.18432369696045917,-0.022734309824632818],[-0.10638466309239145,-0.4021527782469879]]},{"name":"u","qubits":[1],"real":[[0.7939315268608979,-0.608007179773663],[0.608007179773663,0.7939315268608979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8480728051648581,0.5298797195022742],[-0.5298797195022742,0.8480728051648581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5413158770506122,-0.7001031480471921],[0.12991852803426832,0.35650565452223487]],"imag":[[-0.012565032940509048,0.46548342966698875],[0.830626520930761,0.407534632998893]]},{"name":"u","qubits":[1],"real":[[0.9881359983270148,0.0],[0.0,0.9881359983270148]],"imag":[[0.15358140776237805,0.0],[0.0,-0.15358140776237805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.565333673298918,0.0],[0.0,0.565333673298918]],"imag":[[0.8248623144709377,0.0],[0.0,-0.8248623144709377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.277428601140316,-0.40399256695516805],[0.35808428898702205,-0.7085534619569834]],"imag":[[0.8709219647613852,0.036308517051375166],[-0.1905359403003929,-0.5774285141758048]]},{"name":"u","qubits":[3],"real":[[0.730872707995004,-0.6825137981814356],[0.6825137981814356,0.730872707995004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953866989070367,0.09594435699379247],[-0.09594435699379247,0.9953866989070367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992957639983134,0.037523007009394524],[-0.037523007009394524,0.9992957639983134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.968310983359301,0.2497475515510484],[-0.2497475515510484,0.968310983359301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993511050688408,-0.036019006061893635],[0.036019006061893635,0.9993511050688408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991826779805147,-0.04042246929230003],[0.04042246929230003,0.9991826779805147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999362587105245,-0.035699012511717115],[0.035699012511717115,0.999362587105245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8882293303560646,0.45940032291588245],[-0.45940032291588245,0.8882293303560646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3442510573616228,-0.6563056490419186],[-0.6430381251015364,0.38758625065230956]],"imag":[[0.6487909159025795,-0.17269757376223585],[0.21694129762126385,0.623871253831741]]},{"name":"u","qubits":[1],"real":[[0.9648723764851385,0.0],[0.0,0.9648723764851385]],"imag":[[-0.26271904593295325,0.0],[0.0,0.26271904593295325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9628796173031544,0.0],[0.0,0.9628796173031544]],"imag":[[0.26993118119648746,0.0],[0.0,-0.26993118119648746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41038810449734275,-0.3562643510465836],[0.460208909421792,-0.6902080544710236]],"imag":[[-0.697732804526523,-0.4667185976024392],[0.3646344702074063,-0.42292115620845167]]},{"name":"u","qubits":[1],"real":[[0.6542827662796028,-0.7562499995038087],[0.7562499995038087,0.6542827662796028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8964880846570301,0.4430678436401921],[-0.4430678436401921,0.8964880846570301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15221805135355948,-0.05811352674416804],[0.8075064662369763,-0.5381794191253073]],"imag":[[0.5543393154606833,0.8161865020851917],[-0.13217751382961238,0.2020527769005929]]},{"name":"u","qubits":[1],"real":[[0.9822501801408144,0.0],[0.0,0.9822501801408144]],"imag":[[0.1875755410850187,0.0],[0.0,-0.1875755410850187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5789077277865172,0.0],[0.0,0.5789077277865172]],"imag":[[0.8153930602531835,0.0],[0.0,-0.8153930602531835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36690241619325814,0.012520422751610513],[-0.027215108112531902,-0.05536287726582512]],"imag":[[0.9256200864297024,-0.09194189253838979],[0.08870969777788144,0.9941453008647325]]},{"name":"u","qubits":[2],"real":[[0.9998378380143538,0.0],[0.0,0.9998378380143538]],"imag":[[0.018008266845612967,0.0],[0.0,-0.018008266845612967]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9803232201198095,0.0],[0.0,0.9803232201198095]],"imag":[[-0.19739904785466286,0.0],[0.0,0.19739904785466286]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.686643017594302,0.0],[0.0,0.686643017594302]],"imag":[[0.7269947499046957,0.0],[0.0,-0.7269947499046957]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9953561382532261,0.0],[0.0,0.9953561382532261]],"imag":[[-0.09626088531498418,0.0],[0.0,0.09626088531498418]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08785541108799995,0.741201673971757],[0.16820165092435355,0.1501055716667842]],"imag":[[-0.12217973014243702,0.6541969266102868],[0.9741980008762089,-0.010713406074079154]]},{"name":"u","qubits":[1],"real":[[0.750315689975892,0.0],[0.0,0.750315689975892]],"imag":[[-0.6610796966901956,0.0],[0.0,0.6610796966901956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7232823778962635,0.0],[0.0,0.7232823778962635]],"imag":[[0.690552388906683,0.0],[0.0,-0.690552388906683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7265769519799832,-0.6672618905409883],[-0.6767544300433046,0.7319348682639251]],"imag":[[-0.09224493518438079,-0.13541925349067882],[0.07470104551523003,-0.026354199573580678]]},{"name":"u","qubits":[1],"real":[[0.8489350055168099,-0.5284972624415135],[0.5284972624415135,0.8489350055168099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9468918192162441,0.32155230165767995],[-0.32155230165767995,0.9468918192162441]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5287642220142964,-0.1836050202599439],[-0.2779038885480636,0.5095502950202249]],"imag":[[-0.1148050192562789,-0.8206810596123973],[-0.7937239027527435,-0.18201728427163433]]},{"name":"u","qubits":[1],"real":[[0.7554825539358835,0.0],[0.0,0.7554825539358835]],"imag":[[-0.6551687650510477,0.0],[0.0,0.6551687650510477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8537254912373429,0.0],[0.0,0.8537254912373429]],"imag":[[0.5207233292368968,0.0],[0.0,-0.5207233292368968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7464137562845565,0.5473941492182243],[-0.22682977750639358,0.06861281297078212]],"imag":[[-0.1066970294390523,0.3631003907182106],[-0.6164661388709526,-0.7508728477965997]]},{"name":"u","qubits":[2],"real":[[0.7305268910172488,-0.6828839297425827],[0.6828839297425827,0.7305268910172488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9698270318727967,0.24379402832883604],[-0.24379402832883604,0.9698270318727967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999523997668286,0.009756956521406455],[-0.009756956521406455,0.9999523997668286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.945119719580001,0.3267242195813165],[-0.3267242195813165,0.945119719580001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9100676595824175,0.22515381532531845],[-0.1729633805434348,0.08662399855639745]],"imag":[[-0.3265928625271894,-0.12008212428554728],[0.1876103038733859,0.9630069188461856]]},{"name":"u","qubits":[1],"real":[[0.9993266074320883,0.0],[0.0,0.9993266074320883]],"imag":[[0.03669239264851534,0.0],[0.0,-0.03669239264851534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44527733879163384,0.0],[0.0,0.44527733879163384]],"imag":[[0.8953927024265055,0.0],[0.0,-0.8953927024265055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05387236636369952,0.2363714711456285],[-0.06379811029327175,-0.2701603576251952]],"imag":[[0.7326247524935767,-0.6359931350294216],[0.6754913332524025,0.6831212491144789]]},{"name":"u","qubits":[1],"real":[[0.6698966537230898,-0.7424543577423508],[0.7424543577423508,0.6698966537230898]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.958287979588107,0.28580438795956914],[-0.28580438795956914,0.958287979588107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6540600469495076,0.4666534996526578],[0.4281774434510434,0.18956860993086908]],"imag":[[-0.5431166412371469,0.2438529890274372],[0.3064210272083441,-0.8287544709581903]]},{"name":"u","qubits":[1],"real":[[0.9918299709279563,0.0],[0.0,0.9918299709279563]],"imag":[[0.12756687959282104,0.0],[0.0,-0.12756687959282104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9031994250430891,0.0],[0.0,0.9031994250430891]],"imag":[[-0.4292211534883076,0.0],[0.0,0.4292211534883076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22348882090551925,-0.0498879180626529],[0.44773502645094443,-0.8728367328260092]],"imag":[[0.8544382777397842,0.4663680650459533],[0.13971872656270765,-0.13478895120255807]]},{"name":"u","qubits":[2],"real":[[0.939728392310617,0.0],[0.0,0.939728392310617]],"imag":[[-0.34192184587315155,0.0],[0.0,0.34192184587315155]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963638116350931,0.0],[0.0,0.9963638116350931]],"imag":[[-0.08520067408177359,0.0],[0.0,0.08520067408177359]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.953990220917107,0.0],[0.0,0.953990220917107]],"imag":[[-0.29983772009960585,0.0],[0.0,0.29983772009960585]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7440784089326873,0.0],[0.0,0.7440784089326873]],"imag":[[-0.6680923000306175,0.0],[0.0,0.6680923000306175]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25133348414535656,0.32593412999997073],[-0.9651049065705979,-0.09949301370497203]],"imag":[[-0.032372858526927555,0.9107965857859341],[-0.06599997796597322,-0.23306149927808945]]},{"name":"u","qubits":[1],"real":[[0.9489748810018127,0.0],[0.0,0.9489748810018127]],"imag":[[-0.3153516691371642,0.0],[0.0,0.3153516691371642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9364897363589657,0.0],[0.0,0.9364897363589657]],"imag":[[-0.3506949866968658,0.0],[0.0,0.3506949866968658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45546202749397025,0.6487569354739946],[-0.46689768171431056,-0.752001941196094]],"imag":[[-0.6096248545824325,0.005129996181382268],[-0.4504646856261123,0.1165384153439405]]},{"name":"u","qubits":[1],"real":[[0.7398118158475457,-0.6728138502827934],[0.6728138502827934,0.7398118158475457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9290504962920954,0.36995293665466594],[-0.36995293665466594,0.9290504962920954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7584828888114844,-0.5262676338334729],[0.6336811274674843,-0.47511899705476957]],"imag":[[0.12456890506548622,-0.36363260696792477],[0.08737576301531957,-0.6042148983322893]]},{"name":"u","qubits":[1],"real":[[0.9983382161988505,0.0],[0.0,0.9983382161988505]],"imag":[[-0.057626435573416304,0.0],[0.0,0.057626435573416304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8675696484186483,0.0],[0.0,0.8675696484186483]],"imag":[[-0.49731569967450556,0.0],[0.0,0.49731569967450556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10517034365680611,-0.07871458404441245],[0.21893552682601902,-0.553240661275762]],"imag":[[-0.9079664617562949,-0.39791973738378356],[0.34147230961569586,-0.7275910029475993]]},{"name":"u","qubits":[3],"real":[[0.9889306671314121,0.0],[0.0,0.9889306671314121]],"imag":[[0.14837835289226095,0.0],[0.0,-0.14837835289226095]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6590301907898773,0.0],[0.0,0.6590301907898773]],"imag":[[-0.7521164854113077,0.0],[0.0,0.7521164854113077]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9693268229267055,0.0],[0.0,0.9693268229267055]],"imag":[[0.24577532495110108,0.0],[0.0,-0.24577532495110108]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998433120009455,0.0],[0.0,0.9998433120009455]],"imag":[[0.01770173570529406,0.0],[0.0,-0.01770173570529406]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999157209554951,0.0],[0.0,0.9999157209554951]],"imag":[[-0.01298271874656913,0.0],[0.0,0.01298271874656913]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9975731963338393,0.0],[0.0,0.9975731963338393]],"imag":[[0.06962555533916616,0.0],[0.0,-0.06962555533916616]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9143505261625188,0.0],[0.0,0.9143505261625188]],"imag":[[0.40492359193596644,0.0],[0.0,-0.40492359193596644]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999930173159731,0.0],[0.0,0.9999930173159731]],"imag":[[0.0037370201091101894,0.0],[0.0,-0.0037370201091101894]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5915429283877203,-0.31486698776265265],[0.02165699299824886,-0.13688046830588582]],"imag":[[-0.6141365603440625,-0.4168597235767906],[-0.5219618987795166,0.8416356030213534]]},{"name":"u","qubits":[1],"real":[[0.8375354154869276,0.0],[0.0,0.8375354154869276]],"imag":[[0.5463830412861838,0.0],[0.0,-0.5463830412861838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7265139240716586,0.0],[0.0,0.7265139240716586]],"imag":[[-0.6871517431615816,0.0],[0.0,0.6871517431615816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.739839530873404,0.5637350119599154],[0.02551861798332633,-0.06394444300504153]],"imag":[[0.32571516750378543,-0.1695580564454443],[0.5881291510809709,0.8058312540437808]]},{"name":"u","qubits":[1],"real":[[0.8278029605792512,-0.561018946610742],[0.561018946610742,0.8278029605792512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.965764206260707,0.25942146770386304],[-0.25942146770386304,0.965764206260707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6195216344942279,0.3063550499335115],[-0.29828230382192905,-0.6018102688794584]],"imag":[[0.6577601848025296,-0.29948466916083966],[-0.3075258540494185,-0.6740029054752595]]},{"name":"u","qubits":[1],"real":[[0.9435739951985791,0.0],[0.0,0.9435739951985791]],"imag":[[-0.3311617664903238,0.0],[0.0,0.3311617664903238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5669529629598712,0.0],[0.0,0.5669529629598712]],"imag":[[0.8237501670962034,0.0],[0.0,-0.8237501670962034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46894580060967295,-0.4548658813922788],[-0.6595429367134841,-0.0525156310120775]],"imag":[[-0.5857880738316388,0.47962401794780557],[-0.04410536564324647,-0.7485318562708145]]},{"name":"u","qubits":[2],"real":[[0.8916506701461431,0.0],[0.0,0.8916506701461431]],"imag":[[0.4527240687526277,0.0],[0.0,-0.4527240687526277]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7365795210574544,0.0],[0.0,0.7365795210574544]],"imag":[[-0.6763509511775458,0.0],[0.0,0.6763509511775458]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8433398903135464,0.0],[0.0,0.8433398903135464]],"imag":[[-0.5373805257040262,0.0],[0.0,0.5373805257040262]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9739116588326481,0.0],[0.0,0.9739116588326481]],"imag":[[-0.22692747914221342,0.0],[0.0,0.22692747914221342]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1717386968134353,-0.0927100944519279],[0.9393460486257702,-0.15746598409369605]],"imag":[[-0.1284266315779737,-0.9723256957959471],[0.26765915125306405,0.14557487260872135]]},{"name":"u","qubits":[1],"real":[[0.9946578894037486,0.0],[0.0,0.9946578894037486]],"imag":[[0.10322636798260564,0.0],[0.0,-0.10322636798260564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7362986984120726,0.0],[0.0,0.7362986984120726]],"imag":[[0.6766566534932525,0.0],[0.0,-0.6766566534932525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15979894496531233,0.6242321755323432],[-0.34630773857598734,-0.6875482408218495]],"imag":[[0.7615949890919255,0.06907648520444964],[0.5239354158485837,-0.36447228531774106]]},{"name":"u","qubits":[1],"real":[[0.638829032505547,-0.769348729269131],[0.769348729269131,0.638829032505547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.886560011264449,0.462613603806438],[-0.462613603806438,0.886560011264449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.613770354069557,-0.1794295977492461],[-0.5417093529842195,-0.384183353726653]],"imag":[[-0.05580312891925957,0.7667965719274537],[0.5715968335790264,-0.48190371180474456]]},{"name":"u","qubits":[1],"real":[[0.8874003837170927,0.0],[0.0,0.8874003837170927]],"imag":[[0.4609995216686853,0.0],[0.0,-0.4609995216686853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8934216054611023,0.0],[0.0,0.8934216054611023]],"imag":[[0.44921913905721605,0.0],[0.0,-0.44921913905721605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6837247412480849,0.5469044321339877],[0.5430521172663401,0.7791193751202599]],"imag":[[0.48047190769734494,-0.050623771403496665],[-0.08222908275943613,0.3021684549937379]]},{"name":"u","qubits":[2],"real":[[0.7090136638745247,-0.7051947422090031],[0.7051947422090031,0.7090136638745247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9682027188046873,0.25016693486392555],[-0.25016693486392555,0.9682027188046873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995344102918939,0.030511680426285954],[-0.030511680426285954,0.9995344102918939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9097999027447728,0.4150471502921107],[-0.4150471502921107,0.9097999027447728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8392889232910848,0.36080770985370947],[-0.33461463296854393,0.8697479444004605]],"imag":[[0.39084591017296455,0.11247832792178161],[-0.17568900120748895,0.3173404094489305]]},{"name":"u","qubits":[1],"real":[[0.9412345672556026,0.0],[0.0,0.9412345672556026]],"imag":[[-0.33775359273168126,0.0],[0.0,0.33775359273168126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5070039311857176,0.0],[0.0,0.5070039311857176]],"imag":[[-0.8619437416457226,0.0],[0.0,0.8619437416457226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5735939918526514,-0.020615531503817286],[0.20480713919298568,-0.21638705393031843]],"imag":[[-0.6963167771099609,0.43093836947590625],[0.3797195203848791,0.8758103473159128]]},{"name":"u","qubits":[1],"real":[[0.7171104329660453,-0.6969595590357098],[0.6969595590357098,0.7171104329660453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.968153526695019,0.25035724225194117],[-0.25035724225194117,0.968153526695019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6206058890313696,-0.7423558978257718],[0.6814574399077519,-0.6662660995112434]],"imag":[[-0.24906470637594186,-0.04150690907236518],[0.2973732673456413,-0.05722221687967489]]},{"name":"u","qubits":[1],"real":[[0.975719985669001,0.0],[0.0,0.975719985669001]],"imag":[[0.21902171026198436,0.0],[0.0,-0.21902171026198436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46352531898205196,0.0],[0.0,0.46352531898205196]],"imag":[[-0.8860836747523266,0.0],[0.0,0.8860836747523266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35197975122472913,-0.47940661008990093],[0.4143023769494797,0.6317905411032665]],"imag":[[0.7445126521843929,-0.30328281795586226],[0.3875109107098149,-0.5282324741127743]]},{"name":"u","qubits":[2],"real":[[0.9252495962364061,0.0],[0.0,0.9252495962364061]],"imag":[[-0.3793589127256238,0.0],[0.0,0.3793589127256238]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6870562857497722,0.0],[0.0,0.6870562857497722]],"imag":[[0.726604197766382,0.0],[0.0,-0.726604197766382]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8603666128074322,0.0],[0.0,0.8603666128074322]],"imag":[[-0.5096756729198149,0.0],[0.0,0.5096756729198149]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9821315083954283,0.0],[0.0,0.9821315083954283]],"imag":[[-0.18819590913970694,0.0],[0.0,0.18819590913970694]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8225508929328768,0.07501518861281871],[-0.4830917980262224,-0.4350947228437672]],"imag":[[-0.2999723407991431,0.4772832961336413],[0.006995567925589486,-0.7597802043108886]]},{"name":"u","qubits":[1],"real":[[0.933667168765,0.0],[0.0,0.933667168765]],"imag":[[-0.3581418964186528,0.0],[0.0,0.3581418964186528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6095719104795073,0.0],[0.0,0.6095719104795073]],"imag":[[-0.7927307777261858,0.0],[0.0,0.7927307777261858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6589814355674783,-0.11483744845245836],[0.11376046957829412,-0.6527194926413598]],"imag":[[-0.7325861346651934,-0.1259896158683946],[-0.12696290180624684,0.7381708752397844]]},{"name":"u","qubits":[1],"real":[[0.7924414121267571,-0.6099480374151155],[0.6099480374151155,0.7924414121267571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.994128279850622,0.10820796274416851],[-0.10820796274416851,0.994128279850622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43435724569754786,-0.24010226907477838],[-0.39548807586066864,0.24731259715026047]],"imag":[[-0.6248561996952935,0.6026934653682071],[-0.5142739490431357,-0.7196860193712237]]},{"name":"u","qubits":[1],"real":[[0.95138289572245,0.0],[0.0,0.95138289572245]],"imag":[[-0.3080106909293341,0.0],[0.0,0.3080106909293341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6461793214366173,0.0],[0.0,0.6461793214366173]],"imag":[[0.7631856160513725,0.0],[0.0,-0.7631856160513725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4765997427528723,0.10004176256836861],[-0.515011349422453,-0.48102243889025564]],"imag":[[-0.6589105322336911,0.5733072836286173],[-0.27102196531918527,-0.6556888115292656]]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073898,0.0],[0.0,0.09554949270073898]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073898,0.0],[0.0,-0.09554949270073898]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.5675001815164292,0.7762934425138169],[0.5561720044796546,-0.5770674172597564]],"imag":[[-0.2686098565979424,-0.05622081489359715],[-0.5444859872855645,0.24738817073558955]]},{"name":"u","qubits":[1],"real":[[0.6182567461424943,0.0],[0.0,0.6182567461424943]],"imag":[[-0.7859762056508425,0.0],[0.0,0.7859762056508425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8003727873323374,0.0],[0.0,0.8003727873323374]],"imag":[[-0.5995026282660193,0.0],[0.0,0.5995026282660193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7742760164777207,0.6040379311462684],[0.21385113601892025,0.07132936161825676]],"imag":[[0.18763340640398066,0.02070103488154597],[0.5652946547881452,0.793487093192133]]},{"name":"u","qubits":[1],"real":[[0.7935569478666982,-0.6084959905311542],[0.6084959905311542,0.7935569478666982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9734603882748073,0.22885557117942618],[-0.22885557117942618,0.9734603882748073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19660999464033183,0.5493686114908986],[-0.5695098890186022,0.21265676410870138]],"imag":[[0.5036841962333825,0.6370564097321544],[0.6191164888631862,-0.49712207777019496]]},{"name":"u","qubits":[1],"real":[[0.9401574244803239,0.0],[0.0,0.9401574244803239]],"imag":[[0.34074039560129077,0.0],[0.0,-0.34074039560129077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6645638777760967,0.0],[0.0,0.6645638777760967]],"imag":[[-0.7472314583549043,0.0],[0.0,0.7472314583549043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48530001129413036,-0.6287553025193877],[-0.5342213756241805,-0.14289066323906524]],"imag":[[0.5815668799937557,-0.17587106835974678],[-0.3753283695092254,0.7438537458579169]]},{"name":"u","qubits":[2],"real":[[0.9873921282837845,0.0],[0.0,0.9873921282837845]],"imag":[[0.15829335110237033,0.0],[0.0,-0.15829335110237033]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6391883534958334,0.0],[0.0,0.6391883534958334]],"imag":[[-0.7690502251188056,0.0],[0.0,0.7690502251188056]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8850185157325248,0.0],[0.0,0.8850185157325248]],"imag":[[0.46555582566497744,0.0],[0.0,-0.46555582566497744]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999799616167696,0.0],[0.0,0.9999799616167696]],"imag":[[-0.006330589618975162,0.0],[0.0,0.006330589618975162]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7173569527700151,0.5235972758277136],[0.36506828498626154,0.29591420027550774]],"imag":[[-0.45184351973256537,0.08415657273203564],[-0.38465774824562543,-0.7944799242819808]]},{"name":"u","qubits":[1],"real":[[0.8506411684327794,0.0],[0.0,0.8506411684327794]],"imag":[[-0.5257467095163942,0.0],[0.0,0.5257467095163942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9714328834280147,0.0],[0.0,0.9714328834280147]],"imag":[[-0.2373144601467283,0.0],[0.0,0.2373144601467283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7754458443343055,0.45301580552555154],[-0.28591097406560567,-0.4731938662120259]],"imag":[[-0.38768737648983675,0.2077472516283172],[0.40821214524305893,0.7264332896861431]]},{"name":"u","qubits":[1],"real":[[0.8217431505761676,-0.569858047658497],[0.569858047658497,0.8217431505761676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.987438936988967,0.15800109404082852],[-0.15800109404082852,0.987438936988967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3669471798360044,0.005678282134021724],[-0.2290144640682026,0.11410782017591338]],"imag":[[-0.8239351295820018,-0.43179674218675956],[-0.36610523719095656,0.8947059494178011]]},{"name":"u","qubits":[1],"real":[[0.9321929300763616,0.0],[0.0,0.9321929300763616]],"imag":[[0.36196179510501886,0.0],[0.0,-0.36196179510501886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8058261821687094,0.0],[0.0,0.8058261821687094]],"imag":[[0.5921521461004781,0.0],[0.0,-0.5921521461004781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6470858080102637,0.2837215911912141],[0.09737941963706546,0.8768344348837294]],"imag":[[0.7076206037572168,-0.007422728736871137],[-0.26659011017125883,-0.3880828978351858]]},{"name":"u","qubits":[2],"real":[[0.6556866662021757,-0.7550331090519651],[0.7550331090519651,0.6556866662021757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900236501758741,0.1409012849211761],[-0.1409012849211761,0.9900236501758741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972521303460226,0.07408230909144026],[-0.07408230909144026,0.9972521303460226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8980065662596192,0.4399820529914922],[-0.4399820529914922,0.8980065662596192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0743838411820058,0.39183477899352315],[-0.3858366485315202,-0.6380306525776187]],"imag":[[0.6740836808530012,-0.6217264200191084],[0.6254664787409825,0.22986659390328557]]},{"name":"u","qubits":[1],"real":[[0.5917525694192682,0.0],[0.0,0.5917525694192682]],"imag":[[0.8061196540127862,0.0],[0.0,-0.8061196540127862]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9392159688163333,0.0],[0.0,0.9392159688163333]],"imag":[[-0.34332690532551685,0.0],[0.0,0.34332690532551685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7910064287093419,-0.2727975492121457],[-0.09080848860115619,0.6595828792493634]],"imag":[[-0.24844824433962542,-0.4880202831531675],[0.5516666729312407,-0.5023625441611552]]},{"name":"u","qubits":[1],"real":[[0.6193125657778655,-0.7851445382027674],[0.7851445382027674,0.6193125657778655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9748411750225858,0.22290061345941656],[-0.22290061345941656,0.9748411750225858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5932965892009512,0.38294687117770665],[-0.7055875985112361,-0.015445204823080315]],"imag":[[0.38729877869181645,-0.5927482662324285],[0.012039688263876679,-0.7083520539827832]]},{"name":"u","qubits":[1],"real":[[0.5626407093863831,0.0],[0.0,0.5626407093863831]],"imag":[[0.8267015375219691,0.0],[0.0,-0.8267015375219691]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8890233292870455,0.0],[0.0,0.8890233292870455]],"imag":[[-0.4578619005588666,0.0],[0.0,0.4578619005588666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7511960649870646,0.5310828412441038],[-0.582064094711603,-0.636402765672527]],"imag":[[-0.2962488233982031,-0.25669460905757324],[-0.09561640147324257,0.4970416614945151]]},{"name":"u","qubits":[2],"real":[[0.9628253385138127,0.0],[0.0,0.9628253385138127]],"imag":[[-0.2701247258504151,0.0],[0.0,0.2701247258504151]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961593851565067,0.0],[0.0,0.9961593851565067]],"imag":[[-0.08755843400044602,0.0],[0.0,0.08755843400044602]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8856992838597127,0.0],[0.0,0.8856992838597127]],"imag":[[-0.4642593871645375,0.0],[0.0,0.4642593871645375]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.688467298677389,0.0],[0.0,0.688467298677389]],"imag":[[0.725267384246568,0.0],[0.0,-0.725267384246568]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.28653222891169694,0.905299951654947],[0.3050104758516208,-0.20743743247941832]],"imag":[[-0.24378822257795194,-0.19722723407462794],[-0.874891532675877,-0.31385207865994597]]},{"name":"u","qubits":[1],"real":[[0.9955274518015481,0.0],[0.0,0.9955274518015481]],"imag":[[0.09447270880797388,0.0],[0.0,-0.09447270880797388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4967186605664073,0.0],[0.0,0.4967186605664073]],"imag":[[0.8679116154569625,0.0],[0.0,-0.8679116154569625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15806712075114504,-0.17689543981985134],[0.347728744535556,-0.6255393743619182]],"imag":[[0.8253338881655188,0.5123931710649265],[-0.41584068897446264,0.5611254162305164]]},{"name":"u","qubits":[1],"real":[[0.7164559743288924,-0.6976323077728249],[0.6976323077728249,0.7164559743288924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.806618023174734,0.5910730620572083],[-0.5910730620572083,0.806618023174734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4111193864221491,-0.41664190006528457],[-0.2969186690205813,0.863584629011031]],"imag":[[-0.8107918848492095,-0.0026261531811000425],[-0.29229552435435574,-0.28394404196133216]]},{"name":"u","qubits":[1],"real":[[0.9972788623360817,0.0],[0.0,0.9972788623360817]],"imag":[[0.07372157579467999,0.0],[0.0,-0.07372157579467999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8241101636247243,0.0],[0.0,0.8241101636247243]],"imag":[[-0.5664295527339919,0.0],[0.0,0.5664295527339919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14454658006278853,0.18103504796206119],[0.0025161334113318694,-0.9830290798196044]],"imag":[[0.9723443365066063,0.02964943279480127],[0.18342967733803497,-0.0010250723597360154]]},{"name":"u","qubits":[3],"real":[[0.9582896210201284,0.0],[0.0,0.9582896210201284]],"imag":[[-0.285798884261466,0.0],[0.0,0.285798884261466]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9738018795453913,0.0],[0.0,0.9738018795453913]],"imag":[[-0.22739810771829908,0.0],[0.0,0.22739810771829908]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9757213496939862,0.0],[0.0,0.9757213496939862]],"imag":[[-0.219015633577482,0.0],[0.0,0.219015633577482]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8362282035525358,0.0],[0.0,0.8362282035525358]],"imag":[[0.5483816112738452,0.0],[0.0,-0.5483816112738452]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9755725438000433,0.0],[0.0,0.9755725438000433]],"imag":[[-0.2196775177015447,0.0],[0.0,0.2196775177015447]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9086457303678135,0.0],[0.0,0.9086457303678135]],"imag":[[0.4175678827260818,0.0],[0.0,-0.4175678827260818]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9557286926579531,0.0],[0.0,0.9557286926579531]],"imag":[[0.2942493263039353,0.0],[0.0,-0.2942493263039353]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9415170070198893,0.0],[0.0,0.9415170070198893]],"imag":[[0.3369654663200812,0.0],[0.0,-0.3369654663200812]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2331345605146161,0.7894644923125748],[0.46918428063562784,0.6023930227578026]],"imag":[[-0.5602109157043197,0.09250849689100477],[0.6416214751890814,-0.07287413473471259]]},{"name":"u","qubits":[1],"real":[[0.7370961587144468,0.0],[0.0,0.7370961587144468]],"imag":[[-0.6757878756003299,0.0],[0.0,0.6757878756003299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8360374046864976,0.0],[0.0,0.8360374046864976]],"imag":[[-0.5486724505249608,0.0],[0.0,0.5486724505249608]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8427561993346437,0.4058407642900043],[-0.5302955948332964,-0.5267897949693264]],"imag":[[-0.07327622514327112,-0.3459564385183255],[0.056384088288978264,0.6618911758018807]]},{"name":"u","qubits":[1],"real":[[0.622003267296388,-0.7830146457586972],[0.7830146457586972,0.622003267296388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9561430164439223,0.29290020844225645],[-0.29290020844225645,0.9561430164439223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7648400018613729,0.035857998357660334],[0.1469389390764857,0.9265565352334192]],"imag":[[0.5303406471631957,-0.36396809403160635],[-0.33491419453689186,-0.08794553710691237]]},{"name":"u","qubits":[1],"real":[[0.7639324221805964,0.0],[0.0,0.7639324221805964]],"imag":[[0.645296253159188,0.0],[0.0,-0.645296253159188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7417101181444695,0.0],[0.0,0.7417101181444695]],"imag":[[0.6707205831358667,0.0],[0.0,-0.6707205831358667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9109046043216547,0.3421260088393675],[0.3778117475936727,0.8299784737969111]],"imag":[[0.15446404427928215,-0.17129931385193264],[-0.06043131829368736,-0.4058843088655342]]},{"name":"u","qubits":[2],"real":[[0.9549022100514786,0.0],[0.0,0.9549022100514786]],"imag":[[-0.29692047628751006,0.0],[0.0,0.29692047628751006]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9067060119234102,0.0],[0.0,0.9067060119234102]],"imag":[[-0.42176321312075654,0.0],[0.0,0.42176321312075654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.701340908881154,0.0],[0.0,0.701340908881154]],"imag":[[0.7128260163109627,0.0],[0.0,-0.7128260163109627]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996044724729965,0.0],[0.0,0.996044724729965]],"imag":[[-0.08885328546321958,0.0],[0.0,0.08885328546321958]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07419528058555058,0.23995781151055512],[-0.20294121146461977,-0.10167744205328022]],"imag":[[-0.580848455732407,-0.7742934718226513],[-0.7848088917063708,0.5766728413627539]]},{"name":"u","qubits":[1],"real":[[0.9552079202237538,0.0],[0.0,0.9552079202237538]],"imag":[[-0.2959355151748617,0.0],[0.0,0.2959355151748617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6001344587135891,0.0],[0.0,0.6001344587135891]],"imag":[[0.7998991383071665,0.0],[0.0,-0.7998991383071665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5427939642346022,0.27599526362573773],[-0.2266828274373043,-0.944410237539232]],"imag":[[-0.7919212758653081,0.04540946683795653],[-0.16386061444830874,0.17278280588282818]]},{"name":"u","qubits":[1],"real":[[0.8398110030744272,-0.5428788807046415],[0.5428788807046415,0.8398110030744272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9037155838430211,0.42813332446711916],[-0.42813332446711916,0.9037155838430211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7311895143598158,0.5167939623424485],[0.13353086131481362,-0.43054125170478025]],"imag":[[-0.1943208794169272,-0.40065607495616684],[0.6401334228029445,-0.6221197157039726]]},{"name":"u","qubits":[1],"real":[[0.5766505131351605,0.0],[0.0,0.5766505131351605]],"imag":[[-0.8169909336712105,0.0],[0.0,0.8169909336712105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8222918931661424,0.0],[0.0,0.8222918931661424]],"imag":[[-0.5690659385635741,0.0],[0.0,0.5690659385635741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8515113809192982,-0.2620550491121795],[0.3122174036799797,-0.8886192787281767]],"imag":[[0.30269720568031866,0.3385704078519718],[0.29295573501396066,-0.16447798525753515]]},{"name":"u","qubits":[2],"real":[[0.7376332147847736,-0.675201629475433],[0.675201629475433,0.7376332147847736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885687010748628,0.15077109555600685],[-0.15077109555600685,0.9885687010748628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9974365838689124,-0.07155600016709959],[0.07155600016709959,0.9974365838689124]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9469363707511527,0.32142107856927427],[-0.32142107856927427,0.9469363707511527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.623054316757998,0.18462851800225727],[-0.005920078414057898,0.8523659451927791]],"imag":[[0.7596646727212772,-0.025004274210408274],[-0.18621991316739064,0.48863011786741267]]},{"name":"u","qubits":[1],"real":[[0.9076843456555463,0.0],[0.0,0.9076843456555463]],"imag":[[0.4196535817217133,0.0],[0.0,-0.4196535817217133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8290209694487829,0.0],[0.0,0.8290209694487829]],"imag":[[-0.5592175177998273,0.0],[0.0,0.5592175177998273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7241387150808696,0.19677341962372163],[0.2097090471487842,0.6891378567934836]],"imag":[[0.6157362116207139,0.2403586078125468],[-0.22915967045697183,0.6546731820642153]]},{"name":"u","qubits":[1],"real":[[0.7774960430267496,-0.6288878302827514],[0.6288878302827514,0.7774960430267496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9427367889740756,0.3335376241368417],[-0.3335376241368417,0.9427367889740756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6333021834852643,-0.04361423429775318],[-0.5886544863514002,0.6579143568403842]],"imag":[[-0.47708737890421493,-0.6077941887265156],[0.15748610409007996,0.44252991060514835]]},{"name":"u","qubits":[1],"real":[[0.9518028554123777,0.0],[0.0,0.9518028554123777]],"imag":[[0.30671048959702096,0.0],[0.0,-0.30671048959702096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5308949057979993,0.0],[0.0,0.5308949057979993]],"imag":[[0.8474376667329188,0.0],[0.0,-0.8474376667329188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4907004727489679,-0.03958405543793886],[-0.07730644944794478,0.44174960013816217]],"imag":[[0.6823238871874201,-0.5404445036934639],[0.5363495799300495,0.7149896025540408]]},{"name":"u","qubits":[2],"real":[[0.9967105391587839,0.0],[0.0,0.9967105391587839]],"imag":[[0.08104382228033327,0.0],[0.0,-0.08104382228033327]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8949982078204863,0.0],[0.0,0.8949982078204863]],"imag":[[0.44606973445652814,0.0],[0.0,-0.44606973445652814]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.987826337927955,0.0],[0.0,0.987826337927955]],"imag":[[0.15556068300134665,0.0],[0.0,-0.15556068300134665]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.697678954041924,0.0],[0.0,0.697678954041924]],"imag":[[-0.7164105506530225,0.0],[0.0,0.7164105506530225]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.327587646337601,-0.11687917660717065],[0.777270619370433,-0.10938220446275998]],"imag":[[0.26303478494546245,0.8999101588221544],[-0.4683475420445686,0.40563098682322324]]},{"name":"u","qubits":[1],"real":[[0.7330558124292431,0.0],[0.0,0.7330558124292431]],"imag":[[0.6801684907901148,0.0],[0.0,-0.6801684907901148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9401703812288278,0.0],[0.0,0.9401703812288278]],"imag":[[0.3407046437312539,0.0],[0.0,-0.3407046437312539]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7956817589753602,0.6014436072554593],[-0.5576809172793549,-0.7356513646854964]],"imag":[[0.05963737600941922,-0.039993863380881366],[-0.22874858757825203,-0.30900347541699125]]},{"name":"u","qubits":[1],"real":[[0.4874404709327677,-0.8731562215874326],[0.8731562215874326,0.4874404709327677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9935856451118453,0.11308211984075167],[-0.11308211984075167,0.9935856451118453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6557701174904964,-0.33478238259449167],[-0.12855785458361665,-0.6228586036966164]],"imag":[[0.6682578918638822,-0.1063846759288914],[-0.32690949969830707,0.6990352042872812]]},{"name":"u","qubits":[1],"real":[[0.9976772329205982,0.0],[0.0,0.9976772329205982]],"imag":[[0.06811856510451872,0.0],[0.0,-0.06811856510451872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6761549007900224,0.0],[0.0,0.6761549007900224]],"imag":[[0.7367594927366969,0.0],[0.0,-0.7367594927366969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12696238094390866,0.29674676975930325],[-0.355644263419692,-0.5561389403076609]],"imag":[[0.9254230623174945,-0.19852975644316728],[-0.03146215905860575,-0.7504910189452685]]},{"name":"u","qubits":[3],"real":[[0.7483521811542952,-0.663301600300805],[0.663301600300805,0.7483521811542952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9948099522227938,0.10175047399635387],[-0.10175047399635387,0.9948099522227938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999419883987288,0.01077125049363002],[-0.01077125049363002,0.9999419883987288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9721747497952814,0.2342568160384709],[-0.2342568160384709,0.9721747497952814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993915753967554,-0.034878059378230346],[0.034878059378230346,0.9993915753967554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997923290939719,-0.02037887840022072],[0.02037887840022072,0.9997923290939719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993498193073267,-0.036054661978911856],[0.036054661978911856,0.9993498193073267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8927438861302428,0.450564483483854],[-0.450564483483854,0.8927438861302428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.45710424531893784,0.4672263114585804],[-0.3774636432383542,-0.8607305042828626]],"imag":[[-0.7333920754199752,0.18679225493417906],[-0.3327355866988294,-0.07714419209754832]]},{"name":"u","qubits":[1],"real":[[0.904782525905082,0.0],[0.0,0.904782525905082]],"imag":[[-0.4258739024838451,0.0],[0.0,0.4258739024838451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5373022746037144,0.0],[0.0,0.5373022746037144]],"imag":[[-0.8433897472139881,0.0],[0.0,0.8433897472139881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.70205282541644,0.36345385929147805],[-0.3719341141345224,-0.7277024988782168]],"imag":[[-0.580541348792384,0.19492271502635025],[0.17820939203667496,0.5480469874557159]]},{"name":"u","qubits":[1],"real":[[0.5612980863346402,-0.827613713200229],[0.827613713200229,0.5612980863346402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9439980995870998,0.329950887217998],[-0.329950887217998,0.9439980995870998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4883988861329082,-0.10114587008435078],[0.8273116108085202,-0.23150300489366607]],"imag":[[-0.02666367364468271,-0.8663285113031799],[-0.2762445929847602,-0.4308721181433058]]},{"name":"u","qubits":[1],"real":[[0.7015214650879524,0.0],[0.0,0.7015214650879524]],"imag":[[-0.7126483242251067,0.0],[0.0,0.7126483242251067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8677721632493742,0.0],[0.0,0.8677721632493742]],"imag":[[0.4969622447324358,0.0],[0.0,-0.4969622447324358]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8415752205046645,0.5399216867210531],[-0.3711782728243207,-0.5777393967064403]],"imag":[[0.013244051378091369,-0.007766308255066666],[-0.3921765331056588,-0.6120796076963018]]},{"name":"u","qubits":[2],"real":[[0.9885656322120927,0.0],[0.0,0.9885656322120927]],"imag":[[-0.15079121595472816,0.0],[0.0,0.15079121595472816]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9822213194192874,0.0],[0.0,0.9822213194192874]],"imag":[[-0.18772660887107692,0.0],[0.0,0.18772660887107692]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9444065562645879,0.0],[0.0,0.9444065562645879]],"imag":[[-0.3287799514636831,0.0],[0.0,0.3287799514636831]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7773111137332578,0.0],[0.0,0.7773111137332578]],"imag":[[-0.6291163902385332,0.0],[0.0,0.6291163902385332]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17575966184138553,-0.020281008459194838],[0.8853402636334259,-0.3466377377190834]],"imag":[[0.38643485486668255,0.905188005283679],[-0.18960290557653428,0.24508291367500112]]},{"name":"u","qubits":[1],"real":[[0.9016853500152617,0.0],[0.0,0.9016853500152617]],"imag":[[-0.4323927954624765,0.0],[0.0,0.4323927954624765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5249657345000115,0.0],[0.0,0.5249657345000115]],"imag":[[0.8511233621519642,0.0],[0.0,-0.8511233621519642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5767345892461782,-0.03508644205428613],[0.44697496416670046,-0.1614870959837787]],"imag":[[-0.4630602203638243,0.672102215044423],[0.5031558677903155,0.7217821499227295]]},{"name":"u","qubits":[1],"real":[[0.5417650304163619,-0.8405299827001762],[0.8405299827001762,0.5417650304163619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8602756074293668,0.5098292648152262],[-0.5098292648152262,0.8602756074293668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5976790431080284,-0.41071532374996117],[0.5024464130327474,0.4104109516678155]],"imag":[[0.2570879187330859,-0.6387475920173218],[0.5694147570106413,-0.5048537285988451]]},{"name":"u","qubits":[1],"real":[[0.9313644349040385,0.0],[0.0,0.9313644349040385]],"imag":[[-0.36408829889997957,0.0],[0.0,0.36408829889997957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8256690040313159,0.0],[0.0,0.8256690040313159]],"imag":[[0.5641548508893058,0.0],[0.0,-0.5641548508893058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5907635150921504,-0.340192955419323],[-0.43662860433992146,-0.44482911010670556]],"imag":[[-0.6401376697342018,0.354247069298109],[0.22489485297668554,-0.7489357981686039]]},{"name":"u","qubits":[2],"real":[[0.7103715030806416,-0.7038269159466339],[0.7038269159466339,0.7103715030806416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9612143781311671,0.275802319196039],[-0.275802319196039,0.9612143781311671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999995931017198,-0.0009021066427521462],[0.0009021066427521462,0.9999995931017198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9302525371560747,0.36691990558524595],[-0.36691990558524595,0.9302525371560747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06266856989483253,-0.4057981806537305],[-0.7972027606073632,0.5490369377965074]],"imag":[[0.5479771703773492,0.728780836514444],[0.24548203513204267,0.05258107874952723]]},{"name":"u","qubits":[1],"real":[[0.9611521368594946,0.0],[0.0,0.9611521368594946]],"imag":[[0.2760191475431139,0.0],[0.0,-0.2760191475431139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5241279586448528,0.0],[0.0,0.5241279586448528]],"imag":[[-0.8516395264234624,0.0],[0.0,0.8516395264234624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4552021305874032,0.3084635409317001],[-0.19807951248882333,-0.3964909739620451]],"imag":[[0.7271895929934052,-0.41089726217955225],[0.4740789205216411,0.7607947104284142]]},{"name":"u","qubits":[1],"real":[[0.8556588201863105,-0.5175403205909384],[0.5175403205909384,0.8556588201863105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9690471308205328,0.24687579518554104],[-0.24687579518554104,0.9690471308205328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8216010478693175,0.4697928698873128],[-0.10994314843263495,0.6840225284443697]],"imag":[[0.2511931420705079,-0.20289993326718261],[-0.49978618191132945,0.519845608872275]]},{"name":"u","qubits":[1],"real":[[0.9138420906484447,0.0],[0.0,0.9138420906484447]],"imag":[[-0.4060697395266973,0.0],[0.0,0.4060697395266973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5967583953064939,0.0],[0.0,0.5967583953064939]],"imag":[[-0.8024209728261209,0.0],[0.0,0.8024209728261209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.621999796763637,-0.3373795775472801],[0.41919162648600106,0.5787158686994642]],"imag":[[-0.5616974257792405,0.42870418163692714],[-0.3491283932638386,0.6061977306262831]]},{"name":"u","qubits":[2],"real":[[0.9312046610479143,0.0],[0.0,0.9312046610479143]],"imag":[[-0.3644967479177817,0.0],[0.0,0.3644967479177817]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9622895011848533,0.0],[0.0,0.9622895011848533]],"imag":[[0.2720274175692702,0.0],[0.0,-0.2720274175692702]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9872529355199374,0.0],[0.0,0.9872529355199374]],"imag":[[0.15915916972410438,0.0],[0.0,-0.15915916972410438]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.802163022293477,0.0],[0.0,0.802163022293477]],"imag":[[0.597105087622769,0.0],[0.0,-0.597105087622769]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3679901940818465,0.20760450377306616],[-0.886264121459725,-0.36418202531114435]],"imag":[[0.28087378355455217,-0.8617386522516527],[-0.015134126488749455,0.28579418760520214]]},{"name":"u","qubits":[1],"real":[[0.8583540325058259,0.0],[0.0,0.8583540325058259]],"imag":[[-0.5130578474996632,0.0],[0.0,0.5130578474996632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9434858718737833,0.0],[0.0,0.9434858718737833]],"imag":[[0.33141274805681054,0.0],[0.0,-0.33141274805681054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7941464599812946,-0.13527215432013046],[0.4300185256927533,-0.7162086007519195]],"imag":[[-0.4269701455020723,-0.4107667698520759],[-0.045956093286401135,-0.5477383912597875]]},{"name":"u","qubits":[1],"real":[[0.7275989246116882,-0.6860027732479766],[0.6860027732479766,0.7275989246116882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8934949819871691,0.4490731757339202],[-0.4490731757339202,0.8934949819871691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4882794438816563,0.6665897798972106],[0.6141626494835801,-0.4659077612633452]],"imag":[[0.2128432204481538,0.5214777210279147],[-0.582310216440677,0.2581646951128263]]},{"name":"u","qubits":[1],"real":[[0.9231313401770262,0.0],[0.0,0.9231313401770262]],"imag":[[-0.38448475754308825,0.0],[0.0,0.38448475754308825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7545289239776861,0.0],[0.0,0.7545289239776861]],"imag":[[0.6562667924564484,0.0],[0.0,-0.6562667924564484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.571216790299325,0.055136182652078536],[0.378841099781042,0.7913313029853937]],"imag":[[-0.5667773853341079,0.5911300832443951],[-0.4571150785859722,-0.14601368073393112]]},{"name":"u","qubits":[3],"real":[[0.9939375901560046,0.0],[0.0,0.9939375901560046]],"imag":[[-0.10994574514220314,0.0],[0.0,0.10994574514220314]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9725084292345019,0.0],[0.0,0.9725084292345019]],"imag":[[-0.23286767716418247,0.0],[0.0,0.23286767716418247]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9550139320492869,0.0],[0.0,0.9550139320492869]],"imag":[[-0.2965609374003259,0.0],[0.0,0.2965609374003259]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9854340312789548,0.0],[0.0,0.9854340312789548]],"imag":[[-0.17005813710995388,0.0],[0.0,0.17005813710995388]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8403188765963271,0.0],[0.0,0.8403188765963271]],"imag":[[0.5420924142947279,0.0],[0.0,-0.5420924142947279]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9868659764287082,0.0],[0.0,0.9868659764287082]],"imag":[[0.1615411544078239,0.0],[0.0,-0.1615411544078239]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9669739549274491,0.0],[0.0,0.9669739549274491]],"imag":[[0.25487520572226635,0.0],[0.0,-0.25487520572226635]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9095372710346589,0.0],[0.0,0.9095372710346589]],"imag":[[-0.4156223677797255,0.0],[0.0,0.4156223677797255]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5371242675706892,0.3477363359615352],[-0.2188217194587863,-0.9177167864889202]],"imag":[[0.7669753450954694,0.04822636057575279],[0.274523944848963,-0.18587511558601266]]},{"name":"u","qubits":[1],"real":[[0.9673969890311195,0.0],[0.0,0.9673969890311195]],"imag":[[-0.25326481321637273,0.0],[0.0,0.25326481321637273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9788153772969351,0.0],[0.0,0.9788153772969351]],"imag":[[0.20474485870726647,0.0],[0.0,-0.20474485870726647]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48578767822006763,-0.13088615918314134],[-0.1244284888343472,0.13714603699858957]],"imag":[[-0.8641932448909433,0.007012881626226236],[0.041205804698110256,-0.9818404133876153]]},{"name":"u","qubits":[1],"real":[[0.728446323570528,-0.6851028781698276],[0.6851028781698276,0.728446323570528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.930694963865263,0.36579623321712446],[-0.36579623321712446,0.930694963865263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7856369657764632,0.14603341060078237],[-0.022913335340931512,0.8169728380680206]],"imag":[[-0.22454999232161368,-0.5576971417733987],[0.5760441285331088,0.014266145420832065]]},{"name":"u","qubits":[1],"real":[[0.8590123786669681,0.0],[0.0,0.8590123786669681]],"imag":[[0.5119548156789985,0.0],[0.0,-0.5119548156789985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5230900582959126,0.0],[0.0,0.5230900582959126]],"imag":[[0.8522774142918365,0.0],[0.0,-0.8522774142918365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8021121326693308,0.12626813021697583],[-0.09670433344433192,-0.7673959267007787]],"imag":[[0.43391294900251776,-0.39037422891900186],[-0.39872791626080556,-0.49271473731811233]]},{"name":"u","qubits":[2],"real":[[0.9740554156307283,0.0],[0.0,0.9740554156307283]],"imag":[[-0.22630962701672477,0.0],[0.0,0.22630962701672477]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6943963329681405,0.0],[0.0,0.6943963329681405]],"imag":[[0.7195927547998239,0.0],[0.0,-0.7195927547998239]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8200665624446425,0.0],[0.0,0.8200665624446425]],"imag":[[-0.5722681479518386,0.0],[0.0,0.5722681479518386]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9859847287162611,0.0],[0.0,0.9859847287162611]],"imag":[[-0.1668355919410517,0.0],[0.0,0.1668355919410517]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.978756058269012,0.18112944967997366],[-0.027527672587669767,0.30237002642027155]],"imag":[[0.024151002275136807,-0.09298080419873107],[0.20173134296067868,0.9311922785503496]]},{"name":"u","qubits":[1],"real":[[0.9577704869535486,0.0],[0.0,0.9577704869535486]],"imag":[[0.28753381422149715,0.0],[0.0,-0.28753381422149715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7981653164206213,0.0],[0.0,0.7981653164206213]],"imag":[[0.6024384845469034,0.0],[0.0,-0.6024384845469034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46568868480755254,0.1972153869884767],[0.37730370586054257,0.14880353743250635]],"imag":[[0.7056981668963553,0.49621591793927855],[-0.3778439620071182,0.8323060501800028]]},{"name":"u","qubits":[1],"real":[[0.5103508297378603,-0.8599662961918203],[0.8599662961918203,0.5103508297378603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8716322405153415,0.49016041995881915],[-0.49016041995881915,0.8716322405153415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7681298119842526,0.42200141709806405],[0.15254590796248244,0.2235865371828082]],"imag":[[-0.408526830232338,0.2549455331802873],[0.4688413024523939,0.8407892955248927]]},{"name":"u","qubits":[1],"real":[[0.9873701478172948,0.0],[0.0,0.9873701478172948]],"imag":[[-0.1584303985958925,0.0],[0.0,0.1584303985958925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5322292894076602,0.0],[0.0,0.5322292894076602]],"imag":[[0.8466002501160846,0.0],[0.0,-0.8466002501160846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26934004820157753,-0.4065862366334354],[0.46542061479174823,-0.07660280227275318]],"imag":[[-0.8176819684421075,0.3058427195466197],[0.20551347461001976,0.8574846201329499]]},{"name":"u","qubits":[2],"real":[[0.6528162165460845,-0.7575163281503942],[0.7575163281503942,0.6528162165460845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.974330633599766,0.22512178132974736],[-0.22512178132974736,0.974330633599766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998321417478865,0.01832179925210216],[-0.01832179925210216,0.9998321417478865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9410961528784058,0.3381390705574623],[-0.3381390705574623,0.9410961528784058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2674989564339652,-0.38182073679982553],[0.8444403125012458,0.2457277512791922]],"imag":[[0.2411289944784197,-0.8511839056738587],[0.39651188500644485,-0.2632807549417645]]},{"name":"u","qubits":[1],"real":[[0.9842797167468856,0.0],[0.0,0.9842797167468856]],"imag":[[-0.17661664474411953,0.0],[0.0,0.17661664474411953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9156855289475037,0.0],[0.0,0.9156855289475037]],"imag":[[0.40189552383191635,0.0],[0.0,-0.40189552383191635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3150714825008496,0.3854678387765955],[0.16497895940807392,-0.8566084035902425]],"imag":[[-0.8496745528865455,-0.1737747402836976],[-0.38931357290029717,-0.2957007402878963]]},{"name":"u","qubits":[1],"real":[[0.6148802848683356,-0.7886204633917601],[0.7886204633917601,0.6148802848683356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9750728138080273,0.22188512291836082],[-0.22188512291836082,0.9750728138080273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3959563120723261,0.28267504593483894],[-0.5564396352975477,0.31152569973647815]],"imag":[[0.17911732686970955,-0.855120108844874],[-0.7081740707022991,-0.30301180877742256]]},{"name":"u","qubits":[1],"real":[[0.7462307751016735,0.0],[0.0,0.7462307751016735]],"imag":[[0.6656873367363658,0.0],[0.0,-0.6656873367363658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7913681962332065,0.0],[0.0,0.7913681962332065]],"imag":[[0.6113398220225811,0.0],[0.0,-0.6113398220225811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7329269796675293,0.0652135197679182],[0.6358053933369924,-0.2599803528267622]],"imag":[[0.08389323406911524,0.6719577104195893],[0.22700543948647972,0.6903841310395358]]},{"name":"u","qubits":[2],"real":[[0.9999869027840329,0.0],[0.0,0.9999869027840329]],"imag":[[-0.005118032864018536,0.0],[0.0,0.005118032864018536]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9298034611767323,0.0],[0.0,0.9298034611767323]],"imag":[[-0.36805641358868996,0.0],[0.0,0.36805641358868996]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6849605786330343,0.0],[0.0,0.6849605786330343]],"imag":[[-0.7285801299230571,0.0],[0.0,0.7285801299230571]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994132101107678,0.0],[0.0,0.9994132101107678]],"imag":[[0.03425252481336845,0.0],[0.0,-0.03425252481336845]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5524572002970528,-0.32186960531947345],[-0.6525876414373446,-0.6926710210155703]],"imag":[[0.5143775150174081,-0.5714952065030316],[-0.06584970863793557,-0.30000007126797473]]},{"name":"u","qubits":[1],"real":[[0.8396702809955462,0.0],[0.0,0.8396702809955462]],"imag":[[-0.543096510035611,0.0],[0.0,0.543096510035611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7637347945815153,0.0],[0.0,0.7637347945815153]],"imag":[[-0.6455301414694209,0.0],[0.0,0.6455301414694209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8575064532391352,0.33868672995438587],[-0.33455263164819526,-0.8228174194493412]],"imag":[[-0.38557004607144285,0.0361900701644626],[0.06397623686159411,0.4549209514025737]]},{"name":"u","qubits":[1],"real":[[0.8372266416190203,-0.5468560601870812],[0.5468560601870812,0.8372266416190203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9348822333192782,0.3549580395257427],[-0.3549580395257427,0.9348822333192782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6748663083599037,-0.264451934548861],[-0.370375127916033,0.8899734113624241]],"imag":[[0.624662846925548,0.2905459822900844],[-0.13104983072376467,0.23150709180581125]]},{"name":"u","qubits":[1],"real":[[0.9053264336317741,0.0],[0.0,0.9053264336317741]],"imag":[[-0.4247164331263542,0.0],[0.0,0.4247164331263542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4571137155592961,0.0],[0.0,0.4571137155592961]],"imag":[[0.8894082589270098,0.0],[0.0,-0.8894082589270098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7343377201067787,0.26983383638761604],[0.209315170011804,0.9016859126449366]],"imag":[[-0.6104077187612547,-0.12385568394466599],[0.2105651664164548,-0.31434373738410604]]},{"name":"u","qubits":[4],"real":[[0.9970422280734832,0.0],[0.0,0.9970422280734832]],"imag":[[0.0768556792843849,0.0],[0.0,-0.0768556792843849]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9917176947622129,0.0],[0.0,0.9917176947622129]],"imag":[[-0.12843680895881188,0.0],[0.0,0.12843680895881188]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.8847273154151442,0.0],[0.0,0.8847273154151442]],"imag":[[-0.46610897583967636,0.0],[0.0,0.46610897583967636]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9956487845550649,0.0],[0.0,0.9956487845550649]],"imag":[[0.09318528754058755,0.0],[0.0,-0.09318528754058755]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.89040786757151,0.0],[0.0,0.89040786757151]],"imag":[[0.45516351937161686,0.0],[0.0,-0.45516351937161686]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999036625994199,0.0],[0.0,0.9999036625994199]],"imag":[[0.013880400580150474,0.0],[0.0,-0.013880400580150474]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9941247706742524,0.0],[0.0,0.9941247706742524]],"imag":[[0.10824019739387485,0.0],[0.0,-0.10824019739387485]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992461621997496,0.0],[0.0,0.9992461621997496]],"imag":[[0.038821480253485335,0.0],[0.0,-0.038821480253485335]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9958627701759695,0.0],[0.0,0.9958627701759695]],"imag":[[0.09086992339296987,0.0],[0.0,-0.09086992339296987]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9453257376012046,0.0],[0.0,0.9453257376012046]],"imag":[[-0.3261276587913673,0.0],[0.0,0.3261276587913673]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9872343929874953,0.0],[0.0,0.9872343929874953]],"imag":[[-0.15927414511656202,0.0],[0.0,0.15927414511656202]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9940033737789641,0.0],[0.0,0.9940033737789641]],"imag":[[0.10934940747913084,0.0],[0.0,-0.10934940747913084]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9974073983615795,0.0],[0.0,0.9974073983615795]],"imag":[[0.07196166822403056,0.0],[0.0,-0.07196166822403056]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9307913178142886,0.0],[0.0,0.9307913178142886]],"imag":[[0.3655509850643819,0.0],[0.0,-0.3655509850643819]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.984531549842271,0.0],[0.0,0.984531549842271]],"imag":[[-0.17520738387743787,0.0],[0.0,0.17520738387743787]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.985782199096413,0.0],[0.0,0.985782199096413]],"imag":[[-0.1680281403356,0.0],[0.0,0.1680281403356]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.4739708643597721,0.07460122253254393],[0.601774828466567,-0.30146416782047813]],"imag":[[-0.11011416969784021,0.8704373308667636],[-0.6333194653520762,-0.3819592467142284]]},{"name":"u","qubits":[1],"real":[[0.8813710480910331,0.0],[0.0,0.8813710480910331]],"imag":[[-0.47242467715701936,0.0],[0.0,0.47242467715701936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9194539756079407,0.0],[0.0,0.9194539756079407]],"imag":[[-0.3931976433535079,0.0],[0.0,0.3931976433535079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7935681004334505,0.2963106902234579],[-0.013459753078972441,0.6534149460432669]],"imag":[[-0.5275727407789678,-0.06416110987748609],[0.30287870213744966,0.6936369620528172]]},{"name":"u","qubits":[1],"real":[[0.7723732924749734,-0.6351688728766305],[0.6351688728766305,0.7723732924749734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.920547749152873,0.390630057125126],[-0.390630057125126,0.920547749152873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28440894799838085,-0.4139202961821548],[-0.4257540641338187,0.27181892492101434]],"imag":[[0.6266871941469188,-0.5958562741124692],[0.587459094630641,0.6322497616164577]]},{"name":"u","qubits":[1],"real":[[0.9782624619381856,0.0],[0.0,0.9782624619381856]],"imag":[[-0.2073705754504239,0.0],[0.0,0.2073705754504239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.94987448780068,0.0],[0.0,0.94987448780068]],"imag":[[0.31263150421126146,0.0],[0.0,-0.31263150421126146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30361170419907046,0.5458144326401231],[-0.011361259216557862,0.7375901710295402]],"imag":[[-0.6839585125785379,-0.3769712074766863],[0.6632432494445041,-0.1262539245169174]]},{"name":"u","qubits":[2],"real":[[0.9957268405188132,0.0],[0.0,0.9957268405188132]],"imag":[[-0.09234749087236743,0.0],[0.0,0.09234749087236743]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9482744829789868,0.0],[0.0,0.9482744829789868]],"imag":[[0.3174515788761103,0.0],[0.0,-0.3174515788761103]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999963038883141,0.0],[0.0,0.9999963038883141]],"imag":[[-0.0027188618410194042,0.0],[0.0,0.0027188618410194042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7758155015424126,0.0],[0.0,0.7758155015424126]],"imag":[[-0.6309598303905684,0.0],[0.0,0.6309598303905684]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6804091561367713,-0.6671604292136025],[-0.6715680008005682,0.42588343501902026]],"imag":[[-0.19828652078640857,0.22939659459370748],[0.216153316468649,-0.5664781230168842]]},{"name":"u","qubits":[1],"real":[[0.8242074148502959,0.0],[0.0,0.8242074148502959]],"imag":[[0.5662880338712731,0.0],[0.0,-0.5662880338712731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9152225819917844,0.0],[0.0,0.9152225819917844]],"imag":[[-0.402948663494857,0.0],[0.0,0.402948663494857]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.850178762307428,-0.2443763969798419],[0.4098034707564625,-0.8210278825779642]],"imag":[[0.3266328827215713,0.33284712503724145],[0.05067689219322318,0.3942159103627587]]},{"name":"u","qubits":[1],"real":[[0.7837212091224738,-0.621112764618155],[0.621112764618155,0.7837212091224738]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9069321869998817,0.4212766409185438],[-0.4212766409185438,0.9069321869998817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5474824414795302,0.6380293949807063],[-0.6614485280681589,0.5596363445568111]],"imag":[[0.25372804248018516,0.4783341383085051],[0.44538848373891754,-0.22565926774742442]]},{"name":"u","qubits":[1],"real":[[0.7091062448943359,0.0],[0.0,0.7091062448943359]],"imag":[[-0.7051016476025667,0.0],[0.0,0.7051016476025667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9006700881772611,0.0],[0.0,0.9006700881772611]],"imag":[[-0.43450361593750253,0.0],[0.0,0.43450361593750253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8855523472439182,0.4645059541660472],[-0.44933898650435294,-0.8567161721623665]],"imag":[[-0.005015258345337932,0.0024710359784064218],[-0.1177555208122212,-0.2241997165050526]]},{"name":"u","qubits":[2],"real":[[0.7813908258298287,-0.6240419675862982],[0.6240419675862982,0.7813908258298287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9764182986650151,0.21588725305612075],[-0.21588725305612075,0.9764182986650151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9942325155817974,0.1072460020694996],[-0.1072460020694996,0.9942325155817974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.955255660217449,0.2957813780861222],[-0.2957813780861222,0.955255660217449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4675575468252123,-0.5266878713729226],[-0.3175613873842954,-0.5117285605158396]],"imag":[[-0.22473729962110797,-0.6734114438546923],[0.7937492373592326,-0.08515159297737694]]},{"name":"u","qubits":[1],"real":[[0.9999713688738683,0.0],[0.0,0.9999713688738683]],"imag":[[0.007567128419820919,0.0],[0.0,-0.007567128419820919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38502403021673526,0.0],[0.0,0.38502403021673526]],"imag":[[-0.9229065478994407,0.0],[0.0,0.9229065478994407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.014403801278954464,-0.3062120956714599],[-0.019212484790484638,-0.9516692310547792]],"imag":[[0.9516532082545186,-0.019566660218106796],[-0.30623452149581953,0.013303117529629246]]},{"name":"u","qubits":[1],"real":[[0.5794634682596862,-0.8149982140793044],[0.8149982140793044,0.5794634682596862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8897901950953195,0.45636981573306673],[-0.45636981573306673,0.8897901950953195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6859411498439091,0.14635395190062214],[-0.06926337237297535,-0.6675954789644729]],"imag":[[0.13120345911276746,-0.7006075306694405],[-0.7123713754181751,-0.20505093318133305]]},{"name":"u","qubits":[1],"real":[[0.3092248714830892,0.0],[0.0,0.3092248714830892]],"imag":[[-0.9509889478097351,0.0],[0.0,0.9509889478097351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9566507841479787,0.0],[0.0,0.9566507841479787]],"imag":[[-0.291237492759874,0.0],[0.0,0.291237492759874]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5709141405454479,0.19213690562228344],[0.23763303077813772,-0.15717203296994608]],"imag":[[0.7850739331354896,0.1442198777364594],[0.035305896386045164,0.9579044777093737]]},{"name":"u","qubits":[2],"real":[[0.9637629872481517,0.0],[0.0,0.9637629872481517]],"imag":[[0.26676001276525513,0.0],[0.0,-0.26676001276525513]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.932630928687286,0.0],[0.0,0.932630928687286]],"imag":[[-0.36083174868058704,0.0],[0.0,0.36083174868058704]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7109434510230441,0.0],[0.0,0.7109434510230441]],"imag":[[-0.703249180196781,0.0],[0.0,0.703249180196781]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9922946598706127,0.0],[0.0,0.9922946598706127]],"imag":[[-0.12390039544838065,0.0],[0.0,0.12390039544838065]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6173018058077335,-0.7333720837433829],[0.5903978186124971,-0.39219088787382916]],"imag":[[-0.2732685742970884,-0.080175767124715],[-0.44237222180619984,0.5494756961145685]]},{"name":"u","qubits":[1],"real":[[0.9815249679546016,0.0],[0.0,0.9815249679546016]],"imag":[[0.191334098586003,0.0],[0.0,-0.191334098586003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44137781106631624,0.0],[0.0,0.44137781106631624]],"imag":[[0.8973213626668582,0.0],[0.0,-0.8973213626668582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3323843373594568,0.4157774343767222],[0.43784715525612256,-0.36871986653000727]],"imag":[[0.8201525986866796,0.20976055923054623],[0.15861978369586188,0.8044720584833839]]},{"name":"u","qubits":[1],"real":[[0.8196761598148394,-0.5728271929920905],[0.5728271929920905,0.8196761598148394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.942735403424039,0.3335415403378031],[-0.3335415403378031,0.942735403424039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15219895608559614,0.7503274266329583],[-0.7097608948647731,0.22460903398896223]],"imag":[[-0.5823941415905995,0.2732421900983916],[0.36591257661927923,0.5584785047279276]]},{"name":"u","qubits":[1],"real":[[0.8718611560203048,0.0],[0.0,0.8718611560203048]],"imag":[[-0.4897531262002701,0.0],[0.0,0.4897531262002701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9876227317931228,0.0],[0.0,0.9876227317931228]],"imag":[[0.1568481419892805,0.0],[0.0,-0.1568481419892805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7617408830905108,-0.39341468794861556],[0.38152723076470474,-0.7370470407107521]],"imag":[[-0.46408014266499814,-0.22272254380465645],[-0.2425230306538729,0.5023755682425244]]},{"name":"u","qubits":[3],"real":[[0.9977200250163187,0.0],[0.0,0.9977200250163187]],"imag":[[-0.0674889004313777,0.0],[0.0,0.0674889004313777]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9891774843603321,0.0],[0.0,0.9891774843603321]],"imag":[[-0.14672390546385014,0.0],[0.0,0.14672390546385014]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9478639637127914,0.0],[0.0,0.9478639637127914]],"imag":[[-0.31867523640012607,0.0],[0.0,0.31867523640012607]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9881496631591089,0.0],[0.0,0.9881496631591089]],"imag":[[-0.1534934630482338,0.0],[0.0,0.1534934630482338]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8467423785579828,0.0],[0.0,0.8467423785579828]],"imag":[[0.5320031431805359,0.0],[0.0,-0.5320031431805359]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9657628113950193,0.0],[0.0,0.9657628113950193]],"imag":[[0.2594266604001765,0.0],[0.0,-0.2594266604001765]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.945040377083602,0.0],[0.0,0.945040377083602]],"imag":[[0.32695364454565023,0.0],[0.0,-0.32695364454565023]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.912121648851667,0.0],[0.0,0.912121648851667]],"imag":[[-0.40991962345820454,0.0],[0.0,0.40991962345820454]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2554592057179773,-0.16080742033547438],[0.2410077853612255,-0.17524576618968637]],"imag":[[-0.6616887850736449,0.686330473960434],[0.6624377656180099,0.6872993347231509]]},{"name":"u","qubits":[1],"real":[[0.9647637334357746,0.0],[0.0,0.9647637334357746]],"imag":[[0.26311772773240827,0.0],[0.0,-0.26311772773240827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9838432085759891,0.0],[0.0,0.9838432085759891]],"imag":[[0.17903223435712023,0.0],[0.0,-0.17903223435712023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36921560923922603,-0.26390770701580946],[0.5953453767941241,0.6680496205795212]],"imag":[[0.6265467445164891,-0.6336179708685308],[0.34158877785981046,-0.28738596627821045]]},{"name":"u","qubits":[1],"real":[[0.5890698021568553,-0.8080821543549166],[0.8080821543549166,0.5890698021568553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9299219390983616,0.3677569675526802],[-0.3677569675526802,0.9299219390983616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7076347736673964,-0.6057887157341237],[-0.4166731912087187,0.10166665376556865]],"imag":[[0.036015958158718,0.36190594046492647],[0.5695079714828797,-0.7012189484444284]]},{"name":"u","qubits":[1],"real":[[0.9971756971438809,0.0],[0.0,0.9971756971438809]],"imag":[[-0.07510412122923248,0.0],[0.0,0.07510412122923248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6668328934973032,0.0],[0.0,0.6668328934973032]],"imag":[[0.7452072813318548,0.0],[0.0,-0.7452072813318548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13864203027511457,-0.09249239205845174],[-0.23394717585819566,-0.8090896640015717]],"imag":[[-0.9151709502931645,0.36699547216826234],[0.29750502195538586,0.4495924781678667]]},{"name":"u","qubits":[2],"real":[[0.9970984903697457,0.0],[0.0,0.9970984903697457]],"imag":[[0.07612227336577713,0.0],[0.0,-0.07612227336577713]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8323693702198967,0.0],[0.0,0.8323693702198967]],"imag":[[-0.554221283892754,0.0],[0.0,0.554221283892754]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9077211799480842,0.0],[0.0,0.9077211799480842]],"imag":[[-0.41957390227903574,0.0],[0.0,0.41957390227903574]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983621119454411,0.0],[0.0,0.9983621119454411]],"imag":[[-0.05721095552285857,0.0],[0.0,0.05721095552285857]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0763154095251331,0.76106099326276],[-0.7557534687563648,0.0669535445621001]],"imag":[[-0.5629235697757995,-0.31317595277061594],[-0.32577554745960347,0.5641136499063722]]},{"name":"u","qubits":[1],"real":[[0.9767365257154316,0.0],[0.0,0.9767365257154316]],"imag":[[0.214442904600148,0.0],[0.0,-0.214442904600148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8713660128792663,0.0],[0.0,0.8713660128792663]],"imag":[[-0.4906335410455449,0.0],[0.0,0.4906335410455449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4119689308632588,0.16377255455240786],[0.15523193175142838,-0.5167629531307835]],"imag":[[0.8929863693565099,0.07768844522991125],[0.09359482630777309,0.836719251675668]]},{"name":"u","qubits":[1],"real":[[0.7770048019548235,-0.6294946685549812],[0.6294946685549812,0.7770048019548235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7983701480102567,0.6021670090316147],[-0.6021670090316147,0.7983701480102567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7111668582045767,0.3147025717290016],[-0.13691582995115398,0.7871997641749815]],"imag":[[-0.5680490193708065,-0.2693033656129256],[0.3909169565164494,0.4568966183936542]]},{"name":"u","qubits":[1],"real":[[0.9931763534329155,0.0],[0.0,0.9931763534329155]],"imag":[[0.1166221719129618,0.0],[0.0,-0.1166221719129618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8000822182472135,0.0],[0.0,0.8000822182472135]],"imag":[[0.5998903600197442,0.0],[0.0,-0.5998903600197442]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1921970316101309,-0.5183045345603872],[0.4440582295064546,-0.40086002874187177]],"imag":[[0.8071088202386979,-0.2073549198531159],[-0.3383015550374317,-0.726412819286605]]},{"name":"u","qubits":[2],"real":[[0.6948656912651974,-0.7191395352103369],[0.7191395352103369,0.6948656912651974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9825348951069092,0.1860784240508688],[-0.1860784240508688,0.9825348951069092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990513642663913,0.04354734845501316],[-0.04354734845501316,0.9990513642663913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9506001012612451,0.310418181622969],[-0.310418181622969,0.9506001012612451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.28025576106868655,0.6784460156430107],[0.42206966789543526,-0.10059915813919731]],"imag":[[0.010193547638803304,0.6790167920106764],[0.8620962796677547,0.26177664030111264]]},{"name":"u","qubits":[1],"real":[[0.9499616573442825,0.0],[0.0,0.9499616573442825]],"imag":[[0.3123665308186906,0.0],[0.0,-0.3123665308186906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5924824878503706,0.0],[0.0,0.5924824878503706]],"imag":[[0.8055833300103941,0.0],[0.0,-0.8055833300103941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5902884008301741,0.017953659965082157],[0.10344523019195807,0.8876410370810296]],"imag":[[0.8005361570567747,-0.10187802110359473],[-0.0007412426452169535,-0.4487671157734129]]},{"name":"u","qubits":[1],"real":[[0.8428563133305497,-0.538138676438364],[0.538138676438364,0.8428563133305497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9459640783973021,0.32427143318822105],[-0.32427143318822105,0.9459640783973021]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33138531908175634,0.7162625783419853],[-0.715670936208793,-0.32872816426899726]],"imag":[[0.5997470103569631,-0.1321181771440211],[-0.13528638117340916,-0.6012075350088087]]},{"name":"u","qubits":[1],"real":[[0.9943013306198063,0.0],[0.0,0.9943013306198063]],"imag":[[-0.1066061158080655,0.0],[0.0,0.1066061158080655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6951060011217292,0.0],[0.0,0.6951060011217292]],"imag":[[-0.7189072591124385,0.0],[0.0,0.7189072591124385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1587548146893787,-0.33994802943533875],[0.4887440315700652,0.057661745961749944]],"imag":[[-0.7318321037129428,0.5689059835078727],[0.4476024490467728,0.7466300571666085]]},{"name":"u","qubits":[2],"real":[[0.9909190008071322,0.0],[0.0,0.9909190008071322]],"imag":[[0.13446015707039236,0.0],[0.0,-0.13446015707039236]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8108591543419491,0.0],[0.0,0.8108591543419491]],"imag":[[0.5852413449337454,0.0],[0.0,-0.5852413449337454]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6813312553548622,0.0],[0.0,0.6813312553548622]],"imag":[[0.731975218485276,0.0],[0.0,-0.731975218485276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885733741991556,0.0],[0.0,0.9885733741991556]],"imag":[[-0.1507404518518384,0.0],[0.0,0.1507404518518384]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6528439986316462,-0.384202233187988],[0.41972492275234596,-0.5518355584906969]],"imag":[[0.5993640125159562,-0.2587395175940052],[-0.1959297914354865,-0.6934839741723279]]},{"name":"u","qubits":[1],"real":[[0.8345323264592418,0.0],[0.0,0.8345323264592418]],"imag":[[-0.5509589785950725,0.0],[0.0,0.5509589785950725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7315770158268078,0.0],[0.0,0.7315770158268078]],"imag":[[0.6817588062606471,0.0],[0.0,-0.6817588062606471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.872598467387701,-0.3153813096845006],[0.0014052394008736064,0.3387545447665801]],"imag":[[-0.37281316180247787,-0.010811595680727912],[-0.3155634427523262,0.886376385798106]]},{"name":"u","qubits":[1],"real":[[0.7664297085069246,-0.6423281886372344],[0.6423281886372344,0.7664297085069246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9225012911342915,0.3859939997662725],[-0.3859939997662725,0.9225012911342915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6528111951056466,-0.6891812714151621],[-0.42577777337164086,0.6623912018878023]],"imag":[[-0.31303034314422057,0.029643261398323302],[-0.5427364328276078,0.29221284681869103]]},{"name":"u","qubits":[1],"real":[[0.8550361862488393,0.0],[0.0,0.8550361862488393]],"imag":[[-0.5185683370637281,0.0],[0.0,0.5185683370637281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5337063660321123,0.0],[0.0,0.5337063660321123]],"imag":[[-0.8456698616226057,0.0],[0.0,0.8456698616226057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8047232887956692,-0.1852706893152918],[-0.02973194854022782,-0.9064524897910906]],"imag":[[-0.4194028407296967,0.37708945535294314],[0.4190915137457974,-0.04268721229818335]]},{"name":"u","qubits":[3],"real":[[0.7483521811542952,-0.663301600300805],[0.663301600300805,0.7483521811542952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9948099522227938,0.10175047399635374],[-0.10175047399635374,0.9948099522227938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999419883987288,0.010771250493629826],[-0.010771250493629826,0.9999419883987288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9721747497952814,0.23425681603847087],[-0.23425681603847087,0.9721747497952814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9993915753967554,-0.03487805937823026],[0.03487805937823026,0.9993915753967554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997923290939719,-0.020378878400220558],[0.020378878400220558,0.9997923290939719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993498193073267,-0.036054661978911745],[0.036054661978911745,0.9993498193073267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8927438861302428,0.450564483483854],[-0.450564483483854,0.8927438861302428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5640152050552635,-0.7879167535778023],[-0.6501915305761583,0.5460944162532618]],"imag":[[-0.20869633042938543,-0.13236268191297207],[-0.46430987895888043,0.2518892582172399]]},{"name":"u","qubits":[1],"real":[[0.9853778142319187,0.0],[0.0,0.9853778142319187]],"imag":[[0.17038357673064133,0.0],[0.0,-0.17038357673064133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.587499713968867,0.0],[0.0,0.587499713968867]],"imag":[[0.8092243731416519,0.0],[0.0,-0.8092243731416519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32381891561457365,-0.22426285477639235],[0.2503927720118595,-0.9090969126903039]],"imag":[[0.9083734417558845,0.14037511236082018],[-0.08545443187446193,-0.3217822293635674]]},{"name":"u","qubits":[1],"real":[[0.8490925921219523,-0.5282440439831044],[0.5282440439831044,0.8490925921219523]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9763959578996647,0.2159882714343445],[-0.2159882714343445,0.9763959578996647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38172442169808496,0.36310155308770636],[0.01803219923601302,-0.4582500866977779]],"imag":[[-0.26452125236509827,-0.8077575348282169],[-0.8854319921468704,0.0754445830727197]]},{"name":"u","qubits":[1],"real":[[0.9078790346139629,0.0],[0.0,0.9078790346139629]],"imag":[[-0.41923222503574165,0.0],[0.0,0.41923222503574165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5640458662539908,0.0],[0.0,0.5640458662539908]],"imag":[[0.8257434594120532,0.0],[0.0,-0.8257434594120532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6259504187136706,0.5265822565544566],[-0.4706927385144809,-0.790261040292746]],"imag":[[-0.5332485642534767,0.2157386592982421],[-0.3198130515528176,-0.2272783451225404]]},{"name":"u","qubits":[2],"real":[[0.8625577617828823,0.0],[0.0,0.8625577617828823]],"imag":[[-0.5059586026426515,0.0],[0.0,0.5059586026426515]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9881297324167243,0.0],[0.0,0.9881297324167243]],"imag":[[-0.15362171693498552,0.0],[0.0,0.15362171693498552]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9746741514272529,0.0],[0.0,0.9746741514272529]],"imag":[[-0.2236298247988502,0.0],[0.0,0.2236298247988502]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6164008215343748,0.0],[0.0,0.6164008215343748]],"imag":[[0.7874325540716156,0.0],[0.0,-0.7874325540716156]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5446963503655873,-0.590251184575251],[0.5909126258455325,-0.5434077444448412]],"imag":[[0.5295690349670767,-0.27288470497622475],[-0.27144942755287904,-0.5308912319627456]]},{"name":"u","qubits":[1],"real":[[0.5204475532714462,0.0],[0.0,0.5204475532714462]],"imag":[[-0.8538936375765808,0.0],[0.0,0.8538936375765808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8640758131720072,0.0],[0.0,0.8640758131720072]],"imag":[[-0.5033616881439573,0.0],[0.0,0.5033616881439573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.795847790668931,-0.44520760575826596],[-0.2296221639231658,0.04601568718338811]],"imag":[[0.4103358439557281,-0.006401330136313138],[-0.38147667174778116,0.8942213189588575]]},{"name":"u","qubits":[1],"real":[[0.7314266039337546,-0.6819201735232171],[0.6819201735232171,0.7314266039337546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.860317339637528,0.5097588401577813],[-0.5097588401577813,0.860317339637528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34169826584353613,0.9061454085184081],[0.8469344134228172,0.26828256803801104]],"imag":[[-0.015972102481369387,0.24877235715177895],[0.4070494889101246,0.21221987801590392]]},{"name":"u","qubits":[1],"real":[[0.9421551349935037,0.0],[0.0,0.9421551349935037]],"imag":[[0.33517711975218845,0.0],[0.0,-0.33517711975218845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8440472242810215,0.0],[0.0,0.8440472242810215]],"imag":[[-0.5362688534527276,0.0],[0.0,0.5362688534527276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5754175605005696,0.4115468102683377],[-0.2305046369245469,0.2132312856203159]],"imag":[[0.7063715055649272,-0.023730784889424372],[-0.34176240218870496,-0.8857756440765324]]},{"name":"u","qubits":[2],"real":[[0.7428274436401939,-0.6694829265746622],[0.6694829265746622,0.7428274436401939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9728206471461098,0.23155990258726605],[-0.23155990258726605,0.9728206471461098]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999209435696444,-0.012574045124454236],[0.012574045124454236,0.9999209435696444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9465496895428263,0.32255803388906507],[-0.32255803388906507,0.9465496895428263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.442653131979163,0.6481589239962589],[0.1808805928924801,0.513708929754302]],"imag":[[-0.5655067941556104,0.2532790551089721],[0.6719691076439056,0.5018394812864047]]},{"name":"u","qubits":[1],"real":[[0.9778801983888016,0.0],[0.0,0.9778801983888016]],"imag":[[-0.20916576583915003,0.0],[0.0,0.20916576583915003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6876794382908696,0.0],[0.0,0.6876794382908696]],"imag":[[0.726014455883596,0.0],[0.0,-0.726014455883596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3162948724235184,-0.5977526094439491],[-0.5938233271550935,0.3034814324866406]],"imag":[[-0.7055348482999975,-0.21182528039834939],[0.22260275748369457,-0.7111405547590202]]},{"name":"u","qubits":[1],"real":[[0.7672702849425387,-0.6413238728163762],[0.6413238728163762,0.7672702849425387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9768781158792739,0.21379697546073936],[-0.21379697546073936,0.9768781158792739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6030551574647796,-0.5587429211215176],[0.39911578616588067,0.543736735650619]],"imag":[[0.15222129241913254,-0.5485977609195759],[-0.6736911342912048,-0.30198875329162467]]},{"name":"u","qubits":[1],"real":[[0.5026602874854739,0.0],[0.0,0.5026602874854739]],"imag":[[-0.864484028415228,0.0],[0.0,0.864484028415228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9572124348750747,0.0],[0.0,0.9572124348750747]],"imag":[[-0.28938616850245424,0.0],[0.0,0.28938616850245424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6698780818759349,-0.12905663807786213],[-0.5377073417843473,0.19265886954241349]],"imag":[[0.3812814212455699,-0.6238847789481774],[0.34169964563398,0.7463207934604681]]},{"name":"u","qubits":[2],"real":[[0.9986656999991049,0.0],[0.0,0.9986656999991049]],"imag":[[-0.051641259137416906,0.0],[0.0,0.051641259137416906]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9649066735394868,0.0],[0.0,0.9649066735394868]],"imag":[[0.2625930527621825,0.0],[0.0,-0.2625930527621825]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6279955578048115,0.0],[0.0,0.6279955578048115]],"imag":[[-0.7782169230859887,0.0],[0.0,0.7782169230859887]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9911213723438107,0.0],[0.0,0.9911213723438107]],"imag":[[0.1329602394827914,0.0],[0.0,-0.1329602394827914]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5504646729178986,-0.023103515885135654],[0.1849062205877439,0.07812035661739973]],"imag":[[-0.7389035988439528,-0.3879128033960611],[0.3417891236900356,-0.9180888270734615]]},{"name":"u","qubits":[1],"real":[[0.3970314978023726,0.0],[0.0,0.3970314978023726]],"imag":[[0.9178049845979289,0.0],[0.0,-0.9178049845979289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9341006452453144,0.0],[0.0,0.9341006452453144]],"imag":[[0.35700978215209633,0.0],[0.0,-0.35700978215209633]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6963898881219255,0.07938440885818576],[0.2725089295362632,-0.0855728083042836]],"imag":[[-0.6542861060567335,-0.28398755390489494],[0.11264856175579493,-0.9516966319874569]]},{"name":"u","qubits":[1],"real":[[0.8624279258706339,-0.5061798817401543],[0.5061798817401543,0.8624279258706339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9452141246801643,0.3264510047543289],[-0.3264510047543289,0.9452141246801643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9789340235704741,0.11407366889974338],[0.11606523455444258,0.9870242396438959]],"imag":[[0.16526655626470707,-0.03690990301095141],[0.030066662673937712,0.10680827439324543]]},{"name":"u","qubits":[1],"real":[[0.6885979988489199,0.0],[0.0,0.6885979988489199]],"imag":[[0.7251432934125936,0.0],[0.0,-0.7251432934125936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9851537606330855,0.0],[0.0,0.9851537606330855]],"imag":[[-0.17167430765985137,0.0],[0.0,0.17167430765985137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9949339241943951,0.03458435092152811],[0.06740381717911853,-0.2091491526450292]],"imag":[[-0.05147259482145076,0.07912636185763117],[0.05397947664781641,0.9740634340115524]]},{"name":"u","qubits":[3],"real":[[0.9937637156656267,0.0],[0.0,0.9937637156656267]],"imag":[[-0.11150640083173449,0.0],[0.0,0.11150640083173449]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9873428245377752,0.0],[0.0,0.9873428245377752]],"imag":[[-0.1586005890082631,0.0],[0.0,0.1586005890082631]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9979896511709008,0.0],[0.0,0.9979896511709008]],"imag":[[-0.06337709488280323,0.0],[0.0,0.06337709488280323]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.903890095644206,0.0],[0.0,0.903890095644206]],"imag":[[0.4277647659594094,0.0],[0.0,-0.4277647659594094]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6769175313904202,0.0],[0.0,0.6769175313904202]],"imag":[[-0.7360588670047385,0.0],[0.0,0.7360588670047385]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994792568316511,0.0],[0.0,0.9994792568316511]],"imag":[[0.03226786579943807,0.0],[0.0,-0.03226786579943807]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999636619308605,0.0],[0.0,0.9999636619308605]],"imag":[[-0.008524952658152778,0.0],[0.0,0.008524952658152778]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999980870689951,0.0],[0.0,0.9999980870689951]],"imag":[[-0.001955980150877016,0.0],[0.0,0.001955980150877016]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5331897220045217,-0.1576604176559536],[0.13050394413575708,0.5959257617154453]],"imag":[[0.7686181056670169,0.31635126156558546],[0.3284869077369726,-0.7210669584263856]]},{"name":"u","qubits":[1],"real":[[0.9927579745844334,0.0],[0.0,0.9927579745844334]],"imag":[[-0.12013161074011053,0.0],[0.0,0.12013161074011053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7134077864563229,0.0],[0.0,0.7134077864563229]],"imag":[[0.7007491207440004,0.0],[0.0,-0.7007491207440004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20627360123569116,0.3664662194137514],[0.28896831675949397,0.031104636672781016]],"imag":[[-0.8398338566680096,0.34326783224763224],[-0.4106429185272542,-0.864235041496269]]},{"name":"u","qubits":[1],"real":[[0.3870076928748947,-0.9220764857947801],[0.9220764857947801,0.3870076928748947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9627988725298752,0.270219042732375],[-0.270219042732375,0.9627988725298752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.82056183945106,0.33252643067438087],[0.1485472027650246,0.8371873835904858]],"imag":[[0.2061772087462684,0.41664781186662525],[-0.5119599152091666,-0.122262253073572]]},{"name":"u","qubits":[1],"real":[[0.9767971456319955,0.0],[0.0,0.9767971456319955]],"imag":[[0.21416660870730128,0.0],[0.0,-0.21416660870730128]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2252608716592718,0.0],[0.0,0.2252608716592718]],"imag":[[0.9742984859370896,0.0],[0.0,-0.9742984859370896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3749518252602906,0.36486317397950196],[0.4245125838148235,0.8708054745200011]],"imag":[[0.8139581393378347,-0.25250374336486653],[-0.12912142472312302,0.21169447183695844]]},{"name":"u","qubits":[2],"real":[[0.9987346940671967,0.0],[0.0,0.9987346940671967]],"imag":[[-0.050289271882808496,0.0],[0.0,0.050289271882808496]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7227150598241472,0.0],[0.0,0.7227150598241472]],"imag":[[0.6911461077828475,0.0],[0.0,-0.6911461077828475]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8820289967225763,0.0],[0.0,0.8820289967225763]],"imag":[[-0.4711951283073345,0.0],[0.0,0.4711951283073345]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999996005434254,0.0],[0.0,0.9999996005434254]],"imag":[[0.0008938193271516566,0.0],[0.0,-0.0008938193271516566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5104733963386142,0.3992145311713571],[0.47434120714199207,0.5114302077341578]],"imag":[[-0.0353931993356178,0.760783800545821],[-0.7163551160411906,0.016580396427321172]]},{"name":"u","qubits":[1],"real":[[0.7535770416856821,0.0],[0.0,0.7535770416856821]],"imag":[[0.6573595988834846,0.0],[0.0,-0.6573595988834846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7775563437737452,0.0],[0.0,0.7775563437737452]],"imag":[[-0.6288132729651986,0.0],[0.0,0.6288132729651986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8948649253765635,0.3994622510742251],[0.4206333883942532,0.8180574609474611]],"imag":[[0.1226191057994605,-0.15687966786824573],[-0.08514031237732023,-0.3828846697955595]]},{"name":"u","qubits":[1],"real":[[0.6324093388447294,-0.7746343835268173],[0.7746343835268173,0.6324093388447294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.963119258903198,0.2690748838701869],[-0.2690748838701869,0.963119258903198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2895340121701702,-0.02160381090986102],[0.6402800368365442,0.03735769819994832]],"imag":[[-0.3242857653203989,0.9003011016106656],[-0.6332853011367001,-0.4331230820194124]]},{"name":"u","qubits":[1],"real":[[0.8849951318909233,0.0],[0.0,0.8849951318909233]],"imag":[[-0.4656002754824865,0.0],[0.0,0.4656002754824865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9310382575140106,0.0],[0.0,0.9310382575140106]],"imag":[[-0.3649215847894927,0.0],[0.0,0.3649215847894927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7229142215267301,-0.30467898884178257],[-0.44382092969113973,0.8718903509768324]],"imag":[[-0.49687944469567374,-0.3710479207752952],[0.18310878766846017,-0.09644361109049893]]},{"name":"u","qubits":[2],"real":[[0.6376738259720195,-0.7703064920343113],[0.7703064920343113,0.6376738259720195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9774939184945901,0.21096359711118787],[-0.21096359711118787,0.9774939184945901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994179708594503,0.03411333351021392],[-0.03411333351021392,0.9994179708594503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8802914158867371,0.4744333705760206],[-0.4744333705760206,0.8802914158867371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15111754467391708,-0.2450065935441531],[0.794124077845386,0.1774968316859104]],"imag":[[0.13147322357734703,-0.9486042632698831],[0.5737989440214429,-0.09282561913370707]]},{"name":"u","qubits":[1],"real":[[0.9479331442213551,0.0],[0.0,0.9479331442213551]],"imag":[[-0.3184693926998568,0.0],[0.0,0.3184693926998568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7944823101850438,0.0],[0.0,0.7944823101850438]],"imag":[[-0.6072872951108362,0.0],[0.0,0.6072872951108362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44524169547780645,0.47145316614580246],[-0.5576702718695384,-0.3204072760946655]],"imag":[[-0.587845125870339,-0.4836629536460609],[-0.3810535506611747,0.6641846406136351]]},{"name":"u","qubits":[1],"real":[[0.6500978073202953,-0.759850538538563],[0.759850538538563,0.6500978073202953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9462985449460092,0.32329408258281794],[-0.32329408258281794,0.9462985449460092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07342398996679016,0.9826318325270476],[-0.9544068475271532,0.11868302083108585]],"imag":[[0.14859260141133862,0.08344961478463432],[-0.24826744832226624,-0.11569435622898992]]},{"name":"u","qubits":[1],"real":[[0.74438618958395,0.0],[0.0,0.74438618958395]],"imag":[[0.6677493547407497,0.0],[0.0,-0.6677493547407497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6963421788732356,0.0],[0.0,0.6963421788732356]],"imag":[[-0.7177099483231891,0.0],[0.0,0.7177099483231891]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8377010453968894,-0.538098012737064],[0.14320294820115795,-0.16534374551914854]],"imag":[[0.09119294097394096,0.01978218253641008],[0.519070054697801,-0.8262691085598066]]},{"name":"u","qubits":[2],"real":[[0.9457863533102513,0.0],[0.0,0.9457863533102513]],"imag":[[0.32478943008062394,0.0],[0.0,-0.32478943008062394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9643261360085329,0.0],[0.0,0.9643261360085329]],"imag":[[-0.2647170251624412,0.0],[0.0,0.2647170251624412]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978516625570129,0.0],[0.0,0.9978516625570129]],"imag":[[-0.0655138117667215,0.0],[0.0,0.0655138117667215]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6483876596389809,0.0],[0.0,0.6483876596389809]],"imag":[[0.7613103459351416,0.0],[0.0,-0.7613103459351416]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1567874527351355,0.9228238000774901],[-0.45849705196583357,-0.222863279660553]],"imag":[[0.3516301364975033,0.013045144005158918],[0.8009709077801859,-0.3139395113829532]]},{"name":"u","qubits":[1],"real":[[0.8763521754820108,0.0],[0.0,0.8763521754820108]],"imag":[[0.48167090894919834,0.0],[0.0,-0.48167090894919834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5353319567900995,0.0],[0.0,0.5353319567900995]],"imag":[[-0.8446417560358256,0.0],[0.0,0.8446417560358256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7853471079546106,0.31381723727665317],[-0.33110662457902923,-0.8477113405868685]],"imag":[[0.49860454409023025,-0.1901109418943353],[0.1580880507811528,0.38309535940873995]]},{"name":"u","qubits":[1],"real":[[0.7698376938386454,-0.6382397082172152],[0.6382397082172152,0.7698376938386454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9197043720907734,0.39261159936649376],[-0.39261159936649376,0.9197043720907734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08891334924085581,0.299953576029796],[0.2655214909084703,0.038316760912471944]],"imag":[[-0.20230725568942015,0.9280054110020728],[0.9384372799968744,0.217636474909394]]},{"name":"u","qubits":[1],"real":[[0.9262039433364821,0.0],[0.0,0.9262039433364821]],"imag":[[0.377022884382302,0.0],[0.0,-0.377022884382302]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8068511062510223,0.0],[0.0,0.8068511062510223]],"imag":[[-0.5907548496131889,0.0],[0.0,0.5907548496131889]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5462539752701985,-0.5481257922012198],[0.610103248172081,-0.057085836641982496]],"imag":[[0.559790906479481,-0.2963087097069059],[0.1265494452546599,-0.7800644022966942]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.6349594872833701,0.3109093337371756],[-0.7417737373829355,-0.060877365689566545]],"imag":[[0.21560901161869242,0.6735537022485703],[-0.010532148242511337,-0.6677984297144226]]},{"name":"u","qubits":[1],"real":[[0.998633246539547,0.0],[0.0,0.998633246539547]],"imag":[[-0.05226508304675641,0.0],[0.0,0.05226508304675641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6293524463068841,0.0],[0.0,0.6293524463068841]],"imag":[[-0.7771200025269845,0.0],[0.0,0.7771200025269845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10080683156949344,0.2572620593201368],[-0.17146052101496617,-0.7048257598608073]],"imag":[[-0.9604242726987291,-0.0352055670938444],[-0.19499868936306486,0.6601495657171933]]},{"name":"u","qubits":[1],"real":[[0.7487059084149644,-0.6629023025337315],[0.6629023025337315,0.7487059084149644]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9794535941968074,0.20166967252156603],[-0.20166967252156603,0.9794535941968074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3173424657167487,-0.9434854655614179],[0.8527730476965605,-0.2629308609355057]],"imag":[[0.08024953756234134,0.05185506193419504],[0.4069789924506721,-0.19497074445636503]]},{"name":"u","qubits":[1],"real":[[0.9243269408643057,0.0],[0.0,0.9243269408643057]],"imag":[[-0.38160150208356663,0.0],[0.0,0.38160150208356663]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9065096500570564,0.0],[0.0,0.9065096500570564]],"imag":[[-0.4221850948972893,0.0],[0.0,0.4221850948972893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5289568361054184,-0.5190070350081519],[0.660981241532973,-0.7477722379237325]],"imag":[[-0.5314398427599312,-0.4103755069161562],[0.029667446910289948,0.055320169250352415]]},{"name":"u","qubits":[2],"real":[[0.9895525426069497,0.0],[0.0,0.9895525426069497]],"imag":[[-0.1441726930459477,0.0],[0.0,0.1441726930459477]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996523337918329,0.0],[0.0,0.9996523337918329]],"imag":[[-0.026366864518593713,0.0],[0.0,0.026366864518593713]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9477062811371576,0.0],[0.0,0.9477062811371576]],"imag":[[-0.31914386206408374,0.0],[0.0,0.31914386206408374]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7686904330338076,0.0],[0.0,0.7686904330338076]],"imag":[[-0.6396209957172274,0.0],[0.0,0.6396209957172274]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.010293919606243658,-0.2561033370965039],[0.4212002564719918,-0.757183977799606]],"imag":[[0.9065731780229581,0.3353061121371474],[-0.02468708278479009,-0.4986514971952568]]},{"name":"u","qubits":[1],"real":[[0.9485964769182633,0.0],[0.0,0.9485964769182633]],"imag":[[-0.3164881103268474,0.0],[0.0,0.3164881103268474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6692051808414786,0.0],[0.0,0.6692051808414786]],"imag":[[0.7430776715357041,0.0],[0.0,-0.7430776715357041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5494978742620873,-0.10116608740631719],[0.2761539303041155,0.9121096679447083]],"imag":[[-0.7318266452182494,0.3901887623816803],[-0.29363387799714075,0.07465993645687041]]},{"name":"u","qubits":[1],"real":[[0.7079793914414166,-0.7062330927492999],[0.7062330927492999,0.7079793914414166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9860924709950155,0.16619758917308153],[-0.16619758917308153,0.9860924709950155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9410455979421278,-0.031416672188831506],[0.045088762179694944,-0.8372909290787692]],"imag":[[-0.2163808855815027,0.25811913462060043],[-0.2560849438639668,-0.48096923512185663]]},{"name":"u","qubits":[1],"real":[[0.9358311436877353,0.0],[0.0,0.9358311436877353]],"imag":[[-0.35244867782998607,0.0],[0.0,0.35244867782998607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8761202517202217,0.0],[0.0,0.8761202517202217]],"imag":[[0.48209263064860824,0.0],[0.0,-0.48209263064860824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5687434315771795,-0.35894348318345615],[0.2610160495356304,-0.4926818729657435]],"imag":[[-0.6479725299790011,-0.35752214660151416],[0.4342040203812489,-0.7075323756695098]]},{"name":"u","qubits":[2],"real":[[0.8254317722276444,-0.5645018949455619],[0.5645018949455619,0.8254317722276444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9952805293205422,0.09703951749375746],[-0.09703951749375746,0.9952805293205422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995975791670081,-0.02836687722427391],[0.02836687722427391,0.9995975791670081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.950743717221702,0.3099780381953861],[-0.3099780381953861,0.950743717221702]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7531709064730643,-0.28131246178261377],[0.1768068644029479,-0.9507119085115668]],"imag":[[0.5940576159000531,-0.026314130794957577],[-0.22038254770667762,0.1277408798333799]]},{"name":"u","qubits":[1],"real":[[0.9008608830023376,0.0],[0.0,0.9008608830023376]],"imag":[[0.4341079007300473,0.0],[0.0,-0.4341079007300473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44903128493354016,0.0],[0.0,0.44903128493354016]],"imag":[[0.8935160351951911,0.0],[0.0,-0.8935160351951911]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5963236822849616,0.5417846422051347],[-0.30276137449080975,-0.4185246162833005]],"imag":[[0.47506698939807096,-0.3538061941247099],[0.5718784588064086,0.6372815108212055]]},{"name":"u","qubits":[1],"real":[[0.664306245991255,-0.7474605083460973],[0.7474605083460973,0.664306245991255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8114194092109884,0.5844643208577326],[-0.5844643208577326,0.8114194092109884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7879482623481537,-0.5140036727791976],[0.4865960239545178,-0.22738802662071556]],"imag":[[0.030889998266886452,-0.33761452610794523],[0.3760420898533178,-0.7550571776229531]]},{"name":"u","qubits":[1],"real":[[0.6808176797767659,0.0],[0.0,0.6808176797767659]],"imag":[[0.7324529247012268,0.0],[0.0,-0.7324529247012268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9883931528745682,0.0],[0.0,0.9883931528745682]],"imag":[[-0.15191765977222804,0.0],[0.0,0.15191765977222804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9524842812807102,-0.2957527161040216],[0.04802671242516741,-0.15310665604480833]],"imag":[[-0.0696929497233964,-0.02114042547147699],[-0.2925919027684316,0.9426779753461706]]},{"name":"u","qubits":[2],"real":[[0.999871167734523,0.0],[0.0,0.999871167734523]],"imag":[[0.016051415302124672,0.0],[0.0,-0.016051415302124672]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5826480178586262,0.0],[0.0,0.5826480178586262]],"imag":[[0.8127246072842965,0.0],[0.0,-0.8127246072842965]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9206143051514467,0.0],[0.0,0.9206143051514467]],"imag":[[-0.3904731759679773,0.0],[0.0,0.3904731759679773]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995743031411398,0.0],[0.0,0.9995743031411398]],"imag":[[0.029175546265745627,0.0],[0.0,-0.029175546265745627]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.018606913353441418,-0.6739268525576478],[0.9925216054697783,-0.03913362171486494]],"imag":[[0.03482702463880255,0.737742135527047],[-0.1155063799361734,-0.005262938457942385]]},{"name":"u","qubits":[1],"real":[[0.9964317759832422,0.0],[0.0,0.9964317759832422]],"imag":[[0.08440210785804925,0.0],[0.0,-0.08440210785804925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2544215056213971,0.0],[0.0,0.2544215056213971]],"imag":[[-0.9670934274812033,0.0],[0.0,0.9670934274812033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1645873596239158,0.03840206105076606],[-0.055793746607021535,-0.28199287862651773]],"imag":[[0.9645695290113132,-0.2025880215165114],[0.19850360851750964,0.9369970072785765]]},{"name":"u","qubits":[1],"real":[[0.5725536610938257,-0.8198672485031078],[0.8198672485031078,0.5725536610938257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9646204038170325,0.2636427062140449],[-0.2636427062140449,0.9646204038170325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06502466835179128,0.7377433996724776],[0.025835248854430008,-0.6686056171605507]],"imag":[[0.6664053089218672,-0.08608387181223746],[0.7422993309057475,0.03592731488531698]]},{"name":"u","qubits":[1],"real":[[0.8295415939726642,0.0],[0.0,0.8295415939726642]],"imag":[[0.5584449336051778,0.0],[0.0,-0.5584449336051778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8957611051925574,0.0],[0.0,0.8957611051925574]],"imag":[[-0.44453576056849253,0.0],[0.0,0.44453576056849253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7265996021263275,0.2681196593717915],[-0.3355133305073941,-0.7576141699803295]],"imag":[[0.2950910625786954,-0.5595410004945071],[-0.5219244083465301,-0.2025993249469915]]},{"name":"u","qubits":[3],"real":[[0.9851975495303829,0.0],[0.0,0.9851975495303829]],"imag":[[-0.17142283511635442,0.0],[0.0,0.17142283511635442]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9940313368410506,0.0],[0.0,0.9940313368410506]],"imag":[[0.10909491912089159,0.0],[0.0,-0.10909491912089159]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9935658665575833,0.0],[0.0,0.9935658665575833]],"imag":[[-0.11325576723363233,0.0],[0.0,0.11325576723363233]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9915743637805856,0.0],[0.0,0.9915743637805856]],"imag":[[0.1295387242994419,0.0],[0.0,-0.1295387242994419]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9983995004927391,0.0],[0.0,0.9983995004927391]],"imag":[[0.0565547293853409,0.0],[0.0,-0.0565547293853409]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9354789380345122,0.0],[0.0,0.9354789380345122]],"imag":[[-0.3533824507439797,0.0],[0.0,0.3533824507439797]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987601894318757,0.0],[0.0,0.9987601894318757]],"imag":[[-0.04978035763234026,0.0],[0.0,0.04978035763234026]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7429537340674024,0.0],[0.0,0.7429537340674024]],"imag":[[0.6693427739471784,0.0],[0.0,-0.6693427739471784]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7619662087048588,0.015829648858395575],[0.25822564879244897,-0.6863232555952696]],"imag":[[0.05113954842987541,-0.6454003916913529],[0.5917024232534888,0.3349151317136601]]},{"name":"u","qubits":[1],"real":[[0.9993746507724227,0.0],[0.0,0.9993746507724227]],"imag":[[-0.035359685992641915,0.0],[0.0,0.035359685992641915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7304763740030993,0.0],[0.0,0.7304763740030993]],"imag":[[-0.682937967185369,0.0],[0.0,0.682937967185369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.052242517246484876,0.6690235147452497],[0.6668576225649815,0.2371008699728214]],"imag":[[-0.737343755839437,0.07747542729314791],[0.09431763537814052,-0.700134467328804]]},{"name":"u","qubits":[1],"real":[[0.7264443893664524,-0.6872252535799321],[0.6872252535799321,0.7264443893664524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9932256067521447,0.11620195390712681],[-0.11620195390712681,0.9932256067521447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.29380936532608076,0.10448744133147178],[0.053934329730261646,0.9428124649054345]],"imag":[[-0.9403154798732831,0.136254283460615],[0.1630151625889778,0.2856952937336834]]},{"name":"u","qubits":[1],"real":[[0.9995578236206721,0.0],[0.0,0.9995578236206721]],"imag":[[-0.02973478163204265,0.0],[0.0,0.02973478163204265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.74188428278681,0.0],[0.0,0.74188428278681]],"imag":[[-0.6705279345067591,0.0],[0.0,0.6705279345067591]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05003758916326739,-0.46860811491092974],[0.29028912407690954,-0.4349514652409505]],"imag":[[-0.8402819915402278,0.2680090464957142],[0.45514243793188275,0.7206905081384332]]},{"name":"u","qubits":[2],"real":[[0.9523556032225317,0.0],[0.0,0.9523556032225317]],"imag":[[0.3049898441106651,0.0],[0.0,-0.3049898441106651]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963418812561479,0.0],[0.0,0.9963418812561479]],"imag":[[-0.0854567472758015,0.0],[0.0,0.0854567472758015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9633134991967299,0.0],[0.0,0.9633134991967299]],"imag":[[-0.2683786546380913,0.0],[0.0,0.2683786546380913]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7116310569406299,0.0],[0.0,0.7116310569406299]],"imag":[[0.702553370782293,0.0],[0.0,-0.702553370782293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7072308776895262,0.2650127034119224],[0.1699886536446702,0.4386013378618335]],"imag":[[-0.6118371130955139,0.23504914318447176],[0.31077916647279036,0.8259231403371383]]},{"name":"u","qubits":[1],"real":[[0.880854403293039,0.0],[0.0,0.880854403293039]],"imag":[[-0.47338728352086534,0.0],[0.0,0.47338728352086534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5799964240414267,0.0],[0.0,0.5799964240414267]],"imag":[[-0.8146190202169095,0.0],[0.0,0.8146190202169095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6267000024257112,0.3158442499454991],[-0.30192042859426893,-0.6364241929657304]],"imag":[[-0.4146653354283778,-0.5792600247989236],[-0.586637725816485,0.3995803799665773]]},{"name":"u","qubits":[1],"real":[[0.48375997417817845,-0.8752007126271826],[0.8752007126271826,0.48375997417817845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9792554123424752,0.2026298038245338],[-0.2026298038245338,0.9792554123424752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07347793376221941,-0.8447328324931805],[-0.5552777120570828,0.14489442144303524]],"imag":[[-0.1411783916613203,-0.510975632184164],[-0.8162942591189828,0.06584794345103245]]},{"name":"u","qubits":[1],"real":[[0.9807645145145951,0.0],[0.0,0.9807645145145951]],"imag":[[0.19519469016587146,0.0],[0.0,-0.19519469016587146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8208665377273036,0.0],[0.0,0.8208665377273036]],"imag":[[-0.5711200637690724,0.0],[0.0,0.5711200637690724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3258915265345752,-0.3559553841437337],[-0.48384085544626837,0.6224939227092884]],"imag":[[0.7862983747782444,0.3857788787027394],[-0.20353772464847716,0.5804926678571803]]},{"name":"u","qubits":[2],"real":[[0.7020138285446963,-0.7121633131045279],[0.7121633131045279,0.7020138285446963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.980084378734517,0.19858149601756922],[-0.19858149601756922,0.980084378734517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997791597143842,-0.021015037492227783],[0.021015037492227783,0.9997791597143842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9567657783784851,0.29085949412699524],[-0.29085949412699524,0.9567657783784851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4211536718836783,0.5144310281161331],[0.8094795243839562,0.5740398564506878]],"imag":[[-0.3900854135014132,0.6370429123251468],[-0.12331202064458575,-0.0039100350058912286]]},{"name":"u","qubits":[1],"real":[[0.8641383101540356,0.0],[0.0,0.8641383101540356]],"imag":[[-0.5032543898706973,0.0],[0.0,0.5032543898706973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8802421439845688,0.0],[0.0,0.8802421439845688]],"imag":[[0.47452478117949715,0.0],[0.0,-0.47452478117949715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6225975537020065,0.6350880310998145],[-0.10418068524620612,-0.04463089631018627]],"imag":[[-0.35323796322730366,0.29027300979089377],[0.6904647798989707,0.7144318411403892]]},{"name":"u","qubits":[1],"real":[[0.8198913488908939,-0.5725191490368428],[0.5725191490368428,0.8198913488908939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9474957745805012,0.31976828665784884],[-0.31976828665784884,0.9474957745805012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.047568515894008664,0.015315325721562436],[-0.37862744723579345,0.03945293167738056]],"imag":[[0.010893544183300189,-0.9986911473467712],[0.9242617720053526,0.028721058324720845]]},{"name":"u","qubits":[1],"real":[[0.940291503101382,0.0],[0.0,0.940291503101382]],"imag":[[0.34037022372020714,0.0],[0.0,-0.34037022372020714]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47368214592298064,0.0],[0.0,0.47368214592298064]],"imag":[[0.8806958752224289,0.0],[0.0,-0.8806958752224289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4749829299263757,-0.2420808462275665],[0.4648089233844606,-0.31676732866014656]],"imag":[[0.5701152158393931,0.625105367787466],[-0.4830243489609364,0.6710429215382253]]},{"name":"u","qubits":[2],"real":[[0.9011873118426784,0.0],[0.0,0.9011873118426784]],"imag":[[0.4334298431969898,0.0],[0.0,-0.4334298431969898]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9031518701573504,0.0],[0.0,0.9031518701573504]],"imag":[[-0.42932120775857385,0.0],[0.0,0.42932120775857385]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7697699788641293,0.0],[0.0,0.7697699788641293]],"imag":[[-0.6383213764550878,0.0],[0.0,0.6383213764550878]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9952778255039436,0.0],[0.0,0.9952778255039436]],"imag":[[-0.0970672450425041,0.0],[0.0,0.0970672450425041]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5698347467433373,-0.6135439496221405],[-0.11490738550034409,0.5973007500151926]],"imag":[[-0.2680617961702224,0.47643998228529805],[-0.7682626683598691,0.19950082504425262]]},{"name":"u","qubits":[1],"real":[[0.9004235521053778,0.0],[0.0,0.9004235521053778]],"imag":[[0.43501428345967436,0.0],[0.0,-0.43501428345967436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6894766233742362,0.0],[0.0,0.6894766233742362]],"imag":[[-0.7243079357707339,0.0],[0.0,0.7243079357707339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5884866584809301,0.35716415235749394],[-0.24870386087233623,0.720395576997338]],"imag":[[0.46689042456555635,0.5550950842060273],[-0.6114271615050623,-0.21291648222654996]]},{"name":"u","qubits":[1],"real":[[0.764908732019933,-0.6441386742617293],[0.6441386742617293,0.764908732019933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8768065243688143,0.48084334124980854],[-0.48084334124980854,0.8768065243688143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7377462421079568,-0.15082222173901969],[0.34502522872781927,0.08768262231832391]],"imag":[[-0.5786850288101274,0.31322001391404714],[0.04256420124853489,0.9335189543103944]]},{"name":"u","qubits":[1],"real":[[0.6642641690425974,0.0],[0.0,0.6642641690425974]],"imag":[[0.7474979021550144,0.0],[0.0,-0.7474979021550144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9217344547222605,0.0],[0.0,0.9217344547222605]],"imag":[[0.38782160200001403,0.0],[0.0,-0.38782160200001403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.84945315138118,-0.435481001635298],[0.48634568534660355,-0.850842046753597]],"imag":[[-0.10051237027568025,-0.2805047312343668],[-0.17831007087343445,-0.08798411473671247]]},{"name":"u","qubits":[3],"real":[[0.8158249460789752,-0.5782989342504767],[0.5782989342504767,0.8158249460789752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956640173881016,0.09302238697531962],[-0.09302238697531962,0.9956640173881016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9990996203575856,-0.04242580112771344],[0.04242580112771344,0.9990996203575856]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.989748840397239,0.14281888156795242],[-0.14281888156795242,0.989748840397239]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999563531784652,0.009343004764241289],[-0.009343004764241289,0.9999563531784652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988625277850242,-0.047682812279813566],[0.047682812279813566,0.9988625277850242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997349211183303,0.02302362909113115],[-0.02302362909113115,0.9997349211183303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9405543942628701,0.339643094192721],[-0.339643094192721,0.9405543942628701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3682749009775783,-0.013295344356052475],[-0.08480438772993212,-0.16178591189843636]],"imag":[[-0.9112095712559841,0.18410309171737063],[0.1639479502256494,0.9694094099758631]]},{"name":"u","qubits":[1],"real":[[0.9258071019051497,0.0],[0.0,0.9258071019051497]],"imag":[[-0.37799630958778924,0.0],[0.0,0.37799630958778924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7498859439442217,0.0],[0.0,0.7498859439442217]],"imag":[[0.6615671327045227,0.0],[0.0,-0.6615671327045227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5380303877207868,0.16907942331651454],[0.3935501877110785,0.2851389473459133]],"imag":[[-0.5490494220532464,-0.6168307568879577],[0.5041689040238306,-0.7138821658190156]]},{"name":"u","qubits":[1],"real":[[0.751029712888293,-0.6602684078152824],[0.6602684078152824,0.751029712888293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9138167472080129,0.40612676902928574],[-0.40612676902928574,0.9138167472080129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6058501062875238,-0.2839272081478676],[0.384248628264433,0.5441023541701586]],"imag":[[0.3436742865603318,0.6589529375774879],[0.6059592603018331,-0.43487813777867484]]},{"name":"u","qubits":[1],"real":[[0.7284358996975586,0.0],[0.0,0.7284358996975586]],"imag":[[0.6851139613464379,0.0],[0.0,-0.6851139613464379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7495618717236849,0.0],[0.0,0.7495618717236849]],"imag":[[0.6619342871147302,0.0],[0.0,-0.6619342871147302]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8150118147210006,-0.5764071380438036],[0.23958925336482154,-0.33428456895410896]],"imag":[[0.05000331098587944,0.03178398917351902],[0.5252165271844729,-0.7449821583122207]]},{"name":"u","qubits":[2],"real":[[0.809530839190704,0.0],[0.0,0.809530839190704]],"imag":[[-0.5870773546979943,0.0],[0.0,0.5870773546979943]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9452450238725981,0.0],[0.0,0.9452450238725981]],"imag":[[-0.32636152476064256,0.0],[0.0,0.32636152476064256]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9919786994221045,0.0],[0.0,0.9919786994221045]],"imag":[[0.1264051418765478,0.0],[0.0,-0.1264051418765478]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7478310725451779,0.0],[0.0,0.7478310725451779]],"imag":[[-0.6638890622204352,0.0],[0.0,0.6638890622204352]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.035476312433287714,0.18413539782353588],[-0.305285953386794,0.05137186014088657]],"imag":[[0.17092332415725922,0.9672749370181863],[-0.9361234615048831,0.166836097624276]]},{"name":"u","qubits":[1],"real":[[0.9968650253522792,0.0],[0.0,0.9968650253522792]],"imag":[[0.07912092788510441,0.0],[0.0,-0.07912092788510441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8499733273927627,0.0],[0.0,0.8499733273927627]],"imag":[[0.5268257232908008,0.0],[0.0,-0.5268257232908008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11183099559099396,0.44997519012197784],[-0.2656394018242975,-0.5638892877624465]],"imag":[[0.7000558133304373,-0.5430819596728259],[0.6533386524964037,0.42966636417035686]]},{"name":"u","qubits":[1],"real":[[0.8192015523447544,-0.5735057250245587],[0.5735057250245587,0.8192015523447544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8797827210602005,0.47537602350550806],[-0.47537602350550806,0.8797827210602005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8299390708902479,0.2074754068707719],[0.11792435700118374,-0.7327079391245127]],"imag":[[0.34844331471469486,0.3830696419507493],[-0.4193831673616919,0.522829495058802]]},{"name":"u","qubits":[1],"real":[[0.8158085606356522,0.0],[0.0,0.8158085606356522]],"imag":[[0.5783220490294186,0.0],[0.0,-0.5783220490294186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8672207271708582,0.0],[0.0,0.8672207271708582]],"imag":[[-0.4979239001747636,0.0],[0.0,0.4979239001747636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8664009094250917,-0.3437221611411512],[-0.2530114203095242,0.7051270012395912]],"imag":[[0.3039998057340991,0.1969483643025755],[-0.3048258575875096,0.5881006120230261]]},{"name":"u","qubits":[2],"real":[[0.6883115822883009,-0.7254151678092867],[0.7254151678092867,0.6883115822883009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9867292123606065,0.16237444834153297],[-0.16237444834153297,0.9867292123606065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992437203270824,0.038884282003033496],[-0.038884282003033496,0.9992437203270824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8942670571936648,0.4475337198672102],[-0.4475337198672102,0.8942670571936648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6867169525280117,0.7013793427268449],[-0.5465135254160396,-0.6494517675976854]],"imag":[[0.08317558295495082,0.1719554218592836],[0.47204302351382854,0.2381401941157714]]},{"name":"u","qubits":[1],"real":[[0.9581405640704976,0.0],[0.0,0.9581405640704976]],"imag":[[0.2862982002784312,0.0],[0.0,-0.2862982002784312]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9147081367169818,0.0],[0.0,0.9147081367169818]],"imag":[[0.40411511308505577,0.0],[0.0,-0.40411511308505577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5118140733801306,0.20872630391585284],[-0.32068777166941387,-0.8142123756484142]],"imag":[[0.7799653313811964,-0.29348554681122874],[-0.1638895641435561,-0.4553655358143684]]},{"name":"u","qubits":[1],"real":[[0.8155886974756752,-0.5786320735579144],[0.5786320735579144,0.8155886974756752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8976440027746766,0.4407212773200953],[-0.4407212773200953,0.8976440027746766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6910179096924028,-0.3943140420064828],[-0.5933289589488343,-0.10702727981099448]],"imag":[[0.09968336413197829,-0.5975566179670208],[-0.4006472536688186,0.6899186082260613]]},{"name":"u","qubits":[1],"real":[[0.9835043137661598,0.0],[0.0,0.9835043137661598]],"imag":[[-0.18088467266011019,0.0],[0.0,0.18088467266011019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5481812970028807,0.0],[0.0,0.5481812970028807]],"imag":[[0.8363595313118872,0.0],[0.0,-0.8363595313118872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2755549263561823,0.4330420812405757],[0.5923871178282578,-0.5618080990223521]],"imag":[[-0.7237824009089335,-0.46117575236580877],[-0.22200455249041381,-0.533069546285991]]},{"name":"u","qubits":[2],"real":[[0.991945882673863,0.0],[0.0,0.991945882673863]],"imag":[[0.12666240897113404,0.0],[0.0,-0.12666240897113404]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9709585275570787,0.0],[0.0,0.9709585275570787]],"imag":[[-0.23924785843177307,0.0],[0.0,0.23924785843177307]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9096966390331441,0.0],[0.0,0.9096966390331441]],"imag":[[-0.41527343393456,0.0],[0.0,0.41527343393456]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.774797690060348,0.0],[0.0,0.774797690060348]],"imag":[[-0.6322092529195921,0.0],[0.0,0.6322092529195921]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0839757303754853,-0.6554579093593765],[0.45165909931085746,0.005176301762078523]],"imag":[[0.028153275363859587,0.7500202656278201],[-0.887783491513497,0.08841796257479247]]},{"name":"u","qubits":[1],"real":[[0.9932353507985213,0.0],[0.0,0.9932353507985213]],"imag":[[0.11611863728161076,0.0],[0.0,-0.11611863728161076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.18110257686159004,0.0],[0.0,0.18110257686159004]],"imag":[[-0.9834642121877603,0.0],[0.0,0.9834642121877603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19899050266633034,-0.4584006897672499],[-0.13833669470408733,0.7972750937946529]],"imag":[[0.8394131918730203,0.213675175860601],[0.4864681202879562,-0.32949074593465894]]},{"name":"u","qubits":[1],"real":[[0.7227065239786862,-0.6911550334032479],[0.6911550334032479,0.7227065239786862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7753022582945568,0.6315903801383934],[-0.6315903801383934,0.7753022582945568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2739237239156451,-0.22210418658743455],[-0.6824973675332604,-0.17636292671870032]],"imag":[[0.5472371622487292,-0.7590566593018453],[0.399618098989915,0.5860024200880665]]},{"name":"u","qubits":[1],"real":[[0.9674048809031367,0.0],[0.0,0.9674048809031367]],"imag":[[0.2532346666726099,0.0],[0.0,-0.2532346666726099]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43854520867370167,0.0],[0.0,0.43854520867370167]],"imag":[[0.8987091297796743,0.0],[0.0,-0.8987091297796743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4570078579005621,-0.35082812254470686],[-0.15748419969345429,-0.3408342459744599]],"imag":[[0.8131139444294302,0.08312135479712326],[-0.3243273932902761,0.8682410296567816]]},{"name":"u","qubits":[3],"real":[[0.9881871701418263,0.0],[0.0,0.9881871701418263]],"imag":[[0.15325180836482574,0.0],[0.0,-0.15325180836482574]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.994659196772457,0.0],[0.0,0.994659196772457]],"imag":[[0.10321376979827254,0.0],[0.0,-0.10321376979827254]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999994593602007,0.0],[0.0,0.9999994593602007]],"imag":[[-0.0010398458088912792,0.0],[0.0,0.0010398458088912792]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9605111913182734,0.0],[0.0,0.9605111913182734]],"imag":[[0.27824135449704657,0.0],[0.0,-0.27824135449704657]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9798427592773113,0.0],[0.0,0.9798427592773113]],"imag":[[0.1997702858080371,0.0],[0.0,-0.1997702858080371]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9792364145174648,0.0],[0.0,0.9792364145174648]],"imag":[[-0.20272159352910565,0.0],[0.0,0.20272159352910565]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9880308796961773,0.0],[0.0,0.9880308796961773]],"imag":[[-0.15425621791940172,0.0],[0.0,0.15425621791940172]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7011690290219323,0.0],[0.0,0.7011690290219323]],"imag":[[-0.712995086056307,0.0],[0.0,0.712995086056307]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.39093377390687606,-0.29184268569406435],[-0.22938601319507113,-0.7326743386301723]],"imag":[[-0.6393679084336145,0.5943124673864991],[0.6210970286795964,0.15750825828726217]]},{"name":"u","qubits":[1],"real":[[0.950867090930876,0.0],[0.0,0.950867090930876]],"imag":[[-0.30959937885056105,0.0],[0.0,0.30959937885056105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4650365163155774,0.0],[0.0,0.4650365163155774]],"imag":[[-0.8852914991645812,0.0],[0.0,0.8852914991645812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4923390841640487,-0.4122111187248457],[0.49294761222518957,0.43302476678966767]],"imag":[[-0.6759041160389128,0.3617151444517813],[-0.24032998923905857,0.7153556452706529]]},{"name":"u","qubits":[1],"real":[[0.6749837326744123,-0.7378326101663694],[0.7378326101663694,0.6749837326744123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8515455754142989,0.5242805861295368],[-0.5242805861295368,0.8515455754142989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4125015320787683,0.06806142553561792],[-0.3855820297069505,-0.16287406609503258]],"imag":[[0.6598241998047516,-0.6243734088978707],[0.4957832285906366,0.7609188703199458]]},{"name":"u","qubits":[1],"real":[[0.7757120080728441,0.0],[0.0,0.7757120080728441]],"imag":[[-0.6310870625607816,0.0],[0.0,0.6310870625607816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7619958261519496,0.0],[0.0,0.7619958261519496]],"imag":[[-0.6475819337558822,0.0],[0.0,0.6475819337558822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9111436144584735,0.3307663220418373],[-0.3114352439376895,-0.6545224031252211]],"imag":[[-0.1893399812406818,0.15672053323748825],[-0.19229085825592152,-0.6615381610095206]]},{"name":"u","qubits":[2],"real":[[0.9860020972685861,0.0],[0.0,0.9860020972685861]],"imag":[[-0.16673291271356577,0.0],[0.0,0.16673291271356577]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9752237888977099,0.0],[0.0,0.9752237888977099]],"imag":[[-0.22122061741165766,0.0],[0.0,0.22122061741165766]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985380839876871,0.0],[0.0,0.9985380839876871]],"imag":[[-0.054052704152511365,0.0],[0.0,0.054052704152511365]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.703576611398111,0.0],[0.0,0.703576611398111]],"imag":[[0.710619414239121,0.0],[0.0,-0.710619414239121]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.584325584652749,-0.695498097139852],[-0.19377877152315573,-0.22723037720740796]],"imag":[[-0.059961190337981904,0.41382443577962014],[0.7857595398596522,-0.5416623384551521]]},{"name":"u","qubits":[1],"real":[[0.8510760229787282,0.0],[0.0,0.8510760229787282]],"imag":[[0.5250424774346465,0.0],[0.0,-0.5250424774346465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9675835740139586,0.0],[0.0,0.9675835740139586]],"imag":[[-0.252551038996822,0.0],[0.0,0.252551038996822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8425943705614432,-0.26417087946219836],[-0.26161093997984536,0.847813068676923]],"imag":[[0.42300342321254913,-0.2032647955077303],[0.206549138781774,0.41244414159009307]]},{"name":"u","qubits":[1],"real":[[0.7046764744938034,-0.7095287635430885],[0.7095287635430885,0.7046764744938034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8617579095433717,0.5073197269370057],[-0.5073197269370057,0.8617579095433717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35764494804894664,-0.648767092978788],[-0.5591456079150073,-0.3819074683202709]],"imag":[[-0.3792820042497789,0.5543793930650643],[0.6446638205581994,0.354840010784951]]},{"name":"u","qubits":[1],"real":[[0.9996794576912985,0.0],[0.0,0.9996794576912985]],"imag":[[-0.025317619754457617,0.0],[0.0,0.025317619754457617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5783948293100271,0.0],[0.0,0.5783948293100271]],"imag":[[0.8157569622304334,0.0],[0.0,-0.8157569622304334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03607282110097976,-0.7011872083311101],[0.6860891045384802,-0.2054311808390083]],"imag":[[-0.7117203186327844,-0.0221232569005676],[0.14640587507559574,0.6823819240835929]]},{"name":"u","qubits":[2],"real":[[0.7276029888332931,-0.6859984625645007],[0.6859984625645007,0.7276029888332931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9726752120957851,0.23217004926221535],[-0.23217004926221535,0.9726752120957851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999625185391525,-0.008658031926193811],[0.008658031926193811,0.9999625185391525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9498395526068262,0.3127376285381474],[-0.3127376285381474,0.9498395526068262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0008981056616726186,-0.30943055624562754],[-0.20307946502210655,-0.8537869677096437]],"imag":[[0.9478813125903518,-0.07597987568911901],[-0.24551770106154755,0.41173729867593933]]},{"name":"u","qubits":[1],"real":[[0.9936518747152356,0.0],[0.0,0.9936518747152356]],"imag":[[-0.11249867499174249,0.0],[0.0,0.11249867499174249]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.949144131316839,0.0],[0.0,0.949144131316839]],"imag":[[0.3148418936336191,0.0],[0.0,-0.3148418936336191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21394969258764407,-0.2803845845049312],[0.28670268402797,-0.11439381836893694]],"imag":[[-0.9327508846999346,0.07473821582790799],[0.04475362671672374,0.9501119608687351]]},{"name":"u","qubits":[1],"real":[[0.6659246088477038,-0.7460190448849363],[0.7460190448849363,0.6659246088477038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9350221096439603,0.35458941675825295],[-0.35458941675825295,0.9350221096439603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5977445938127022,0.013537864497166527],[-0.01642955292391525,-0.6347275718017602]],"imag":[[-0.7991936274893541,0.06170634143223357],[0.061000132285228,0.770149312306741]]},{"name":"u","qubits":[1],"real":[[0.9924506715277444,0.0],[0.0,0.9924506715277444]],"imag":[[0.12264446413976123,0.0],[0.0,-0.12264446413976123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9230573171201656,0.0],[0.0,0.9230573171201656]],"imag":[[-0.38466243553396545,0.0],[0.0,0.38466243553396545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19298236461239426,0.2517678523106951],[-0.17390043594111765,-0.08658005325953017]],"imag":[[0.7688916983424628,-0.555136300120531],[-0.584227696662989,-0.7879977989873607]]},{"name":"u","qubits":[2],"real":[[0.9959869770885452,0.0],[0.0,0.9959869770885452]],"imag":[[-0.08949827635223895,0.0],[0.0,0.08949827635223895]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9262744879954663,0.0],[0.0,0.9262744879954663]],"imag":[[-0.3768495361397395,0.0],[0.0,0.3768495361397395]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5859834409673108,0.0],[0.0,0.5859834409673108]],"imag":[[0.8103230262753923,0.0],[0.0,-0.8103230262753923]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987930090180219,0.0],[0.0,0.9987930090180219]],"imag":[[-0.0491174626454346,0.0],[0.0,0.0491174626454346]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.48841745508347634,-0.4591660802211781],[-0.6613529326509074,0.5032305855180809]],"imag":[[-0.12504457483512035,-0.73142241874884],[0.5553598314139478,0.030769041666018803]]},{"name":"u","qubits":[1],"real":[[0.9870892651797013,0.0],[0.0,0.9870892651797013]],"imag":[[-0.16017110403252327,0.0],[0.0,0.16017110403252327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7467322574424691,0.0],[0.0,0.7467322574424691]],"imag":[[-0.6651247519788104,0.0],[0.0,0.6651247519788104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29536131913432606,0.1294057799116691],[-0.34481929703561803,-0.9128545724561163]],"imag":[[-0.8861506230651593,0.3327955957129143],[-0.09272764847834254,-0.19798425479189005]]},{"name":"u","qubits":[1],"real":[[0.8053051917516804,-0.5928604794871971],[0.5928604794871971,0.8053051917516804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9970394016367791,0.07689233761418274],[-0.07689233761418274,0.9970394016367791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.595675110247115,0.12029508287398918],[0.21494800961578958,0.8903696907717976]],"imag":[[0.664936403309534,-0.43423477016725487],[-0.39601527211469895,-0.06489276669294747]]},{"name":"u","qubits":[1],"real":[[0.9561215665817169,0.0],[0.0,0.9561215665817169]],"imag":[[-0.29297022018854335,0.0],[0.0,0.29297022018854335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6629908454341289,0.0],[0.0,0.6629908454341289]],"imag":[[0.7486275034157769,0.0],[0.0,-0.7486275034157769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5257634898259287,0.11985366881092957],[0.13148465361454967,-0.9135273319627095]],"imag":[[-0.7773754932122521,-0.32387527443697905],[-0.319330363703376,0.21495980656398322]]},{"name":"u","qubits":[4],"real":[[0.9929866110608727,0.0],[0.0,0.9929866110608727]],"imag":[[0.11822685927420712,0.0],[0.0,-0.11822685927420712]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999971163902889,0.0],[0.0,0.999971163902889]],"imag":[[0.007594166359878192,0.0],[0.0,-0.007594166359878192]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9863162711133241,0.0],[0.0,0.9863162711133241]],"imag":[[0.16486422697816427,0.0],[0.0,-0.16486422697816427]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9861657996168782,0.0],[0.0,0.9861657996168782]],"imag":[[-0.16576192465703116,0.0],[0.0,0.16576192465703116]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9101161393104242,0.0],[0.0,0.9101161393104242]],"imag":[[-0.4143532465984652,0.0],[0.0,0.4143532465984652]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999553629394733,0.0],[0.0,0.9999553629394733]],"imag":[[0.009448392910235515,0.0],[0.0,-0.009448392910235515]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9852084382812327,0.0],[0.0,0.9852084382812327]],"imag":[[0.1713602437540702,0.0],[0.0,-0.1713602437540702]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9898447161662152,0.0],[0.0,0.9898447161662152]],"imag":[[-0.14215286799014962,0.0],[0.0,0.14215286799014962]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9986591953434405,0.0],[0.0,0.9986591953434405]],"imag":[[-0.05176689633339072,0.0],[0.0,0.05176689633339072]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986605388669988,0.0],[0.0,0.9986605388669988]],"imag":[[0.05174097128848311,0.0],[0.0,-0.05174097128848311]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9844220800809586,0.0],[0.0,0.9844220800809586]],"imag":[[-0.17582141009865343,0.0],[0.0,0.17582141009865343]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8779926242399623,0.0],[0.0,0.8779926242399623]],"imag":[[-0.47867416034315496,0.0],[0.0,0.47867416034315496]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9736926463744991,0.0],[0.0,0.9736926463744991]],"imag":[[-0.22786537779185423,0.0],[0.0,0.22786537779185423]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988647174471893,0.0],[0.0,0.9988647174471893]],"imag":[[0.04763692096626946,0.0],[0.0,-0.04763692096626946]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9962685015991245,0.0],[0.0,0.9962685015991245]],"imag":[[-0.08630801076050329,0.0],[0.0,0.08630801076050329]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9845307828106264,0.0],[0.0,0.9845307828106264]],"imag":[[0.17521169395418554,0.0],[0.0,-0.17521169395418554]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.3192534578890418,-0.4371135578606999],[0.8525208833825166,-0.11597889539603867]],"imag":[[-0.3980122405832915,-0.7406721430606925],[-0.11345320342965888,0.4968756482772696]]},{"name":"u","qubits":[1],"real":[[0.566828101412954,0.0],[0.0,0.566828101412954]],"imag":[[0.8238360901590716,0.0],[0.0,-0.8238360901590716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9358492036101189,0.0],[0.0,0.9358492036101189]],"imag":[[0.35240072091626895,0.0],[0.0,-0.35240072091626895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6743905547844535,0.6917153481234883],[0.6756034463084414,0.5966910742469066]],"imag":[[-0.25808228322239724,-0.010990535684530234],[-0.14883177765648115,-0.40665568631194754]]},{"name":"u","qubits":[1],"real":[[0.5855768284225272,-0.8106169119964215],[0.8106169119964215,0.5855768284225272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8984739733686556,0.43902678640276643],[-0.43902678640276643,0.8984739733686556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00597182843209721,-0.42420438089545903],[0.0954771201662943,-0.6522392018156711]],"imag":[[-0.8035498141022754,-0.4175196722915898],[0.5874999174860601,-0.46937404071111566]]},{"name":"u","qubits":[1],"real":[[0.9959501501948833,0.0],[0.0,0.9959501501948833]],"imag":[[0.08990716504700523,0.0],[0.0,-0.08990716504700523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6556496215812575,0.0],[0.0,0.6556496215812575]],"imag":[[-0.7550652777875261,0.0],[0.0,0.7550652777875261]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15853761854336423,0.12921951117357708],[-0.46322704213867355,-0.8691256229434206]],"imag":[[0.870947532585754,-0.4467869032564041],[-0.04167644923504283,-0.16823921229554545]]},{"name":"u","qubits":[2],"real":[[0.8020223887289212,0.0],[0.0,0.8020223887289212]],"imag":[[0.5972939711545355,0.0],[0.0,-0.5972939711545355]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9899144265496536,0.0],[0.0,0.9899144265496536]],"imag":[[-0.14166660901168812,0.0],[0.0,0.14166660901168812]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980632709225791,0.0],[0.0,0.9980632709225791]],"imag":[[-0.06220697095440828,0.0],[0.0,0.06220697095440828]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7828985673797331,0.0],[0.0,0.7828985673797331]],"imag":[[-0.6221493656629102,0.0],[0.0,0.6221493656629102]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.32676056075681287,0.32355269140199844],[-0.40575438567250777,0.26401687771920324]],"imag":[[0.853564183776803,0.24488645530910197],[-0.00437019620376325,-0.8750082103455202]]},{"name":"u","qubits":[1],"real":[[0.4436724873125956,0.0],[0.0,0.4436724873125956]],"imag":[[0.8961890001566939,0.0],[0.0,-0.8961890001566939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8967074058309809,0.0],[0.0,0.8967074058309809]],"imag":[[-0.4426238000016183,0.0],[0.0,0.4426238000016183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7741620873854249,0.21700027706144642],[-0.17197604308965303,-0.48412158577116005]],"imag":[[-0.5902474665915687,0.07205463477481953],[0.15068255121447527,0.8445977146269935]]},{"name":"u","qubits":[1],"real":[[0.640516116026256,-0.7679447279008039],[0.7679447279008039,0.640516116026256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9651437411522614,0.2617203830705902],[-0.2617203830705902,0.9651437411522614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6102624657591347,0.04557446789794024],[0.24308989911746032,0.9115087238375892]],"imag":[[-0.6812395991981586,0.40176522901532064],[0.3231093194523742,0.0752297480924691]]},{"name":"u","qubits":[1],"real":[[0.9999999956734574,0.0],[0.0,0.9999999956734574]],"imag":[[9.302196028805818e-05,0.0],[0.0,-9.302196028805818e-05]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9265579842714318,0.0],[0.0,0.9265579842714318]],"imag":[[0.37615196634187786,0.0],[0.0,-0.37615196634187786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00014210106335688089,-0.6226837198292092],[-0.4547705518328037,-0.6644923259483075]],"imag":[[0.7638038430527786,-0.1699077814720476],[-0.45802556078321804,0.37662485261957157]]},{"name":"u","qubits":[2],"real":[[0.6715346519407215,-0.7409731514993334],[0.7409731514993334,0.6715346519407215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.969205748574358,0.2462523440099976],[-0.2462523440099976,0.969205748574358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990673813814864,0.04317832163875144],[-0.04317832163875144,0.9990673813814864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9598743858784372,0.28043031814426367],[-0.28043031814426367,0.9598743858784372]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6303528060675488,-0.46377623153065517],[-0.21319919757758357,0.4958477655153909]],"imag":[[0.23505893719159493,0.576467035481084],[-0.7084834070614497,0.45467830111439095]]},{"name":"u","qubits":[1],"real":[[0.8086566716177618,0.0],[0.0,0.8086566716177618]],"imag":[[0.5882808746237492,0.0],[0.0,-0.5882808746237492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7784054933406002,0.0],[0.0,0.7784054933406002]],"imag":[[-0.6277618082817534,0.0],[0.0,0.6277618082817534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.713667385825737,0.17505061022849916],[-0.1348239115779359,0.7404841117975234]],"imag":[[0.23091802659335917,0.637740551683455],[-0.6474397580236422,-0.11969775592109251]]},{"name":"u","qubits":[1],"real":[[0.8695197932114161,-0.49389809598091794],[0.49389809598091794,0.8695197932114161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9095207953436142,0.4156584208668453],[-0.4156584208668453,0.9095207953436142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5097327029527263,0.6598249965077332],[-0.775260991736684,-0.15859477967931318]],"imag":[[0.06145988222269723,0.5486585717923765],[-0.3679207103563666,-0.48831592380424205]]},{"name":"u","qubits":[1],"real":[[0.8670953973998932,0.0],[0.0,0.8670953973998932]],"imag":[[0.498142120090162,0.0],[0.0,-0.498142120090162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9165735885629013,0.0],[0.0,0.9165735885629013]],"imag":[[-0.39986604850740365,0.0],[0.0,0.39986604850740365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.668509581321592,-0.5678096605851825],[0.6022497166045087,-0.75057594688271]],"imag":[[0.38979573376397725,0.28061791633246136],[-0.19608545196016366,0.188365395814866]]},{"name":"u","qubits":[2],"real":[[0.8493935268668706,0.0],[0.0,0.8493935268668706]],"imag":[[-0.5277600179216484,0.0],[0.0,0.5277600179216484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8687735903511393,0.0],[0.0,0.8687735903511393]],"imag":[[-0.49520949981638157,0.0],[0.0,0.49520949981638157]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9397488249463039,0.0],[0.0,0.9397488249463039]],"imag":[[-0.3418656841685651,0.0],[0.0,0.3418656841685651]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9944713501334358,0.0],[0.0,0.9944713501334358]],"imag":[[-0.10500825569345171,0.0],[0.0,0.10500825569345171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39958449956982267,0.8029599619567482],[-0.226806585653405,0.367919998316292]],"imag":[[0.34268492036609133,0.27956139317087014],[-0.8194254363646916,-0.3764778901631805]]},{"name":"u","qubits":[1],"real":[[0.8081938128099277,0.0],[0.0,0.8081938128099277]],"imag":[[0.5889165993039689,0.0],[0.0,-0.5889165993039689]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7419984358671639,0.0],[0.0,0.7419984358671639]],"imag":[[-0.6704016118497048,0.0],[0.0,0.6704016118497048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7561257878960497,0.1651888506280952],[0.049040787230247046,0.7889073936273423]],"imag":[[0.24334306309668557,0.5846114865014794],[-0.6055187426571851,0.09255905011835974]]},{"name":"u","qubits":[1],"real":[[0.7839552339311651,-0.6208173573539422],[0.6208173573539422,0.7839552339311651]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9533333872781251,0.3019196129780513],[-0.3019196129780513,0.9533333872781251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8742891956517369,0.47861364972488124],[-0.18868516110622557,-0.43879801241233646]],"imag":[[0.02786173479224505,-0.07596775893782308],[-0.44636312132536654,-0.7567127448391344]]},{"name":"u","qubits":[1],"real":[[0.9997421452184989,0.0],[0.0,0.9997421452184989]],"imag":[[-0.022707775626727874,0.0],[0.0,0.022707775626727874]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.743217659306522,0.0],[0.0,0.743217659306522]],"imag":[[-0.6690497073423877,0.0],[0.0,0.6690497073423877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03969509562631024,-0.3322605813452543],[0.3253852967619932,-0.05650185562836385]],"imag":[[-0.8733657344452593,0.3539201878449783],[0.3602513038577663,0.8724396523716929]]},{"name":"u","qubits":[3],"real":[[0.9959719132381875,0.0],[0.0,0.9959719132381875]],"imag":[[-0.08966575734729722,0.0],[0.0,0.08966575734729722]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9924748445015062,0.0],[0.0,0.9924748445015062]],"imag":[[-0.12244869550840873,0.0],[0.0,0.12244869550840873]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9835622170286558,0.0],[0.0,0.9835622170286558]],"imag":[[0.18056955788192922,0.0],[0.0,-0.18056955788192922]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9855263583033926,0.0],[0.0,0.9855263583033926]],"imag":[[-0.16952226133830636,0.0],[0.0,0.16952226133830636]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9984509167862518,0.0],[0.0,0.9984509167862518]],"imag":[[0.05563961510195192,0.0],[0.0,-0.05563961510195192]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9558841947210366,0.0],[0.0,0.9558841947210366]],"imag":[[0.293743776585165,0.0],[0.0,-0.293743776585165]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9952826831222547,0.0],[0.0,0.9952826831222547]],"imag":[[-0.09701742460489093,0.0],[0.0,0.09701742460489093]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7113467131477139,0.0],[0.0,0.7113467131477139]],"imag":[[-0.7028412720479241,0.0],[0.0,0.7028412720479241]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7156716290466139,-0.35559509253930643],[-0.36739616768124156,-0.8302781440366449]],"imag":[[0.5572141759345084,-0.22556287743632536],[-0.20578274341773523,-0.36511877796091424]]},{"name":"u","qubits":[1],"real":[[0.9970494606102022,0.0],[0.0,0.9970494606102022]],"imag":[[-0.0767617945133188,0.0],[0.0,0.0767617945133188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30787789319186437,0.0],[0.0,0.30787789319186437]],"imag":[[0.9514258788175456,0.0],[0.0,-0.9514258788175456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14666342789631526,-0.2811235233747329],[-0.28612437965998905,-0.06787253037887697]],"imag":[[-0.9468508362207657,0.054156232061645715],[0.009806744104199272,-0.9557353120787309]]},{"name":"u","qubits":[1],"real":[[0.5988830456349786,-0.8008364987005601],[0.8008364987005601,0.5988830456349786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9966153049269716,0.08220665414258968],[-0.08220665414258968,0.9966153049269716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7397663324517958,-0.5635929694203601],[0.3334938097880197,0.09436350260146013]],"imag":[[0.05598271256523358,-0.36328318717578745],[0.5817160717203275,-0.7358558419365351]]},{"name":"u","qubits":[1],"real":[[0.9350738644236495,0.0],[0.0,0.9350738644236495]],"imag":[[0.3544529137584038,0.0],[0.0,-0.3544529137584038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8357268141147572,0.0],[0.0,0.8357268141147572]],"imag":[[-0.5491454198749163,0.0],[0.0,0.5491454198749163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5956294863708895,0.3142247810453672],[0.4378042096369962,0.019501977903615013]],"imag":[[0.6727671721478844,0.3063864129211344],[-0.030615699727652643,0.8983372561639407]]},{"name":"u","qubits":[2],"real":[[0.9588959253553577,0.0],[0.0,0.9588959253553577]],"imag":[[-0.28375800312395116,0.0],[0.0,0.28375800312395116]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8979304989936299,0.0],[0.0,0.8979304989936299]],"imag":[[-0.4401372728786451,0.0],[0.0,0.4401372728786451]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6414067403257171,0.0],[0.0,0.6414067403257171]],"imag":[[0.7672010124242135,0.0],[0.0,-0.7672010124242135]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973691205553116,0.0],[0.0,0.9973691205553116]],"imag":[[-0.07249025701930081,0.0],[0.0,0.07249025701930081]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7089261920585868,-0.5622157628498659],[0.008692350443044703,-0.26455385650538166]],"imag":[[0.1774687359658101,0.3870942236344438],[0.6825342079425653,-0.6812361962198725]]},{"name":"u","qubits":[1],"real":[[0.9268293122429744,0.0],[0.0,0.9268293122429744]],"imag":[[0.37548292366925967,0.0],[0.0,-0.37548292366925967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44009843288514755,0.0],[0.0,0.44009843288514755]],"imag":[[0.8979495360943383,0.0],[0.0,-0.8979495360943383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.620297672441646,-0.18930017382978254],[0.29658295048825606,0.839529988389266]],"imag":[[0.6399114185968083,-0.41220094383796707],[0.3431948825267903,-0.2990739451744704]]},{"name":"u","qubits":[1],"real":[[0.7325275123918695,-0.6807374263172105],[0.6807374263172105,0.7325275123918695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8831913367855152,0.4690128597672079],[-0.4690128597672079,0.8831913367855152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6071883586889679,-0.48669494386531253],[0.5892291679635172,-0.4270175883460101]],"imag":[[-0.479123426422714,0.40606781569276756],[0.23360656443382952,0.6448976197177364]]},{"name":"u","qubits":[1],"real":[[0.8520842246831778,0.0],[0.0,0.8520842246831778]],"imag":[[-0.5234046943294145,0.0],[0.0,0.5234046943294145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9347042151965399,0.0],[0.0,0.9347042151965399]],"imag":[[-0.35542654669259066,0.0],[0.0,0.35542654669259066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8289212069878285,-0.2251141567156909],[-0.26953367226448277,0.3377880566977313]],"imag":[[-0.42013887717753184,-0.2927397699938075],[-0.2524372318131111,0.865751853744782]]},{"name":"u","qubits":[2],"real":[[0.7480389632544433,-0.6636548119717189],[0.6636548119717189,0.7480389632544433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9816961194142653,0.19045400790472397],[-0.19045400790472397,0.9816961194142653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9960935164428127,0.0883046233251236],[-0.0883046233251236,0.9960935164428127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.944024249827228,0.32987606117773904],[-0.32987606117773904,0.944024249827228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.762646671977021,0.3268346105944281],[0.5286838148739689,0.3833458018524453]],"imag":[[-0.34501055853700763,-0.43876748459513776],[0.14082326551626012,-0.7441157356095556]]},{"name":"u","qubits":[1],"real":[[0.9339758631208143,0.0],[0.0,0.9339758631208143]],"imag":[[-0.35733609824327844,0.0],[0.0,0.35733609824327844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6365848471982851,0.0],[0.0,0.6365848471982851]],"imag":[[-0.7712066728948447,0.0],[0.0,0.7712066728948447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5498080469656488,0.3880331981988394],[-0.5670078842642837,0.0777665424134509]],"imag":[[-0.6133442724864403,-0.4134611855972437],[0.0046876520816587375,0.8200197863351584]]},{"name":"u","qubits":[1],"real":[[0.8194442775943662,-0.5731588574887833],[0.5731588574887833,0.8194442775943662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9123999135156053,0.4092998873890829],[-0.4092998873890829,0.9123999135156053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.39653184970439176,0.7840750335676071],[0.08931927811085334,-0.35378660472906304]],"imag":[[-0.15081717032599642,0.45303754263949125],[-0.9011319214535846,0.2341332206445903]]},{"name":"u","qubits":[1],"real":[[0.996931910359576,0.0],[0.0,0.996931910359576]],"imag":[[0.07827366164174485,0.0],[0.0,-0.07827366164174485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5618277999293289,0.0],[0.0,0.5618277999293289]],"imag":[[0.8272542071374253,0.0],[0.0,-0.8272542071374253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13969003746896402,-0.4319345415212553],[0.4409886194688617,-0.04880932037987849]],"imag":[[0.8840967122413307,-0.1108704138930319],[-0.06624752323624558,-0.8937325961427531]]},{"name":"u","qubits":[2],"real":[[0.9757854096695198,0.0],[0.0,0.9757854096695198]],"imag":[[0.21873004886409056,0.0],[0.0,-0.21873004886409056]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9273287760114635,0.0],[0.0,0.9273287760114635]],"imag":[[0.3742477003016599,0.0],[0.0,-0.3742477003016599]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9856187984788358,0.0],[0.0,0.9856187984788358]],"imag":[[0.1689839758235553,0.0],[0.0,-0.1689839758235553]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5724938705829534,0.0],[0.0,0.5724938705829534]],"imag":[[-0.8199089999170326,0.0],[0.0,0.8199089999170326]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6162598625136352,0.3463136310861313],[0.3005442332949267,0.4819137885134611]],"imag":[[-0.6732894988904822,0.21673001975365166],[-0.27672765740280475,-0.7751477716552658]]},{"name":"u","qubits":[1],"real":[[0.8360248124194541,0.0],[0.0,0.8360248124194541]],"imag":[[-0.5486916374604378,0.0],[0.0,0.5486916374604378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7242569210854648,0.0],[0.0,0.7242569210854648]],"imag":[[-0.6895302112741709,0.0],[0.0,0.6895302112741709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6625107305609235,0.4790109635931039],[-0.4885069825174117,-0.27279578319394565]],"imag":[[-0.2873174716805983,0.499075845053942],[-0.48978477966391903,-0.6686211620289186]]},{"name":"u","qubits":[1],"real":[[0.7581157453960763,-0.6521200170080287],[0.6521200170080287,0.7581157453960763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.963198741388663,0.26879022412895787],[-0.26879022412895787,0.963198741388663]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07621997702586258,-0.40497408190139045],[0.6990507803551178,0.6298731506166599]],"imag":[[0.6649247819053561,-0.6229458584005652],[0.25178076970887253,-0.22626149611003343]]},{"name":"u","qubits":[1],"real":[[0.9608539972972496,0.0],[0.0,0.9608539972972496]],"imag":[[-0.2770552217120206,0.0],[0.0,0.2770552217120206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7179692345562458,0.0],[0.0,0.7179692345562458]],"imag":[[0.6960748366596212,0.0],[0.0,-0.6960748366596212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4275920272126612,0.20648849755262952],[-0.5408569554976587,0.7114561011724823]],"imag":[[-0.6798184989092788,-0.5589046136715637],[0.24997123933506005,0.3725833454403842]]},{"name":"u","qubits":[3],"real":[[0.7859372743902906,-0.6183062353914612],[0.6183062353914612,0.7859372743902906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936679851215595,0.11235628751636499],[-0.11235628751636499,0.9936679851215595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998573570523417,-0.016889806047024336],[0.016889806047024336,0.9998573570523417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9802032294331231,0.1979940125581484],[-0.1979940125581484,0.9802032294331231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9972587143792554,-0.07399362536485629],[0.07399362536485629,0.9972587143792554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999928610102723,0.0037786146258036164],[-0.0037786146258036164,0.9999928610102723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995284008966389,-0.030707911049238718],[0.030707911049238718,0.9995284008966389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9068040159212852,0.421552460209912],[-0.421552460209912,0.9068040159212852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2554069705382654,-0.6667716177160203],[-0.649186150423123,-0.23814106337536495]],"imag":[[0.494016843031911,-0.49611515599668105],[0.5189142321232443,0.5025676031472787]]},{"name":"u","qubits":[1],"real":[[0.9464619819913243,0.0],[0.0,0.9464619819913243]],"imag":[[0.3228152980344244,0.0],[0.0,-0.3228152980344244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9258295735778527,0.0],[0.0,0.9258295735778527]],"imag":[[-0.3779412661891416,0.0],[0.0,0.3779412661891416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5828488928045779,0.28675472488405485],[-0.25513248834182806,-0.9523667629794917]],"imag":[[0.7550293301331743,-0.08938459907499505],[0.15850959651590363,-0.052722575589942755]]},{"name":"u","qubits":[1],"real":[[0.8891424072045907,-0.4576306149182173],[0.4576306149182173,0.8891424072045907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9852181388051071,0.17130446278308295],[-0.17130446278308295,0.9852181388051071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3363078004721477,-0.7867467561410586],[-0.7140124907572784,-0.036470066976616596]],"imag":[[0.06020704436247596,0.5141028271194812],[0.611112377712405,0.3397024566646526]]},{"name":"u","qubits":[1],"real":[[0.9905074782712585,0.0],[0.0,0.9905074782712585]],"imag":[[-0.13745885016510342,0.0],[0.0,0.13745885016510342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9354737682070382,0.0],[0.0,0.9354737682070382]],"imag":[[-0.3533961360803546,0.0],[0.0,0.3533961360803546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20246194441614507,-0.4271625564897281],[-0.032149431013137234,0.5917976482282044]],"imag":[[-0.7154064750639041,0.5145239419434566],[-0.6679589437872698,-0.4500808894539883]]},{"name":"u","qubits":[2],"real":[[0.999573587090999,0.0],[0.0,0.999573587090999]],"imag":[[-0.02920006832240496,0.0],[0.0,0.02920006832240496]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982168769694756,0.0],[0.0,0.9982168769694756]],"imag":[[0.0596914276366951,0.0],[0.0,-0.0596914276366951]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9487640237862711,0.0],[0.0,0.9487640237862711]],"imag":[[0.31598548569338436,0.0],[0.0,-0.31598548569338436]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8511327994860604,0.0],[0.0,0.8511327994860604]],"imag":[[0.5249504335068425,0.0],[0.0,-0.5249504335068425]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11969018624825757,-0.854929562740227],[0.15408452021386457,-0.2917403308512444]],"imag":[[-0.402298597462045,0.304836908114377],[0.8944764158022236,0.3017573222953793]]},{"name":"u","qubits":[1],"real":[[0.7588034246717441,0.0],[0.0,0.7588034246717441]],"imag":[[0.6513197085198887,0.0],[0.0,-0.6513197085198887]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9043518510196825,0.0],[0.0,0.9043518510196825]],"imag":[[-0.4267876867451474,0.0],[0.0,0.4267876867451474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.833677003987451,-0.5320565562916508],[0.41915504379798624,-0.6511343917641339]],"imag":[[0.12783331020335645,0.07454608461904386],[0.3360808639057993,-0.5360808763955222]]},{"name":"u","qubits":[1],"real":[[0.44767342204244026,-0.8941971299421684],[0.8941971299421684,0.44767342204244026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9326668697327152,0.36073883919392236],[-0.36073883919392236,0.9326668697327152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4055496373683218,-0.5913630299439293],[0.7668825448425047,0.2014609748622433]],"imag":[[0.4174596728061141,0.5581636677772664],[0.27045900914356513,-0.5460371437883321]]},{"name":"u","qubits":[1],"real":[[0.8135264901645912,0.0],[0.0,0.8135264901645912]],"imag":[[0.581527858146522,0.0],[0.0,-0.581527858146522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8234345639245596,0.0],[0.0,0.8234345639245596]],"imag":[[0.567411243221678,0.0],[0.0,-0.567411243221678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6714710986988472,0.4745807059899342],[0.7037945314204644,0.6370808810587588]],"imag":[[0.22968448322644336,-0.5207156184322308],[0.03232428374788595,-0.3126601177192752]]},{"name":"u","qubits":[2],"real":[[0.7545010990526951,-0.6562987822084353],[0.6562987822084353,0.7545010990526951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942806061873382,0.10679923295482656],[-0.10679923295482656,0.9942806061873382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993530829566915,-0.035964087433941645],[0.035964087433941645,0.9993530829566915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9568042278469325,0.29073298673221665],[-0.29073298673221665,0.9568042278469325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6567790117135709,-0.17588146683721415],[0.16087825680222143,0.054324313574435235]],"imag":[[-0.7314512622411353,0.051827505839906036],[-0.08796912655400188,0.9815439308641619]]},{"name":"u","qubits":[1],"real":[[0.8557504928998986,0.0],[0.0,0.8557504928998986]],"imag":[[-0.5173887261059914,0.0],[0.0,0.5173887261059914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7139655926008264,0.0],[0.0,0.7139655926008264]],"imag":[[-0.7001807856419303,0.0],[0.0,0.7001807856419303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8853998758388417,0.0073704318401030125],[-0.0054851597391971565,0.9382180307419669]],"imag":[[-0.464559341443837,-0.014048305104998729],[0.014885938481272456,0.3456808479635986]]},{"name":"u","qubits":[1],"real":[[0.8279802607616296,-0.5607572449724604],[0.5607572449724604,0.8279802607616296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9340426738277631,0.3571614249449162],[-0.3571614249449162,0.9340426738277631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.008743475069489677,0.8033662266848435],[0.8634892310240005,-0.04435196439330315]],"imag":[[0.28110815640709114,0.5248851892245315],[-0.4186742217413151,0.27772494884208626]]},{"name":"u","qubits":[1],"real":[[0.7473830720248987,0.0],[0.0,0.7473830720248987]],"imag":[[-0.6643933651464508,0.0],[0.0,0.6643933651464508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8046873083505519,0.0],[0.0,0.8046873083505519]],"imag":[[-0.5936988595066894,0.0],[0.0,0.5936988595066894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.925870547789863,-0.040898545503274625],[-0.24943049217602556,-0.6778072861178949]],"imag":[[-0.10922998892964261,0.3593881567740458],[0.26194840680285725,-0.6401130717551117]]},{"name":"u","qubits":[2],"real":[[0.8601682898527656,0.0],[0.0,0.8601682898527656]],"imag":[[0.5100103068877809,0.0],[0.0,-0.5100103068877809]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9981603573041604,0.0],[0.0,0.9981603573041604]],"imag":[[-0.06062921000995129,0.0],[0.0,0.06062921000995129]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9652108428892148,0.0],[0.0,0.9652108428892148]],"imag":[[-0.26147280694001723,0.0],[0.0,0.26147280694001723]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7655560609307298,0.0],[0.0,0.7655560609307298]],"imag":[[-0.643369192277828,0.0],[0.0,0.643369192277828]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5880055244171047,-0.5305460679336237],[0.29847554610628657,0.5396119422806432]],"imag":[[-0.5246965463274675,0.312192100039645],[-0.5383821931523617,0.5743482516915313]]},{"name":"u","qubits":[1],"real":[[0.9964847357426285,0.0],[0.0,0.9964847357426285]],"imag":[[0.08377452734539129,0.0],[0.0,-0.08377452734539129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7011987634403336,0.0],[0.0,0.7011987634403336]],"imag":[[0.7129658436066535,0.0],[0.0,-0.7129658436066535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15646804047998963,0.18617451090114462],[-0.3453483544092329,0.6018055558477243]],"imag":[[0.9240041427038534,0.2950815956056704],[0.049685115289225944,-0.7183982018187006]]},{"name":"u","qubits":[1],"real":[[0.5750657153006978,-0.8181072197980511],[0.8181072197980511,0.5750657153006978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9245919913852169,0.3809588553457171],[-0.3809588553457171,0.9245919913852169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1085289194877801,0.6026657935994072],[-0.28979844856034775,0.3802596685814434]],"imag":[[0.6028115621976007,-0.5115013541926353],[-0.7354295026225954,-0.48016964745246793]]},{"name":"u","qubits":[1],"real":[[0.6084519921167455,0.0],[0.0,0.6084519921167455]],"imag":[[0.7935906837212517,0.0],[0.0,-0.7935906837212517]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8561919265951412,0.0],[0.0,0.8561919265951412]],"imag":[[0.516657899226655,0.0],[0.0,-0.516657899226655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7380216263951724,0.5959305778751698],[-0.604641947469186,-0.6759709600834942]],"imag":[[-0.19836938076333052,0.24665849691823677],[-0.22445886729926204,-0.3564962739990437]]},{"name":"u","qubits":[3],"real":[[0.9997154226080586,0.0],[0.0,0.9997154226080586]],"imag":[[0.023855267753492802,0.0],[0.0,-0.023855267753492802]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9973033664469156,0.0],[0.0,0.9973033664469156]],"imag":[[-0.07338934032711433,0.0],[0.0,0.07338934032711433]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995956903659627,0.0],[0.0,0.9995956903659627]],"imag":[[0.028433357202314796,0.0],[0.0,-0.028433357202314796]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9191778243807909,0.0],[0.0,0.9191778243807909]],"imag":[[0.39384276960050446,0.0],[0.0,-0.39384276960050446]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8865544300059925,0.0],[0.0,0.8865544300059925]],"imag":[[0.4626242996609124,0.0],[0.0,-0.4626242996609124]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824354525058766,0.0],[0.0,0.9824354525058766]],"imag":[[0.18660273754576426,0.0],[0.0,-0.18660273754576426]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9855884382940608,0.0],[0.0,0.9855884382940608]],"imag":[[0.16916095974270834,0.0],[0.0,-0.16916095974270834]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993916348193118,0.0],[0.0,0.9993916348193118]],"imag":[[0.03487635665007608,0.0],[0.0,-0.03487635665007608]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2812483985402371,0.27054001873182054],[0.4424949160925706,0.364160340961084]],"imag":[[-0.8474607009375837,0.35988581098664885],[-0.0831140656998603,-0.8152775891597754]]},{"name":"u","qubits":[1],"real":[[0.9563067528223388,0.0],[0.0,0.9563067528223388]],"imag":[[0.29236517321048044,0.0],[0.0,-0.29236517321048044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5655379037297564,0.0],[0.0,0.5655379037297564]],"imag":[[-0.824722304442503,0.0],[0.0,0.824722304442503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5043157596733823,-0.3443520755419142],[0.1742289172312986,0.8439738810905962]],"imag":[[0.7477008921379297,-0.26082683625574155],[0.3952888498827318,-0.3179608428653952]]},{"name":"u","qubits":[1],"real":[[0.8294021718297071,-0.5586519823326191],[0.5586519823326191,0.8294021718297071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9263754687662202,0.37660123588241956],[-0.37660123588241956,0.9263754687662202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7699735460159909,-0.23681022852418385],[-0.6228102889994045,-0.41035299577104306]],"imag":[[-0.02632906506829991,-0.5919192803368664],[0.13621623502603553,-0.6520451672189128]]},{"name":"u","qubits":[1],"real":[[0.9140111303019204,0.0],[0.0,0.9140111303019204]],"imag":[[0.40568910964457244,0.0],[0.0,-0.40568910964457244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.549948970228627,0.0],[0.0,0.549948970228627]],"imag":[[-0.8351982579869721,0.0],[0.0,0.8351982579869721]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6723410073373011,0.42036971177578175],[0.37010988267940753,0.22126287721501603]],"imag":[[0.6081755973725834,0.03700429751678688],[0.20272811190409631,0.8791829880937003]]},{"name":"u","qubits":[2],"real":[[0.9925240681984994,0.0],[0.0,0.9925240681984994]],"imag":[[0.12204906409596336,0.0],[0.0,-0.12204906409596336]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9515127924670053,0.0],[0.0,0.9515127924670053]],"imag":[[0.30760917699516344,0.0],[0.0,-0.30760917699516344]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990676769747578,0.0],[0.0,0.9990676769747578]],"imag":[[-0.04317148160836051,0.0],[0.0,0.04317148160836051]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6293299767109002,0.0],[0.0,0.6293299767109002]],"imag":[[-0.7771381990438109,0.0],[0.0,0.7771381990438109]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5682979710636824,0.5780348571221491],[0.16631863967119703,0.7527102079409501]],"imag":[[0.5001134911229328,0.3046302940180281],[-0.6318718399957829,-0.08064385146902414]]},{"name":"u","qubits":[1],"real":[[0.7698652184252002,0.0],[0.0,0.7698652184252002]],"imag":[[0.638206506907536,0.0],[0.0,-0.638206506907536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8529850152921906,0.0],[0.0,0.8529850152921906]],"imag":[[0.521935401833389,0.0],[0.0,-0.521935401833389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9095200857346533,0.37855405249655133],[-0.045640550794271886,0.04767342335758422]],"imag":[[0.17158556539248648,-0.005332610299626735],[-0.37583047710020123,-0.9243352407601905]]},{"name":"u","qubits":[1],"real":[[0.6616144204867611,-0.7498442228916399],[0.7498442228916399,0.6616144204867611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9666281458410892,0.2561835819638289],[-0.2561835819638289,0.9666281458410892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45109590508881164,-0.4853050710260891],[-0.09763715833627849,0.36497695176654593]],"imag":[[-0.08357598511654017,-0.7443161473193148],[0.8831729866996171,-0.2779645401041197]]},{"name":"u","qubits":[1],"real":[[0.7919798239480155,0.0],[0.0,0.7919798239480155]],"imag":[[-0.6105472614460492,0.0],[0.0,0.6105472614460492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.798862675398254,0.0],[0.0,0.798862675398254]],"imag":[[-0.6015134461136709,0.0],[0.0,0.6015134461136709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7110387379468501,-0.6617890581462469],[0.2134722701704007,-0.2038450454206137]],"imag":[[-0.1870924888911657,-0.1464771526804199],[-0.6433116691058502,0.7064183489392162]]},{"name":"u","qubits":[2],"real":[[0.7612554481200348,-0.6484521128869618],[0.6484521128869618,0.7612554481200348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.974216952336915,0.22561323050604373],[-0.22561323050604373,0.974216952336915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997251780075681,0.023442876481698384],[-0.023442876481698384,0.9997251780075681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9374425080883839,0.3481401212571746],[-0.3481401212571746,0.9374425080883839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8439858439652257,-0.46301090501026143],[-0.47554545521454056,0.8705251091829502]],"imag":[[0.2429552904585036,0.11950532986485934],[-0.050171127646540074,0.11629880591598116]]},{"name":"u","qubits":[1],"real":[[0.978030892119129,0.0],[0.0,0.978030892119129]],"imag":[[-0.20846000590199737,0.0],[0.0,0.20846000590199737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7789515151504336,0.0],[0.0,0.7789515151504336]],"imag":[[-0.6270841546753065,0.0],[0.0,0.6270841546753065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3492521206062793,-0.4478588115750445],[0.08589668198272606,0.8545892901290169]],"imag":[[-0.7820720733363692,0.2565320901056213],[-0.5089282743017214,0.05736651320599252]]},{"name":"u","qubits":[1],"real":[[0.6828550954947729,-0.7305538437081996],[0.7305538437081996,0.6828550954947729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9148468059539445,0.40380109167245437],[-0.40380109167245437,0.9148468059539445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6298361413312525,-0.5080452369883415],[-0.4430813224179652,-0.856128022663391]],"imag":[[0.5823227430431785,-0.07808133695760461],[-0.26054865137239563,0.053274297769610214]]},{"name":"u","qubits":[1],"real":[[0.7198934819366801,0.0],[0.0,0.7198934819366801]],"imag":[[0.6940845587283172,0.0],[0.0,-0.6940845587283172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7047299291185307,0.0],[0.0,0.7047299291185307]],"imag":[[-0.7094756704810888,0.0],[0.0,0.7094756704810888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9434070176109266,-0.011690630483133242],[-0.07253502427213528,-0.9211441266657223]],"imag":[[0.034450936564018826,-0.32963564924204647],[-0.3217685540045196,0.20663292529731278]]},{"name":"u","qubits":[2],"real":[[0.9965031299866305,0.0],[0.0,0.9965031299866305]],"imag":[[0.08355544223357643,0.0],[0.0,-0.08355544223357643]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990685972760244,0.0],[0.0,0.9990685972760244]],"imag":[[-0.04315017887468203,0.0],[0.0,0.04315017887468203]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9534689313903164,0.0],[0.0,0.9534689313903164]],"imag":[[-0.30149128822141463,0.0],[0.0,0.30149128822141463]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5977945666278002,0.0],[0.0,0.5977945666278002]],"imag":[[0.8016493348779631,0.0],[0.0,-0.8016493348779631]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.40171810778753975,0.33949699884194806],[-0.023568107497153178,0.9238774963602885]],"imag":[[-0.8383209409729787,-0.14346549961258595],[0.3678112370643143,0.10300393156218257]]},{"name":"u","qubits":[1],"real":[[0.7095919223053099,0.0],[0.0,0.7095919223053099]],"imag":[[-0.704612875130064,0.0],[0.0,0.704612875130064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7643231245072282,0.0],[0.0,0.7643231245072282]],"imag":[[-0.6448334368994122,0.0],[0.0,0.6448334368994122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7548114973905915,0.6559081995648888],[-0.4948932793989613,-0.5700081566777415]],"imag":[[-0.005315055707656999,0.003973327741778464],[-0.4304787980789986,-0.4948326461856024]]},{"name":"u","qubits":[1],"real":[[0.7257540253451548,-0.6879542824165749],[0.6879542824165749,0.7257540253451548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.957756862016625,0.2875791947621865],[-0.2875791947621865,0.957756862016625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7201395434374817,-0.5450165185811919],[-0.09673351561392672,0.15376058145011243]],"imag":[[0.19194058066377928,-0.3840766146822067],[-0.6596972627115235,-0.7292460710350221]]},{"name":"u","qubits":[1],"real":[[0.9798834047157974,0.0],[0.0,0.9798834047157974]],"imag":[[0.19957082242296026,0.0],[0.0,-0.19957082242296026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.32860934169833983,0.0],[0.0,0.32860934169833983]],"imag":[[-0.9444659340328712,0.0],[0.0,0.9444659340328712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35826763881844137,0.35946332479998655],[-0.23617964849732212,-0.7079116497128779]],"imag":[[0.8430548619215189,0.17801381095209123],[0.3242251877964278,-0.5813418077472532]]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.575401042258365,-0.0507090214589549],[-0.40223046282997904,-0.2008845220906688]],"imag":[[0.40158802119085196,0.7106822756666149],[0.5880912825196308,-0.6723129531553]]},{"name":"u","qubits":[1],"real":[[0.997676855285515,0.0],[0.0,0.997676855285515]],"imag":[[0.06812409579293979,0.0],[0.0,-0.06812409579293979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5559468875624944,0.0],[0.0,0.5559468875624944]],"imag":[[0.8312178163451354,0.0],[0.0,-0.8312178163451354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09916008215463168,0.6728866012947089],[0.6791948377962694,0.14369130218824722]],"imag":[[0.7227138572115643,-0.12278265553214252],[0.08090940002477219,0.7151928767640076]]},{"name":"u","qubits":[1],"real":[[0.6282122735661416,-0.7780419907311297],[0.7780419907311297,0.6282122735661416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8434938585754614,0.537138818691667],[-0.537138818691667,0.8434938585754614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23268585434010855,-0.5619250191116292],[0.8149887422460871,-0.22427579752434493]],"imag":[[-0.2546979106946858,-0.7518154962317354],[0.46559598096409377,0.26213374290053426]]},{"name":"u","qubits":[1],"real":[[0.9615786026535107,0.0],[0.0,0.9615786026535107]],"imag":[[0.27452976326606515,0.0],[0.0,-0.27452976326606515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5152157209229897,0.0],[0.0,0.5152157209229897]],"imag":[[0.8570605351512832,0.0],[0.0,-0.8570605351512832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3962792632606751,-0.04697033760454977],[0.373740933971788,-0.019645156357522342]],"imag":[[0.6374428894166158,-0.6591078027357034],[-0.5449284563276797,-0.7503231034627122]]},{"name":"u","qubits":[2],"real":[[0.8875356399906786,0.0],[0.0,0.8875356399906786]],"imag":[[0.46073906687661775,0.0],[0.0,-0.46073906687661775]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994558913577912,0.0],[0.0,0.9994558913577912]],"imag":[[0.03298365095320797,0.0],[0.0,-0.03298365095320797]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9675341814513095,0.0],[0.0,0.9675341814513095]],"imag":[[0.25274019807570064,0.0],[0.0,-0.25274019807570064]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7343656595809264,0.0],[0.0,0.7343656595809264]],"imag":[[-0.6787540629920906,0.0],[0.0,0.6787540629920906]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8633431241467922,-0.2845781265929963],[-0.0807132062910446,0.8764731429071739]],"imag":[[0.3830350237549383,-0.16412833524511078],[0.318446540090688,-0.3519545555848221]]},{"name":"u","qubits":[1],"real":[[0.777159577120111,0.0],[0.0,0.777159577120111]],"imag":[[0.6293035767342263,0.0],[0.0,-0.6293035767342263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9537766651718882,0.0],[0.0,0.9537766651718882]],"imag":[[-0.30051634393755017,0.0],[0.0,0.30051634393755017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6972850888091522,-0.28546169309987723],[-0.6460861588835218,-0.134433260507863]],"imag":[[0.14824405710955563,-0.6405691424262203],[-0.2727450820001131,0.700078919846265]]},{"name":"u","qubits":[1],"real":[[0.7863326753178388,-0.6178033050473996],[0.6178033050473996,0.7863326753178388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9839637166421823,0.17836873137325163],[-0.17836873137325163,0.9839637166421823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24085634942946735,-0.7537350666137106],[-0.7653115997805724,-0.4491923424179963]],"imag":[[-0.5835508664656734,0.18259259169938036],[0.12551796854622907,-0.44358723417875945]]},{"name":"u","qubits":[1],"real":[[0.9841585736168013,0.0],[0.0,0.9841585736168013]],"imag":[[-0.17729044524887155,0.0],[0.0,0.17729044524887155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9575330803413922,0.0],[0.0,0.9575330803413922]],"imag":[[-0.2883234295924024,0.0],[0.0,0.2883234295924024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26383573497677104,0.34670392467585176],[0.6208663278488384,-0.2478884140357402]],"imag":[[-0.7085262152143885,-0.555137546845466],[0.20713838429112863,-0.714261875563581]]},{"name":"u","qubits":[2],"real":[[0.6673509097914874,-0.7447434210521594],[0.7447434210521594,0.6673509097914874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873351006059934,0.15864866564630453],[-0.15864866564630453,0.9873351006059934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997743636545426,-0.021241981526079933],[0.021241981526079933,0.9997743636545426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.953903017668211,0.30011503275157814],[-0.30011503275157814,0.953903017668211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37429168256808376,-0.7382456190892656],[0.676293307220193,-0.39669930505411094]],"imag":[[0.22218601946942992,-0.5152984717697009],[-0.5942781097448031,-0.17913836065148775]]},{"name":"u","qubits":[1],"real":[[0.8662645621567574,0.0],[0.0,0.8662645621567574]],"imag":[[-0.49958553657142785,0.0],[0.0,0.49958553657142785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.612086774343353,0.0],[0.0,0.612086774343353]],"imag":[[-0.7907906048214971,0.0],[0.0,0.7907906048214971]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6304723310830007,-0.6710369023586864],[-0.16089772630293034,0.5987352517243153]],"imag":[[-0.3648083231016133,0.13830763828297626],[-0.665981567916938,0.4148452376586537]]},{"name":"u","qubits":[1],"real":[[0.9022244690398836,-0.43126674746112775],[0.43126674746112775,0.9022244690398836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.97525608898293,0.22107817825764567],[-0.22107817825764567,0.97525608898293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6219867165177676,0.09535726541849439],[-0.46590572656781604,-0.6728069129196621]],"imag":[[0.2741428566779531,-0.7272449453518426],[-0.56648925193618,0.0967090446629301]]},{"name":"u","qubits":[1],"real":[[0.9965745651921033,0.0],[0.0,0.9965745651921033]],"imag":[[-0.08269906899216083,0.0],[0.0,0.08269906899216083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4366943338337806,0.0],[0.0,0.4366943338337806]],"imag":[[0.8996099481427885,0.0],[0.0,-0.8996099481427885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14383362772906993,0.4693070047264477],[-0.41731651382741825,-0.3647767904642001]],"imag":[[-0.8606738735471673,-0.13528971225595837],[-0.25377016809416403,0.7927077154986112]]},{"name":"u","qubits":[2],"real":[[0.9117612581080078,0.0],[0.0,0.9117612581080078]],"imag":[[0.41072059628572666,0.0],[0.0,-0.41072059628572666]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7663517156814272,0.0],[0.0,0.7663517156814272]],"imag":[[-0.6424212386527495,0.0],[0.0,0.6424212386527495]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.885178972491062,0.0],[0.0,0.885178972491062]],"imag":[[-0.4652506707783102,0.0],[0.0,0.4652506707783102]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9888020018561577,0.0],[0.0,0.9888020018561577]],"imag":[[-0.14923337805348688,0.0],[0.0,0.14923337805348688]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7989293678528919,0.5164188967922732],[-0.3704691651025563,-0.8157356843716561]],"imag":[[-0.30255905381504233,-0.05900345051414911],[-0.3645853560484011,-0.2537822080169949]]},{"name":"u","qubits":[1],"real":[[0.9722918283140359,0.0],[0.0,0.9722918283140359]],"imag":[[0.23377040144926217,0.0],[0.0,-0.23377040144926217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5603183957474775,0.0],[0.0,0.5603183957474775]],"imag":[[0.8282773058505063,0.0],[0.0,-0.8282773058505063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3217019672598951,-0.444693246221864],[0.4043514803612845,-0.27586838971710437]],"imag":[[0.6303334864888506,0.5490313805572351],[0.5793853815911829,-0.6516970856793582]]},{"name":"u","qubits":[1],"real":[[0.6827823661526708,-0.7306218176806385],[0.7306218176806385,0.6827823661526708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9548183949110537,0.2971898934006321],[-0.2971898934006321,0.9548183949110537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6155761905662688,0.34800688446333655],[-0.05582298814647577,-0.22251455883503046]],"imag":[[-0.6866564163935592,-0.1687012975634691],[-0.38269140756995657,0.8949404179457848]]},{"name":"u","qubits":[1],"real":[[0.7437467170542486,0.0],[0.0,0.7437467170542486]],"imag":[[0.6684615328282006,0.0],[0.0,-0.6684615328282006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7981618427249865,0.0],[0.0,0.7981618427249865]],"imag":[[0.6024430867873363,0.0],[0.0,-0.6024430867873363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8305328543076065,-0.05322369941332596],[-0.5496603210419775,0.013626373939462085]],"imag":[[0.08880421933989195,-0.5472624839725934],[0.014230952713127434,0.8351558737087159]]},{"name":"u","qubits":[3],"real":[[0.9987122702136104,0.0],[0.0,0.9987122702136104]],"imag":[[0.050732645552704375,0.0],[0.0,-0.050732645552704375]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9863218421540512,0.0],[0.0,0.9863218421540512]],"imag":[[0.16483089422143843,0.0],[0.0,-0.16483089422143843]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9944344383912732,0.0],[0.0,0.9944344383912732]],"imag":[[0.10535723867600683,0.0],[0.0,-0.10535723867600683]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9140383450306989,0.0],[0.0,0.9140383450306989]],"imag":[[-0.4056277897451566,0.0],[0.0,0.4056277897451566]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6725846497559562,0.0],[0.0,0.6725846497559562]],"imag":[[0.7400201949356907,0.0],[0.0,-0.7400201949356907]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9979172753393198,0.0],[0.0,0.9979172753393198]],"imag":[[-0.06450667856391473,0.0],[0.0,0.06450667856391473]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9987609718698821,0.0],[0.0,0.9987609718698821]],"imag":[[0.049764656831213824,0.0],[0.0,-0.049764656831213824]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985681954403546,0.0],[0.0,0.9985681954403546]],"imag":[[-0.05349354218028446,0.0],[0.0,0.05349354218028446]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.14983693176476623,-0.06557056291730519],[0.9023670553856785,-0.2705971634131353]],"imag":[[-0.308873682435156,-0.9369345993488418],[0.2605372133359205,-0.21126105408829565]]},{"name":"u","qubits":[1],"real":[[0.9999654115258704,0.0],[0.0,0.9999654115258704]],"imag":[[0.00831719615596451,0.0],[0.0,-0.00831719615596451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8714579437098035,0.0],[0.0,0.8714579437098035]],"imag":[[0.49047023594208145,0.0],[0.0,-0.49047023594208145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0164173170456392,0.1607462598986341],[0.036314596951785814,0.9585395640922764]],"imag":[[0.9868478011299268,0.00474647602460028],[-0.1566625007916083,0.23524458540790558]]},{"name":"u","qubits":[1],"real":[[0.7623355838658504,-0.6471819354493086],[0.6471819354493086,0.7623355838658504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9946210007122835,0.10358119975215381],[-0.10358119975215381,0.9946210007122835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7072454214562021,0.5288462162846294],[0.3823275873295443,0.7681397628791056]],"imag":[[0.30484709242827857,0.35664245903803304],[-0.5105857225129129,0.05558003793420678]]},{"name":"u","qubits":[1],"real":[[0.9952842079059493,0.0],[0.0,0.9952842079059493]],"imag":[[0.09700178087554402,0.0],[0.0,-0.09700178087554402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.923614658007217,0.0],[0.0,0.923614658007217]],"imag":[[0.3833222710908036,0.0],[0.0,-0.3833222710908036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16501603407934584,-0.3676601442672236],[0.4286634892145835,-0.8545900913635657]],"imag":[[0.8385299813843571,0.36669223762397596],[-0.29306107184450947,0.006212642508481303]]},{"name":"u","qubits":[2],"real":[[0.8544463776864444,0.0],[0.0,0.8544463776864444]],"imag":[[0.5195395920028751,0.0],[0.0,-0.5195395920028751]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8886866997511972,0.0],[0.0,0.8886866997511972]],"imag":[[0.45851493943526583,0.0],[0.0,-0.45851493943526583]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9684911629264109,0.0],[0.0,0.9684911629264109]],"imag":[[0.24904792176094973,0.0],[0.0,-0.24904792176094973]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7126478383689915,0.0],[0.0,0.7126478383689915]],"imag":[[-0.7015219586499084,0.0],[0.0,0.7015219586499084]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6500411092075159,0.7241413583252372],[-0.18923220380953498,-0.17056204874032083]],"imag":[[0.1534463671956882,-0.1718140328890198],[-0.7197860388866231,-0.6457614256014338]]},{"name":"u","qubits":[1],"real":[[0.790725865586966,0.0],[0.0,0.790725865586966]],"imag":[[-0.6121704055994077,0.0],[0.0,0.6121704055994077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8827393493570992,0.0],[0.0,0.8827393493570992]],"imag":[[0.46986300247689766,0.0],[0.0,-0.46986300247689766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8024747897509652,-0.5591079402315403],[0.5173887571502319,-0.6788338220197725]],"imag":[[-0.2076356022791526,-0.017887975021292343],[-0.21267473393625375,0.4756710771128616]]},{"name":"u","qubits":[1],"real":[[0.6028923499297669,-0.7978225456805313],[0.7978225456805313,0.6028923499297669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9128209081876341,0.40836012241097064],[-0.40836012241097064,0.9128209081876341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0370127444811654,-0.3328933427715986],[-0.3058232164436836,-0.4832065464642981]],"imag":[[0.9409382636230683,-0.049469820439617875],[-0.14048986112889753,0.8082364707547346]]},{"name":"u","qubits":[1],"real":[[0.4713557026606458,0.0],[0.0,0.4713557026606458]],"imag":[[-0.8819431963393611,0.0],[0.0,0.8819431963393611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9881587482054964,0.0],[0.0,0.9881587482054964]],"imag":[[-0.15343496454506808,0.0],[0.0,0.15343496454506808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7713307975390176,0.27069578040278697],[0.12666497725989442,-0.7818260043762624]],"imag":[[0.5154905898787663,0.2569864723801446],[0.3511043093583659,0.4994295209204035]]},{"name":"u","qubits":[2],"real":[[0.6269408892297084,-0.7790668273080702],[0.7790668273080702,0.6269408892297084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908908230550015,0.13466765307742495],[-0.13466765307742495,0.9908908230550015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9973042213894158,0.0733777214067817],[-0.0733777214067817,0.9973042213894158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.900001709924259,0.43588636378465667],[-0.43588636378465667,0.900001709924259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.25839963428023915,-0.3604878951891067],[0.30298793383950506,0.22089443939334807]],"imag":[[0.4890298759890992,-0.751084473821722],[-0.7760655393338846,-0.5070761651381116]]},{"name":"u","qubits":[1],"real":[[0.5182727590533238,0.0],[0.0,0.5182727590533238]],"imag":[[-0.8552153806049417,0.0],[0.0,0.8552153806049417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.919363438016416,0.0],[0.0,0.919363438016416]],"imag":[[0.393409289212438,0.0],[0.0,-0.393409289212438]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8514955404224798,0.24780250296783435],[-0.23901089786289542,-0.8302881359542423]],"imag":[[0.44452824492574694,-0.12626917132356935],[0.14221031891757013,0.48298201538956376]]},{"name":"u","qubits":[1],"real":[[0.8463486316999722,-0.5326293210287852],[0.5326293210287852,0.8463486316999722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9747988706846887,0.22308554796726615],[-0.22308554796726615,0.9747988706846887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2298833706303598,-0.9688438459105443],[-0.43491230564183947,0.02825248231874536]],"imag":[[-0.06604799264554151,0.06428764124141507],[0.8681259038736365,-0.2375089443951738]]},{"name":"u","qubits":[1],"real":[[0.6588150275111831,0.0],[0.0,0.6588150275111831]],"imag":[[-0.752304964442904,0.0],[0.0,0.752304964442904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7692009827629726,0.0],[0.0,0.7692009827629726]],"imag":[[-0.6390069233713177,0.0],[0.0,0.6390069233713177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7336612231296677,0.07550853261421067],[-0.584490639545513,0.37865061966080626]],"imag":[[0.09764206528175057,0.6682108187285228],[-0.3325325984727986,-0.6359374744950114]]},{"name":"u","qubits":[2],"real":[[0.983574178345182,0.0],[0.0,0.983574178345182]],"imag":[[-0.18050439244683228,0.0],[0.0,0.18050439244683228]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7355312822742701,0.0],[0.0,0.7355312822742701]],"imag":[[-0.6774907621480665,0.0],[0.0,0.6774907621480665]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8713376468707633,0.0],[0.0,0.8713376468707633]],"imag":[[-0.4906839157193976,0.0],[0.0,0.4906839157193976]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954998190847224,0.0],[0.0,0.9954998190847224]],"imag":[[-0.09476344338554278,0.0],[0.0,0.09476344338554278]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22758172790774275,-0.755512512717431],[-0.31664056685633735,-0.5994841845232552]],"imag":[[-0.583725221184557,-0.19150004282756428],[0.7121868959033595,-0.1820639701613747]]},{"name":"u","qubits":[1],"real":[[0.6639828766480034,0.0],[0.0,0.6639828766480034]],"imag":[[-0.7477477780095654,0.0],[0.0,0.7477477780095654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9425405230586275,0.0],[0.0,0.9425405230586275]],"imag":[[-0.33409184724019986,0.0],[0.0,0.33409184724019986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8602256442120695,-0.3898613301827032],[0.1395623018104305,0.4234661219155314]],"imag":[[0.10244347584619637,-0.31229043937439527],[0.47962437303566413,-0.7557507977457518]]},{"name":"u","qubits":[1],"real":[[0.5612041487278365,-0.8276774150903625],[0.8276774150903625,0.5612041487278365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9148600419485633,0.4037711030347182],[-0.4037711030347182,0.9148600419485633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8620699358349517,0.04758119725450911],[0.029348755283395835,0.27958035346862825]],"imag":[[-0.5042175216399909,0.018334292148192034],[0.0416985271210282,-0.9587672863388742]]},{"name":"u","qubits":[1],"real":[[0.769546676991639,0.0],[0.0,0.769546676991639]],"imag":[[-0.6385905667414185,0.0],[0.0,0.6385905667414185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7407565053124641,0.0],[0.0,0.7407565053124641]],"imag":[[-0.671773622463152,0.0],[0.0,0.671773622463152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7227244442141165,0.6156509464382439],[-0.6468557845640752,-0.7341375989521669]],"imag":[[-0.13559885871880017,0.28329532188027723],[0.20213837148238373,0.04194828429378136]]},{"name":"u","qubits":[3],"real":[[0.7386305100953017,-0.6741105024818664],[0.6741105024818664,0.7386305100953017]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9876050773277414,0.15695926616949377],[-0.15695926616949377,0.9876050773277414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999652742182975,0.008333688110614272],[-0.008333688110614272,0.9999652742182975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9811796667877429,0.19309702608350504],[-0.19309702608350504,0.9811796667877429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999130341768303,-0.013188028028670565],[0.013188028028670565,0.9999130341768303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997935909577667,-0.06421775747715278],[0.06421775747715278,0.997935909577667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999919334259154,0.00401660093854792],[-0.00401660093854792,0.9999919334259154]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.90590139458434,0.42348868141917057],[-0.42348868141917057,0.90590139458434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5698051486612338,0.3196511428568608],[-0.7114679074262803,-0.6095441138248322]],"imag":[[0.2812204993470254,-0.702894209804336],[-0.30008422152560676,0.17949610022321147]]},{"name":"u","qubits":[1],"real":[[0.8969337264937118,0.0],[0.0,0.8969337264937118]],"imag":[[-0.4421650034524479,0.0],[0.0,0.4421650034524479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6644655503091529,0.0],[0.0,0.6644655503091529]],"imag":[[0.7473188960894502,0.0],[0.0,-0.7473188960894502]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6118573844581428,-0.6036140541640422],[0.23057841327453882,-0.029458636982982206]],"imag":[[-0.4697628577659712,-0.20150303264029706],[-0.5931163409310051,0.7708299359518396]]},{"name":"u","qubits":[1],"real":[[0.6100217143096126,-0.7923846970195484],[0.7923846970195484,0.6100217143096126]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9151386035580212,0.40313935094192294],[-0.40313935094192294,0.9151386035580212]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3300293278644362,-0.15593876665237322],[-0.42556559618011497,0.8331404818675383]],"imag":[[-0.824430971387302,-0.4325243544838538],[0.17403488016659582,-0.30738041789741327]]},{"name":"u","qubits":[1],"real":[[0.6047910799284508,0.0],[0.0,0.6047910799284508]],"imag":[[0.7963841721424266,0.0],[0.0,-0.7963841721424266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8983220596974666,0.0],[0.0,0.8983220596974666]],"imag":[[-0.4393375434229372,0.0],[0.0,0.4393375434229372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8660469299259066,-0.11139895530806393],[-0.3206955657829635,0.6024675450052627]],"imag":[[-0.2413546878513556,0.4234393729618895],[-0.29810230442791125,-0.6673246791459504]]},{"name":"u","qubits":[2],"real":[[0.9643838603303149,0.0],[0.0,0.9643838603303149]],"imag":[[-0.26450665385657085,0.0],[0.0,0.26450665385657085]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5696306392709136,0.0],[0.0,0.5696306392709136]],"imag":[[0.8219008059393849,0.0],[0.0,-0.8219008059393849]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8853844810738196,0.0],[0.0,0.8853844810738196]],"imag":[[-0.46485946335816714,0.0],[0.0,0.46485946335816714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9857601554283921,0.0],[0.0,0.9857601554283921]],"imag":[[-0.16815741425757044,0.0],[0.0,0.16815741425757044]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5129698685147557,-0.33655834737739065],[-0.15392663718854907,-0.6161326767041525]],"imag":[[0.4582245280719458,0.6431334812306051],[-0.7093650585086788,0.30575861202618576]]},{"name":"u","qubits":[1],"real":[[0.9079911581511086,0.0],[0.0,0.9079911581511086]],"imag":[[-0.4189893276915397,0.0],[0.0,0.4189893276915397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8957338044903771,0.0],[0.0,0.8957338044903771]],"imag":[[-0.44459076856497476,0.0],[0.0,0.44459076856497476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6669516654101666,-0.38091242141398957],[0.3093617226163656,-0.5302198783121364]],"imag":[[-0.568793737861404,-0.29420211927990814],[-0.3687065016460828,0.698009828631664]]},{"name":"u","qubits":[1],"real":[[0.874872690495223,-0.4843529450985611],[0.4843529450985611,0.874872690495223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9350144392867947,0.35460964217742424],[-0.35460964217742424,0.9350144392867947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5829843003387702,0.4832038840206825],[0.75225880220688,-0.5616914095658097]],"imag":[[-0.2931373680394096,-0.583706943152786],[-0.09113991178244764,0.3321189115400261]]},{"name":"u","qubits":[1],"real":[[0.9877128831191634,0.0],[0.0,0.9877128831191634]],"imag":[[0.15627943089360757,0.0],[0.0,-0.15627943089360757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.686277733529682,0.0],[0.0,0.686277733529682]],"imag":[[0.727339585380421,0.0],[0.0,-0.727339585380421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2886387710172569,0.04166479151080674],[0.23545586200459456,0.7449251273019114]],"imag":[[0.8892886148114987,-0.3523030862491199],[0.2653562821565887,0.565007199318679]]},{"name":"u","qubits":[2],"real":[[0.7492818965805532,-0.6622511906041765],[0.6622511906041765,0.7492818965805532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9826255726196125,0.18559898715773954],[-0.18559898715773954,0.9826255726196125]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999910882222769,0.0042217858811643295],[-0.0042217858811643295,0.9999910882222769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.963056069451549,0.26930096006611864],[-0.26930096006611864,0.963056069451549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3921211758310643,0.494961843676139],[-0.43171308788149665,0.808483728008134]],"imag":[[0.7691145504175321,0.09857263872707293],[-0.2613954887765355,-0.30273795557407257]]},{"name":"u","qubits":[1],"real":[[0.9973899274344925,0.0],[0.0,0.9973899274344925]],"imag":[[-0.07220341163835585,0.0],[0.0,0.07220341163835585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5322145695778214,0.0],[0.0,0.5322145695778214]],"imag":[[0.8466095038027238,0.0],[0.0,-0.8466095038027238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12657038153575506,-0.2850063487501324],[-0.4396739473374332,-0.3315564231726393]],"imag":[[-0.8696157184988368,0.38277907705328285],[-0.18556740201437594,-0.8138316150134011]]},{"name":"u","qubits":[1],"real":[[0.8009567773447145,-0.5987221733204554],[0.5987221733204554,0.8009567773447145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970517460380019,0.24103082603168907],[-0.24103082603168907,0.970517460380019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7600303063088079,0.19304964053013918],[0.08029548967231533,-0.8719088302303444]],"imag":[[-0.5016707874741856,0.3652563357128168],[-0.40525669497918587,-0.26285858798826095]]},{"name":"u","qubits":[1],"real":[[0.9909195989922908,0.0],[0.0,0.9909195989922908]],"imag":[[-0.13445574860509898,0.0],[0.0,0.13445574860509898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6974840761031973,0.0],[0.0,0.6974840761031973]],"imag":[[0.7166002815953042,0.0],[0.0,-0.7166002815953042]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19815938343483785,0.5890891676731445],[-0.5770238129799768,0.5081681804037699]],"imag":[[-0.7167592190907731,-0.3161693108688316],[0.33768713309683385,0.5429327949387582]]},{"name":"u","qubits":[2],"real":[[0.9990773797458143,0.0],[0.0,0.9990773797458143]],"imag":[[0.04294635351503043,0.0],[0.0,-0.04294635351503043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9291215881794648,0.0],[0.0,0.9291215881794648]],"imag":[[0.3697743560319848,0.0],[0.0,-0.3697743560319848]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8300413580148228,0.0],[0.0,0.8300413580148228]],"imag":[[0.5577018414752715,0.0],[0.0,-0.5577018414752715]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9960212121867907,0.0],[0.0,0.9960212121867907]],"imag":[[0.08911646802895655,0.0],[0.0,-0.08911646802895655]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4075425797983047,-0.5962113905483577],[-0.07072278664956681,0.20202333854044768]],"imag":[[-0.19988322607952716,-0.6621840524837311],[0.8882308421980756,-0.40648595191173414]]},{"name":"u","qubits":[1],"real":[[0.9440312466926206,0.0],[0.0,0.9440312466926206]],"imag":[[-0.32985603718588574,0.0],[0.0,0.32985603718588574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5688206916290638,0.0],[0.0,0.5688206916290638]],"imag":[[-0.8224615618827626,0.0],[0.0,0.8224615618827626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5278506179425169,-0.3624519514718486],[0.29306162362303595,-0.5226866385436626]],"imag":[[-0.6631221233185781,-0.3876484974527984],[0.4424450920313091,-0.66720004735069]]},{"name":"u","qubits":[1],"real":[[0.7847604633847115,-0.6197991732071066],[0.6197991732071066,0.7847604633847115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8785552935635202,0.4776406558821357],[-0.4776406558821357,0.8785552935635202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19587453155454984,0.8104802895766124],[-0.7670912881130306,0.2562612255762001]],"imag":[[0.4759465347862291,-0.27969584215908067],[-0.3829869705542971,-0.4463430523184129]]},{"name":"u","qubits":[1],"real":[[0.9291961635161818,0.0],[0.0,0.9291961635161818]],"imag":[[-0.3695869176618797,0.0],[0.0,0.3695869176618797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.926109837874062,0.0],[0.0,0.926109837874062]],"imag":[[0.37725398366734136,0.0],[0.0,-0.37725398366734136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5846036431226984,-0.35564967041752843],[-0.4997942068636698,-0.3156348616198665]],"imag":[[-0.6186272232860983,0.3860728570994131],[0.1604515186669037,-0.7904654926517714]]},{"name":"u","qubits":[3],"real":[[0.9952516789615304,0.0],[0.0,0.9952516789615304]],"imag":[[0.09733496557894651,0.0],[0.0,-0.09733496557894651]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9632213450861977,0.0],[0.0,0.9632213450861977]],"imag":[[0.2687092115472339,0.0],[0.0,-0.2687092115472339]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9948806320536501,0.0],[0.0,0.9948806320536501]],"imag":[[0.1010570530172422,0.0],[0.0,-0.1010570530172422]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.841761150463842,0.0],[0.0,0.841761150463842]],"imag":[[-0.5398501325088186,0.0],[0.0,0.5398501325088186]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8371240784974067,0.0],[0.0,0.8371240784974067]],"imag":[[-0.5470130503012408,0.0],[0.0,0.5470130503012408]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9967224088569885,0.0],[0.0,0.9967224088569885]],"imag":[[-0.08089771123043157,0.0],[0.0,0.08089771123043157]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998095934152839,0.0],[0.0,0.9998095934152839]],"imag":[[-0.019513505957789955,0.0],[0.0,0.019513505957789955]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997553873027274,0.0],[0.0,0.9997553873027274]],"imag":[[-0.022117087493010223,0.0],[0.0,0.022117087493010223]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4469192006109687,0.06459511092761497],[0.4357014578788946,-0.8521745414046946]],"imag":[[-0.7559433452845502,-0.4739624019787912],[-0.1974262557196023,-0.21209824170992658]]},{"name":"u","qubits":[1],"real":[[0.9998871546653213,0.0],[0.0,0.9998871546653213]],"imag":[[0.015022580846440916,0.0],[0.0,-0.015022580846440916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7796472194299859,0.0],[0.0,0.7796472194299859]],"imag":[[0.6262189818546635,0.0],[0.0,-0.6262189818546635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.021701996772656607,0.5194743611627094],[0.4366823515295275,-0.7223748503211884]],"imag":[[0.7220679925361606,0.4563915266363666],[0.5361486373698254,-0.0052667003486369934]]},{"name":"u","qubits":[1],"real":[[0.5843683416648844,-0.8114885342750278],[0.8114885342750278,0.5843683416648844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9550194132078745,0.2965432858725469],[-0.2965432858725469,0.9550194132078745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24147084657223264,-0.9258180853336905],[-0.640118135506868,-0.350442779798584]],"imag":[[-0.25909863960602086,-0.13198711330678367],[0.6817686541673863,-0.05128482111738856]]},{"name":"u","qubits":[1],"real":[[0.8373328386972263,0.0],[0.0,0.8373328386972263]],"imag":[[0.5466934399087342,0.0],[0.0,-0.5466934399087342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8582719531924067,0.0],[0.0,0.8582719531924067]],"imag":[[-0.5131951425756983,0.0],[0.0,0.5131951425756983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7059370172013317,-0.5238442501049112],[0.18820737760064765,-0.08415142083027774]],"imag":[[0.3101650050937576,0.36199143497063424],[-0.6082997455011492,0.7664645725747339]]},{"name":"u","qubits":[2],"real":[[0.9597645709817496,0.0],[0.0,0.9597645709817496]],"imag":[[-0.2808059263765959,0.0],[0.0,0.2808059263765959]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994913351602057,0.0],[0.0,0.9994913351602057]],"imag":[[0.031891549659265196,0.0],[0.0,-0.031891549659265196]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9853476809570028,0.0],[0.0,0.9853476809570028]],"imag":[[0.17055775453686292,0.0],[0.0,-0.17055775453686292]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6081503702173159,0.0],[0.0,0.6081503702173159]],"imag":[[-0.7938218485306017,0.0],[0.0,0.7938218485306017]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23340505587959104,0.4069977943668113],[-0.30531102029669016,-0.8519185300990344]],"imag":[[-0.8789470818159222,0.0855973284493739],[-0.2824168694368544,0.318214881513706]]},{"name":"u","qubits":[1],"real":[[0.9648271240430467,0.0],[0.0,0.9648271240430467]],"imag":[[-0.2628851854152748,0.0],[0.0,0.2628851854152748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7156272091785648,0.0],[0.0,0.7156272091785648]],"imag":[[0.6984824246058726,0.0],[0.0,-0.6984824246058726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41781710055108134,0.10088300918487844],[-0.21687113480981468,-0.5587669058978277]],"imag":[[-0.7098039297864115,0.5580590203595477],[0.5239982467844311,0.6051217176126751]]},{"name":"u","qubits":[1],"real":[[0.8028838524408994,-0.5961354875275083],[0.5961354875275083,0.8028838524408994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9774249333208608,0.2112829849342129],[-0.2112829849342129,0.9774249333208608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08926556845735296,-0.6472175609668603],[0.6719959695226912,0.1067391905439738]],"imag":[[0.4312961153165336,-0.6221934972152645],[-0.5953458962200976,-0.4273071799082766]]},{"name":"u","qubits":[1],"real":[[0.9919374426405435,0.0],[0.0,0.9919374426405435]],"imag":[[-0.1267284888560517,0.0],[0.0,0.1267284888560517]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5747509356525783,0.0],[0.0,0.5747509356525783]],"imag":[[0.8183283949408611,0.0],[0.0,-0.8183283949408611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23342583225201685,-0.3535699960733064],[0.3676437905909554,0.18500550454975373]],"imag":[[-0.8986318296776368,0.11384846685132871],[-0.0530213048461628,0.9098350112842521]]},{"name":"u","qubits":[2],"real":[[0.8190235238599579,-0.5737599387932353],[0.5737599387932353,0.8190235238599579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9611739768565006,0.2759430850988284],[-0.2759430850988284,0.9611739768565006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9924957446379251,-0.12227917596880687],[0.12227917596880687,0.9924957446379251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9142362187942968,0.4051816089665307],[-0.4051816089665307,0.9142362187942968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9535590687304246,-0.15474168707105157],[-0.1713528038241766,-0.09034765078951522]],"imag":[[-0.22397904429058413,-0.12889336849910732],[-0.10581449230722222,-0.9753352304906112]]},{"name":"u","qubits":[1],"real":[[0.8829922542471359,0.0],[0.0,0.8829922542471359]],"imag":[[0.4693875572909462,0.0],[0.0,-0.4693875572909462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9340496072288579,0.0],[0.0,0.9340496072288579]],"imag":[[0.3571432923010264,0.0],[0.0,-0.3571432923010264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6280230610296946,-0.5698478586838618],[0.5197465447251792,-0.6397596477244448]],"imag":[[0.42378079347198977,0.31822993550664047],[-0.3947915945728587,0.4058456840282414]]},{"name":"u","qubits":[1],"real":[[0.8897924783900317,-0.45636536393609556],[0.45636536393609556,0.8897924783900317]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9592808303197597,0.2824540468483896],[-0.2824540468483896,0.9592808303197597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09330520300144714,-0.1703751163012477],[0.8845617811583797,0.019901375969498526]],"imag":[[0.04554598549311117,0.9798938830524743],[0.45471986718444013,-0.10190305655965697]]},{"name":"u","qubits":[1],"real":[[0.9851464410993314,0.0],[0.0,0.9851464410993314]],"imag":[[0.17171630554295542,0.0],[0.0,-0.17171630554295542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.721291479892843,0.0],[0.0,0.721291479892843]],"imag":[[0.6926316488827178,0.0],[0.0,-0.6926316488827178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25273922561065976,-0.05606696188821403],[0.4506112363778039,-0.34765207859921965]],"imag":[[0.702962924161975,0.6624367946272268],[-0.48878985744534037,0.66118985257963]]},{"name":"u","qubits":[2],"real":[[0.9631922123012021,0.0],[0.0,0.9631922123012021]],"imag":[[0.26881361974854606,0.0],[0.0,-0.26881361974854606]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.917891278694067,0.0],[0.0,0.917891278694067]],"imag":[[-0.39683195498519364,0.0],[0.0,0.39683195498519364]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7067179926040217,0.0],[0.0,0.7067179926040217]],"imag":[[0.7074953561188525,0.0],[0.0,-0.7074953561188525]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993345108999536,0.0],[0.0,0.9993345108999536]],"imag":[[-0.036476503729806174,0.0],[0.0,0.036476503729806174]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.17917554000936564,0.40967839365304887],[0.5169873983902383,0.04737352609840187]],"imag":[[0.6664136235208626,0.5966176514502428],[-0.506471162213446,0.688452424483245]]},{"name":"u","qubits":[1],"real":[[0.9999169129804346,0.0],[0.0,0.9999169129804346]],"imag":[[-0.012890583217137364,0.0],[0.0,0.012890583217137364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9521798940561175,0.0],[0.0,0.9521798940561175]],"imag":[[0.30553796712565995,0.0],[0.0,-0.30553796712565995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.021557139105098377,0.5293164462929483],[-0.5421058805835137,-0.1157014081654753]],"imag":[[-0.8359499813902735,0.1433423107495097],[0.08272927295690279,0.8281849224547145]]},{"name":"u","qubits":[1],"real":[[0.8300459247967958,-0.5576950445613014],[0.5576950445613014,0.8300459247967958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9101862429334735,0.4141992312579153],[-0.4141992312579153,0.9101862429334735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26867597882218325,0.1852781702985757],[0.12454725111912575,-0.2829941929835087]],"imag":[[-0.9434477934902326,0.058236405908717453],[-0.14902168164741134,-0.9392522597126182]]},{"name":"u","qubits":[1],"real":[[0.7640136337671578,0.0],[0.0,0.7640136337671578]],"imag":[[0.6452000987429429,0.0],[0.0,-0.6452000987429429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.854213690093797,0.0],[0.0,0.854213690093797]],"imag":[[-0.5199220822934323,0.0],[0.0,0.5199220822934323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9675081966539498,0.03187509092768434],[-0.17060851077656164,0.4530290829693092]],"imag":[[0.16431299346448294,0.18950754118112142],[-0.08844131182183153,-0.8705374893695413]]},{"name":"u","qubits":[4],"real":[[0.9928502287382459,0.0],[0.0,0.9928502287382459]],"imag":[[0.11936675958747008,0.0],[0.0,-0.11936675958747008]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9853789339766638,0.0],[0.0,0.9853789339766638]],"imag":[[-0.1703771007941318,0.0],[0.0,0.1703771007941318]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.984326209362981,0.0],[0.0,0.984326209362981]],"imag":[[0.17635734620679958,0.0],[0.0,-0.17635734620679958]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996509502155964,0.0],[0.0,0.9996509502155964]],"imag":[[-0.026419268215741733,0.0],[0.0,0.026419268215741733]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9986280396995739,0.0],[0.0,0.9986280396995739]],"imag":[[-0.05236447579978386,0.0],[0.0,0.05236447579978386]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9832344504002182,0.0],[0.0,0.9832344504002182]],"imag":[[0.18234586791638835,0.0],[0.0,-0.18234586791638835]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9855611280517294,0.0],[0.0,0.9855611280517294]],"imag":[[-0.16932000139795303,0.0],[0.0,0.16932000139795303]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9280480585419708,0.0],[0.0,0.9280480585419708]],"imag":[[-0.3724604690923304,0.0],[0.0,0.3724604690923304]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9131256732785163,0.0],[0.0,0.9131256732785163]],"imag":[[-0.40767818778989917,0.0],[0.0,0.40767818778989917]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9767276601905419,0.0],[0.0,0.9767276601905419]],"imag":[[-0.21448328097711775,0.0],[0.0,0.21448328097711775]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.993813841737127,0.0],[0.0,0.993813841737127]],"imag":[[0.11105875909487144,0.0],[0.0,-0.11105875909487144]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9039671240637229,0.0],[0.0,0.9039671240637229]],"imag":[[-0.42760196282519775,0.0],[0.0,0.42760196282519775]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9724060600544591,0.0],[0.0,0.9724060600544591]],"imag":[[-0.23329477998738785,0.0],[0.0,0.23329477998738785]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9893979813217872,0.0],[0.0,0.9893979813217872]],"imag":[[0.14522959256423018,0.0],[0.0,-0.14522959256423018]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9904622731110275,0.0],[0.0,0.9904622731110275]],"imag":[[-0.13778419918022625,0.0],[0.0,0.13778419918022625]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9860471762963761,0.0],[0.0,0.9860471762963761]],"imag":[[0.16646611101946077,0.0],[0.0,-0.16646611101946077]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6838097208051371,-0.30221016488836855],[-0.30560526897648793,-0.2872316892675478]],"imag":[[-0.18424221907299118,-0.6380658952503305],[-0.6364467691938336,0.647332129773465]]},{"name":"u","qubits":[1],"real":[[0.7380598504427356,0.0],[0.0,0.7380598504427356]],"imag":[[-0.6747352496827529,0.0],[0.0,0.6747352496827529]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8393469407364199,0.0],[0.0,0.8393469407364199]],"imag":[[0.5435960936912745,0.0],[0.0,-0.5435960936912745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8779910268354782,0.4031013496382417],[-0.46205876120945444,-0.8538968774459369]],"imag":[[-0.07886544205971763,0.24580744652051528],[0.09702422395820681,-0.2189706004078405]]},{"name":"u","qubits":[1],"real":[[0.5948697618989159,-0.8038220987123501],[0.8038220987123501,0.5948697618989159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9113550750491474,0.4116210966194067],[-0.4116210966194067,0.9113550750491474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24665580324480554,-0.6360183475021262],[0.5887773062522632,-0.21756450382768738]],"imag":[[-0.7209313336072732,-0.1220638709428951],[0.2697410065066635,0.7302374680371541]]},{"name":"u","qubits":[1],"real":[[0.7051986233752224,0.0],[0.0,0.7051986233752224]],"imag":[[-0.709009803592088,0.0],[0.0,0.709009803592088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9155640292223879,0.0],[0.0,0.9155640292223879]],"imag":[[0.4021722372243844,0.0],[0.0,-0.4021722372243844]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8859517955531719,0.0023484019319208018],[-0.417711464983473,-0.3846027383529584]],"imag":[[0.004775175164323278,0.46374680448131117],[0.2014540783395118,-0.7981316432726776]]},{"name":"u","qubits":[2],"real":[[0.9303054313041202,0.0],[0.0,0.9303054313041202]],"imag":[[-0.3667857746506192,0.0],[0.0,0.3667857746506192]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8766740729618411,0.0],[0.0,0.8766740729618411]],"imag":[[-0.4810847844159038,0.0],[0.0,0.4810847844159038]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7227562309795122,0.0],[0.0,0.7227562309795122]],"imag":[[0.6911030535168325,0.0],[0.0,-0.6911030535168325]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9796714304723689,0.0],[0.0,0.9796714304723689]],"imag":[[-0.20060879421456673,0.0],[0.0,0.20060879421456673]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2722695691662964,-0.45377483481320313],[-0.2100834986428118,0.6957303914168561]],"imag":[[-0.80621659037761,0.26452313773307334],[-0.48140317271897554,-0.4899746231725138]]},{"name":"u","qubits":[1],"real":[[0.9511625772453356,0.0],[0.0,0.9511625772453356]],"imag":[[-0.30869038152817635,0.0],[0.0,0.30869038152817635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8193934184408354,0.0],[0.0,0.8193934184408354]],"imag":[[0.5732315638691244,0.0],[0.0,-0.5732315638691244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41687584806177447,0.10993828639918246],[-0.23745597763153944,-0.5165096989814778]],"imag":[[-0.5746098736497424,0.6956662947064597],[0.6630631034027255,0.48701099623217914]]},{"name":"u","qubits":[1],"real":[[0.7110855516946301,-0.7031054957622958],[0.7031054957622958,0.7110855516946301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8652584494128029,0.5013260572918108],[-0.5013260572918108,0.8652584494128029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6701227576268727,-0.1786466656940157],[-0.06195334699854752,0.8380804661189735]],"imag":[[-0.6367437510027308,0.33701372984781724],[-0.37637038680693863,-0.39003621247299153]]},{"name":"u","qubits":[1],"real":[[0.9430214893159462,0.0],[0.0,0.9430214893159462]],"imag":[[-0.3327318299897603,0.0],[0.0,0.3327318299897603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.503925347728586,0.0],[0.0,0.503925347728586]],"imag":[[-0.8637472106563492,0.0],[0.0,0.8637472106563492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46625023459153847,0.4890295597881813],[-0.3213790316159282,-0.4447048874020696]],"imag":[[-0.5784633495407956,0.45699120520504133],[-0.5871170156101649,-0.5951862659196143]]},{"name":"u","qubits":[2],"real":[[0.7501866907017312,-0.661226080167733],[0.661226080167733,0.7501866907017312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9896554852283985,0.14346435291508156],[-0.14346435291508156,0.9896554852283985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9938099893415133,0.11109322699886467],[-0.11109322699886467,0.9938099893415133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9778336407854076,0.20938331105499886],[-0.20938331105499886,0.9778336407854076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20279181230179424,-0.46614939422472645],[0.11439528741194845,-0.5453885566004855]],"imag":[[-0.7563825112818904,-0.4116621427265026],[0.61128937149945,-0.5619522620641223]]},{"name":"u","qubits":[1],"real":[[0.9999181654195298,0.0],[0.0,0.9999181654195298]],"imag":[[0.012793063121935531,0.0],[0.0,-0.012793063121935531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.939439123213132,0.0],[0.0,0.939439123213132]],"imag":[[0.3427158207269424,0.0],[0.0,-0.3427158207269424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.025268316679505576,-0.13734244349752014],[0.15227906832805438,0.6450015036859771]],"imag":[[0.9873363714071282,-0.07526921736619978],[0.036599005695913615,-0.7479603320858925]]},{"name":"u","qubits":[1],"real":[[0.4887073091047957,-0.8724478013196834],[0.8724478013196834,0.4887073091047957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9536137999864517,0.3010327564824128],[-0.3010327564824128,0.9536137999864517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.45214634433415996,0.7950242770592688],[0.4703277805373554,-0.018106136474694987]],"imag":[[-0.3931995549554109,-0.09430902488367263],[0.6478808317452581,-0.5989276872326387]]},{"name":"u","qubits":[1],"real":[[0.8544679007678931,0.0],[0.0,0.8544679007678931]],"imag":[[-0.5195041930122507,0.0],[0.0,0.5195041930122507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.772294853128856,0.0],[0.0,0.772294853128856]],"imag":[[-0.6352642440990038,0.0],[0.0,0.6352642440990038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6497035347380122,-0.6090817417467835],[0.5514596264233962,-0.5865057945972619]],"imag":[[-0.33680310871562824,-0.30572604530711145],[-0.40042635194675896,0.4376779295274242]]},{"name":"u","qubits":[2],"real":[[0.911146465624352,0.0],[0.0,0.911146465624352]],"imag":[[0.41208265940251804,0.0],[0.0,-0.41208265940251804]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9246984116074838,0.0],[0.0,0.9246984116074838]],"imag":[[0.38070046962224324,0.0],[0.0,-0.38070046962224324]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998006555577597,0.0],[0.0,0.9998006555577597]],"imag":[[0.01996620009601329,0.0],[0.0,-0.01996620009601329]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7211437240288939,0.0],[0.0,0.7211437240288939]],"imag":[[-0.692785485770118,0.0],[0.0,0.692785485770118]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39123895448071566,-0.5344366133978781],[-0.5016188147480062,-0.19427036288805263]],"imag":[[-0.7463509737663764,0.06534378864609121],[-0.1956294178942006,-0.8199797080711977]]},{"name":"u","qubits":[1],"real":[[0.8793673748720833,0.0],[0.0,0.8793673748720833]],"imag":[[-0.47614390682920754,0.0],[0.0,0.47614390682920754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7090883628661002,0.0],[0.0,0.7090883628661002]],"imag":[[0.7051196307350078,0.0],[0.0,-0.7051196307350078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7856870647436554,-0.18358897581265943],[-0.126160158905214,-0.8799697849734822]],"imag":[[-0.5128141079923627,0.2932790734071474],[0.32218184499364233,-0.32547757310639336]]},{"name":"u","qubits":[1],"real":[[0.7318058053947329,-0.6815132157123339],[0.6815132157123339,0.7318058053947329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8868030315405749,0.4621475773499695],[-0.4621475773499695,0.8868030315405749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7721511140960442,-0.2538414549816],[-0.2970142715749216,-0.4834063144445346]],"imag":[[0.5598832832675421,0.16086603697057777],[-0.045780875904832576,0.8221952134604996]]},{"name":"u","qubits":[1],"real":[[0.9588493102692541,0.0],[0.0,0.9588493102692541]],"imag":[[-0.2839154807265284,0.0],[0.0,0.2839154807265284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9217878607005559,0.0],[0.0,0.9217878607005559]],"imag":[[0.3876946477127233,0.0],[0.0,-0.3876946477127233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5249941403815439,0.26273024300005415],[0.2602615720736244,0.24216400148653283]],"imag":[[-0.8087888664556391,-0.03485027224540277],[-0.050056329911528946,-0.9333353493367667]]},{"name":"u","qubits":[3],"real":[[0.934844130069181,0.0],[0.0,0.934844130069181]],"imag":[[-0.35505837896773573,0.0],[0.0,0.35505837896773573]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9890280414541603,0.0],[0.0,0.9890280414541603]],"imag":[[0.14772790263639315,0.0],[0.0,-0.14772790263639315]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995101546767192,0.0],[0.0,0.9995101546767192]],"imag":[[0.031296177052810834,0.0],[0.0,-0.031296177052810834]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9497080072465297,0.0],[0.0,0.9497080072465297]],"imag":[[0.313136872584219,0.0],[0.0,-0.313136872584219]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999666715392248,0.0],[0.0,0.9999666715392248]],"imag":[[0.00816430099666035,0.0],[0.0,-0.00816430099666035]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9930062874929304,0.0],[0.0,0.9930062874929304]],"imag":[[-0.118061479744698,0.0],[0.0,0.118061479744698]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9942834035119107,0.0],[0.0,0.9942834035119107]],"imag":[[0.10677318718091593,0.0],[0.0,-0.10677318718091593]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.745063729512805,0.0],[0.0,0.745063729512805]],"imag":[[0.6669932825482351,0.0],[0.0,-0.6669932825482351]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5036581192667974,-0.17842566284922332],[0.5141855953601059,0.4590865082248369]],"imag":[[0.6133091257286154,-0.5816740479267143],[0.3252592638477921,0.6473477911998257]]},{"name":"u","qubits":[1],"real":[[0.687971418029764,0.0],[0.0,0.687971418029764]],"imag":[[-0.7257377818290266,0.0],[0.0,0.7257377818290266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9588929486267703,0.0],[0.0,0.9588929486267703]],"imag":[[0.28376806211034034,0.0],[0.0,-0.28376806211034034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8135734060446353,-0.5791660735718853],[0.004551167684800003,-0.010838642905398781]],"imag":[[0.043499260729545595,0.02779903804520988],[-0.579814982701912,0.8146633639283504]]},{"name":"u","qubits":[1],"real":[[0.7535952170223286,-0.657338762649115],[0.657338762649115,0.7535952170223286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8567124594287395,0.5157943018874485],[-0.5157943018874485,0.8567124594287395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5852416138467974,-0.357978428441691],[-0.7331193118100082,-0.14297533157545822]],"imag":[[-0.2899601100241361,0.6672831728638176],[0.1896087093674924,-0.6372932343467183]]},{"name":"u","qubits":[1],"real":[[0.9052989907584125,0.0],[0.0,0.9052989907584125]],"imag":[[0.42477492549796275,0.0],[0.0,-0.42477492549796275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5929065345692276,0.0],[0.0,0.5929065345692276]],"imag":[[0.8052712842670533,0.0],[0.0,-0.8052712842670533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7547947110210524,0.18720167557464895],[0.1560685994798805,0.45228615147593304]],"imag":[[0.6272473906703445,-0.04244040261276946],[0.11175082714807402,0.8709716310369696]]},{"name":"u","qubits":[2],"real":[[0.9842206416345054,0.0],[0.0,0.9842206416345054]],"imag":[[-0.17694555258768896,0.0],[0.0,0.17694555258768896]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9726924397949083,0.0],[0.0,0.9726924397949083]],"imag":[[0.23209786204493285,0.0],[0.0,-0.23209786204493285]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9970624403413015,0.0],[0.0,0.9970624403413015]],"imag":[[0.07659301574326796,0.0],[0.0,-0.07659301574326796]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5871246472945222,0.0],[0.0,0.5871246472945222]],"imag":[[-0.8094965401651095,0.0],[0.0,0.8094965401651095]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0857489101638102,-0.802787185677884],[-0.4813523882674689,0.35361155824053764]],"imag":[[-0.4983737851802498,0.3159168073436612],[-0.7159403417604242,-0.3615081897106478]]},{"name":"u","qubits":[1],"real":[[0.9934538741769122,0.0],[0.0,0.9934538741769122]],"imag":[[-0.11423396991649976,0.0],[0.0,0.11423396991649976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5853599920581807,0.0],[0.0,0.5853599920581807]],"imag":[[0.8107735070274846,0.0],[0.0,-0.8107735070274846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19545267285452983,0.4780351988853207],[0.2552474131886524,-0.7905534487924488]],"imag":[[-0.8386553883565819,-0.1730252608180757],[-0.43966367863969913,-0.34142327446715426]]},{"name":"u","qubits":[1],"real":[[0.8203381293504979,-0.5718787926945059],[0.5718787926945059,0.8203381293504979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9453393317112703,0.3260882517351537],[-0.3260882517351537,0.9453393317112703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8282558214953448,0.12399638341976547],[-0.12890849848142205,0.8094622720843483]],"imag":[[0.5272233030240279,-0.14371075048973822],[-0.13932150561478482,-0.555646422794693]]},{"name":"u","qubits":[1],"real":[[0.7607569776785147,0.0],[0.0,0.7607569776785147]],"imag":[[-0.6490368409523853,0.0],[0.0,0.6490368409523853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6825881142405594,0.0],[0.0,0.6825881142405594]],"imag":[[-0.7308033020570699,0.0],[0.0,0.7308033020570699]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7253035834490513,-0.6561348373637371],[-0.6695654931490971,0.7090603449959533]],"imag":[[-0.11568088287791353,-0.17331970566041796],[-0.110610558070004,0.19152227541899203]]},{"name":"u","qubits":[2],"real":[[0.7174966267286265,-0.6965619790320472],[0.6965619790320472,0.7174966267286265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.992144951273315,0.12509354764683606],[-0.12509354764683606,0.992144951273315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994157495526753,-0.03417834908336343],[0.03417834908336343,0.9994157495526753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9624207898565758,0.2715625586340002],[-0.2715625586340002,0.9624207898565758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5633711852466085,0.8073823702189044],[0.8168285921625495,0.5758884194804476]],"imag":[[-0.12400485790282384,0.12397342904846893],[0.005172414917573658,-0.0334189386124078]]},{"name":"u","qubits":[1],"real":[[0.764537446936587,0.0],[0.0,0.764537446936587]],"imag":[[-0.6445793141512419,0.0],[0.0,0.6445793141512419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159532140242665,0.0],[0.0,0.9159532140242665]],"imag":[[0.40128507288287724,0.0],[0.0,-0.40128507288287724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9831500921689791,0.06757831671291673],[-0.0035375749096912185,0.40103116912335735]],"imag":[[-0.16861312617016064,-0.02046169742473892],[0.07051946904941335,0.913339198458218]]},{"name":"u","qubits":[1],"real":[[0.8769838194139383,-0.4805199064410764],[0.4805199064410764,0.8769838194139383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9738304199870773,0.22727585245202064],[-0.22727585245202064,0.9738304199870773]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08138347444674518,-0.8836790332238145],[0.9305033686276201,-0.08460871243317886]],"imag":[[-0.040830801962693966,-0.45915241689300124],[0.35478593076770953,-0.03364208796047557]]},{"name":"u","qubits":[1],"real":[[0.9448595077046129,0.0],[0.0,0.9448595077046129]],"imag":[[-0.3274759696530366,0.0],[0.0,0.3274759696530366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7742875638646673,0.0],[0.0,0.7742875638646673]],"imag":[[0.6328339185319626,0.0],[0.0,-0.6328339185319626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5984692489894392,0.10460134472760743],[0.08049606762025491,0.6725468534198961]],"imag":[[-0.7596645360620476,-0.23195454154818065],[0.2413808893871381,-0.6949362411698976]]},{"name":"u","qubits":[2],"real":[[0.9907422908137145,0.0],[0.0,0.9907422908137145]],"imag":[[0.1357560797651183,0.0],[0.0,-0.1357560797651183]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6971563922878022,0.0],[0.0,0.6971563922878022]],"imag":[[0.7169190782035697,0.0],[0.0,-0.7169190782035697]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.885969337493946,0.0],[0.0,0.885969337493946]],"imag":[[0.46374382262251035,0.0],[0.0,-0.46374382262251035]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998413466639633,0.0],[0.0,0.9998413466639633]],"imag":[[0.017812397401596427,0.0],[0.0,-0.017812397401596427]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.33892158637912106,-0.7762897775309736],[-0.2651126684113287,0.5523088803945738]],"imag":[[0.5086041306031592,0.15436378435558074],[0.7457675708070776,-0.2617267735972529]]},{"name":"u","qubits":[1],"real":[[0.7695460092687102,0.0],[0.0,0.7695460092687102]],"imag":[[-0.6385913713937906,0.0],[0.0,0.6385913713937906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7243804016073042,0.0],[0.0,0.7243804016073042]],"imag":[[0.6894004886618813,0.0],[0.0,-0.6894004886618813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7129302040633905,0.683874373076123],[0.3075549210116814,0.2770732371007524]],"imag":[[-0.13375970239561352,0.07845194706894809],[-0.6158318250226013,-0.6703667318217253]]},{"name":"u","qubits":[1],"real":[[0.7435818514777864,-0.6686449208308302],[0.6686449208308302,0.7435818514777864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9519637683023587,0.30621068537785057],[-0.30621068537785057,0.9519637683023587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37164830400269544,-0.8927633274347239],[0.5346842667744058,-0.427728946869444]],"imag":[[0.24150708252636763,-0.08078061901967751],[-0.7194891257589919,0.1161726335607231]]},{"name":"u","qubits":[1],"real":[[0.9902449638005549,0.0],[0.0,0.9902449638005549]],"imag":[[-0.13933740225667177,0.0],[0.0,0.13933740225667177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6644953859641923,0.0],[0.0,0.6644953859641923]],"imag":[[0.7472923671711755,0.0],[0.0,-0.7472923671711755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22967513398664385,-0.5067808175766091],[-0.31123689489622175,0.6180744696572322]],"imag":[[-0.7999704001833818,0.22465505690956644],[-0.45872463081244613,-0.5573932707696371]]},{"name":"u","qubits":[3],"real":[[0.7414773401117015,-0.6709779088024255],[0.6709779088024255,0.7414773401117015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9961080677536125,0.0881403276381737],[-0.0881403276381737,0.9961080677536125]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999937811030453,0.0035267201809461215],[-0.0035267201809461215,0.9999937811030453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9722526692145567,0.2339332109923042],[-0.2339332109923042,0.9722526692145567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998536258930952,0.01710926031218949],[-0.01710926031218949,0.9998536258930952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999844851904857,0.017614542836945784],[-0.017614542836945784,0.999844851904857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998793626777308,-0.01553254941002458],[0.01553254941002458,0.9998793626777308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9411831522250143,0.33789683923911695],[-0.33789683923911695,0.9411831522250143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4059221359097797,-0.4886466241640309],[0.5943291096181472,-0.11446579838622879]],"imag":[[0.0051966120394750315,-0.7722853692093677],[0.6942428424278163,0.389483460750325]]},{"name":"u","qubits":[1],"real":[[0.9199663696803112,0.0],[0.0,0.9199663696803112]],"imag":[[-0.39199729419631063,0.0],[0.0,0.39199729419631063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7182116081563843,0.0],[0.0,0.7182116081563843]],"imag":[[0.6958247522971717,0.0],[0.0,-0.6958247522971717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5923848418040023,0.34045848895343456],[-0.5703056404736747,-0.8067738923606129]],"imag":[[-0.5689173954237197,0.4577130254697611],[-0.012832491147465746,-0.15395678036438692]]},{"name":"u","qubits":[1],"real":[[0.4869133108392036,-0.8734503006626108],[0.8734503006626108,0.4869133108392036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9848353713959486,0.17349147312592633],[-0.17349147312592633,0.9848353713959486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32432733052368,0.353291327893804],[0.80407114265842,0.34008938213218415]],"imag":[[-0.13473752339496958,0.8670887037090302],[-0.47971572833164056,0.08764490684675155]]},{"name":"u","qubits":[1],"real":[[0.8061721260335607,0.0],[0.0,0.8061721260335607]],"imag":[[0.5916810823463335,0.0],[0.0,-0.5916810823463335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7695111410903808,0.0],[0.0,0.7695111410903808]],"imag":[[0.6386333875845986,0.0],[0.0,-0.6386333875845986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.712683801517747,-0.6162420936636378],[0.4250392972491982,-0.5219910557571726]],"imag":[[0.22398666336882256,0.24931397009427855],[0.5111295036299726,-0.5344282590043286]]},{"name":"u","qubits":[2],"real":[[0.9939719612977788,0.0],[0.0,0.9939719612977788]],"imag":[[-0.10963457554004988,0.0],[0.0,0.10963457554004988]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5652341364081813,0.0],[0.0,0.5652341364081813]],"imag":[[0.8249305249770417,0.0],[0.0,-0.8249305249770417]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9064034910047986,0.0],[0.0,0.9064034910047986]],"imag":[[-0.42241296321764804,0.0],[0.0,0.42241296321764804]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9642798050446605,0.0],[0.0,0.9642798050446605]],"imag":[[-0.26488574439375095,0.0],[0.0,0.26488574439375095]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2618802435275116,-0.15897187677175545],[-0.13061401067137057,-0.9828543103358913]],"imag":[[-0.9479332395462581,0.0870014586600336],[0.12562361095608907,-0.03400137116134552]]},{"name":"u","qubits":[1],"real":[[0.3804229174955596,0.0],[0.0,0.3804229174955596]],"imag":[[-0.9248126317498948,0.0],[0.0,0.9248126317498948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9699832901533724,0.0],[0.0,0.9699832901533724]],"imag":[[0.24317157897920272,0.0],[0.0,-0.24317157897920272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5925436728105618,-0.35513042246805987],[0.19899997428627234,-0.758499474287368]],"imag":[[0.5983685363212727,-0.4058687886381078],[-0.5012445518775946,-0.36582981966056116]]},{"name":"u","qubits":[1],"real":[[0.5554842380939748,-0.831527065842812],[0.831527065842812,0.5554842380939748]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8580021267997133,0.5136461334490592],[-0.5136461334490592,0.8580021267997133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.739790734401196,-0.4130761798181668],[0.5448985568465963,0.00795802588072561]],"imag":[[-0.3405918899380711,-0.4075228870497727],[0.19948031619447784,0.8143892411012867]]},{"name":"u","qubits":[1],"real":[[0.8220545694147098,0.0],[0.0,0.8220545694147098]],"imag":[[-0.569408715163718,0.0],[0.0,0.569408715163718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8380582374802257,0.0],[0.0,0.8380582374802257]],"imag":[[0.5455807828282971,0.0],[0.0,-0.5455807828282971]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7383960117140183,0.19123617130350334],[0.6110436244307238,0.0525053506785422]],"imag":[[-0.2772799815481143,-0.5842224477908101],[0.06717760609067132,-0.786991770244527]]},{"name":"u","qubits":[2],"real":[[0.7678741186991794,-0.6406007632152482],[0.6406007632152482,0.7678741186991794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9926396136145538,0.1211057285315162],[-0.1211057285315162,0.9926396136145538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975782517441879,-0.06955308510058794],[0.06955308510058794,0.9975782517441879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9005594200632142,0.4347329420867566],[-0.4347329420867566,0.9005594200632142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5517292725066679,0.5360098141382371],[-0.7228962255162483,-0.1727584208848976]],"imag":[[-0.4134213562748563,-0.4872074211079035],[-0.04581090666514739,0.6674405861035387]]},{"name":"u","qubits":[1],"real":[[0.7288056808273569,0.0],[0.0,0.7288056808273569]],"imag":[[0.6847205850518683,0.0],[0.0,-0.6847205850518683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9161456314270245,0.0],[0.0,0.9161456314270245]],"imag":[[0.4008455837566114,0.0],[0.0,-0.4008455837566114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7061831957901021,0.036498895271509575],[0.228708990782378,-0.6718833776555376]],"imag":[[0.044091809380601164,0.7057117237039372],[0.6686205230656092,0.22183669782288784]]},{"name":"u","qubits":[1],"real":[[0.5690254003086108,-0.8223199461302305],[0.8223199461302305,0.5690254003086108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.909170705589282,0.4164236161630211],[-0.4164236161630211,0.909170705589282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12514461860103218,-0.6617446739965224],[-0.9735313035089471,-0.04884896582321876]],"imag":[[0.18979417790356296,-0.7144305290973709],[0.023532861221748518,0.22202879108099738]]},{"name":"u","qubits":[1],"real":[[0.8750198987005949,0.0],[0.0,0.8750198987005949]],"imag":[[-0.48408695177416267,0.0],[0.0,0.48408695177416267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6080681143038206,0.0],[0.0,0.6080681143038206]],"imag":[[-0.7938848583812365,0.0],[0.0,0.7938848583812365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.781733846922493,-0.1971615879262572],[-0.20402776006044604,-0.7939109536036778]],"imag":[[-0.49027922307283706,0.3311280481101718],[0.32694211891950015,-0.4703051368518564]]},{"name":"u","qubits":[2],"real":[[0.9642777847882655,0.0],[0.0,0.9642777847882655]],"imag":[[-0.26489309874708966,0.0],[0.0,0.26489309874708966]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9795953114788141,0.0],[0.0,0.9795953114788141]],"imag":[[0.20098016252537293,0.0],[0.0,-0.20098016252537293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975566922732704,0.0],[0.0,0.9975566922732704]],"imag":[[-0.06986161822354042,0.0],[0.0,0.06986161822354042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.811080648644294,0.0],[0.0,0.811080648644294]],"imag":[[0.5849343393875515,0.0],[0.0,-0.5849343393875515]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09794590214568295,0.1431623702163835],[-0.7324814883397144,0.29085312901982446]],"imag":[[0.28080886204695027,0.9439584307599528],[-0.612391910861339,0.06206024565381735]]},{"name":"u","qubits":[1],"real":[[0.9964459081329512,0.0],[0.0,0.9964459081329512]],"imag":[[0.08423510055254937,0.0],[0.0,-0.08423510055254937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9033880671992721,0.0],[0.0,0.9033880671992721]],"imag":[[-0.4288239732593824,0.0],[0.0,0.4288239732593824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1530530121299245,0.1002716349574492],[-0.12473985364606492,-0.3436226138561256]],"imag":[[0.8987890887791636,-0.3983698640615755],[0.3913986692387143,0.8444942568645485]]},{"name":"u","qubits":[1],"real":[[0.8631315843449716,-0.5049790768993694],[0.5049790768993694,0.8631315843449716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9764250632977267,0.21585665559354505],[-0.21585665559354505,0.9764250632977267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.017118109341812154,-0.2566942369719287],[-0.23332525172384275,-0.1618353313307851]],"imag":[[0.9568985390975893,0.13475987871343487],[-0.17207987422550552,0.9432694044267492]]},{"name":"u","qubits":[1],"real":[[0.9999452624335617,0.0],[0.0,0.9999452624335617]],"imag":[[0.010462893322368785,0.0],[0.0,-0.010462893322368785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9764618169261011,0.0],[0.0,0.9764618169261011]],"imag":[[0.21569033377826033,0.0],[0.0,-0.21569033377826033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01722102844213258,0.5554973985949486],[0.36773700662598724,-0.7164344439700061]],"imag":[[0.822822136691185,0.11870049580601078],[0.4329395587239708,0.4050364427345274]]},{"name":"u","qubits":[3],"real":[[0.9813222570674419,0.0],[0.0,0.9813222570674419]],"imag":[[-0.19237106794957867,0.0],[0.0,0.19237106794957867]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9289583177892357,0.0],[0.0,0.9289583177892357]],"imag":[[0.3701843376078917,0.0],[0.0,-0.3701843376078917]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8605880626878858,0.0],[0.0,0.8605880626878858]],"imag":[[0.509301665380265,0.0],[0.0,-0.509301665380265]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9706950289583992,0.0],[0.0,0.9706950289583992]],"imag":[[0.24031471189973458,0.0],[0.0,-0.24031471189973458]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9702747751567825,0.0],[0.0,0.9702747751567825]],"imag":[[0.24200591045355713,0.0],[0.0,-0.24200591045355713]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9559987556109374,0.0],[0.0,0.9559987556109374]],"imag":[[0.2933707198585763,0.0],[0.0,-0.2933707198585763]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9779669110095348,0.0],[0.0,0.9779669110095348]],"imag":[[0.2087599601706914,0.0],[0.0,-0.2087599601706914]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9529930245255848,0.0],[0.0,0.9529930245255848]],"imag":[[-0.30299223621336924,0.0],[0.0,0.30299223621336924]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.21244716680769082,0.5092941592573397],[0.00965576322905024,0.835026501750066]],"imag":[[-0.8339284812404846,0.006996344594409328],[0.5092506806355674,0.20808952852972498]]},{"name":"u","qubits":[1],"real":[[0.9983475918141284,0.0],[0.0,0.9983475918141284]],"imag":[[0.057463779191161045,0.0],[0.0,-0.057463779191161045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9400038102127045,0.0],[0.0,0.9400038102127045]],"imag":[[-0.3411639441465025,0.0],[0.0,0.3411639441465025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08210652761767001,0.27735697779469315],[-0.6414095615948023,-0.7109728758833402]],"imag":[[0.7108763443122754,-0.6410822475224053],[0.2765991965182619,0.08126640473398905]]},{"name":"u","qubits":[1],"real":[[0.5478585403959308,-0.8365709890470983],[0.8365709890470983,0.5478585403959308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9537814802638729,0.3005010614052061],[-0.3005010614052061,0.9537814802638729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5130835764678947,-0.7286016312061926],[-0.7163034969763992,0.5074275222136136]],"imag":[[0.18745796085059113,0.4132123176725583],[-0.43418205477890665,0.20226851763806583]]},{"name":"u","qubits":[1],"real":[[0.975971851488482,0.0],[0.0,0.975971851488482]],"imag":[[0.21789663857467947,0.0],[0.0,-0.21789663857467947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6593108802248131,0.0],[0.0,0.6593108802248131]],"imag":[[-0.7518704431065116,0.0],[0.0,0.7518704431065116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3071538594569627,-0.5533820977059427],[-0.6903894562073424,-0.10233239224646218]],"imag":[[0.6535923267060482,-0.415020277854272],[0.04284828875692473,0.7148807623691169]]},{"name":"u","qubits":[2],"real":[[0.9974914367713119,0.0],[0.0,0.9974914367713119]],"imag":[[0.07078724156162496,0.0],[0.0,-0.07078724156162496]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6096609541980218,0.0],[0.0,0.6096609541980218]],"imag":[[-0.7926622994228737,0.0],[0.0,0.7926622994228737]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8861086782120602,0.0],[0.0,0.8861086782120602]],"imag":[[0.46347751876145576,0.0],[0.0,-0.46347751876145576]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885648858845753,0.0],[0.0,0.9885648858845753]],"imag":[[0.1507961086899017,0.0],[0.0,-0.1507961086899017]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6984150903370014,-0.6131984750482756],[0.4609852565341725,-0.5898231440641466]],"imag":[[0.18173758930966488,0.32120934049298494],[0.5164110799349607,-0.4158375265711544]]},{"name":"u","qubits":[1],"real":[[0.9700024621095823,0.0],[0.0,0.9700024621095823]],"imag":[[-0.24309509147933933,0.0],[0.0,0.24309509147933933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5986909627942699,0.0],[0.0,0.5986909627942699]],"imag":[[-0.8009801065372786,0.0],[0.0,0.8009801065372786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3349390307719644,0.28297860482561876],[0.6022447815048189,-0.6645731237922146]],"imag":[[-0.6262698965716216,-0.6446122644851349],[-0.3645587544743922,-0.2504809390339926]]},{"name":"u","qubits":[1],"real":[[0.43216925516473237,-0.9017925121059502],[0.9017925121059502,0.43216925516473237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9794876674455996,0.2015041173821979],[-0.2015041173821979,0.9794876674455996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4958551003916088,-0.006781835014952659],[-0.7917215752802449,0.1972209474482333]],"imag":[[-0.31334701961672684,-0.8098736762154773],[0.17064088592335896,-0.5524151818828652]]},{"name":"u","qubits":[1],"real":[[0.15776016124059125,0.0],[0.0,0.15776016124059125]],"imag":[[-0.9874774587429035,0.0],[0.0,0.9874774587429035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9922778174344323,0.0],[0.0,0.9922778174344323]],"imag":[[-0.12403520882216995,0.0],[0.0,0.12403520882216995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2929918591668683,0.23080178992936695],[-0.32120202864612946,0.16178400385428066]],"imag":[[0.8935662880038788,0.24985114202322822],[0.11191209138659645,-0.9263535376366663]]},{"name":"u","qubits":[2],"real":[[0.662202584955634,-0.74932485377043],[0.74932485377043,0.662202584955634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.971888350070074,0.23544221158931825],[-0.23544221158931825,0.971888350070074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9905895882985666,0.13686587432401248],[-0.13686587432401248,0.9905895882985666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9274434563324079,0.37396341439530817],[-0.37396341439530817,0.9274434563324079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06762649367672303,0.818533209648525],[0.5469781371523728,0.44648453966047263]],"imag":[[0.5349955554820385,-0.19801464003942043],[-0.6403290798056711,0.3023989796224825]]},{"name":"u","qubits":[1],"real":[[0.9768401711372018,0.0],[0.0,0.9768401711372018]],"imag":[[-0.21397027843287572,0.0],[0.0,0.21397027843287572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7222970397633692,0.0],[0.0,0.7222970397633692]],"imag":[[0.6915829569538811,0.0],[0.0,-0.6915829569538811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3395710485998069,-0.16139121128661071],[0.2556332244006135,-0.20721063381977795]],"imag":[[-0.7379327917950183,0.5604458713077282],[0.5242121253166352,0.7854406759810495]]},{"name":"u","qubits":[1],"real":[[0.8231106371069983,-0.5678810430726767],[0.5678810430726767,0.8231106371069983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9674027109653556,0.2532429561051615],[-0.2532429561051615,0.9674027109653556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4218243702296578,0.5909653309302734],[-0.6466800869291003,0.3933408417130893]],"imag":[[-0.28590079582556627,0.6253678223774654],[0.5675647987640109,0.3239722929723745]]},{"name":"u","qubits":[1],"real":[[0.5953582772866947,0.0],[0.0,0.5953582772866947]],"imag":[[0.8034603423108195,0.0],[0.0,-0.8034603423108195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8429030948683095,0.0],[0.0,0.8429030948683095]],"imag":[[0.5380653981268686,0.0],[0.0,-0.5380653981268686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8523592431119005,0.45386470532007017],[0.17799152291424816,0.5496879269725239]],"imag":[[-0.2593508240708961,0.015089731613957269],[0.41777971289439375,0.7011578368706963]]},{"name":"u","qubits":[2],"real":[[0.9852206157702017,0.0],[0.0,0.9852206157702017]],"imag":[[-0.171290216478889,0.0],[0.0,0.171290216478889]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9910100989854866,0.0],[0.0,0.9910100989854866]],"imag":[[-0.13378708349005897,0.0],[0.0,0.13378708349005897]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9351551624336297,0.0],[0.0,0.9351551624336297]],"imag":[[-0.35423836914390233,0.0],[0.0,0.35423836914390233]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7675901153909447,0.0],[0.0,0.7675901153909447]],"imag":[[-0.6409410384381049,0.0],[0.0,0.6409410384381049]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3136221148074335,0.4840253786416605],[0.8877263828394157,-0.15232774075022565]],"imag":[[-0.3160942998848753,-0.7532894500222346],[-0.11690779227600857,-0.41841450346985853]]},{"name":"u","qubits":[1],"real":[[0.8885257025262301,0.0],[0.0,0.8885257025262301]],"imag":[[0.45882684746020386,0.0],[0.0,-0.45882684746020386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7696881770005826,0.0],[0.0,0.7696881770005826]],"imag":[[-0.6384200107965915,0.0],[0.0,0.6384200107965915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8092468988811206,0.07973375182283785],[-0.08427080148665747,-0.4916705758552117]],"imag":[[0.5746159490466868,-0.0926201736811105],[0.08851214475574148,0.8621624424003513]]},{"name":"u","qubits":[1],"real":[[0.5828140124106481,-0.8126055789482378],[0.8126055789482378,0.5828140124106481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.987648587653036,0.1566852491683994],[-0.1566852491683994,0.987648587653036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5851711996085389,0.14830555533006629],[0.5156828307880575,-0.22867673528927193]],"imag":[[-0.6116091318437761,-0.5113847859022075],[0.1325901769529769,-0.8149834438462134]]},{"name":"u","qubits":[1],"real":[[0.9497403142860873,0.0],[0.0,0.9497403142860873]],"imag":[[0.3130388720586695,0.0],[0.0,-0.3130388720586695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8632808519137126,0.0],[0.0,0.8632808519137126]],"imag":[[-0.5047238559045278,0.0],[0.0,0.5047238559045278]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5940217692238283,-0.006569721703420232],[-0.012168343029773012,0.48598203802558004]],"imag":[[0.8032162213875916,-0.04403042294563754],[0.042822550320384824,0.8728342450479766]]},{"name":"u","qubits":[5],"real":[[0.9122922415716451,0.0],[0.0,0.9122922415716451]],"imag":[[-0.4095398222007026,0.0],[0.0,0.4095398222007026]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988214016232706,0.0],[0.0,0.9988214016232706]],"imag":[[0.04853666304274673,0.0],[0.0,-0.04853666304274673]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[0.04606015113579421,0.0],[0.0,-0.04606015113579421]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.05331267407234491,0.0],[0.0,0.05331267407234491]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[-0.05225086674368016,0.0],[0.0,0.05225086674368016]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.972186440992422,0.0],[0.0,0.972186440992422]],"imag":[[0.23420829180558028,0.0],[0.0,-0.23420829180558028]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9716027839830029,0.0],[0.0,0.9716027839830029]],"imag":[[0.2366178990619226,0.0],[0.0,-0.2366178990619226]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[-0.04234485717279607,0.0],[0.0,0.04234485717279607]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.04128249761935875,0.0],[0.0,0.04128249761935875]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987159261464732,0.0],[0.0,0.9987159261464732]],"imag":[[0.05066062436836325,0.0],[0.0,-0.05066062436836325]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[0.046060151135794224,0.0],[0.0,-0.046060151135794224]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.0533126740723449,0.0],[0.0,0.0533126740723449]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9985206168763644,0.0],[0.0,0.9985206168763644]],"imag":[[-0.054374421126525796,0.0],[0.0,0.054374421126525796]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.1437514705230739,0.0],[0.0,0.1437514705230739]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9716027839830029,0.0],[0.0,0.9716027839830029]],"imag":[[0.2366178990619226,0.0],[0.0,-0.2366178990619226]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[-0.04234485717279607,0.0],[0.0,0.04234485717279607]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[0.05331267407234491,0.0],[0.0,-0.05331267407234491]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[0.1426991434457457,0.0],[0.0,-0.1426991434457457]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9713506414563408,0.0],[0.0,0.9713506414563408]],"imag":[[-0.23765086017592152,0.0],[0.0,0.23765086017592152]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[0.04128249761935877,0.0],[0.0,-0.04128249761935877]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279608,0.0],[0.0,-0.04234485717279608]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[-0.049598671743300134,0.0],[0.0,0.049598671743300134]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989870786007948,0.0],[0.0,0.9989870786007948]],"imag":[[-0.04499796427227949,0.0],[0.0,0.04499796427227949]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985206168763644,0.0],[0.0,0.9985206168763644]],"imag":[[0.05437442112652581,0.0],[0.0,-0.05437442112652581]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[0.05331267407234491,0.0],[0.0,-0.05331267407234491]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[0.1426991434457457,0.0],[0.0,-0.1426991434457457]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9901168608289086,0.0],[0.0,0.9901168608289086]],"imag":[[0.14024479278143517,0.0],[0.0,-0.14024479278143517]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9990574646597021,0.0],[0.0,0.9990574646597021]],"imag":[[0.0434071688517935,0.0],[0.0,-0.0434071688517935]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279607,0.0],[0.0,-0.04234485717279607]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[-0.04959867174330015,0.0],[0.0,0.04959867174330015]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988891280664024,0.0],[0.0,0.9988891280664024]],"imag":[[-0.0471222859244152,0.0],[0.0,0.0471222859244152]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9472495352935022,0.0],[0.0,0.9472495352935022]],"imag":[[-0.32049698576779806,0.0],[0.0,0.32049698576779806]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.15181152005720092,-0.3762525574474907],[0.7190447554708687,0.4949068198063456]],"imag":[[0.6064195560114753,-0.6838439862124912],[-0.30361690350605613,-0.381914460637984]]},{"name":"u","qubits":[1],"real":[[0.6157438742837947,0.0],[0.0,0.6157438742837947]],"imag":[[0.7879463695468,0.0],[0.0,-0.7879463695468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8571963990817298,0.0],[0.0,0.8571963990817298]],"imag":[[0.5149896439748238,0.0],[0.0,-0.5149896439748238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8666876141012394,0.43783967617930075],[-0.4442378598445889,-0.8802928505396389]],"imag":[[-0.21589697493834079,0.10265229534296633],[0.06995569781421632,0.15114040331037393]]},{"name":"u","qubits":[1],"real":[[0.6895256822297849,-0.7242612329439907],[0.7242612329439907,0.6895256822297849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.922833363103413,0.38519940802556313],[-0.38519940802556313,0.922833363103413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5966396534646241,0.4125832766830002],[-0.782248506384671,-0.4533426098371233]],"imag":[[-0.06185771387779989,0.6855434245537946],[0.16817259410015895,-0.3927922236483818]]},{"name":"u","qubits":[1],"real":[[0.8962441785192418,0.0],[0.0,0.8962441785192418]],"imag":[[0.443561013244367,0.0],[0.0,-0.443561013244367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4651081268460368,0.0],[0.0,0.4651081268460368]],"imag":[[-0.8852538790323209,0.0],[0.0,0.8852538790323209]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.671520915234662,0.1443534250959031],[-0.28355155187987907,0.8310319803022278]],"imag":[[0.51225456076665,0.5155744505299404],[-0.45415134349980824,-0.1507677761950123]]},{"name":"u","qubits":[2],"real":[[0.9879903823179763,0.0],[0.0,0.9879903823179763]],"imag":[[-0.1545153857943568,0.0],[0.0,0.1545153857943568]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7363866878658193,0.0],[0.0,0.7363866878658193]],"imag":[[-0.6765608959539477,0.0],[0.0,0.6765608959539477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.838627500287879,0.0],[0.0,0.838627500287879]],"imag":[[-0.5447053476521996,0.0],[0.0,0.5447053476521996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999462931754339,0.0],[0.0,0.9999462931754339]],"imag":[[0.010363916475406496,0.0],[0.0,-0.010363916475406496]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18036682301706367,-0.2282030128847014],[0.06971133645401827,0.24082775106997079]],"imag":[[-0.3615004287824412,-0.8858378147579763],[-0.9120995443012988,0.3243713075623947]]},{"name":"u","qubits":[1],"real":[[0.552968604887039,0.0],[0.0,0.552968604887039]],"imag":[[-0.8332020895372754,0.0],[0.0,0.8332020895372754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9610346292676301,0.0],[0.0,0.9610346292676301]],"imag":[[-0.2764280039149956,0.0],[0.0,0.2764280039149956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6981702905516516,-0.27926904915563444],[0.6507647380146493,-0.6013743953353987]],"imag":[[0.2943183117545136,0.5898675910242084],[0.04939870963618102,0.46088378131367175]]},{"name":"u","qubits":[1],"real":[[0.5856475895995387,-0.8105657905415515],[0.8105657905415515,0.5856475895995387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9288227982607538,0.37052423595638545],[-0.37052423595638545,0.9288227982607538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4726659941120441,0.6344282766037226],[-0.4638478878234671,-0.40757084836227575]],"imag":[[-0.4295345286465708,0.4354167067948496],[-0.6139479486667823,0.4917306751208567]]},{"name":"u","qubits":[1],"real":[[0.9067754405118087,0.0],[0.0,0.9067754405118087]],"imag":[[0.42161392349472443,0.0],[0.0,-0.42161392349472443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6535009338505666,0.0],[0.0,0.6535009338505666]],"imag":[[-0.7569257093377376,0.0],[0.0,0.7569257093377376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.731329165602207,0.18444273455943636],[-0.11766140106477274,-0.8689077669146221]],"imag":[[0.6164245676237745,0.2261841763644388],[0.2670846282901675,-0.3997760480894551]]},{"name":"u","qubits":[2],"real":[[0.7968903177390856,-0.6041240116844383],[0.6041240116844383,0.7968903177390856]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9838766488135083,0.17884837130793332],[-0.17884837130793332,0.9838766488135083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999983510147353,0.0018160307844692072],[-0.0018160307844692072,0.9999983510147353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9326580722483618,0.360761583694785],[-0.360761583694785,0.9326580722483618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14928765739738437,-0.3705654365779138],[-0.1849891657908006,0.30348167288707056]],"imag":[[0.8741223029307418,-0.2762329670435417],[0.4235592088573707,0.833231948111573]]},{"name":"u","qubits":[1],"real":[[0.6693108632283705,0.0],[0.0,0.6693108632283705]],"imag":[[-0.7429824818691847,0.0],[0.0,0.7429824818691847]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8881238474427637,0.0],[0.0,0.8881238474427637]],"imag":[[-0.459604211907879,0.0],[0.0,0.459604211907879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.993880688239088,-0.03299621989564915],[-0.00963364454675541,-0.11881057789409011]],"imag":[[0.10397356449467374,0.017375986425719647],[0.03602593960489574,-0.9922163933078325]]},{"name":"u","qubits":[1],"real":[[0.7945762295687329,-0.6071644055808413],[0.6071644055808413,0.7945762295687329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9548448566542121,0.2971048631729159],[-0.2971048631729159,0.9548448566542121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05397866765083325,-0.8985120336900446],[0.9964952197438769,-0.06825278568118553]],"imag":[[0.0436546346611756,0.43342438974453185],[-0.04666747624247761,-0.012687826272376175]]},{"name":"u","qubits":[1],"real":[[0.943356095815847,0.0],[0.0,0.943356095815847]],"imag":[[0.33178197131110443,0.0],[0.0,-0.33178197131110443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9060720237922851,0.0],[0.0,0.9060720237922851]],"imag":[[-0.4231234898950338,0.0],[0.0,0.4231234898950338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4603353042566134,0.4611211703431809],[0.5410729125825493,-0.5234553527808534]],"imag":[[0.5734851249157777,0.4965616632570831],[0.40797833572965936,0.5165155123418526]]},{"name":"u","qubits":[2],"real":[[0.9916745385559386,0.0],[0.0,0.9916745385559386]],"imag":[[-0.1287695988184567,0.0],[0.0,0.1287695988184567]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8133626345307527,0.0],[0.0,0.8133626345307527]],"imag":[[-0.5817570152127031,0.0],[0.0,0.5817570152127031]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6740429282417687,0.0],[0.0,0.6740429282417687]],"imag":[[0.7386921760024685,0.0],[0.0,-0.7386921760024685]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99461597540714,0.0],[0.0,0.99461597540714]],"imag":[[-0.10362944304059266,0.0],[0.0,0.10362944304059266]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.692983947516771,0.31613251045041457],[-0.46678226248719445,-0.8381185530422655]],"imag":[[-0.5451489635589173,0.35020864045741357],[-0.06855782553470526,-0.27380912152743797]]},{"name":"u","qubits":[1],"real":[[0.8909747580563364,0.0],[0.0,0.8909747580563364]],"imag":[[0.4540528388926258,0.0],[0.0,-0.4540528388926258]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7382991973566992,0.0],[0.0,0.7382991973566992]],"imag":[[-0.6744733465322804,0.0],[0.0,0.6744733465322804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7225096985568134,-0.4233491628550016],[-0.37294723141246194,0.5717759125842102]],"imag":[[0.5247795678896774,0.15284510763133957],[-0.2519851249551171,0.6859199407887387]]},{"name":"u","qubits":[1],"real":[[0.6887262607311084,-0.72502147401256],[0.72502147401256,0.6887262607311084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9757380257849563,0.21894132784213224],[-0.21894132784213224,0.9757380257849563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06980228104884327,-0.46087296214505186],[0.4509988533877015,-0.07668299929924656]],"imag":[[-0.5075972759154807,0.7246162845307903],[0.7308027649691401,0.5066034648271861]]},{"name":"u","qubits":[1],"real":[[0.8561787064527882,0.0],[0.0,0.8561787064527882]],"imag":[[0.5166798066664019,0.0],[0.0,-0.5166798066664019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9162378405511679,0.0],[0.0,0.9162378405511679]],"imag":[[-0.4006347707602684,0.0],[0.0,0.4006347707602684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7245014957628813,0.19668810729403846],[-0.33344017434821216,0.09499275187236433]],"imag":[[0.38166956696067456,-0.5392028493456682],[0.4671654679276203,0.813357518437198]]},{"name":"u","qubits":[3],"real":[[0.9873703291882111,0.0],[0.0,0.9873703291882111]],"imag":[[0.1584292682516829,0.0],[0.0,-0.1584292682516829]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.933579090943049,0.0],[0.0,0.933579090943049]],"imag":[[-0.35837142876344114,0.0],[0.0,0.35837142876344114]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8695621319501748,0.0],[0.0,0.8695621319501748]],"imag":[[-0.49382355014546114,0.0],[0.0,0.49382355014546114]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9853682022446667,0.0],[0.0,0.9853682022446667]],"imag":[[-0.17043915631425097,0.0],[0.0,0.17043915631425097]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9851215518893651,0.0],[0.0,0.9851215518893651]],"imag":[[-0.17185903526753823,0.0],[0.0,0.17185903526753823]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9709182381768364,0.0],[0.0,0.9709182381768364]],"imag":[[-0.23941130878801029,0.0],[0.0,0.23941130878801029]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9833218852658705,0.0],[0.0,0.9833218852658705]],"imag":[[-0.1818737747922286,0.0],[0.0,0.1818737747922286]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.941505865742113,0.0],[0.0,0.941505865742113]],"imag":[[0.33699659460177683,0.0],[0.0,-0.33699659460177683]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.43290223938077815,-0.08047275744173937],[0.03346556589318672,0.4161189747808092]],"imag":[[-0.10450068159483962,-0.891739532596287],[0.8947375674379443,-0.15864974044115832]]},{"name":"u","qubits":[1],"real":[[0.9996617338283176,0.0],[0.0,0.9996617338283176]],"imag":[[0.026008035669038688,0.0],[0.0,-0.026008035669038688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.08684382952729876,0.0],[0.0,0.08684382952729876]],"imag":[[0.9962219377593697,0.0],[0.0,-0.9962219377593697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04705791893552247,0.4042422818581576],[-0.17591696832931503,-0.9035031409747676]],"imag":[[0.9037622033649374,-0.1326182852872155],[0.3873663024686508,-0.051794229546523296]]},{"name":"u","qubits":[1],"real":[[0.645136855129022,-0.7640670377357182],[0.7640670377357182,0.645136855129022]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8939582669132695,0.44815021702262237],[-0.44815021702262237,0.8939582669132695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7327828481928502,0.35334109852470286],[-0.24001897701968178,-0.5052429827127919]],"imag":[[-0.5197095516869403,0.2609240260556519],[0.36786161793554856,0.7428312386671336]]},{"name":"u","qubits":[1],"real":[[0.6221155850195126,0.0],[0.0,0.6221155850195126]],"imag":[[0.7829254107996685,0.0],[0.0,-0.7829254107996685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7873117802798737,0.0],[0.0,0.7873117802798737]],"imag":[[-0.616555075100786,0.0],[0.0,0.616555075100786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7277165421915168,-0.5655114158517438],[-0.20528822390975796,-0.008735517144333793]],"imag":[[-0.16878830775155992,-0.34947958442310123],[-0.6322941455613552,0.7469836339258269]]},{"name":"u","qubits":[2],"real":[[0.9728319346454224,0.0],[0.0,0.9728319346454224]],"imag":[[0.2315124768431384,0.0],[0.0,-0.2315124768431384]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961096343221056,0.0],[0.0,0.9961096343221056]],"imag":[[-0.0881226214469416,0.0],[0.0,0.0881226214469416]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.913887755408383,0.0],[0.0,0.913887755408383]],"imag":[[-0.40596695741726035,0.0],[0.0,0.40596695741726035]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7033837864635732,0.0],[0.0,0.7033837864635732]],"imag":[[0.7108102763326979,0.0],[0.0,-0.7108102763326979]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7851483701729545,-0.3176108073249754],[0.578994695684493,-0.631978733808606]],"imag":[[0.2188393164070135,0.48453561838077663],[0.02040913468242927,0.5147343874314274]]},{"name":"u","qubits":[1],"real":[[0.9188251732656803,0.0],[0.0,0.9188251732656803]],"imag":[[0.39466479571060376,0.0],[0.0,-0.39466479571060376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7153909804670855,0.0],[0.0,0.7153909804670855]],"imag":[[0.6987243698815307,0.0],[0.0,-0.6987243698815307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6394545837155445,0.47080100398239577],[0.4205662229929085,0.3487743287748288]],"imag":[[0.6070289227954082,-0.030986075972833732],[0.21386391545210515,0.8097794423993744]]},{"name":"u","qubits":[1],"real":[[0.7930344653805003,-0.6091767696807423],[0.6091767696807423,0.7930344653805003]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9425788415938142,0.3339837232256436],[-0.3339837232256436,0.9425788415938142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3651805029783614,-0.10059310421602138],[0.1073734064089866,0.07573643377217319]],"imag":[[-0.9246993117653863,-0.03814984206096501],[-0.0067331019019837715,0.991307020823711]]},{"name":"u","qubits":[1],"real":[[0.9974294320013161,0.0],[0.0,0.9974294320013161]],"imag":[[0.07165562209298107,0.0],[0.0,-0.07165562209298107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7266828992757448,0.0],[0.0,0.7266828992757448]],"imag":[[0.6869730445222707,0.0],[0.0,-0.6869730445222707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12798837679214214,-0.3804549437708047],[0.07423033347029989,0.5859730280939738]],"imag":[[0.8861867129341189,0.2314003478508363],[0.4390694054679992,-0.6770107274787044]]},{"name":"u","qubits":[2],"real":[[0.5951398527300157,-0.8036221473382221],[0.8036221473382221,0.5951398527300157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9847123862815753,0.1741881635004099],[-0.1741881635004099,0.9847123862815753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998976318317832,-0.014308244378391986],[0.014308244378391986,0.9998976318317832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9413043704829746,0.3375590053748397],[-0.3375590053748397,0.9413043704829746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.40174191358259403,0.817679470568119],[-0.4438797485634302,0.5657536813577325]],"imag":[[-0.4029935165292178,0.08717765721703925],[0.6922213730604373,-0.061017305117176984]]},{"name":"u","qubits":[1],"real":[[0.973113813757213,0.0],[0.0,0.973113813757213]],"imag":[[0.2303247825894822,0.0],[0.0,-0.2303247825894822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5495341736068832,0.0],[0.0,0.5495341736068832]],"imag":[[-0.8354712395039101,0.0],[0.0,0.8354712395039101]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4098347449447697,-0.20132150379137065],[0.40485804035746,-0.9105519669453294]],"imag":[[0.8172668602704507,0.35153949003051727],[0.014153730873954306,-0.08236962153765734]]},{"name":"u","qubits":[1],"real":[[0.803606828071128,-0.5951605379033966],[0.5951605379033966,0.803606828071128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9519306572221146,0.3063136037473246],[-0.3063136037473246,0.9519306572221146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8360010495039926,0.17577926444843756],[0.5166135831341455,-0.12727102338000235]],"imag":[[0.184691461501025,-0.48589397965688447],[0.010085385373788705,0.8466467842795885]]},{"name":"u","qubits":[1],"real":[[0.9426850581446835,0.0],[0.0,0.9426850581446835]],"imag":[[-0.3336838041481107,0.0],[0.0,0.3336838041481107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49331949826711247,0.0],[0.0,0.49331949826711247]],"imag":[[0.869848189415535,0.0],[0.0,-0.869848189415535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5661828411806136,-0.43531180173102924],[-0.023976997923762552,0.6997082789524438]],"imag":[[-0.69955093922073,-0.02385600682695066],[-0.43530515429823063,0.5659883837830653]]},{"name":"u","qubits":[2],"real":[[0.9991103938206031,0.0],[0.0,0.9991103938206031]],"imag":[[-0.04217132864446351,0.0],[0.0,0.04217132864446351]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9328347815100736,0.0],[0.0,0.9328347815100736]],"imag":[[-0.36030441352424925,0.0],[0.0,0.36030441352424925]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.48747674110243067,0.0],[0.0,0.48747674110243067]],"imag":[[0.8731359727351484,0.0],[0.0,-0.8731359727351484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9984469140023049,0.0],[0.0,0.9984469140023049]],"imag":[[-0.05571139846812251,0.0],[0.0,0.05571139846812251]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.157664990068092,0.9531199081818756],[0.48918953360479306,0.10790033382788096]],"imag":[[0.1663915363417835,-0.19752986652155263],[-0.8415160175256169,0.20224220731386053]]},{"name":"u","qubits":[1],"real":[[0.8581111930198078,0.0],[0.0,0.8581111930198078]],"imag":[[-0.5134639037109835,0.0],[0.0,0.5134639037109835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7649364385549915,0.0],[0.0,0.7649364385549915]],"imag":[[-0.6441057715707923,0.0],[0.0,0.6441057715707923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7370856407201276,-0.3575656716198313],[-0.47226789793676793,0.5200531793649265]],"imag":[[-0.39539295612194275,-0.41535040504664184],[-0.2780866790620092,0.6551148923197221]]},{"name":"u","qubits":[1],"real":[[0.7881326108843668,-0.6155054732986469],[0.6155054732986469,0.7881326108843668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9783054141905919,0.20716784635984012],[-0.20716784635984012,0.9783054141905919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17034728816327266,-0.9615520736846708],[-0.8651071158836159,-0.05660168549576327]],"imag":[[-0.21518775485853592,-0.009676836625227015],[-0.4198401000641723,-0.26855207618761257]]},{"name":"u","qubits":[1],"real":[[0.993814244551867,0.0],[0.0,0.993814244551867]],"imag":[[-0.11105515443148933,0.0],[0.0,0.11105515443148933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7177629274862575,0.0],[0.0,0.7177629274862575]],"imag":[[0.6962875698490943,0.0],[0.0,-0.6962875698490943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15828619451304915,-0.6168187312900739],[0.44490575102750024,-0.4147176726215888]],"imag":[[-0.6993945573498754,0.32454181010411076],[0.536518039285358,0.5849927505870339]]},{"name":"u","qubits":[3],"real":[[0.7515289158523415,-0.6597001505516004],[0.6597001505516004,0.7515289158523415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969345323700808,0.07824025925345861],[-0.07824025925345861,0.9969345323700808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998595514062858,0.01675939920226593],[-0.01675939920226593,0.9998595514062858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9740351155049202,0.22639698267273087],[-0.22639698267273087,0.9740351155049202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999613715494647,0.02779244132829914],[-0.02779244132829914,0.999613715494647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999553056361,-0.009454455574686155],[0.009454455574686155,0.9999553056361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994408919701755,-0.03343506329977533],[0.03343506329977533,0.9994408919701755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9177887126069835,0.39706911112703774],[-0.39706911112703774,0.9177887126069835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.19188521333172717,0.11599079289208311],[-0.16577439321353687,-0.5078663029677654]],"imag":[[0.9672627213186281,-0.11886559138869929],[-0.010086793673065388,-0.8452744675298876]]},{"name":"u","qubits":[1],"real":[[0.9515932500791142,0.0],[0.0,0.9515932500791142]],"imag":[[-0.30736019001143977,0.0],[0.0,0.30736019001143977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4982818150083497,0.0],[0.0,0.4982818150083497]],"imag":[[0.8670151283755,0.0],[0.0,-0.8670151283755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.513563811952751,0.3688423977673435],[0.1077693707889033,0.8403883736034593]],"imag":[[-0.7120625183275037,-0.3052449289585164],[0.46648145061236557,-0.2540240155309721]]},{"name":"u","qubits":[1],"real":[[0.5698152709114738,-0.8217728135172663],[0.8217728135172663,0.5698152709114738]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8666705416835493,0.4988809198375333],[-0.4988809198375333,0.8666705416835493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3620833096585021,-0.2592759368855401],[0.46201503875885175,0.4828030910798417]],"imag":[[-0.4799726466254241,0.7558425258678275],[0.6519693545856188,0.3583004882575779]]},{"name":"u","qubits":[1],"real":[[0.9414791103045392,0.0],[0.0,0.9414791103045392]],"imag":[[0.3370713349725445,0.0],[0.0,-0.3370713349725445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.646175006408522,0.0],[0.0,0.646175006408522]],"imag":[[-0.7631892695085188,0.0],[0.0,0.7631892695085188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6312342111270979,0.04221119658749436],[-0.006816726938985988,-0.8572631926015408]],"imag":[[0.7685567369783318,0.09530019743222935],[0.1040069467959198,-0.5042181133821391]]},{"name":"u","qubits":[2],"real":[[0.958235585048172,0.0],[0.0,0.958235585048172]],"imag":[[-0.28598000550281055,0.0],[0.0,0.28598000550281055]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9704387265561659,0.0],[0.0,0.9704387265561659]],"imag":[[-0.2413476289505391,0.0],[0.0,0.2413476289505391]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9531662756718081,0.0],[0.0,0.9531662756718081]],"imag":[[-0.3024467737006542,0.0],[0.0,0.3024467737006542]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.816025806466283,0.0],[0.0,0.816025806466283]],"imag":[[-0.5780154696727869,0.0],[0.0,0.5780154696727869]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3552991654034602,0.7701064676531628],[0.17108212498610764,0.16890594714368654]],"imag":[[-0.29723771860209397,0.4385752731089557],[0.8695649189186884,0.43134503511187783]]},{"name":"u","qubits":[1],"real":[[0.9972192351578244,0.0],[0.0,0.9972192351578244]],"imag":[[-0.07452380177663873,0.0],[0.0,0.07452380177663873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4481970668301124,0.0],[0.0,0.4481970668301124]],"imag":[[0.8939347791001778,0.0],[0.0,-0.8939347791001778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14789234740625568,0.09854327906475792],[0.01882078539634682,0.9763148520329775]],"imag":[[-0.983963751180874,-0.015245067789148685],[0.09792327597560835,-0.19200552012662203]]},{"name":"u","qubits":[1],"real":[[0.8225954193926852,-0.5686270974849618],[0.5686270974849618,0.8225954193926852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9531177020155577,0.30259981180526635],[-0.30259981180526635,0.9531177020155577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.49726516875929716,0.03971693427017204],[0.7254334199074958,-0.2924951533084537]],"imag":[[-0.0012215056578045893,-0.866688193639959],[0.47589096770587164,0.4021451546747124]]},{"name":"u","qubits":[1],"real":[[0.9985579624179107,0.0],[0.0,0.9985579624179107]],"imag":[[0.05368422200041984,0.0],[0.0,-0.05368422200041984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6715553613363047,0.0],[0.0,0.6715553613363047]],"imag":[[-0.7409543823073491,0.0],[0.0,0.7409543823073491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07755162452112763,-0.10235616161212921],[-0.26000032005961243,0.2998442802092046]],"imag":[[0.7191681566125614,0.6828661100308437],[0.6396739338268551,-0.6582632448931045]]},{"name":"u","qubits":[2],"real":[[0.7662479408605929,-0.6425450125297849],[0.6425450125297849,0.7662479408605929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9838529987688348,0.1789784255533921],[-0.1789784255533921,0.9838529987688348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999579367794491,0.009171950271740004],[-0.009171950271740004,0.9999579367794491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9253247789163938,0.37917549172293175],[-0.37917549172293175,0.9253247789163938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25962081123228653,-0.3986377183552934],[-0.3926919010938249,0.2896632423209916]],"imag":[[0.8643216131091381,-0.16319666967187946],[0.17702614016812437,0.8547221902820727]]},{"name":"u","qubits":[1],"real":[[0.9937396604739179,0.0],[0.0,0.9937396604739179]],"imag":[[0.11172057644490654,0.0],[0.0,-0.11172057644490654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4545068407851036,0.0],[0.0,0.4545068407851036]],"imag":[[-0.8907432467774002,0.0],[0.0,0.8907432467774002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15757440072602247,0.6205575394487239],[0.629705008668284,0.13802840215341916]],"imag":[[0.6919440597284569,0.3336046562559971],[-0.31599893749886715,0.696106625278511]]},{"name":"u","qubits":[1],"real":[[0.8734943939714089,-0.48683420555721135],[0.48683420555721135,0.8734943939714089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.964390787629479,0.2644813958209406],[-0.2644813958209406,0.964390787629479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18145730631847148,0.594679802591845],[-0.3575504335410638,-0.23283022948662022]],"imag":[[-0.2082436163468779,-0.7550256781221043],[-0.8921129579313466,0.14860094886234412]]},{"name":"u","qubits":[1],"real":[[0.9319463187401081,0.0],[0.0,0.9319463187401081]],"imag":[[-0.3625962754728195,0.0],[0.0,0.3625962754728195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7564360577913416,0.0],[0.0,0.7564360577913416]],"imag":[[-0.6540676497680451,0.0],[0.0,0.6540676497680451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5537096107059074,0.2600078379132341],[0.14194312832107497,-0.017447685766269927]],"imag":[[-0.603856203913063,0.5110374509087404],[0.5555317275638222,0.8191045270621958]]},{"name":"u","qubits":[2],"real":[[0.9688861738789746,0.0],[0.0,0.9688861738789746]],"imag":[[-0.2475067313552531,0.0],[0.0,0.2475067313552531]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9241896431855591,0.0],[0.0,0.9241896431855591]],"imag":[[0.38193389929220595,0.0],[0.0,-0.38193389929220595]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9807553093607037,0.0],[0.0,0.9807553093607037]],"imag":[[0.19524093618089028,0.0],[0.0,-0.19524093618089028]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7481897533935059,0.0],[0.0,0.7481897533935059]],"imag":[[0.6634848098615105,0.0],[0.0,-0.6634848098615105]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20044129198727,-0.2513794065167019],[-0.5452815349711362,0.0747219948001732]],"imag":[[-0.2605968122782641,-0.9103411359903453],[-0.7710905507892073,0.32016251122859757]]},{"name":"u","qubits":[1],"real":[[0.4993132707350653,0.0],[0.0,0.4993132707350653]],"imag":[[-0.8664215242408578,0.0],[0.0,0.8664215242408578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9468098103252658,0.0],[0.0,0.9468098103252658]],"imag":[[-0.32179369644515127,0.0],[0.0,0.32179369644515127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7513291304122296,-0.47406994516875584],[0.15346577994076854,-0.7882471347474744]],"imag":[[0.43536991291711363,-0.14565460448691908],[-0.4715992272128102,0.36429229725846407]]},{"name":"u","qubits":[1],"real":[[0.8506416642425412,-0.525745907311393],[0.525745907311393,0.8506416642425412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9248283535270431,0.38038469542353903],[-0.38038469542353903,0.9248283535270431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5896090646649775,-0.742599388321554],[0.2870611431297804,-0.2630306166045783]],"imag":[[-0.16755730280042105,-0.2698737660603426],[-0.736126077005945,0.5536507866746667]]},{"name":"u","qubits":[1],"real":[[0.9080838651726194,0.0],[0.0,0.9080838651726194]],"imag":[[-0.4187883639896839,0.0],[0.0,0.4187883639896839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7102387644674133,0.0],[0.0,0.7102387644674133]],"imag":[[0.7039608635768059,0.0],[0.0,-0.7039608635768059]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6052490925955478,0.49192424768753856],[-0.07594127177310382,-0.16554093970071493]],"imag":[[-0.5166351052692582,0.3532311402647532],[-0.6008282842519752,-0.7783537071070683]]},{"name":"u","qubits":[3],"real":[[0.9540968803426007,0.0],[0.0,0.9540968803426007]],"imag":[[0.2994981517814712,0.0],[0.0,-0.2994981517814712]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9982922906907302,0.0],[0.0,0.9982922906907302]],"imag":[[0.05841662732009281,0.0],[0.0,-0.05841662732009281]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9950787990303641,0.0],[0.0,0.9950787990303641]],"imag":[[-0.09908674845956025,0.0],[0.0,0.09908674845956025]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9820523816322386,0.0],[0.0,0.9820523816322386]],"imag":[[0.18860837661792224,0.0],[0.0,-0.18860837661792224]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9771867736901784,0.0],[0.0,0.9771867736901784]],"imag":[[0.21238175374777404,0.0],[0.0,-0.21238175374777404]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9911703776547396,0.0],[0.0,0.9911703776547396]],"imag":[[0.1325944284642492,0.0],[0.0,-0.1325944284642492]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9817736516497652,0.0],[0.0,0.9817736516497652]],"imag":[[0.19005393162543502,0.0],[0.0,-0.19005393162543502]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6931152764986702,0.0],[0.0,0.6931152764986702]],"imag":[[-0.7208267569147054,0.0],[0.0,0.7208267569147054]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1918762891861517,-0.5604242914023186],[-0.7386200162255925,0.5093257662639054]],"imag":[[0.48202984440842933,0.6455659008605915],[0.43043140031675636,-0.09877522499062101]]},{"name":"u","qubits":[1],"real":[[0.9989005085593815,0.0],[0.0,0.9989005085593815]],"imag":[[-0.046880422351008914,0.0],[0.0,0.046880422351008914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5789302965768883,0.0],[0.0,0.5789302965768883]],"imag":[[-0.8153770365330361,0.0],[0.0,0.8153770365330361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07883254721807975,-0.517315702196128],[-0.4937411549626331,0.6043328187651635]],"imag":[[-0.8380089250578725,-0.15463161152812638],[-0.2185089080990146,-0.5858799989254571]]},{"name":"u","qubits":[1],"real":[[0.7033135966886558,-0.7108797259121031],[0.7108797259121031,0.7033135966886558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8240395240004577,0.5665323140696382],[-0.5665323140696382,0.8240395240004577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.00774276953368223,0.6452524194809311],[0.9540091577040809,-0.13270608555541927]],"imag":[[-0.2138756803933916,-0.7333802274470023],[0.20991372006841608,-0.16790429416886818]]},{"name":"u","qubits":[1],"real":[[0.7846923221634792,0.0],[0.0,0.7846923221634792]],"imag":[[-0.6198854406563253,0.0],[0.0,0.6198854406563253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7009493675825078,0.0],[0.0,0.7009493675825078]],"imag":[[-0.7132110375517771,0.0],[0.0,0.7132110375517771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.69721252607267,0.6395380992312635],[0.6307269197559311,0.5843391040638475]],"imag":[[-0.165899652394727,0.2781420832134866],[0.29758284815807245,0.41494073388760516]]},{"name":"u","qubits":[2],"real":[[0.9001713320022376,0.0],[0.0,0.9001713320022376]],"imag":[[0.435535960675255,0.0],[0.0,-0.435535960675255]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9679807314469748,0.0],[0.0,0.9679807314469748]],"imag":[[0.2510245078620403,0.0],[0.0,-0.2510245078620403]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7072891305250765,0.0],[0.0,0.7072891305250765]],"imag":[[-0.7069243848114742,0.0],[0.0,0.7069243848114742]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9127661941237094,0.0],[0.0,0.9127661941237094]],"imag":[[0.4084824045964756,0.0],[0.0,-0.4084824045964756]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04906327827269232,0.13361582346604686],[-0.871067929318804,0.41084875936212956]],"imag":[[-0.42075481440725127,-0.8959380517634832],[0.24859373159938422,-0.10317517168555226]]},{"name":"u","qubits":[1],"real":[[0.9985450193084195,0.0],[0.0,0.9985450193084195]],"imag":[[-0.05392443244344932,0.0],[0.0,0.05392443244344932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5774810582117788,0.0],[0.0,0.5774810582117788]],"imag":[[0.8164040834088253,0.0],[0.0,-0.8164040834088253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10026958782543693,0.3641826324776396],[0.34733117194052604,-0.13347318756407983]],"imag":[[-0.9256630045251655,0.02156436904750869],[-0.1116022795877453,-0.9214612831751116]]},{"name":"u","qubits":[1],"real":[[0.7344517064745893,-0.6786609542743443],[0.6786609542743443,0.7344517064745893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7710682151468878,0.636752548161523],[-0.636752548161523,0.7710682151468878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20098683225578728,-0.28285889521227053],[0.31267778383000866,-0.5839941403551915]],"imag":[[-0.928347815825971,-0.13328717684093483],[0.002688793425924162,0.7491169587720387]]},{"name":"u","qubits":[1],"real":[[0.9783478123525572,0.0],[0.0,0.9783478123525572]],"imag":[[0.2069675290111119,0.0],[0.0,-0.2069675290111119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5132598128538837,0.0],[0.0,0.5132598128538837]],"imag":[[-0.8582332809377625,0.0],[0.0,0.8582332809377625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36510759160620077,-0.34068575187282135],[-0.4217167172232669,-0.01974959493075107]],"imag":[[0.8243237527443087,-0.266683362218024],[0.09665302699600502,0.9013451926354362]]},{"name":"u","qubits":[2],"real":[[0.824785538289973,-0.5654456789362877],[0.5654456789362877,0.824785538289973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9816266662729277,0.19081165599066063],[-0.19081165599066063,0.9816266662729277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9979605348167574,-0.06383393257705103],[0.06383393257705103,0.9979605348167574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9412270912136076,0.3377744258607676],[-0.3377744258607676,0.9412270912136076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.25985985232883324,-0.7004800221166453],[-0.6061242847125032,-0.24703400145027354]],"imag":[[-0.07867886333626979,0.660007751641762],[-0.7475933688132245,-0.1126574831767365]]},{"name":"u","qubits":[1],"real":[[0.988179780142556,0.0],[0.0,0.988179780142556]],"imag":[[-0.15329945243675724,0.0],[0.0,0.15329945243675724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.23375761713213625,0.0],[0.0,0.23375761713213625]],"imag":[[0.9722949019884377,0.0],[0.0,-0.9722949019884377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2798680602274506,-0.13700655244402044],[0.32830325848665837,-0.817983148564276]],"imag":[[-0.880316856018115,-0.3576944316903874],[0.19731465313541138,-0.42917067326410835]]},{"name":"u","qubits":[1],"real":[[0.6166943862187231,-0.7872026638714534],[0.7872026638714534,0.6166943862187231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9287408362635353,0.3707296306697229],[-0.3707296306697229,0.9287408362635353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4412065903353148,0.08052331547238378],[-0.3686142287125538,0.16141463514916796]],"imag":[[-0.7594344572005827,-0.4712876462697462],[-0.30449893308810055,0.8633361255609073]]},{"name":"u","qubits":[1],"real":[[0.9818968633049928,0.0],[0.0,0.9818968633049928]],"imag":[[-0.189416339928255,0.0],[0.0,0.189416339928255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8360829007577857,0.0],[0.0,0.8360829007577857]],"imag":[[-0.5486031198056084,0.0],[0.0,0.5486031198056084]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32367541632256125,-0.43822107956200196],[-0.2794528650618637,0.6672899643307693]],"imag":[[-0.8077148036591353,0.2253737035366256],[-0.4058782046710775,-0.558473887200771]]},{"name":"u","qubits":[2],"real":[[0.9903199631170378,0.0],[0.0,0.9903199631170378]],"imag":[[-0.1388033524518367,0.0],[0.0,0.1388033524518367]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8215023813237855,0.0],[0.0,0.8215023813237855]],"imag":[[0.5702050837017762,0.0],[0.0,-0.5702050837017762]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9058772439306217,0.0],[0.0,0.9058772439306217]],"imag":[[0.42354033919883105,0.0],[0.0,-0.42354033919883105]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985200676187983,0.0],[0.0,0.9985200676187983]],"imag":[[-0.054384506640682874,0.0],[0.0,0.054384506640682874]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5779703126639734,0.5435081052409291],[-0.1919250719092743,0.094866912457209]],"imag":[[0.5795633835398123,-0.18615998946177578],[-0.5414991864367049,-0.8129844197657438]]},{"name":"u","qubits":[1],"real":[[0.9992439083630082,0.0],[0.0,0.9992439083630082]],"imag":[[-0.03887944957712107,0.0],[0.0,0.03887944957712107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8244411204299508,0.0],[0.0,0.8244411204299508]],"imag":[[-0.5659477351701369,0.0],[0.0,0.5659477351701369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07240073619996967,0.16271235984340943],[-0.1767033778109813,-0.11283246805935554]],"imag":[[-0.9289801012003267,0.3244669365678454],[0.3170646956722287,0.924940392230819]]},{"name":"u","qubits":[1],"real":[[0.691630616135945,-0.7222514041685298],[0.7222514041685298,0.691630616135945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8387451506353067,0.5445241705248324],[-0.5445241705248324,0.8387451506353067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14773741095675957,0.4762854979353913],[-0.7827426684682658,-0.16817030929875723]],"imag":[[-0.5197766668391709,0.6936555330059658],[0.308739030529885,0.513529817106081]]},{"name":"u","qubits":[1],"real":[[0.9395730904025094,0.0],[0.0,0.9395730904025094]],"imag":[[0.34234837197141443,0.0],[0.0,-0.34234837197141443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7679306129689095,0.0],[0.0,0.7679306129689095]],"imag":[[-0.6405330386991719,0.0],[0.0,0.6405330386991719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5906401586849925,0.18778953828305195],[0.3542299626594769,0.8872765605101957]],"imag":[[0.702899658931019,-0.3490148445763619],[0.177756591938216,0.23593226304592793]]},{"name":"u","qubits":[4],"real":[[0.9962728115906638,0.0],[0.0,0.9962728115906638]],"imag":[[-0.08625824531738137,0.0],[0.0,0.08625824531738137]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9585430119269975,0.0],[0.0,0.9585430119269975]],"imag":[[0.2849478799463508,0.0],[0.0,-0.2849478799463508]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9366050444586071,0.0],[0.0,0.9366050444586071]],"imag":[[-0.3503869157013294,0.0],[0.0,0.3503869157013294]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9977696970171022,0.0],[0.0,0.9977696970171022]],"imag":[[-0.06675051845791334,0.0],[0.0,0.06675051845791334]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9835400670409161,0.0],[0.0,0.9835400670409161]],"imag":[[0.18069016720660325,0.0],[0.0,-0.18069016720660325]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9880149845156011,0.0],[0.0,0.9880149845156011]],"imag":[[-0.15435799419737412,0.0],[0.0,0.15435799419737412]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9938424684090681,0.0],[0.0,0.9938424684090681]],"imag":[[0.11080229233445699,0.0],[0.0,-0.11080229233445699]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.974459704464863,0.0],[0.0,0.974459704464863]],"imag":[[0.2245624286790913,0.0],[0.0,-0.2245624286790913]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9317622910917228,0.0],[0.0,0.9317622910917228]],"imag":[[0.3630689092989148,0.0],[0.0,-0.3630689092989148]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9976504115676631,0.0],[0.0,0.9976504115676631]],"imag":[[0.06851026418626899,0.0],[0.0,-0.06851026418626899]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9991521732553029,0.0],[0.0,0.9991521732553029]],"imag":[[-0.04116958439436936,0.0],[0.0,0.04116958439436936]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.926101335417065,0.0],[0.0,0.926101335417065]],"imag":[[0.37727485542867684,0.0],[0.0,-0.37727485542867684]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.997852111643664,0.0],[0.0,0.997852111643664]],"imag":[[0.06550697129527928,0.0],[0.0,-0.06550697129527928]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9660308855067895,0.0],[0.0,0.9660308855067895]],"imag":[[-0.25842663997151705,0.0],[0.0,0.25842663997151705]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9782970231717665,0.0],[0.0,0.9782970231717665]],"imag":[[0.20720746717543806,0.0],[0.0,-0.20720746717543806]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997618638311251,0.0],[0.0,0.9997618638311251]],"imag":[[0.021822365337307078,0.0],[0.0,-0.021822365337307078]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.6124880458924443,-0.5560041906738086],[0.7027202002053425,0.6959499445807644]],"imag":[[0.3306639781630564,-0.4542896291325605],[-0.14732293578258418,-0.011573567029829424]]},{"name":"u","qubits":[1],"real":[[0.9935667285120247,0.0],[0.0,0.9935667285120247]],"imag":[[-0.1132482052569162,0.0],[0.0,0.1132482052569162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7560339915029836,0.0],[0.0,0.7560339915029836]],"imag":[[0.6545323549619733,0.0],[0.0,-0.6545323549619733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18986491269518102,-0.5020981220244848],[0.4229459466902283,0.6041145040502908]],"imag":[[-0.8220556161100678,0.1899298681319857],[-0.3305943210756264,0.5889565239021666]]},{"name":"u","qubits":[1],"real":[[0.753620007363483,-0.6573103410881833],[0.6573103410881833,0.753620007363483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8498639336799324,0.5270021766843771],[-0.5270021766843771,0.8498639336799324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8504813839679114,0.448880823415743],[0.40838426819916557,0.2802243291754471]],"imag":[[0.17758191498505663,0.20893081477817504],[0.27994350944735114,0.8223917839715472]]},{"name":"u","qubits":[1],"real":[[0.9345965000556268,0.0],[0.0,0.9345965000556268]],"imag":[[-0.3557096879251012,0.0],[0.0,0.3557096879251012]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5992602214073354,0.0],[0.0,0.5992602214073354]],"imag":[[0.8005542998690541,0.0],[0.0,-0.8005542998690541]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6027094302843636,-0.4202799529113305],[-0.3314564117543305,-0.03389663069197202]],"imag":[[-0.6770871676991048,0.040731697292794966],[0.26159311361434157,-0.905845852473935]]},{"name":"u","qubits":[2],"real":[[0.9923128990613341,0.0],[0.0,0.9923128990613341]],"imag":[[-0.12375423369117677,0.0],[0.0,0.12375423369117677]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9645946707288362,0.0],[0.0,0.9645946707288362]],"imag":[[-0.2637368408120641,0.0],[0.0,0.2637368408120641]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5952391830610929,0.0],[0.0,0.5952391830610929]],"imag":[[0.8035485765955676,0.0],[0.0,-0.8035485765955676]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9972606929842341,0.0],[0.0,0.9972606929842341]],"imag":[[-0.07396695362528516,0.0],[0.0,0.07396695362528516]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25087159859732044,-0.24366653817887352],[-0.5059021617987158,0.8200611494450323]],"imag":[[-0.8235617649470848,-0.44658266704652955],[0.05359536380932134,-0.2620882500922632]]},{"name":"u","qubits":[1],"real":[[0.9100404572950099,0.0],[0.0,0.9100404572950099]],"imag":[[0.4145194399377298,0.0],[0.0,-0.4145194399377298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6403906698990812,0.0],[0.0,0.6403906698990812]],"imag":[[-0.7680493408018824,0.0],[0.0,0.7680493408018824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7041036217166758,0.2770085544211193],[-0.17324535835036398,-0.47106841798507226]],"imag":[[0.612540292518232,-0.228689179246988],[0.31467209240285865,0.8056438826490909]]},{"name":"u","qubits":[1],"real":[[0.6610701195891364,-0.7503241279516506],[0.7503241279516506,0.6610701195891364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9574414531815055,0.28862755192407896],[-0.28862755192407896,0.9574414531815055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4247882627366665,-0.25706346298975724],[0.10340001036404216,0.6814740025852193]],"imag":[[0.8472259941928025,-0.18889526886848038],[0.3017805236623097,0.6586578301328384]]},{"name":"u","qubits":[1],"real":[[0.9853987767548721,0.0],[0.0,0.9853987767548721]],"imag":[[0.17026229990811773,0.0],[0.0,-0.17026229990811773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8094675324360433,0.0],[0.0,0.8094675324360433]],"imag":[[0.5871646395449092,0.0],[0.0,-0.5871646395449092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3329712709587127,-0.04217528225375097],[0.12273281275371267,-0.9844631821036476]],"imag":[[0.9347749549522737,0.11639227584737084],[-0.016204103914630355,0.12452440231636026]]},{"name":"u","qubits":[2],"real":[[0.7622041455485827,-0.647336728842536],[0.647336728842536,0.7622041455485827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9735794480120508,0.22834854588665654],[-0.22834854588665654,0.9735794480120508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992648825162265,-0.03833659569956716],[0.03833659569956716,0.9992648825162265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.92929937129224,0.36932733247872057],[-0.36932733247872057,0.92929937129224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9313935198501588,0.12881136176219654],[0.1934457923358659,-0.3935795685975531]],"imag":[[0.3083574030119906,-0.14432413613045156],[0.0007406864259421078,0.8987064593034435]]},{"name":"u","qubits":[1],"real":[[0.9483201926832788,0.0],[0.0,0.9483201926832788]],"imag":[[0.3173150046076436,0.0],[0.0,-0.3173150046076436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9350906745586591,0.0],[0.0,0.9350906745586591]],"imag":[[0.35440856416490824,0.0],[0.0,-0.35440856416490824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5488822648790184,0.16554816095044],[0.10775829300344825,0.651327211301]],"imag":[[0.7283582938220181,0.3752549287189777],[-0.3957405784234678,0.6383967486578428]]},{"name":"u","qubits":[1],"real":[[0.9069215228120566,-0.4212995982199131],[0.4212995982199131,0.9069215228120566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947565411834751,0.31956187240413836],[-0.31956187240413836,0.947565411834751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1867207940216995,-0.07794284515912923],[-0.5285218235004779,-0.831913480397533]],"imag":[[-0.8137810114551015,0.5448125580082732],[0.15349427532891263,-0.0708812433429744]]},{"name":"u","qubits":[1],"real":[[0.9628385036113475,0.0],[0.0,0.9628385036113475]],"imag":[[-0.27007779613189437,0.0],[0.0,0.27007779613189437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8032848388444986,0.0],[0.0,0.8032848388444986]],"imag":[[-0.5955950534403117,0.0],[0.0,0.5955950534403117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40282991652308175,0.07962045144643254],[0.40486224989131625,-0.016610791672722336]],"imag":[[-0.6615554196249502,-0.6274815286766051],[0.4859619776606031,-0.7743717430802487]]},{"name":"u","qubits":[2],"real":[[0.9995197359108402,0.0],[0.0,0.9995197359108402]],"imag":[[-0.030988667682304866,0.0],[0.0,0.030988667682304866]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9479293236046019,0.0],[0.0,0.9479293236046019]],"imag":[[0.31848076464760305,0.0],[0.0,-0.31848076464760305]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998388998295964,0.0],[0.0,0.9998388998295964]],"imag":[[-0.017949216906100046,0.0],[0.0,0.017949216906100046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.620153166375622,0.0],[0.0,0.620153166375622]],"imag":[[-0.7844807519845787,0.0],[0.0,0.7844807519845787]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5623130375888635,0.6669274313570598],[0.6516078568204376,0.5741787391168999]],"imag":[[0.31247156867733095,0.37599649975683047],[-0.4019611516748725,0.2900917251839729]]},{"name":"u","qubits":[1],"real":[[0.9944465933221941,0.0],[0.0,0.9944465933221941]],"imag":[[-0.10524244880219523,0.0],[0.0,0.10524244880219523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8128173410238678,0.0],[0.0,0.8128173410238678]],"imag":[[-0.5825186435908205,0.0],[0.0,0.5825186435908205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19694830967197752,0.3272557440624094],[0.08540667070080417,-0.9210715434598736]],"imag":[[-0.92007075962341,-0.08709097876078256],[-0.327699345747221,-0.19221355629896103]]},{"name":"u","qubits":[1],"real":[[0.6913266610209119,-0.7225423501509632],[0.7225423501509632,0.6913266610209119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9048308340074709,0.42577125528779497],[-0.42577125528779497,0.9048308340074709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18278191108376224,-0.5732573186999997],[0.47499024662745815,-0.13423671842276763]],"imag":[[-0.3590609551224385,-0.7134718284866032],[-0.7823364168284103,0.37988748326307975]]},{"name":"u","qubits":[1],"real":[[0.9993617932440944,0.0],[0.0,0.9993617932440944]],"imag":[[0.03572122903747992,0.0],[0.0,-0.03572122903747992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8809285925296524,0.0],[0.0,0.8809285925296524]],"imag":[[0.4732492101036468,0.0],[0.0,-0.4732492101036468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06662200586076161,-0.0486963948504997],[0.32329913548634165,-0.8635598684280325]],"imag":[[0.9307409719203711,0.35624628089620247],[-0.15735444231922996,0.35352737109981647]]},{"name":"u","qubits":[3],"real":[[0.9992014287708448,0.0],[0.0,0.9992014287708448]],"imag":[[-0.03995628539169136,0.0],[0.0,0.03995628539169136]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9826006289679637,0.0],[0.0,0.9826006289679637]],"imag":[[0.1857309988983044,0.0],[0.0,-0.1857309988983044]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9974195246477283,0.0],[0.0,0.9974195246477283]],"imag":[[0.07179339699094645,0.0],[0.0,-0.07179339699094645]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9429583238932858,0.0],[0.0,0.9429583238932858]],"imag":[[0.3329107979630055,0.0],[0.0,-0.3329107979630055]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995000016136343,0.0],[0.0,0.9995000016136343]],"imag":[[-0.03161877249902581,0.0],[0.0,0.03161877249902581]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997928176525135,0.0],[0.0,0.9997928176525135]],"imag":[[-0.020354895490962505,0.0],[0.0,0.020354895490962505]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999637076197838,0.0],[0.0,0.9999637076197838]],"imag":[[0.008519591732913617,0.0],[0.0,-0.008519591732913617]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6967122826300552,0.0],[0.0,0.6967122826300552]],"imag":[[-0.7173506780037349,0.0],[0.0,0.7173506780037349]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.895378141818172,0.2722511248768828],[0.1284901358261281,-0.8297050942567846]],"imag":[[0.018272296429747942,0.3519139544557633],[-0.425974636959531,0.33708359530970794]]},{"name":"u","qubits":[1],"real":[[0.7938503696061424,0.0],[0.0,0.7938503696061424]],"imag":[[-0.6081131397003284,0.0],[0.0,0.6081131397003284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9664471687682463,0.0],[0.0,0.9664471687682463]],"imag":[[0.25686547058692194,0.0],[0.0,-0.25686547058692194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9396249233482796,0.2222467323327466],[-0.03270606670367634,-0.13494173463588546]],"imag":[[-0.25341782978595934,0.05908296655323418],[0.2276284695948395,0.9637978632909205]]},{"name":"u","qubits":[1],"real":[[0.8825848972327102,-0.47015305930805823],[0.47015305930805823,0.8825848972327102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.903778773457085,0.42799991664532727],[-0.42799991664532727,0.903778773457085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.053561857970462486,-0.29695141667631847],[-0.4453822301086254,0.1785053860688378]],"imag":[[-0.7797308248056222,-0.5486080790077954],[0.43679015250136277,-0.7609105459419779]]},{"name":"u","qubits":[1],"real":[[0.9992657792666474,0.0],[0.0,0.9992657792666474]],"imag":[[0.038313214255919936,0.0],[0.0,-0.038313214255919936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8247177024586926,0.0],[0.0,0.8247177024586926]],"imag":[[-0.5655446147310179,0.0],[0.0,0.5655446147310179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.057478911008879585,-0.6230911535533183],[0.6340110760019562,-0.017110427241240733]],"imag":[[0.7484659599779565,-0.21966405237795286],[-0.1858086032732359,-0.750474750898465]]},{"name":"u","qubits":[2],"real":[[0.9962872836766915,0.0],[0.0,0.9962872836766915]],"imag":[[-0.08609093090517463,0.0],[0.0,0.08609093090517463]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9427137473186515,0.0],[0.0,0.9427137473186515]],"imag":[[-0.3336027437183716,0.0],[0.0,0.3336027437183716]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.995574485182538,0.0],[0.0,0.995574485182538]],"imag":[[-0.09397576524575105,0.0],[0.0,0.09397576524575105]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6398412875371586,0.0],[0.0,0.6398412875371586]],"imag":[[0.7685070765860201,0.0],[0.0,-0.7685070765860201]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.37947283803796056,0.32765315736681966],[-0.603970292779538,0.036999656125986914]],"imag":[[-0.1556255146181199,0.8511312900245273],[-0.6833746774874386,-0.40847271763888654]]},{"name":"u","qubits":[1],"real":[[0.9003498696859347,0.0],[0.0,0.9003498696859347]],"imag":[[-0.4351667636165709,0.0],[0.0,0.4351667636165709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8684714416527463,0.0],[0.0,0.8684714416527463]],"imag":[[0.49573920062226323,0.0],[0.0,-0.49573920062226323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5641696994565133,0.5890869057775928],[-0.6936856808815952,-0.7174995339232648]],"imag":[[-0.4472866878556565,0.36691114254495705],[-0.021150537158707666,0.05955879227816298]]},{"name":"u","qubits":[1],"real":[[0.8124968410593904,-0.5829655935546383],[0.5829655935546383,0.8124968410593904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615438540306699,0.274651445974431],[-0.274651445974431,0.9615438540306699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.725317510176407,0.6598078442455263],[0.24555439177918023,0.00888111934775764]],"imag":[[0.08671085988914486,-0.17620824294241708],[-0.6372587989873026,0.7304282233801954]]},{"name":"u","qubits":[1],"real":[[0.6759068168300724,0.0],[0.0,0.6759068168300724]],"imag":[[-0.7369870928059996,0.0],[0.0,0.7369870928059996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7799866319135558,0.0],[0.0,0.7799866319135558]],"imag":[[0.625796176111797,0.0],[0.0,-0.625796176111797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9060446576504075,0.4144327057941013],[-0.3833502488297672,-0.8398200485572429]],"imag":[[0.07848441826183898,-0.03418781656432633],[0.16113926013052104,0.3489684965839382]]},{"name":"u","qubits":[2],"real":[[0.6771436559525018,-0.7358508471173216],[0.7358508471173216,0.6771436559525018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9852683267025688,0.17101556770282675],[-0.17101556770282675,0.9852683267025688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9937500143604908,-0.11162844153048226],[0.11162844153048226,0.9937500143604908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9167496990804014,0.3994621249079737],[-0.3994621249079737,0.9167496990804014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.009097939615968451,0.8470576969633548],[0.10943911936428097,-0.03765930323645395]],"imag":[[0.055132569559438294,-0.5285554703942204],[0.9924216374209545,0.04128134701323247]]},{"name":"u","qubits":[1],"real":[[0.9838149068129273,0.0],[0.0,0.9838149068129273]],"imag":[[0.17918769246985472,0.0],[0.0,-0.17918769246985472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6059610689594996,0.0],[0.0,0.6059610689594996]],"imag":[[-0.7954943009886749,0.0],[0.0,0.7954943009886749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2604539823439189,-0.5683565242922448],[-0.2520344005570818,0.6136543881570584]],"imag":[[0.6912813395738661,-0.3623046976408029],[0.6251179837230626,0.41125960080882185]]},{"name":"u","qubits":[1],"real":[[0.698879810446744,-0.7152391282291002],[0.7152391282291002,0.698879810446744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.991795841576555,0.12783195465709266],[-0.12783195465709266,0.991795841576555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14824697375796436,-0.7821979787698682],[0.8375168853289278,-0.11293916924222631]],"imag":[[0.29859833909715544,-0.526334673633002],[-0.432928785655282,-0.3136604491976157]]},{"name":"u","qubits":[1],"real":[[0.6183820874777575,0.0],[0.0,0.6183820874777575]],"imag":[[0.7858775947223913,0.0],[0.0,-0.7858775947223913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8855396517745355,0.0],[0.0,0.8855396517745355]],"imag":[[0.4645638009305443,0.0],[0.0,-0.4645638009305443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9344541026275663,-0.26764512267855506],[0.25781408332664985,-0.8995601571717553]],"imag":[[-0.22613446635973383,-0.06344148101273622],[-0.0958677821019522,0.33931223146597367]]},{"name":"u","qubits":[2],"real":[[0.976480196239061,0.0],[0.0,0.976480196239061]],"imag":[[0.21560711109080993,0.0],[0.0,-0.21560711109080993]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7288744791682455,0.0],[0.0,0.7288744791682455]],"imag":[[0.6846473498212191,0.0],[0.0,-0.6846473498212191]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9131769885685473,0.0],[0.0,0.9131769885685473]],"imag":[[0.407563231350522,0.0],[0.0,-0.407563231350522]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999381998760537,0.0],[0.0,0.9999381998760537]],"imag":[[0.01111739306839906,0.0],[0.0,-0.01111739306839906]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39136175253014543,0.48340856708190655],[0.5719350284441647,0.531851525394837]],"imag":[[0.6495759484847929,-0.43726790767038065],[0.3126937624021106,0.5405986395918604]]},{"name":"u","qubits":[1],"real":[[0.9067873973661587,0.0],[0.0,0.9067873973661587]],"imag":[[0.4215882066399726,0.0],[0.0,-0.4215882066399726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5233525266085645,0.0],[0.0,0.5233525266085645]],"imag":[[0.8521162672384748,0.0],[0.0,-0.8521162672384748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5422992215640634,0.6474920130491506],[-0.5760121931561113,0.10633686652944285]],"imag":[[0.45714714839535003,0.2787151449824157],[-0.40637174156244793,-0.7012591759197799]]},{"name":"u","qubits":[1],"real":[[0.7858497057624341,-0.618417528821019],[0.618417528821019,0.7858497057624341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.879226512624413,0.476403966711354],[-0.476403966711354,0.879226512624413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10119488523840464,-0.16413178058705702],[-0.183362118894674,0.9611033327163723]],"imag":[[0.9576591958999247,0.21379714289769702],[0.1975520009120422,-0.0602654472445531]]},{"name":"u","qubits":[1],"real":[[0.8673392092844597,0.0],[0.0,0.8673392092844597]],"imag":[[-0.49771748616841677,0.0],[0.0,0.49771748616841677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8614696142871741,0.0],[0.0,0.8614696142871741]],"imag":[[0.5078091212846688,0.0],[0.0,-0.5078091212846688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6855614025951848,-0.3632222754385273],[-0.09121992706210988,-0.1971124799337137]],"imag":[[-0.4006384814491063,-0.4874053231953216],[-0.6009769507732061,0.7691893783721302]]},{"name":"u","qubits":[3],"real":[[0.7643497161106605,-0.6448019164685793],[0.6448019164685793,0.7643497161106605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9910201785082691,0.13371239953511602],[-0.13371239953511602,0.9910201785082691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999999152399667,-0.00041172813787321045],[0.00041172813787321045,0.9999999152399667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9730763614717142,0.23048295977136748],[-0.23048295977136748,0.9730763614717142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.997321337086967,-0.07314472360371811],[0.07314472360371811,0.997321337086967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9966999524933238,-0.08117391637592745],[0.08117391637592745,0.9966999524933238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999946326626667,0.0032763769408071727],[-0.0032763769408071727,0.9999946326626667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.892445677851189,0.4511548648576581],[-0.4511548648576581,0.892445677851189]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.41837306926949847,0.6992598244882923],[0.4089543245917179,0.5655013228439542]],"imag":[[0.40988947492358424,0.4098661868384503],[-0.6997935078683,0.15249150994350497]]},{"name":"u","qubits":[1],"real":[[0.9886188710587748,0.0],[0.0,0.9886188710587748]],"imag":[[-0.15044177540322246,0.0],[0.0,0.15044177540322246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6942376083411025,0.0],[0.0,0.6942376083411025]],"imag":[[-0.7197458879110223,0.0],[0.0,0.7197458879110223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2794557062102414,0.035216745279382566],[-0.3417957976977622,-0.9315614666692053]],"imag":[[-0.8969500877309207,0.34080027763773313],[0.023678704824786,-0.12168888787021766]]},{"name":"u","qubits":[1],"real":[[0.7059241923612775,-0.7082873955105217],[0.7082873955105217,0.7059241923612775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.826980933698802,0.5622299665605326],[-0.5622299665605326,0.826980933698802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08093747541561323,-0.1695073140783521],[0.47499600175460455,-0.5213285966097511]],"imag":[[-0.6918863479905486,-0.6971439428207001],[0.5376999208246065,-0.4620325614275027]]},{"name":"u","qubits":[1],"real":[[0.9512080317699638,0.0],[0.0,0.9512080317699638]],"imag":[[0.3085502881157488,0.0],[0.0,-0.3085502881157488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9873745562933268,0.0],[0.0,0.9873745562933268]],"imag":[[-0.1584029216414772,0.0],[0.0,0.1584029216414772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5226998247330441,-0.2883928342569042],[0.44029767670069037,-0.8734046121352834]],"imag":[[0.7209213279340723,0.3519757169224729],[-0.11487074495185172,0.17351383618315885]]},{"name":"u","qubits":[2],"real":[[0.9806286265243375,0.0],[0.0,0.9806286265243375]],"imag":[[0.195876228371366,0.0],[0.0,-0.195876228371366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.925721415747082,0.0],[0.0,0.925721415747082]],"imag":[[0.3782061083949043,0.0],[0.0,-0.3782061083949043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.992490539857555,0.0],[0.0,0.992490539857555]],"imag":[[0.12232141387859728,0.0],[0.0,-0.12232141387859728]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6910471070388396,0.0],[0.0,0.6910471070388396]],"imag":[[-0.7228097231313719,0.0],[0.0,0.7228097231313719]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5100777091419809,0.28925993856476795],[0.008418278178017033,-0.93174768913768]],"imag":[[-0.7806175369420859,-0.21629997595110015],[-0.36109018852283603,0.03727267271948164]]},{"name":"u","qubits":[1],"real":[[0.7796812871071451,0.0],[0.0,0.7796812871071451]],"imag":[[-0.6261765649838275,0.0],[0.0,0.6261765649838275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8923991072754788,0.0],[0.0,0.8923991072754788]],"imag":[[-0.45124697598313995,0.0],[0.0,0.45124697598313995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9613368034725815,0.15047366584060606],[0.05742322727123784,0.5989697369691342]],"imag":[[-0.21246862297143268,0.08970122869968047],[-0.16550289275870236,-0.7813748266058892]]},{"name":"u","qubits":[1],"real":[[0.6089064237914095,-0.7932420608273092],[0.7932420608273092,0.6089064237914095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8743755606360043,0.48524981088350067],[-0.48524981088350067,0.8743755606360043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9016662262266455,0.20439674967642532],[-0.41468943862414126,0.44993789346190377]],"imag":[[-0.11015353961477566,0.3648097900471536],[0.05382270604614785,0.7891081534457295]]},{"name":"u","qubits":[1],"real":[[0.8937367791008787,0.0],[0.0,0.8937367791008787]],"imag":[[0.4485917628338567,0.0],[0.0,-0.4485917628338567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6309797132976301,0.0],[0.0,0.6309797132976301]],"imag":[[-0.7757993306305699,0.0],[0.0,0.7757993306305699]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7631481850838604,-0.17932665850722734],[0.11163984830723162,0.8920974557139256]],"imag":[[0.5686935402220091,-0.24906716857426292],[0.28588292915616065,-0.3316166832289545]]},{"name":"u","qubits":[2],"real":[[0.7190648648151415,-0.6949429618237617],[0.6949429618237617,0.7190648648151415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9958902330385704,0.09056844780817472],[-0.09056844780817472,0.9958902330385704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9976280789244585,0.06883470157917715],[-0.06883470157917715,0.9976280789244585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9470606456468667,0.32105472036233973],[-0.32105472036233973,0.9470606456468667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7651332898760763,0.1110469720676441],[-0.17279548975516137,-0.9634060928473117]],"imag":[[-0.6202445794405739,0.13242462154979534],[-0.003070686938217566,-0.20489263009361666]]},{"name":"u","qubits":[1],"real":[[0.9388548040597425,0.0],[0.0,0.9388548040597425]],"imag":[[0.34431331210678234,0.0],[0.0,-0.34431331210678234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9430745489554434,0.0],[0.0,0.9430745489554434]],"imag":[[-0.33258141125517976,0.0],[0.0,0.33258141125517976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4600589069952683,-0.45901193479924945],[-0.6078778663875589,0.25694512784400936]],"imag":[[0.5428713584611348,-0.5319253086371536],[0.3523080893379978,0.6635832359398062]]},{"name":"u","qubits":[1],"real":[[0.6518105391598462,-0.7583818438228532],[0.7583818438228532,0.6518105391598462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9858285758925588,0.16775583135512562],[-0.16775583135512562,0.9858285758925588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1381398431891472,-0.8373171854258536],[0.0937554857400022,-0.361091940810259]],"imag":[[0.33389697589401124,0.41028054329085417],[-0.9277069052810634,-0.013506186336952117]]},{"name":"u","qubits":[1],"real":[[0.763738486654221,0.0],[0.0,0.763738486654221]],"imag":[[0.6455257733066283,0.0],[0.0,-0.6455257733066283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8532453483849963,0.0],[0.0,0.8532453483849963]],"imag":[[0.5215097079243743,0.0],[0.0,-0.5215097079243743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8985685491428064,0.3784974943288746],[-0.226541085956312,-0.6661769103497643]],"imag":[[0.151816711178182,-0.1620675645685961],[-0.3438101003056301,-0.6218376600194053]]},{"name":"u","qubits":[2],"real":[[0.8457850197805487,0.0],[0.0,0.8457850197805487]],"imag":[[0.5335238516831435,0.0],[0.0,-0.5335238516831435]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9574175309654186,0.0],[0.0,0.9574175309654186]],"imag":[[-0.28870689531093924,0.0],[0.0,0.28870689531093924]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992040820863517,0.0],[0.0,0.9992040820863517]],"imag":[[-0.03988987768809563,0.0],[0.0,0.03988987768809563]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7535357448088543,0.0],[0.0,0.7535357448088543]],"imag":[[-0.6574069373647994,0.0],[0.0,0.6574069373647994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6303077433770794,-0.1395094718359986],[0.2657289975661249,-0.7040610542527085]],"imag":[[0.42666049661851757,0.633411459110249],[0.5916595888825231,-0.28917998309086135]]},{"name":"u","qubits":[1],"real":[[0.9997939312118715,0.0],[0.0,0.9997939312118715]],"imag":[[-0.02030012590875676,0.0],[0.0,0.02030012590875676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6752133296845562,0.0],[0.0,0.6752133296845562]],"imag":[[-0.7376225046839981,0.0],[0.0,0.7376225046839981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03378189649003538,-0.28397643964110025],[-0.3823719631068888,0.2170820412563253]],"imag":[[-0.8315468343287206,-0.4761785668383073],[0.40147269847052336,-0.8034218951314229]]},{"name":"u","qubits":[1],"real":[[0.6523717944759146,-0.7578990973554957],[0.7578990973554957,0.6523717944759146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9039995552417704,0.42753339533033125],[-0.42753339533033125,0.9039995552417704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8723878219966261,0.2966085899123692],[0.2717576964500029,-0.34065682324286467]],"imag":[[0.07754946066601331,0.38072156961825687],[0.3988399724232532,0.8068626646435477]]},{"name":"u","qubits":[1],"real":[[0.824501612202859,0.0],[0.0,0.824501612202859]],"imag":[[0.565859604031677,0.0],[0.0,-0.565859604031677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7508014180324901,0.0],[0.0,0.7508014180324901]],"imag":[[-0.660527993865818,0.0],[0.0,0.660527993865818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.764418181757903,0.542371671156539],[-0.41747790568284515,-0.5752060187409223]],"imag":[[0.29459645765117276,-0.18630818786136483],[-0.3931793087180298,-0.583318322588015]]},{"name":"u","qubits":[3],"real":[[0.9994001941329115,0.0],[0.0,0.9994001941329115]],"imag":[[0.03463021754333592,0.0],[0.0,-0.03463021754333592]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9848150907191837,0.0],[0.0,0.9848150907191837]],"imag":[[-0.1736065583201449,0.0],[0.0,0.1736065583201449]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9908887656415449,0.0],[0.0,0.9908887656415449]],"imag":[[-0.1346827907543328,0.0],[0.0,0.1346827907543328]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9479986994657579,0.0],[0.0,0.9479986994657579]],"imag":[[-0.3182741990976204,0.0],[0.0,0.3182741990976204]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9981667087338627,0.0],[0.0,0.9981667087338627]],"imag":[[-0.060524553492017415,0.0],[0.0,0.060524553492017415]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996999758949927,0.0],[0.0,0.9996999758949927]],"imag":[[0.024494044083225325,0.0],[0.0,-0.024494044083225325]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9972121759279416,0.0],[0.0,0.9972121759279416]],"imag":[[-0.07461820274611256,0.0],[0.0,0.07461820274611256]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7813164663570059,0.0],[0.0,0.7813164663570059]],"imag":[[-0.6241350650295188,0.0],[0.0,0.6241350650295188]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.22755294806836646,-0.028793690327576484],[-0.10172423340996627,-0.22091203579683122]],"imag":[[0.07965880476214549,0.9700747672455878],[-0.9651561070554422,0.09655952459927444]]},{"name":"u","qubits":[1],"real":[[0.8779763037921937,0.0],[0.0,0.8779763037921937]],"imag":[[0.4787040943833649,0.0],[0.0,-0.4787040943833649]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8293255145341637,0.0],[0.0,0.8293255145341637]],"imag":[[0.558765774670071,0.0],[0.0,-0.558765774670071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6503168918906215,-0.26409729437778656],[-0.39112366482054006,0.07483074903323017]],"imag":[[0.41907498268168686,0.5759485377309315],[0.49848407981540926,-0.7700235450861618]]},{"name":"u","qubits":[1],"real":[[0.6996456003388575,-0.7144900516637581],[0.7144900516637581,0.6996456003388575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9171438502118312,0.39855634233896997],[-0.39855634233896997,0.9171438502118312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7201082383068557,0.03495173634780882],[0.1636631986575321,0.46359273601350315]],"imag":[[-0.5873755471769145,-0.3677124798364755],[0.33113207199907757,-0.8053866670204428]]},{"name":"u","qubits":[1],"real":[[0.983336980389098,0.0],[0.0,0.983336980389098]],"imag":[[-0.18179214229237378,0.0],[0.0,0.18179214229237378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7695871308976329,0.0],[0.0,0.7695871308976329]],"imag":[[0.6385418137888463,0.0],[0.0,-0.6385418137888463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28577152988897203,0.5218590487688807],[0.5837920163418377,0.06882771496208001]],"imag":[[-0.746471728234345,-0.29795591094956575],[0.14248323868890037,-0.7963341974330578]]},{"name":"u","qubits":[2],"real":[[0.9979907994310201,0.0],[0.0,0.9979907994310201]],"imag":[[-0.06335901081167154,0.0],[0.0,0.06335901081167154]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9170219268907167,0.0],[0.0,0.9170219268907167]],"imag":[[0.39883679068214983,0.0],[0.0,-0.39883679068214983]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997138848786323,0.0],[0.0,0.9997138848786323]],"imag":[[0.023919623343035632,0.0],[0.0,-0.023919623343035632]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6829637562676429,0.0],[0.0,0.6829637562676429]],"imag":[[-0.7304522623859766,0.0],[0.0,0.7304522623859766]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3959476486951638,-0.24014468380272946],[0.05184634384112075,0.5838583368807817]],"imag":[[-0.6741835961233488,-0.5753542118141208],[-0.6213001648488989,0.5200072155690221]]},{"name":"u","qubits":[1],"real":[[0.8673530069242577,0.0],[0.0,0.8673530069242577]],"imag":[[-0.49769344116579295,0.0],[0.0,0.49769344116579295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959972430127229,0.0],[0.0,0.959972430127229]],"imag":[[0.280094507971189,0.0],[0.0,-0.280094507971189]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6465123643630357,0.596432174999331],[-0.14526914348752973,-0.10689857777770881]],"imag":[[-0.3778665181074077,0.2889763274814551],[0.6466340024847914,0.7411707204484008]]},{"name":"u","qubits":[1],"real":[[0.9122026659647109,-0.4097393027363547],[0.4097393027363547,0.9122026659647109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.959891712514323,0.2803710046462013],[-0.2803710046462013,0.959891712514323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8712967587586261,-0.11042248609391984],[-0.23186709592682314,-0.947641355540228]],"imag":[[-0.37748214272047576,0.2935235334154812],[-0.211155961152728,0.06022184957312437]]},{"name":"u","qubits":[1],"real":[[0.8774809037861891,0.0],[0.0,0.8774809037861891]],"imag":[[0.4796115756428036,0.0],[0.0,-0.4796115756428036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.876521415238792,0.0],[0.0,0.876521415238792]],"imag":[[-0.4813628658587875,0.0],[0.0,0.4813628658587875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.784060474528737,0.36234769378105713],[0.012142752021967459,0.46109798278552344]],"imag":[[0.5029700664609772,-0.03121591481218028],[-0.3634870535512167,-0.8093938261100767]]},{"name":"u","qubits":[2],"real":[[0.7728847451334264,-0.634546429144502],[0.634546429144502,0.7728847451334264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.954169341777282,0.2992672170691411],[-0.2992672170691411,0.954169341777282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977837127050642,-0.06654068425029888],[0.06654068425029888,0.9977837127050642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9142508862523566,0.4051485122603567],[-0.4051485122603567,0.9142508862523566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30021813058837477,-0.59671841221253],[-0.504647797117621,0.4027002001081183]],"imag":[[0.5913097413322976,-0.4518285077306543],[0.5527680026339128,0.5268877346848463]]},{"name":"u","qubits":[1],"real":[[0.9752980757925342,0.0],[0.0,0.9752980757925342]],"imag":[[-0.22089287755692824,0.0],[0.0,0.22089287755692824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9843455642833673,0.0],[0.0,0.9843455642833673]],"imag":[[0.17624928390112443,0.0],[0.0,-0.17624928390112443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42510465642197937,0.07151493317629223],[-0.05490006878940187,-0.34002322107026106]],"imag":[[-0.8903319778172697,0.14656266474491392],[-0.15356100680595489,-0.9261691037648929]]},{"name":"u","qubits":[1],"real":[[0.7157756280383629,-0.6983303303639955],[0.6983303303639955,0.7157756280383629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9455480011762836,0.32548268382747325],[-0.32548268382747325,0.9455480011762836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4993643648751335,-0.012412896750797242],[0.48279802080842527,0.477972438937817]],"imag":[[0.6992934827747368,-0.5113411542560279],[-0.16890804345886082,-0.714085773261309]]},{"name":"u","qubits":[1],"real":[[0.8587637712736027,0.0],[0.0,0.8587637712736027]],"imag":[[0.5123717255547376,0.0],[0.0,-0.5123717255547376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8224337029374594,0.0],[0.0,0.8224337029374594]],"imag":[[-0.5688609709521113,0.0],[0.0,0.5688609709521113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6904055304124115,-0.2607012454551769],[-0.3412519356808179,-0.6801429686204059]],"imag":[[0.3726178712934753,-0.5626108656849735],[-0.5177289271064257,0.39103633676110694]]},{"name":"u","qubits":[2],"real":[[0.9984545405355094,0.0],[0.0,0.9984545405355094]],"imag":[[-0.055574548887280625,0.0],[0.0,0.055574548887280625]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8660815062438652,0.0],[0.0,0.8660815062438652]],"imag":[[0.49990281509745244,0.0],[0.0,-0.49990281509745244]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7964664429009662,0.0],[0.0,0.7964664429009662]],"imag":[[0.604682731134834,0.0],[0.0,-0.604682731134834]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997450392233148,0.0],[0.0,0.9997450392233148]],"imag":[[-0.02258000328549178,0.0],[0.0,0.02258000328549178]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4586282069413233,-0.8036887442967046],[0.504594914578486,-0.510553249763274]],"imag":[[-0.23213068940094198,0.29976643095386224],[0.6936566030951915,-0.05966463207068192]]},{"name":"u","qubits":[1],"real":[[0.8823704249867805,0.0],[0.0,0.8823704249867805]],"imag":[[-0.4705554516830597,0.0],[0.0,0.4705554516830597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8335041880563248,0.0],[0.0,0.8335041880563248]],"imag":[[-0.5525131387510769,0.0],[0.0,0.5525131387510769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.817307114190168,0.09786631739827772],[0.15265517738600243,0.49347117701568866]],"imag":[[-0.548364924203563,-0.1474014074432798],[0.08945047688306837,-0.8515757197439288]]},{"name":"u","qubits":[1],"real":[[0.7561150528211165,-0.6544387113376777],[0.6544387113376777,0.7561150528211165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7901714922961256,0.612885807277762],[-0.612885807277762,0.7901714922961256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38061999301046956,0.9220670649677741],[-0.7793676264037133,-0.3539219249597314]],"imag":[[-0.043651819513246,-0.054911449403636674],[-0.49579132958103966,-0.1466844622272762]]},{"name":"u","qubits":[1],"real":[[0.9617926137838021,0.0],[0.0,0.9617926137838021]],"imag":[[0.2737790497297449,0.0],[0.0,-0.2737790497297449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.32075126108675994,0.0],[0.0,0.32075126108675994]],"imag":[[-0.9471634645145753,0.0],[0.0,0.9471634645145753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4353740889855853,-0.5073654026215307],[-0.20735659021814504,-0.15755653975891462]],"imag":[[0.7027743041266142,0.24318311685233593],[-0.523030519752365,0.8115529906789036]]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.8398564972119823,-0.3604326282467041],[-0.35017887315596363,0.8733916387079859]],"imag":[[-0.39536775832349774,0.09172633353756757],[-0.12530026561939633,-0.314422718113541]]},{"name":"u","qubits":[1],"real":[[0.6356024930750046,0.0],[0.0,0.6356024930750046]],"imag":[[-0.7720164964538249,0.0],[0.0,0.7720164964538249]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040788309668304,0.0],[0.0,0.9040788309668304]],"imag":[[0.42736573025647395,0.0],[0.0,-0.42736573025647395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8694165535148644,0.45625329416176597],[-0.42458252346099873,-0.806626965026228]],"imag":[[0.17010998576491693,-0.08372801672040238],[-0.18683449892588222,-0.36629972710224823]]},{"name":"u","qubits":[1],"real":[[0.853617891024089,-0.52089969871712],[0.52089969871712,0.853617891024089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9580001688463111,0.28676763501211133],[-0.28676763501211133,0.9580001688463111]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15574850502286222,0.9276465853508146],[-0.328297010954033,0.2104136657183121]],"imag":[[0.14538626179650913,-0.3067198245157201],[-0.9202316614106621,0.033479116102460516]]},{"name":"u","qubits":[1],"real":[[0.9706320392146994,0.0],[0.0,0.9706320392146994]],"imag":[[-0.24056900143184307,0.0],[0.0,0.24056900143184307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5461703253350326,0.0],[0.0,0.5461703253350326]],"imag":[[-0.837674146505325,0.0],[0.0,0.837674146505325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3304577048547672,0.5691958685382311],[0.5608341630320328,0.693039624694722]],"imag":[[-0.6257029389064408,0.4186998934618579],[0.4298355256631563,0.14283746377276701]]},{"name":"u","qubits":[2],"real":[[0.9798706539754021,0.0],[0.0,0.9798706539754021]],"imag":[[-0.19963341773815788,0.0],[0.0,0.19963341773815788]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913884136335477,0.0],[0.0,0.9913884136335477]],"imag":[[-0.13095424129503352,0.0],[0.0,0.13095424129503352]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9472270064669103,0.0],[0.0,0.9472270064669103]],"imag":[[-0.32056356346243703,0.0],[0.0,0.32056356346243703]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7024235025932991,0.0],[0.0,0.7024235025932991]],"imag":[[-0.7117592451135156,0.0],[0.0,0.7117592451135156]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.591701973929452,-0.15332874446465877],[-0.41140145230514374,0.8902830400300316]],"imag":[[-0.6667937425472409,-0.4263392722571132],[0.1897991675141185,-0.04605680934510591]]},{"name":"u","qubits":[1],"real":[[0.8465059738298322,0.0],[0.0,0.8465059738298322]],"imag":[[-0.5323792222376897,0.0],[0.0,0.5323792222376897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5924517854706118,0.0],[0.0,0.5924517854706118]],"imag":[[-0.8056059097925512,0.0],[0.0,0.8056059097925512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7912122131599508,-0.3044402832479592],[0.03609233173231292,-0.42810439310117826]],"imag":[[-0.3802286996116337,-0.36976409192089027],[-0.4776051856170564,0.7663662693968816]]},{"name":"u","qubits":[1],"real":[[0.86923711331772,-0.49439542962195465],[0.49439542962195465,0.86923711331772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9291023465044881,0.36982270038473053],[-0.36982270038473053,0.9291023465044881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6459086113539044,0.5922734705185092],[-0.21607785330199275,0.4598959277184514]],"imag":[[-0.385157583475006,-0.2892539330597348],[0.6227086501590988,0.5950126334771558]]},{"name":"u","qubits":[1],"real":[[0.9440696580071145,0.0],[0.0,0.9440696580071145]],"imag":[[-0.32974608539045586,0.0],[0.0,0.32974608539045586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39279965973887426,0.0],[0.0,0.39279965973887426]],"imag":[[-0.919624068469842,0.0],[0.0,0.919624068469842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6075136346186012,0.21356296881678888],[-0.1722312606983669,0.20634422847347572]],"imag":[[-0.7635652191383328,-0.04781420526251717],[0.1350249336714446,0.9536911027691088]]},{"name":"u","qubits":[2],"real":[[0.7361725770136404,-0.6767938658506707],[0.6767938658506707,0.7361725770136404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.975799142401186,0.21866877620984168],[-0.21866877620984168,0.975799142401186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977133851215926,-0.06758698949659338],[0.06758698949659338,0.9977133851215926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8920862866577975,0.4518650873403497],[-0.4518650873403497,0.8920862866577975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3698019577694231,0.4043666705494616],[0.5087980528331731,0.23840671214254444]],"imag":[[0.7765971975591691,-0.31085511178343095],[-0.03560682808560728,0.8264495960627217]]},{"name":"u","qubits":[1],"real":[[0.7473834621938161,0.0],[0.0,0.7473834621938161]],"imag":[[0.6643929262410796,0.0],[0.0,-0.6643929262410796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6711026863745553,0.0],[0.0,0.6711026863745553]],"imag":[[0.7413644072525032,0.0],[0.0,-0.7413644072525032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7209414177309705,0.0678164688787464],[-0.4151364041689159,0.5868573080766071]],"imag":[[0.0850542423694702,0.6844049785060246],[-0.5483347645268503,-0.4273046359473116]]},{"name":"u","qubits":[1],"real":[[0.8014685118894175,-0.5980369758215313],[0.5980369758215313,0.8014685118894175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9803968801042725,0.1970328842650606],[-0.1970328842650606,0.9803968801042725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.595251866488341,0.24399682270739018],[0.5150096259359067,-0.33189184640805697]],"imag":[[-0.41763304270102497,0.6416567677466886],[-0.4538975019536758,-0.6469852743312022]]},{"name":"u","qubits":[1],"real":[[0.9056103086660984,0.0],[0.0,0.9056103086660984]],"imag":[[-0.4241107978319981,0.0],[0.0,0.4241107978319981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7802142190017476,0.0],[0.0,0.7802142190017476]],"imag":[[-0.6255124079244896,0.0],[0.0,0.6255124079244896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7360128872114282,0.17243080613079864],[-0.09686104694120107,-0.5208246895011103]],"imag":[[-0.6134669188118965,0.2284972351675575],[0.2693720604806475,0.8042376970920582]]},{"name":"u","qubits":[2],"real":[[0.9893197719602149,0.0],[0.0,0.9893197719602149]],"imag":[[-0.14576141056050593,0.0],[0.0,0.14576141056050593]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9142356837605402,0.0],[0.0,0.9142356837605402]],"imag":[[0.4051828161939959,0.0],[0.0,-0.4051828161939959]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9872258952889551,0.0],[0.0,0.9872258952889551]],"imag":[[0.1593268077597772,0.0],[0.0,-0.1593268077597772]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6772773793458079,0.0],[0.0,0.6772773793458079]],"imag":[[0.7357277699166143,0.0],[0.0,-0.7357277699166143]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.57356130001182,0.08870534756934817],[-0.10396575066549263,-0.7782667388245605]],"imag":[[-0.811578059095683,0.06708092453027371],[0.03949192084206255,0.6180067913187914]]},{"name":"u","qubits":[1],"real":[[0.7723684437280055,0.0],[0.0,0.7723684437280055]],"imag":[[-0.6351747689677061,0.0],[0.0,0.6351747689677061]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9182110828800835,0.0],[0.0,0.9182110828800835]],"imag":[[-0.39609141277763704,0.0],[0.0,0.39609141277763704]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7579447852145651,0.18422973110587718],[-0.6333306350586544,-0.3117539742698228]],"imag":[[-0.14917142533868535,0.6077227942122362],[-0.04647467186192154,-0.7067827608950991]]},{"name":"u","qubits":[1],"real":[[0.7563747218358382,-0.654138578718423],[0.654138578718423,0.7563747218358382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9865352617280063,0.16354870029215798],[-0.16354870029215798,0.9865352617280063]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.027738159209316045,-0.63364435883537],[0.8109647597970236,-0.4261164069280269]],"imag":[[0.4429494401521716,0.6336570164597483],[-0.3812644047900515,-0.12409036930475989]]},{"name":"u","qubits":[1],"real":[[0.8186264412217337,0.0],[0.0,0.8186264412217337]],"imag":[[0.5743263442787903,0.0],[0.0,-0.5743263442787903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8023787569848002,0.0],[0.0,0.8023787569848002]],"imag":[[-0.5968151559231106,0.0],[0.0,0.5968151559231106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8698452410027646,-0.3213152064176579],[0.16006846366220648,-0.9015151051129817]],"imag":[[0.31479478258485044,-0.2025587314508488],[-0.344458398798781,0.20735721277768665]]},{"name":"u","qubits":[3],"real":[[0.9748669148448047,0.0],[0.0,0.9748669148448047]],"imag":[[0.2227880121123494,0.0],[0.0,-0.2227880121123494]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9493589218166575,0.0],[0.0,0.9493589218166575]],"imag":[[-0.314193630691511,0.0],[0.0,0.314193630691511]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9510787486242513,0.0],[0.0,0.9510787486242513]],"imag":[[-0.30894856192468034,0.0],[0.0,0.30894856192468034]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9975419338162769,0.0],[0.0,0.9975419338162769]],"imag":[[-0.07007203634890816,0.0],[0.0,0.07007203634890816]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9280008496409262,0.0],[0.0,0.9280008496409262]],"imag":[[-0.37257807646950875,0.0],[0.0,0.37257807646950875]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9042755763292181,0.0],[0.0,0.9042755763292181]],"imag":[[-0.4269492733972743,0.0],[0.0,0.4269492733972743]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9450871380001621,0.0],[0.0,0.9450871380001621]],"imag":[[-0.3268184535589487,0.0],[0.0,0.3268184535589487]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9461012703778345,0.0],[0.0,0.9461012703778345]],"imag":[[0.32387094063754396,0.0],[0.0,-0.32387094063754396]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.01753941996163684,0.36287097282090014],[0.1447589099092162,-0.8895718041159923]],"imag":[[-0.9046789236189978,-0.22265010889508755],[-0.40036642205469253,0.16557050285252348]]},{"name":"u","qubits":[1],"real":[[0.9982568397497626,0.0],[0.0,0.9982568397497626]],"imag":[[-0.05901933490659422,0.0],[0.0,0.05901933490659422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8502829222673267,0.0],[0.0,0.8502829222673267]],"imag":[[0.5263258991352556,0.0],[0.0,-0.5263258991352556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09384264712649881,-0.5401159822043586],[0.5037951036814533,-0.7335754818090479]],"imag":[[-0.7908561940640125,-0.2720565449650074],[0.3345602059382884,0.31004350436309225]]},{"name":"u","qubits":[1],"real":[[0.7979136778768007,-0.6027717334589581],[0.6027717334589581,0.7979136778768007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9944170657023902,0.10552108528558701],[-0.10552108528558701,0.9944170657023902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.27010507029091685,-0.28489333294542174],[-0.05623380503462981,0.7809659568005634]],"imag":[[-0.9189068656096577,0.038590312020273625],[-0.2819418069565067,-0.554471596188666]]},{"name":"u","qubits":[1],"real":[[0.9977729112690257,0.0],[0.0,0.9977729112690257]],"imag":[[0.06670245526015602,0.0],[0.0,-0.06670245526015602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8312507953823931,0.0],[0.0,0.8312507953823931]],"imag":[[-0.5558975761560208,0.0],[0.0,0.5558975761560208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12614556509224517,0.3139943159554811],[0.3033968769112139,-0.3362806803800303]],"imag":[[0.9392617215896822,0.057291223687350984],[0.09912138943974841,0.8860251628702196]]},{"name":"u","qubits":[2],"real":[[0.9632092681110916,0.0],[0.0,0.9632092681110916]],"imag":[[0.2687524991974869,0.0],[0.0,-0.2687524991974869]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996928570209507,0.0],[0.0,0.9996928570209507]],"imag":[[-0.02478288968803154,0.0],[0.0,0.02478288968803154]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9431442093991,0.0],[0.0,0.9431442093991]],"imag":[[0.3323838147036443,0.0],[0.0,-0.3323838147036443]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7842796611958825,0.0],[0.0,0.7842796611958825]],"imag":[[0.6204074572685854,0.0],[0.0,-0.6204074572685854]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5260943510679039,-0.2164027995803073],[-0.6074677606165466,-0.0232952060748542]],"imag":[[0.5277629524519766,-0.6307621010550802],[0.27508893035731485,0.7448263781448105]]},{"name":"u","qubits":[1],"real":[[0.9103890651257184,0.0],[0.0,0.9103890651257184]],"imag":[[0.413753247841658,0.0],[0.0,-0.413753247841658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6730455766323279,0.0],[0.0,0.6730455766323279]],"imag":[[0.7396010085009737,0.0],[0.0,-0.7396010085009737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7263498341689854,0.2220002404853014],[-0.2393542247386786,-0.8042170273068482]],"imag":[[0.634045024283779,-0.14532280897415212],[-0.11450930391638774,-0.5318196568443727]]},{"name":"u","qubits":[1],"real":[[0.7755620785736772,-0.6312713063956554],[0.6312713063956554,0.7755620785736772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.937345988044683,0.3483999120214253],[-0.3483999120214253,0.937345988044683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6313006118734161,0.2935515042727401],[0.30971056147169324,-0.6306701008065057]],"imag":[[-0.6521034195067692,-0.30008029268021064],[-0.2833726095244883,-0.6527132266415951]]},{"name":"u","qubits":[1],"real":[[0.7785102305865893,0.0],[0.0,0.7785102305865893]],"imag":[[0.6276319151158708,0.0],[0.0,-0.6276319151158708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.756624823236832,0.0],[0.0,0.756624823236832]],"imag":[[0.6538492768687848,0.0],[0.0,-0.6538492768687848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8479107395262686,-0.477555800750118],[-0.4924478721116713,0.865551785992498]],"imag":[[0.18408010307021036,0.1382112535924285],[-0.06824211824353169,0.06048315728795704]]},{"name":"u","qubits":[2],"real":[[0.7400994390272954,-0.6724974500706175],[0.6724974500706175,0.7400994390272954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9817155276394084,0.1903539408356914],[-0.1903539408356914,0.9817155276394084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992701816950778,-0.03819821952770051],[0.03819821952770051,0.9992701816950778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9195719805546859,0.3929215857887326],[-0.3929215857887326,0.9195719805546859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9528125385110151,0.056399280501476405],[-0.06877747613367052,-0.25662435135615774]],"imag":[[-0.289756603991761,0.07077074295408389],[-0.058813567108615135,-0.9622653300372377]]},{"name":"u","qubits":[1],"real":[[0.9195794529370995,0.0],[0.0,0.9195794529370995]],"imag":[[-0.39290409737734316,0.0],[0.0,0.39290409737734316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7901193238120657,0.0],[0.0,0.7901193238120657]],"imag":[[-0.6129530603062229,0.0],[0.0,0.6129530603062229]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6205240348736136,-0.3310003121419517],[-0.3620295573122054,0.5696429518070286]],"imag":[[-0.5935942173885767,0.3911963964416645],[-0.3626712379819247,-0.6425815747666296]]},{"name":"u","qubits":[1],"real":[[0.6610959255399316,-0.750301390932005],[0.750301390932005,0.6610959255399316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9166481367777229,0.399695125491829],[-0.399695125491829,0.9166481367777229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17098096100507068,-0.6807661972645378],[0.17031198197603753,-0.4442668328698032]],"imag":[[0.4810129993191916,-0.5253088521257933],[-0.8428438967300719,-0.2514656552137818]]},{"name":"u","qubits":[1],"real":[[0.8353777166327514,0.0],[0.0,0.8353777166327514]],"imag":[[-0.549676332538932,0.0],[0.0,0.549676332538932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7284263749205757,0.0],[0.0,0.7284263749205757]],"imag":[[0.6851240882643588,0.0],[0.0,-0.6851240882643588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7474493263196731,-0.2071367019534726],[0.2133429289493961,0.7689991196739472]],"imag":[[-0.32206304919581563,0.5428529115983435],[-0.5404439763696637,0.2665435368072796]]},{"name":"u","qubits":[2],"real":[[0.9336623088888639,0.0],[0.0,0.9336623088888639]],"imag":[[-0.358154565739871,0.0],[0.0,0.358154565739871]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997118373999568,0.0],[0.0,0.9997118373999568]],"imag":[[0.024005044519899443,0.0],[0.0,-0.024005044519899443]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9350445190510643,0.0],[0.0,0.9350445190510643]],"imag":[[0.35453031942636987,0.0],[0.0,-0.35453031942636987]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6877555334381056,0.0],[0.0,0.6877555334381056]],"imag":[[0.7259423711461309,0.0],[0.0,-0.7259423711461309]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.652067608517864,0.15887864365405846],[0.47595193309647904,0.00443516953467554]],"imag":[[-0.37160249385343536,-0.6414647278489658],[-0.458463933003923,0.7505071010906543]]},{"name":"u","qubits":[1],"real":[[0.8791115250898711,0.0],[0.0,0.8791115250898711]],"imag":[[0.4766161206402495,0.0],[0.0,-0.4766161206402495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9470574376407129,0.0],[0.0,0.9470574376407129]],"imag":[[0.32106418331761494,0.0],[0.0,-0.32106418331761494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6887028974218652,-0.2826565153750029],[0.2035814734463302,0.7833257869276515]],"imag":[[0.44845884247105267,-0.494649653803894],[0.5320973307221832,-0.24865181648627427]]},{"name":"u","qubits":[1],"real":[[0.8295320617618134,-0.5584590929595425],[0.5584590929595425,0.8295320617618134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9493486855211926,0.31422455871427973],[-0.31422455871427973,0.9493486855211926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4615241666439294,-0.20565484008471843],[-0.5091313866623943,-0.48420502815291117]],"imag":[[-0.24786317432543353,0.8265986796303726],[0.6828942242632999,-0.19996549776021902]]},{"name":"u","qubits":[1],"real":[[0.9987134329819113,0.0],[0.0,0.9987134329819113]],"imag":[[0.050709750359130785,0.0],[0.0,-0.050709750359130785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9529549196980364,0.0],[0.0,0.9529549196980364]],"imag":[[0.3031120601746308,0.0],[0.0,-0.3031120601746308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09071420308594735,0.3710096547249074],[-0.10050133580620876,0.546939680412437]],"imag":[[0.8909915981852679,-0.24547248608071842],[-0.43336403499011233,-0.7091911453681566]]},{"name":"u","qubits":[3],"real":[[0.7230613840013869,-0.6907837830797702],[0.6907837830797702,0.7230613840013869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9971397629052192,0.07557971443001849],[-0.07557971443001849,0.9971397629052192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999355149739145,-0.011356315152911483],[0.011356315152911483,0.9999355149739145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9792042124978549,0.20287708157023487],[-0.20287708157023487,0.9792042124978549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9991723714374336,0.04067643244060513],[-0.04067643244060513,0.9991723714374336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999331278567614,0.011564593144327444],[-0.011564593144327444,0.9999331278567614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999920443492097,0.003988889355220329],[-0.003988889355220329,0.9999920443492097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9471062890584155,0.3209200480275377],[-0.3209200480275377,0.9471062890584155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.025006042144114483,-0.2858533943901213],[0.7662283697963316,-0.6081328297488053]],"imag":[[-0.6419796061576316,-0.71100261606384],[0.01144414493244802,0.20721384666023543]]},{"name":"u","qubits":[1],"real":[[0.9713801066781409,0.0],[0.0,0.9713801066781409]],"imag":[[0.23753039458133274,0.0],[0.0,-0.23753039458133274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.968316951186217,0.0],[0.0,0.968316951186217]],"imag":[[-0.24972441219358074,0.0],[0.0,0.24972441219358074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3504196276583993,0.3913451152014842],[-0.6455246169178452,-0.7273363884490436]],"imag":[[0.6736763652366975,-0.5198223160669011],[-0.08163460311834264,-0.21820984983424052]]},{"name":"u","qubits":[1],"real":[[0.49149611048035874,-0.8708797697631281],[0.8708797697631281,0.49149611048035874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9868443941545196,0.16167294679629962],[-0.16167294679629962,0.9868443941545196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6638117449091916,0.5814405123478714],[-0.2979840037841942,0.6766112765297249]],"imag":[[-0.20001743403852698,0.42576275553634735],[0.6561650149847973,-0.15116278335476033]]},{"name":"u","qubits":[1],"real":[[0.9980727070664486,0.0],[0.0,0.9980727070664486]],"imag":[[-0.0620553898469041,0.0],[0.0,0.0620553898469041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936060434187164,0.0],[0.0,0.8936060434187164]],"imag":[[0.44885213507963534,0.0],[0.0,-0.44885213507963534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10824184959488559,-0.116977855177619],[0.44310538852327586,-0.8333247333280556]],"imag":[[-0.8670931386352828,-0.47196331671639113],[0.2002268852814955,-0.26293858198414355]]},{"name":"u","qubits":[2],"real":[[0.8352377621242488,0.0],[0.0,0.8352377621242488]],"imag":[[-0.549888971267543,0.0],[0.0,0.549888971267543]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.938085806301653,0.0],[0.0,0.938085806301653]],"imag":[[0.3464029734505432,0.0],[0.0,-0.3464029734505432]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7878362801129751,0.0],[0.0,0.7878362801129751]],"imag":[[0.6158847260143329,0.0],[0.0,-0.6158847260143329]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9975094313536985,0.0],[0.0,0.9975094313536985]],"imag":[[0.07053321459015685,0.0],[0.0,-0.07053321459015685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5367008387577208,-0.2424614790978434],[-0.7061824211101589,0.4251150960470051]],"imag":[[-0.023032694657036935,-0.8078577447838704],[0.4612245578550527,0.328413535743201]]},{"name":"u","qubits":[1],"real":[[0.9812619848932925,0.0],[0.0,0.9812619848932925]],"imag":[[-0.19267827330364926,0.0],[0.0,0.19267827330364926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7944277059547972,0.0],[0.0,0.7944277059547972]],"imag":[[-0.6073587243231122,0.0],[0.0,0.6073587243231122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3462094257182511,-0.36265089378569415],[-0.17269393154581308,-0.8486693176351051]],"imag":[[-0.8475883341771103,0.17383146592935128],[0.3631939637686178,-0.3435510733414392]]},{"name":"u","qubits":[1],"real":[[0.8162163968461524,-0.5777463055005062],[0.5777463055005062,0.8162163968461524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9468845920955483,0.32157358295116073],[-0.32157358295116073,0.9468845920955483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09386532326427262,0.21228009709396337],[-0.7499758017070803,-0.5580243638648777]],"imag":[[-0.5751971268358452,0.784394496886649],[-0.312847987402994,-0.1681405452736385]]},{"name":"u","qubits":[1],"real":[[0.7603922737339333,0.0],[0.0,0.7603922737339333]],"imag":[[-0.649464079103486,0.0],[0.0,0.649464079103486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6973581712252069,0.0],[0.0,0.6973581712252069]],"imag":[[-0.7167228062685288,0.0],[0.0,0.7167228062685288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9074355641644214,0.39100038492317923],[0.3820550955947705,0.8927781724705284]],"imag":[[-0.1436844532098026,0.055083334914687275],[0.09974657249985446,0.21686783985825447]]},{"name":"u","qubits":[2],"real":[[0.7133132284998901,-0.7008453738500836],[0.7008453738500836,0.7133132284998901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9923924014453837,0.12311507443633599],[-0.12311507443633599,0.9923924014453837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999764378141276,-0.006864678912251151],[0.006864678912251151,0.9999764378141276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9222816064208578,0.38651861333933446],[-0.38651861333933446,0.9222816064208578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10261737197953316,0.6458167163358343],[-0.31148857385741496,0.15232537469206528]],"imag":[[-0.14992047697602043,0.741562063790009],[0.9327209625110667,0.09901239656540614]]},{"name":"u","qubits":[1],"real":[[0.9704395216885392,0.0],[0.0,0.9704395216885392]],"imag":[[-0.24134443176696527,0.0],[0.0,0.24134443176696527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4962449227566945,0.0],[0.0,0.4962449227566945]],"imag":[[0.8681825710288144,0.0],[0.0,-0.8681825710288144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42597129440522963,-0.2503102857438893],[-0.03243896544810419,0.7911267113727213]],"imag":[[-0.8034409259942658,0.3322286797238045],[-0.41470332564481144,-0.4484276884541959]]},{"name":"u","qubits":[1],"real":[[0.9140456875894076,-0.40561124367947066],[0.40561124367947066,0.9140456875894076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9706572827540809,0.24046712755897473],[-0.24046712755897473,0.9706572827540809]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3655944539090387,-0.4809856514969923],[0.5392713428706182,-0.3196322818152543]],"imag":[[-0.47148261340404524,0.6424154758274874],[0.5943326167115208,0.5037761049245292]]},{"name":"u","qubits":[1],"real":[[0.9051643671006603,0.0],[0.0,0.9051643671006603]],"imag":[[0.42506172320177354,0.0],[0.0,-0.42506172320177354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7082420466663116,0.0],[0.0,0.7082420466663116]],"imag":[[-0.7059696900957676,0.0],[0.0,0.7059696900957676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.582391945827436,-0.2933760191416771],[0.15617366830852425,-0.4603448732097987]],"imag":[[0.48335417725150215,0.5840538264247896],[0.6346638055663133,-0.6007447352583276]]},{"name":"u","qubits":[2],"real":[[0.9712275496413092,0.0],[0.0,0.9712275496413092]],"imag":[[-0.23815341025846815,0.0],[0.0,0.23815341025846815]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8620694770735892,0.0],[0.0,0.8620694770735892]],"imag":[[0.5067901110894614,0.0],[0.0,-0.5067901110894614]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7746410273803365,0.0],[0.0,0.7746410273803365]],"imag":[[0.6324012007413781,0.0],[0.0,-0.6324012007413781]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9583103408207571,0.0],[0.0,0.9583103408207571]],"imag":[[0.2857294011403175,0.0],[0.0,-0.2857294011403175]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11158068162914318,-0.5607174254287256],[-0.8918888924912174,-0.4190374172737513]],"imag":[[0.42150540201299874,-0.7039026327423537],[-0.1200714412832012,0.12051844408018292]]},{"name":"u","qubits":[1],"real":[[0.8142910159525463,0.0],[0.0,0.8142910159525463]],"imag":[[-0.5804568384806661,0.0],[0.0,0.5804568384806661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.601483803756878,0.0],[0.0,0.601483803756878]],"imag":[[-0.7988849941125177,0.0],[0.0,0.7988849941125177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9438114983126014,-0.04735538274764336],[0.04452133650404011,-0.9122155664516564]],"imag":[[-0.3256187339937759,-0.03081823242882644],[-0.03478715741630801,0.4057960874602794]]},{"name":"u","qubits":[1],"real":[[0.735293816654444,-0.677748480772728],[0.677748480772728,0.735293816654444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615017153044163,0.2747989291585125],[-0.2747989291585125,0.9615017153044163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.39254139345062533,0.5873794362105106],[-0.04125702847254034,0.1879294953030605]],"imag":[[-0.5196949759595043,-0.48043083196992564],[0.7577111877172646,-0.6235816854309026]]},{"name":"u","qubits":[1],"real":[[0.7874724634501538,0.0],[0.0,0.7874724634501538]],"imag":[[0.6163498351648569,0.0],[0.0,-0.6163498351648569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9371477223885976,0.0],[0.0,0.9371477223885976]],"imag":[[-0.34893286807330726,0.0],[0.0,0.34893286807330726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8509815099914015,-0.4079352798790903],[-0.4241242172322712,0.8349421328184775]],"imag":[[0.21059451050696398,-0.2550867092324789],[0.2271542871138473,0.2671913416401154]]},{"name":"u","qubits":[3],"real":[[0.9866729800564649,0.0],[0.0,0.9866729800564649]],"imag":[[-0.16271579648729545,0.0],[0.0,0.16271579648729545]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9721357237088829,0.0],[0.0,0.9721357237088829]],"imag":[[0.23441871659278093,0.0],[0.0,-0.23441871659278093]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.991863907834219,0.0],[0.0,0.991863907834219]],"imag":[[0.12730274284488913,0.0],[0.0,-0.12730274284488913]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8561215500856068,0.0],[0.0,0.8561215500856068]],"imag":[[-0.5167745073811381,0.0],[0.0,0.5167745073811381]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8183225394554642,0.0],[0.0,0.8183225394554642]],"imag":[[-0.5747592725821483,0.0],[0.0,0.5747592725821483]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936294572074118,0.0],[0.0,0.9936294572074118]],"imag":[[-0.11269650291692382,0.0],[0.0,0.11269650291692382]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9972257309520315,0.0],[0.0,0.9972257309520315]],"imag":[[-0.0744368291048626,0.0],[0.0,0.0744368291048626]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9977589437316995,0.0],[0.0,0.9977589437316995]],"imag":[[-0.06691106189116494,0.0],[0.0,0.06691106189116494]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.372189538838213,-0.6679663987815463],[-0.29296016681787823,-0.5639894206676405]],"imag":[[-0.5225246424599888,0.377178784265859],[0.7089550661780332,-0.30573352477855625]]},{"name":"u","qubits":[1],"real":[[0.9157046059263598,0.0],[0.0,0.9157046059263598]],"imag":[[0.4018520557185817,0.0],[0.0,-0.4018520557185817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9037872760088153,0.0],[0.0,0.9037872760088153]],"imag":[[-0.4279819619149451,0.0],[0.0,0.4279819619149451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5549995456458847,-0.6492719191823306],[0.6535124108291049,-0.4114186780778599]],"imag":[[0.5105624328743837,-0.09872933419984659],[0.0649848856472255,-0.6320072506375334]]},{"name":"u","qubits":[1],"real":[[0.6426386672193298,-0.7661693960179847],[0.7661693960179847,0.6426386672193298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8516889134904629,0.5240477026353944],[-0.5240477026353944,0.8516889134904629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.641386557282745,-0.31341957705604834],[-0.4955683174697665,0.37335115079386905]],"imag":[[-0.4905023962715819,0.4997988116300717],[-0.3200667525829714,-0.7159456926416062]]},{"name":"u","qubits":[1],"real":[[0.7886306101686993,0.0],[0.0,0.7886306101686993]],"imag":[[0.6148672708031752,0.0],[0.0,-0.6148672708031752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6266465016157232,0.0],[0.0,0.6266465016157232]],"imag":[[0.7793036391630513,0.0],[0.0,-0.7793036391630513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.903018695981586,0.27864534668589735],[0.35504708419949155,0.720987705182093]],"imag":[[0.22708144837506325,-0.23526160180083652],[-0.08326354852538086,-0.589224472051747]]},{"name":"u","qubits":[2],"real":[[0.9538317346360418,0.0],[0.0,0.9538317346360418]],"imag":[[0.30034150895472234,0.0],[0.0,-0.30034150895472234]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9686131189179663,0.0],[0.0,0.9686131189179663]],"imag":[[-0.24857318008990778,0.0],[0.0,0.24857318008990778]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9933231509817444,0.0],[0.0,0.9933231509817444]],"imag":[[-0.11536514951968246,0.0],[0.0,0.11536514951968246]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6436745077191248,0.0],[0.0,0.6436745077191248]],"imag":[[-0.7652993715615755,0.0],[0.0,0.7652993715615755]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05495682718777976,-0.24201358120015784],[0.2435672392640085,-0.2595433060382634]],"imag":[[0.9681415654973369,0.0333329089113606],[-0.018885345088919942,-0.934320938430104]]},{"name":"u","qubits":[1],"real":[[0.7019744117778691,0.0],[0.0,0.7019744117778691]],"imag":[[0.712202165967722,0.0],[0.0,-0.712202165967722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7626660956880749,0.0],[0.0,0.7626660956880749]],"imag":[[0.6467924137525952,0.0],[0.0,-0.6467924137525952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8693426761807022,0.494005052425925],[-0.49363175023975786,-0.8687336768636903]],"imag":[[-0.012575357900368397,0.0066467978991042575],[-0.02031912645478884,-0.03488017973349059]]},{"name":"u","qubits":[1],"real":[[0.7009493938436151,-0.7132110117421551],[0.7132110117421551,0.7009493938436151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9077001641115708,0.41961936570161684],[-0.41961936570161684,0.9077001641115708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.829194603528323,-0.2244083733054598],[-0.1384654580699659,-0.9038184107309177]],"imag":[[-0.40362889073522207,-0.3148982534625416],[0.36103648702705415,-0.18328189321500485]]},{"name":"u","qubits":[1],"real":[[0.9800927280890916,0.0],[0.0,0.9800927280890916]],"imag":[[0.19854028393976322,0.0],[0.0,-0.19854028393976322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9308217640119361,0.0],[0.0,0.9308217640119361]],"imag":[[0.3654734513500367,0.0],[0.0,-0.3654734513500367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3553661297902564,0.3982966996556721],[-0.40764728416742574,-0.15643035521519782]],"imag":[[0.8411374274193664,0.08696252661706645],[-0.005141371718394722,-0.8996259233564929]]},{"name":"u","qubits":[2],"real":[[0.6149912378141672,-0.7885339418260944],[0.7885339418260944,0.6149912378141672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913378411375758,0.131336532346071],[-0.131336532346071,0.9913378411375758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978817373501105,-0.06505411795670571],[0.06505411795670571,0.9978817373501105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9671446011468406,0.2542269074518243],[-0.2542269074518243,0.9671446011468406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4533280295691307,-0.8602142207521588],[0.6326841970627707,-0.42496396918485707]],"imag":[[-0.06480432033035295,0.22433366240768704],[0.6245036464749646,-0.17062100463061888]]},{"name":"u","qubits":[1],"real":[[0.9688497913877823,0.0],[0.0,0.9688497913877823]],"imag":[[0.2476491100889537,0.0],[0.0,-0.2476491100889537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8716984529097889,0.0],[0.0,0.8716984529097889]],"imag":[[-0.49004265854584594,0.0],[0.0,0.49004265854584594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3710036862606114,0.3848042886274826],[-0.29206746287441293,-0.2484366247457082]],"imag":[[0.6783016237383286,-0.5041714306353362],[-0.562991802022985,-0.732131184604218]]},{"name":"u","qubits":[1],"real":[[0.685985483943263,-0.727615225114983],[0.727615225114983,0.685985483943263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9152620886185598,0.40285891964506826],[-0.40285891964506826,0.9152620886185598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5646906690769018,-0.6375833326164493],[-0.7457347523978064,0.19747392786451612]],"imag":[[-0.33048236226860617,0.40668581295214146],[0.1256405012447194,-0.6237773571771563]]},{"name":"u","qubits":[1],"real":[[0.5892688668244905,0.0],[0.0,0.5892688668244905]],"imag":[[-0.8079370040983275,0.0],[0.0,0.8079370040983275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9211735440030061,0.0],[0.0,0.9211735440030061]],"imag":[[-0.38915202919802655,0.0],[0.0,0.38915202919802655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.90944508864924,-0.2843118432387494],[0.23159146748841142,-0.28437639948089344]],"imag":[[0.2918108244267956,-0.08320366141771719],[0.18471996553078232,-0.9117971210412732]]},{"name":"u","qubits":[2],"real":[[0.9833984329750985,0.0],[0.0,0.9833984329750985]],"imag":[[-0.18145942252228348,0.0],[0.0,0.18145942252228348]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9902611977830565,0.0],[0.0,0.9902611977830565]],"imag":[[0.13922198161664773,0.0],[0.0,-0.13922198161664773]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9620995276874565,0.0],[0.0,0.9620995276874565]],"imag":[[0.27269854936096216,0.0],[0.0,-0.27269854936096216]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7310862731824528,0.0],[0.0,0.7310862731824528]],"imag":[[-0.6822850292687009,0.0],[0.0,0.6822850292687009]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14796340611159267,0.6993223530964411],[0.40753831624331655,-0.07606015837927162]],"imag":[[-0.47984628321473044,0.5087264701158392],[-0.7627364523414542,-0.4963471339400031]]},{"name":"u","qubits":[1],"real":[[0.8861596818750259,0.0],[0.0,0.8861596818750259]],"imag":[[-0.4633799933306927,0.0],[0.0,0.4633799933306927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8809141722380825,0.0],[0.0,0.8809141722380825]],"imag":[[-0.4732760517394619,0.0],[0.0,0.4732760517394619]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7183125010589495,0.4822532738801855],[-0.13267778174543532,0.1979510244433458]],"imag":[[-0.49903836515247624,0.04918984407602159],[0.46624507199485904,0.8519551226405352]]},{"name":"u","qubits":[1],"real":[[0.7711491718478314,-0.6366545018755494],[0.6366545018755494,0.7711491718478314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.955927338931,0.2936033424269842],[-0.2936033424269842,0.955927338931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.653197089964111,-0.37029796414822513],[0.0936537113401541,0.5149324267858111]],"imag":[[-0.01830606524829171,-0.6602104720354123],[0.7511507385270663,-0.4023010641384541]]},{"name":"u","qubits":[1],"real":[[0.7875363505502555,0.0],[0.0,0.7875363505502555]],"imag":[[0.6162682018098817,0.0],[0.0,-0.6162682018098817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6839486399429923,0.0],[0.0,0.6839486399429923]],"imag":[[-0.7295301624471268,0.0],[0.0,0.7295301624471268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7771728793673791,-0.12828610860793774],[0.22929432916167644,-0.7311548287726299]],"imag":[[0.19249990637915895,-0.5852254061112387],[-0.5535071925766896,-0.32629206969007696]]},{"name":"u","qubits":[4],"real":[[0.9987881086992798,0.0],[0.0,0.9987881086992798]],"imag":[[0.049217008451507206,0.0],[0.0,-0.049217008451507206]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9967243797450909,0.0],[0.0,0.9967243797450909]],"imag":[[-0.08087342469417232,0.0],[0.0,0.08087342469417232]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999813132684644,0.0],[0.0,0.9999813132684644]],"imag":[[-0.006113355369775333,0.0],[0.0,0.006113355369775333]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837308835003697,0.0],[0.0,0.9837308835003697]],"imag":[[-0.17964840340949872,0.0],[0.0,0.17964840340949872]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999913087810669,0.0],[0.0,0.9999913087810669]],"imag":[[0.004169216032880204,0.0],[0.0,-0.004169216032880204]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999098502117958,0.0],[0.0,0.9999098502117958]],"imag":[[0.013427265150584042,0.0],[0.0,-0.013427265150584042]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9996049393522429,0.0],[0.0,0.9996049393522429]],"imag":[[-0.028106319976098224,0.0],[0.0,0.028106319976098224]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9267509895151386,0.0],[0.0,0.9267509895151386]],"imag":[[-0.37567619492418136,0.0],[0.0,0.37567619492418136]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.99999731120596,0.0],[0.0,0.99999731120596]],"imag":[[-0.002318961157575952,0.0],[0.0,0.002318961157575952]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999839811572709,0.0],[0.0,0.9999839811572709]],"imag":[[0.0056601615573037885,0.0],[0.0,-0.0056601615573037885]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9994182865851062,0.0],[0.0,0.9994182865851062]],"imag":[[-0.034104082443170404,0.0],[0.0,0.034104082443170404]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999674582786464,0.0],[0.0,0.9999674582786464]],"imag":[[0.008067365353293218,0.0],[0.0,-0.008067365353293218]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999993799290663,0.0],[0.0,0.9999993799290663]],"imag":[[-0.0011136163984328544,0.0],[0.0,0.0011136163984328544]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999293173753299,0.0],[0.0,0.9999293173753299]],"imag":[[0.011889501810706953,0.0],[0.0,-0.011889501810706953]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999414784387323,0.0],[0.0,0.9999414784387323]],"imag":[[-0.010818488700474412,0.0],[0.0,0.010818488700474412]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.6754010247014093,0.0],[0.0,0.6754010247014093]],"imag":[[0.7374506463705123,0.0],[0.0,-0.7374506463705123]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.23712459538417271,-0.9662924209067898],[0.16879409761351893,-0.08621330174516936]],"imag":[[0.022576145060408708,-0.0976790726624625],[-0.9564365094186553,0.22204734329438072]]},{"name":"u","qubits":[1],"real":[[0.9299921588076531,0.0],[0.0,0.9299921588076531]],"imag":[[0.367579358174913,0.0],[0.0,-0.367579358174913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9947693367569914,0.0],[0.0,0.9947693367569914]],"imag":[[-0.10214678970998294,0.0],[0.0,0.10214678970998294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5357267104401411,0.28022083774576134],[0.24440301575870596,0.5709954472239284]],"imag":[[0.5718332482120575,0.5545087105296872],[-0.5712011850900542,0.536619577810308]]},{"name":"u","qubits":[1],"real":[[0.5862446795658846,-0.8101340479702686],[0.8101340479702686,0.5862446795658846]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9545853514150336,0.2979375888736376],[-0.2979375888736376,0.9545853514150336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010259800281995992,0.2701034132451081],[-0.8868869934669978,-0.2904023600987926]],"imag":[[0.2927539403353086,-0.9171881012473214],[0.3572412738407952,0.03842658367233507]]},{"name":"u","qubits":[1],"real":[[0.995092959390921,0.0],[0.0,0.995092959390921]],"imag":[[0.0989444398165904,0.0],[0.0,-0.0989444398165904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.28889692427027747,0.0],[0.0,0.28889692427027747]],"imag":[[-0.9573602076267708,0.0],[0.0,0.9573602076267708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15656627003306434,-0.60460904410196],[-0.03263092391219424,-0.7519237110146726]],"imag":[[0.779516517686843,0.04784250757877909],[-0.6056205285043994,0.2583983960333577]]},{"name":"u","qubits":[2],"real":[[0.965426571531681,0.0],[0.0,0.965426571531681]],"imag":[[-0.26067515221168275,0.0],[0.0,0.26067515221168275]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8555144616936832,0.0],[0.0,0.8555144616936832]],"imag":[[0.5177789159795593,0.0],[0.0,-0.5177789159795593]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7014943551986949,0.0],[0.0,0.7014943551986949]],"imag":[[0.7126750098217051,0.0],[0.0,-0.7126750098217051]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782879338846384,0.0],[0.0,0.9782879338846384]],"imag":[[0.20725037615339895,0.0],[0.0,-0.20725037615339895]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08379812106077557,0.2875702006319654],[0.9127991564596513,-0.13245859731690238]],"imag":[[0.22897405401312268,0.9262030755746659],[-0.3276376923707472,0.2047094587491247]]},{"name":"u","qubits":[1],"real":[[0.7579399594140741,0.0],[0.0,0.7579399594140741]],"imag":[[0.6523243195860412,0.0],[0.0,-0.6523243195860412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9106662286948883,0.0],[0.0,0.9106662286948883]],"imag":[[-0.4131428565455651,0.0],[0.0,0.4131428565455651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9648250266791543,0.1760121578561058],[-0.00877117325430917,0.6630729729991099]],"imag":[[0.14532787738934833,0.1304308101405217],[-0.2188961910742589,-0.7157805225982657]]},{"name":"u","qubits":[1],"real":[[0.8339385014301938,-0.5518573872227885],[0.5518573872227885,0.8339385014301938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9391359154242032,0.34354582279565543],[-0.34354582279565543,0.9391359154242032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6165062721386689,0.3200055994988902],[-0.7212060556183031,0.11129717025854183]],"imag":[[-0.2873365932582703,-0.6595105115748867],[0.13122318365251756,0.6710106119161069]]},{"name":"u","qubits":[1],"real":[[0.9269742907541847,0.0],[0.0,0.9269742907541847]],"imag":[[0.3751248649193709,0.0],[0.0,-0.3751248649193709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6913424184982399,0.0],[0.0,0.6913424184982399]],"imag":[[-0.7225272731080846,0.0],[0.0,0.7225272731080846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6044720376270201,-0.17639343695554704],[0.49348658655945066,-0.819510159702018]],"imag":[[0.6245501698992952,0.46199133801924214],[0.03196294560427987,0.28957288743833287]]},{"name":"u","qubits":[2],"real":[[0.6837379863022313,-0.7297275971808725],[0.7297275971808725,0.6837379863022313]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9931741348805412,0.11664106397100751],[-0.11664106397100751,0.9931741348805412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996875768946858,0.0249949715429261],[-0.0249949715429261,0.9996875768946858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.943719137867992,0.330747923382285],[-0.330747923382285,0.943719137867992]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45457935044471176,-0.0933653796872983],[0.45031394783245227,0.014971799698307088]],"imag":[[0.6282643606381072,-0.6244392790152622],[-0.44255943746439896,-0.7753285354690227]]},{"name":"u","qubits":[1],"real":[[0.8124540251656003,0.0],[0.0,0.8124540251656003]],"imag":[[0.5830252627392866,0.0],[0.0,-0.5830252627392866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8546614508257152,0.0],[0.0,0.8546614508257152]],"imag":[[0.519185712893261,0.0],[0.0,-0.519185712893261]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9213022623745182,0.0735650685066826],[0.10483599012582734,0.8664165341015878]],"imag":[[0.31135599438558087,0.22101530897059446],[-0.20801202195569768,0.44165914836175607]]},{"name":"u","qubits":[1],"real":[[0.5409437541478679,-0.8410587701512963],[0.8410587701512963,0.5409437541478679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8839898212936834,0.4675061452528317],[-0.4675061452528317,0.8839898212936834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9032260923639565,0.05347119845681441],[-0.05734850834266665,0.8329014030948018]],"imag":[[-0.42441726402454355,-0.03454624446231269],[0.02763622010566823,-0.5497477973142343]]},{"name":"u","qubits":[1],"real":[[0.859771485775509,0.0],[0.0,0.859771485775509]],"imag":[[0.5106789522267132,0.0],[0.0,-0.5106789522267132]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6495882488879635,0.0],[0.0,0.6495882488879635]],"imag":[[0.7602862006551673,0.0],[0.0,-0.7602862006551673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7977551328704628,0.1540789310042661],[0.3999312716774608,0.8368867937098641]],"imag":[[0.43462280397364433,-0.3885221348462652],[0.12142793821590633,-0.3534554119957802]]},{"name":"u","qubits":[2],"real":[[0.9979652999931699,0.0],[0.0,0.9979652999931699]],"imag":[[-0.06375939153993365,0.0],[0.0,0.06375939153993365]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.965573811420394,0.0],[0.0,0.965573811420394]],"imag":[[-0.2601292269221078,0.0],[0.0,0.2601292269221078]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9238668488451045,0.0],[0.0,0.9238668488451045]],"imag":[[-0.38271405200882935,0.0],[0.0,0.38271405200882935]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7216083299316038,0.0],[0.0,0.7216083299316038]],"imag":[[-0.6923015370294375,0.0],[0.0,0.6923015370294375]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1702645378981574,-0.6858653333449874],[-0.7207148396764957,0.39361405651327097]],"imag":[[0.6713396070033903,0.22338725057269812],[0.029719338366507354,0.5698726658757265]]},{"name":"u","qubits":[1],"real":[[0.9386863756613842,0.0],[0.0,0.9386863756613842]],"imag":[[-0.34477222647379047,0.0],[0.0,0.34477222647379047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6499204604957249,0.0],[0.0,0.6499204604957249]],"imag":[[0.7600022335684448,0.0],[0.0,-0.7600022335684448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6163185533957949,-0.1415351112013209],[0.12997756817231018,-0.2051310805161225]],"imag":[[-0.7258184358692895,-0.270752379841069],[0.27648665549061363,-0.9298291245782289]]},{"name":"u","qubits":[1],"real":[[0.8181511955701034,-0.5750031488498218],[0.5750031488498218,0.8181511955701034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9710773722430237,0.23876502490436882],[-0.23876502490436882,0.9710773722430237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.39565397392752477,0.8624924493115997],[-0.42894068870022767,0.46831203961356166]],"imag":[[0.31539633541155604,0.009479420066503578],[-0.7483267802916675,0.1915743955456132]]},{"name":"u","qubits":[1],"real":[[0.9675428779030132,0.0],[0.0,0.9675428779030132]],"imag":[[0.2527069041778536,0.0],[0.0,-0.2527069041778536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.465999805282051,0.0],[0.0,0.465999805282051]],"imag":[[-0.8847848221330938,0.0],[0.0,0.8847848221330938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4504965848322797,0.3297838963414488],[-0.18967735827115995,-0.7818081908086073]],"imag":[[0.8035803683193059,0.20628620996109784],[0.3396084782003176,-0.4873033286140273]]},{"name":"u","qubits":[3],"real":[[0.9949126532608521,0.0],[0.0,0.9949126532608521]],"imag":[[0.100741314173737,0.0],[0.0,-0.100741314173737]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.805734012961181,0.0],[0.0,0.805734012961181]],"imag":[[-0.5922775534810275,0.0],[0.0,0.5922775534810275]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.89415179339942,0.0],[0.0,0.89415179339942]],"imag":[[0.44776396724234174,0.0],[0.0,-0.44776396724234174]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9674992496043017,0.0],[0.0,0.9674992496043017]],"imag":[[0.2528738855934183,0.0],[0.0,-0.2528738855934183]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9796847119393183,0.0],[0.0,0.9796847119393183]],"imag":[[-0.2005439233494126,0.0],[0.0,0.2005439233494126]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9759884643629853,0.0],[0.0,0.9759884643629853]],"imag":[[-0.21782221519023712,0.0],[0.0,0.21782221519023712]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9839894691594677,0.0],[0.0,0.9839894691594677]],"imag":[[0.17822661019968075,0.0],[0.0,-0.17822661019968075]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9237599958106181,0.0],[0.0,0.9237599958106181]],"imag":[[-0.382971892101714,0.0],[0.0,0.382971892101714]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7233296727867623,0.046923716117990275],[-0.14199414427846044,-0.5590095435701081]],"imag":[[0.3835229756308237,0.5722783208327505],[-0.5563649653061399,0.5981672162264206]]},{"name":"u","qubits":[1],"real":[[0.991411336234162,0.0],[0.0,0.991411336234162]],"imag":[[0.13078058872169593,0.0],[0.0,-0.13078058872169593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5762933518148372,0.0],[0.0,0.5762933518148372]],"imag":[[0.8172429092099975,0.0],[0.0,-0.8172429092099975]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22405354101094055,0.18397420883501447],[-0.48013626491977063,-0.7898701884954339]],"imag":[[0.8344659977332546,-0.46863631941094097],[-0.15144529209055937,-0.3501979096720666]]},{"name":"u","qubits":[1],"real":[[0.7777000004088741,-0.6286355934593881],[0.6286355934593881,0.7777000004088741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8458953106229363,0.5333489696869453],[-0.5333489696869453,0.8458953106229363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6589806695280958,-0.6617505127439981],[-0.4064189802158014,0.015219220750273436]],"imag":[[-0.07301020306771175,-0.350000351884637],[-0.6286792504581825,-0.6628381309817958]]},{"name":"u","qubits":[1],"real":[[0.6006066488328977,0.0],[0.0,0.6006066488328977]],"imag":[[0.7995446537734564,0.0],[0.0,-0.7995446537734564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8999204190765173,0.0],[0.0,0.8999204190765173]],"imag":[[0.4360541701774511,0.0],[0.0,-0.4360541701774511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9028938785880631,-0.2523977593365497],[0.1925519600957195,-0.8178421282681394]],"imag":[[-0.26185844268221053,-0.22914661482583737],[-0.28131218009099423,0.46359621787239463]]},{"name":"u","qubits":[2],"real":[[0.9979111721476632,0.0],[0.0,0.9979111721476632]],"imag":[[-0.0646010255559222,0.0],[0.0,0.0646010255559222]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7659943854846043,0.0],[0.0,0.7659943854846043]],"imag":[[0.6428472613351196,0.0],[0.0,-0.6428472613351196]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8290069291604031,0.0],[0.0,0.8290069291604031]],"imag":[[0.5592383314867091,0.0],[0.0,-0.5592383314867091]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999802783712254,0.0],[0.0,0.9999802783712254]],"imag":[[0.006280355770695557,0.0],[0.0,-0.006280355770695557]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27870962614294464,0.8368913717057992],[-0.7134459427769635,-0.3722050784957061]],"imag":[[0.36300146710039627,0.30027272793679793],[0.5306088633949774,-0.2662940111301515]]},{"name":"u","qubits":[1],"real":[[0.5764627340403725,0.0],[0.0,0.5764627340403725]],"imag":[[-0.817123440039936,0.0],[0.0,0.817123440039936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8619335150281473,0.0],[0.0,0.8619335150281473]],"imag":[[-0.5070213167818712,0.0],[0.0,0.5070213167818712]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8904021351067524,0.29369257349882055],[-0.2964248475082095,-0.31699814136131954]],"imag":[[0.3169832445674149,0.14300465982789212],[-0.13725148538571802,-0.8903968317063001]]},{"name":"u","qubits":[1],"real":[[0.7722197065038418,-0.6353555893254741],[0.6353555893254741,0.7722197065038418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9774735002573736,0.21105818224981998],[-0.21105818224981998,0.9774735002573736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7830814275829219,-0.6056976610233094],[0.25942204269135727,0.11392428334229565]],"imag":[[0.09642483988576193,0.10303432175052415],[-0.556943382933617,-0.7807275642868299]]},{"name":"u","qubits":[1],"real":[[0.99784475246614,0.0],[0.0,0.99784475246614]],"imag":[[0.06561897572949295,0.0],[0.0,-0.06561897572949295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7203689889043914,0.0],[0.0,0.7203689889043914]],"imag":[[0.6935910321110451,0.0],[0.0,-0.6935910321110451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09758448949422682,-0.25103118027163984],[0.5846707698601742,-0.5419926936614095]],"imag":[[0.7387579427858197,0.6178165714129411],[0.32073986383380126,-0.5113999908453607]]},{"name":"u","qubits":[2],"real":[[0.7425372268570672,-0.6698047974831296],[0.6698047974831296,0.7425372268570672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9784317648013381,0.20657028253778187],[-0.20657028253778187,0.9784317648013381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9949682797248122,-0.10019043038857488],[0.10019043038857488,0.9949682797248122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.89084029466009,0.4543165960097915],[-0.4543165960097915,0.89084029466009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2311856055446506,-0.7106382084836037],[-0.32334448294034557,0.062114264376827544]],"imag":[[0.45783266363619746,-0.4815971392564043],[0.7952300379442279,0.5091162443530826]]},{"name":"u","qubits":[1],"real":[[0.9598934269898193,0.0],[0.0,0.9598934269898193]],"imag":[[-0.28036513481840164,0.0],[0.0,0.28036513481840164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3604437805612578,0.0],[0.0,0.3604437805612578]],"imag":[[0.9327809394786687,0.0],[0.0,-0.9327809394786687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5275383143124592,0.19710404306334153],[0.16535676608432864,0.8444352175617239]],"imag":[[-0.8260317975003997,-0.022908353470124668],[0.10969018352049725,-0.49754835633419164]]},{"name":"u","qubits":[1],"real":[[0.7758950058561307,-0.6308620609035821],[0.6308620609035821,0.7758950058561307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9630409291833155,0.26935509781278727],[-0.26935509781278727,0.9630409291833155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21790400787112588,-0.5717997987918255],[0.3661479189281798,-0.13981951977325177]],"imag":[[-0.7276537450349604,0.309972354883342],[0.5375626216124594,0.7466007173851898]]},{"name":"u","qubits":[1],"real":[[0.8069605134025839,0.0],[0.0,0.8069605134025839]],"imag":[[0.590605392634573,0.0],[0.0,-0.590605392634573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8852222331474313,0.0],[0.0,0.8852222331474313]],"imag":[[-0.46516835440674037,0.0],[0.0,0.46516835440674037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8701678242138615,0.1929353119308801],[-0.38705389033660537,-0.4185890113844737]],"imag":[[0.27603414616259464,-0.35970692690763617],[0.1296240480408654,0.8112768526791378]]},{"name":"u","qubits":[2],"real":[[0.9209229895151811,0.0],[0.0,0.9209229895151811]],"imag":[[-0.3897445924992694,0.0],[0.0,0.3897445924992694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900845873166498,0.0],[0.0,0.9900845873166498]],"imag":[[-0.1404724526660629,0.0],[0.0,0.1404724526660629]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9224806789926117,0.0],[0.0,0.9224806789926117]],"imag":[[-0.38604325779027693,0.0],[0.0,0.38604325779027693]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6392871902728885,0.0],[0.0,0.6392871902728885]],"imag":[[0.7689680671867952,0.0],[0.0,-0.7689680671867952]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4492358833034071,0.6108859964696419],[0.6131689136109189,0.4123086612280039]],"imag":[[0.6493416046407872,0.05797327791687942],[-0.023800945702661412,0.6733936190975053]]},{"name":"u","qubits":[1],"real":[[0.801154943482482,0.0],[0.0,0.801154943482482]],"imag":[[0.598456979684907,0.0],[0.0,-0.598456979684907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8115035525425749,0.0],[0.0,0.8115035525425749]],"imag":[[0.5843474858427821,0.0],[0.0,-0.5843474858427821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6889042531336329,0.6955999232151568],[-0.6359902523412728,-0.7128517884887645]],"imag":[[0.20381513768010676,0.0033266334180357127],[0.2817564881128991,0.08928610183863689]]},{"name":"u","qubits":[1],"real":[[0.7910239838114153,-0.6117851395997763],[0.6117851395997763,0.7910239838114153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9310052346758629,0.3650058259893139],[-0.3650058259893139,0.9310052346758629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4772701709850596,0.8189695121380426],[0.8139104753301245,0.47629650458590117]],"imag":[[0.05777175870215979,-0.3133122180393356],[0.3262289777629237,0.06531486764053841]]},{"name":"u","qubits":[1],"real":[[0.7813663424447038,0.0],[0.0,0.7813663424447038]],"imag":[[-0.6240726230933271,0.0],[0.0,0.6240726230933271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6927184047264348,0.0],[0.0,0.6927184047264348]],"imag":[[0.7212081611804343,0.0],[0.0,-0.7212081611804343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9517888800941425,-0.194893321032805],[0.18781391008899834,-0.6970530179339768]],"imag":[[-0.2157467049628778,-0.09781554295511044],[0.11080262724268186,-0.6830562225485806]]},{"name":"u","qubits":[3],"real":[[0.7206118066224643,-0.6933387513736039],[0.6933387513736039,0.7206118066224643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9950609149411972,0.09926618536232579],[-0.09926618536232579,0.9950609149411972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999350922643124,0.011393474376194816],[-0.011393474376194816,0.9999350922643124]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9814822536275328,0.19155308876188715],[-0.19155308876188715,0.9814822536275328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999997524571036,0.0022250509657967352],[-0.0022250509657967352,0.999997524571036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999561843202851,0.029599351562476787],[-0.029599351562476787,0.999561843202851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997914629217615,-0.020421328770773975],[0.020421328770773975,0.9997914629217615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9333779519185536,0.35889496913766616],[-0.35889496913766616,0.9333779519185536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6046257134351444,-0.5833518062474815],[0.6597307973634782,-0.39125853923536597]],"imag":[[-0.44076228095581355,0.31600162734940296],[0.07008304609404604,0.6377777019743922]]},{"name":"u","qubits":[1],"real":[[0.9131747309791338,0.0],[0.0,0.9131747309791338]],"imag":[[-0.40756828961682806,0.0],[0.0,0.40756828961682806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7428470077943662,0.0],[0.0,0.7428470077943662]],"imag":[[-0.6694612184517912,0.0],[0.0,0.6694612184517912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5434570443602829,0.535268702399165],[-0.52146311431959,0.37156540987226444]],"imag":[[-0.48754182328460005,-0.4247879797209747],[0.44162612228855685,0.6284757232407175]]},{"name":"u","qubits":[1],"real":[[0.4820723588341878,-0.8761314061532335],[0.8761314061532335,0.4820723588341878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9822540361371537,0.18755534781037633],[-0.18755534781037633,0.9822540361371537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6558518529334746,-0.4599413972445155],[0.5456407908481614,-0.0036023891283456393]],"imag":[[0.06945157499770388,0.5945491879019177],[-0.517021230798756,0.6595090576015624]]},{"name":"u","qubits":[1],"real":[[0.904926502385163,0.0],[0.0,0.904926502385163]],"imag":[[-0.4255678856316059,0.0],[0.0,0.4255678856316059]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7746313555539348,0.0],[0.0,0.7746313555539348]],"imag":[[-0.6324130477723191,0.0],[0.0,0.6324130477723191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.602708425758387,-0.5401357260825373],[0.5927350337804531,-0.6933237400427467]],"imag":[[-0.49907831210700093,-0.3097043579182641],[-0.1906005551764191,0.3628206162676863]]},{"name":"u","qubits":[2],"real":[[0.9021267202868073,0.0],[0.0,0.9021267202868073]],"imag":[[-0.4314711815921992,0.0],[0.0,0.4314711815921992]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999937674374862,0.0],[0.0,0.9999937674374862]],"imag":[[0.00353059289392661,0.0],[0.0,-0.00353059289392661]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9665068811792255,0.0],[0.0,0.9665068811792255]],"imag":[[0.2566406994870583,0.0],[0.0,-0.2566406994870583]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8337132060122567,0.0],[0.0,0.8337132060122567]],"imag":[[0.5521976911584876,0.0],[0.0,-0.5521976911584876]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.886956272190926,-0.2724535682001212],[-0.41371528495338883,-0.6677496469915492]],"imag":[[-0.1484868642194733,-0.34209541878029487],[0.14177406452302763,-0.602370472854719]]},{"name":"u","qubits":[1],"real":[[0.8095534072387212,0.0],[0.0,0.8095534072387212]],"imag":[[-0.5870462339783616,0.0],[0.0,0.5870462339783616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7011569449375492,0.0],[0.0,0.7011569449375492]],"imag":[[0.713006969507201,0.0],[0.0,-0.713006969507201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7971741771423881,0.5114952593878823],[0.45273369069058894,0.7128741049937333]],"imag":[[-0.2606281719060074,0.18697295775061196],[-0.302685468134774,-0.4418418530686005]]},{"name":"u","qubits":[1],"real":[[0.7298190723217067,-0.6836403452660494],[0.6836403452660494,0.7298190723217067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9652427289561145,0.2613550730277734],[-0.2613550730277734,0.9652427289561145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.002781601960222279,0.2196774337402141],[-0.07720995707398173,-0.6843316148839839]],"imag":[[-0.9693395910579862,-0.11006745660450631],[-0.2332630327049382,0.6865254700098224]]},{"name":"u","qubits":[1],"real":[[0.9301385196145888,0.0],[0.0,0.9301385196145888]],"imag":[[0.367208842934346,0.0],[0.0,-0.367208842934346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5106524328806084,0.0],[0.0,0.5106524328806084]],"imag":[[0.8597872369331355,0.0],[0.0,-0.8597872369331355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5092891324592901,-0.2045390649332568],[0.4852198436030324,-0.18334170800852428]],"imag":[[0.5444826806765396,-0.6342924884612634],[-0.4568641957693794,-0.722649727117062]]},{"name":"u","qubits":[2],"real":[[0.8561575549565117,-0.5167148547224936],[0.5167148547224936,0.8561575549565117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9629203433331108,0.26978586396481935],[-0.26978586396481935,0.9629203433331108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9951727804327594,-0.0981383568526141],[0.0981383568526141,0.9951727804327594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9504465553444429,0.3108879949980101],[-0.3108879949980101,0.9504465553444429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8839527118273147,-0.17415727860200492],[-0.3008644756312817,-0.10496543757975728]],"imag":[[0.3561103966157655,0.2479561069730738],[0.03596603923721117,0.9471901964433497]]},{"name":"u","qubits":[1],"real":[[0.8840251930412929,0.0],[0.0,0.8840251930412929]],"imag":[[-0.46743925601975783,0.0],[0.0,0.46743925601975783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7522675129216222,0.0],[0.0,0.7522675129216222]],"imag":[[-0.658857791183133,0.0],[0.0,0.658857791183133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.625040685541614,-0.3208196149324208],[0.34780416344272597,-0.6038937590558928]],"imag":[[-0.4257921976934732,0.5701753418691875],[0.5541276113793079,0.45528802089700504]]},{"name":"u","qubits":[1],"real":[[0.8949558854054903,-0.44615464043095515],[0.44615464043095515,0.8949558854054903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9872307639259252,0.1592966376237556],[-0.1592966376237556,0.9872307639259252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5901981759732406,-0.102345904636368],[-0.18937394636987304,0.36571292103745984]],"imag":[[0.4159755247535049,-0.6842191108760916],[-0.665408133644462,-0.6225942366440144]]},{"name":"u","qubits":[1],"real":[[0.9316210961417236,0.0],[0.0,0.9316210961417236]],"imag":[[-0.3634310570434142,0.0],[0.0,0.3634310570434142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8854183739400604,0.0],[0.0,0.8854183739400604]],"imag":[[0.46479490432806964,0.0],[0.0,-0.46479490432806964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5302720743508762,-0.3137522135091084],[-0.5989688909519228,0.7817925001738271]],"imag":[[-0.5762199406647683,-0.5369745391189833],[0.16738690156560387,-0.04492637897769022]]},{"name":"u","qubits":[2],"real":[[0.9488414678476068,0.0],[0.0,0.9488414678476068]],"imag":[[-0.3157528604665347,0.0],[0.0,0.3157528604665347]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9742986233839457,0.0],[0.0,0.9742986233839457]],"imag":[[0.22526027717320324,0.0],[0.0,-0.22526027717320324]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9340362434682722,0.0],[0.0,0.9340362434682722]],"imag":[[0.35717824106134827,0.0],[0.0,-0.35717824106134827]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8538770831851591,0.0],[0.0,0.8538770831851591]],"imag":[[0.5204747129411811,0.0],[0.0,-0.5204747129411811]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12648619400025343,-0.7589217744596574],[0.9163287487112746,0.02986558970157291]],"imag":[[0.03217951463678871,0.6379682294723429],[-0.37855956710972255,-0.12705244974697016]]},{"name":"u","qubits":[1],"real":[[0.9974937233904557,0.0],[0.0,0.9974937233904557]],"imag":[[-0.07075501251957403,0.0],[0.0,0.07075501251957403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8262772055444624,0.0],[0.0,0.8262772055444624]],"imag":[[-0.5632636856727357,0.0],[0.0,0.5632636856727357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11717123302606525,-0.532335645515229],[0.06082630008531993,0.828988737722073]],"imag":[[-0.8217757334202161,0.1660551312868766],[-0.5543065102727445,-0.04268637507620407]]},{"name":"u","qubits":[1],"real":[[0.7624761411914582,-0.647016332184732],[0.647016332184732,0.7624761411914582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9684643354729228,0.2491522243870001],[-0.2491522243870001,0.9684643354729228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46177058626605677,-0.4407053165980272],[-0.5522239259890688,-0.44750767145481596]],"imag":[[-0.4902264494658866,0.5934852802098846],[0.4914210918029387,0.5032801705665704]]},{"name":"u","qubits":[1],"real":[[0.8781793716699378,0.0],[0.0,0.8781793716699378]],"imag":[[-0.4783314657989722,0.0],[0.0,0.4783314657989722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159903294846696,0.0],[0.0,0.9159903294846696]],"imag":[[-0.40120034433006946,0.0],[0.0,0.40120034433006946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6331329451882455,-0.3096423926281893],[-0.5950976072529318,-0.3753511073880424]],"imag":[[-0.4087622947150378,0.5798082862671463],[0.2791324022366269,-0.6534948248043098]]},{"name":"u","qubits":[3],"real":[[0.9999827761795432,0.0],[0.0,0.9999827761795432]],"imag":[[0.005869185995817683,0.0],[0.0,-0.005869185995817683]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9967259532464904,0.0],[0.0,0.9967259532464904]],"imag":[[-0.08085402973801016,0.0],[0.0,0.08085402973801016]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9984989774395242,0.0],[0.0,0.9984989774395242]],"imag":[[0.05477035742282963,0.0],[0.0,-0.05477035742282963]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6669876496127101,0.0],[0.0,0.6669876496127101]],"imag":[[-0.7450687721708062,0.0],[0.0,0.7450687721708062]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9098335429984628,0.0],[0.0,0.9098335429984628]],"imag":[[0.4149734015992645,0.0],[0.0,-0.4149734015992645]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9982901329134447,0.0],[0.0,0.9982901329134447]],"imag":[[-0.05845349029490812,0.0],[0.0,0.05845349029490812]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9946742423934033,0.0],[0.0,0.9946742423934033]],"imag":[[-0.10306867380105911,0.0],[0.0,0.10306867380105911]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992394457366155,0.0],[0.0,0.9992394457366155]],"imag":[[-0.038993974970261885,0.0],[0.0,0.038993974970261885]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.48243113945676935,-0.3746207461414154],[-0.5063952163271044,0.7189684661900289]],"imag":[[0.6818570222000772,0.40248042625615377],[-0.21423137454609995,0.4251507352286611]]},{"name":"u","qubits":[1],"real":[[0.4836625822679706,0.0],[0.0,0.4836625822679706]],"imag":[[-0.8752545381281257,0.0],[0.0,0.8752545381281257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8944513621609081,0.0],[0.0,0.8944513621609081]],"imag":[[-0.44716524991159123,0.0],[0.0,0.44716524991159123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8378382111562839,0.032436306364623385],[-0.052395773536613274,-0.9052415999966135]],"imag":[[0.5265990098672809,-0.14024443219842123],[-0.13407198681580434,-0.3997712232043893]]},{"name":"u","qubits":[1],"real":[[0.7083603858568265,-0.7058509500941171],[0.7058509500941171,0.7083603858568265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9379933100645496,0.34665335751172194],[-0.34665335751172194,0.9379933100645496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12883840327381182,-0.5850506389158737],[0.9179256476798533,-0.37518285602222895]],"imag":[[-0.3735025091087788,-0.7082459258163294],[0.03618075265694341,0.1238599330522269]]},{"name":"u","qubits":[1],"real":[[0.9810635648656605,0.0],[0.0,0.9810635648656605]],"imag":[[0.1936860389730814,0.0],[0.0,-0.1936860389730814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8857824430044633,0.0],[0.0,0.8857824430044633]],"imag":[[0.4641007042281284,0.0],[0.0,-0.4641007042281284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3187579503626363,-0.3975812327631286],[0.4348751858131154,-0.23448615076863488]],"imag":[[0.7758252091256257,-0.3720453968541223],[-0.3276769548347866,-0.8053121327360705]]},{"name":"u","qubits":[2],"real":[[0.9983708947636687,0.0],[0.0,0.9983708947636687]],"imag":[[-0.05705748407344667,0.0],[0.0,0.05705748407344667]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7491679508645092,0.0],[0.0,0.7491679508645092]],"imag":[[0.6623800883159702,0.0],[0.0,-0.6623800883159702]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8421248709662816,0.0],[0.0,0.8421248709662816]],"imag":[[-0.5392825805642376,0.0],[0.0,0.5392825805642376]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9930762194575529,0.0],[0.0,0.9930762194575529]],"imag":[[-0.11747179383960334,0.0],[0.0,0.11747179383960334]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.05135178918896069,0.2183512105896663],[-0.46630313204245877,0.07247132844067398]],"imag":[[0.08706476688058551,0.9706211768497267],[0.8788311038888614,-0.07046407906814729]]},{"name":"u","qubits":[1],"real":[[0.8748864483552614,0.0],[0.0,0.8748864483552614]],"imag":[[-0.4843280938416814,0.0],[0.0,0.4843280938416814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4935225162276071,0.0],[0.0,0.4935225162276071]],"imag":[[-0.8697330199413905,0.0],[0.0,0.8697330199413905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7550844249231035,0.3925347039119761],[-0.3823674282342804,-0.7658810012909949]],"imag":[[-0.4729858085030654,0.22814127732171646],[-0.24480009399252564,-0.4552958990242012]]},{"name":"u","qubits":[1],"real":[[0.7742393986497524,-0.6328928452577653],[0.6328928452577653,0.7742393986497524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8226713992049982,0.5685171667857449],[-0.5685171667857449,0.8226713992049982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22929225565482628,-0.5768014449054625],[-0.5925342916373039,0.3075229590217381]],"imag":[[0.2633049550860916,0.7385090759623771],[0.7259467441608313,0.16533017737449254]]},{"name":"u","qubits":[1],"real":[[0.9563936403195606,0.0],[0.0,0.9563936403195606]],"imag":[[-0.29208081887775317,0.0],[0.0,0.29208081887775317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9562572449384518,0.0],[0.0,0.9562572449384518]],"imag":[[0.29252706114601074,0.0],[0.0,-0.29252706114601074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4473959499543789,-0.552409571730543],[-0.27178868400200556,-0.08808837741275077]],"imag":[[-0.6641629304935499,-0.2314479007965237],[0.5337184435365685,-0.795937165888206]]},{"name":"u","qubits":[2],"real":[[0.7684200647933375,-0.6399457820964234],[0.6399457820964234,0.7684200647933375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9843779445706103,0.17606834537457416],[-0.17606834537457416,0.9843779445706103]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9963636894625103,0.08520210279479214],[-0.08520210279479214,0.9963636894625103]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9321031542771996,0.3621929179132235],[-0.3621929179132235,0.9321031542771996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4491460372860168,-0.7842201396032742],[-0.762890316405461,0.48697196469027965]],"imag":[[-0.39343464458237704,0.1687477119051639],[-0.24794229725358072,-0.3455159735425877]]},{"name":"u","qubits":[1],"real":[[0.8217847174715509,0.0],[0.0,0.8217847174715509]],"imag":[[0.5697981029541984,0.0],[0.0,-0.5697981029541984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6207869167772065,0.0],[0.0,0.6207869167772065]],"imag":[[-0.7839793389868445,0.0],[0.0,0.7839793389868445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7045917429853594,0.19914176203758918],[0.6566481906193338,0.02156950797228971]],"imag":[[0.2638244397680509,0.627924915344575],[-0.05253850449225533,0.7520555934423374]]},{"name":"u","qubits":[1],"real":[[0.8180521333632434,-0.575144075080189],[0.575144075080189,0.8180521333632434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9175616296502151,0.39759358117761573],[-0.39759358117761573,0.9175616296502151]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3841370662697499,0.07383631414158091],[-0.48659341195389577,-0.7832733272086317]],"imag":[[-0.6832907517810053,0.6165230421989134],[-0.3857192169069158,-0.030502984039296317]]},{"name":"u","qubits":[1],"real":[[0.947564847123462,0.0],[0.0,0.947564847123462]],"imag":[[0.3195635468821343,0.0],[0.0,-0.3195635468821343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7451181245261176,0.0],[0.0,0.7451181245261176]],"imag":[[0.6669325157035614,0.0],[0.0,-0.6669325157035614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45964742852040574,-0.4001341016605828],[0.6485537056787597,-0.7551833996950333]],"imag":[[0.603962301200239,0.5136598883227778],[0.05772236164467536,-0.07579084800661293]]},{"name":"u","qubits":[2],"real":[[0.9414353123404111,0.0],[0.0,0.9414353123404111]],"imag":[[-0.3371936427018052,0.0],[0.0,0.3371936427018052]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9933845403441581,0.0],[0.0,0.9933845403441581]],"imag":[[0.11483533866029923,0.0],[0.0,-0.11483533866029923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.94854097658107,0.0],[0.0,0.94854097658107]],"imag":[[0.3166544105908367,0.0],[0.0,-0.3166544105908367]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8324891432662522,0.0],[0.0,0.8324891432662522]],"imag":[[0.554041357972328,0.0],[0.0,-0.554041357972328]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21363839434137039,-0.29020609453545104],[-0.22143753318628467,0.11559553413547695]],"imag":[[-0.7678160491389474,-0.5297146154698582],[0.5619453443567908,-0.7885559722302753]]},{"name":"u","qubits":[1],"real":[[0.9985404961364807,0.0],[0.0,0.9985404961364807]],"imag":[[0.054008125087907886,0.0],[0.0,-0.054008125087907886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.910694734309955,0.0],[0.0,0.910694734309955]],"imag":[[0.41308001755122514,0.0],[0.0,-0.41308001755122514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09853855551200685,-0.3747052884905614],[0.27908692761587794,0.2764017819401499]],"imag":[[0.9082604972496171,0.15795242635265416],[0.2957423017551178,-0.870774961012789]]},{"name":"u","qubits":[1],"real":[[0.882795525333474,-0.4697574485318946],[0.4697574485318946,0.882795525333474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.980889911118361,0.19456356870240066],[-0.19456356870240066,0.980889911118361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1081265242084785,-0.21288902828456563],[-0.21034329091129103,-0.07114988941553556]],"imag":[[0.9690421526208977,-0.06280304803513391],[0.07086368022518905,0.972456545059833]]},{"name":"u","qubits":[1],"real":[[0.8384476224974605,0.0],[0.0,0.8384476224974605]],"imag":[[0.5449821871661091,0.0],[0.0,-0.5449821871661091]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8174603972519745,0.0],[0.0,0.8174603972519745]],"imag":[[-0.5759848078939617,0.0],[0.0,0.5759848078939617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7885057505712469,0.4681722601250319],[-0.20715622587230342,-0.3288110195727351]],"imag":[[0.35029239655366556,-0.19070567134247385],[-0.4611292837319133,-0.7977025731278384]]}]}

==> anc/matched_benchmark/results/main_n6_i1_result.json <==
{
  "case": "main_n6_i1",
  "n": 6,
  "generator": 1,
  "M": 42,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.012626906806902635,
  "c": 0.018042195912175804,
  "l": 0.2677861589595422,
  "target_sha256": "f858c1987560b48cec1c106e792990803e3dc0b228733fb139234cdb023151ef",
  "target_unitarity_defect": 1.714945389806994e-15,
  "structured": {
    "raw": {
      "cx": 1200,
      "one_qubit": 1272,
      "total": 2472
    },
    "optimized": {
      "cx": 1162,
      "one_qubit": 1111,
      "total": 2273
    },
    "depth": 2012,
    "timing_samples": [
      {
        "construction_s": 0.030457226000009996,
        "optimization_s": 0.01301492700002882,
        "total_s": 0.043472153000038816
      },
      {
        "construction_s": 0.031125843999973313,
        "optimization_s": 0.012272316999997201,
        "total_s": 0.043398160999970514
      },
      {
        "construction_s": 0.020300662000011016,
        "optimization_s": 0.01199390400000766,
        "total_s": 0.032294566000018676
      }
    ],
    "median_construction_s": 0.030457226000009996,
    "median_optimization_s": 0.012272316999997201,
    "median_total_s": 0.043398160999970514,
    "validation_s": 0.04537085900000193,
    "phase_aligned_op_error": 2.830270706581846e-14,
    "phase_aligned_fro_error": 1.8730319315809163e-13,
    "alignment_phase": 1.0161449054038643e-17,
    "ordinary_op_error": 2.8302205188002004e-14,
    "unitarity_defect": 5.621431939750473e-14,
    "padding_leakage_op": 2.7488982767144047e-15,
    "padding_action_error_op": 2.7758455293592733e-14,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 12,
      "core_reflections": 8,
      "spectator_reflections": 4,
      "active_coordinate_bound": 22,
      "actual_active_coordinates": 22,
      "rank_U_minus_I": 12,
      "block_off_pattern_error": 1.285330438573321e-15,
      "fixed_coordinate_error": 3.0810608526194896e-16,
      "unitarity_error": 2.6758528813897924e-15,
      "reflection_product_error": 4.646679283238044e-15,
      "normal_Schur_error": 1.4067612409101837e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2304,
      "one_qubit": 3072,
      "total": 5376
    },
    "optimized": {
      "cx": 2304,
      "one_qubit": 2944,
      "total": 5248
    },
    "depth": 4389,
    "timing_samples": [
      {
        "construction_s": 0.13093080800001644,
        "optimization_s": 0.024602607000019816,
        "total_s": 0.15553341500003626
      },
      {
        "construction_s": 0.09844740199997659,
        "optimization_s": 0.025331885000014154,
        "total_s": 0.12377928699999075
      },
      {
        "construction_s": 0.11276227299998709,
        "optimization_s": 0.02814042700003938,
        "total_s": 0.14090270000002647
      }
    ],
    "median_construction_s": 0.11276227299998709,
    "median_optimization_s": 0.025331885000014154,
    "median_total_s": 0.14090270000002647,
    "validation_s": 0.1069365029999858,
    "phase_aligned_op_error": 3.286155346350245e-14,
    "phase_aligned_fro_error": 1.3514963871672316e-13,
    "alignment_phase": -2.72755072957819e-15,
    "ordinary_op_error": 3.264050789903726e-14,
    "unitarity_defect": 2.8297888820700425e-14,
    "padding_leakage_op": 1.8166129551512244e-14,
    "padding_action_error_op": 2.7902264541234566e-14
  },
  "cx_reduction_fraction": 0.4956597222222222
}

==> anc/matched_benchmark/results/main_n6_i1_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.5176450688287687,"gates":[{"name":"u","qubits":[3],"real":[[0.8334325410460052,0.0],[0.0,0.8334325410460052]],"imag":[[0.55262120799477,-0.0],[-0.0,-0.55262120799477]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[-0.5585122857280963,-0.0],[-0.0,0.5585122857280963]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8356723698135438,0.0],[0.0,0.8356723698135438]],"imag":[[0.549228267963527,-0.0],[-0.0,-0.549228267963527]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[-0.19856359783456243,-0.0],[-0.0,0.19856359783456243]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[-0.5585122857280963,-0.0],[-0.0,0.5585122857280963]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8356723698135438,0.0],[0.0,0.8356723698135438]],"imag":[[0.5492282679635269,-0.0],[-0.0,-0.5492282679635269]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822411570921518,0.0],[0.0,0.9822411570921518]],"imag":[[0.1876227846352114,-0.0],[-0.0,-0.1876227846352114]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[-0.19856359783456243,-0.0],[-0.0,0.19856359783456243]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[-0.1985635978345624,-0.0],[-0.0,0.1985635978345624]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[-0.5585122857280963,-0.0],[-0.0,0.5585122857280963]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8356723698135438,0.0],[0.0,0.8356723698135438]],"imag":[[0.5492282679635269,-0.0],[-0.0,-0.5492282679635269]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9792726322417412,0.0],[0.0,0.9792726322417412]],"imag":[[-0.20254656684903696,-0.0],[-0.0,0.20254656684903696]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9822411570921518,0.0],[0.0,0.9822411570921518]],"imag":[[0.18762278463521143,-0.0],[-0.0,-0.18762278463521143]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822411570921518,0.0],[0.0,0.9822411570921518]],"imag":[[0.1876227846352114,-0.0],[-0.0,-0.1876227846352114]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6909352407084427,0.7229166571238806],[-0.7229166571238806,0.6909352407084427]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6909352407084427,-0.7229166571238806],[0.7229166571238806,0.6909352407084427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9822411570921518,0.0],[0.0,0.9822411570921518]],"imag":[[-0.1876227846352114,0.0],[0.0,0.1876227846352114]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9822411570921518,0.0],[0.0,0.9822411570921518]],"imag":[[-0.18762278463521143,0.0],[0.0,0.18762278463521143]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9792726322417412,0.0],[0.0,0.9792726322417412]],"imag":[[0.20254656684903696,0.0],[0.0,-0.20254656684903696]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8356723698135438,0.0],[0.0,0.8356723698135438]],"imag":[[-0.5492282679635269,0.0],[0.0,0.5492282679635269]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[0.5585122857280963,0.0],[0.0,-0.5585122857280963]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[0.1985635978345624,0.0],[0.0,-0.1985635978345624]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[0.19856359783456243,0.0],[0.0,-0.19856359783456243]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9822411570921518,0.0],[0.0,0.9822411570921518]],"imag":[[-0.1876227846352114,0.0],[0.0,0.1876227846352114]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8356723698135438,0.0],[0.0,0.8356723698135438]],"imag":[[-0.5492282679635269,0.0],[0.0,0.5492282679635269]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[0.5585122857280963,0.0],[0.0,-0.5585122857280963]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[0.19856359783456243,0.0],[0.0,-0.19856359783456243]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8356723698135438,0.0],[0.0,0.8356723698135438]],"imag":[[-0.549228267963527,0.0],[0.0,0.549228267963527]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[0.5585122857280963,0.0],[0.0,-0.5585122857280963]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.2769357914812938,0.0],[0.0,0.2769357914812938]],"imag":[[-0.9608884260915151,0.0],[0.0,0.9608884260915151]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9866730366542176,0.0],[0.0,0.9866730366542176]],"imag":[[0.16271545329053733,-0.0],[-0.0,-0.16271545329053733]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9304359758410123,0.0],[0.0,0.9304359758410123]],"imag":[[-0.3664544922098555,-0.0],[-0.0,0.3664544922098555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8785246822464058,0.0],[0.0,0.8785246822464058]],"imag":[[0.47769695695477465,-0.0],[-0.0,-0.47769695695477465]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6783215029127477,0.0],[0.0,0.6783215029127477]],"imag":[[0.7347652269168644,-0.0],[-0.0,-0.7347652269168644]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991944734252467,0.0],[0.0,0.9991944734252467]],"imag":[[-0.04012984271641159,-0.0],[-0.0,0.04012984271641159]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9645456867179127,0.0],[0.0,0.9645456867179127]],"imag":[[0.2639159302389118,-0.0],[-0.0,-0.2639159302389118]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9857946663937516,0.0],[0.0,0.9857946663937516]],"imag":[[-0.16795498119922536,-0.0],[-0.0,0.16795498119922536]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996817825496785,0.0],[0.0,0.9996817825496785]],"imag":[[-0.02522565436806721,-0.0],[-0.0,0.02522565436806721]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.881050109376273,0.0],[0.0,0.881050109376273]],"imag":[[-0.47302294317301063,-0.0],[-0.0,0.47302294317301063]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9954523368097156,0.0],[0.0,0.9954523368097156]],"imag":[[-0.09526093186651362,-0.0],[-0.0,0.09526093186651362]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9967019676605047,0.0],[0.0,0.9967019676605047]],"imag":[[0.08114916919894026,-0.0],[-0.0,-0.08114916919894026]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994060845765219,0.0],[0.0,0.9994060845765219]],"imag":[[-0.03445980428594894,-0.0],[-0.0,0.03445980428594894]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.920242487453891,0.0],[0.0,0.920242487453891]],"imag":[[0.39134864799137253,-0.0],[-0.0,-0.39134864799137253]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9898523449131674,0.0],[0.0,0.9898523449131674]],"imag":[[0.14209973705079063,-0.0],[-0.0,-0.14209973705079063]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995891141248515,0.028663616713430755],[-0.028663616713430755,0.9995891141248515]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995891141248515,0.028663616713430755],[-0.028663616713430755,0.9995891141248515]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8348426654534068,0.5504886228966509],[-0.5504886228966509,0.8348426654534068]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8348426654534068,0.5504886228966509],[-0.5504886228966509,0.8348426654534068]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6888641116909873,0.7248904990577453],[-0.7248904990577453,0.6888641116909873]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.923873443055075,0.38268091002973936],[-0.38268091002973936,0.923873443055075]],"imag":[[0.0033543718987246555,0.0013894263336949424],[0.0013894263336949424,-0.0033543718987246555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059555,0.0],[0.0,-0.003630745980059555]]},{"name":"u","qubits":[3],"real":[[0.6888641116909873,-0.7248904990577453],[0.7248904990577453,0.6888641116909873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8348426654534068,-0.5504886228966509],[0.5504886228966509,0.8348426654534068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8348426654534068,-0.5504886228966509],[0.5504886228966509,0.8348426654534068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995891141248515,-0.028663616713430755],[0.028663616713430755,0.9995891141248515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995891141248515,-0.028663616713430755],[0.028663616713430755,0.9995891141248515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9898523449131674,0.0],[0.0,0.9898523449131674]],"imag":[[-0.14209973705079063,0.0],[0.0,0.14209973705079063]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.920242487453891,0.0],[0.0,0.920242487453891]],"imag":[[-0.39134864799137253,0.0],[0.0,0.39134864799137253]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994060845765219,0.0],[0.0,0.9994060845765219]],"imag":[[0.03445980428594894,0.0],[0.0,-0.03445980428594894]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9967019676605047,0.0],[0.0,0.9967019676605047]],"imag":[[-0.08114916919894026,0.0],[0.0,0.08114916919894026]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9954523368097156,0.0],[0.0,0.9954523368097156]],"imag":[[0.09526093186651362,0.0],[0.0,-0.09526093186651362]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.881050109376273,0.0],[0.0,0.881050109376273]],"imag":[[0.47302294317301063,0.0],[0.0,-0.47302294317301063]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996817825496785,0.0],[0.0,0.9996817825496785]],"imag":[[0.02522565436806721,0.0],[0.0,-0.02522565436806721]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9857946663937516,0.0],[0.0,0.9857946663937516]],"imag":[[0.16795498119922536,0.0],[0.0,-0.16795498119922536]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9645456867179127,0.0],[0.0,0.9645456867179127]],"imag":[[-0.2639159302389118,0.0],[0.0,0.2639159302389118]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991944734252467,0.0],[0.0,0.9991944734252467]],"imag":[[0.04012984271641159,0.0],[0.0,-0.04012984271641159]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.6783215029127477,0.0],[0.0,0.6783215029127477]],"imag":[[-0.7347652269168644,0.0],[0.0,0.7347652269168644]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8785246822464058,0.0],[0.0,0.8785246822464058]],"imag":[[-0.47769695695477465,0.0],[0.0,0.47769695695477465]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9304359758410123,0.0],[0.0,0.9304359758410123]],"imag":[[0.3664544922098555,0.0],[0.0,-0.3664544922098555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9866730366542176,0.0],[0.0,0.9866730366542176]],"imag":[[-0.16271545329053733,0.0],[0.0,0.16271545329053733]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9534619821240736,0.0],[0.0,0.9534619821240736]],"imag":[[0.30151326445785553,0.0],[0.0,-0.30151326445785553]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7792419325823928,0.0],[0.0,0.7792419325823928]],"imag":[[0.6267232327792368,-0.0],[-0.0,-0.6267232327792368]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9847563739425416,0.0],[0.0,0.9847563739425416]],"imag":[[0.17393931119657036,-0.0],[-0.0,-0.17393931119657036]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996514400081377,0.0],[0.0,0.9996514400081377]],"imag":[[-0.026400728960707744,-0.0],[-0.0,0.026400728960707744]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8734734499249549,0.0],[0.0,0.8734734499249549]],"imag":[[0.48687178217288096,-0.0],[-0.0,-0.48687178217288096]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995067679849791,0.0],[0.0,0.9995067679849791]],"imag":[[0.031404151830948725,-0.0],[-0.0,-0.031404151830948725]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9927737442545277,0.0],[0.0,0.9927737442545277]],"imag":[[0.12000121965565844,-0.0],[-0.0,-0.12000121965565844]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9983072147077376,0.0],[0.0,0.9983072147077376]],"imag":[[0.05816102700674324,-0.0],[-0.0,-0.05816102700674324]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9007686678436588,0.0],[0.0,0.9007686678436588]],"imag":[[-0.43429921371234387,-0.0],[-0.0,0.43429921371234387]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7589279913574036,0.0],[0.0,0.7589279913574036]],"imag":[[-0.6511745571920149,-0.0],[-0.0,0.6511745571920149]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9430336208057382,0.0],[0.0,0.9430336208057382]],"imag":[[0.33269744518108224,-0.0],[-0.0,-0.33269744518108224]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.98260303983223,0.0],[0.0,0.98260303983223]],"imag":[[0.18571824388697286,-0.0],[-0.0,-0.18571824388697286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.947673828794911,0.0],[0.0,0.947673828794911]],"imag":[[-0.31924021397247826,-0.0],[-0.0,0.31924021397247826]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963671775418698,0.0],[0.0,0.9963671775418698]],"imag":[[-0.08516130293301141,-0.0],[-0.0,0.08516130293301141]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995557752826696,0.0],[0.0,0.9995557752826696]],"imag":[[0.02980355849661951,-0.0],[-0.0,-0.02980355849661951]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112866,0.38268343236508995],[-0.38268343236508995,0.9238795325112866]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,0.38268343236508956],[-0.38268343236508956,0.9238795325112868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,0.38268343236508956],[-0.38268343236508956,0.9238795325112868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9878701216284834,0.15528239692162576],[-0.15528239692162576,0.9878701216284834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9878701216284834,0.15528239692162576],[-0.15528239692162576,0.9878701216284834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9768187921063889,0.2140678569702034],[-0.2140678569702034,0.9768187921063889]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9768187921063889,0.2140678569702034],[-0.2140678569702034,0.9768187921063889]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6814150815287697,0.7318971831242009],[-0.7318971831242009,0.6814150815287697]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9229251882599365,0.38228813003300793],[-0.38228813003300793,0.9229251882599365]],"imag":[[-0.04198198981270827,-0.01738950955583289],[-0.01738950955583289,0.04198198981270827]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603018,0.0],[0.0,0.04544097832603018]]},{"name":"u","qubits":[3],"real":[[0.6814150815287697,-0.7318971831242009],[0.7318971831242009,0.6814150815287697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9768187921063889,-0.2140678569702034],[0.2140678569702034,0.9768187921063889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9768187921063889,-0.2140678569702034],[0.2140678569702034,0.9768187921063889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9878701216284834,-0.15528239692162576],[0.15528239692162576,0.9878701216284834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9878701216284834,-0.15528239692162576],[0.15528239692162576,0.9878701216284834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112866,-0.38268343236508995],[0.38268343236508995,0.9238795325112866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,-0.38268343236508956],[0.38268343236508956,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,-0.38268343236508956],[0.38268343236508956,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112866,-0.38268343236508995],[0.38268343236508995,0.9238795325112866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995557752826696,0.0],[0.0,0.9995557752826696]],"imag":[[-0.02980355849661951,0.0],[0.0,0.02980355849661951]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963671775418698,0.0],[0.0,0.9963671775418698]],"imag":[[0.08516130293301141,0.0],[0.0,-0.08516130293301141]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.947673828794911,0.0],[0.0,0.947673828794911]],"imag":[[0.31924021397247826,0.0],[0.0,-0.31924021397247826]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.98260303983223,0.0],[0.0,0.98260303983223]],"imag":[[-0.18571824388697286,0.0],[0.0,0.18571824388697286]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9430336208057382,0.0],[0.0,0.9430336208057382]],"imag":[[-0.33269744518108224,0.0],[0.0,0.33269744518108224]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7589279913574036,0.0],[0.0,0.7589279913574036]],"imag":[[0.6511745571920149,0.0],[0.0,-0.6511745571920149]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9007686678436588,0.0],[0.0,0.9007686678436588]],"imag":[[0.43429921371234387,0.0],[0.0,-0.43429921371234387]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983072147077376,0.0],[0.0,0.9983072147077376]],"imag":[[-0.05816102700674324,0.0],[0.0,0.05816102700674324]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9927737442545277,0.0],[0.0,0.9927737442545277]],"imag":[[-0.12000121965565844,0.0],[0.0,0.12000121965565844]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995067679849791,0.0],[0.0,0.9995067679849791]],"imag":[[-0.031404151830948725,0.0],[0.0,0.031404151830948725]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8734734499249549,0.0],[0.0,0.8734734499249549]],"imag":[[-0.48687178217288096,0.0],[0.0,0.48687178217288096]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996514400081377,0.0],[0.0,0.9996514400081377]],"imag":[[0.026400728960707744,0.0],[0.0,-0.026400728960707744]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9847563739425416,0.0],[0.0,0.9847563739425416]],"imag":[[-0.17393931119657036,0.0],[0.0,0.17393931119657036]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7792419325823928,0.0],[0.0,0.7792419325823928]],"imag":[[-0.6267232327792368,0.0],[0.0,0.6267232327792368]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9967226077093885,0.0],[0.0,0.9967226077093885]],"imag":[[0.0808952611776268,0.0],[0.0,-0.0808952611776268]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7337038906984192,0.0],[0.0,0.7337038906984192]],"imag":[[0.6794693523434314,-0.0],[-0.0,-0.6794693523434314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8392404525558403,0.0],[0.0,0.8392404525558403]],"imag":[[0.5437604829277946,-0.0],[-0.0,-0.5437604829277946]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9072976317836471,0.0],[0.0,0.9072976317836471]],"imag":[[-0.4204890097966718,-0.0],[-0.0,0.4204890097966718]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9959851339181115,0.0],[0.0,0.9959851339181115]],"imag":[[0.08951878581684176,-0.0],[-0.0,-0.08951878581684176]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.891032504160245,0.0],[0.0,0.891032504160245]],"imag":[[-0.4539395075667274,-0.0],[-0.0,0.4539395075667274]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7838707042372929,0.0],[0.0,0.7838707042372929]],"imag":[[-0.6209240847628078,-0.0],[-0.0,0.6209240847628078]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9352990426206772,0.0],[0.0,0.9352990426206772]],"imag":[[-0.35385830620863584,-0.0],[-0.0,0.35385830620863584]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9492999750809302,0.0],[0.0,0.9492999750809302]],"imag":[[0.31437168656121883,-0.0],[-0.0,-0.31437168656121883]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988173963043504,0.0],[0.0,0.9988173963043504]],"imag":[[0.0486190172648338,-0.0],[-0.0,-0.0486190172648338]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9957700607822321,0.0],[0.0,0.9957700607822321]],"imag":[[-0.0918802810713478,-0.0],[-0.0,0.0918802810713478]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8861082943611477,0.0],[0.0,0.8861082943611477]],"imag":[[0.4634782526336889,-0.0],[-0.0,-0.4634782526336889]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983352963224885,0.0],[0.0,0.9983352963224885]],"imag":[[0.057676998159483586,-0.0],[-0.0,-0.057676998159483586]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8210408395281062,0.0],[0.0,0.8210408395281062]],"imag":[[0.5708694595325471,-0.0],[-0.0,-0.5708694595325471]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993044152433213,0.0],[0.0,0.9993044152433213]],"imag":[[0.037291898251546905,-0.0],[-0.0,-0.037291898251546905]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112866,0.38268343236508995],[-0.38268343236508995,0.9238795325112866]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,0.38268343236508956],[-0.38268343236508956,0.9238795325112868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,0.38268343236508956],[-0.38268343236508956,0.9238795325112868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9879741569752052,-0.15461909697425022],[0.15461909697425022,0.9879741569752052]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9879741569752052,-0.15461909697425022],[0.15461909697425022,0.9879741569752052]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8347740006598526,0.5505927422536047],[-0.5505927422536047,0.8347740006598526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8347740006598526,0.5505927422536047],[-0.5505927422536047,0.8347740006598526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7238183262158896,0.6899906018447122],[-0.6899906018447122,0.7238183262158896]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9228221664193299,0.38224545698940804],[-0.38224545698940804,0.9228221664193299]],"imag":[[-0.04418868360121495,-0.018303552051036825],[-0.018303552051036825,0.04418868360121495]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"u","qubits":[3],"real":[[0.7238183262158896,-0.6899906018447122],[0.6899906018447122,0.7238183262158896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.8347740006598526,-0.5505927422536047],[0.5505927422536047,0.8347740006598526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8347740006598526,-0.5505927422536047],[0.5505927422536047,0.8347740006598526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9879741569752052,0.15461909697425022],[-0.15461909697425022,0.9879741569752052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9879741569752052,0.15461909697425022],[-0.15461909697425022,0.9879741569752052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9238795325112866,-0.38268343236508995],[0.38268343236508995,0.9238795325112866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,-0.38268343236508956],[0.38268343236508956,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112868,-0.38268343236508956],[0.38268343236508956,0.9238795325112868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9238795325112866,-0.38268343236508995],[0.38268343236508995,0.9238795325112866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9993044152433213,0.0],[0.0,0.9993044152433213]],"imag":[[-0.037291898251546905,0.0],[0.0,0.037291898251546905]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8210408395281062,0.0],[0.0,0.8210408395281062]],"imag":[[-0.5708694595325471,0.0],[0.0,0.5708694595325471]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9983352963224885,0.0],[0.0,0.9983352963224885]],"imag":[[-0.057676998159483586,0.0],[0.0,0.057676998159483586]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8861082943611477,0.0],[0.0,0.8861082943611477]],"imag":[[-0.4634782526336889,0.0],[0.0,0.4634782526336889]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9957700607822321,0.0],[0.0,0.9957700607822321]],"imag":[[0.0918802810713478,0.0],[0.0,-0.0918802810713478]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988173963043504,0.0],[0.0,0.9988173963043504]],"imag":[[-0.0486190172648338,0.0],[0.0,0.0486190172648338]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9492999750809302,0.0],[0.0,0.9492999750809302]],"imag":[[-0.31437168656121883,0.0],[0.0,0.31437168656121883]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9352990426206772,0.0],[0.0,0.9352990426206772]],"imag":[[0.35385830620863584,0.0],[0.0,-0.35385830620863584]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.7838707042372929,0.0],[0.0,0.7838707042372929]],"imag":[[0.6209240847628078,0.0],[0.0,-0.6209240847628078]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.891032504160245,0.0],[0.0,0.891032504160245]],"imag":[[0.4539395075667274,0.0],[0.0,-0.4539395075667274]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9959851339181115,0.0],[0.0,0.9959851339181115]],"imag":[[-0.08951878581684176,0.0],[0.0,0.08951878581684176]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9072976317836471,0.0],[0.0,0.9072976317836471]],"imag":[[0.4204890097966718,0.0],[0.0,-0.4204890097966718]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8392404525558403,0.0],[0.0,0.8392404525558403]],"imag":[[-0.5437604829277946,0.0],[0.0,0.5437604829277946]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7337038906984192,0.0],[0.0,0.7337038906984192]],"imag":[[-0.6794693523434314,0.0],[0.0,0.6794693523434314]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.41314892437752493,0.0],[0.0,0.41314892437752493]],"imag":[[0.9106634758711334,0.0],[0.0,-0.9106634758711334]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9462436845039061,0.0],[0.0,0.9462436845039061]],"imag":[[-0.32345461742951254,-0.0],[-0.0,0.32345461742951254]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.981827469333465,0.0],[0.0,0.981827469333465]],"imag":[[-0.18977571093858103,-0.0],[-0.0,0.18977571093858103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.997975855717009,0.0],[0.0,0.997975855717009]],"imag":[[0.06359395730652095,-0.0],[-0.0,-0.06359395730652095]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9486116564571958,0.0],[0.0,0.9486116564571958]],"imag":[[-0.316442609699666,-0.0],[-0.0,0.316442609699666]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.5381580513425958,0.0],[0.0,0.5381580513425958]],"imag":[[-0.8428439427172387,-0.0],[-0.0,0.8428439427172387]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8531555931731107,0.0],[0.0,0.8531555931731107]],"imag":[[-0.5216565286061677,-0.0],[-0.0,0.5216565286061677]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.997975855717009,0.0],[0.0,0.997975855717009]],"imag":[[-0.06359395730652093,-0.0],[-0.0,0.06359395730652093]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984191822277618,0.0],[0.0,0.9984191822277618]],"imag":[[-0.05620619680824687,-0.0],[-0.0,0.05620619680824687]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9462436845039061,0.0],[0.0,0.9462436845039061]],"imag":[[0.32345461742951254,-0.0],[-0.0,-0.32345461742951254]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9007727137201329,0.0],[0.0,0.9007727137201329]],"imag":[[-0.4342908221655938,-0.0],[-0.0,0.4342908221655938]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.980681928107902,0.0],[0.0,0.980681928107902]],"imag":[[0.19560919171288385,-0.0],[-0.0,-0.19560919171288385]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7236422106684678,0.0],[0.0,0.7236422106684678]],"imag":[[-0.6901753044979607,-0.0],[-0.0,0.6901753044979607]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8659839829701697,0.0],[0.0,0.8659839829701697]],"imag":[[-0.500071736093054,-0.0],[-0.0,0.500071736093054]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9975969523056034,0.0],[0.0,0.9975969523056034]],"imag":[[-0.06928434708194683,-0.0],[-0.0,0.06928434708194683]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.950822510612305,0.30973626412306493],[-0.30973626412306493,0.950822510612305]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.891349657699586,-0.45331643221797163],[0.45331643221797163,0.891349657699586]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.950822510612305,-0.30973626412306493],[0.30973626412306493,0.950822510612305]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7329078290816605,0.6803279459722403],[-0.6803279459722403,0.7329078290816605]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6803279459722407,0.7329078290816602],[-0.7329078290816602,0.6803279459722407]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.7478808018584657,0.6638330409158152],[-0.6638330409158152,0.7478808018584657]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6909352407084427,0.7229166571238806],[-0.7229166571238806,0.6909352407084427]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.890352061233082,0.4528090815199796],[-0.4528090815199796,0.890352061233082]],"imag":[[-0.04215945136231388,-0.02144116162579204],[-0.02144116162579204,0.04215945136231388]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6909352407084427,-0.7229166571238806],[0.7229166571238806,0.6909352407084427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.7478808018584657,-0.6638330409158152],[0.6638330409158152,0.7478808018584657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.6803279459722407,-0.7329078290816602],[0.7329078290816602,0.6803279459722407]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7329078290816605,-0.6803279459722403],[0.6803279459722403,0.7329078290816605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.891349657699586,-0.45331643221797163],[0.45331643221797163,0.891349657699586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.950822510612305,0.30973626412306493],[-0.30973626412306493,0.950822510612305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.891349657699586,0.45331643221797163],[-0.45331643221797163,0.891349657699586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.950822510612305,-0.30973626412306493],[0.30973626412306493,0.950822510612305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9975969523056034,0.0],[0.0,0.9975969523056034]],"imag":[[0.06928434708194683,0.0],[0.0,-0.06928434708194683]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8659839829701697,0.0],[0.0,0.8659839829701697]],"imag":[[0.500071736093054,0.0],[0.0,-0.500071736093054]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7236422106684678,0.0],[0.0,0.7236422106684678]],"imag":[[0.6901753044979607,0.0],[0.0,-0.6901753044979607]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.980681928107902,0.0],[0.0,0.980681928107902]],"imag":[[-0.19560919171288385,0.0],[0.0,0.19560919171288385]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9007727137201329,0.0],[0.0,0.9007727137201329]],"imag":[[0.4342908221655938,0.0],[0.0,-0.4342908221655938]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9462436845039061,0.0],[0.0,0.9462436845039061]],"imag":[[-0.32345461742951254,0.0],[0.0,0.32345461742951254]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9984191822277618,0.0],[0.0,0.9984191822277618]],"imag":[[0.05620619680824687,0.0],[0.0,-0.05620619680824687]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997975855717009,0.0],[0.0,0.997975855717009]],"imag":[[0.06359395730652093,0.0],[0.0,-0.06359395730652093]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8531555931731107,0.0],[0.0,0.8531555931731107]],"imag":[[0.5216565286061677,0.0],[0.0,-0.5216565286061677]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.5381580513425958,0.0],[0.0,0.5381580513425958]],"imag":[[0.8428439427172387,0.0],[0.0,-0.8428439427172387]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9486116564571958,0.0],[0.0,0.9486116564571958]],"imag":[[0.316442609699666,0.0],[0.0,-0.316442609699666]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.997975855717009,0.0],[0.0,0.997975855717009]],"imag":[[-0.06359395730652095,0.0],[0.0,0.06359395730652095]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.981827469333465,0.0],[0.0,0.981827469333465]],"imag":[[0.18977571093858103,0.0],[0.0,-0.18977571093858103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9462436845039061,0.0],[0.0,0.9462436845039061]],"imag":[[0.32345461742951254,0.0],[0.0,-0.32345461742951254]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.6968022096176463,0.0],[0.0,0.6968022096176463]],"imag":[[-0.7172633272878,0.0],[0.0,0.7172633272878]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9040897857082536,0.0],[0.0,0.9040897857082536]],"imag":[[0.42734255507497027,-0.0],[-0.0,-0.42734255507497027]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.968687217319175,0.0],[0.0,0.968687217319175]],"imag":[[-0.24828426249449137,-0.0],[-0.0,0.24828426249449137]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.6912570427846956,0.0],[0.0,0.6912570427846956]],"imag":[[-0.7226089542764866,-0.0],[-0.0,0.7226089542764866]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9295472767158861,0.0],[0.0,0.9295472767158861]],"imag":[[0.3687029432349027,-0.0],[-0.0,-0.3687029432349027]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9499174376860383,0.0],[0.0,0.9499174376860383]],"imag":[[-0.3125009785264545,-0.0],[-0.0,0.3125009785264545]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9980511468008303,0.0],[0.0,0.9980511468008303]],"imag":[[-0.062401188847227895,-0.0],[-0.0,0.062401188847227895]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997542342110413,0.0],[0.0,0.9997542342110413]],"imag":[[0.02216914921900585,-0.0],[-0.0,-0.02216914921900585]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9991278800984319,0.0],[0.0,0.9991278800984319]],"imag":[[-0.041754990240849776,-0.0],[-0.0,0.041754990240849776]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9414648368588958,0.0],[0.0,0.9414648368588958]],"imag":[[0.33711119969270176,-0.0],[-0.0,-0.33711119969270176]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9346784120858693,0.0],[0.0,0.9346784120858693]],"imag":[[-0.355494396553079,-0.0],[-0.0,0.355494396553079]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7293086399595088,0.0],[0.0,0.7293086399595088]],"imag":[[0.684184849057922,-0.0],[-0.0,-0.684184849057922]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9842532259689817,0.0],[0.0,0.9842532259689817]],"imag":[[0.176764213486929,-0.0],[-0.0,-0.176764213486929]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9898981476723915,0.0],[0.0,0.9898981476723915]],"imag":[[-0.14178031328350313,-0.0],[-0.0,0.14178031328350313]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.990813301255799,0.0],[0.0,0.990813301255799]],"imag":[[0.13523683689951235,-0.0],[-0.0,-0.13523683689951235]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9877962762726328,0.15575145772004975],[-0.15575145772004975,0.9877962762726328]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.808610357316736,-0.588344533449662],[0.588344533449662,0.808610357316736]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9877962762726328,-0.15575145772004975],[0.15575145772004975,0.9877962762726328]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8722698742044003,0.4890248117994012],[-0.4890248117994012,0.8722698742044003]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.48902481179940166,0.8722698742043999],[-0.8722698742043999,0.48902481179940166]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.3721175199965658,0.9281856233058157],[-0.9281856233058157,0.3721175199965658]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6909352407084427,0.7229166571238806],[-0.7229166571238806,0.6909352407084427]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8077053624830368,0.5876860596144097],[-0.5876860596144097,0.8077053624830368]],"imag":[[-0.0382460112436009,-0.027827780633550354],[-0.027827780633550354,0.0382460112436009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6909352407084427,-0.7229166571238806],[0.7229166571238806,0.6909352407084427]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.3721175199965658,-0.9281856233058157],[0.9281856233058157,0.3721175199965658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.48902481179940166,-0.8722698742043999],[0.8722698742043999,0.48902481179940166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8722698742044003,-0.4890248117994012],[0.4890248117994012,0.8722698742044003]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.808610357316736,-0.588344533449662],[0.588344533449662,0.808610357316736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9877962762726328,0.15575145772004975],[-0.15575145772004975,0.9877962762726328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.808610357316736,0.588344533449662],[-0.588344533449662,0.808610357316736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9877962762726328,-0.15575145772004975],[0.15575145772004975,0.9877962762726328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.990813301255799,0.0],[0.0,0.990813301255799]],"imag":[[-0.13523683689951235,0.0],[0.0,0.13523683689951235]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9898981476723915,0.0],[0.0,0.9898981476723915]],"imag":[[0.14178031328350313,0.0],[0.0,-0.14178031328350313]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9842532259689817,0.0],[0.0,0.9842532259689817]],"imag":[[-0.176764213486929,0.0],[0.0,0.176764213486929]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7293086399595088,0.0],[0.0,0.7293086399595088]],"imag":[[-0.684184849057922,0.0],[0.0,0.684184849057922]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9346784120858693,0.0],[0.0,0.9346784120858693]],"imag":[[0.355494396553079,0.0],[0.0,-0.355494396553079]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9414648368588958,0.0],[0.0,0.9414648368588958]],"imag":[[-0.33711119969270176,0.0],[0.0,0.33711119969270176]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9991278800984319,0.0],[0.0,0.9991278800984319]],"imag":[[0.041754990240849776,0.0],[0.0,-0.041754990240849776]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997542342110413,0.0],[0.0,0.9997542342110413]],"imag":[[-0.02216914921900585,0.0],[0.0,0.02216914921900585]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9980511468008303,0.0],[0.0,0.9980511468008303]],"imag":[[0.062401188847227895,0.0],[0.0,-0.062401188847227895]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9499174376860383,0.0],[0.0,0.9499174376860383]],"imag":[[0.3125009785264545,0.0],[0.0,-0.3125009785264545]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9295472767158861,0.0],[0.0,0.9295472767158861]],"imag":[[-0.3687029432349027,0.0],[0.0,0.3687029432349027]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6912570427846956,0.0],[0.0,0.6912570427846956]],"imag":[[0.7226089542764866,0.0],[0.0,-0.7226089542764866]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.968687217319175,0.0],[0.0,0.968687217319175]],"imag":[[0.24828426249449137,0.0],[0.0,-0.24828426249449137]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9040897857082536,0.0],[0.0,0.9040897857082536]],"imag":[[-0.42734255507497027,0.0],[0.0,0.42734255507497027]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9509313405666809,0.0],[0.0,0.9509313405666809]],"imag":[[0.3094019804850237,0.0],[0.0,-0.3094019804850237]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6861005990130465,0.0],[0.0,0.6861005990130465]],"imag":[[-0.7275066790304668,-0.0],[-0.0,0.7275066790304668]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998420869643602,0.0],[0.0,0.9998420869643602]],"imag":[[0.017770794432235244,-0.0],[-0.0,-0.017770794432235244]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9263250964365398,0.0],[0.0,0.9263250964365398]],"imag":[[0.37672511956575866,-0.0],[-0.0,-0.37672511956575866]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999997923297343,0.0],[0.0,0.9999997923297343]],"imag":[[0.0006444691522391939,-0.0],[-0.0,-0.0006444691522391939]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9987756864648607,0.0],[0.0,0.9987756864648607]],"imag":[[0.04946845587489306,-0.0],[-0.0,-0.04946845587489306]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.87421348885633,0.0],[0.0,0.87421348885633]],"imag":[[0.48554173445919485,-0.0],[-0.0,-0.48554173445919485]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9213956439618207,0.0],[0.0,0.9213956439618207]],"imag":[[0.3886258705852991,-0.0],[-0.0,-0.3886258705852991]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9371829377438962,0.0],[0.0,0.9371829377438962]],"imag":[[-0.34883827370533815,-0.0],[-0.0,0.34883827370533815]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995712922392257,0.0],[0.0,0.9995712922392257]],"imag":[[0.029278519962670734,-0.0],[-0.0,-0.029278519962670734]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999085272432293,0.0],[0.0,0.9999085272432293]],"imag":[[0.013525425918473144,-0.0],[-0.0,-0.013525425918473144]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9706807900202976,0.0],[0.0,0.9706807900202976]],"imag":[[-0.24037221945468432,-0.0],[-0.0,0.24037221945468432]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984586869283852,0.0],[0.0,0.9984586869283852]],"imag":[[-0.0555000044796833,-0.0],[-0.0,0.0555000044796833]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9345747050329932,0.0],[0.0,0.9345747050329932]],"imag":[[-0.35576694718943974,-0.0],[-0.0,0.35576694718943974]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8919185836809691,0.0],[0.0,0.8919185836809691]],"imag":[[-0.45219601953636673,-0.0],[-0.0,0.45219601953636673]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9935562686535782,0.11333993567661325],[-0.11333993567661325,0.9935562686535782]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7826938121515287,-0.622406937959168],[0.622406937959168,0.7826938121515287]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9935562686535782,-0.11333993567661325],[0.11333993567661325,0.9935562686535782]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9709156633077759,0.23942175077386238],[-0.23942175077386238,0.9709156633077759]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.2394217507738626,0.9709156633077759],[-0.9709156633077759,0.2394217507738626]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.28580789846368415,0.9582869325915764],[-0.9582869325915764,0.28580789846368415]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6909352407084428,0.7229166571238804],[-0.7229166571238804,0.6909352407084428]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7818178230549804,0.6217103415599075],[-0.6217103415599075,0.7818178230549804]],"imag":[[-0.037020198998166665,-0.029438879346381158],[-0.029438879346381158,0.037020198998166665]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6909352407084428,-0.7229166571238804],[0.7229166571238804,0.6909352407084428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.28580789846368415,-0.9582869325915764],[0.9582869325915764,0.28580789846368415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.2394217507738626,-0.9709156633077759],[0.9709156633077759,0.2394217507738626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9709156633077759,-0.23942175077386238],[0.23942175077386238,0.9709156633077759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7826938121515287,-0.622406937959168],[0.622406937959168,0.7826938121515287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9935562686535782,0.11333993567661325],[-0.11333993567661325,0.9935562686535782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7826938121515287,0.622406937959168],[-0.622406937959168,0.7826938121515287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9935562686535782,-0.11333993567661325],[0.11333993567661325,0.9935562686535782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8919185836809691,0.0],[0.0,0.8919185836809691]],"imag":[[0.45219601953636673,0.0],[0.0,-0.45219601953636673]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9345747050329932,0.0],[0.0,0.9345747050329932]],"imag":[[0.35576694718943974,0.0],[0.0,-0.35576694718943974]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9984586869283852,0.0],[0.0,0.9984586869283852]],"imag":[[0.0555000044796833,0.0],[0.0,-0.0555000044796833]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9706807900202976,0.0],[0.0,0.9706807900202976]],"imag":[[0.24037221945468432,0.0],[0.0,-0.24037221945468432]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999085272432293,0.0],[0.0,0.9999085272432293]],"imag":[[-0.013525425918473144,0.0],[0.0,0.013525425918473144]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995712922392257,0.0],[0.0,0.9995712922392257]],"imag":[[-0.029278519962670734,0.0],[0.0,0.029278519962670734]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9371829377438962,0.0],[0.0,0.9371829377438962]],"imag":[[0.34883827370533815,0.0],[0.0,-0.34883827370533815]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9213956439618207,0.0],[0.0,0.9213956439618207]],"imag":[[-0.3886258705852991,0.0],[0.0,0.3886258705852991]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.87421348885633,0.0],[0.0,0.87421348885633]],"imag":[[-0.48554173445919485,0.0],[0.0,0.48554173445919485]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9987756864648607,0.0],[0.0,0.9987756864648607]],"imag":[[-0.04946845587489306,0.0],[0.0,0.04946845587489306]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999997923297343,0.0],[0.0,0.9999997923297343]],"imag":[[-0.0006444691522391939,0.0],[0.0,0.0006444691522391939]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9263250964365398,0.0],[0.0,0.9263250964365398]],"imag":[[-0.37672511956575866,0.0],[0.0,0.37672511956575866]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9998420869643602,0.0],[0.0,0.9998420869643602]],"imag":[[-0.017770794432235244,0.0],[0.0,0.017770794432235244]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6861005990130465,0.0],[0.0,0.6861005990130465]],"imag":[[0.7275066790304668,0.0],[0.0,-0.7275066790304668]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7959890743797318,0.0],[0.0,0.7959890743797318]],"imag":[[-0.6053109890528157,0.0],[0.0,0.6053109890528157]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9943916002248504,0.0],[0.0,0.9943916002248504]],"imag":[[0.10576079331331323,-0.0],[-0.0,-0.10576079331331323]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8614174505555101,0.0],[0.0,0.8614174505555101]],"imag":[[0.5078976037337106,-0.0],[-0.0,-0.5078976037337106]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.993015744691084,0.0],[0.0,0.993015744691084]],"imag":[[0.11798190876406374,-0.0],[-0.0,-0.11798190876406374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9644726121420442,0.0],[0.0,0.9644726121420442]],"imag":[[-0.2641828541520096,-0.0],[-0.0,0.2641828541520096]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9964351648758246,0.0],[0.0,0.9964351648758246]],"imag":[[-0.08436208982053665,-0.0],[-0.0,0.08436208982053665]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9645535190002761,0.0],[0.0,0.9645535190002761]],"imag":[[-0.26388730356761003,-0.0],[-0.0,0.26388730356761003]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.993015744691084,0.0],[0.0,0.993015744691084]],"imag":[[-0.11798190876406368,-0.0],[-0.0,0.11798190876406368]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8815915284375025,0.0],[0.0,0.8815915284375025]],"imag":[[-0.4720131110331874,-0.0],[-0.0,0.4720131110331874]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9943916002248504,0.0],[0.0,0.9943916002248504]],"imag":[[-0.10576079331331328,-0.0],[-0.0,0.10576079331331328]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.48281930390377525,0.0],[0.0,0.48281930390377525]],"imag":[[0.8757200007867092,-0.0],[-0.0,-0.8757200007867092]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.998303443231056,0.0],[0.0,0.998303443231056]],"imag":[[0.05822572655637376,-0.0],[-0.0,-0.05822572655637376]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999982883194627,0.0],[0.0,0.9999982883194627]],"imag":[[0.0018502319164888736,-0.0],[-0.0,-0.0018502319164888736]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9380359805459741,0.0],[0.0,0.9380359805459741]],"imag":[[-0.3465378755650712,-0.0],[-0.0,0.3465378755650712]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9644234818924897,0.0],[0.0,0.9644234818924897]],"imag":[[-0.26436215231073956,-0.0],[-0.0,0.26436215231073956]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9819921207582285,0.18892187477567735],[-0.18892187477567735,0.9819921207582285]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8279612264282596,-0.5607853488915452],[0.5607853488915452,0.8279612264282596]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9819921207582285,-0.18892187477567735],[0.18892187477567735,0.9819921207582285]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7859900597106031,0.6182391333748799],[-0.6182391333748799,0.7859900597106031]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.61823913337488,0.7859900597106031],[-0.7859900597106031,0.61823913337488]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.46959205987635305,0.8828835128719325],[-0.8828835128719325,0.46959205987635305]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6909352407084429,0.7229166571238804],[-0.7229166571238804,0.6909352407084429]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8270345741467983,0.5601577192316368],[-0.5601577192316368,0.8270345741467983]],"imag":[[-0.039161277231620994,-0.026524274101712375],[-0.026524274101712375,0.039161277231620994]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6909352407084429,-0.7229166571238804],[0.7229166571238804,0.6909352407084429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.46959205987635305,-0.8828835128719325],[0.8828835128719325,0.46959205987635305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.61823913337488,-0.7859900597106031],[0.7859900597106031,0.61823913337488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7859900597106031,-0.6182391333748799],[0.6182391333748799,0.7859900597106031]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8279612264282596,-0.5607853488915452],[0.5607853488915452,0.8279612264282596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9819921207582285,0.18892187477567735],[-0.18892187477567735,0.9819921207582285]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8279612264282596,0.5607853488915452],[-0.5607853488915452,0.8279612264282596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9819921207582285,-0.18892187477567735],[0.18892187477567735,0.9819921207582285]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9644234818924897,0.0],[0.0,0.9644234818924897]],"imag":[[0.26436215231073956,0.0],[0.0,-0.26436215231073956]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9380359805459741,0.0],[0.0,0.9380359805459741]],"imag":[[0.3465378755650712,0.0],[0.0,-0.3465378755650712]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999982883194627,0.0],[0.0,0.9999982883194627]],"imag":[[-0.0018502319164888736,0.0],[0.0,0.0018502319164888736]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998303443231056,0.0],[0.0,0.998303443231056]],"imag":[[-0.05822572655637376,0.0],[0.0,0.05822572655637376]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.48281930390377525,0.0],[0.0,0.48281930390377525]],"imag":[[-0.8757200007867092,0.0],[0.0,0.8757200007867092]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943916002248504,0.0],[0.0,0.9943916002248504]],"imag":[[0.10576079331331328,0.0],[0.0,-0.10576079331331328]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8815915284375025,0.0],[0.0,0.8815915284375025]],"imag":[[0.4720131110331874,0.0],[0.0,-0.4720131110331874]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.993015744691084,0.0],[0.0,0.993015744691084]],"imag":[[0.11798190876406368,0.0],[0.0,-0.11798190876406368]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9645535190002761,0.0],[0.0,0.9645535190002761]],"imag":[[0.26388730356761003,0.0],[0.0,-0.26388730356761003]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9964351648758246,0.0],[0.0,0.9964351648758246]],"imag":[[0.08436208982053665,0.0],[0.0,-0.08436208982053665]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9644726121420442,0.0],[0.0,0.9644726121420442]],"imag":[[0.2641828541520096,0.0],[0.0,-0.2641828541520096]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.993015744691084,0.0],[0.0,0.993015744691084]],"imag":[[-0.11798190876406374,0.0],[0.0,0.11798190876406374]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8614174505555101,0.0],[0.0,0.8614174505555101]],"imag":[[-0.5078976037337106,0.0],[0.0,0.5078976037337106]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9943916002248504,0.0],[0.0,0.9943916002248504]],"imag":[[-0.10576079331331323,0.0],[0.0,0.10576079331331323]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.952943119346884,0.0],[0.0,0.952943119346884]],"imag":[[0.3031491568344375,0.0],[0.0,-0.3031491568344375]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.02895719800890593,-0.025312406860161746],[0.025312406860161746,0.02895719800890593]],"imag":[[0.4271881885775511,-0.903344349781549],[-0.903344349781549,-0.4271881885775511]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988548264909527,-0.0011729533816822915],[0.0011729533816822906,0.9988548264909526]],"imag":[[-0.04782945349331677,5.616603907906427e-05],[5.616603907906423e-05,0.04782945349331676]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]},{"name":"u","qubits":[0],"real":[[0.9988549190547147,-0.0010912855290524989],[0.0010912855290524585,0.9988549190547148]],"imag":[[-0.04782945792566673,5.2255431996171765e-05],[5.225543199616984e-05,0.04782945792566673]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988549724369231,-0.0010412789925838151],[0.0010412789925838047,0.9988549724369231]],"imag":[[-0.047829460481835846,4.9860904536367276e-05],[4.986090453636678e-05,0.047829460481835846]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[0.008551131529586134,-0.017894858889941186],[0.017894858889941186,0.008551131529586134]],"imag":[[-0.4310719645952611,0.9020995585382219],[0.9020995585382219,0.4310719645952611]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]}]}

==> anc/matched_benchmark/results/main_n6_i2_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.6134606813003163,-0.35423451663633454],[-0.04858025742235403,-0.712875191117457]],"imag":[[0.36734081222965165,0.6026977910963623],[-0.6973999417535031,0.05551794052589988]]},{"name":"u","qubits":[1],"real":[[0.9260968949988392,0.0],[0.0,0.9260968949988392]],"imag":[[0.37728575519559326,0.0],[0.0,-0.37728575519559326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6294550527370696,0.0],[0.0,0.6294550527370696]],"imag":[[-0.7770368952525826,0.0],[0.0,0.7770368952525826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5480257220152773,-0.06645736406530117],[0.48148567671270365,0.7688240039173192]],"imag":[[0.5609691323709787,-0.6168993915526888],[0.3913476506344394,-0.15468746059056043]]},{"name":"u","qubits":[1],"real":[[0.7564120924452208,-0.6540953649145075],[0.6540953649145075,0.7564120924452208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9716264963474173,0.23652050988369355],[-0.23652050988369355,0.9716264963474173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.915149126682156,-0.17752412217016728],[0.1322456723033693,0.32432825868483056]],"imag":[[-0.3612830017774306,-0.021490802853484054],[0.12036507266065918,0.9288888588302101]]},{"name":"u","qubits":[1],"real":[[0.9993445310669482,0.0],[0.0,0.9993445310669482]],"imag":[[0.036200942343830866,0.0],[0.0,-0.036200942343830866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6107834101527182,0.0],[0.0,0.6107834101527182]],"imag":[[0.7917977177803788,0.0],[0.0,-0.7917977177803788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06775087797006285,-0.34787709978400094],[0.2322877953662429,0.7385233987271375]],"imag":[[0.9339207583770226,-0.0467264277753478],[0.263142956832713,-0.5756573233493562]]},{"name":"u","qubits":[2],"real":[[0.9629568303837513,0.0],[0.0,0.9629568303837513]],"imag":[[0.2696556003818189,0.0],[0.0,-0.2696556003818189]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.951727147613568,0.0],[0.0,0.951727147613568]],"imag":[[-0.3069453314441215,0.0],[0.0,0.3069453314441215]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998331822053217,0.0],[0.0,0.9998331822053217]],"imag":[[-0.01826493255339565,0.0],[0.0,0.01826493255339565]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.746942670683171,0.0],[0.0,0.746942670683171]],"imag":[[-0.6648884468184809,0.0],[0.0,0.6648884468184809]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08666660385227219,0.3325791247138499],[0.8049642967495877,-0.29894500071763913]],"imag":[[-0.3661861089342049,-0.8647472227217092],[0.45872553270859173,-0.22855032956788962]]},{"name":"u","qubits":[1],"real":[[0.7716328946398914,0.0],[0.0,0.7716328946398914]],"imag":[[0.6360681377884466,0.0],[0.0,-0.6360681377884466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8202865447285894,0.0],[0.0,0.8202865447285894]],"imag":[[0.5719527817374717,0.0],[0.0,-0.5719527817374717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.863618002066783,-0.43314339505505717],[-0.4229729999487848,0.6691432887617303]],"imag":[[0.16789375601019776,0.19586330059290089],[0.21695500573457996,-0.5712019134300663]]},{"name":"u","qubits":[1],"real":[[0.8529880487463698,-0.5219304443083012],[0.5219304443083012,0.8529880487463698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9843044933597253,0.17647850960344907],[-0.17647850960344907,0.9843044933597253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.362129679911276,0.9204031797779152],[-0.8598714697337223,0.3883540209701621]],"imag":[[0.14161919011711402,-0.04079321723807126],[-0.33079775612282847,-0.019366323305607728]]},{"name":"u","qubits":[1],"real":[[0.977832411904368,0.0],[0.0,0.977832411904368]],"imag":[[0.20938904992689214,0.0],[0.0,-0.20938904992689214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7810433466607347,0.0],[0.0,0.7810433466607347]],"imag":[[-0.6244768135303339,0.0],[0.0,0.6244768135303339]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3583026666502529,0.18312493293548057],[0.0024411954440314186,0.6305692220447487]],"imag":[[0.7982616254427007,0.44817723654182934],[-0.4841400799166488,0.6066175729345346]]},{"name":"u","qubits":[2],"real":[[0.6571237982709636,-0.7537826701018948],[0.7537826701018948,0.6571237982709636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.966867975390601,0.2552769440511231],[-0.2552769440511231,0.966867975390601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999601970429196,0.008922125861323325],[-0.008922125861323325,0.9999601970429196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.912272630732021,0.40958350457175113],[-0.40958350457175113,0.912272630732021]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2067166709826863,-0.30424795636530333],[0.030812113601468846,-0.6498801626316845]],"imag":[[-0.9010802934193404,-0.2296860983966751],[0.3799646515197971,-0.6575205331156316]]},{"name":"u","qubits":[1],"real":[[0.49928406306326484,0.0],[0.0,0.49928406306326484]],"imag":[[0.8664383557824744,0.0],[0.0,-0.8664383557824744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9889077470781035,0.0],[0.0,0.9889077470781035]],"imag":[[0.14853103301636883,0.0],[0.0,-0.14853103301636883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7227460906799767,-0.4883449012916843],[0.42852500613013955,-0.6756594762762042]],"imag":[[-0.41887209716502494,-0.2523955467233912],[0.3443117391907342,-0.49122298143997795]]},{"name":"u","qubits":[1],"real":[[0.7682038037115482,-0.6402053701454786],[0.6402053701454786,0.7682038037115482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9009859947296759,0.43384817309858126],[-0.43384817309858126,0.9009859947296759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7956734358894372,-0.4131986520725986],[-0.3942547481362764,0.5014324721910506]],"imag":[[0.4387222533180262,-0.060773693230207086],[-0.13780334333916872,0.757719544402096]]},{"name":"u","qubits":[1],"real":[[0.995705518511407,0.0],[0.0,0.995705518511407]],"imag":[[-0.09257710519307731,0.0],[0.0,0.09257710519307731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4744454958135165,0.0],[0.0,0.4744454958135165]],"imag":[[0.8802848808779272,0.0],[0.0,-0.8802848808779272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17139776280942853,-0.3572523012604888],[-0.32061296506759185,-0.5057006787275089]],"imag":[[-0.9137593698190141,0.08965162695660475],[0.18131174149086,-0.7801283244201915]]},{"name":"u","qubits":[2],"real":[[0.9594880645195464,0.0],[0.0,0.9594880645195464]],"imag":[[0.2817492751446484,0.0],[0.0,-0.2817492751446484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.848376249233805,0.0],[0.0,0.848376249233805]],"imag":[[-0.5293937473525551,0.0],[0.0,0.5293937473525551]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.761238284512533,0.0],[0.0,0.761238284512533]],"imag":[[-0.648472261698537,0.0],[0.0,0.648472261698537]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970543399593811,0.0],[0.0,0.9970543399593811]],"imag":[[-0.07669839090986869,0.0],[0.0,0.07669839090986869]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42501839159988863,0.18820088281532257],[-0.31289920834969387,-0.7032744936904402]],"imag":[[-0.8081487281170525,0.3617118020636973],[0.26143658018488725,0.5823658527762603]]},{"name":"u","qubits":[1],"real":[[0.7629569540645057,0.0],[0.0,0.7629569540645057]],"imag":[[-0.6464492913172786,0.0],[0.0,0.6464492913172786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8918242146799111,0.0],[0.0,0.8918242146799111]],"imag":[[-0.45238210631120224,0.0],[0.0,0.45238210631120224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9557586801909748,-0.2441575332576889],[0.008657673376569686,-0.036432944355175474]],"imag":[[-0.1591015598058514,-0.039989221803778716],[0.24725914259872356,-0.9682254911221153]]},{"name":"u","qubits":[1],"real":[[0.8310694061820268,-0.5561687173046083],[0.5561687173046083,0.8310694061820268]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9845195121987175,0.17527501276565177],[-0.17527501276565177,0.9845195121987175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15546470078649183,0.14933624945635943],[-0.6121487404959562,0.7376899679714691]],"imag":[[-0.7507392684174025,-0.6244357150770427],[0.19363676607164212,-0.20878753192847274]]},{"name":"u","qubits":[1],"real":[[0.8404803886532124,0.0],[0.0,0.8404803886532124]],"imag":[[0.5418419661574259,0.0],[0.0,-0.5418419661574259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6791590920301136,0.0],[0.0,0.6791590920301136]],"imag":[[-0.7339910951182117,0.0],[0.0,0.7339910951182117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7563235700794713,0.20952179890958317],[-0.12479719423234684,-0.8011930066485451]],"imag":[[0.3427933835818105,0.5163022073325556],[0.543040526873005,-0.21822560020008447]]},{"name":"u","qubits":[3],"real":[[0.9842170191438927,0.0],[0.0,0.9842170191438927]],"imag":[[0.1769657007092347,0.0],[0.0,-0.1769657007092347]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9850180098508591,0.0],[0.0,0.9850180098508591]],"imag":[[0.17245150120962408,0.0],[0.0,-0.17245150120962408]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8113376763074921,0.0],[0.0,0.8113376763074921]],"imag":[[-0.584577774982901,0.0],[0.0,0.584577774982901]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.986478052648803,0.0],[0.0,0.986478052648803]],"imag":[[0.16389341549380648,0.0],[0.0,-0.16389341549380648]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9921284391582634,0.0],[0.0,0.9921284391582634]],"imag":[[0.12522443936144387,0.0],[0.0,-0.12522443936144387]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.827082816266862,0.0],[0.0,0.827082816266862]],"imag":[[0.5620800788464898,0.0],[0.0,-0.5620800788464898]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994486740505168,0.0],[0.0,0.9994486740505168]],"imag":[[0.03320162554249071,0.0],[0.0,-0.03320162554249071]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998175602510092,0.0],[0.0,0.998175602510092]],"imag":[[-0.06037769914144606,0.0],[0.0,0.06037769914144606]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.01932221010659334,-0.2467133729521694],[-0.0336225449626148,0.961494044293147]],"imag":[[0.9688645389638084,0.007789027000035443],[0.2445356452652261,0.12083478577696234]]},{"name":"u","qubits":[1],"real":[[0.9543308927241161,0.0],[0.0,0.9543308927241161]],"imag":[[-0.2987516480161936,0.0],[0.0,0.2987516480161936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.553149758957775,0.0],[0.0,0.553149758957775]],"imag":[[0.8330818352148578,0.0],[0.0,-0.8330818352148578]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46085530376776873,0.4436489608302404],[0.4381971010675118,0.4700832096565014]],"imag":[[-0.6639420522529554,-0.38725823399057546],[0.3934166250367165,-0.6574408230097901]]},{"name":"u","qubits":[1],"real":[[0.6853126646563762,-0.7282489626917276],[0.7282489626917276,0.6853126646563762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9607633339465683,0.27736945784255834],[-0.27736945784255834,0.9607633339465683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3125992683896393,-0.2742402808067409],[-0.14150391091110462,-0.8347278423050184]],"imag":[[0.9044239689060066,0.0953480479800635],[-0.2535263794310778,0.4679000399767453]]},{"name":"u","qubits":[1],"real":[[0.8371793734689031,0.0],[0.0,0.8371793734689031]],"imag":[[-0.5469284200315566,0.0],[0.0,0.5469284200315566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7431895026257248,0.0],[0.0,0.7431895026257248]],"imag":[[0.6690809840272909,0.0],[0.0,-0.6690809840272909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7544225030140486,-0.5622103154063152],[-0.5315596226587889,0.6607029788947821]],"imag":[[-0.3309628111289175,-0.07231781140489285],[0.19686206377691984,-0.49209884076666854]]},{"name":"u","qubits":[2],"real":[[0.934441246259046,0.0],[0.0,0.934441246259046]],"imag":[[-0.35611733640731524,0.0],[0.0,0.35611733640731524]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9535958668670641,0.0],[0.0,0.9535958668670641]],"imag":[[0.3010895592577938,0.0],[0.0,-0.3010895592577938]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9842697876908179,0.0],[0.0,0.9842697876908179]],"imag":[[0.1766719701567636,0.0],[0.0,-0.1766719701567636]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6977980237491596,0.0],[0.0,0.6977980237491596]],"imag":[[0.7162945749143765,0.0],[0.0,-0.7162945749143765]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2416543143834624,-0.784222876044442],[0.024823723684108435,-0.5738211187222164]],"imag":[[-0.571252421240471,-0.016381216540364386],[0.7840010499413973,-0.23548983022972766]]},{"name":"u","qubits":[1],"real":[[0.796938677492828,0.0],[0.0,0.796938677492828]],"imag":[[0.6040602158030127,0.0],[0.0,-0.6040602158030127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9682928296398091,0.0],[0.0,0.9682928296398091]],"imag":[[-0.24981792583425969,0.0],[0.0,0.24981792583425969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6988094627099042,-0.6697971917079941],[0.3448574836161178,-0.3360586143153309]],"imag":[[0.19613051521422772,0.15674781596239684],[0.5952070831423766,-0.6433245307895252]]},{"name":"u","qubits":[1],"real":[[0.7206794602597167,-0.6932684296574908],[0.6932684296574908,0.7206794602597167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9530033841142864,0.3029596505588128],[-0.3029596505588128,0.9530033841142864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.014243375973368595,0.6163153367110289],[0.7881898110271052,0.11895246943531355]],"imag":[[-0.3707937341503661,0.6945966733943376],[-0.49098467873118545,-0.35148424866490363]]},{"name":"u","qubits":[1],"real":[[0.9152396798477841,0.0],[0.0,0.9152396798477841]],"imag":[[0.40290982667605135,0.0],[0.0,-0.40290982667605135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8150537026196398,0.0],[0.0,0.8150537026196398]],"imag":[[0.579385417357061,0.0],[0.0,-0.579385417357061]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5375999231438822,0.3206523500864533],[-0.6767312659993968,-0.6419340293336584]],"imag":[[0.49226712830351,-0.6048483011562009],[0.10341271994470277,0.3453423011389513]]},{"name":"u","qubits":[2],"real":[[0.71864380940131,-0.6953783683788083],[0.6953783683788083,0.71864380940131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9791141623063861,0.20331123227963505],[-0.20331123227963505,0.9791141623063861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999718554539911,0.023723652936067322],[-0.023723652936067322,0.999718554539911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9095060120676928,0.4156907672930948],[-0.4156907672930948,0.9095060120676928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5117345739917234,-0.24198539667162663],[-0.5409845119406574,-0.33139503797470615]],"imag":[[-0.05036731006999976,0.8228207141628708],[0.6655273230290027,-0.39317485798041707]]},{"name":"u","qubits":[1],"real":[[0.921611980055122,0.0],[0.0,0.921611980055122]],"imag":[[0.3881125586977023,0.0],[0.0,-0.3881125586977023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5072289607083217,0.0],[0.0,0.5072289607083217]],"imag":[[-0.8618113374856216,0.0],[0.0,0.8618113374856216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5844394169288198,-0.5276098787215481],[-0.23201505325230762,-0.5717114109727721]],"imag":[[0.5708442262089803,-0.23279873972855694],[-0.5279549719513019,0.5835911455974556]]},{"name":"u","qubits":[1],"real":[[0.5476103600386379,-0.8367334662712812],[0.8367334662712812,0.5476103600386379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9702274313886164,0.24219564690771705],[-0.24219564690771705,0.9702274313886164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7085747330731715,0.4991808804851006],[-0.37633850468974817,-0.8385067978178032]],"imag":[[0.46480197503465004,0.18082981007646906],[0.3745000688144889,-0.12257805007080733]]},{"name":"u","qubits":[1],"real":[[0.9061440302027511,0.0],[0.0,0.9061440302027511]],"imag":[[0.42296926191854134,0.0],[0.0,-0.42296926191854134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8418879636480756,0.0],[0.0,0.8418879636480756]],"imag":[[-0.5396523479653327,0.0],[0.0,0.5396523479653327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5877388708666476,0.31098300637801635],[-0.23379791646483639,-0.5172852591067062]],"imag":[[0.49239612436308733,-0.5616036379233129],[-0.5978692253673126,-0.5659566099325097]]},{"name":"u","qubits":[2],"real":[[0.9524880683681981,0.0],[0.0,0.9524880683681981]],"imag":[[0.30457590124009937,0.0],[0.0,-0.30457590124009937]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9193579176071219,0.0],[0.0,0.9193579176071219]],"imag":[[-0.3934221896806233,0.0],[0.0,0.3934221896806233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.853442934257399,0.0],[0.0,0.853442934257399]],"imag":[[-0.521186298712966,0.0],[0.0,0.521186298712966]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999992237117267,0.0],[0.0,0.9999992237117267]],"imag":[[-0.0012460240543944925,0.0],[0.0,0.0012460240543944925]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6615629557476577,0.259928574075436],[0.16505459812110773,-0.8387251049665243]],"imag":[[-0.6481002875230838,-0.2733818012853637],[-0.3392011977189925,-0.39273365708069075]]},{"name":"u","qubits":[1],"real":[[0.8356749053086915,0.0],[0.0,0.8356749053086915]],"imag":[[-0.5492244100887265,0.0],[0.0,0.5492244100887265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7217873810879469,0.0],[0.0,0.7217873810879469]],"imag":[[-0.6921148578828538,0.0],[0.0,0.6921148578828538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8147026070448093,-0.45988256155573176],[0.29311414734625274,-0.7635645835520032]],"imag":[[-0.35208676200712646,-0.02833026068829267],[0.3554977787823819,-0.45240971768003385]]},{"name":"u","qubits":[1],"real":[[0.5524424977254193,-0.8335510102608599],[0.8335510102608599,0.5524424977254193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9579038147854639,0.28708932689923444],[-0.28708932689923444,0.9579038147854639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30697423598313134,0.4068512700113852],[0.14370480885992173,-0.7999136796598082]],"imag":[[-0.8563609821677255,-0.08297427766135303],[-0.38956593097168274,-0.4332729144890146]]},{"name":"u","qubits":[1],"real":[[0.9999521646290969,0.0],[0.0,0.9999521646290969]],"imag":[[-0.009781025180600122,0.0],[0.0,0.009781025180600122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5114175693088532,0.0],[0.0,0.5114175693088532]],"imag":[[-0.8593323395533443,0.0],[0.0,0.8593323395533443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.014967057306825238,0.6329204028515499],[-0.6377791491619742,-0.05093617415245971]],"imag":[[-0.7649969779264341,0.11818364782502147],[0.08828005354113101,0.7634460656809445]]},{"name":"u","qubits":[3],"real":[[0.6827818411205733,-0.7306223083344774],[0.7306223083344774,0.6827818411205733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956777270108144,0.09287552925597896],[-0.09287552925597896,0.9956777270108144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998388262747481,0.017953313720150486],[-0.017953313720150486,0.9998388262747481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9669161086050965,0.2550945685818837],[-0.2550945685818837,0.9669161086050965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995735597724007,0.02920100347472303],[-0.02920100347472303,0.9995735597724007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9979137851668621,-0.0645606488036303],[0.0645606488036303,0.9979137851668621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999112280409117,-0.013324264997211214],[0.013324264997211214,0.9999112280409117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8780382580096644,0.47859044857931915],[-0.47859044857931915,0.8780382580096644]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.21138208192574878,-0.9223147667342749],[0.9645308041031305,-0.14441474563872167]],"imag":[[0.11508477137979013,-0.30233852202638345],[0.10841327766176387,-0.1925390100860235]]},{"name":"u","qubits":[1],"real":[[0.49926466327370456,0.0],[0.0,0.49926466327370456]],"imag":[[0.8664495345986368,0.0],[0.0,-0.8664495345986368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.918482837962742,0.0],[0.0,0.918482837962742]],"imag":[[-0.39546084049866104,0.0],[0.0,0.39546084049866104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.61698930340813,-0.10662065653213867],[0.4392766417570628,0.15256680341696305]],"imag":[[-0.35761698801156544,-0.6928681872954932],[0.5463243737672004,-0.6966269310970135]]},{"name":"u","qubits":[1],"real":[[0.5972386493647918,-0.8020635858240412],[0.8020635858240412,0.5972386493647918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9794612177245459,0.20163264362089225],[-0.20163264362089225,0.9794612177245459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24489350313492678,0.839446793066289],[-0.06027070847715514,-0.4006586425470559]],"imag":[[0.34037947804487856,-0.345684921075425],[0.9058346564069305,-0.12370799935392524]]},{"name":"u","qubits":[1],"real":[[0.8520782223199631,0.0],[0.0,0.8520782223199631]],"imag":[[-0.5234144658375917,0.0],[0.0,0.5234144658375917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5679978222318035,0.0],[0.0,0.5679978222318035]],"imag":[[-0.8230300565228031,0.0],[0.0,0.8230300565228031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6896257910638064,-0.2516290010000424],[0.6311665548333023,0.1228164292060413]],"imag":[[-0.3495170880455701,0.5821828916410076],[-0.062312547080219785,0.7633230320469265]]},{"name":"u","qubits":[2],"real":[[0.9943375163364074,0.0],[0.0,0.9943375163364074]],"imag":[[-0.10626807425536972,0.0],[0.0,0.10626807425536972]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9161380169927703,0.0],[0.0,0.9161380169927703]],"imag":[[-0.400862986343906,0.0],[0.0,0.400862986343906]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.627343470944466,0.0],[0.0,0.627343470944466]],"imag":[[-0.7787426850143442,0.0],[0.0,0.7787426850143442]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999317185130254,0.0],[0.0,0.999317185130254]],"imag":[[-0.03694811907723568,0.0],[0.0,0.03694811907723568]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7905483797130111,0.5682892717196165],[0.004555124001326046,0.051477451165936175]],"imag":[[0.19966384261985426,-0.11052109722489648],[-0.578918699066406,-0.8137459448366254]]},{"name":"u","qubits":[1],"real":[[0.7807707110131431,0.0],[0.0,0.7807707110131431]],"imag":[[-0.6248176508582572,0.0],[0.0,0.6248176508582572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8443357604031467,0.0],[0.0,0.8443357604031467]],"imag":[[0.5358144489507911,0.0],[0.0,-0.5358144489507911]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.868272692026963,-0.4557029549639419],[0.27482279218172456,-0.40190359494621153]],"imag":[[-0.19507490191482282,-0.019573751819834048],[-0.3640339926718568,0.7939931897983372]]},{"name":"u","qubits":[1],"real":[[0.8241598858801109,-0.5663572039853316],[0.5663572039853316,0.8241598858801109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.903935415008999,0.42766899056689706],[-0.42766899056689706,0.903935415008999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5817073647530988,0.30076439505800745],[-0.6494665236206271,-0.6304235466702676]],"imag":[[0.47719112799057045,-0.5860426160480856],[0.10999274455722098,0.410683555361776]]},{"name":"u","qubits":[1],"real":[[0.996603923385841,0.0],[0.0,0.996603923385841]],"imag":[[-0.08234451950159581,0.0],[0.0,0.08234451950159581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6509153478904288,0.0],[0.0,0.6509153478904288]],"imag":[[0.7591503210041355,0.0],[0.0,-0.7591503210041355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13807566201765908,0.3864764467257518],[0.5055140269197703,-0.6948509114467016]],"imag":[[-0.8298507196649462,-0.3780460960732084],[-0.19167280249767868,-0.47423550713936613]]},{"name":"u","qubits":[2],"real":[[0.7509547499727363,-0.6603536654652453],[0.6603536654652453,0.7509547499727363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9951968656483913,0.09789381289753611],[-0.09789381289753611,0.9951968656483913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986493913876445,-0.051955683818877114],[0.051955683818877114,0.9986493913876445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8782657071476683,0.4781729265113262],[-0.4781729265113262,0.8782657071476683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.372547413560978,-0.5308669429619278],[0.676727273951786,-0.6811450571590705]],"imag":[[-0.5769482624856728,-0.4965072163967467],[0.26529101709928493,-0.08776265745736066]]},{"name":"u","qubits":[1],"real":[[0.947511828357629,0.0],[0.0,0.947511828357629]],"imag":[[-0.31972071425289733,0.0],[0.0,0.31972071425289733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5870601173745745,0.0],[0.0,0.5870601173745745]],"imag":[[-0.8095433395366494,0.0],[0.0,0.8095433395366494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5080278112945085,-0.25782631110379295],[-0.436414046777474,0.7421876549656767]],"imag":[[-0.667073301058142,-0.48004848429019586],[0.3262878081418504,-0.39017500028813423]]},{"name":"u","qubits":[1],"real":[[0.634216579825629,-0.7731554370721851],[0.7731554370721851,0.634216579825629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9491041246364186,0.3149624749047696],[-0.3149624749047696,0.9491041246364186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0775823546985922,-0.33563995711503014],[-0.314098900958865,-0.0667691323855857]],"imag":[[-0.009194535165184448,0.938745044168191],[0.9461703436374186,-0.04056407521389038]]},{"name":"u","qubits":[1],"real":[[0.9217386591080757,0.0],[0.0,0.9217386591080757]],"imag":[[0.38781160929715164,0.0],[0.0,-0.38781160929715164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7828752481324294,0.0],[0.0,0.7828752481324294]],"imag":[[-0.6221787089426857,0.0],[0.0,0.6221787089426857]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6084757807638128,-0.3985709871909568],[0.4501407798158178,-0.6994984370102766]],"imag":[[0.5950984100842447,0.3416961730963618],[0.2701636261340151,-0.48485753586090335]]},{"name":"u","qubits":[2],"real":[[0.9952714408056107,0.0],[0.0,0.9952714408056107]],"imag":[[-0.09713268819879256,0.0],[0.0,0.09713268819879256]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6502840904882914,0.0],[0.0,0.6502840904882914]],"imag":[[0.7596911225345572,0.0],[0.0,-0.7596911225345572]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8424368821015309,0.0],[0.0,0.8424368821015309]],"imag":[[-0.5387950442190902,0.0],[0.0,0.5387950442190902]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998475716297703,0.0],[0.0,0.9998475716297703]],"imag":[[0.017459481837995984,0.0],[0.0,-0.017459481837995984]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7665950848372641,0.6016902948550973],[-0.023585854798876246,-0.28085372953280735]],"imag":[[0.04745365020712003,-0.21920062970382717],[0.6399404928888112,-0.7148713559950103]]},{"name":"u","qubits":[1],"real":[[0.7420271834786615,0.0],[0.0,0.7420271834786615]],"imag":[[0.6703697927105046,0.0],[0.0,-0.6703697927105046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.950618873307476,0.0],[0.0,0.950618873307476]],"imag":[[-0.3103606897009107,0.0],[0.0,0.3103606897009107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7689594166540388,0.6320166785909765],[-0.012826688279935605,-0.005581498584607802]],"imag":[[0.07822704791405945,-0.05600770033274212],[-0.6343637919849314,-0.7729080814429476]]},{"name":"u","qubits":[1],"real":[[0.7276094293855014,-0.6859916313405762],[0.6859916313405762,0.7276094293855014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9516254797289645,0.3072603884828276],[-0.3072603884828276,0.9516254797289645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.25985366659069137,-0.4201026169899518],[0.08155325610444289,0.620013666863456]],"imag":[[-0.8174118050133001,0.2963575613721815],[-0.5076052397316596,-0.5926795423483578]]},{"name":"u","qubits":[1],"real":[[0.7226987919735773,0.0],[0.0,0.7226987919735773]],"imag":[[0.6911631182867992,0.0],[0.0,-0.6911631182867992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117522456660471,0.0],[0.0,0.9117522456660471]],"imag":[[-0.4107406024766972,0.0],[0.0,0.4107406024766972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.939228092003842,0.3266718242728165],[-0.33021361030102286,-0.9401492083568271]],"imag":[[0.04191913396495551,-0.09684470364826712],[-0.08397826486904132,-0.005107702769430789]]},{"name":"u","qubits":[3],"real":[[0.9994760663576635,0.0],[0.0,0.9994760663576635]],"imag":[[0.032366537939846465,0.0],[0.0,-0.032366537939846465]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9498864363999105,0.0],[0.0,0.9498864363999105]],"imag":[[0.3125951982092473,0.0],[0.0,-0.3125951982092473]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9010826041446067,0.0],[0.0,0.9010826041446067]],"imag":[[0.43364748414809684,0.0],[0.0,-0.43364748414809684]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9357444622592629,0.0],[0.0,0.9357444622592629]],"imag":[[0.3526787509208954,0.0],[0.0,-0.3526787509208954]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994215922594389,0.0],[0.0,0.9994215922594389]],"imag":[[0.03400707169998171,0.0],[0.0,-0.03400707169998171]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9304949127210413,0.0],[0.0,0.9304949127210413]],"imag":[[0.36630481487452715,0.0],[0.0,-0.36630481487452715]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9828307547256856,0.0],[0.0,0.9828307547256856]],"imag":[[0.18450936985784572,0.0],[0.0,-0.18450936985784572]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9220280696822375,0.0],[0.0,0.9220280696822375]],"imag":[[-0.3871230278839622,0.0],[0.0,0.3871230278839622]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4628830449082166,-0.6379505334784343],[0.23674588715042114,0.440587864101598]],"imag":[[0.08358615260261021,0.6097308903640785],[0.8501200072618871,0.16471093520710878]]},{"name":"u","qubits":[1],"real":[[0.9743723729366507,0.0],[0.0,0.9743723729366507]],"imag":[[0.22494105640767428,0.0],[0.0,-0.22494105640767428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5031533271411386,0.0],[0.0,0.5031533271411386]],"imag":[[-0.8641971588629543,0.0],[0.0,0.8641971588629543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3673644771574822,-0.5099277807969003],[0.5454660678396879,-0.5991940671492675]],"imag":[[0.753248031405451,0.19399588263200443],[0.011292162863285694,-0.5859229691576331]]},{"name":"u","qubits":[1],"real":[[0.7754390892741602,-0.6314223775141812],[0.6314223775141812,0.7754390892741602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7920683393252421,0.610432425284366],[-0.610432425284366,0.7920683393252421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28939826225823573,0.37034589618700914],[-0.02472243522598905,-0.5784873941541294]],"imag":[[-0.6553059533171343,-0.5913261963810467],[-0.6972887167777287,0.42252761028804914]]},{"name":"u","qubits":[1],"real":[[0.9719613357922142,0.0],[0.0,0.9719613357922142]],"imag":[[0.23514072749103795,0.0],[0.0,-0.23514072749103795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4920422835266838,0.0],[0.0,0.4920422835266838]],"imag":[[0.870571301630054,0.0],[0.0,-0.870571301630054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35763093497117526,0.36466505203644256],[-0.5519508842723752,-0.008641718454626385]],"imag":[[0.6958794190014701,0.5048478467668036],[0.28844786342207923,-0.7823511821045147]]},{"name":"u","qubits":[2],"real":[[0.9763450184032546,0.0],[0.0,0.9763450184032546]],"imag":[[-0.21621841974991018,0.0],[0.0,0.21621841974991018]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.986481814538224,0.0],[0.0,0.986481814538224]],"imag":[[-0.16387077099157393,0.0],[0.0,0.16387077099157393]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9191077402538254,0.0],[0.0,0.9191077402538254]],"imag":[[-0.3940062966571812,0.0],[0.0,0.3940062966571812]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7699884355352719,0.0],[0.0,0.7699884355352719]],"imag":[[-0.6380578415331517,0.0],[0.0,0.6380578415331517]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5284616534894996,0.8157258519098542],[-0.7436120891792277,-0.5004610299641505]],"imag":[[-0.06371361935763233,0.22640713333602724],[0.4046108208216858,0.18130058463150933]]},{"name":"u","qubits":[1],"real":[[0.9719397146037182,0.0],[0.0,0.9719397146037182]],"imag":[[0.23523008135874698,0.0],[0.0,-0.23523008135874698]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4292696870354682,0.0],[0.0,0.4292696870354682]],"imag":[[0.9031763591859959,0.0],[0.0,-0.9031763591859959]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35069637839131484,-0.29153515345250525],[-0.613509570572405,-0.24617296624877627]],"imag":[[0.6820776321330794,-0.5716549730636235],[0.18811741212075744,0.7263722990046706]]},{"name":"u","qubits":[1],"real":[[0.5416197891287975,-0.8406235804592189],[0.8406235804592189,0.5416197891287975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9577449195847906,0.28761896496845096],[-0.28761896496845096,0.9577449195847906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3700359218330773,-0.5388328941762963],[-0.6515643873054088,0.24636639095830679]],"imag":[[-0.5068607235220867,0.5619828606438172],[-0.42618009420799924,-0.5771810616282962]]},{"name":"u","qubits":[1],"real":[[0.865379567047959,0.0],[0.0,0.865379567047959]],"imag":[[0.5011169573421826,0.0],[0.0,-0.5011169573421826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.891543536219755,0.0],[0.0,0.891543536219755]],"imag":[[-0.45293500971416906,0.0],[0.0,0.45293500971416906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.866749263651609,-0.03126206305605044],[0.012404965800833894,-0.3441278135161081]],"imag":[[0.49744019632370023,0.01793456033227235],[-0.0338390582657457,0.9382308260357844]]},{"name":"u","qubits":[2],"real":[[0.6600045275501993,-0.7512616212833172],[0.7512616212833172,0.6600045275501993]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9804747689243196,0.19664492747793413],[-0.19664492747793413,0.9804747689243196]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996735309572329,0.02555056757683276],[-0.02555056757683276,0.9996735309572329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9317689354460994,0.36305185709157667],[-0.36305185709157667,0.9317689354460994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9348508085477533,-0.17646045419586728],[0.007839146639531024,-0.21377691817771616]],"imag":[[-0.29371209157718164,-0.09299936087930095],[-0.19931312249557032,0.9563013417513689]]},{"name":"u","qubits":[1],"real":[[0.8988993434550716,0.0],[0.0,0.8988993434550716]],"imag":[[-0.438155189785584,0.0],[0.0,0.438155189785584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7674110599229601,0.0],[0.0,0.7674110599229601]],"imag":[[-0.6411554141609652,0.0],[0.0,0.6411554141609652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5725489325096089,-0.5527211304263776],[-0.3345315041090671,0.706503760555895]],"imag":[[-0.44776747525897714,0.40766574538768435],[-0.5998172061060223,-0.17076424783329186]]},{"name":"u","qubits":[1],"real":[[0.6935510480623902,-0.7204074845055124],[0.7204074845055124,0.6935510480623902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8625062853367392,0.5060463494133906],[-0.5060463494133906,0.8625062853367392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5741575866687484,0.7484014837611883],[0.7952420742780274,0.4142296072750547]],"imag":[[0.10140607293760881,0.31615675407326416],[0.16628264293085726,0.41030958849954136]]},{"name":"u","qubits":[1],"real":[[0.9671485787796754,0.0],[0.0,0.9671485787796754]],"imag":[[-0.2542117750310831,0.0],[0.0,0.2542117750310831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6434358239705459,0.0],[0.0,0.6434358239705459]],"imag":[[0.7655000590668459,0.0],[0.0,-0.7655000590668459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47711150187011353,0.12266190625907342],[-0.09106742880456502,-0.34932633782523487]],"imag":[[-0.8448816597589723,0.20855131871810134],[0.2241569075382115,0.9052245654617649]]},{"name":"u","qubits":[2],"real":[[0.9926221380348695,0.0],[0.0,0.9926221380348695]],"imag":[[0.12124888074982101,0.0],[0.0,-0.12124888074982101]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7416186002022535,0.0],[0.0,0.7416186002022535]],"imag":[[-0.6708217735241233,0.0],[0.0,0.6708217735241233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8936349072697342,0.0],[0.0,0.8936349072697342]],"imag":[[-0.4487946663107904,0.0],[0.0,0.4487946663107904]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979157482743857,0.0],[0.0,0.9979157482743857]],"imag":[[-0.06453029789155572,0.0],[0.0,0.06453029789155572]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.769327589899731,-0.6003442382427102],[0.6207565544895111,0.712937576634872]],"imag":[[-0.08852883120475956,0.19971104394442044],[-0.12230701338394695,-0.3023612183422433]]},{"name":"u","qubits":[1],"real":[[0.9909109757755836,0.0],[0.0,0.9909109757755836]],"imag":[[0.13451928518796374,0.0],[0.0,-0.13451928518796374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4952596197645337,0.0],[0.0,0.4952596197645337]],"imag":[[-0.8687450195717322,0.0],[0.0,0.8687450195717322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19927993309091452,-0.5864465508700849],[0.5036521370830479,0.5988725272342519]],"imag":[[0.7204526057865032,-0.3119551154498016],[0.4330936110062081,-0.44734343075688743]]},{"name":"u","qubits":[1],"real":[[0.5797540563703685,-0.8147915280132112],[0.8147915280132112,0.5797540563703685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9308455993267015,0.3654127395345076],[-0.3654127395345076,0.9308455993267015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2577249757639906,-0.884329468131797],[0.8982466397982753,-0.3510688902499651]],"imag":[[-0.34233997171163927,-0.18531749088970978],[0.09764299630302217,0.2457019610477977]]},{"name":"u","qubits":[1],"real":[[0.9627531622204132,0.0],[0.0,0.9627531622204132]],"imag":[[-0.2703818570736484,0.0],[0.0,0.2703818570736484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9671512920928154,0.0],[0.0,0.9671512920928154]],"imag":[[-0.2542014520084371,0.0],[0.0,0.2542014520084371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48789794683831667,0.1923980109939593],[-0.3452955872683418,-0.9316580232400237]],"imag":[[-0.8001219529609667,0.29110729847678524],[-0.050313132221068695,-0.10125647570208807]]},{"name":"u","qubits":[4],"real":[[0.9912373541789782,0.0],[0.0,0.9912373541789782]],"imag":[[0.13209279950193722,0.0],[0.0,-0.13209279950193722]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9904814475802147,0.0],[0.0,0.9904814475802147]],"imag":[[-0.13764629308267737,0.0],[0.0,0.13764629308267737]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9841435372322798,0.0],[0.0,0.9841435372322798]],"imag":[[0.17737389358058422,0.0],[0.0,-0.17737389358058422]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9933818723543876,0.0],[0.0,0.9933818723543876]],"imag":[[0.1148584157895765,0.0],[0.0,-0.1148584157895765]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.987919481684043,0.0],[0.0,0.987919481684043]],"imag":[[0.15496805383411094,0.0],[0.0,-0.15496805383411094]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9726848777603205,0.0],[0.0,0.9726848777603205]],"imag":[[0.23212955127770857,0.0],[0.0,-0.23212955127770857]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9820718835934555,0.0],[0.0,0.9820718835934555]],"imag":[[-0.18850680479813547,0.0],[0.0,0.18850680479813547]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9713380954668152,0.0],[0.0,0.9713380954668152]],"imag":[[0.23770213355142647,0.0],[0.0,-0.23770213355142647]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9527469587170633,0.0],[0.0,0.9527469587170633]],"imag":[[0.3037650945309327,0.0],[0.0,-0.3037650945309327]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9962559411840829,0.0],[0.0,0.9962559411840829]],"imag":[[0.08645287534499423,0.0],[0.0,-0.08645287534499423]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9421767618609235,0.0],[0.0,0.9421767618609235]],"imag":[[0.3351163222065806,0.0],[0.0,-0.3351163222065806]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9851994138812175,0.0],[0.0,0.9851994138812175]],"imag":[[0.1714121200152007,0.0],[0.0,-0.1714121200152007]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9986616583545428,0.0],[0.0,0.9986616583545428]],"imag":[[-0.05171935935947457,0.0],[0.0,0.05171935935947457]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9351082312217008,0.0],[0.0,0.9351082312217008]],"imag":[[0.3543622382554637,0.0],[0.0,-0.3543622382554637]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9959544308202989,0.0],[0.0,0.9959544308202989]],"imag":[[-0.08985973363756722,0.0],[0.0,0.08985973363756722]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9591112062736453,0.0],[0.0,0.9591112062736453]],"imag":[[-0.28302949316336795,0.0],[0.0,0.28302949316336795]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6442473777558247,0.5742501833600947],[-0.049531868339722646,0.39167430921051993]],"imag":[[0.002049107660209434,-0.5051513083457649],[0.7632088255722133,0.5115174660673102]]},{"name":"u","qubits":[1],"real":[[0.8487839373987645,0.0],[0.0,0.8487839373987645]],"imag":[[-0.5287398487099778,0.0],[0.0,0.5287398487099778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8673443596650257,0.0],[0.0,0.8673443596650257]],"imag":[[0.4977085108346718,0.0],[0.0,-0.4977085108346718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8314648260561279,-0.34098142180047725],[0.34764703820822296,-0.8485127236916392]],"imag":[[-0.4083980014063374,-0.160028077116758],[-0.14497879949776232,0.37168379337096985]]},{"name":"u","qubits":[1],"real":[[0.6341869255031006,-0.773179761453263],[0.773179761453263,0.6341869255031006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9947938201721045,0.10190807302363597],[-0.10190807302363597,0.9947938201721045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6785952312537541,0.028176688362550578],[-0.3077955513712178,-0.8109903026151408]],"imag":[[0.6651354219914424,-0.3103376496090177],[-0.04863415557011053,0.4951679982917635]]},{"name":"u","qubits":[1],"real":[[0.8353472084952158,0.0],[0.0,0.8353472084952158]],"imag":[[-0.549722694873743,0.0],[0.0,0.549722694873743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9378173641708011,0.0],[0.0,0.9378173641708011]],"imag":[[0.3471290703178444,0.0],[0.0,-0.3471290703178444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8561887554394239,0.3343509361973124],[-0.25336706450512825,-0.6430899572332284]],"imag":[[-0.3688043220832363,0.13832439602541502],[0.25832018445307225,0.6749156390497625]]},{"name":"u","qubits":[2],"real":[[0.9893393710484665,0.0],[0.0,0.9893393710484665]],"imag":[[0.14562832448883303,0.0],[0.0,-0.14562832448883303]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.990471894739687,0.0],[0.0,0.990471894739687]],"imag":[[-0.1377150163590538,0.0],[0.0,0.1377150163590538]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9424035318063005,0.0],[0.0,0.9424035318063005]],"imag":[[-0.33447807587196354,0.0],[0.0,0.33447807587196354]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7530013669166781,0.0],[0.0,0.7530013669166781]],"imag":[[-0.6580189521750983,0.0],[0.0,0.6580189521750983]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3170252643274103,-0.21238299848461337],[0.47479851514994875,-0.31933074750390994]],"imag":[[0.05558765739030886,0.9226583636854315],[0.8191284173653101,0.040284979515955215]]},{"name":"u","qubits":[1],"real":[[0.9689373744780051,0.0],[0.0,0.9689373744780051]],"imag":[[-0.24730621573197498,0.0],[0.0,0.24730621573197498]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8292468318161854,0.0],[0.0,0.8292468318161854]],"imag":[[-0.558882538573911,0.0],[0.0,0.558882538573911]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47884872776763565,-0.024786905712056315],[-0.03355369254768791,0.18645792620329082]],"imag":[[-0.8769471957260577,0.03245182781819552],[-0.02327362326616574,-0.9816139413906306]]},{"name":"u","qubits":[1],"real":[[0.7946950844925766,-0.6070088324590808],[0.6070088324590808,0.7946950844925766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8509299032461799,0.5252792588342384],[-0.5252792588342384,0.8509299032461799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21653998574281277,-0.4157823454584122],[0.6372516494905479,-0.2891945428500024]],"imag":[[-0.7285528227310525,-0.4994459533024773],[-0.1274031172565829,0.7028835588635289]]},{"name":"u","qubits":[1],"real":[[0.9999409950685418,0.0],[0.0,0.9999409950685418]],"imag":[[0.010863074211954446,0.0],[0.0,-0.010863074211954446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5239787220813946,0.0],[0.0,0.5239787220813946]],"imag":[[0.8517313536590917,0.0],[0.0,-0.8517313536590917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01846247874370288,0.09449462747648399],[-0.23247785615027047,-0.4905592022097658]],"imag":[[0.8496310614921576,-0.5185141865025762],[0.4730118842334959,0.6939491861087312]]},{"name":"u","qubits":[2],"real":[[0.737947100522915,-0.6748585606109052],[0.6748585606109052,0.737947100522915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9755270369286615,0.21987951296377287],[-0.21987951296377287,0.9755270369286615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984987638603695,0.05477425096990442],[-0.05477425096990442,0.9984987638603695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9498209467911912,0.31279413203684797],[-0.31279413203684797,0.9498209467911912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2767277752800012,0.48603432978292643],[0.45529597079047357,-0.4863907986721872]],"imag":[[-0.8019936979928497,-0.20975813939105253],[-0.2700618924437415,-0.6951231144183719]]},{"name":"u","qubits":[1],"real":[[0.8448113659500919,0.0],[0.0,0.8448113659500919]],"imag":[[-0.5350642540494926,0.0],[0.0,0.5350642540494926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6064318392718817,0.0],[0.0,0.6064318392718817]],"imag":[[-0.7951354754488839,0.0],[0.0,0.7951354754488839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8134856012113096,-0.2774290141999381],[-0.4359304390018813,0.8285552487494717]],"imag":[[-0.3845930178623447,-0.33669352431173766],[0.017147582483694662,0.35095129653029156]]},{"name":"u","qubits":[1],"real":[[0.6664403480721922,-0.745558356174361],[0.745558356174361,0.6664403480721922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.929639831221023,0.3684695159811022],[-0.3684695159811022,0.929639831221023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8969484906891796,-0.31288077801607644],[-0.1137786898973809,0.416587905030323]],"imag":[[-0.2604595426451349,-0.17248144956355418],[-0.33867187869784193,-0.8359487338868073]]},{"name":"u","qubits":[1],"real":[[0.9915300549031852,0.0],[0.0,0.9915300549031852]],"imag":[[0.1298774430903473,0.0],[0.0,-0.1298774430903473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4993828786994004,0.0],[0.0,0.4993828786994004]],"imag":[[0.8663814058842099,0.0],[0.0,-0.8663814058842099]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24422590632724717,-0.1477799305342398],[0.15947638937081085,0.9058894894906773]],"imag":[[0.9162580128772857,-0.281044574130329],[0.27457647705157173,0.28024859020790305]]},{"name":"u","qubits":[2],"real":[[0.9853593930234356,0.0],[0.0,0.9853593930234356]],"imag":[[-0.170490077659923,0.0],[0.0,0.170490077659923]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.615708129719737,0.0],[0.0,0.615708129719737]],"imag":[[-0.7879743009749897,0.0],[0.0,0.7879743009749897]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9063706837431545,0.0],[0.0,0.9063706837431545]],"imag":[[0.4224833531051449,0.0],[0.0,-0.4224833531051449]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998912847363023,0.0],[0.0,0.9998912847363023]],"imag":[[-0.014745124902379168,0.0],[0.0,0.014745124902379168]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.029201852608191324,-0.11571080017307185],[0.23703060674833903,-0.05390285281310355]],"imag":[[-0.19842511655449324,-0.9728235891711783],[-0.9505741509156977,0.19318322270327604]]},{"name":"u","qubits":[1],"real":[[0.8930361016976284,0.0],[0.0,0.8930361016976284]],"imag":[[0.44998502315599703,0.0],[0.0,-0.44998502315599703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5935777064351097,0.0],[0.0,0.5935777064351097]],"imag":[[-0.8047766810881356,0.0],[0.0,0.8047766810881356]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6032731112389347,0.6534599493219053],[0.5854748084270764,0.7505972916195482]],"imag":[[0.44663580894706995,-0.09781667574859221],[-0.3062633770459188,0.005069358056664919]]},{"name":"u","qubits":[1],"real":[[0.7402748910103931,-0.6723043103681179],[0.6723043103681179,0.7402748910103931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.99081795910892,0.13520270673042953],[-0.13520270673042953,0.99081795910892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5953288492414424,0.559911247851744],[-0.0295834664746454,0.7159754763169238]],"imag":[[0.5538969192279658,-0.15900049892919205],[-0.5812973272276181,0.3854832722468321]]},{"name":"u","qubits":[1],"real":[[0.9999897724977501,0.0],[0.0,0.9999897724977501]],"imag":[[0.0045227093536860516,0.0],[0.0,-0.0045227093536860516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5627234346282394,0.0],[0.0,0.5627234346282394]],"imag":[[-0.8266452299022825,0.0],[0.0,0.8266452299022825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00802305788518809,0.05407530552909682],[-0.4175049671407728,0.8432967124867232]],"imag":[[0.886947522980068,0.4586235747905113],[-0.19735583202549414,0.274938052454352]]},{"name":"u","qubits":[3],"real":[[0.973940043085325,0.0],[0.0,0.973940043085325]],"imag":[[0.22680562707956606,0.0],[0.0,-0.22680562707956606]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9371781046600505,0.0],[0.0,0.9371781046600505]],"imag":[[-0.34885125791058197,0.0],[0.0,0.34885125791058197]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9130002888944553,0.0],[0.0,0.9130002888944553]],"imag":[[-0.40795891028220127,0.0],[0.0,0.40795891028220127]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9186289937190825,0.0],[0.0,0.9186289937190825]],"imag":[[-0.39512121165367214,0.0],[0.0,0.39512121165367214]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.998756995125703,0.0],[0.0,0.998756995125703]],"imag":[[-0.04984440477602708,0.0],[0.0,0.04984440477602708]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9391268645585095,0.0],[0.0,0.9391268645585095]],"imag":[[-0.34357056373400635,0.0],[0.0,0.34357056373400635]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9708338170322997,0.0],[0.0,0.9708338170322997]],"imag":[[-0.23975341437922287,0.0],[0.0,0.23975341437922287]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9253125237445244,0.0],[0.0,0.9253125237445244]],"imag":[[0.379205397379229,0.0],[0.0,-0.379205397379229]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.02811675714948699,0.00042510361405771464],[-0.6185033354124335,-0.24486961272747693]],"imag":[[0.39431610907871684,-0.9185445407683483],[0.6791007864611208,0.31034596609957293]]},{"name":"u","qubits":[1],"real":[[0.8153360357992718,0.0],[0.0,0.8153360357992718]],"imag":[[0.5789880385009077,0.0],[0.0,-0.5789880385009077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8050320092171057,0.0],[0.0,0.8050320092171057]],"imag":[[0.5932313748748205,0.0],[0.0,-0.5932313748748205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8120333676583675,-0.15578599236839016],[0.2798046111455424,-0.7069147413184029]],"imag":[[0.2834348858834814,-0.4857954300479006],[-0.42658628066936305,-0.4899031263761302]]},{"name":"u","qubits":[1],"real":[[0.8013825107017132,-0.5981522143580333],[0.5981522143580333,0.8013825107017132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9364987388903635,0.3506709455554578],[-0.3506709455554578,0.9364987388903635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2765059795162706,-0.4387712349047534],[-0.6126989758276492,-0.010727159531203566]],"imag":[[-0.6703583910368552,0.5307013041988724],[-0.3142674591458304,-0.7250661053932709]]},{"name":"u","qubits":[1],"real":[[0.8464549747085092,0.0],[0.0,0.8464549747085092]],"imag":[[0.5324603044276794,0.0],[0.0,-0.5324603044276794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7440780021035295,0.0],[0.0,0.7440780021035295]],"imag":[[-0.6680927531305964,0.0],[0.0,0.6680927531305964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7815525698503307,-0.3935077535171966],[0.38146256043582,-0.5312131208722455]],"imag":[[0.3754023286221162,0.30561465957523387],[-0.3205229901445217,0.6852473626273454]]},{"name":"u","qubits":[2],"real":[[0.919139715040351,0.0],[0.0,0.919139715040351]],"imag":[[-0.3939316999627504,0.0],[0.0,0.3939316999627504]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9552451674685444,0.0],[0.0,0.9552451674685444]],"imag":[[-0.2958152633452043,0.0],[0.0,0.2958152633452043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.997294184931698,0.0],[0.0,0.997294184931698]],"imag":[[-0.07351400343757784,0.0],[0.0,0.07351400343757784]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7162319995955796,0.0],[0.0,0.7162319995955796]],"imag":[[-0.6978622519919799,0.0],[0.0,0.6978622519919799]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4359922187827354,0.3149422312241178],[-0.6720360337387121,-0.0019333880272090196]],"imag":[[-0.5133833863268203,-0.6686999886317397],[-0.3077594079167275,0.673533947330216]]},{"name":"u","qubits":[1],"real":[[0.9993771948488065,0.0],[0.0,0.9993771948488065]],"imag":[[0.03528770913690187,0.0],[0.0,-0.03528770913690187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8192580464637866,0.0],[0.0,0.8192580464637866]],"imag":[[0.5734250197753321,0.0],[0.0,-0.5734250197753321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06801817029906565,-0.2631301747470451],[0.03433263191657629,-0.9514365832470064]],"imag":[[0.9619646522732547,-0.027568957607301645],[-0.2623333884042299,-0.15738771163371812]]},{"name":"u","qubits":[1],"real":[[0.5425373454242435,-0.8400316832239216],[0.8400316832239216,0.5425373454242435]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.939078520557658,0.3437026799826275],[-0.3437026799826275,0.939078520557658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34632337884745357,-0.3909507526862959],[0.19368076381081456,-0.9132783481658325]],"imag":[[-0.8527648456378293,-0.0031215832506281027],[0.33961742746453916,0.11432595271204268]]},{"name":"u","qubits":[1],"real":[[0.801160002165488,0.0],[0.0,0.801160002165488]],"imag":[[-0.5984502075613269,0.0],[0.0,0.5984502075613269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8841216350567744,0.0],[0.0,0.8841216350567744]],"imag":[[0.4672568184890785,0.0],[0.0,-0.4672568184890785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7657873922577421,-0.600527193279527],[-0.2611159551841194,0.5745182187425733]],"imag":[[-0.2265754080218655,0.040004305651088645],[-0.5422653522834527,0.5547031296054211]]},{"name":"u","qubits":[2],"real":[[0.6331473504427131,-0.7740312865946519],[0.7740312865946519,0.6331473504427131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9830842222950925,0.18315406595119071],[-0.18315406595119071,0.9830842222950925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9988506919352974,0.047930107660817664],[-0.047930107660817664,0.9988506919352974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9576556016530116,0.2879162180611028],[-0.2879162180611028,0.9576556016530116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25097544536512245,0.20356122122683984],[0.37767388819291925,-0.8252849296187772]],"imag":[[0.7943300997420625,0.5144063060268425],[0.4042442982217388,-0.1133744524863782]]},{"name":"u","qubits":[1],"real":[[0.9398906743008235,0.0],[0.0,0.9398906743008235]],"imag":[[-0.34147550477646743,0.0],[0.0,0.34147550477646743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7732831884014897,0.0],[0.0,0.7732831884014897]],"imag":[[0.6340608098089853,0.0],[0.0,-0.6340608098089853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6292274059073208,0.16097264163627178],[0.1895609190375441,0.9796932176997151]],"imag":[[-0.7516516049881884,0.11480655477134026],[0.05620848999453702,0.033293585258337116]]},{"name":"u","qubits":[1],"real":[[0.6286895994848889,-0.7776563428015809],[0.7776563428015809,0.6286895994848889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7920633948191855,0.6104388409886014],[-0.6104388409886014,0.7920633948191855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35212244966204187,-0.30610223839148815],[0.3125933202519655,0.011036969086055478]],"imag":[[-0.8810597920905244,0.07774858749279843],[-0.045042639124024404,0.948754321259191]]},{"name":"u","qubits":[1],"real":[[0.8877952389400592,0.0],[0.0,0.8877952389400592]],"imag":[[0.46023864865454656,0.0],[0.0,-0.46023864865454656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8000033820791091,0.0],[0.0,0.8000033820791091]],"imag":[[0.5999954905347097,0.0],[0.0,-0.5999954905347097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7152300808236229,0.4832474416538956],[-0.2338968802761802,0.057355441356570835]],"imag":[[0.5044455476193891,-0.02127277854378881],[-0.42340627105544687,-0.8733439942970838]]},{"name":"u","qubits":[2],"real":[[0.9311437046801,0.0],[0.0,0.9311437046801]],"imag":[[-0.364652438953339,0.0],[0.0,0.364652438953339]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.964753286700383,0.0],[0.0,0.964753286700383]],"imag":[[0.26315602938334626,0.0],[0.0,-0.26315602938334626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7888324467108727,0.0],[0.0,0.7888324467108727]],"imag":[[-0.614608306985952,0.0],[0.0,0.614608306985952]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9976100661718547,0.0],[0.0,0.9976100661718547]],"imag":[[0.06909526664387262,0.0],[0.0,-0.06909526664387262]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.015473097476985439,-0.8250180364009392],[-0.6178245398913885,0.43455105060342664]],"imag":[[-0.4984807953678237,-0.265749354687962],[-0.6079229538452419,-0.24472005335797128]]},{"name":"u","qubits":[1],"real":[[0.9596422172441812,0.0],[0.0,0.9596422172441812]],"imag":[[-0.281223780791511,0.0],[0.0,0.281223780791511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6013479963296982,0.0],[0.0,0.6013479963296982]],"imag":[[0.7989872259994256,0.0],[0.0,-0.7989872259994256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.396582623491359,0.632377553491067],[-0.2173280360423604,-0.6004630339851984]],"imag":[[-0.6185357750357412,0.245426868101882],[-0.6425762542263888,-0.42344825784462115]]},{"name":"u","qubits":[1],"real":[[0.9247752153827035,-0.3805138644174143],[0.3805138644174143,0.9247752153827035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9478767084508837,0.3186373260876988],[-0.3186373260876988,0.9478767084508837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.694830973997151,-0.33754310388028363],[0.3148907280897128,0.5492320155354755]],"imag":[[0.5523199066814694,-0.31339638045198803],[0.3361494721410014,-0.6972743755891907]]},{"name":"u","qubits":[1],"real":[[0.9999883460239365,0.0],[0.0,0.9999883460239365]],"imag":[[-0.004827816930231471,0.0],[0.0,0.004827816930231471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7900121178565338,0.0],[0.0,0.7900121178565338]],"imag":[[-0.6130912278281545,0.0],[0.0,0.6130912278281545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.007477042343926321,0.3172355258294899],[-0.20335027495276553,-0.15965072355344068]],"imag":[[-0.7743438741715798,-0.5474461430336529],[-0.5991530055397957,0.7577440122482836]]},{"name":"u","qubits":[3],"real":[[0.6827818411205733,-0.7306223083344775],[0.7306223083344775,0.6827818411205733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9956777270108144,0.09287552925597893],[-0.09287552925597893,0.9956777270108144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998388262747481,0.01795331372015046],[-0.01795331372015046,0.9998388262747481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9669161086050965,0.25509456858188356],[-0.25509456858188356,0.9669161086050965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995735597724007,0.02920100347472317],[-0.02920100347472317,0.9995735597724007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9979137851668621,-0.06456064880363019],[0.06456064880363019,0.9979137851668621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999112280409117,-0.013324264997211214],[0.013324264997211214,0.9999112280409117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8780382580096644,0.47859044857931915],[-0.47859044857931915,0.8780382580096644]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5814550587057773,-0.18728170594616128],[-0.45569230327849586,-0.6618142198704074]],"imag":[[-0.40369526040534315,0.6810768782227294],[0.5397079545128665,-0.2511210603386357]]},{"name":"u","qubits":[1],"real":[[0.9455363238543751,0.0],[0.0,0.9455363238543751]],"imag":[[0.32551660521692943,0.0],[0.0,-0.32551660521692943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.80439774063589,0.0],[0.0,0.80439774063589]],"imag":[[-0.5940911334634406,0.0],[0.0,0.5940911334634406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4931966312274032,-0.429310675686032],[0.4620548195426192,0.5725942818986968]],"imag":[[0.6314047987110893,-0.41686617379268387],[0.38025045279129766,-0.5604022887411917]]},{"name":"u","qubits":[1],"real":[[0.5314890960131025,-0.8470651337525203],[0.8470651337525203,0.5314890960131025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.92919021262007,0.3696018787439657],[-0.3696018787439657,0.92919021262007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.041426835780201406,-0.49170232886741155],[0.5505437738413276,0.6545687720941205]],"imag":[[0.8003014602883938,-0.34063207383314403],[0.23388660291272317,-0.46231843210247553]]},{"name":"u","qubits":[1],"real":[[0.9999998726995273,0.0],[0.0,0.9999998726995273]],"imag":[[-0.0005045799532448821,0.0],[0.0,0.0005045799532448821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.77547189758405,0.0],[0.0,0.77547189758405]],"imag":[[0.6313820840484727,0.0],[0.0,-0.6313820840484727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0007860603193989846,0.6079233968608286],[0.5832076634520104,0.10050875313993163]],"imag":[[-0.7789251377770027,-0.15396153869536106],[0.23052946262701024,-0.7724137354384661]]},{"name":"u","qubits":[2],"real":[[0.9791417284514403,0.0],[0.0,0.9791417284514403]],"imag":[[-0.2031784329231968,0.0],[0.0,0.2031784329231968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9070802053051166,0.0],[0.0,0.9070802053051166]],"imag":[[0.42095783772680556,0.0],[0.0,-0.42095783772680556]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7643247717985006,0.0],[0.0,0.7643247717985006]],"imag":[[0.6448314843547654,0.0],[0.0,-0.6448314843547654]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983513647601981,0.0],[0.0,0.9983513647601981]],"imag":[[0.05739819231865979,0.0],[0.0,-0.05739819231865979]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7485407368151723,-0.417619575383553],[-0.3693413090269617,0.8082677244787708]],"imag":[[0.43730175479547573,-0.2721173108007966],[0.33472516790233514,0.3134475155188082]]},{"name":"u","qubits":[1],"real":[[0.9973673647874028,0.0],[0.0,0.9973673647874028]],"imag":[[-0.07251440999575015,0.0],[0.0,0.07251440999575015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.886034413493725,0.0],[0.0,0.886034413493725]],"imag":[[-0.46361947554522626,0.0],[0.0,0.46361947554522626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10826996251489707,-0.6126817524825536],[-0.613012567733625,0.10730248647476875]],"imag":[[-0.7406397169824943,0.2536759646084361],[-0.2528754963331585,-0.7407805016003177]]},{"name":"u","qubits":[1],"real":[[0.8230321113587354,-0.5679948447586316],[0.5679948447586316,0.8230321113587354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9308538490716547,0.3653917235905668],[-0.3653917235905668,0.9308538490716547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08088713526960623,-0.04212903091595532],[-0.6467176126375446,0.34856928681090854]],"imag":[[-0.3977492225241504,-0.9129501476441048],[-0.6457624616170452,0.20795822888941962]]},{"name":"u","qubits":[1],"real":[[0.7225995837470913,0.0],[0.0,0.7225995837470913]],"imag":[[-0.6912668381808361,0.0],[0.0,0.6912668381808361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7851711251057466,0.0],[0.0,0.7851711251057466]],"imag":[[0.6192788582699849,0.0],[0.0,-0.6192788582699849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9522457992933315,0.30211573304179873],[-0.2845351391764083,-0.8972172436433782]],"imag":[[-0.04222624587461445,0.013075386654215895],[-0.10239451382472925,-0.3218017026391235]]},{"name":"u","qubits":[2],"real":[[0.7214824283071368,-0.6924327444915045],[0.6924327444915045,0.7214824283071368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9774343356439287,0.2112394837721199],[-0.2112394837721199,0.9774343356439287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995869064558859,0.028740501769315398],[-0.028740501769315398,0.9995869064558859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9163367061485876,0.40040859252113564],[-0.40040859252113564,0.9163367061485876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3228077719553913,-0.6018534709302948],[-0.40138366101746475,0.4207988677368037]],"imag":[[0.32886524172383935,0.652238602568319],[0.7915389768162612,0.18784439773468617]]},{"name":"u","qubits":[1],"real":[[0.9701850886579158,0.0],[0.0,0.9701850886579158]],"imag":[[-0.242365207374805,0.0],[0.0,0.242365207374805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.27102058054732714,0.0],[0.0,0.27102058054732714]],"imag":[[-0.9625735529920765,0.0],[0.0,0.9625735529920765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4081580195517185,0.480950384839786],[0.020523029291507122,-0.8345290933165077]],"imag":[[-0.765944222384834,-0.12419020329065023],[-0.4963016064245725,-0.2383793471285131]]},{"name":"u","qubits":[1],"real":[[0.7211656799627552,-0.6927626303748327],[0.6927626303748327,0.7211656799627552]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8660250195925071,0.5000006654393547],[-0.5000006654393547,0.8660250195925071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4477143351613287,0.8492705945135013],[0.8319404948541709,0.4871383882998351]],"imag":[[0.27751899618784276,0.03570067423209223],[-0.1743849014901771,0.20040236974321776]]},{"name":"u","qubits":[1],"real":[[0.8096003893486587,0.0],[0.0,0.8096003893486587]],"imag":[[0.5869814388602932,0.0],[0.0,-0.5869814388602932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8344884016083951,0.0],[0.0,0.8344884016083951]],"imag":[[0.5510255053816164,0.0],[0.0,-0.5510255053816164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.759052753025907,0.2911334840276383],[0.41088865672907915,0.001439322427007228]],"imag":[[0.24829924848791657,-0.5267140550640893],[-0.4397236781155874,-0.7986310330977775]]},{"name":"u","qubits":[2],"real":[[0.9776487131593206,0.0],[0.0,0.9776487131593206]],"imag":[[-0.21024507998506053,0.0],[0.0,0.21024507998506053]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7444913565059806,0.0],[0.0,0.7444913565059806]],"imag":[[0.6676320993540416,0.0],[0.0,-0.6676320993540416]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8491649281017659,0.0],[0.0,0.8491649281017659]],"imag":[[0.5281277543188985,0.0],[0.0,-0.5281277543188985]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9896910963771218,0.0],[0.0,0.9896910963771218]],"imag":[[0.14321848257767078,0.0],[0.0,-0.14321848257767078]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13348913194187517,0.2304099991963721],[0.6135315245455575,0.6905662558031463]],"imag":[[0.7777138776750682,-0.5694321806811956],[-0.030345419980916465,0.3818068493636667]]},{"name":"u","qubits":[1],"real":[[0.9526354711775595,0.0],[0.0,0.9526354711775595]],"imag":[[-0.3041145492315506,0.0],[0.0,0.3041145492315506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8642747243498098,0.0],[0.0,0.8642747243498098]],"imag":[[0.5030200799670529,0.0],[0.0,-0.5030200799670529]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4343313103523785,-0.1427227691352717],[-0.43501057377822216,-0.7494700839909239]],"imag":[[-0.6109421497107516,0.646325160986907],[0.49887052754751243,0.013732831035382143]]},{"name":"u","qubits":[1],"real":[[0.560686544547678,-0.8280281388716115],[0.8280281388716115,0.560686544547678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8567618538770602,0.5157122509124086],[-0.5157122509124086,0.8567618538770602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1948963613856373,0.5266181111000625],[-0.5392437688824374,0.4332369035549163]],"imag":[[-0.8182224504184709,-0.123291504213527],[0.041756289002929346,0.7209565558674921]]},{"name":"u","qubits":[1],"real":[[0.63185494715248,0.0],[0.0,0.63185494715248]],"imag":[[-0.7750866569351692,0.0],[0.0,0.7750866569351692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7913014335138083,0.0],[0.0,0.7913014335138083]],"imag":[[-0.6114262353865689,0.0],[0.0,0.6114262353865689]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8872775808167708,0.28386836237018637],[-0.10286344656574091,-0.6974569617765219]],"imag":[[0.18254801300086967,-0.3143779101251259],[-0.4108939387360079,-0.5780476355285005]]},{"name":"u","qubits":[3],"real":[[0.9994422142484521,0.0],[0.0,0.9994422142484521]],"imag":[[0.033395514341765214,0.0],[0.0,-0.033395514341765214]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9132895945208821,0.0],[0.0,0.9132895945208821]],"imag":[[-0.40731083528416323,0.0],[0.0,0.40731083528416323]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9290521436018417,0.0],[0.0,0.9290521436018417]],"imag":[[-0.3699487997937321,0.0],[0.0,0.3699487997937321]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9160299557129343,0.0],[0.0,0.9160299557129343]],"imag":[[-0.4011098605576277,0.0],[0.0,0.4011098605576277]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9992255477088805,0.0],[0.0,0.9992255477088805]],"imag":[[0.03934850449366145,0.0],[0.0,-0.03934850449366145]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9082210695460137,0.0],[0.0,0.9082210695460137]],"imag":[[0.41849072729595205,0.0],[0.0,-0.41849072729595205]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9696596395433619,0.0],[0.0,0.9696596395433619]],"imag":[[0.2444589606470531,0.0],[0.0,-0.2444589606470531]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9243393056089705,0.0],[0.0,0.9243393056089705]],"imag":[[-0.3815715504414948,0.0],[0.0,0.3815715504414948]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5724447791110485,0.42719324972770734],[0.7026971561232894,0.6953831008461893]],"imag":[[0.41441600946639606,-0.563978965346697],[0.08235929056695368,-0.12599998845669844]]},{"name":"u","qubits":[1],"real":[[0.9763217787249308,0.0],[0.0,0.9763217787249308]],"imag":[[-0.2163233329703185,0.0],[0.0,0.2163233329703185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8402081312524438,0.0],[0.0,0.8402081312524438]],"imag":[[-0.5422640465467689,0.0],[0.0,0.5422640465467689]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3538949435848884,0.545720223507931],[-0.5459392134101768,-0.325715231541158]],"imag":[[-0.7594023830083404,-0.01599460036250397],[0.004094489880280106,0.7719088018385253]]},{"name":"u","qubits":[1],"real":[[0.6509570495929787,-0.7591145628857374],[0.7591145628857374,0.6509570495929787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9323175885653467,0.3616405868423743],[-0.3616405868423743,0.9323175885653467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2802303571604337,-0.24540616461330678],[0.46382005341506233,-0.3986932818966328]],"imag":[[0.2836236449336979,0.8836313650669301],[-0.7911381251148932,-0.003884843656111289]]},{"name":"u","qubits":[1],"real":[[0.9832432289234466,0.0],[0.0,0.9832432289234466]],"imag":[[0.1822985265332516,0.0],[0.0,-0.1822985265332516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6606821803770245,0.0],[0.0,0.6606821803770245]],"imag":[[0.7506657422130444,0.0],[0.0,-0.7506657422130444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33391619054651156,-0.22319333068466024],[0.3503050476127658,-0.7854790948692095]],"imag":[[0.8695483366564767,0.2873506656452153],[0.09834653794556411,-0.5006365184588385]]},{"name":"u","qubits":[2],"real":[[0.9485772991419872,0.0],[0.0,0.9485772991419872]],"imag":[[-0.3165455852677352,0.0],[0.0,0.3165455852677352]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6686878124836206,0.0],[0.0,0.6686878124836206]],"imag":[[0.7435432801363148,0.0],[0.0,-0.7435432801363148]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9024211465605793,0.0],[0.0,0.9024211465605793]],"imag":[[-0.4308550501506157,0.0],[0.0,0.4308550501506157]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9953944336121908,0.0],[0.0,0.9953944336121908]],"imag":[[-0.09586407843329925,0.0],[0.0,0.09586407843329925]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22905142366198086,0.7803290781527251],[0.7102902150659509,0.18099580159455456]],"imag":[[0.3431051680288484,-0.4700008710413564],[0.5703526096827123,0.37071044066067155]]},{"name":"u","qubits":[1],"real":[[0.8530115217702995,0.0],[0.0,0.8530115217702995]],"imag":[[-0.5218920805368845,0.0],[0.0,0.5218920805368845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6515854884378854,0.0],[0.0,0.6515854884378854]],"imag":[[0.7585752113384422,0.0],[0.0,-0.7585752113384422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7928938072265921,0.2797727048559914],[0.4466455851040743,0.7212545147889338]],"imag":[[-0.4054211083321224,0.3587204608020508],[0.08637625071460552,0.5223397261515786]]},{"name":"u","qubits":[1],"real":[[0.7951182838077467,-0.6064543797802301],[0.6064543797802301,0.7951182838077467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8306599814292857,0.5567800241135621],[-0.5567800241135621,0.8306599814292857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5902083710051054,-0.3809876159551119],[0.6401390087376625,-0.26552379858084985]],"imag":[[0.2094134866749558,0.6801827011053564],[-0.44499676390565,-0.5671834288773414]]},{"name":"u","qubits":[1],"real":[[0.948802038611756,0.0],[0.0,0.948802038611756]],"imag":[[0.3158713211517877,0.0],[0.0,-0.3158713211517877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5785305341282395,0.0],[0.0,0.5785305341282395]],"imag":[[-0.8156607267003199,0.0],[0.0,0.8156607267003199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4553402478695965,-0.2654574234724212],[-0.649007165548348,0.7501084978971447]],"imag":[[0.6080716860668679,0.593671996642283],[-0.04127689839062843,-0.12009645335578303]]},{"name":"u","qubits":[2],"real":[[0.7565619162401492,-0.6539220648479706],[0.6539220648479706,0.7565619162401492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9592189090942639,0.2826642609811333],[-0.2826642609811333,0.9592189090942639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972536971095931,-0.07406121522934941],[0.07406121522934941,0.9972536971095931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9088530764001378,0.4171163932501397],[-0.4171163932501397,0.9088530764001378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6535976154689511,-0.3841359672656765],[0.2714984822558577,-0.5106042420192111]],"imag":[[0.14246289509849827,0.6363599918492037],[-0.6919559629819091,-0.4321675918651603]]},{"name":"u","qubits":[1],"real":[[0.7445853969046419,0.0],[0.0,0.7445853969046419]],"imag":[[-0.6675272179592058,0.0],[0.0,0.6675272179592058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.861741780898281,0.0],[0.0,0.861741780898281]],"imag":[[-0.5073471228402296,0.0],[0.0,0.5073471228402296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7631911328616581,0.6041399033977726],[0.2820417375396727,0.17140455754217054]],"imag":[[-0.08354258352511547,0.21348280629085478],[0.5753367620315,0.7483719303892179]]},{"name":"u","qubits":[1],"real":[[0.8061313679184761,-0.591736611726777],[0.591736611726777,0.8061313679184761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9087035968611779,0.41744193973720234],[-0.41744193973720234,0.9087035968611779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09143207810631848,0.12652662423828373],[0.23508439870932762,0.32017313846667456]],"imag":[[0.888021486288336,-0.43249165118216876],[0.3844389944671176,0.8333253544810605]]},{"name":"u","qubits":[1],"real":[[0.8849956712038726,0.0],[0.0,0.8849956712038726]],"imag":[[0.4655992503756928,0.0],[0.0,-0.4655992503756928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6834190984260918,0.0],[0.0,0.6834190984260918]],"imag":[[-0.7300262569979711,0.0],[0.0,0.7300262569979711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7789732143326746,-0.3107003767430566],[0.10597904253364754,-0.8952774665852724]],"imag":[[0.5354130372914228,-0.09999443355665788],[-0.3087103065889532,0.3032237572718576]]},{"name":"u","qubits":[2],"real":[[0.9871446101924107,0.0],[0.0,0.9871446101924107]],"imag":[[-0.15982965484563108,0.0],[0.0,0.15982965484563108]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9257177636469868,0.0],[0.0,0.9257177636469868]],"imag":[[-0.3782150473849784,0.0],[0.0,0.3782150473849784]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.821753120636258,0.0],[0.0,0.821753120636258]],"imag":[[-0.5698436704259963,0.0],[0.0,0.5698436704259963]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913091610464166,0.0],[0.0,0.9913091610464166]],"imag":[[-0.13155283054898342,0.0],[0.0,0.13155283054898342]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6345130470198935,-0.40252339104250234],[0.16888919634525779,0.8963786454081374]],"imag":[[0.6571682602488667,0.05914381241223438],[0.37013444887076086,0.1760177638003165]]},{"name":"u","qubits":[1],"real":[[0.9971668285394922,0.0],[0.0,0.9971668285394922]],"imag":[[-0.07522177916329138,0.0],[0.0,0.07522177916329138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5812956055761178,0.0],[0.0,0.5812956055761178]],"imag":[[0.8136924596786519,0.0],[0.0,-0.8136924596786519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12888235434017248,-0.49175002049177563],[-0.028537716950877232,0.8443134518104799]],"imag":[[-0.8493941573659926,0.14177736603064772],[-0.5109838577523576,-0.15879512246798583]]},{"name":"u","qubits":[1],"real":[[0.7412986277416089,-0.6711753455755117],[0.6711753455755117,0.7412986277416089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.98902698880597,0.14773494987103036],[-0.14773494987103036,0.98902698880597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3579764034159119,0.4470912045251297],[0.2996392873054025,0.757720557113682]],"imag":[[-0.8113033930012646,-0.11725678632093157],[0.3519318067540278,-0.46067326623680643]]},{"name":"u","qubits":[1],"real":[[0.809453443368655,0.0],[0.0,0.809453443368655]],"imag":[[0.587184062299572,0.0],[0.0,-0.587184062299572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7362937557455878,0.0],[0.0,0.7362937557455878]],"imag":[[0.6766620317780928,0.0],[0.0,-0.6766620317780928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8268887336927113,-0.43781199635475465],[-0.3283814677257379,0.46590354344023077]],"imag":[[0.27003141096753736,0.22728553634318582],[0.3681082325040225,-0.7345718678433661]]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.04508317514692861,0.20953008643338428],[0.22882014854344898,0.057070771408192916]],"imag":[[-0.9576129902994331,0.1924630120508028],[-0.16907456269055643,-0.9569733846468378]]},{"name":"u","qubits":[1],"real":[[0.9699449598935905,0.0],[0.0,0.9699449598935905]],"imag":[[0.24332442289466363,0.0],[0.0,-0.24332442289466363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8055542437874837,0.0],[0.0,0.8055542437874837]],"imag":[[-0.5925220336122322,0.0],[0.0,0.5925220336122322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3915547055310278,-0.45995173597949246],[-0.07410690164744377,0.8048373125178379]],"imag":[[0.7312983033151644,-0.3167524344252513],[0.5535303706871809,0.20087109357543748]]},{"name":"u","qubits":[1],"real":[[0.7849254522951933,-0.6195902148510629],[0.6195902148510629,0.7849254522951933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9818324640734676,0.18974986822504786],[-0.18974986822504786,0.9818324640734676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.41360195034479497,0.6745205225082895],[-0.7780301548104652,0.5326362700493343]],"imag":[[-0.434336024677102,-0.43047381924318884],[-0.18696182108729364,0.275704478544073]]},{"name":"u","qubits":[1],"real":[[0.7155027155407558,0.0],[0.0,0.7155027155407558]],"imag":[[-0.6986099512988663,0.0],[0.0,0.6986099512988663]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9001462207132892,0.0],[0.0,0.9001462207132892]],"imag":[[0.4355878571948287,0.0],[0.0,-0.4355878571948287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.830351531286402,-0.23819113214900356],[0.5541476474316488,-0.29774885576883403]],"imag":[[-0.019841325174989807,-0.5033762418620916],[0.05516376665526125,-0.7753856863411415]]},{"name":"u","qubits":[2],"real":[[0.9999142367953661,0.0],[0.0,0.9999142367953661]],"imag":[[-0.013096528316336694,0.0],[0.0,0.013096528316336694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9774911759606297,0.0],[0.0,0.9774911759606297]],"imag":[[0.2109763041649586,0.0],[0.0,-0.2109763041649586]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9035451644356374,0.0],[0.0,0.9035451644356374]],"imag":[[0.4284928655473472,0.0],[0.0,-0.4284928655473472]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6996358600508203,0.0],[0.0,0.6996358600508203]],"imag":[[-0.7144995894547099,0.0],[0.0,0.7144995894547099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.514664487151326,0.8465275515473778],[0.8547510078317734,-0.4942098917133545]],"imag":[[-0.04770241363470994,0.12742075917952775],[0.04738839530152401,-0.15136590611491274]]},{"name":"u","qubits":[1],"real":[[0.9624024431100521,0.0],[0.0,0.9624024431100521]],"imag":[[0.27162757131006215,0.0],[0.0,-0.27162757131006215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7937489236708235,0.0],[0.0,0.7937489236708235]],"imag":[[0.6082455475968641,0.0],[0.0,-0.6082455475968641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48321620028692025,-0.3163752770155358],[-0.052890251726397566,0.9087924899787885]],"imag":[[0.7878493422803912,-0.2137807328595556],[0.37815094726966375,0.1682280966709428]]},{"name":"u","qubits":[1],"real":[[0.7715559721628827,-0.6361614432043087],[0.6361614432043087,0.7715559721628827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9173808296732747,0.39801056939228907],[-0.39801056939228907,0.9173808296732747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4233981760788831,-0.3317766189993656],[-0.642755524146371,0.5137969935875941]],"imag":[[0.5992043104775857,0.5929691845985807],[0.2203486214558189,0.5237599360224047]]},{"name":"u","qubits":[1],"real":[[0.9109585557682788,0.0],[0.0,0.9109585557682788]],"imag":[[0.4124978905068143,0.0],[0.0,-0.4124978905068143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.770710516503549,0.0],[0.0,0.770710516503549]],"imag":[[-0.6371854516158013,0.0],[0.0,0.6371854516158013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6667774448604717,0.3600637666588571],[-0.4603709299207432,-0.8818409841867116]],"imag":[[0.5852899948428182,-0.2884398462447077],[-0.03003444432888136,-0.09753469970414227]]},{"name":"u","qubits":[2],"real":[[0.6946195449642769,-0.7193772916582931],[0.7193772916582931,0.6946195449642769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9865177709621354,0.1636541706645437],[-0.1636541706645437,0.9865177709621354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993017519735772,-0.03736319716698793],[0.03736319716698793,0.9993017519735772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8885720228436662,0.4587371362986816],[-0.4587371362986816,0.8885720228436662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5131532779392932,0.6808484910851931],[0.5129032116889726,0.4805612218931445]],"imag":[[-0.047970412094273426,0.5204016574634251],[-0.6865150022707449,-0.18624811169218328]]},{"name":"u","qubits":[1],"real":[[0.9087427502922119,0.0],[0.0,0.9087427502922119]],"imag":[[-0.4173566985102152,0.0],[0.0,0.4173566985102152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8327728475675961,0.0],[0.0,0.8327728475675961]],"imag":[[-0.5536148339361557,0.0],[0.0,0.5536148339361557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6751579848391855,0.23645455595795956],[0.43948967502943803,0.7425092161486816]],"imag":[[-0.5799973167211709,0.38968455328747137],[0.12088686300277114,0.4908311887300341]]},{"name":"u","qubits":[1],"real":[[0.7119041126517176,-0.7022766793718631],[0.7022766793718631,0.7119041126517176]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9305725194890232,0.36610761528797986],[-0.36610761528797986,0.9305725194890232]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34628628712530496,0.7156922438237215],[-0.6798092754935039,-0.5346532444564942]],"imag":[[-0.43133949968643537,0.42639964292878213],[-0.4815510277345733,-0.14182335785376815]]},{"name":"u","qubits":[1],"real":[[0.9987648296571594,0.0],[0.0,0.9987648296571594]],"imag":[[-0.04968717178412656,0.0],[0.0,0.04968717178412656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9855913949753073,0.0],[0.0,0.9855913949753073]],"imag":[[-0.16914373222389179,0.0],[0.0,0.16914373222389179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0983080518412347,0.014836125214525049],[-0.024987389972852884,-0.1714912533554082]],"imag":[[-0.9856026876285813,0.13675802890915456],[0.13527194618561086,0.9755346641406922]]},{"name":"u","qubits":[2],"real":[[0.8813290011290011,0.0],[0.0,0.8813290011290011]],"imag":[[0.4725031129727688,0.0],[0.0,-0.4725031129727688]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9792814595646347,0.0],[0.0,0.9792814595646347]],"imag":[[0.20250388379722148,0.0],[0.0,-0.20250388379722148]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9143273812929255,0.0],[0.0,0.9143273812929255]],"imag":[[0.40497585090721305,0.0],[0.0,-0.40497585090721305]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6678591472644452,0.0],[0.0,0.6678591472644452]],"imag":[[-0.7442876859220553,0.0],[0.0,0.7442876859220553]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7601919722136118,-0.047952379572130985],[-0.5907800133548342,0.4082737755500911]],"imag":[[-0.05289936946610501,-0.6457634175032204],[0.26512034609310964,0.6434304174547593]]},{"name":"u","qubits":[1],"real":[[0.5834284774465098,0.0],[0.0,0.5834284774465098]],"imag":[[0.8121645225595904,0.0],[0.0,-0.8121645225595904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8425280632608287,0.0],[0.0,0.8425280632608287]],"imag":[[-0.53865245067479,0.0],[0.0,0.53865245067479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7264095628864649,0.6169337883071914],[-0.4689418601517261,-0.536487395987848]],"imag":[[-0.2446883596659848,0.17846415448487762],[0.43880552114633176,0.5474710223885036]]},{"name":"u","qubits":[1],"real":[[0.5503843236263413,-0.8349114302166277],[0.8349114302166277,0.5503843236263413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9694595216117102,0.24525137299594058],[-0.24525137299594058,0.9694595216117102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6634188046802313,0.5714232087200902],[-0.06299823076061921,-0.07002717838950949]],"imag":[[0.36456156487648655,-0.31693196674916907],[0.6503857147358728,0.7537412283239808]]},{"name":"u","qubits":[1],"real":[[0.9585338432241282,0.0],[0.0,0.9585338432241282]],"imag":[[0.2849787209494464,0.0],[0.0,-0.2849787209494464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.608321372467074,0.0],[0.0,0.608321372467074]],"imag":[[-0.7936908137302431,0.0],[0.0,0.7936908137302431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5078967081726813,0.056439566955417575],[0.36140797452996665,0.7569245770724319]],"imag":[[0.7786617456939363,-0.3640623502947137],[-0.07149192658176719,-0.5397576910091179]]},{"name":"u","qubits":[3],"real":[[0.9991924957445967,0.0],[0.0,0.9991924957445967]],"imag":[[-0.040179054838115034,0.0],[0.0,0.040179054838115034]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9364904652405066,0.0],[0.0,0.9364904652405066]],"imag":[[0.35069304029823495,0.0],[0.0,-0.35069304029823495]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9489347311531099,0.0],[0.0,0.9489347311531099]],"imag":[[-0.3154724647435574,0.0],[0.0,0.3154724647435574]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9755893798923241,0.0],[0.0,0.9755893798923241]],"imag":[[0.2196027364158073,0.0],[0.0,-0.2196027364158073]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.981558889387628,0.0],[0.0,0.981558889387628]],"imag":[[0.19116000278333894,0.0],[0.0,-0.19116000278333894]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8899177822289812,0.0],[0.0,0.8899177822289812]],"imag":[[-0.45612097175272664,0.0],[0.0,0.45612097175272664]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9925660129139706,0.0],[0.0,0.9925660129139706]],"imag":[[0.12170747720688145,0.0],[0.0,-0.12170747720688145]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8965532126091015,0.0],[0.0,0.8965532126091015]],"imag":[[0.4429360416135712,0.0],[0.0,-0.4429360416135712]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.36100519786368895,0.8279414964544103],[0.8906977236261501,0.44245098986884074]],"imag":[[-0.26899716741777596,0.3344079088260974],[0.06303440460420269,-0.0831946544404813]]},{"name":"u","qubits":[1],"real":[[0.8022105758202317,0.0],[0.0,0.8022105758202317]],"imag":[[-0.5970411979438037,0.0],[0.0,0.5970411979438037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9298932276973688,0.0],[0.0,0.9298932276973688]],"imag":[[-0.3678295598270608,0.0],[0.0,0.3678295598270608]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8455995431947374,0.45243717978726666],[-0.4644984220386511,-0.8750231228073357]],"imag":[[-0.2534255913460656,0.1266391746099641],[-0.07055563849439397,-0.11660897200794575]]},{"name":"u","qubits":[1],"real":[[0.6812810231768917,-0.7320219719783332],[0.7320219719783332,0.6812810231768917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9197661513786433,0.3924668479988071],[-0.3924668479988071,0.9197661513786433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4800690960401524,-0.8186921258938512],[0.7922834452153374,-0.4779109293704386]],"imag":[[0.009954706023215075,0.3149250225920277],[0.3764591734742262,-0.046546500761083624]]},{"name":"u","qubits":[1],"real":[[0.6964153883867805,0.0],[0.0,0.6964153883867805]],"imag":[[-0.717638911165002,0.0],[0.0,0.717638911165002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8624393916222924,0.0],[0.0,0.8624393916222924]],"imag":[[-0.5061603459163608,0.0],[0.0,0.5061603459163608]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9117705529176909,0.4002341564936478],[0.2800224911929906,0.44209177026196345]],"imag":[[0.027375671891471536,0.08796392099308079],[0.29918628953668697,0.797890866751829]]},{"name":"u","qubits":[2],"real":[[0.9998893759677062,0.0],[0.0,0.9998893759677062]],"imag":[[0.014873998349837516,0.0],[0.0,-0.014873998349837516]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977791368416261,0.0],[0.0,0.9977791368416261]],"imag":[[0.06660926424739619,0.0],[0.0,-0.06660926424739619]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9716717299856421,0.0],[0.0,0.9716717299856421]],"imag":[[0.2363346126717571,0.0],[0.0,-0.2363346126717571]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7389977113658839,0.0],[0.0,0.7389977113658839]],"imag":[[0.6737079356783515,0.0],[0.0,-0.6737079356783515]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.003739039546264303,0.9296116852091154],[0.5377483437403539,0.09324344180784822]],"imag":[[0.1587294888002406,0.3325854532163945],[-0.8280203426081947,0.12850950000424344]]},{"name":"u","qubits":[1],"real":[[0.9998588161268569,0.0],[0.0,0.9998588161268569]],"imag":[[0.016803208425779703,0.0],[0.0,-0.016803208425779703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8179627316683418,0.0],[0.0,0.8179627316683418]],"imag":[[0.5752712139518753,0.0],[0.0,-0.5752712139518753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.024646469255367842,-0.05678637038837264],[-0.16831015367146068,-0.09724880147091436]],"imag":[[0.7330751689736891,-0.6773246314180196],[0.6585324899794472,0.7270139767741947]]},{"name":"u","qubits":[1],"real":[[0.7564484085873977,-0.6540533656710233],[0.6540533656710233,0.7564484085873977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8825528800721839,0.47021315791489],[-0.47021315791489,0.8825528800721839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25718885842654654,-0.08851208175771044],[0.1644695903087893,-0.9507423065614157]],"imag":[[0.9522454513170474,0.13873753252151846],[-0.005678504283885105,-0.2626910256690096]]},{"name":"u","qubits":[1],"real":[[0.7266792239861892,0.0],[0.0,0.7266792239861892]],"imag":[[0.6869769322377789,0.0],[0.0,-0.6869769322377789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9466947946785512,0.0],[0.0,0.9466947946785512]],"imag":[[-0.32213190734315006,0.0],[0.0,0.32213190734315006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7670107053725499,-0.31388549164991236],[0.22877996197416184,-0.7650542453425029]],"imag":[[0.043116738024031695,-0.5579528858942872],[-0.5979090681242186,0.06968842757117538]]},{"name":"u","qubits":[2],"real":[[0.7344840899196978,-0.6786259070024023],[0.6786259070024023,0.7344840899196978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9811144934768115,0.1934278953246914],[-0.1934278953246914,0.9811144934768115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998522744621055,-0.0171880555315197],[0.0171880555315197,0.9998522744621055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9442899645666293,0.3291146651529738],[-0.3291146651529738,0.9442899645666293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20766543427594414,-0.7379569729953099],[-0.6988308022514739,-0.05359911993637763]],"imag":[[-0.6369898186478908,0.08086126608896438],[-0.25050857903567353,-0.6678383756539714]]},{"name":"u","qubits":[1],"real":[[0.9532056530732428,0.0],[0.0,0.9532056530732428]],"imag":[[0.30232264709944034,0.0],[0.0,-0.30232264709944034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.42116793293413635,0.0],[0.0,0.42116793293413635]],"imag":[[0.9069826747341907,0.0],[0.0,-0.9069826747341907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4847933893409384,-0.3499123071579475],[0.5317433594443259,-0.810034874969972]],"imag":[[0.6873830861011385,0.4123605702450251],[0.09863499521094153,-0.22663547546441554]]},{"name":"u","qubits":[1],"real":[[0.8442636079860459,-0.5359281297248578],[0.5359281297248578,0.8442636079860459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9342781726601129,0.35654494259613356],[-0.35654494259613356,0.9342781726601129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8057103325835323,0.14031640993486286],[0.5095174766568846,-0.658110914854245]],"imag":[[-0.19842893714538398,-0.5401556460636866],[0.22770322319345462,0.5054040036230631]]},{"name":"u","qubits":[1],"real":[[0.8759510473371254,0.0],[0.0,0.8759510473371254]],"imag":[[-0.4824000027663693,0.0],[0.0,0.4824000027663693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.690542743479359,0.0],[0.0,0.690542743479359]],"imag":[[0.7232915867255753,0.0],[0.0,-0.7232915867255753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7797279675816808,0.1751926694402607],[-0.2202303673217016,-0.06677561088867995]],"imag":[[-0.49321817364948345,0.3436097471364933],[-0.31663656621141784,-0.9202069810850351]]},{"name":"u","qubits":[2],"real":[[0.9924199329814383,0.0],[0.0,0.9924199329814383]],"imag":[[-0.12289294780872306,0.0],[0.0,0.12289294780872306]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8125365660417228,0.0],[0.0,0.8125365660417228]],"imag":[[0.5829102236580905,0.0],[0.0,-0.5829102236580905]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9190171403401742,0.0],[0.0,0.9190171403401742]],"imag":[[0.3942175741401802,0.0],[0.0,-0.3942175741401802]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983289905880594,0.0],[0.0,0.9983289905880594]],"imag":[[0.05778604114685913,0.0],[0.0,-0.05778604114685913]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04189036962894471,0.404915565268687],[0.2763626913852804,0.7155549968966078]],"imag":[[0.7883995941056875,-0.461209997668608],[-0.5479917332922289,-0.3336311877956821]]},{"name":"u","qubits":[1],"real":[[0.9606618430417019,0.0],[0.0,0.9606618430417019]],"imag":[[-0.2777207650207679,0.0],[0.0,0.2777207650207679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8425831092522318,0.0],[0.0,0.8425831092522318]],"imag":[[0.5385663413200287,0.0],[0.0,-0.5385663413200287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46974514050176097,-0.38243375940809454],[0.45140191912982564,0.32846966385009]],"imag":[[-0.7445459167783874,0.28059811198331897],[-0.1456955324967855,0.8167721831371323]]},{"name":"u","qubits":[1],"real":[[0.7454769613193286,-0.6665313947160331],[0.6665313947160331,0.7454769613193286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8547598037698522,0.5190237738864414],[-0.5190237738864414,0.8547598037698522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7934404597859495,-0.6044393617151341],[-0.5917346990663708,-0.7934553785484462]],"imag":[[-0.0669190273421129,-0.02504273474779411],[0.12579398425631963,0.06674190361605603]]},{"name":"u","qubits":[1],"real":[[0.9752269963477712,0.0],[0.0,0.9752269963477712]],"imag":[[0.22120647728876366,0.0],[0.0,-0.22120647728876366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5231250688625108,0.0],[0.0,0.5231250688625108]],"imag":[[-0.8522559253696002,0.0],[0.0,0.8522559253696002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33007013315654654,-0.1795458540365058],[0.10618446818445997,0.5965303657891055]],"imag":[[0.6901514387042381,-0.6184722994207512],[0.6351925358258493,0.4789643241819027]]},{"name":"u","qubits":[3],"real":[[0.7182330158871397,-0.695802655132663],[0.695802655132663,0.7182330158871397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935653697395508,0.11326012561492968],[-0.11326012561492968,0.9935653697395508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999521407129115,0.009783469919497549],[-0.009783469919497549,0.9999521407129115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9738284043592955,0.22728448883069094],[-0.22728448883069094,0.9738284043592955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997113146049336,-0.024026806922175084],[0.024026806922175084,0.9997113146049336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969088111884392,-0.07856730983591655],[0.07856730983591655,0.9969088111884392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999986945437539,-0.0016158312993289877],[0.0016158312993289877,0.9999986945437539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8671951277371666,0.49796848336909766],[-0.49796848336909766,0.8671951277371666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7603871017392747,0.4836818182206294],[-0.5702131650957478,-0.816595902958387]],"imag":[[0.30582575756752206,-0.307138340556146],[-0.056026849530262546,0.0699218832325005]]},{"name":"u","qubits":[1],"real":[[0.852929252670804,0.0],[0.0,0.852929252670804]],"imag":[[-0.5220265222557412,0.0],[0.0,0.5220265222557412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5291153771910241,0.0],[0.0,0.5291153771910241]],"imag":[[0.8485498910612153,0.0],[0.0,-0.8485498910612153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7110688713468569,-0.6013767004313744],[-0.4975224784584296,0.3510767693119129]],"imag":[[-0.3632998121454376,0.027209756979242244],[0.33891841219558727,-0.7171825397713706]]},{"name":"u","qubits":[1],"real":[[0.7828326866485461,-0.6222322594615448],[0.6222322594615448,0.7828326866485461]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8437271481089084,0.5367722976682088],[-0.5367722976682088,0.8437271481089084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08684803159603646,0.6730351647554242],[0.6858919697507119,0.4924240434809921]],"imag":[[-0.566033509188903,0.4680674661689584],[0.44901636018599433,-0.2923270010085284]]},{"name":"u","qubits":[1],"real":[[0.8906784245992428,0.0],[0.0,0.8906784245992428]],"imag":[[-0.45463385702498094,0.0],[0.0,0.45463385702498094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5776215634425894,0.0],[0.0,0.5776215634425894]],"imag":[[-0.816304679299426,0.0],[0.0,0.816304679299426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7723824437306905,0.19698805417143314],[-0.23669757108352632,-0.5971223920557351]],"imag":[[-0.5594659734803221,0.22719791294832545],[-0.18546548190291737,-0.743654263600576]]},{"name":"u","qubits":[2],"real":[[0.9996946506061571,0.0],[0.0,0.9996946506061571]],"imag":[[0.0247104340195252,0.0],[0.0,-0.0247104340195252]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945347764390627,0.0],[0.0,0.9945347764390627]],"imag":[[-0.1044058353412464,0.0],[0.0,0.1044058353412464]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9410801495019775,0.0],[0.0,0.9410801495019775]],"imag":[[-0.3381836072510549,0.0],[0.0,0.3381836072510549]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7499419002063197,0.0],[0.0,0.7499419002063197]],"imag":[[-0.661503700907965,0.0],[0.0,0.661503700907965]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10646311560375116,0.20268350898960322],[0.7202677089826546,0.014651881144204001]],"imag":[[0.17492149421575898,-0.9575946277318653],[0.6627839039039394,0.20424800244229466]]},{"name":"u","qubits":[1],"real":[[0.9999181958090265,0.0],[0.0,0.9999181958090265]],"imag":[[-0.012790687628948536,0.0],[0.0,0.012790687628948536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5237034623077025,0.0],[0.0,0.5237034623077025]],"imag":[[-0.8519006301012606,0.0],[0.0,0.8519006301012606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02371941530263877,0.13346486217632014],[0.2228066928036569,-0.22705349187831692]],"imag":[[-0.9269866792575636,-0.34974307195567367],[0.3008159960152261,-0.8990626374225141]]},{"name":"u","qubits":[1],"real":[[0.920362967611837,-0.3910652219882672],[0.3910652219882672,0.920362967611837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9912415915583531,0.1320609978943935],[-0.1320609978943935,0.9912415915583531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7425945025928108,0.4891507600026046],[-0.6612557881890906,0.4474929142635864]],"imag":[[0.0990904896264911,-0.44661618149524374],[0.03840914176263983,-0.600845747342331]]},{"name":"u","qubits":[1],"real":[[0.9738385089779232,0.0],[0.0,0.9738385089779232]],"imag":[[0.2272411899978861,0.0],[0.0,-0.2272411899978861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8628919186141819,0.0],[0.0,0.8628919186141819]],"imag":[[0.505388500848937,0.0],[0.0,-0.505388500848937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38443850787033584,-0.3779597493754425],[0.004155092856718619,-0.35219843550881724]],"imag":[[0.7788989902363865,0.32042132345900465],[-0.49548575345666546,0.7939980260365727]]},{"name":"u","qubits":[2],"real":[[0.6663559491259867,-0.7456337901841664],[0.7456337901841664,0.6663559491259867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.98518716320345,0.1714825164824065],[-0.1714825164824065,0.98518716320345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9966286346507692,-0.0820448937725166],[0.0820448937725166,0.9966286346507692]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9492267657230335,0.3145926687559474],[-0.3145926687559474,0.9492267657230335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5375479328176949,0.36356043939174215],[-0.4426575545061692,-0.8122108286315372]],"imag":[[0.6776325396189958,-0.34594821589685393],[0.23645433092153517,0.29741756619395987]]},{"name":"u","qubits":[1],"real":[[0.9978886244726247,0.0],[0.0,0.9978886244726247]],"imag":[[0.06494838834130455,0.0],[0.0,-0.06494838834130455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8743440364582165,0.0],[0.0,0.8743440364582165]],"imag":[[-0.48530661020632415,0.0],[0.0,0.48530661020632415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0955103233139889,-0.5425101282999881],[-0.24357593789752682,-0.7295362615914642]],"imag":[[0.730617992093307,-0.403432631875425],[-0.6306709841488999,-0.1034490949846773]]},{"name":"u","qubits":[1],"real":[[0.7480846770869515,-0.6636032820199969],[0.6636032820199969,0.7480846770869515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9928821524229895,0.11910092946695049],[-0.11910092946695049,0.9928821524229895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010475851200414657,0.3678410748396125],[0.21427869364254604,0.045604788818335684]],"imag":[[0.21477827263989988,0.9046841956198233],[-0.9528091055370386,0.21014198317658317]]},{"name":"u","qubits":[1],"real":[[0.6984632927051876,0.0],[0.0,0.6984632927051876]],"imag":[[-0.7156458822234831,0.0],[0.0,0.7156458822234831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8475939975956234,0.0],[0.0,0.8475939975956234]],"imag":[[-0.530645281934995,0.0],[0.0,0.530645281934995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8163977914021798,-0.5567251396561917],[0.5404061333384187,-0.6734135720237086]],"imag":[[0.01984273886528787,0.15217762904829638],[-0.20263791095988476,0.4619667186132594]]},{"name":"u","qubits":[2],"real":[[0.851214892608066,0.0],[0.0,0.851214892608066]],"imag":[[-0.5248173078341059,0.0],[0.0,0.5248173078341059]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8505138526298256,0.0],[0.0,0.8505138526298256]],"imag":[[0.525952646618278,0.0],[0.0,-0.525952646618278]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9050846805658227,0.0],[0.0,0.9050846805658227]],"imag":[[0.4252313734957273,0.0],[0.0,-0.4252313734957273]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979073571707173,0.0],[0.0,0.9979073571707173]],"imag":[[0.0646599296671015,0.0],[0.0,-0.0646599296671015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4821788278107785,0.15396272248739104],[0.20815055613832462,0.5471080781205252]],"imag":[[0.6682775810351967,-0.5451643172301723],[0.526860511593036,0.6162500289318417]]},{"name":"u","qubits":[1],"real":[[0.912715301781302,0.0],[0.0,0.912715301781302]],"imag":[[0.40859610606840924,0.0],[0.0,-0.40859610606840924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6073726300234381,0.0],[0.0,0.6073726300234381]],"imag":[[0.794417074525977,0.0],[0.0,-0.794417074525977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5489084051748414,0.6695111821456592],[-0.6128718626336547,-0.3860933673846144]],"imag":[[0.49020614326942413,-0.10075850738895994],[-0.28772483351508543,-0.626525667337165]]},{"name":"u","qubits":[1],"real":[[0.6074998456219488,-0.7943197955290479],[0.7943197955290479,0.6074998456219488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9158544468379807,0.4015104384783743],[-0.4015104384783743,0.9158544468379807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27330278457007795,0.8632948855860094],[0.7717988369584845,0.28557833409274547]],"imag":[[0.09186949930809796,0.41423124407045875],[-0.5667381567467045,0.039742069066560644]]},{"name":"u","qubits":[1],"real":[[0.9753467130279156,0.0],[0.0,0.9753467130279156]],"imag":[[0.22067802198143946,0.0],[0.0,-0.22067802198143946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4623946827140849,0.0],[0.0,0.4623946827140849]],"imag":[[0.8866742115330415,0.0],[0.0,-0.8866742115330415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3879510411908189,0.11761076528487621],[-0.17859683940520626,0.8206056356628338]],"imag":[[0.8134396038157068,0.4171063515126703],[-0.39485841707829467,0.37255387548016594]]},{"name":"u","qubits":[3],"real":[[0.9962403613794268,0.0],[0.0,0.9962403613794268]],"imag":[[0.08663222471222191,0.0],[0.0,-0.08663222471222191]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9441516210393269,0.0],[0.0,0.9441516210393269]],"imag":[[-0.32951132983375736,0.0],[0.0,0.32951132983375736]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9726633720062754,0.0],[0.0,0.9726633720062754]],"imag":[[-0.23221964765579553,0.0],[0.0,0.23221964765579553]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.909234866516182,0.0],[0.0,0.909234866516182]],"imag":[[-0.4162835061725371,0.0],[0.0,0.4162835061725371]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999348320084371,0.0],[0.0,0.9999348320084371]],"imag":[[0.011416292579409893,0.0],[0.0,-0.011416292579409893]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9209424145767705,0.0],[0.0,0.9209424145767705]],"imag":[[0.3896986900587526,0.0],[0.0,-0.3896986900587526]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9071009396194712,0.0],[0.0,0.9071009396194712]],"imag":[[0.4209131565316916,0.0],[0.0,-0.4209131565316916]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9347065255083393,0.0],[0.0,0.9347065255083393]],"imag":[[-0.355420470952544,0.0],[0.0,0.355420470952544]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2726836115615347,-0.2813979273151665],[-0.2808134760951488,-0.2718561295257419]],"imag":[[-0.7515114190526098,0.5307442336210724],[-0.5310536947076542,-0.7518111530297965]]},{"name":"u","qubits":[1],"real":[[0.698009393039802,0.0],[0.0,0.698009393039802]],"imag":[[0.7160886029174094,0.0],[0.0,-0.7160886029174094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8753052645427316,0.0],[0.0,0.8753052645427316]],"imag":[[0.48357077441030133,0.0],[0.0,-0.48357077441030133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7703731071326585,0.01418240216894964],[0.24195339526140935,-0.7138903680698537]],"imag":[[-0.019701624734545044,-0.637131055010122],[-0.5895724521304139,-0.29021271610233756]]},{"name":"u","qubits":[1],"real":[[0.8627348711262074,-0.505656545634333],[0.505656545634333,0.8627348711262074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9935840156731386,0.11309643583614981],[-0.11309643583614981,0.9935840156731386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.788836156051846,-0.23269347627917145],[-0.46635540023243705,0.19218057012538195]],"imag":[[-0.3779829203331644,-0.4251119581226507],[-0.13182970649972414,-0.8533464698611714]]},{"name":"u","qubits":[1],"real":[[0.9569487263589147,0.0],[0.0,0.9569487263589147]],"imag":[[-0.2902570156258949,0.0],[0.0,0.2902570156258949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8715036998988436,0.0],[0.0,0.8715036998988436]],"imag":[[0.4903889283646464,0.0],[0.0,-0.4903889283646464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4104761092768714,-0.4934011618680846],[-0.5366772601025036,-0.5349385230386556]],"imag":[[-0.6143978003398028,0.45888996515260316],[0.40743370643505045,-0.5097215611671615]]},{"name":"u","qubits":[2],"real":[[0.9252176817240584,0.0],[0.0,0.9252176817240584]],"imag":[[0.37943674232361724,0.0],[0.0,-0.37943674232361724]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970109289110619,0.0],[0.0,0.9970109289110619]],"imag":[[-0.07726064736915916,0.0],[0.0,0.07726064736915916]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9424957106070467,0.0],[0.0,0.9424957106070467]],"imag":[[-0.33421824529387684,0.0],[0.0,0.33421824529387684]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7780727479023312,0.0],[0.0,0.7780727479023312]],"imag":[[-0.6281741788482836,0.0],[0.0,0.6281741788482836]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39011835753596324,-0.626369389644328],[0.07293703843372078,0.15811035744263818]],"imag":[[-0.13788121484130453,-0.6606495481145207],[0.9074561290397712,-0.3823672019957163]]},{"name":"u","qubits":[1],"real":[[0.44139675371623954,0.0],[0.0,0.44139675371623954]],"imag":[[0.8973120448365581,0.0],[0.0,-0.8973120448365581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9495098349466926,0.0],[0.0,0.9495098349466926]],"imag":[[0.31373726801179447,0.0],[0.0,-0.31373726801179447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6846220662823961,0.08931124993514283],[-0.4976336720703462,-0.7185491876132861]],"imag":[[-0.5274952353915994,0.495040305059503],[0.07349919333003954,-0.48025582972193376]]},{"name":"u","qubits":[1],"real":[[0.8435355240397236,-0.5370733838899754],[0.5370733838899754,0.8435355240397236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8857964229112164,0.46407402120533897],[-0.46407402120533897,0.8857964229112164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5597219477757379,0.7976085536918942],[-0.2579947969901987,0.39274947946800687]],"imag":[[-0.22478632824576397,-0.0017443879863356811],[0.7547324907130392,-0.4577831348637561]]},{"name":"u","qubits":[1],"real":[[0.9932295869854479,0.0],[0.0,0.9932295869854479]],"imag":[[-0.11616792817605238,0.0],[0.0,0.11616792817605238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.20225516434098934,0.0],[0.0,0.20225516434098934]],"imag":[[0.9793328588878244,0.0],[0.0,-0.9793328588878244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17019043447767146,0.3062113846504046],[-0.6585721411666681,-0.6605212899745274]],"imag":[[-0.7176068474620975,0.6019221016031007],[0.14952713254443728,0.32807925414840655]]},{"name":"u","qubits":[2],"real":[[0.6853401622296305,-0.7282230853488949],[0.7282230853488949,0.6853401622296305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9851050836562363,0.17195340692943487],[-0.17195340692943487,0.9851050836562363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995447754019485,-0.03017021654990692],[0.03017021654990692,0.9995447754019485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9675625296656255,0.25263165119805453],[-0.25263165119805453,0.9675625296656255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42836829902667595,0.6579053005166222],[0.8637853612320132,0.4395022633866263]],"imag":[[-0.21935855055246653,0.5792607722266767],[0.14918872748901973,0.19610031562830102]]},{"name":"u","qubits":[1],"real":[[0.8715135997149831,0.0],[0.0,0.8715135997149831]],"imag":[[0.49037133430884017,0.0],[0.0,-0.49037133430884017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.609541739947037,0.0],[0.0,0.609541739947037]],"imag":[[-0.7927539765036431,0.0],[0.0,0.7927539765036431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8214927882850123,0.23761439674788898],[-0.05386458096502767,-0.17699353753752284]],"imag":[[0.49888683409179674,-0.1407157561317019],[-0.2708507568441369,-0.9446754797835992]]},{"name":"u","qubits":[1],"real":[[0.5345383357434148,-0.845144228886798],[0.845144228886798,0.5345383357434148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9823475316749608,0.18706503417825546],[-0.18706503417825546,0.9823475316749608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7218968981014924,0.2851848486620762],[-0.5353016064797744,0.5830750193354909]],"imag":[[-0.12990615845490253,0.6169755753678764],[0.4188573129445231,0.44501040810298326]]},{"name":"u","qubits":[1],"real":[[0.9734873104703181,0.0],[0.0,0.9734873104703181]],"imag":[[-0.22874102463980175,0.0],[0.0,0.22874102463980175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.907631733444867,0.0],[0.0,0.907631733444867]],"imag":[[0.4197673599076824,0.0],[0.0,-0.4197673599076824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3583926356810969,0.1121028226432961],[-0.2519073056936379,0.713427273801883]],"imag":[[-0.7205266191257955,-0.5829485971988555],[0.5375302960381673,-0.3723243413677186]]},{"name":"u","qubits":[2],"real":[[0.8939414576355857,0.0],[0.0,0.8939414576355857]],"imag":[[0.4481837461581625,0.0],[0.0,-0.4481837461581625]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9324579671290634,0.0],[0.0,0.9324579671290634]],"imag":[[-0.3612784792061861,0.0],[0.0,0.3612784792061861]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7753727342687775,0.0],[0.0,0.7753727342687775]],"imag":[[-0.6315038582246032,0.0],[0.0,0.6315038582246032]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9966419760441834,0.0],[0.0,0.9966419760441834]],"imag":[[-0.08188266963616624,0.0],[0.0,0.08188266963616624]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26230186101328035,-0.657827347935337],[-0.6088843510574421,-0.44862607913498626]],"imag":[[-0.5838057998768429,0.39702859096983273],[0.46864524832381144,-0.45647137849030467]]},{"name":"u","qubits":[1],"real":[[0.948384443811406,0.0],[0.0,0.948384443811406]],"imag":[[0.31712292054742786,0.0],[0.0,-0.31712292054742786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9078934234912336,0.0],[0.0,0.9078934234912336]],"imag":[[-0.4192010634306259,0.0],[0.0,0.4192010634306259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5966032358297564,-0.07708027629103775],[0.12744585078255616,-0.9918161278313609]],"imag":[[0.7923508906838818,0.10150505424273598],[-0.001483289666217714,0.007491564835304742]]},{"name":"u","qubits":[1],"real":[[0.6277240299993347,-0.7784359589339346],[0.7784359589339346,0.6277240299993347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9604527986033116,0.27844285168606264],[-0.27844285168606264,0.9604527986033116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2351283091479543,-0.22817447619774123],[-0.5280613884105706,-0.43443227322414535]],"imag":[[-0.6150323577060702,0.7172072821880874],[0.5362844835361518,0.4947915952899414]]},{"name":"u","qubits":[1],"real":[[0.9671402377299546,0.0],[0.0,0.9671402377299546]],"imag":[[-0.25424350643358995,0.0],[0.0,0.25424350643358995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7739570309368898,0.0],[0.0,0.7739570309368898]],"imag":[[-0.6332381181383147,0.0],[0.0,0.6332381181383147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45229684981756213,0.33586847091415545],[0.39192568335388195,0.8262949438846784]],"imag":[[-0.8008164843804768,0.20325572128574956],[0.022688691394521524,-0.40387640154014076]]},{"name":"u","qubits":[4],"real":[[0.9994935979429633,0.0],[0.0,0.9994935979429633]],"imag":[[-0.03182055422254582,0.0],[0.0,0.03182055422254582]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9811304752185754,0.0],[0.0,0.9811304752185754]],"imag":[[-0.19334681429331174,0.0],[0.0,0.19334681429331174]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9986605327474012,0.0],[0.0,0.9986605327474012]],"imag":[[0.05174108940365369,0.0],[0.0,-0.05174108940365369]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9976486449608211,0.0],[0.0,0.9976486449608211]],"imag":[[-0.06853598476594282,0.0],[0.0,0.06853598476594282]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9647633389080555,0.0],[0.0,0.9647633389080555]],"imag":[[0.26311917432787046,0.0],[0.0,-0.26311917432787046]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9752400091362126,0.0],[0.0,0.9752400091362126]],"imag":[[-0.22114910033730653,0.0],[0.0,0.22114910033730653]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9998649056525707,0.0],[0.0,0.9998649056525707]],"imag":[[0.01643686236408308,0.0],[0.0,-0.01643686236408308]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9079511826428824,0.0],[0.0,0.9079511826428824]],"imag":[[0.41907594769610806,0.0],[0.0,-0.41907594769610806]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.8979332123212153,0.0],[0.0,0.8979332123212153]],"imag":[[0.440131737336111,0.0],[0.0,-0.440131737336111]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9993062410133167,0.0],[0.0,0.9993062410133167]],"imag":[[0.03724294123501774,0.0],[0.0,-0.03724294123501774]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9822884750184341,0.0],[0.0,0.9822884750184341]],"imag":[[-0.18737489652020947,0.0],[0.0,0.18737489652020947]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9993157025724363,0.0],[0.0,0.9993157025724363]],"imag":[[-0.036988195308205754,0.0],[0.0,0.036988195308205754]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9411466883019315,0.0],[0.0,0.9411466883019315]],"imag":[[-0.33799838919484076,0.0],[0.0,0.33799838919484076]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9982184298306466,0.0],[0.0,0.9982184298306466]],"imag":[[-0.05966545354255257,0.0],[0.0,0.05966545354255257]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9747725031357611,0.0],[0.0,0.9747725031357611]],"imag":[[-0.22320073281788894,0.0],[0.0,0.22320073281788894]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9936027489937939,0.0],[0.0,0.9936027489937939]],"imag":[[0.1129317368677901,0.0],[0.0,-0.1129317368677901]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.3871469818682592,0.8837410627303133],[-0.20260525279251984,-0.016731683690585145]],"imag":[[-0.16842327345889088,0.20187260693810452],[0.8835733851404587,0.4218640010396582]]},{"name":"u","qubits":[1],"real":[[0.9988794925772788,0.0],[0.0,0.9988794925772788]],"imag":[[-0.04732609542903431,0.0],[0.0,0.04732609542903431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.775205481247816,0.0],[0.0,0.775205481247816]],"imag":[[-0.6317091592207146,0.0],[0.0,0.6317091592207146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08332101411410187,-0.46228643557980365],[-0.40185666390650937,-0.5465104468941567]],"imag":[[-0.8773259571383221,0.09822436061000744],[0.24873277872499158,-0.6913534247381905]]},{"name":"u","qubits":[1],"real":[[0.6851235096024214,-0.7284269191827418],[0.7284269191827418,0.6851235096024214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8212934649501935,0.5705059547718194],[-0.5705059547718194,0.8212934649501935]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.444035227222261,0.018621574239583],[0.4859537706184558,0.5347192070428856]],"imag":[[0.29879577620647346,-0.8445158601705985],[-0.6909433652106018,0.02283787451978673]]},{"name":"u","qubits":[1],"real":[[0.6242492274254409,0.0],[0.0,0.6242492274254409]],"imag":[[0.7812252569257732,0.0],[0.0,-0.7812252569257732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9847088701510828,0.0],[0.0,0.9847088701510828]],"imag":[[-0.17420803955552136,0.0],[0.0,0.17420803955552136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9440105626648965,0.21219063171912267],[-0.061691434810833154,0.4986181615859867]],"imag":[[-0.21353490423959143,-0.1349890294028896],[0.2438053918999235,0.8295378392141711]]},{"name":"u","qubits":[2],"real":[[0.8942931057642831,0.0],[0.0,0.8942931057642831]],"imag":[[-0.44748166552661434,0.0],[0.0,0.44748166552661434]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9538781916759063,0.0],[0.0,0.9538781916759063]],"imag":[[0.3001939297272732,0.0],[0.0,-0.3001939297272732]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994180888846669,0.0],[0.0,0.9994180888846669]],"imag":[[0.03410987555122462,0.0],[0.0,-0.03410987555122462]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7979848578675309,0.0],[0.0,0.7979848578675309]],"imag":[[0.6026774980154282,0.0],[0.0,-0.6026774980154282]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9602321708435411,0.2716429433240366],[0.27166241720345585,0.9569901473899569]],"imag":[[-0.06426973140540011,-0.005804398714122051],[-0.004807367403685485,-0.10171665594371465]]},{"name":"u","qubits":[1],"real":[[0.7262999904391021,0.0],[0.0,0.7262999904391021]],"imag":[[-0.6873778610692668,0.0],[0.0,0.6873778610692668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7473871803322949,0.0],[0.0,0.7473871803322949]],"imag":[[0.6643887436395515,0.0],[0.0,-0.6643887436395515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9505914844954613,0.30334517340444583],[-0.23624436860300485,-0.6099404504444418]],"imag":[[-0.05238408841215343,-0.04016768176244784],[0.19447451038454938,0.7309862584383436]]},{"name":"u","qubits":[1],"real":[[0.7649794870655254,-0.6440546439309055],[0.6440546439309055,0.7649794870655254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8559037440791729,0.5171351669256827],[-0.5171351669256827,0.8559037440791729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8402615983730405,0.35501194081007015],[0.000948273440295204,0.38053626173820393]],"imag":[[0.4095786963024271,-0.013124774933474428],[-0.35525320352147377,-0.8538070131285675]]},{"name":"u","qubits":[1],"real":[[0.9470478798679373,0.0],[0.0,0.9470478798679373]],"imag":[[-0.32109237492915493,0.0],[0.0,0.32109237492915493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5907492351443175,0.0],[0.0,0.5907492351443175]],"imag":[[0.8068552169853052,0.0],[0.0,-0.8068552169853052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5256637827644024,-0.13023358516747333],[-0.49874004670125854,0.8347023451000951]],"imag":[[-0.6860991536520621,-0.4857826181968329],[0.06483752512372723,0.22433558843094528]]},{"name":"u","qubits":[2],"real":[[0.6929533397998043,-0.7209824331149108],[0.7209824331149108,0.6929533397998043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9743983833444905,0.22482835794366202],[-0.22482835794366202,0.9743983833444905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987555947443957,-0.04987245699550528],[0.04987245699550528,0.9987555947443957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9202168287739225,0.3914089779773394],[-0.3914089779773394,0.9202168287739225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5558046145163134,0.8068200311112579],[-0.6292299220903746,-0.5520813976067395]],"imag":[[-0.1403119419376597,-0.1429518339500596],[-0.5248461627736234,-0.15431247838244824]]},{"name":"u","qubits":[1],"real":[[0.8760593755813011,0.0],[0.0,0.8760593755813011]],"imag":[[-0.482203246003281,0.0],[0.0,0.482203246003281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6759709967173197,0.0],[0.0,0.6759709967173197]],"imag":[[-0.736928226896618,0.0],[0.0,0.736928226896618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7954434186294828,-0.2367548299482366],[0.05683094655992183,-0.3639677968750452]],"imag":[[-0.5036594467079367,-0.23988347170465465],[-0.3322155520351201,0.8682917213339244]]},{"name":"u","qubits":[1],"real":[[0.6210253649129005,-0.7837904669838737],[0.7837904669838737,0.6210253649129005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.910944931759665,0.41252797638630434],[-0.41252797638630434,0.910944931759665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34094458176435255,-0.7924422203956085],[-0.3355443208149594,0.3705163705348766]],"imag":[[0.37307540057521277,0.3414774736137847],[0.7949726702346455,-0.34372384484421037]]},{"name":"u","qubits":[1],"real":[[0.9137369523555267,0.0],[0.0,0.9137369523555267]],"imag":[[0.4063062661343459,0.0],[0.0,-0.4063062661343459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5893280340336323,0.0],[0.0,0.5893280340336323]],"imag":[[-0.8078938471742769,0.0],[0.0,0.8078938471742769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5487371708850399,-0.39073535232852347],[-0.5355137040903161,-0.5129643740675336]],"imag":[[0.49502205976415414,-0.5487864448732688],[-0.40873677393575203,0.5320027004645435]]},{"name":"u","qubits":[2],"real":[[0.9416577550780558,0.0],[0.0,0.9416577550780558]],"imag":[[-0.33657194223725223,0.0],[0.0,0.33657194223725223]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990348772009107,0.0],[0.0,0.9990348772009107]],"imag":[[0.04392395856660964,0.0],[0.0,-0.04392395856660964]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9464772836622025,0.0],[0.0,0.9464772836622025]],"imag":[[-0.32277043159406443,0.0],[0.0,0.32277043159406443]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6929535198773439,0.0],[0.0,0.6929535198773439]],"imag":[[0.7209822600380675,0.0],[0.0,-0.7209822600380675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6609940125587737,-0.004070789537907991],[0.06963239542951327,-0.811208710546283]],"imag":[[0.6891868520704296,0.29680267345029493],[-0.28854761790985606,0.5038174566637534]]},{"name":"u","qubits":[1],"real":[[0.9993920170193819,0.0],[0.0,0.9993920170193819]],"imag":[[-0.03486540287923933,0.0],[0.0,0.03486540287923933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4647008618768976,0.0],[0.0,0.4647008618768976]],"imag":[[0.8854677345735804,0.0],[0.0,-0.8854677345735804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05712444488411994,0.32942958773738773],[0.3602000869432771,0.7706702737273524]],"imag":[[-0.8177193862107593,0.4685594411971175],[0.44533998313405,0.27927679098204294]]},{"name":"u","qubits":[1],"real":[[0.6756656193173564,-0.7372082276212694],[0.7372082276212694,0.6756656193173564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8754627017082364,0.4832856897506025],[-0.4832856897506025,0.8754627017082364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40120616218984656,-0.27993044707965004],[-0.2607712404982732,0.5315286741684647]],"imag":[[-0.8663272835180693,0.10074521353833595],[-0.14320968326928693,-0.7930741549714104]]},{"name":"u","qubits":[1],"real":[[0.8339097281508182,0.0],[0.0,0.8339097281508182]],"imag":[[0.551900865459938,0.0],[0.0,-0.551900865459938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7442146628786582,0.0],[0.0,0.7442146628786582]],"imag":[[-0.6679405179777651,0.0],[0.0,0.6679405179777651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8696984268043533,0.3228845379082296],[0.08360750411590653,-0.29004798158076195]],"imag":[[0.369253999093492,0.054970044090265416],[0.31667951595107213,0.8992196827324397]]},{"name":"u","qubits":[3],"real":[[0.9942739196870125,0.0],[0.0,0.9942739196870125]],"imag":[[0.10686146466441629,0.0],[0.0,-0.10686146466441629]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.96631691082796,0.0],[0.0,0.96631691082796]],"imag":[[-0.2573550618268627,0.0],[0.0,0.2573550618268627]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9986183812077359,0.0],[0.0,0.9986183812077359]],"imag":[[0.05254834644440373,0.0],[0.0,-0.05254834644440373]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824799932981602,0.0],[0.0,0.9824799932981602]],"imag":[[-0.18636808409394356,0.0],[0.0,0.18636808409394356]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.983217013528157,0.0],[0.0,0.983217013528157]],"imag":[[0.1824398649110767,0.0],[0.0,-0.1824398649110767]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9743687725187189,0.0],[0.0,0.9743687725187189]],"imag":[[0.22495665169175397,0.0],[0.0,-0.22495665169175397]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9790128701354323,0.0],[0.0,0.9790128701354323]],"imag":[[-0.20379843009499182,0.0],[0.0,0.20379843009499182]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7419306209940448,0.0],[0.0,0.7419306209940448]],"imag":[[-0.6704766615113393,0.0],[0.0,0.6704766615113393]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6881216070331524,-0.5595100496295489],[-0.19117104341934213,0.7078262707998949]],"imag":[[0.28246136070375716,-0.3655854729157509],[0.6404356843598378,-0.2286432520806611]]},{"name":"u","qubits":[1],"real":[[0.9033273129911377,0.0],[0.0,0.9033273129911377]],"imag":[[-0.4289519385714573,0.0],[0.0,0.4289519385714573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9268496599346082,0.0],[0.0,0.9268496599346082]],"imag":[[0.37543269420643305,0.0],[0.0,-0.37543269420643305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7261446222415464,-0.08136783073570264],[0.10658799031706793,-0.7684651777581306]],"imag":[[-0.5921841149738027,-0.3397222949465368],[-0.3326724543489351,0.5361243409982326]]},{"name":"u","qubits":[1],"real":[[0.594659279344565,-0.8039778240034998],[0.8039778240034998,0.594659279344565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9598886154100978,0.2803816078242032],[-0.2803816078242032,0.9598886154100978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3549097427688914,0.1981362891125411],[0.06578065985650139,0.3165525082879187]],"imag":[[-0.23391277784525596,0.8832133931192092],[-0.9027717273138756,-0.2836734436780994]]},{"name":"u","qubits":[1],"real":[[0.9993496469666562,0.0],[0.0,0.9993496469666562]],"imag":[[-0.036059438537222654,0.0],[0.0,0.036059438537222654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4083117000761656,0.0],[0.0,0.4083117000761656]],"imag":[[-0.9128425688917621,0.0],[0.0,0.9128425688917621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.061607165030629574,-0.11200481658184011],[0.4680271126262287,-0.8162848248155818]],"imag":[[-0.8525776083969243,-0.5067256653649368],[0.224202142549586,-0.2536988488320848]]},{"name":"u","qubits":[2],"real":[[0.9988956553608319,0.0],[0.0,0.9988956553608319]],"imag":[[0.04698371740565222,0.0],[0.0,-0.04698371740565222]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8758952279813506,0.0],[0.0,0.8758952279813506]],"imag":[[-0.4825013467333515,0.0],[0.0,0.4825013467333515]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9443659531538009,0.0],[0.0,0.9443659531538009]],"imag":[[-0.328896559002847,0.0],[0.0,0.328896559002847]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996921658360681,0.0],[0.0,0.996921658360681]],"imag":[[-0.07840412674974136,0.0],[0.0,0.07840412674974136]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5299965326964376,-0.2821460888341311],[0.8089648812347515,0.24791422829006876]],"imag":[[0.08005791016181729,0.7956682668712375],[0.24139226847420153,-0.4752306061914185]]},{"name":"u","qubits":[1],"real":[[0.9979559925268352,0.0],[0.0,0.9979559925268352]],"imag":[[0.06390490575675177,0.0],[0.0,-0.06390490575675177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7511613795408264,0.0],[0.0,0.7511613795408264]],"imag":[[-0.6601186119829697,0.0],[0.0,0.6601186119829697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09711518711459077,-0.6174532016591365],[0.4587153339504462,0.2590634745730502]],"imag":[[0.7551788621852981,0.1975476405860076],[0.45809799054235883,-0.7159696848344362]]},{"name":"u","qubits":[1],"real":[[0.8879748244748589,-0.45989206461825766],[0.45989206461825766,0.8879748244748589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9758595588058482,0.21839899607657381],[-0.21839899607657381,0.9758595588058482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.467761989698465,0.3244990667692412],[-0.7650512042581826,0.1762205403927376]],"imag":[[0.44146830346373545,0.6935451057401212],[0.03164036809662457,-0.6185805227401744]]},{"name":"u","qubits":[1],"real":[[0.9696634213915416,0.0],[0.0,0.9696634213915416]],"imag":[[-0.24444395925293297,0.0],[0.0,0.24444395925293297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8700210843656963,0.0],[0.0,0.8700210843656963]],"imag":[[-0.49301451576919936,0.0],[0.0,0.49301451576919936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3955144206985366,-0.5420062230225792],[0.32872632392908463,0.20990559632339606]],"imag":[[-0.7346129066425989,-0.1007048887512986],[-0.4425508155790516,0.8074821485447876]]},{"name":"u","qubits":[2],"real":[[0.7391293599469839,-0.6735635005434616],[0.6735635005434616,0.7391293599469839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9883029451473606,0.15250340525067982],[-0.15250340525067982,0.9883029451473606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9949974050271668,0.0999007707137648],[-0.0999007707137648,0.9949974050271668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9389665946961717,0.3440083342663011],[-0.3440083342663011,0.9389665946961717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45064924206945767,-0.3514053340807351],[0.8406745455140899,-0.27237714410583574]],"imag":[[0.04492656491561861,-0.8193968242351891],[-0.2969228399968326,-0.3618201583406358]]},{"name":"u","qubits":[1],"real":[[0.869823334865827,0.0],[0.0,0.869823334865827]],"imag":[[-0.49336332060955995,0.0],[0.0,0.49336332060955995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.760790253793822,0.0],[0.0,0.760790253793822]],"imag":[[0.6489978349211435,0.0],[0.0,-0.6489978349211435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.756877271524137,0.26737835527400877],[0.07685471611930847,-0.2311802744096042]],"imag":[[-0.45255538375460613,0.38838027191898583],[0.46521368541254243,0.8510142538400876]]},{"name":"u","qubits":[1],"real":[[0.7505681718229098,-0.6607930231520419],[0.6607930231520419,0.7505681718229098]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9734226635262517,0.2290159778999221],[-0.2290159778999221,0.9734226635262517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17417537339603925,0.09773919153042256],[-0.2322582205541593,-0.16047356499003393]],"imag":[[-0.08657500392410479,-0.9760198555546249],[-0.9530077790778559,0.10991145045671007]]},{"name":"u","qubits":[1],"real":[[0.9760273620973992,0.0],[0.0,0.9760273620973992]],"imag":[[0.21764785419845603,0.0],[0.0,-0.21764785419845603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8010439259172842,0.0],[0.0,0.8010439259172842]],"imag":[[0.5986055702639463,0.0],[0.0,-0.5986055702639463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4058286026551823,-0.051696759634820594],[-0.186662751141869,-0.06500158761769564]],"imag":[[0.8647071314176971,-0.291396923775079],[0.22965569768344152,0.9529900689224728]]},{"name":"u","qubits":[2],"real":[[0.9990843904482187,0.0],[0.0,0.9990843904482187]],"imag":[[-0.04278294943912995,0.0],[0.0,0.04278294943912995]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9980255079954845,0.0],[0.0,0.9980255079954845]],"imag":[[-0.06280991474564412,0.0],[0.0,0.06280991474564412]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9553107759091589,0.0],[0.0,0.9553107759091589]],"imag":[[-0.29560331769423837,0.0],[0.0,0.29560331769423837]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8230983589133669,0.0],[0.0,0.8230983589133669]],"imag":[[-0.5678988391906803,0.0],[0.0,0.5678988391906803]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1325614103984689,-0.9221073705238509],[0.8808599292428341,-0.027035715557688855]],"imag":[[-0.36301081964639753,-0.01919933640547631],[-0.2733795938747617,0.3855106390120306]]},{"name":"u","qubits":[1],"real":[[0.7621636441406404,0.0],[0.0,0.7621636441406404]],"imag":[[-0.6473844140464452,0.0],[0.0,0.6473844140464452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7354476408359734,0.0],[0.0,0.7354476408359734]],"imag":[[-0.6775815578871677,0.0],[0.0,0.6775815578871677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9215061929131028,0.3382137187626998],[0.3570214513974256,0.90824261981598]],"imag":[[-0.15107791734581347,0.1166759604801133],[0.023183670014199638,0.2170104703385395]]},{"name":"u","qubits":[1],"real":[[0.5882658005598163,-0.8086676374702517],[0.8086676374702517,0.5882658005598163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9924532234430776,0.12262381203275578],[-0.12262381203275578,0.9924532234430776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5747421714780653,-0.004294633819935883],[0.45290923245182546,0.8075667273764512]],"imag":[[0.5745872243717605,-0.582668442627355],[0.3665981247542504,-0.09118674750781873]]},{"name":"u","qubits":[1],"real":[[0.815258786173476,0.0],[0.0,0.815258786173476]],"imag":[[0.5790968067317851,0.0],[0.0,-0.5790968067317851]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8488285605594913,0.0],[0.0,0.8488285605594913]],"imag":[[0.528668208594485,0.0],[0.0,-0.528668208594485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8588748997030806,-0.3944434726151737],[0.4062905831875982,-0.8863407817849166]],"imag":[[0.2995275542685012,0.13050478077540195],[0.08686260937270139,-0.20440858017938093]]},{"name":"u","qubits":[3],"real":[[0.7182330158871397,-0.695802655132663],[0.695802655132663,0.7182330158871397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935653697395508,0.11326012561492968],[-0.11326012561492968,0.9935653697395508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999521407129115,0.009783469919497382],[-0.009783469919497382,0.9999521407129115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9738284043592955,0.22728448883069094],[-0.22728448883069094,0.9738284043592955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997113146049336,-0.024026806922175084],[0.024026806922175084,0.9997113146049336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9969088111884392,-0.0785673098359166],[0.0785673098359166,0.9969088111884392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999986945437539,-0.0016158312993288767],[0.0016158312993288767,0.9999986945437539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8671951277371666,0.49796848336909766],[-0.49796848336909766,0.8671951277371666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.41837163271860994,0.2990607043117297],[-0.8427400197474701,-0.20519688647323797]],"imag":[[0.33055586310290963,-0.7913663459114415],[0.07407602460100553,-0.49213437136318167]]},{"name":"u","qubits":[1],"real":[[0.9292116321096501,0.0],[0.0,0.9292116321096501]],"imag":[[-0.36954802496038375,0.0],[0.0,0.36954802496038375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7913302977795597,0.0],[0.0,0.7913302977795597]],"imag":[[-0.6113888777334058,0.0],[0.0,0.6113888777334058]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6203060673515786,0.2987534783958131],[0.06366646620076712,-0.8982327799474503]],"imag":[[-0.6565175909634594,-0.3081418418663021],[-0.42444271302952225,-0.09472506249942994]]},{"name":"u","qubits":[1],"real":[[0.9090622178225551,-0.4166603942391661],[0.4166603942391661,0.9090622178225551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.920956686150154,0.38966496151864444],[-0.38966496151864444,0.920956686150154]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08203760606647247,-0.07151008073278177],[-0.7182563382986411,-0.6742105234807297]],"imag":[[0.680839771417492,-0.7243019710042563],[-0.11762172138209712,-0.12535203700291794]]},{"name":"u","qubits":[1],"real":[[0.9940948507615296,0.0],[0.0,0.9940948507615296]],"imag":[[0.1085146427419463,0.0],[0.0,-0.1085146427419463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8647463297948454,0.0],[0.0,0.8647463297948454]],"imag":[[0.5022089058413286,0.0],[0.0,-0.5022089058413286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18850249130070496,-0.46087415095042694],[0.4001959292149883,0.5713611757319902]],"imag":[[0.8531404993672163,-0.15560564288806336],[0.2765163961732407,-0.6610055277781521]]},{"name":"u","qubits":[2],"real":[[0.9894461355621286,0.0],[0.0,0.9894461355621286]],"imag":[[-0.1449011553479473,0.0],[0.0,0.1449011553479473]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9622520636365275,0.0],[0.0,0.9622520636365275]],"imag":[[-0.2721598170693907,0.0],[0.0,0.2721598170693907]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.4355236008973835,0.0],[0.0,0.4355236008973835]],"imag":[[0.900177312012126,0.0],[0.0,-0.900177312012126]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942156472141819,0.0],[0.0,0.9942156472141819]],"imag":[[-0.10740226643086036,0.0],[0.0,0.10740226643086036]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.035876308133402375,-0.527503736224571],[0.5420385598766893,-0.3968053635555052]],"imag":[[0.8346025633043298,0.15456797892732332],[-0.09135453709238572,-0.7351149921019324]]},{"name":"u","qubits":[1],"real":[[0.6868288750934899,0.0],[0.0,0.6868288750934899]],"imag":[[0.726819163436003,0.0],[0.0,-0.726819163436003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8302562914942644,0.0],[0.0,0.8302562914942644]],"imag":[[0.5573818174592629,0.0],[0.0,-0.5573818174592629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7114590525758713,0.7007949358910558],[-0.6344250193944828,-0.647255739759415]],"imag":[[-0.040284764569599056,0.03300927264976463],[-0.29951301977998473,-0.29808866650222876]]},{"name":"u","qubits":[1],"real":[[0.8600696560122173,-0.5101766231483233],[0.5101766231483233,0.8600696560122173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9205282470027272,0.39067601215084374],[-0.39067601215084374,0.9205282470027272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39205360715386994,-0.06757487821519838],[0.43148664776094797,0.5772963689359977]],"imag":[[0.804066112885035,-0.4418204285247456],[-0.11658013566473777,-0.683342701128594]]},{"name":"u","qubits":[1],"real":[[0.9924917616311744,0.0],[0.0,0.9924917616311744]],"imag":[[0.12231150025344359,0.0],[0.0,-0.12231150025344359]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9026051195749061,0.0],[0.0,0.9026051195749061]],"imag":[[0.43046950892852964,0.0],[0.0,-0.43046950892852964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19396029381901747,0.026651246780289628],[-0.45648217751121356,0.43253493581121455]],"imag":[[0.77498998908318,0.6008823780803934],[0.3916553878821454,-0.6716722474989535]]},{"name":"u","qubits":[2],"real":[[0.686988140032154,-0.7266686283686407],[0.7266686283686407,0.686988140032154]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9860239330261402,0.16660373194998299],[-0.16660373194998299,0.9860239330261402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999833119775909,-0.005777176328271182],[0.005777176328271182,0.9999833119775909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8980069748607904,0.43998121903255344],[-0.43998121903255344,0.8980069748607904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3559156198036475,-0.6692145528478292],[0.4762414591127325,-0.6938259479696915]],"imag":[[-0.650498023159468,0.048252209297499675],[0.47262084810933286,0.26158967961016605]]},{"name":"u","qubits":[1],"real":[[0.7802190923590517,0.0],[0.0,0.7802190923590517]],"imag":[[0.6255063292392951,0.0],[0.0,-0.6255063292392951]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6879394848428607,0.0],[0.0,0.6879394848428607]],"imag":[[-0.7257680519244006,0.0],[0.0,0.7257680519244006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7695677354461308,-0.5843575463316238],[-0.021111291212375132,0.10427683107359241]],"imag":[[0.17147279033586377,0.1920646786372529],[-0.6147494580055304,0.7815137617256029]]},{"name":"u","qubits":[1],"real":[[0.602189891592559,-0.7983528884295102],[0.7983528884295102,0.602189891592559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9445079720416922,0.32848849409026465],[-0.32848849409026465,0.9445079720416922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6859984661923152,-0.16108570085192864],[-0.5956976914354795,0.1148720015365952]],"imag":[[-0.4111287957562718,-0.5782997619425692],[0.07432010562579523,-0.7914702809210132]]},{"name":"u","qubits":[1],"real":[[0.9745376542795459,0.0],[0.0,0.9745376542795459]],"imag":[[0.22422390682378252,0.0],[0.0,-0.22422390682378252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5184994213298001,0.0],[0.0,0.5184994213298001]],"imag":[[-0.855077978947337,0.0],[0.0,0.855077978947337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3327570137046034,-0.17578785847987297],[0.07674056651223946,0.5697874747143303]],"imag":[[0.6848451672565711,-0.6239859738221476],[0.6437163600275313,0.5050567957595986]]},{"name":"u","qubits":[2],"real":[[0.9822544014328901,0.0],[0.0,0.9822544014328901]],"imag":[[0.1875534346945284,0.0],[0.0,-0.1875534346945284]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6568205566227128,0.0],[0.0,0.6568205566227128]],"imag":[[-0.7540469192283924,0.0],[0.0,0.7540469192283924]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9230754494388506,0.0],[0.0,0.9230754494388506]],"imag":[[0.38461892132767483,0.0],[0.0,-0.38461892132767483]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973634687144267,0.0],[0.0,0.9973634687144267]],"imag":[[0.07256797691769225,0.0],[0.0,-0.07256797691769225]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7556957911542302,0.5745557227039745],[0.44586751408844644,0.10998167294519293]],"imag":[[-0.20461367398134048,-0.23862698330187673],[-0.4338885519718509,-0.7751431583678827]]},{"name":"u","qubits":[1],"real":[[0.7971602898181971,0.0],[0.0,0.7971602898181971]],"imag":[[-0.6037677304534982,0.0],[0.0,0.6037677304534982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.954682289250657,0.0],[0.0,0.954682289250657]],"imag":[[-0.29762682438101046,0.0],[0.0,0.29762682438101046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7564475339503951,-0.14775456088295363],[-0.08686409071511016,-0.7812752661436264]],"imag":[[-0.2129064626873799,0.6005219032346774],[0.6123010666906851,-0.08456353815854802]]},{"name":"u","qubits":[1],"real":[[0.7037776538041646,-0.7104203079909143],[0.7104203079909143,0.7037776538041646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9352646628902567,0.35394916350907596],[-0.35394916350907596,0.9352646628902567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7786428647923179,0.20584031408273787],[-0.25283849990148094,0.4089357813781434]],"imag":[[0.5204453867488873,0.2836928860901036],[-0.24274385983456287,0.8425672900064622]]},{"name":"u","qubits":[1],"real":[[0.9950824066158722,0.0],[0.0,0.9950824066158722]],"imag":[[-0.09905051258607397,0.0],[0.0,0.09905051258607397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8175983115969978,0.0],[0.0,0.8175983115969978]],"imag":[[-0.5757890246207708,0.0],[0.0,0.5757890246207708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19622849901755357,0.0525173020795139],[-0.04033975939061456,0.934284000000571]],"imag":[[-0.9759102162806693,-0.07959622424854175],[0.08640792639938995,-0.34354007249605995]]},{"name":"u","qubits":[3],"real":[[0.9632689400597909,0.0],[0.0,0.9632689400597909]],"imag":[[-0.26853854307359126,0.0],[0.0,0.26853854307359126]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9763700408775154,0.0],[0.0,0.9763700408775154]],"imag":[[-0.21610539853700733,0.0],[0.0,0.21610539853700733]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8715716428768232,0.0],[0.0,0.8715716428768232]],"imag":[[-0.4902681626752805,0.0],[0.0,0.4902681626752805]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8666055911308844,0.0],[0.0,0.8666055911308844]],"imag":[[0.49899373685517373,0.0],[0.0,-0.49899373685517373]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9515091454858613,0.0],[0.0,0.9515091454858613]],"imag":[[-0.30762045779948705,0.0],[0.0,0.30762045779948705]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99112491181367,0.0],[0.0,0.99112491181367]],"imag":[[0.13293385265742036,0.0],[0.0,-0.13293385265742036]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.953779455852871,0.0],[0.0,0.953779455852871]],"imag":[[0.3005074867503323,0.0],[0.0,-0.3005074867503323]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9570962695679487,0.0],[0.0,0.9570962695679487]],"imag":[[0.28977013438088567,0.0],[0.0,-0.28977013438088567]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.10568840781589496,-0.332178313624134],[0.507034139396188,-0.8043233258590281]],"imag":[[-0.8474655219569623,-0.4003619830920279],[0.11639815734934113,0.28710945287732514]]},{"name":"u","qubits":[1],"real":[[0.38693410257864846,0.0],[0.0,0.38693410257864846]],"imag":[[-0.9221073691613444,0.0],[0.0,0.9221073691613444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9275329151975145,0.0],[0.0,0.9275329151975145]],"imag":[[0.37374147645826056,0.0],[0.0,-0.37374147645826056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6038647045358956,-0.0411362693883037],[0.43313059293868167,-0.8423651527838723]],"imag":[[0.5928420035304963,0.5312189612641244],[0.31029609557051874,0.08084041012811038]]},{"name":"u","qubits":[1],"real":[[0.6510815317199055,-0.7590077990727511],[0.7590077990727511,0.6510815317199055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8473335219300194,0.5310611100557724],[-0.5310611100557724,0.8473335219300194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.014926433531415168,0.6762790714099731],[0.06010799564192811,0.5871093675838374]],"imag":[[0.6369452948469054,-0.3697627760163066],[-0.7684171535138521,-0.24743624944798487]]},{"name":"u","qubits":[1],"real":[[0.929568647143056,0.0],[0.0,0.929568647143056]],"imag":[[0.36864906109826007,0.0],[0.0,-0.36864906109826007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8380453177219497,0.0],[0.0,0.8380453177219497]],"imag":[[0.5456006281560868,0.0],[0.0,-0.5456006281560868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6447301249247295,0.1733985660819056],[0.23063720399090992,0.474776215078893]],"imag":[[0.6850172400144106,-0.2915602582285887],[-0.2487587727756304,-0.8121041181386647]]},{"name":"u","qubits":[2],"real":[[0.9894384764098826,0.0],[0.0,0.9894384764098826]],"imag":[[0.14495344562889947,0.0],[0.0,-0.14495344562889947]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999955825799504,0.0],[0.0,0.999955825799504]],"imag":[[-0.009399279208108725,0.0],[0.0,0.009399279208108725]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9819719405553297,0.0],[0.0,0.9819719405553297]],"imag":[[-0.1890267387487815,0.0],[0.0,0.1890267387487815]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7730853663438721,0.0],[0.0,0.7730853663438721]],"imag":[[-0.6343019914401665,0.0],[0.0,0.6343019914401665]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23993581471773118,-0.5073711132706985],[0.5461536780042,0.7665245806656072]],"imag":[[-0.728735609929969,0.39236433203616633],[-0.3362906118793981,0.032632063981304395]]},{"name":"u","qubits":[1],"real":[[0.9784075444956213,0.0],[0.0,0.9784075444956213]],"imag":[[0.20668497012131484,0.0],[0.0,-0.20668497012131484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2869103379083999,0.0],[0.0,0.2869103379083999]],"imag":[[-0.957957440600201,0.0],[0.0,0.957957440600201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37592894606588234,0.2799670063327738],[-0.36882160838012706,0.2605960599548149]],"imag":[[0.8500814543519656,0.2401196032016261],[0.0030934880859637723,-0.8922167590106032]]},{"name":"u","qubits":[1],"real":[[0.7375435506095712,-0.6752995712676166],[0.6752995712676166,0.7375435506095712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8159597451615288,0.5781087218473122],[-0.5781087218473122,0.8159597451615288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.006650043424033691,0.5589826833192717],[0.14420538949083253,0.5694822122892793]],"imag":[[0.7702835291043866,0.3068508130380901],[-0.6211472187450789,0.5187204913758064]]},{"name":"u","qubits":[1],"real":[[0.4981059239630772,0.0],[0.0,0.4981059239630772]],"imag":[[0.8671161908953662,0.0],[0.0,-0.8671161908953662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.910389916766814,0.0],[0.0,0.910389916766814]],"imag":[[-0.413751373954593,0.0],[0.0,0.413751373954593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8358951660003895,-0.12514161431452991],[0.17010272859133996,0.7203265808949828]],"imag":[[-0.4874887301573101,0.2190287328035934],[-0.18627686692817058,0.6461390000838435]]},{"name":"u","qubits":[2],"real":[[0.7244176269102682,-0.6893613724467708],[0.6893613724467708,0.7244176269102682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9644660786497079,0.2642067053162266],[-0.2642067053162266,0.9644660786497079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994477899251336,-0.03322822916988018],[0.03322822916988018,0.9994477899251336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9182276643487689,0.3960529717406557],[-0.3960529717406557,0.9182276643487689]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5910707918906272,-0.0462020345285803],[0.026914812992543773,0.8094574885879846]],"imag":[[-0.7749441513115257,0.2190028614590824],[-0.22219917678385426,-0.5428459199874184]]},{"name":"u","qubits":[1],"real":[[0.8640117082400557,0.0],[0.0,0.8640117082400557]],"imag":[[-0.5034717152175492,0.0],[0.0,0.5034717152175492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5783837456463216,0.0],[0.0,0.5783837456463216]],"imag":[[-0.8157648207492961,0.0],[0.0,0.8157648207492961]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8523927456457718,-0.16559640672370243],[0.032495747352603715,-0.9373584337646597]],"imag":[[-0.4830483033630862,0.11255564787563975],[0.1975726959691107,-0.28507581949677396]]},{"name":"u","qubits":[1],"real":[[0.6572342549242298,-0.7536863632534375],[0.7536863632534375,0.6572342549242298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8660140831138338,0.5000196074640532],[-0.5000196074640532,0.8660140831138338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4751870121551651,0.8007889754896172],[-0.24365125431929804,-0.2783098519754014]],"imag":[[-0.3127665965583476,0.1873802985658938],[-0.7854988388438184,0.4961544787030304]]},{"name":"u","qubits":[1],"real":[[0.8588139274547089,0.0],[0.0,0.8588139274547089]],"imag":[[-0.512287651627304,0.0],[0.0,0.512287651627304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.874540192807195,0.0],[0.0,0.874540192807195]],"imag":[[0.48495304016446206,0.0],[0.0,-0.48495304016446206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7935688923820734,0.19527835356273865],[-0.027635521746734486,0.9012165568626488]],"imag":[[-0.4284966938517833,-0.38536393322599094],[0.4311325484573924,0.03420118762634563]]},{"name":"u","qubits":[2],"real":[[0.950806657456312,0.0],[0.0,0.950806657456312]],"imag":[[0.30978492561252124,0.0],[0.0,-0.30978492561252124]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9402932152801203,0.0],[0.0,0.9402932152801203]],"imag":[[-0.34036549369490043,0.0],[0.0,0.34036549369490043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986514773400722,0.0],[0.0,0.9986514773400722]],"imag":[[-0.05191557383378471,0.0],[0.0,0.05191557383378471]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7144426573177772,0.0],[0.0,0.7144426573177772]],"imag":[[-0.6996939969763305,0.0],[0.0,0.6996939969763305]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17008641272630792,0.3901843022640412],[0.5056375309343076,-0.6664700653302968]],"imag":[[-0.8458101675350639,-0.3216084311191585],[0.0025416551419289134,-0.5478520597008164]]},{"name":"u","qubits":[1],"real":[[0.9932311962079684,0.0],[0.0,0.9932311962079684]],"imag":[[0.11615416858334474,0.0],[0.0,-0.11615416858334474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.522490118958149,0.0],[0.0,0.522490118958149]],"imag":[[-0.8526453398635914,0.0],[0.0,0.8526453398635914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18212764777119417,0.5609888042167092],[-0.5660591672724277,-0.1661053150524705]],"imag":[[0.7680348008723006,0.2494867253179695],[0.237758456659743,-0.7716585771861428]]},{"name":"u","qubits":[1],"real":[[0.8646562644274081,-0.502363956098007],[0.502363956098007,0.8646562644274081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.882684473345831,0.46996608442970955],[-0.46996608442970955,0.882684473345831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22481167434872326,0.5156364697559976],[-0.21579125593205192,0.16177294052495306]],"imag":[[0.6960218276595496,-0.4462424873939686],[-0.646875150520757,-0.7133135279916719]]},{"name":"u","qubits":[1],"real":[[0.9964069560951991,0.0],[0.0,0.9964069560951991]],"imag":[[-0.08469461520722438,0.0],[0.0,0.08469461520722438]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5096806972432439,0.0],[0.0,0.5096806972432439]],"imag":[[-0.8603636364105823,0.0],[0.0,0.8603636364105823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12401924639098172,-0.2803026712803809],[0.14074122431956362,0.0348269243945101]],"imag":[[-0.7242539531071004,-0.6176615986172637],[-0.663526446880892,0.7339697864380169]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.7484827040384323,-0.33894230595928027],[-0.6268704324214373,0.46914787233924166]],"imag":[[-0.11990914767805988,0.5572374281125086],[-0.18008025714718875,-0.5954030868421201]]},{"name":"u","qubits":[1],"real":[[0.6325671543221042,0.0],[0.0,0.6325671543221042]],"imag":[[-0.7745055166187231,0.0],[0.0,0.7745055166187231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8099080131388062,0.0],[0.0,0.8099080131388062]],"imag":[[0.5865569113509372,0.0],[0.0,-0.5865569113509372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9252780279212556,0.3228236041280412],[-0.19800651913921696,-0.5638174490166257]],"imag":[[0.1885938031292407,-0.06385819512938876],[-0.2628428558012796,-0.7575070532456997]]},{"name":"u","qubits":[1],"real":[[0.769842632838527,-0.6382337508031402],[0.6382337508031402,0.769842632838527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9068601073819543,0.4214317805282253],[-0.4214317805282253,0.9068601073819543]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47027289553367424,-0.2858334466117565],[-0.8445906401589709,-0.4056583308039147]],"imag":[[0.19283606956610472,-0.8123773106129407],[0.16829826070559983,-0.3062411870547647]]},{"name":"u","qubits":[1],"real":[[0.9189043032498122,0.0],[0.0,0.9189043032498122]],"imag":[[0.3944805210260415,0.0],[0.0,-0.3944805210260415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8939395545461576,0.0],[0.0,0.8939395545461576]],"imag":[[0.44818754201541283,0.0],[0.0,-0.44818754201541283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7228909530780452,0.055053158565434496],[-0.04340962502803103,-0.5715674297889703]],"imag":[[0.6867858168035164,-0.05218296204137443],[0.0622054358586783,0.8170414685981293]]},{"name":"u","qubits":[2],"real":[[0.9505048281082511,0.0],[0.0,0.9505048281082511]],"imag":[[-0.3107097870085588,0.0],[0.0,0.3107097870085588]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970816101647897,0.0],[0.0,0.9970816101647897]],"imag":[[0.07634305908981116,0.0],[0.0,-0.07634305908981116]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9733093750755076,0.0],[0.0,0.9733093750755076]],"imag":[[0.22949697250753615,0.0],[0.0,-0.22949697250753615]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6124772989715858,0.0],[0.0,0.6124772989715858]],"imag":[[-0.7904881771693179,0.0],[0.0,0.7904881771693179]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7845355191171984,-0.44313999710934737],[0.5537606636271887,-0.606152517598494]],"imag":[[-0.24361106872601052,0.35886572614225287],[0.1360396775093745,0.5544560027372134]]},{"name":"u","qubits":[1],"real":[[0.8814937530975085,0.0],[0.0,0.8814937530975085]],"imag":[[-0.47219568321837574,0.0],[0.0,0.47219568321837574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7476322314910164,0.0],[0.0,0.7476322314910164]],"imag":[[-0.6641129771625934,0.0],[0.0,0.6641129771625934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.730532498694324,0.4093343290558411],[-0.18130454584534966,-0.2995233581657164]],"imag":[[-0.4862135192560663,0.24972803026585294],[0.4439001505968092,0.8248436675328689]]},{"name":"u","qubits":[1],"real":[[0.5041118652804991,-0.8636383660325749],[0.8636383660325749,0.5041118652804991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9815365034519065,0.1912749131261221],[-0.1912749131261221,0.9815365034519065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3214435983450493,0.2518607610668339],[-0.08803489284344057,-0.9644030195405452]],"imag":[[0.9124965738002663,-0.024293474856377333],[0.2372211489893052,0.0768296818639559]]},{"name":"u","qubits":[1],"real":[[0.9405134971579444,0.0],[0.0,0.9405134971579444]],"imag":[[0.339756326892868,0.0],[0.0,-0.339756326892868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6578660736787426,0.0],[0.0,0.6578660736787426]],"imag":[[-0.753134934193412,0.0],[0.0,0.753134934193412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5973660736469544,0.26602470304150144],[0.08448666791429799,0.9004273979221827]],"imag":[[0.7189164900810865,0.23567713448019],[-0.345217116160036,0.2508339026646412]]},{"name":"u","qubits":[2],"real":[[0.7731130233247172,-0.6342682816960937],[0.6342682816960937,0.7731130233247172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9787944175261246,0.20484503464739978],[-0.20484503464739978,0.9787944175261246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994986344840142,0.03166195926645992],[-0.03166195926645992,0.9994986344840142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9347173125018351,0.3553921013603803],[-0.3553921013603803,0.9347173125018351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7710666944178746,-0.5144056169987999],[0.5421535501824897,-0.7846846864674782]],"imag":[[-0.184229545179569,-0.3269594602431702],[-0.2785411198852763,0.11293500511805121]]},{"name":"u","qubits":[1],"real":[[0.9154830271521106,0.0],[0.0,0.9154830271521106]],"imag":[[-0.40235659183913963,0.0],[0.0,0.40235659183913963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48820598591280284,0.0],[0.0,0.48820598591280284]],"imag":[[-0.8727284315976581,0.0],[0.0,0.8727284315976581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5588151676584625,0.5243029023851319],[-0.32105696359117797,-0.30121976108043846]],"imag":[[-0.512936638235612,0.3869471283016849],[0.5670485337958354,0.6961645222102674]]},{"name":"u","qubits":[1],"real":[[0.5805257795016531,-0.814241867834121],[0.814241867834121,0.5805257795016531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9736923393515894,0.2278666897289493],[-0.2278666897289493,0.9736923393515894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3529369186633443,-0.7754670271541929],[-0.07223277749986941,0.09273678907370152]],"imag":[[-0.3325833355777434,0.40432010355291986],[-0.8715539468071156,-0.47600003320576967]]},{"name":"u","qubits":[1],"real":[[0.956708115735014,0.0],[0.0,0.956708115735014]],"imag":[[0.2910491045970748,0.0],[0.0,-0.2910491045970748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46085235348497766,0.0],[0.0,0.46085235348497766]],"imag":[[-0.887476821267664,0.0],[0.0,0.887476821267664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4255503894628847,0.05768779932918433],[-0.07285124344505467,0.28904345551745014]],"imag":[[0.6346834564088164,-0.6424608112542749],[0.6409184601159921,0.7073684362717824]]},{"name":"u","qubits":[2],"real":[[0.9258264903583754,0.0],[0.0,0.9258264903583754]],"imag":[[-0.37794881895660554,0.0],[0.0,0.37794881895660554]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9239223919390529,0.0],[0.0,0.9239223919390529]],"imag":[[0.38257994416019653,0.0],[0.0,-0.38257994416019653]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8002232445779192,0.0],[0.0,0.8002232445779192]],"imag":[[0.5997022251394335,0.0],[0.0,-0.5997022251394335]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9798981288830342,0.0],[0.0,0.9798981288830342]],"imag":[[0.199498513807819,0.0],[0.0,-0.199498513807819]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1388103308481742,-0.8326006358411258],[0.23890016778541778,-0.04236405734165846]],"imag":[[0.08459460137001588,0.5294824139344213],[0.9573411906425878,-0.15693897277822416]]},{"name":"u","qubits":[1],"real":[[0.9385817144579034,0.0],[0.0,0.9385817144579034]],"imag":[[0.34505704642169344,0.0],[0.0,-0.34505704642169344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6851518181400182,0.0],[0.0,0.6851518181400182]],"imag":[[0.7284002924899381,0.0],[0.0,-0.7284002924899381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5558656573186946,0.359257202329686],[-0.29168012826170425,-0.5361721135550717]],"imag":[[0.6538203809360152,-0.36669679990502596],[0.4224393249492468,0.6700650596468581]]},{"name":"u","qubits":[1],"real":[[0.6318280997128987,-0.7751085423430626],[0.7751085423430626,0.6318280997128987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9279067471047313,0.37281237731265865],[-0.37281237731265865,0.9279067471047313]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01113810895382477,-0.15730984400032508],[0.8427670180249843,0.184288330726284]],"imag":[[0.2459233098579612,-0.956374027866729],[-0.47868718546323485,-0.1632180840491695]]},{"name":"u","qubits":[1],"real":[[0.8741171162819429,0.0],[0.0,0.8741171162819429]],"imag":[[-0.4857152118504631,0.0],[0.0,0.4857152118504631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.709632669442104,0.0],[0.0,0.709632669442104]],"imag":[[0.7045718376861749,0.0],[0.0,-0.7045718376861749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6857945506597141,0.5486573698062475],[-0.1407637877876858,0.5144865289895586]],"imag":[[-0.42655930208741377,-0.2161205373059905],[0.5726417310463872,0.6225516969699274]]},{"name":"u","qubits":[3],"real":[[0.9960680541305122,0.0],[0.0,0.9960680541305122]],"imag":[[0.08859137396301528,0.0],[0.0,-0.08859137396301528]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9971553476881381,0.0],[0.0,0.9971553476881381]],"imag":[[-0.0753738189091442,0.0],[0.0,0.0753738189091442]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988979336913337,0.0],[0.0,0.9988979336913337]],"imag":[[-0.04693525399083132,0.0],[0.0,0.04693525399083132]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8526947045652822,0.0],[0.0,0.8526947045652822]],"imag":[[0.5224095527517909,0.0],[0.0,-0.5224095527517909]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8500845882596666,0.0],[0.0,0.8500845882596666]],"imag":[[0.5266461742036993,0.0],[0.0,-0.5266461742036993]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9748230421448318,0.0],[0.0,0.9748230421448318]],"imag":[[0.2229799015684941,0.0],[0.0,-0.2229799015684941]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9951662398942618,0.0],[0.0,0.9951662398942618]],"imag":[[0.09820465862023321,0.0],[0.0,-0.09820465862023321]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992456234489204,0.0],[0.0,0.9992456234489204]],"imag":[[0.038835344960206644,0.0],[0.0,-0.038835344960206644]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.505438557271217,0.3100225920473169],[0.3080272010298464,-0.5019338491149915]],"imag":[[-0.6997984306024468,-0.39837170302395425],[0.3999165722693439,-0.7023164456017431]]},{"name":"u","qubits":[1],"real":[[0.824308800402291,0.0],[0.0,0.824308800402291]],"imag":[[0.5661404433348106,0.0],[0.0,-0.5661404433348106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8826601741044469,0.0],[0.0,0.8826601741044469]],"imag":[[0.47001172011973025,0.0],[0.0,-0.47001172011973025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8033446542785074,-0.48005644327058816],[0.2924742795516652,-0.4747093832485898]],"imag":[[0.3089697393948637,0.16947235129898858],[0.4166939672963235,-0.7179665276844932]]},{"name":"u","qubits":[1],"real":[[0.739818417631084,-0.6728065910303189],[0.6728065910303189,0.739818417631084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9553923997487529,0.2953394022177182],[-0.2953394022177182,0.9553923997487529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4956693360220111,0.05036958092060316],[0.4077671855363753,-0.8679095065163228]],"imag":[[-0.7301795360617607,-0.46756032740386855],[-0.23425558017659476,-0.15994791044106524]]},{"name":"u","qubits":[1],"real":[[0.9876126642055427,0.0],[0.0,0.9876126642055427]],"imag":[[0.15691152124949215,0.0],[0.0,-0.15691152124949215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6777701869466571,0.0],[0.0,0.6777701869466571]],"imag":[[0.7352738086497393,0.0],[0.0,-0.7352738086497393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23744183513955597,-0.2398481370853714],[-0.6364191088358364,0.7496743474885859]],"imag":[[0.7283758597855912,0.5962909130146439],[-0.0897813996090519,0.1577922397027255]]},{"name":"u","qubits":[2],"real":[[0.9841218552765747,0.0],[0.0,0.9841218552765747]],"imag":[[-0.1774941519233594,0.0],[0.0,0.1774941519233594]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9575546683161532,0.0],[0.0,0.9575546683161532]],"imag":[[0.2882517253824194,0.0],[0.0,-0.2882517253824194]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9957849004593248,0.0],[0.0,0.9957849004593248]],"imag":[[0.09171931103760401,0.0],[0.0,-0.09171931103760401]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8830769581812675,0.0],[0.0,0.8830769581812675]],"imag":[[0.46922818109030917,0.0],[0.0,-0.46922818109030917]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.03940258442190911,0.8878850234113626],[0.7322923397636377,0.33611164122792253]],"imag":[[-0.429659403767546,0.15968850395941322],[0.526866360871985,-0.27053415964731936]]},{"name":"u","qubits":[1],"real":[[0.8735448786257507,0.0],[0.0,0.8735448786257507]],"imag":[[0.48674361323670434,0.0],[0.0,-0.48674361323670434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8014150194708396,0.0],[0.0,0.8014150194708396]],"imag":[[-0.5981086578261126,0.0],[0.0,0.5981086578261126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7952596075015117,-0.34313990105929754],[-0.26542004096352523,0.03990876653769265]],"imag":[[0.49205353403967483,-0.08775240518996341],[-0.23451583778186214,0.9343242552978233]]},{"name":"u","qubits":[1],"real":[[0.5812321486799501,-0.8137377890579301],[0.8137377890579301,0.5812321486799501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8836893998120774,0.46807375984963145],[-0.46807375984963145,0.8836893998120774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48398035178176585,-0.686704157882628],[-0.5311728756721238,0.26376911247715396]],"imag":[[0.47325888047055764,0.2650027371399462],[-0.509553164346135,0.6234074142629854]]},{"name":"u","qubits":[1],"real":[[0.8714412008856139,0.0],[0.0,0.8714412008856139]],"imag":[[0.4904999830775114,0.0],[0.0,-0.4904999830775114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8038289721654758,0.0],[0.0,0.8038289721654758]],"imag":[[-0.594860473983097,0.0],[0.0,0.594860473983097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8072768093124796,-0.08330456484995777],[-0.2267179008747117,-0.008747647582485585]],"imag":[[0.4899273830779306,0.31833262781535954],[0.2384833450780945,-0.9442712355065673]]},{"name":"u","qubits":[2],"real":[[0.8115530276691435,-0.5842787718897945],[0.5842787718897945,0.8115530276691435]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9936508530477913,0.11250769856946101],[-0.11250769856946101,0.9936508530477913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999819961500311,-0.006000614618447029],[0.006000614618447029,0.9999819961500311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9111673860030567,0.41203639970803146],[-0.41203639970803146,0.9111673860030567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.021326912709384156,0.3575986946448593],[0.016319251800540443,-0.08003643911643245]],"imag":[[-0.15962601708951407,-0.9198847053031795],[-0.9868122311174983,0.13974788353008105]]},{"name":"u","qubits":[1],"real":[[0.8290779841797451,0.0],[0.0,0.8290779841797451]],"imag":[[-0.5591329861029936,0.0],[0.0,0.5591329861029936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6374824576562699,0.0],[0.0,0.6374824576562699]],"imag":[[-0.7704648701793756,0.0],[0.0,0.7704648701793756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8379296911748679,0.1748777786568045],[0.3671555694856074,0.23705315263132887]],"imag":[[-0.3386864667976814,0.39061883260763985],[0.21991384142748535,0.8721470592577001]]},{"name":"u","qubits":[1],"real":[[0.7364450810492751,-0.6764973337703014],[0.6764973337703014,0.7364450810492751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9104900675053573,0.4135309383517634],[-0.4135309383517634,0.9104900675053573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0214751147763346,0.7847804657472917],[-0.5727928803999525,-0.4566245908343977]],"imag":[[0.47549536929150804,-0.3969415496129625],[0.6673464537935313,-0.1343540465250057]]},{"name":"u","qubits":[1],"real":[[0.6885817884139407,0.0],[0.0,0.6885817884139407]],"imag":[[-0.7251586865401662,0.0],[0.0,0.7251586865401662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8410762814505965,0.0],[0.0,0.8410762814505965]],"imag":[[-0.5409165266297905,0.0],[0.0,0.5409165266297905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9925241362335551,0.10899202762381788],[-0.06646012171338311,-0.6905315999836618]],"imag":[[0.05139241895845974,-0.0193751434028935],[-0.08853084484673163,-0.714780701443856]]},{"name":"u","qubits":[2],"real":[[0.9862375984710854,0.0],[0.0,0.9862375984710854]],"imag":[[0.165334205057472,0.0],[0.0,-0.165334205057472]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9475392002425174,0.0],[0.0,0.9475392002425174]],"imag":[[0.3196395845382272,0.0],[0.0,-0.3196395845382272]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9871537925421981,0.0],[0.0,0.9871537925421981]],"imag":[[0.15977293221805355,0.0],[0.0,-0.15977293221805355]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7023308133069162,0.0],[0.0,0.7023308133069162]],"imag":[[0.71185070673537,0.0],[0.0,-0.71185070673537]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1375699301743258,0.6741961202960778],[-0.6110403167048787,0.10069069162872318]],"imag":[[0.08084515739917458,0.7211089835903103],[-0.7753504408963314,-0.1237853375097212]]},{"name":"u","qubits":[1],"real":[[0.9887890882629904,0.0],[0.0,0.9887890882629904]],"imag":[[0.1493189168593323,0.0],[0.0,-0.1493189168593323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.28537053960944375,0.0],[0.0,0.28537053960944375]],"imag":[[0.9584172656640817,0.0],[0.0,-0.9584172656640817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27083195645114766,-0.37245481093623284],[0.05093669521030365,-0.900339745379191]],"imag":[[0.8762744772986022,-0.1416704119086272],[-0.39521961601236055,-0.17491498246470627]]},{"name":"u","qubits":[1],"real":[[0.776179317853745,-0.630512225524688],[0.630512225524688,0.776179317853745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.989007868726444,0.1478628945921757],[-0.1478628945921757,0.989007868726444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5056898188174705,0.05963527334000526],[0.02856780576101357,0.5264610204770893]],"imag":[[-0.4865597030478335,-0.709916260334992],[0.7118436225663322,-0.46400574501170133]]},{"name":"u","qubits":[1],"real":[[0.9961453085958162,0.0],[0.0,0.9961453085958162]],"imag":[[0.08771843684509047,0.0],[0.0,-0.08771843684509047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.617831436804615,0.0],[0.0,0.617831436804615]],"imag":[[-0.786310572036231,0.0],[0.0,0.786310572036231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17027902620395508,-0.22064143435480166],[-0.12513277356292146,0.7978048543198908]],"imag":[[0.9593614128066595,-0.04413717592345877],[0.18700941642894145,0.559353807148012]]},{"name":"u","qubits":[3],"real":[[0.7828035925667292,-0.6222688610758395],[0.6222688610758395,0.7828035925667292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983341059234152,0.05769759917098049],[-0.05769759917098049,0.9983341059234152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999817934494228,-0.006034299435371804],[0.006034299435371804,0.9999817934494228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9774892179300184,0.21098537586894733],[-0.21098537586894733,0.9774892179300184]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9971954179450759,-0.0748418227286406],[0.0748418227286406,0.9971954179450759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997660263992397,-0.02163082194172927],[0.02163082194172927,0.9997660263992397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999928663241616,-0.011944388968668038],[0.011944388968668038,0.999928663241616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8733802789192803,0.487038898235942],[-0.487038898235942,0.8733802789192803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.484030529717554,0.3905121584962457],[-0.5735839584839509,0.6034167107945735]],"imag":[[0.4537412506664544,0.638226901510418],[0.4804526681316974,-0.27578061822555994]]},{"name":"u","qubits":[1],"real":[[0.9325143305760163,0.0],[0.0,0.9325143305760163]],"imag":[[-0.3611329717297552,0.0],[0.0,0.3611329717297552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8737572790504551,0.0],[0.0,0.8737572790504551]],"imag":[[-0.4863622284947148,0.0],[0.0,0.4863622284947148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4885773176400996,0.6852883893242224],[0.4425567934128607,-0.16354564335840283]],"imag":[[-0.5361948070730725,-0.06455352053055141],[-0.5271914435568941,-0.7067287237568673]]},{"name":"u","qubits":[1],"real":[[0.8085393234667311,-0.5884421487350824],[0.5884421487350824,0.8085393234667311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9748892899912057,0.22269008119007622],[-0.22269008119007622,0.9748892899912057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5963937552792895,0.31403579252011643],[-0.1296579046818074,-0.7269626196193305]],"imag":[[-0.5105520497863205,-0.5338844576676831],[-0.6056731138794068,0.2964359231829824]]},{"name":"u","qubits":[1],"real":[[0.9607775227404065,0.0],[0.0,0.9607775227404065]],"imag":[[0.27732030541741365,0.0],[0.0,-0.27732030541741365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38965069810515185,0.0],[0.0,0.38965069810515185]],"imag":[[-0.9209627209969836,0.0],[0.0,0.9209627209969836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44111452505653337,0.5496069897596765],[-0.4061749329417979,-0.7454450811448298]],"imag":[[0.7004597012274572,0.11272240038163522],[0.38703501984990557,-0.35991311209302634]]},{"name":"u","qubits":[2],"real":[[0.979647155158218,0.0],[0.0,0.979647155158218]],"imag":[[0.20072730604083341,0.0],[0.0,-0.20072730604083341]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920102905968122,0.0],[0.0,0.9920102905968122]],"imag":[[-0.12615697899850087,0.0],[0.0,0.12615697899850087]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999996961073878,0.0],[0.0,0.9999996961073878]],"imag":[[0.0007796057542132041,0.0],[0.0,-0.0007796057542132041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6834938329374762,0.0],[0.0,0.6834938329374762]],"imag":[[0.7299562865928599,0.0],[0.0,-0.7299562865928599]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.649328253559458,-0.2249338610549766],[0.21493144336261286,0.8626768191512117]],"imag":[[-0.7263814219322305,0.012149368380091117],[-0.06743384651047715,0.45281989432666564]]},{"name":"u","qubits":[1],"real":[[0.9988588406752416,0.0],[0.0,0.9988588406752416]],"imag":[[0.0477599874886133,0.0],[0.0,-0.0477599874886133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6478777048018789,0.0],[0.0,0.6478777048018789]],"imag":[[-0.7617443663202568,0.0],[0.0,0.7617443663202568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09501937083438317,-0.08695370833392417],[-0.012871176279885026,-0.8645236454390774]],"imag":[[0.9913523349848984,0.025118114841810098],[-0.08958906131554029,0.49437536284740236]]},{"name":"u","qubits":[1],"real":[[0.6611876903871439,-0.7502205262991105],[0.7502205262991105,0.6611876903871439]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9784426424864736,0.2065187530566821],[-0.2065187530566821,0.9784426424864736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4187525972375024,-0.04772187701686993],[0.44176013858116403,0.4361091762378783]],"imag":[[-0.7644505352736406,0.4878363084895147],[0.21239025727994473,0.7546834733677616]]},{"name":"u","qubits":[1],"real":[[0.9155292975250141,0.0],[0.0,0.9155292975250141]],"imag":[[-0.4022512962979165,0.0],[0.0,0.4022512962979165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6235856397870982,0.0],[0.0,0.6235856397870982]],"imag":[[-0.7817550446599724,0.0],[0.0,0.7817550446599724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6064872348628165,0.35122898037897876],[0.2570273845200625,-0.7601136539746768]],"imag":[[-0.5569519496804072,-0.44566350875698874],[-0.5058801076366055,-0.31662197230390976]]},{"name":"u","qubits":[2],"real":[[0.721589837680978,-0.6923208115863193],[0.6923208115863193,0.721589837680978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971602653381801,0.0753087327651328],[-0.0753087327651328,0.9971602653381801]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998201543067007,-0.01896467880363992],[0.01896467880363992,0.9998201543067007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.903267306623822,0.42907828281625526],[-0.42907828281625526,0.903267306623822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5138716899641246,-0.6678040673019671],[-0.3795118293982234,-0.7274349496820276]],"imag":[[0.5374734004405105,-0.03310525286535621],[-0.5504807003148638,-0.1542081836634382]]},{"name":"u","qubits":[1],"real":[[0.9910692590479403,0.0],[0.0,0.9910692590479403]],"imag":[[-0.13334812998376294,0.0],[0.0,0.13334812998376294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8793470420995776,0.0],[0.0,0.8793470420995776]],"imag":[[0.4761814565380761,0.0],[0.0,-0.4761814565380761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2109037927367341,-0.41537792543290064],[0.5454393374385288,-0.4754778642937808]],"imag":[[-0.7695504934048257,-0.43677546562588615],[-0.2565298374151994,0.6407879307984621]]},{"name":"u","qubits":[1],"real":[[0.8447159832452381,-0.5352148238324781],[0.5352148238324781,0.8447159832452381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9035562543642598,0.42846947989235956],[-0.42846947989235956,0.9035562543642598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1547821199333602,-0.6230915445281262],[-0.6882865798154252,0.5512438083386321]],"imag":[[-0.6963870386654092,-0.32069380234939365],[-0.13171625478179147,-0.45281638225727205]]},{"name":"u","qubits":[1],"real":[[0.9540605037859751,0.0],[0.0,0.9540605037859751]],"imag":[[-0.2996140102125591,0.0],[0.0,0.2996140102125591]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8769381847289602,0.0],[0.0,0.8769381847289602]],"imag":[[-0.48060318368096155,0.0],[0.0,0.48060318368096155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41935966116864143,0.4725062829404485],[-0.40609804411173883,-0.5264730465587405]],"imag":[[-0.6018351716214269,0.4885383438029517],[-0.5449919993472843,-0.5107780638038679]]},{"name":"u","qubits":[2],"real":[[0.9779274445651952,0.0],[0.0,0.9779274445651952]],"imag":[[-0.20894476104029783,0.0],[0.0,0.20894476104029783]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.909559871235084,0.0],[0.0,0.909559871235084]],"imag":[[-0.41557290652642104,0.0],[0.0,0.41557290652642104]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9209851488496187,0.0],[0.0,0.9209851488496187]],"imag":[[-0.3895976842827042,0.0],[0.0,0.3895976842827042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6879582433809535,0.0],[0.0,0.6879582433809535]],"imag":[[0.7257502706607781,0.0],[0.0,-0.7257502706607781]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5798858826480906,0.25402366726071834],[-0.48457548640687637,0.8547488469229659]],"imag":[[0.6342696400055461,0.44374132480995765],[0.16315938479358083,-0.08927497864004336]]},{"name":"u","qubits":[1],"real":[[0.5699612175005173,0.0],[0.0,0.5699612175005173]],"imag":[[-0.8216715953136801,0.0],[0.0,0.8216715953136801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8544420208079504,0.0],[0.0,0.8544420208079504]],"imag":[[0.5195467573545485,0.0],[0.0,-0.5195467573545485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8688853448033076,-0.013516017589542961],[-0.34885177759071356,0.6383354711501379]],"imag":[[0.32494860649128615,0.37318089178564323],[-0.13322574074557852,-0.6731130406893948]]},{"name":"u","qubits":[1],"real":[[0.831728419914672,-0.5551827046173567],[0.5551827046173567,0.831728419914672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9569949173067864,0.2901046849828126],[-0.2901046849828126,0.9569949173067864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5910905006099758,0.7773564260297382],[-0.7937774530726996,0.5481920683409955]],"imag":[[0.03216951616017401,0.21282417444674936],[-0.1396226962642041,0.2234016873019377]]},{"name":"u","qubits":[1],"real":[[0.789161925820602,0.0],[0.0,0.789161925820602]],"imag":[[-0.6141851958775291,0.0],[0.0,0.6141851958775291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9703341809711886,0.0],[0.0,0.9703341809711886]],"imag":[[-0.241767609987303,0.0],[0.0,0.241767609987303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8248059037864426,-0.27792674982196847],[0.4414245503722792,-0.8352041800161585]],"imag":[[-0.20893043153791482,-0.4458699559174257],[-0.28493448753185585,-0.1624520908672028]]},{"name":"u","qubits":[3],"real":[[0.9999999879328628,0.0],[0.0,0.9999999879328628]],"imag":[[-0.00015535209782413918,0.0],[0.0,0.00015535209782413918]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9786560366524923,0.0],[0.0,0.9786560366524923]],"imag":[[-0.20550513843608745,0.0],[0.0,0.20550513843608745]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9805365067028153,0.0],[0.0,0.9805365067028153]],"imag":[[0.19633685090435743,0.0],[0.0,-0.19633685090435743]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9866158615587475,0.0],[0.0,0.9866158615587475]],"imag":[[-0.1630617727141787,0.0],[0.0,0.1630617727141787]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9928963597472522,0.0],[0.0,0.9928963597472522]],"imag":[[0.11898243063854086,0.0],[0.0,-0.11898243063854086]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9683450954293523,0.0],[0.0,0.9683450954293523]],"imag":[[0.2496152562603466,0.0],[0.0,-0.2496152562603466]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963267127941604,0.0],[0.0,0.9963267127941604]],"imag":[[-0.08563341271246062,0.0],[0.0,0.08563341271246062]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7206352516363723,0.0],[0.0,0.7206352516363723]],"imag":[[-0.6933143833060023,0.0],[0.0,0.6933143833060023]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2391907060187593,0.6153445656502947],[0.6457316674752666,0.23506625977805393]],"imag":[[0.09443888138641707,0.7451309746355868],[-0.7189573822253593,0.10428206786033178]]},{"name":"u","qubits":[1],"real":[[0.999891867788397,0.0],[0.0,0.999891867788397]],"imag":[[0.014705534013790987,0.0],[0.0,-0.014705534013790987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9535227621801616,0.0],[0.0,0.9535227621801616]],"imag":[[0.30132099496104636,0.0],[0.0,-0.30132099496104636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.021725751903806323,0.09705876829623153],[-0.30954392950838777,0.4477596017681192]],"imag":[[0.7384534240162505,0.6669288775871894],[-0.5986627497743583,0.5876196105998891]]},{"name":"u","qubits":[1],"real":[[0.37595371690808826,-0.9266384422972064],[0.9266384422972064,0.37595371690808826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9496611798504492,0.31327885898198243],[-0.31327885898198243,0.9496611798504492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.868472970742601,0.05857759506806175],[-0.03547831185260572,-0.9034612709354345]],"imag":[[-0.42358551282219253,-0.2507960880331354],[-0.2550907716966083,0.34267728186013163]]},{"name":"u","qubits":[1],"real":[[0.9950509684174711,0.0],[0.0,0.9950509684174711]],"imag":[[-0.09936584046569047,0.0],[0.0,0.09936584046569047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30435387364994687,0.0],[0.0,0.30435387364994687]],"imag":[[-0.9525590373274888,0.0],[0.0,0.9525590373274888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1669475585809388,-0.5057986441401912],[-0.40291100971529303,-0.6387533798442955]],"imag":[[-0.8275719413255913,0.17725948832262936],[0.35343445342051644,-0.5520334456561786]]},{"name":"u","qubits":[2],"real":[[0.9103007512762039,0.0],[0.0,0.9103007512762039]],"imag":[[0.41394751143832076,0.0],[0.0,-0.41394751143832076]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9789155509787506,0.0],[0.0,0.9789155509787506]],"imag":[[0.20426537653740828,0.0],[0.0,-0.20426537653740828]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961355268346416,0.0],[0.0,0.9961355268346416]],"imag":[[0.08782944937702356,0.0],[0.0,-0.08782944937702356]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8070309791502781,0.0],[0.0,0.8070309791502781]],"imag":[[0.5905091012776545,0.0],[0.0,-0.5905091012776545]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2220128066180317,-0.31409918003212695],[0.7403546087098899,0.5709287991530265]],"imag":[[0.5755751241821829,-0.7216406967621731],[-0.26701805834489006,-0.23370219549125756]]},{"name":"u","qubits":[1],"real":[[0.8178605201031707,0.0],[0.0,0.8178605201031707]],"imag":[[-0.5754165184078148,0.0],[0.0,0.5754165184078148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8639274539379261,0.0],[0.0,0.8639274539379261]],"imag":[[-0.5036162768739038,0.0],[0.0,0.5036162768739038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.873601191771237,0.09438673964908154],[0.3389066200365784,0.7943105796183565]],"imag":[[-0.31352384488288687,0.36002069357766403],[-0.1538377694882115,0.48015304506024403]]},{"name":"u","qubits":[1],"real":[[0.7394492552188641,-0.6732122985776977],[0.6732122985776977,0.7394492552188641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9540220028797894,0.299736581052822],[-0.299736581052822,0.9540220028797894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3989522759057188,0.7995400967477859],[-0.26359371437877466,-0.28551460109834614]],"imag":[[0.2289901419532592,-0.38618160252712036],[0.8478908834147674,-0.3606671819306253]]},{"name":"u","qubits":[1],"real":[[0.9226276120449379,0.0],[0.0,0.9226276120449379]],"imag":[[0.3856919619233145,0.0],[0.0,-0.3856919619233145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8462966917292901,0.0],[0.0,0.8462966917292901]],"imag":[[-0.5327118447792003,0.0],[0.0,0.5327118447792003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6065001731097674,0.1293260700064896],[0.3248899286576154,-0.8437535790026424]],"imag":[[0.59864585080975,0.5070063638089461],[0.4101551164900206,0.11957931507639075]]},{"name":"u","qubits":[2],"real":[[0.7566510188695591,-0.6538189624381188],[0.6538189624381188,0.7566510188695591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9669013627246806,0.25515045514589135],[-0.25515045514589135,0.9669013627246806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972861539385164,-0.07362287119178185],[0.07362287119178185,0.9972861539385164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9436061132206762,0.3310702389109724],[-0.3310702389109724,0.9436061132206762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5732803760435159,0.44107972455600297],[0.28177397854560826,0.30054561072418473]],"imag":[[-0.5203404737390893,0.45392078429830207],[0.566744057619455,0.7134962747219089]]},{"name":"u","qubits":[1],"real":[[0.8973955318463085,0.0],[0.0,0.8973955318463085]],"imag":[[-0.4412269930798446,0.0],[0.0,0.4412269930798446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4918888082764014,0.0],[0.0,0.4918888082764014]],"imag":[[-0.8706580271796853,0.0],[0.0,0.8706580271796853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6759989036474585,0.19307540607599827],[-0.34521304634751987,-0.16145787991949978]],"imag":[[-0.5212588931189707,0.4837732280525738],[-0.3900546131547276,-0.8382223478290716]]},{"name":"u","qubits":[1],"real":[[0.7397113000704784,-0.6729243587120641],[0.6729243587120641,0.7397113000704784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9659987001262925,0.2585469229256331],[-0.2585469229256331,0.9659987001262925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43031873874201765,0.863930515402077],[-0.2937931053967434,-0.37738819034716997]],"imag":[[0.25939539018775576,-0.0341156737281082],[0.8131576881873275,0.3317202724430136]]},{"name":"u","qubits":[1],"real":[[0.8709355277210739,0.0],[0.0,0.8709355277210739]],"imag":[[0.491397300107779,0.0],[0.0,-0.491397300107779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9196532894314091,0.0],[0.0,0.9196532894314091]],"imag":[[-0.3927312404660328,0.0],[0.0,0.3927312404660328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7985774384936628,-0.3116383624414714],[0.015295702246893977,-0.021629833145037247]],"imag":[[0.48239968409881157,0.1801281503959472],[0.35962572350019856,-0.9327204998325335]]},{"name":"u","qubits":[2],"real":[[0.9905767759788757,0.0],[0.0,0.9905767759788757]],"imag":[[-0.1369585736319423,0.0],[0.0,0.1369585736319423]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998307985083862,0.0],[0.0,0.9998307985083862]],"imag":[[0.018394954582242988,0.0],[0.0,-0.018394954582242988]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9706581210467717,0.0],[0.0,0.9706581210467717]],"imag":[[-0.24046374372439297,0.0],[0.0,0.24046374372439297]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7001964327505403,0.0],[0.0,0.7001964327505403]],"imag":[[-0.7139502472605623,0.0],[0.0,0.7139502472605623]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.19094878519977995,-0.7560626287732508],[-0.7929278639720346,-0.1175457690408495]],"imag":[[-0.5345409536477633,-0.3258432624384766],[0.22151734207690008,-0.5553183428237604]]},{"name":"u","qubits":[1],"real":[[0.9716971100407109,0.0],[0.0,0.9716971100407109]],"imag":[[0.2362302401017502,0.0],[0.0,-0.2362302401017502]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9213777241892541,0.0],[0.0,0.9213777241892541]],"imag":[[-0.3886683539572405,0.0],[0.0,0.3886683539572405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3659053906062486,-0.3481038302064356],[0.6036158171653624,-0.7854886979719993]],"imag":[[0.7080702350613619,0.49353167146703525],[0.019943234773429578,-0.13512112348858174]]},{"name":"u","qubits":[1],"real":[[0.7428239434648608,-0.669486810187709],[0.669486810187709,0.7428239434648608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9017041702382768,0.43235354673565574],[-0.43235354673565574,0.9017041702382768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02500305885461885,-0.938300772230555],[0.942680771913335,0.0896927876646311]],"imag":[[0.2689097202510154,-0.2159955329028301],[0.19599839710393616,-0.25474064151311665]]},{"name":"u","qubits":[1],"real":[[0.5970547917656045,0.0],[0.0,0.5970547917656045]],"imag":[[0.8022004585075545,0.0],[0.0,-0.8022004585075545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8466989110737425,0.0],[0.0,0.8466989110737425]],"imag":[[0.5320723202596981,0.0],[0.0,-0.5320723202596981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7331904804317477,0.6435354654778503],[0.517108063664896,0.46275321863906654]],"imag":[[-0.21970959363079753,0.004638808366293795],[-0.38309093484914863,-0.6096720797021392]]},{"name":"u","qubits":[4],"real":[[0.9905352686912733,0.0],[0.0,0.9905352686912733]],"imag":[[0.13725844774988186,0.0],[0.0,-0.13725844774988186]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999022040409952,0.0],[0.0,0.999022040409952]],"imag":[[0.04421496098761281,0.0],[0.0,-0.04421496098761281]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9776694040761621,0.0],[0.0,0.9776694040761621]],"imag":[[0.21014884328342615,0.0],[0.0,-0.21014884328342615]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9993425971914114,0.0],[0.0,0.9993425971914114]],"imag":[[-0.036254288556313054,0.0],[0.0,0.036254288556313054]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9873807847557285,0.0],[0.0,0.9873807847557285]],"imag":[[-0.15836409282145253,0.0],[0.0,0.15836409282145253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9346395131627041,0.0],[0.0,0.9346395131627041]],"imag":[[-0.3555966541391855,0.0],[0.0,0.3555966541391855]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9825557586189521,0.0],[0.0,0.9825557586189521]],"imag":[[-0.18596822633110097,0.0],[0.0,0.18596822633110097]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9227508477310571,0.0],[0.0,0.9227508477310571]],"imag":[[0.38539703295642463,0.0],[0.0,-0.38539703295642463]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9700328161176852,0.0],[0.0,0.9700328161176852]],"imag":[[0.24297394027918515,0.0],[0.0,-0.24297394027918515]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997391393829981,0.0],[0.0,0.9997391393829981]],"imag":[[-0.022839728232670574,0.0],[0.0,0.022839728232670574]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9824084157537045,0.0],[0.0,0.9824084157537045]],"imag":[[-0.18674502578729224,0.0],[0.0,0.18674502578729224]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99842223027028,0.0],[0.0,0.99842223027028]],"imag":[[-0.05615202669645976,0.0],[0.0,0.05615202669645976]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9991649500540424,0.0],[0.0,0.9991649500540424]],"imag":[[0.040858323307534736,0.0],[0.0,-0.040858323307534736]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9485278488255596,0.0],[0.0,0.9485278488255596]],"imag":[[0.31669373218040847,0.0],[0.0,-0.31669373218040847]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9954401286265745,0.0],[0.0,0.9954401286265745]],"imag":[[0.09538841816441301,0.0],[0.0,-0.09538841816441301]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9260394408470947,0.0],[0.0,0.9260394408470947]],"imag":[[0.3774267531529796,0.0],[0.0,-0.3774267531529796]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.6376806804575812,-0.47806542723684353],[-0.34211643585341406,0.5693668085909125]],"imag":[[-0.23481063418314993,-0.5564896792632525],[0.6489866409754672,-0.3709368159529814]]},{"name":"u","qubits":[1],"real":[[0.9899262833913414,0.0],[0.0,0.9899262833913414]],"imag":[[0.14158373300279126,0.0],[0.0,-0.14158373300279126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9625986385355884,0.0],[0.0,0.9625986385355884]],"imag":[[0.2709314693597474,0.0],[0.0,-0.2709314693597474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23422793006488285,0.22311642672916393],[-0.48973336455158867,-0.687593300707392]],"imag":[[0.8020881940373252,-0.5020068384863617],[-0.24890367094207977,-0.4747880022271534]]},{"name":"u","qubits":[1],"real":[[0.8494786154835549,-0.5276230490000818],[0.5276230490000818,0.8494786154835549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9583156426571008,0.2857116186624336],[-0.2857116186624336,0.9583156426571008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.49874483394649743,-0.5202584035373017],[0.4928999455865466,-0.4125395061175877]],"imag":[[0.6004094329700019,0.3465447979138321],[-0.38446293326288283,-0.6626077666915292]]},{"name":"u","qubits":[1],"real":[[0.8190695782357359,0.0],[0.0,0.8190695782357359]],"imag":[[-0.5736941920646693,0.0],[0.0,0.5736941920646693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9348914221955954,0.0],[0.0,0.9348914221955954]],"imag":[[0.3549338370810778,0.0],[0.0,-0.3549338370810778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8187023959237179,0.00135808022152617],[-0.48156368355090384,0.449748537467873]],"imag":[[-0.2977167530639355,-0.49100842912514536],[0.09585165902954415,0.746079842370559]]},{"name":"u","qubits":[2],"real":[[0.9802901130618571,0.0],[0.0,0.9802901130618571]],"imag":[[0.19756339294811515,0.0],[0.0,-0.19756339294811515]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6707275611849021,0.0],[0.0,0.6707275611849021]],"imag":[[-0.7417038079091636,0.0],[0.0,0.7417038079091636]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8894259983749738,0.0],[0.0,0.8894259983749738]],"imag":[[0.45707919818635484,0.0],[0.0,-0.45707919818635484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993365080699902,0.0],[0.0,0.9993365080699902]],"imag":[[0.03642174677961445,0.0],[0.0,-0.03642174677961445]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.432686893296462,0.8554797422762173],[0.31998975095289206,-0.26633856459927785]],"imag":[[-0.00902445146677301,-0.28435017531240775],[0.8427972300205349,-0.34112044406927056]]},{"name":"u","qubits":[1],"real":[[0.8633247644267906,0.0],[0.0,0.8633247644267906]],"imag":[[-0.5046487403406715,0.0],[0.0,0.5046487403406715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.536021424068977,0.0],[0.0,0.536021424068977]],"imag":[[-0.8442043786542841,0.0],[0.0,0.8442043786542841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6889144884044904,-0.26718258898526087],[-0.5631594985062612,-0.35429067075744536]],"imag":[[-0.38792874667265553,0.5509279256985391],[0.24033205032524962,-0.7068026637208421]]},{"name":"u","qubits":[1],"real":[[0.750848744338865,-0.6604741956539633],[0.6604741956539633,0.750848744338865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8475117808804494,0.5307765831956502],[-0.5307765831956502,0.8475117808804494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14699421423477546,-0.3398708792581745],[0.04479227841215929,-0.07412418816382525]],"imag":[[-0.15664962839499216,0.9156098406731367],[-0.9756265918371941,-0.20162343570091756]]},{"name":"u","qubits":[1],"real":[[0.8644612505214069,0.0],[0.0,0.8644612505214069]],"imag":[[-0.5026994592666333,0.0],[0.0,0.5026994592666333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9022373675871934,0.0],[0.0,0.9022373675871934]],"imag":[[-0.4312397622313271,0.0],[0.0,0.4312397622313271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6384118064904443,-0.4217700970375067],[-0.41284480834753723,0.1968859976535207]],"imag":[[-0.36329484029550696,-0.5315611061705339],[-0.5385224123179597,0.7076642421231332]]},{"name":"u","qubits":[2],"real":[[0.6769534452218604,-0.7360258371838951],[0.7360258371838951,0.6769534452218604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9796950414506832,0.2004934556461732],[-0.2004934556461732,0.9796950414506832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998891278362765,0.04707668224079784],[-0.04707668224079784,0.998891278362765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9169630918100413,0.39897203944408155],[-0.39897203944408155,0.9169630918100413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11024622451501989,-0.6734441155655974],[0.21755810665210049,-0.17872315792319637]],"imag":[[0.4611331367338648,-0.567164018072587],[-0.853153251424458,-0.4391537687824044]]},{"name":"u","qubits":[1],"real":[[0.6150630497911045,0.0],[0.0,0.6150630497911045]],"imag":[[-0.7884779291658488,0.0],[0.0,0.7884779291658488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8001342233274944,0.0],[0.0,0.8001342233274944]],"imag":[[-0.5998209938474205,0.0],[0.0,0.5998209938474205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9420881202097524,0.23206208956803692],[0.12379284441461891,0.07772452734225344]],"imag":[[0.23640889249886538,0.05223022010705798],[0.20311607759813916,0.9681828796990308]]},{"name":"u","qubits":[1],"real":[[0.7963487609117762,-0.6048377063264812],[0.6048377063264812,0.7963487609117762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9164638632752523,0.4001174668901616],[-0.4001174668901616,0.9164638632752523]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10182454493178163,-0.24135574322462913],[-0.21564680364262898,-0.09752634774303606]],"imag":[[-0.15833498829318077,0.9520027304289209],[-0.9581535626455456,-0.16101806719828216]]},{"name":"u","qubits":[1],"real":[[0.8378981501292058,0.0],[0.0,0.8378981501292058]],"imag":[[-0.5458266116726582,0.0],[0.0,0.5458266116726582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7084822013556411,0.0],[0.0,0.7084822013556411]],"imag":[[0.705728680416394,0.0],[0.0,-0.705728680416394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8781411641581296,0.18023501918761575],[-0.2785987513967761,-0.8985987133923188]],"imag":[[-0.3879960942000197,0.21410853452156864],[0.026643243359082847,-0.3379248815833711]]},{"name":"u","qubits":[2],"real":[[0.9395198110611345,0.0],[0.0,0.9395198110611345]],"imag":[[0.34249456145120044,0.0],[0.0,-0.34249456145120044]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7675250990558776,0.0],[0.0,0.7675250990558776]],"imag":[[0.6410188938863387,0.0],[0.0,-0.6410188938863387]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8673385510973546,0.0],[0.0,0.8673385510973546]],"imag":[[0.4977186331456174,0.0],[0.0,-0.4977186331456174]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999970281168411,0.0],[0.0,0.9999970281168411]],"imag":[[0.0024379822570529813,0.0],[0.0,-0.0024379822570529813]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2502136873566301,-0.4330233892343173],[-0.39211352500914454,-0.7389538985933158]],"imag":[[0.6993909226094415,-0.5106233371154689],[-0.5426715687557401,0.07550952074292802]]},{"name":"u","qubits":[1],"real":[[0.8936028489191027,0.0],[0.0,0.8936028489191027]],"imag":[[-0.4488584948551863,0.0],[0.0,0.4488584948551863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7537168516374557,0.0],[0.0,0.7537168516374557]],"imag":[[0.6571992905943536,0.0],[0.0,-0.6571992905943536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7249275930011538,-0.18707675385389266],[-0.30322062212669726,0.8619241792137204]],"imag":[[-0.5395390389581429,-0.3852011143716576],[0.30238198468621674,-0.2714941968828754]]},{"name":"u","qubits":[1],"real":[[0.5122870073341037,-0.8588143117791343],[0.8588143117791343,0.5122870073341037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9166053591372513,0.3997932160515866],[-0.3997932160515866,0.9166053591372513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7424030314747457,0.3061759043921975],[-0.2877577606253445,0.707247175366387]],"imag":[[0.526753752033332,0.27861180726152895],[0.29759653018105275,-0.5730909259099743]]},{"name":"u","qubits":[1],"real":[[0.9807932566594496,0.0],[0.0,0.9807932566594496]],"imag":[[-0.19505021838324377,0.0],[0.0,0.19505021838324377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7568808568221512,0.0],[0.0,0.7568808568221512]],"imag":[[-0.6535528812392813,0.0],[0.0,0.6535528812392813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3817085543911274,-0.011215255163228962],[0.032631543731309526,-0.06050930156047113]],"imag":[[-0.921739163548774,0.06759964450103162],[0.060255093052403626,0.995812798943467]]},{"name":"u","qubits":[3],"real":[[0.9926469103199933,0.0],[0.0,0.9926469103199933]],"imag":[[-0.12104590630075493,0.0],[0.0,0.12104590630075493]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9377092544770702,0.0],[0.0,0.9377092544770702]],"imag":[[0.347421004068633,0.0],[0.0,-0.347421004068633]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9059048392579359,0.0],[0.0,0.9059048392579359]],"imag":[[0.42348131270346917,0.0],[0.0,-0.42348131270346917]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9205451383057629,0.0],[0.0,0.9205451383057629]],"imag":[[0.39063620971643676,0.0],[0.0,-0.39063620971643676]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9985097269269472,0.0],[0.0,0.9985097269269472]],"imag":[[0.05457403441448581,0.0],[0.0,-0.05457403441448581]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9423760141962833,0.0],[0.0,0.9423760141962833]],"imag":[[0.33455559757314857,0.0],[0.0,-0.33455559757314857]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9641308495337547,0.0],[0.0,0.9641308495337547]],"imag":[[0.26542740057748465,0.0],[0.0,-0.26542740057748465]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9317623745725355,0.0],[0.0,0.9317623745725355]],"imag":[[-0.3630686950577672,0.0],[0.0,0.3630686950577672]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6127620039408788,0.15666433170224353],[-0.3597247526762971,-0.3298337831673381]],"imag":[[0.5634626934832303,0.5314967608097633],[0.4214624798139905,-0.7643148277395515]]},{"name":"u","qubits":[1],"real":[[0.6018786580836568,0.0],[0.0,0.6018786580836568]],"imag":[[0.7985875537118122,0.0],[0.0,-0.7985875537118122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8950362618663391,0.0],[0.0,0.8950362618663391]],"imag":[[-0.44599337432783687,0.0],[0.0,0.44599337432783687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.896025240251423,-0.31502846446148175],[-0.3500168259662524,0.8018764131953289]],"imag":[[-0.2567765751854331,0.17877814700756794],[-0.09323508357334602,-0.47517329332841857]]},{"name":"u","qubits":[1],"real":[[0.6963047162908403,-0.7177462936658972],[0.7177462936658972,0.6963047162908403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8691577907735263,0.49453486705962724],[-0.49453486705962724,0.8691577907735263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23608051421776893,0.5372349964293832],[0.5416955197046774,0.4076845200258666]],"imag":[[-0.8057437406836203,0.08013472260737842],[0.04011208156802948,-0.7339961287196534]]},{"name":"u","qubits":[1],"real":[[0.9985071501556174,0.0],[0.0,0.9985071501556174]],"imag":[[-0.054621159710384816,0.0],[0.0,0.054621159710384816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6527554600329506,0.0],[0.0,0.6527554600329506]],"imag":[[0.7575686829569785,0.0],[0.0,-0.7575686829569785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09015880801645282,-0.5410886887882391],[-0.24541005176422195,-0.7940507518798828]],"imag":[[-0.8216122339439668,0.15507339306302992],[0.5065556562350666,-0.2294747852561057]]},{"name":"u","qubits":[2],"real":[[0.9583758476791199,0.0],[0.0,0.9583758476791199]],"imag":[[-0.2855096050666744,0.0],[0.0,0.2855096050666744]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8903099171803465,0.0],[0.0,0.8903099171803465]],"imag":[[0.45535508273250297,0.0],[0.0,-0.45535508273250297]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9646360402218273,0.0],[0.0,0.9646360402218273]],"imag":[[0.26358548879851745,0.0],[0.0,-0.26358548879851745]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7104258609188273,0.0],[0.0,0.7104258609188273]],"imag":[[0.7037720484203269,0.0],[0.0,-0.7037720484203269]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.013025136096196622,-0.10204809762949105],[-0.18824662970763,-0.8922460434488352]],"imag":[[0.9816296555744966,-0.16068525413544527],[-0.02822714172723108,0.4094672548855751]]},{"name":"u","qubits":[1],"real":[[0.9992852788179142,0.0],[0.0,0.9992852788179142]],"imag":[[-0.03780121079811477,0.0],[0.0,0.03780121079811477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9856234707662196,0.0],[0.0,0.9856234707662196]],"imag":[[0.16895672189868935,0.0],[0.0,-0.16895672189868935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07095834337665252,0.045754750389569415],[-0.1848014919133214,-0.5507638016626958]],"imag":[[-0.9365594291187948,0.3401879657640855],[-0.2892572519756921,-0.7608139625060363]]},{"name":"u","qubits":[1],"real":[[0.7418646307766539,-0.6705496772071544],[0.6705496772071544,0.7418646307766539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9558527032438702,0.29384623479191596],[-0.29384623479191596,0.9558527032438702]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.774268260203012,0.5328770279722451],[0.031515616566612184,-0.5662982223790338]],"imag":[[0.20584397890841458,-0.27235820283006074],[0.5976149960482748,-0.5667181007705624]]},{"name":"u","qubits":[1],"real":[[0.9785831714397637,0.0],[0.0,0.9785831714397637]],"imag":[[-0.20585183160441872,0.0],[0.0,0.20585183160441872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6073441442296624,0.0],[0.0,0.6073441442296624]],"imag":[[0.7944388525682383,0.0],[0.0,-0.7944388525682383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28660956812848437,-0.24735529652617544],[0.13484922636547175,-0.17467574392661686]],"imag":[[-0.6511004121998373,-0.6578286752421589],[-0.6897382799577241,0.6896123373267601]]},{"name":"u","qubits":[2],"real":[[0.6010190155112121,-0.7992347233409803],[0.7992347233409803,0.6010190155112121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9772192485414816,0.2122322790718273],[-0.2122322790718273,0.9772192485414816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994185979732438,0.03409495600812019],[-0.03409495600812019,0.9994185979732438]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9291197028686704,0.36977909316405866],[-0.36977909316405866,0.9291197028686704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4033549665963678,0.62482879252334],[0.09122943453426428,-0.23188274342782572]],"imag":[[-0.14043659258311125,-0.6535834410536374],[0.8995885307518359,-0.3586754227915493]]},{"name":"u","qubits":[1],"real":[[0.8586333289450513,0.0],[0.0,0.8586333289450513]],"imag":[[-0.5125902909973417,0.0],[0.0,0.5125902909973417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.613521118539138,0.0],[0.0,0.613521118539138]],"imag":[[-0.789678312419991,0.0],[0.0,0.789678312419991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7241724752913827,-0.24487198472317195],[-0.5051537913208206,-0.4128033813259992]],"imag":[[-0.3903662851394002,0.5130556505434387],[0.26078350517434407,-0.7116213732800646]]},{"name":"u","qubits":[1],"real":[[0.7670229443673107,-0.6416196714675303],[0.6416196714675303,0.7670229443673107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9670081277398964,0.2547455218153602],[-0.2547455218153602,0.9670081277398964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08209875291005334,0.6610316772336836],[0.28740722409833586,0.11175317758951044]],"imag":[[-0.0807773457472126,0.7414660726414071],[0.9508585082549024,-0.027864172587716365]]},{"name":"u","qubits":[1],"real":[[0.9879406098070656,0.0],[0.0,0.9879406098070656]],"imag":[[0.15483330227713768,0.0],[0.0,-0.15483330227713768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8795477346726417,0.0],[0.0,0.8795477346726417]],"imag":[[-0.47581065817426177,0.0],[0.0,0.47581065817426177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21969855716866538,0.6765543277396011],[0.23143805138492532,0.7026050539569573]],"imag":[[0.6836963419789145,-0.16299109656504002],[-0.6562989290817154,-0.1485068423052734]]},{"name":"u","qubits":[2],"real":[[0.993665986906502,0.0],[0.0,0.993665986906502]],"imag":[[0.11237395812699377,0.0],[0.0,-0.11237395812699377]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6285110700947999,0.0],[0.0,0.6285110700947999]],"imag":[[0.7778006394753668,0.0],[0.0,-0.7778006394753668]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9034096616188206,0.0],[0.0,0.9034096616188206]],"imag":[[-0.4287784781140117,0.0],[0.0,0.4287784781140117]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997946753899943,0.0],[0.0,0.997946753899943]],"imag":[[-0.06404901545352973,0.0],[0.0,0.06404901545352973]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2581279723097254,0.9250221362042067],[0.7570036405519002,-0.08664231377562769]],"imag":[[-0.07883756031440153,0.26737358980862136],[0.5950630867278801,-0.2556140067927871]]},{"name":"u","qubits":[1],"real":[[0.9999856796981031,0.0],[0.0,0.9999856796981031]],"imag":[[0.005351672516387805,0.0],[0.0,-0.005351672516387805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8028056736845943,0.0],[0.0,0.8028056736845943]],"imag":[[0.5962407653790746,0.0],[0.0,-0.5962407653790746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00924321921723914,-0.45753274718657677],[0.29054455930150647,0.8478455595575483]],"imag":[[0.8635451898421806,-0.21182080457508984],[0.4120535487764033,-0.16417563503642546]]},{"name":"u","qubits":[1],"real":[[0.849916578828762,-0.5269172696277972],[0.5269172696277972,0.849916578828762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9399108642742385,0.3414199279761712],[-0.3414199279761712,0.9399108642742385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18470440100111749,-0.5423401418764231],[-0.19369120818153165,-0.8269611491328807]],"imag":[[-0.8194097427450231,-0.017864161184190982],[0.5068882259616339,-0.14725250449303712]]},{"name":"u","qubits":[1],"real":[[0.9882204761468456,0.0],[0.0,0.9882204761468456]],"imag":[[0.15303689268964465,0.0],[0.0,-0.15303689268964465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6073357441854621,0.0],[0.0,0.6073357441854621]],"imag":[[-0.7944452742855803,0.0],[0.0,0.7944452742855803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24580309403450706,-0.0031379587479795357],[-0.582552254268605,-0.7666249715130169]],"imag":[[0.7745918194704795,-0.5827336487516155],[0.014873574521336525,0.26962529718145967]]},{"name":"u","qubits":[3],"real":[[0.6216969307616531,-0.7832578925753256],[0.7832578925753256,0.6216969307616531]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9941408745093419,0.10809219042003419],[-0.10809219042003419,0.9941408745093419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991931723159021,0.040162226000112114],[-0.040162226000112114,0.9991931723159021]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9754267255046307,0.22032408667985845],[-0.22032408667985845,0.9754267255046307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999784946553526,0.02073790358168263],[-0.02073790358168263,0.999784946553526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999119810084678,-0.041947647089640695],[0.041947647089640695,0.999119810084678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998973257311456,-0.014329619524018625],[0.014329619524018625,0.9998973257311456]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9101117515061408,0.4143628841612441],[-0.4143628841612441,0.9101117515061408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.04274256081403304,0.5322410087350437],[0.560955710779598,-0.619201184681951]],"imag":[[0.6182139326197589,0.5768050932772483],[0.5489201194651435,0.02460255837504655]]},{"name":"u","qubits":[1],"real":[[0.9850634742091485,0.0],[0.0,0.9850634742091485]],"imag":[[-0.17219161355595183,0.0],[0.0,0.17219161355595183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7147573565098727,0.0],[0.0,0.7147573565098727]],"imag":[[0.6993725197024965,0.0],[0.0,-0.6993725197024965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3087161139324277,0.3798218829062092],[-0.2301547658839422,0.7886340823622979]],"imag":[[-0.8560601483487018,-0.16610454741891076],[0.3447958340069772,0.45409349337875016]]},{"name":"u","qubits":[1],"real":[[0.7063431911027592,-0.707869547574107],[0.707869547574107,0.7063431911027592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9976433856178206,0.06861249983066055],[-0.06861249983066055,0.9976433856178206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2576234779903312,-0.6281198476636929],[0.2682532030621628,-0.3748903328293718]],"imag":[[-0.32357080158915547,0.6590884135820144],[0.8700415501537885,0.1747145054194591]]},{"name":"u","qubits":[1],"real":[[0.8293350354222804,0.0],[0.0,0.8293350354222804]],"imag":[[0.5587516434169344,0.0],[0.0,-0.5587516434169344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7389908390977415,0.0],[0.0,0.7389908390977415]],"imag":[[-0.6737154738683206,0.0],[0.0,0.6737154738683206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8171446637887829,-0.3031845020030518],[-0.4690778320855555,0.7298746500009924]],"imag":[[0.33115998201985825,0.361506324281175],[0.05073117578018442,-0.4946466724196217]]},{"name":"u","qubits":[2],"real":[[0.9994212940597711,0.0],[0.0,0.9994212940597711]],"imag":[[-0.03401583425248654,0.0],[0.0,0.03401583425248654]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9295546406432708,0.0],[0.0,0.9295546406432708]],"imag":[[0.36868437729114567,0.0],[0.0,-0.36868437729114567]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5529200166405185,0.0],[0.0,0.5529200166405185]],"imag":[[-0.8332343339050838,0.0],[0.0,0.8332343339050838]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9883119794751849,0.0],[0.0,0.9883119794751849]],"imag":[[0.1524448465047007,0.0],[0.0,-0.1524448465047007]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6358461599026809,0.7600296037476656],[0.7632300827543702,0.6397866397059299]],"imag":[[0.08950365858369513,-0.10021854850432722],[-0.07189295386826748,-0.054628743502364956]]},{"name":"u","qubits":[1],"real":[[0.8430607795974246,0.0],[0.0,0.8430607795974246]],"imag":[[-0.5378182982240216,0.0],[0.0,0.5378182982240216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8029261671901795,0.0],[0.0,0.8029261671901795]],"imag":[[0.5960784931880095,0.0],[0.0,-0.5960784931880095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8114942292410079,0.35380448912374596],[0.028525360070862982,-0.1394735021950576]],"imag":[[-0.3771912461358209,0.2720776786561774],[0.44541012963321414,0.8839362321108895]]},{"name":"u","qubits":[1],"real":[[0.7017895670088735,-0.7123843089495289],[0.7123843089495289,0.7017895670088735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9532686973168679,0.30212380031338437],[-0.30212380031338437,0.9532686973168679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1046714770249996,0.8412043602397256],[0.31654940370788,0.19367864662732773]],"imag":[[-0.1758776305680288,-0.5004859291497172],[0.9262329166982607,-0.06616374292182792]]},{"name":"u","qubits":[1],"real":[[0.7536744186732522,0.0],[0.0,0.7536744186732522]],"imag":[[0.6572479521744706,0.0],[0.0,-0.6572479521744706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9821660946080557,0.0],[0.0,0.9821660946080557]],"imag":[[0.1880153254454534,0.0],[0.0,-0.1880153254454534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.72261037757906,-0.07855638317777282],[0.08923712561135226,-0.7209598882952855]],"imag":[[0.09923401297514176,-0.6795702668200877],[-0.6782503876125114,-0.11058926975684141]]},{"name":"u","qubits":[2],"real":[[0.7123396016322527,-0.7018349463701586],[0.7018349463701586,0.7123396016322527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9918984717587747,0.127033152061213],[-0.127033152061213,0.9918984717587747]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998873714397476,-0.04744789442946453],[0.04744789442946453,0.998873714397476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9235354728679968,0.3835130119754551],[-0.3835130119754551,0.9235354728679968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.007549728139116188,0.35833541428645677],[0.5097672530329798,-0.50751996885329]],"imag":[[-0.8562987020843535,-0.3718753356728977],[0.08266124937893753,-0.6897303435412122]]},{"name":"u","qubits":[1],"real":[[0.9765553547356505,0.0],[0.0,0.9765553547356505]],"imag":[[0.21526643755385538,0.0],[0.0,-0.21526643755385538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.608379696452309,0.0],[0.0,0.608379696452309]],"imag":[[-0.7936461081266614,0.0],[0.0,0.7936461081266614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.381847054828234,0.3682079285033942],[-0.4061244168514593,-0.16483456783298114]],"imag":[[0.8240377160013165,0.19894117400271072],[0.10108228016521785,-0.8931264725227759]]},{"name":"u","qubits":[1],"real":[[0.7322618221805791,-0.6810232182361905],[0.6810232182361905,0.7322618221805791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9806365146412568,0.19583673340884805],[-0.19583673340884805,0.9806365146412568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5139861574530082,-0.02469692096181762],[-0.17116706559102443,-0.822611024525141]],"imag":[[0.7626967476113639,-0.39179326592572333],[-0.3532898764282623,-0.41133830504823976]]},{"name":"u","qubits":[1],"real":[[0.6297709317354672,0.0],[0.0,0.6297709317354672]],"imag":[[0.7767809044647285,0.0],[0.0,-0.7767809044647285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8742452406861254,0.0],[0.0,0.8742452406861254]],"imag":[[0.48548456117332767,0.0],[0.0,-0.48548456117332767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.854949223511213,-0.4494159814998123],[-0.14860916351189,0.11092916298357966]],"imag":[[-0.1806889997277459,-0.1855763620925911],[-0.462956398719422,0.8667649105754122]]},{"name":"u","qubits":[2],"real":[[0.9755176086061849,0.0],[0.0,0.9755176086061849]],"imag":[[-0.21992133889022777,0.0],[0.0,0.21992133889022777]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.996161566466932,0.0],[0.0,0.996161566466932]],"imag":[[-0.08753361351017269,0.0],[0.0,0.08753361351017269]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9733367646387864,0.0],[0.0,0.9733367646387864]],"imag":[[-0.22938078080453866,0.0],[0.0,0.22938078080453866]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7239561166015744,0.0],[0.0,0.7239561166015744]],"imag":[[0.6898460271938714,0.0],[0.0,-0.6898460271938714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15861849751423776,-0.08114313185767583],[0.9588817076189878,0.12121803488125012]],"imag":[[0.16663442511796717,-0.9697880865241942],[-0.16618968501572096,-0.195532727203396]]},{"name":"u","qubits":[1],"real":[[0.9501385773797704,0.0],[0.0,0.9501385773797704]],"imag":[[-0.31182797144378527,0.0],[0.0,0.31182797144378527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.700467338439033,0.0],[0.0,0.700467338439033]],"imag":[[-0.7136844595338596,0.0],[0.0,0.7136844595338596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49821196088344566,0.5413709880553177],[0.4817075924829832,0.7542510799952108]],"imag":[[-0.6772703086378443,0.0026878173821772156],[0.24707805733111796,-0.3715044242748494]]},{"name":"u","qubits":[1],"real":[[0.875303631322246,-0.4835737306699876],[0.4835737306699876,0.875303631322246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9226242004703175,0.3857001227722225],[-0.3857001227722225,0.9226242004703175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07473893182804325,0.979801388401663],[0.004346236983230308,0.0771770328861992]],"imag":[[0.09019704732489271,-0.1620735142126812],[-0.9931060844376899,-0.08811992323991409]]},{"name":"u","qubits":[1],"real":[[0.9951730598906116,0.0],[0.0,0.9951730598906116]],"imag":[[0.098135522966749,0.0],[0.0,-0.098135522966749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5929928139193312,0.0],[0.0,0.5929928139193312]],"imag":[[-0.8052077512294783,0.0],[0.0,0.8052077512294783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16603760853349137,-0.04440040683971107],[-0.12081144987372354,0.10113787019772083]],"imag":[[0.8336907751519833,0.5248045425217205],[0.5126361258810902,-0.8440260228410643]]},{"name":"u","qubits":[3],"real":[[0.9737839550689821,0.0],[0.0,0.9737839550689821]],"imag":[[0.22747485322604485,0.0],[0.0,-0.22747485322604485]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9960816755446316,0.0],[0.0,0.9960816755446316]],"imag":[[-0.08843808932919865,0.0],[0.0,0.08843808932919865]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9643726628649275,0.0],[0.0,0.9643726628649275]],"imag":[[0.26454747611498564,0.0],[0.0,-0.26454747611498564]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9641147462705886,0.0],[0.0,0.9641147462705886]],"imag":[[-0.26548588667497686,0.0],[0.0,0.26548588667497686]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.998062109752701,0.0],[0.0,0.998062109752701]],"imag":[[0.06222559823727978,0.0],[0.0,-0.06222559823727978]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9670161745976927,0.0],[0.0,0.9670161745976927]],"imag":[[0.2547149741700411,0.0],[0.0,-0.2547149741700411]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9861120679180649,0.0],[0.0,0.9861120679180649]],"imag":[[-0.16608127379797416,0.0],[0.0,0.16608127379797416]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6819414794109734,0.0],[0.0,0.6819414794109734]],"imag":[[-0.7314067395497343,0.0],[0.0,0.7314067395497343]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3081768412337768,-0.1518956889951822],[-0.2474681280037903,0.7872567163895824]],"imag":[[0.7989500606370784,0.4935924784676715],[0.45328287057584654,-0.33692881646471307]]},{"name":"u","qubits":[1],"real":[[0.49139464664813653,0.0],[0.0,0.49139464664813653]],"imag":[[0.8709370248448237,0.0],[0.0,-0.8709370248448237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9136630025458211,0.0],[0.0,0.9136630025458211]],"imag":[[0.4064725301652683,0.0],[0.0,-0.4064725301652683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6570653988944253,-0.6171720152456136],[0.6397615151877539,-0.7263472719491787]],"imag":[[-0.3969214375345193,-0.17267639560434514],[-0.03773112357072534,0.24839727561055408]]},{"name":"u","qubits":[1],"real":[[0.6964682187833537,-0.7175876394035383],[0.7175876394035383,0.6964682187833537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8994307664080147,0.4370632636572095],[-0.4370632636572095,0.8994307664080147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.023440188927684517,-0.9267376146049148],[0.17497276456769364,-0.08229404167574067]],"imag":[[-0.07921533221005389,-0.366514504982105],[0.9811014322410418,0.007225096455145987]]},{"name":"u","qubits":[1],"real":[[0.9924063498181931,0.0],[0.0,0.9924063498181931]],"imag":[[0.12300258875540004,0.0],[0.0,-0.12300258875540004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.777384085289779,0.0],[0.0,0.777384085289779]],"imag":[[-0.6290262188002768,0.0],[0.0,0.6290262188002768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21597747885824936,-0.4392468334138302],[0.06430742485659054,-0.8606077761067518]],"imag":[[0.8578874616032217,-0.15634913234789063],[-0.4617871662988582,-0.20486928480027367]]},{"name":"u","qubits":[2],"real":[[0.9755671122337369,0.0],[0.0,0.9755671122337369]],"imag":[[0.21970163751762817,0.0],[0.0,-0.21970163751762817]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989434597853816,0.0],[0.0,0.9989434597853816]],"imag":[[-0.045956111149787905,0.0],[0.0,0.045956111149787905]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.933737455119375,0.0],[0.0,0.933737455119375]],"imag":[[-0.35795860781268146,0.0],[0.0,0.35795860781268146]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7735979836332508,0.0],[0.0,0.7735979836332508]],"imag":[[-0.6336766996809717,0.0],[0.0,0.6336766996809717]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0038866724418757264,-0.21476710510223423],[0.9596097018142031,-0.029298908510747904]],"imag":[[0.029103683783985257,0.9762238267597947],[-0.27979830155236374,-0.0019247318118293156]]},{"name":"u","qubits":[1],"real":[[0.914942592361263,0.0],[0.0,0.914942592361263]],"imag":[[0.403584009449398,0.0],[0.0,-0.403584009449398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4726409002852653,0.0],[0.0,0.4726409002852653]],"imag":[[0.8812551159440346,0.0],[0.0,-0.8812551159440346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5949829131542874,-0.3615633482798642],[-0.4566822459392219,0.459603618608826]],"imag":[[0.5432017347933695,-0.46925382635900253],[0.3773175514282621,0.6616927575467042]]},{"name":"u","qubits":[1],"real":[[0.8199051458571994,-0.572499390215295],[0.572499390215295,0.8199051458571994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9827636778871841,0.18486631230609601],[-0.18486631230609601,0.9827636778871841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7556212921355752,-0.3560720647744772],[-0.05693840750890784,0.5821374769573924]],"imag":[[-0.16261888377522693,-0.5251706829196614],[0.63194112009064,-0.5084529441458848]]},{"name":"u","qubits":[1],"real":[[0.9737284370270306,0.0],[0.0,0.9737284370270306]],"imag":[[0.22771238641078795,0.0],[0.0,-0.22771238641078795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.27324466069137104,0.0],[0.0,0.27324466069137104]],"imag":[[-0.9619445698186864,0.0],[0.0,0.9619445698186864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4293566390387107,0.22197210312896315],[-0.07293370776489008,-0.9202952390742283]],"imag":[[0.8677891882644775,0.11542610916584978],[0.23932295233915055,-0.30076880106262266]]},{"name":"u","qubits":[2],"real":[[0.7072398747577483,-0.7069736625593944],[0.7069736625593944,0.7072398747577483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9664503624818336,0.2568534540525638],[-0.2568534540525638,0.9664503624818336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9948257464860468,-0.10159593559035573],[0.10159593559035573,0.9948257464860468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9331169169981968,0.35957310690842875],[-0.35957310690842875,0.9331169169981968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4224710604757898,-0.19622568408342525],[0.08547961252415147,-0.9534318761218319]],"imag":[[0.8580622919325063,0.21620080279681747],[-0.2791783338060415,0.07563300450734074]]},{"name":"u","qubits":[1],"real":[[0.5774825569993077,0.0],[0.0,0.5774825569993077]],"imag":[[0.8164030232437539,0.0],[0.0,-0.8164030232437539]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8669946013173275,0.0],[0.0,0.8669946013173275]],"imag":[[0.49831753058327,0.0],[0.0,-0.49831753058327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7683695727093673,-0.5138943987632698],[-0.3766187270534812,0.8141268744379565]],"imag":[[-0.27137958045245897,0.26809302483953057],[-0.44059012412954424,0.03515834566659792]]},{"name":"u","qubits":[1],"real":[[0.47650458145452645,-0.879171987641125],[0.879171987641125,0.47650458145452645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9618881166913669,0.27344332313650555],[-0.27344332313650555,0.9618881166913669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.31951184565639196,-0.6476117611907428],[-0.6341983185501281,-0.3496433475618184]],"imag":[[0.6387687209615242,0.2654914468939592],[-0.29610672797931137,0.6227863420944147]]},{"name":"u","qubits":[1],"real":[[0.8413637472011822,0.0],[0.0,0.8413637472011822]],"imag":[[-0.5404692821017537,0.0],[0.0,0.5404692821017537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7553894607278165,0.0],[0.0,0.7553894607278165]],"imag":[[0.6552760964824969,0.0],[0.0,-0.6552760964824969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8145678454279224,0.4439735450268918],[0.4167698843577128,0.5950290052030326]],"imag":[[-0.3724021883971235,-0.026140516219078036],[-0.15523755590836946,-0.6694360669213633]]},{"name":"u","qubits":[2],"real":[[0.8946612322261646,0.0],[0.0,0.8946612322261646]],"imag":[[-0.44674520652331673,0.0],[0.0,0.44674520652331673]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9955237730627046,0.0],[0.0,0.9955237730627046]],"imag":[[0.09451146632550292,0.0],[0.0,-0.09451146632550292]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9380549427272725,0.0],[0.0,0.9380549427272725]],"imag":[[0.3464865429204046,0.0],[0.0,-0.3464865429204046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7885338982504001,0.0],[0.0,0.7885338982504001]],"imag":[[0.6149912936863641,0.0],[0.0,-0.6149912936863641]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3767465482181606,0.43069470773024904],[-0.2809309148985535,-0.7188904556335338]],"imag":[[-0.7920430608231096,0.21267791831973684],[-0.3896250110836353,0.5024606298918841]]},{"name":"u","qubits":[1],"real":[[0.996668135974032,0.0],[0.0,0.996668135974032]],"imag":[[0.0815636361011971,0.0],[0.0,-0.0815636361011971]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7375804517110628,0.0],[0.0,0.7375804517110628]],"imag":[[-0.6752592666922125,0.0],[0.0,0.6752592666922125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1468753652844892,-0.001903595452209264],[-0.35490128872742766,0.8184422048546065]],"imag":[[0.8913630512100182,0.42883086914827934],[-0.2407168736705539,0.3824301495732467]]},{"name":"u","qubits":[1],"real":[[0.8223222627687844,-0.5690220524327914],[0.5690220524327914,0.8223222627687844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8803967590412187,0.474237858747821],[-0.474237858747821,0.8803967590412187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07020882448596177,0.8074159564489682],[-0.746515956003116,-0.2982961460098065]],"imag":[[-0.552136960743044,0.1956910085244889],[-0.36459487788295547,0.4698977673174906]]},{"name":"u","qubits":[1],"real":[[0.8408834005652869,0.0],[0.0,0.8408834005652869]],"imag":[[0.5412163214960901,0.0],[0.0,-0.5412163214960901]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7698676918757923,0.0],[0.0,0.7698676918757923]],"imag":[[-0.6382035231850731,0.0],[0.0,0.6382035231850731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8716392565958122,0.07322619410011735],[-0.28067887152802856,-0.4237736767889969]],"imag":[[0.3966235850126697,-0.2785186935744336],[0.06445237971207661,0.8587672168218448]]},{"name":"u","qubits":[4],"real":[[0.7190459965834046,-0.6949624844532102],[0.6949624844532102,0.7190459965834046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116344],[-0.07641942803116344,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,0.017029614742048935],[-0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116344],[-0.07641942803116344,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,0.017029614742048935],[-0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116344],[-0.07641942803116344,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,0.017029614742048935],[-0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116342],[-0.07641942803116342,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048962],[0.017029614742048962,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,-0.07641942803116344],[0.07641942803116344,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048935],[0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,-0.07641942803116342],[0.07641942803116342,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048935],[0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,-0.07641942803116344],[0.07641942803116344,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048935],[0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7590757269711625,0.6510023354206965],[-0.6510023354206965,0.7590757269711625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.1686935071781116,0.15668245899400143],[0.3450498804454456,0.5174947970547253]],"imag":[[-0.6190095601711887,0.7508796655231867],[0.685062219843719,0.3792485596131762]]},{"name":"u","qubits":[1],"real":[[0.7361757972496485,0.0],[0.0,0.7361757972496485]],"imag":[[0.676790363069573,0.0],[0.0,-0.676790363069573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9433134058272298,0.0],[0.0,0.9433134058272298]],"imag":[[0.33190332686888213,0.0],[0.0,-0.33190332686888213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9654719863583361,-0.24665060325540747],[0.03474212895140405,-0.1347329845286535]],"imag":[[0.0812990885790267,0.02043970810094909],[0.24504547787998954,-0.9594752321589617]]},{"name":"u","qubits":[1],"real":[[0.7080270976486863,-0.7061852653483912],[0.7061852653483912,0.7080270976486863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9525172568744347,0.3044846061074391],[-0.3044846061074391,0.9525172568744347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7495015317038486,-0.11310820006240245],[-0.36146934434445466,0.7250722794773315]],"imag":[[0.3132873741368132,0.5721057684193447],[0.45764439063451384,0.36629457319690273]]},{"name":"u","qubits":[1],"real":[[0.9754546812438195,0.0],[0.0,0.9754546812438195]],"imag":[[-0.22020028346829715,0.0],[0.0,0.22020028346829715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4864440750473541,0.0],[0.0,0.4864440750473541]],"imag":[[-0.8737117155282537,0.0],[0.0,0.8737117155282537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41431106314368504,-0.25103842218113087],[-0.19144029749901853,0.9633481610975825]],"imag":[[-0.8709048274823443,-0.08276977113358354],[-0.18226831024120677,-0.045707724568271324]]},{"name":"u","qubits":[2],"real":[[0.9881935100416025,0.0],[0.0,0.9881935100416025]],"imag":[[0.15321092229882724,0.0],[0.0,-0.15321092229882724]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9771601200321846,0.0],[0.0,0.9771601200321846]],"imag":[[-0.21250435246998262,0.0],[0.0,0.21250435246998262]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9511022427391279,0.0],[0.0,0.9511022427391279]],"imag":[[-0.30887622740606163,0.0],[0.0,0.30887622740606163]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8415665020923787,0.0],[0.0,0.8415665020923787]],"imag":[[-0.540153517581806,0.0],[0.0,0.540153517581806]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3880654955151843,-0.2119932452340981],[0.09034780385195369,0.5481224879035628]],"imag":[[0.8964889653469166,0.02777715206577614],[0.1937781735410325,-0.808609319790861]]},{"name":"u","qubits":[1],"real":[[0.9642935906100586,0.0],[0.0,0.9642935906100586]],"imag":[[-0.2648355548417935,0.0],[0.0,0.2648355548417935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9577235373702359,0.0],[0.0,0.9577235373702359]],"imag":[[0.28769015618724664,0.0],[0.0,-0.28769015618724664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4616529829456515,0.2392814533171964],[-0.006418564145155827,-0.06543766172570292]],"imag":[[-0.7770684230465178,0.35466262185320674],[-0.4277849825270808,-0.9014858419223741]]},{"name":"u","qubits":[1],"real":[[0.7225238364948594,-0.6913460101112537],[0.6913460101112537,0.7225238364948594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9436727383477822,0.3308802848451358],[-0.3308802848451358,0.9436727383477822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4918575308846834,-0.4272158054546483],[0.46869361328091164,-0.5302609570303233]],"imag":[[0.5174218805377737,0.5548309854563931],[0.520266339217193,-0.47798802348647734]]},{"name":"u","qubits":[1],"real":[[0.9982174089861314,0.0],[0.0,0.9982174089861314]],"imag":[[0.05968253008221489,0.0],[0.0,-0.05968253008221489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6868064700349882,0.0],[0.0,0.6868064700349882]],"imag":[[-0.7268403350929823,0.0],[0.0,0.7268403350929823]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09716933525741656,-0.5530266988334982],[0.5335606906375615,0.4452868066224159]],"imag":[[0.809695787469656,-0.1706233349130436],[0.2241959889157114,-0.6832048066345009]]},{"name":"u","qubits":[2],"real":[[0.7291465361092024,-0.6843576030701723],[0.6843576030701723,0.7291465361092024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9765776627989545,0.21516521215598855],[-0.21516521215598855,0.9765776627989545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982590914037359,0.05898123794722964],[-0.05898123794722964,0.9982590914037359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9376125951848581,0.34768178173541875],[-0.34768178173541875,0.9376125951848581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.28513763576816253,0.11239692039420902],[-0.18670645633355787,0.7698506305682684]],"imag":[[-0.9389271210562182,-0.15645869199096138],[0.047466716517892055,0.608455106478707]]},{"name":"u","qubits":[1],"real":[[0.9998958661498973,0.0],[0.0,0.9998958661498973]],"imag":[[0.014431107246035385,0.0],[0.0,-0.014431107246035385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9521463119773355,0.0],[0.0,0.9521463119773355]],"imag":[[0.30564260270446353,0.0],[0.0,-0.30564260270446353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.027353596759806642,-0.025759677214826804],[0.12510654213868633,-0.32613660371999953]],"imag":[[0.9474342713597178,0.3177365594752523],[0.29320374368599683,-0.8899521523748348]]},{"name":"u","qubits":[1],"real":[[0.7940038308501999,-0.6079127540981577],[0.6079127540981577,0.7940038308501999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9343950361075877,0.35623856683057203],[-0.35623856683057203,0.9343950361075877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.018840275527885968,-0.2310254859172483],[-0.36717442604840295,-0.6812685911399295]],"imag":[[0.9293530900553715,-0.2873588399184291],[0.03362765050656584,0.6323964173709788]]},{"name":"u","qubits":[1],"real":[[0.7425272607393527,0.0],[0.0,0.7425272607393527]],"imag":[[-0.6698158456314043,0.0],[0.0,0.6698158456314043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8602625534116239,0.0],[0.0,0.8602625534116239]],"imag":[[-0.5098512912582579,0.0],[0.0,0.5098512912582579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7205875029807425,0.640892137604941],[-0.603588838495509,-0.40094388838655304]],"imag":[[-0.07439293989765904,-0.25392244681699755],[0.3330162985275705,0.6033445593722622]]},{"name":"u","qubits":[2],"real":[[0.9999514602875093,0.0],[0.0,0.9999514602875093]],"imag":[[-0.009852769604418792,0.0],[0.0,0.009852769604418792]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7621913262743373,0.0],[0.0,0.7621913262743373]],"imag":[[0.6473518225448714,0.0],[0.0,-0.6473518225448714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9044778733854331,0.0],[0.0,0.9044778733854331]],"imag":[[0.42652054646425247,0.0],[0.0,-0.42652054646425247]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996754562377431,0.0],[0.0,0.9996754562377431]],"imag":[[0.025475128966504494,0.0],[0.0,-0.025475128966504494]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8779221289976736,0.44713387418723083],[0.4202881912909349,-0.7847396828199422]],"imag":[[0.1361988068939329,0.1037974901969157],[0.18455475252145553,-0.4165105158225851]]},{"name":"u","qubits":[1],"real":[[0.9377242144477269,0.0],[0.0,0.9377242144477269]],"imag":[[-0.34738062357937216,0.0],[0.0,0.34738062357937216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8010879847544454,0.0],[0.0,0.8010879847544454]],"imag":[[-0.5985466069422342,0.0],[0.0,0.5985466069422342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5736406922677584,-0.3410088596813686],[0.4605865679888477,0.25788010139692835]],"imag":[[-0.6679941291952467,0.32929190265486924],[-0.11216154832876479,0.841889335820486]]},{"name":"u","qubits":[1],"real":[[0.8128197794181198,-0.5825152411625631],[0.5825152411625631,0.8128197794181198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8481509311228576,0.5297546583423591],[-0.5297546583423591,0.8481509311228576]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15058793545259083,0.627884975836209],[-0.6041056483675402,-0.13686865825065037]],"imag":[[0.38440843285650966,-0.6597832125509802],[-0.6816229133878661,-0.38950422326816697]]},{"name":"u","qubits":[1],"real":[[0.8525171793763796,0.0],[0.0,0.8525171793763796]],"imag":[[0.5226992049622248,0.0],[0.0,-0.5226992049622248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5828337038682857,0.0],[0.0,0.5828337038682857]],"imag":[[0.81259145555142,0.0],[0.0,-0.81259145555142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7362681252703283,-0.23238680493919184],[0.183188291546065,0.7927022571534659]],"imag":[[0.374710948517343,-0.5133199057725145],[0.532863024249744,-0.23264173901441546]]},{"name":"u","qubits":[3],"real":[[0.9373010430636612,0.0],[0.0,0.9373010430636612]],"imag":[[0.3485208095247292,0.0],[0.0,-0.3485208095247292]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9614383192651957,0.0],[0.0,0.9614383192651957]],"imag":[[0.27502065058557956,0.0],[0.0,-0.27502065058557956]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9926614924467798,0.0],[0.0,0.9926614924467798]],"imag":[[-0.12092626436523872,0.0],[0.0,0.12092626436523872]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9619986850416288,0.0],[0.0,0.9619986850416288]],"imag":[[-0.27305407885284777,0.0],[0.0,0.27305407885284777]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8571757988960207,0.0],[0.0,0.8571757988960207]],"imag":[[-0.5150239312759832,0.0],[0.0,0.5150239312759832]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9891040477995513,0.0],[0.0,0.9891040477995513]],"imag":[[-0.1472181463901201,0.0],[0.0,0.1472181463901201]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9812959157472514,0.0],[0.0,0.9812959157472514]],"imag":[[0.19250539145115755,0.0],[0.0,-0.19250539145115755]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9280396804129805,0.0],[0.0,0.9280396804129805]],"imag":[[-0.3724813439341265,0.0],[0.0,0.3724813439341265]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.06950042941647762,-0.7425696720703036],[-0.6793509098141507,0.07543866455454126]],"imag":[[-0.07713354786506593,-0.6616724176101606],[-0.7264313095120271,-0.07133653892329378]]},{"name":"u","qubits":[1],"real":[[0.851711982289834,0.0],[0.0,0.851711982289834]],"imag":[[0.5240102090836795,0.0],[0.0,-0.5240102090836795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7318240907157254,0.0],[0.0,0.7318240907157254]],"imag":[[0.6814935804892821,0.0],[0.0,-0.6814935804892821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7766193482026944,0.4012259953561689],[-0.43980474316986445,-0.707659147910156]],"imag":[[0.39224303371167574,-0.28640092728958616],[0.22266472191879166,0.5061726384122205]]},{"name":"u","qubits":[1],"real":[[0.7496661912509753,-0.6618161388899912],[0.6618161388899912,0.7496661912509753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8701627182572322,0.4927644911671139],[-0.4927644911671139,0.8701627182572322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.41522848590134487,-0.9062667439499135],[0.489656303560985,0.21463326861885074]],"imag":[[-0.04267917400951264,0.06666619392439499],[0.7655066929720048,0.3580066583180343]]},{"name":"u","qubits":[1],"real":[[0.9845737940242355,0.0],[0.0,0.9845737940242355]],"imag":[[-0.1749698377456017,0.0],[0.0,0.1749698377456017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7721495026124913,0.0],[0.0,0.7721495026124913]],"imag":[[-0.6354409064698955,0.0],[0.0,0.6354409064698955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30630672552414184,0.4154574427775845],[-0.05344901471402907,0.8884822580080215]],"imag":[[-0.8345931052164709,-0.19242050791045343],[0.45472380787672234,0.031124565557783798]]},{"name":"u","qubits":[2],"real":[[0.9906936667483403,0.0],[0.0,0.9906936667483403]],"imag":[[0.13611046493465714,0.0],[0.0,-0.13611046493465714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9487246974155489,0.0],[0.0,0.9487246974155489]],"imag":[[-0.3161035408118283,0.0],[0.0,0.3161035408118283]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8732583507627792,0.0],[0.0,0.8732583507627792]],"imag":[[-0.4872574810334581,0.0],[0.0,0.4872574810334581]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9992094060700643,0.0],[0.0,0.9992094060700643]],"imag":[[-0.039756292849177054,0.0],[0.0,0.039756292849177054]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2661513083237667,0.3741362662887124],[0.49441685301845006,0.1320388515690851]],"imag":[[-0.6289657331238003,-0.627365636516003],[0.5376965343806115,-0.670074737654487]]},{"name":"u","qubits":[1],"real":[[0.7154608251864507,0.0],[0.0,0.7154608251864507]],"imag":[[-0.6986528520112997,0.0],[0.0,0.6986528520112997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8344770513912415,0.0],[0.0,0.8344770513912415]],"imag":[[-0.5510426940822093,0.0],[0.0,0.5510426940822093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9358609964865485,0.3430365814308572],[0.27841705085533325,0.5797325938679019]],"imag":[[-0.022250190095638934,-0.0774275667714251],[-0.2148326560114438,-0.7350108810835942]]},{"name":"u","qubits":[1],"real":[[0.6633472928315776,-0.7483116791103941],[0.7483116791103941,0.6633472928315776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8404770952645095,0.5418470746767327],[-0.5418470746767327,0.8404770952645095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4802511582486904,0.6377760632352224],[0.756272967397773,0.4712552788688261]],"imag":[[0.2884745603586718,-0.5285668795818028],[-0.3379237366774185,-0.3029475352459608]]},{"name":"u","qubits":[1],"real":[[0.8982973168780801,0.0],[0.0,0.8982973168780801]],"imag":[[-0.43938813193990806,0.0],[0.0,0.43938813193990806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.55616798467763,0.0],[0.0,0.55616798467763]],"imag":[[-0.8310698964705818,0.0],[0.0,0.8310698964705818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7367654305243598,0.2885660980951837],[-0.3435672157254574,-0.8992523527319252]],"imag":[[-0.5729432046111974,0.2136408006543392],[-0.1042801656728797,-0.24986480630931351]]},{"name":"u","qubits":[2],"real":[[0.7819783458710835,-0.6233055964683167],[0.6233055964683167,0.7819783458710835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9707887291724238,0.23993591501021763],[-0.23993591501021763,0.9707887291724238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985597959845407,0.05365010571576139],[-0.05365010571576139,0.9985597959845407]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9511534266976177,0.3087185755366523],[-0.3087185755366523,0.9511534266976177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.02355270817260392,-0.3585185117186],[-0.30245172404887394,0.37364035638906795]],"imag":[[0.9317467726213211,-0.052513792498436296],[0.19953991146473085,0.8538733292649219]]},{"name":"u","qubits":[1],"real":[[0.5844485548779041,0.0],[0.0,0.5844485548779041]],"imag":[[-0.81143076519265,0.0],[0.0,0.81143076519265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8302651967733646,0.0],[0.0,0.8302651967733646]],"imag":[[-0.557368552240693,0.0],[0.0,0.557368552240693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7231575871242952,-0.622116168820073],[0.6244170563036241,-0.7262921426001417]],"imag":[[0.24157104968135223,0.17792696432258792],[0.1696757847706436,-0.23197670455646663]]},{"name":"u","qubits":[1],"real":[[0.7203767522250999,-0.693582968976039],[0.693582968976039,0.7203767522250999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8865657367847445,0.4626026311634243],[-0.4626026311634243,0.8865657367847445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.932932087212131,-0.33447784065592767],[0.33099821368810084,-0.896824395090001]],"imag":[[0.1330298452669423,-0.008084245692613392],[0.04879511710772771,-0.28942222349568025]]},{"name":"u","qubits":[1],"real":[[0.9995271601568771,0.0],[0.0,0.9995271601568771]],"imag":[[-0.030748270011959754,0.0],[0.0,0.030748270011959754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6101970778654844,0.0],[0.0,0.6101970778654844]],"imag":[[-0.792249661511082,0.0],[0.0,0.792249661511082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04705190122849001,-0.6127846827597851],[0.625313726521072,0.357960865983194]],"imag":[[-0.7640291087060259,0.19631752905853697],[-0.15175105622363938,0.6766227743609448]]},{"name":"u","qubits":[2],"real":[[0.973566747589337,0.0],[0.0,0.973566747589337]],"imag":[[0.22840268822481072,0.0],[0.0,-0.22840268822481072]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9646841024370647,0.0],[0.0,0.9646841024370647]],"imag":[[-0.2634095338160617,0.0],[0.0,0.2634095338160617]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9943591859230836,0.0],[0.0,0.9943591859230836]],"imag":[[-0.10606511853754082,0.0],[0.0,0.10606511853754082]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.672334177298939,0.0],[0.0,0.672334177298939]],"imag":[[0.7402477653027796,0.0],[0.0,-0.7402477653027796]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22891437534120676,-0.6125792570012696],[-0.5920333383721239,0.6740836857592102]],"imag":[[0.721748591711054,0.22676823634942372],[0.27599584305060443,0.34486809865225687]]},{"name":"u","qubits":[1],"real":[[0.9981107352015438,0.0],[0.0,0.9981107352015438]],"imag":[[-0.06144070536243562,0.0],[0.0,0.06144070536243562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9672138046670815,0.0],[0.0,0.9672138046670815]],"imag":[[0.2539634935604499,0.0],[0.0,-0.2539634935604499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11244527352670475,-0.220759767229049],[0.37165227812828816,0.42948309114793615]],"imag":[[-0.909881763751321,0.3327707343311096],[0.14610208970560046,0.8099833565967411]]},{"name":"u","qubits":[1],"real":[[0.6656386119802421,-0.7462742379588195],[0.7462742379588195,0.6656386119802421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8212501389489762,0.5705683213045456],[-0.5705683213045456,0.8212501389489762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09254079575217178,0.5221086908924076],[-0.12151798467333388,0.3630620202220905]],"imag":[[0.7063840317177948,-0.4688926484284906],[-0.691152067389369,-0.6129666945410546]]},{"name":"u","qubits":[1],"real":[[0.6073843608767076,0.0],[0.0,0.6073843608767076]],"imag":[[0.7944081055492784,0.0],[0.0,-0.7944081055492784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9565137616302137,0.0],[0.0,0.9565137616302137]],"imag":[[-0.29168720200245096,0.0],[0.0,0.29168720200245096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7691434088999627,0.5873324563514458],[-0.013981561491024004,-0.04245294230924204]],"imag":[[-0.20895392098413118,0.140702740439834],[-0.603789028874635,-0.7958901131677575]]},{"name":"u","qubits":[3],"real":[[0.7064444074322948,-0.7077685350505728],[0.7077685350505728,0.7064444074322948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9964727537353893,0.08391692953755037],[-0.08391692953755037,0.9964727537353893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999918042930923,-0.004048622808537401],[0.004048622808537401,0.9999918042930923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9693805083932767,0.2455634947364782],[-0.2455634947364782,0.9693805083932767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999536949643816,-0.009623301256869924],[0.009623301256869924,0.9999536949643816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999044544634362,0.013823239279491927],[-0.013823239279491927,0.9999044544634362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999850744305378,-0.017276837441547274],[0.017276837441547274,0.999850744305378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9282271144900082,0.3720140103887934],[-0.3720140103887934,0.9282271144900082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.49852981665516266,0.4454132716376233],[0.6844090760736834,0.7079562217778392]],"imag":[[-0.5231208712864899,0.528601545002758],[0.09693705441265027,0.1448634257354588]]},{"name":"u","qubits":[1],"real":[[0.9894648768381973,0.0],[0.0,0.9894648768381973]],"imag":[[-0.14477312424469876,0.0],[0.0,0.14477312424469876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.362606778959278,0.0],[0.0,0.362606778959278]],"imag":[[-0.9319422320362873,0.0],[0.0,0.9319422320362873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23372957148052342,-0.544413862133897],[-0.5766352136693025,0.5321402703101977]],"imag":[[-0.7816238187170921,-0.19505958101589269],[-0.04389218365722249,-0.6183785566176662]]},{"name":"u","qubits":[1],"real":[[0.429370455346315,-0.9031284582359799],[0.9031284582359799,0.429370455346315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9661742704810167,0.2578900522712641],[-0.2578900522712641,0.9661742704810167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49432776069183787,0.3866107912502036],[-0.30644503543330587,-0.539999191854873]],"imag":[[0.41686663492762793,0.6575670078268835],[0.6985368379346856,-0.35572264350554744]]},{"name":"u","qubits":[1],"real":[[0.97950630015007,0.0],[0.0,0.97950630015007]],"imag":[[0.2014135247850077,0.0],[0.0,-0.2014135247850077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5473547328521192,0.0],[0.0,0.5473547328521192]],"imag":[[-0.8369007088205777,0.0],[0.0,0.8369007088205777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29703153819511785,-0.5724762479538773],[0.0747285915738495,0.38393321794331425]],"imag":[[0.6917170831425622,0.3249164319249468],[0.6539995258465993,-0.6475303405659874]]},{"name":"u","qubits":[2],"real":[[0.782956200571356,0.0],[0.0,0.782956200571356]],"imag":[[0.6220768344721307,0.0],[0.0,-0.6220768344721307]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9365108586465687,0.0],[0.0,0.9365108586465687]],"imag":[[-0.3506385769379443,0.0],[0.0,0.3506385769379443]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8597910114950967,0.0],[0.0,0.8597910114950967]],"imag":[[-0.5106460775843074,0.0],[0.0,0.5106460775843074]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.757101948292417,0.0],[0.0,0.757101948292417]],"imag":[[-0.6532967471921366,0.0],[0.0,0.6532967471921366]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5726696188934552,-0.146793399247998],[0.04982749851601953,0.6765322785706258]],"imag":[[0.6199787502785862,0.5158755225213203],[0.5340347153426109,-0.5046069948510525]]},{"name":"u","qubits":[1],"real":[[0.8071910612328044,0.0],[0.0,0.8071910612328044]],"imag":[[0.5902902596738819,0.0],[0.0,-0.5902902596738819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7173290811165997,0.0],[0.0,0.7173290811165997]],"imag":[[-0.6967345185825192,0.0],[0.0,0.6967345185825192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7892409560338565,-0.15422605968113212],[0.3021458584714624,-0.6842106962951469]],"imag":[[0.2510410981631735,-0.5387869735498658],[-0.4720010175416309,-0.4666675933933258]]},{"name":"u","qubits":[1],"real":[[0.8681090934426766,-0.4963734500173575],[0.4963734500173575,0.8681090934426766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9089859447995962,0.4168267651636416],[-0.4168267651636416,0.9089859447995962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.884689069370338,-0.14911185110134445],[-0.4026194944605609,-0.4357906430741899]],"imag":[[-0.1826517875281579,-0.4021557296751399],[0.14785505649025385,-0.7912793061615918]]},{"name":"u","qubits":[1],"real":[[0.32291277319075873,0.0],[0.0,0.32291277319075873]],"imag":[[0.946428729968746,0.0],[0.0,-0.946428729968746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9842695769817835,0.0],[0.0,0.9842695769817835]],"imag":[[-0.17667314404883638,0.0],[0.0,0.17667314404883638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5927659773023817,0.15198163304088544],[-0.11804928664847786,-0.45651281245600267]],"imag":[[-0.7675491335982435,0.19078366513819672],[0.21345067249161678,0.8556279731274409]]},{"name":"u","qubits":[2],"real":[[0.7473129326724925,-0.66447225725416],[0.66447225725416,0.7473129326724925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9705809829403602,0.24077490640538995],[-0.24077490640538995,0.9705809829403602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983174419021902,-0.057985215304137076],[0.057985215304137076,0.9983174419021902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8923174153604593,0.4514084959816659],[-0.4514084959816659,0.8923174153604593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19801309041612042,-0.4484832497988493],[-0.11553160978124183,-0.7494949164867338]],"imag":[[-0.76239367554419,0.42238545685657863],[0.605143905740967,0.2423028490267219]]},{"name":"u","qubits":[1],"real":[[0.5488833536340554,0.0],[0.0,0.5488833536340554]],"imag":[[-0.8358989556779172,0.0],[0.0,0.8358989556779172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9790268760508121,0.0],[0.0,0.9790268760508121]],"imag":[[0.20373113647694557,0.0],[0.0,-0.20373113647694557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7251955017300848,-0.5734020983732232],[0.5149414335243736,-0.6841809593472687]],"imag":[[0.314107477851812,0.21595835295076815],[-0.3320591764548707,0.3955609159644397]]},{"name":"u","qubits":[1],"real":[[0.6783855484037242,-0.734706096147962],[0.734706096147962,0.6783855484037242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8997926422550515,0.4363177751864721],[-0.4363177751864721,0.8997926422550515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03000954954406773,-0.6738915057406042],[0.7274703982009334,0.5212136565461026]],"imag":[[-0.5874393421949214,0.447084650450473],[-0.3532722263625262,0.27262039184932807]]},{"name":"u","qubits":[1],"real":[[0.90551535236433,0.0],[0.0,0.90551535236433]],"imag":[[-0.42431350041272925,0.0],[0.0,0.42431350041272925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5625342055473244,0.0],[0.0,0.5625342055473244]],"imag":[[-0.8267740124055912,0.0],[0.0,0.8267740124055912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6542309343595722,-0.15049799200722133],[0.24417701423630733,-0.7466585419148628]],"imag":[[-0.5448054623857582,-0.502512932254918],[-0.46426983361002844,0.4090625002416254]]},{"name":"u","qubits":[2],"real":[[0.979965481749219,0.0],[0.0,0.979965481749219]],"imag":[[0.19916740340733752,0.0],[0.0,-0.19916740340733752]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999797439466127,0.0],[0.0,0.9999797439466127]],"imag":[[-0.006364879925570278,0.0],[0.0,0.006364879925570278]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9598136075330806,0.0],[0.0,0.9598136075330806]],"imag":[[-0.2806382703665583,0.0],[0.0,0.2806382703665583]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8051333681796327,0.0],[0.0,0.8051333681796327]],"imag":[[-0.5930938032417133,0.0],[0.0,0.5930938032417133]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5274409106471017,-0.07196540218228865],[0.47227862915422686,-0.8495378366533973]],"imag":[[0.6701452665814688,0.5172353316846695],[0.2228548942662305,0.07465960514265782]]},{"name":"u","qubits":[1],"real":[[0.9697167399127715,0.0],[0.0,0.9697167399127715]],"imag":[[-0.24423235726034798,0.0],[0.0,0.24423235726034798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9933833395729132,0.0],[0.0,0.9933833395729132]],"imag":[[0.11484572547102556,0.0],[0.0,-0.11484572547102556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.446621223318981,-0.3309058118863305],[-0.19672069369065656,0.9426325129614314]],"imag":[[-0.8304047248275314,-0.038194496004232525],[-0.26880930887719606,-0.022056056829094672]]},{"name":"u","qubits":[1],"real":[[0.8325259006434008,-0.5539861232539081],[0.5539861232539081,0.8325259006434008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9736055283527356,0.228237322015902],[-0.228237322015902,0.9736055283527356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43008457245032883,-0.737689734494836],[0.6242132532594097,0.5168912571462287]],"imag":[[0.3923310127546253,0.34193199995333345],[0.521019626719044,-0.2678055102395075]]},{"name":"u","qubits":[1],"real":[[0.8479582246499799,0.0],[0.0,0.8479582246499799]],"imag":[[-0.5300630615770676,0.0],[0.0,0.5300630615770676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5401413093348331,0.0],[0.0,0.5401413093348331]],"imag":[[-0.8415743377444753,0.0],[0.0,0.8415743377444753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8859249646372289,-0.05579870786143532],[0.04406143260127992,-0.8523493076387987]],"imag":[[-0.43172260885024966,-0.16012198550184578],[-0.16374106448042275,0.4947202358177812]]},{"name":"u","qubits":[3],"real":[[0.9988127170982548,0.0],[0.0,0.9988127170982548]],"imag":[[-0.048715050680479106,0.0],[0.0,0.048715050680479106]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9793550093426083,0.0],[0.0,0.9793550093426083]],"imag":[[0.20214788070998824,0.0],[0.0,-0.20214788070998824]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9925435677932166,0.0],[0.0,0.9925435677932166]],"imag":[[0.12189038531530043,0.0],[0.0,-0.12189038531530043]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8465014920092329,0.0],[0.0,0.8465014920092329]],"imag":[[-0.5323863484595963,0.0],[0.0,0.5323863484595963]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8446555933696461,0.0],[0.0,0.8446555933696461]],"imag":[[-0.535310123750122,0.0],[0.0,0.535310123750122]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9862789780725607,0.0],[0.0,0.9862789780725607]],"imag":[[-0.16508718124719812,0.0],[0.0,0.16508718124719812]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999901079648807,0.0],[0.0,0.9999901079648807]],"imag":[[-0.004447917758478883,0.0],[0.0,0.004447917758478883]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999873283448171,0.0],[0.0,0.999873283448171]],"imag":[[-0.015919078069211983,0.0],[0.0,0.015919078069211983]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4476235051182207,-0.6496009981932659],[-0.8586370625987348,-0.26740989143963567]],"imag":[[0.20632844115862697,0.5788612227304936],[-0.14072727797603954,0.41404127563023596]]},{"name":"u","qubits":[1],"real":[[0.8140921441448506,0.0],[0.0,0.8140921441448506]],"imag":[[0.580735723751897,0.0],[0.0,-0.580735723751897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6381026148234215,0.0],[0.0,0.6381026148234215]],"imag":[[0.7699513315499313,0.0],[0.0,-0.7699513315499313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8053628364412984,-0.15721301392610762],[-0.02086789398224512,-0.8516722529890597]],"imag":[[0.2772361462601053,-0.49981485485961874],[-0.5235411654175993,0.011115421830362796]]},{"name":"u","qubits":[1],"real":[[0.35088857105224386,-0.9364172204230945],[0.9364172204230945,0.35088857105224386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9675122489813212,0.2528241445572514],[-0.2528241445572514,0.9675122489813212]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5634200591664805,0.10892528527925247],[-0.578055405204964,0.6543044036622129]],"imag":[[0.5890620777318625,0.5689455050651988],[-0.03762517801135072,0.4861296553813344]]},{"name":"u","qubits":[1],"real":[[0.9194599251194113,0.0],[0.0,0.9194599251194113]],"imag":[[0.3931837307155607,0.0],[0.0,-0.3931837307155607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5866118012506243,0.0],[0.0,0.5866118012506243]],"imag":[[-0.8098682575786621,0.0],[0.0,0.8098682575786621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5259965477108293,0.5518537509395242],[-0.6131813216589187,-0.6860911693128636]],"imag":[[0.5025567647341951,-0.40770303848532424],[0.30785223206078877,0.24189786558529064]]},{"name":"u","qubits":[2],"real":[[0.9919591442647125,0.0],[0.0,0.9919591442647125]],"imag":[[-0.12655850864173102,0.0],[0.0,0.12655850864173102]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9053054037217115,0.0],[0.0,0.9053054037217115]],"imag":[[-0.4247612576404173,0.0],[0.0,0.4247612576404173]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7604718521854209,0.0],[0.0,0.7604718521854209]],"imag":[[0.6493708971255759,0.0],[0.0,-0.6493708971255759]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961576095817212,0.0],[0.0,0.9961576095817212]],"imag":[[-0.08757863251062498,0.0],[0.0,0.08757863251062498]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39027523420328164,0.7530901581379282],[0.7533657340580341,-0.26784829260844456]],"imag":[[0.5229997276295759,-0.08373613427161587],[-0.08121943864717923,0.5950636652323668]]},{"name":"u","qubits":[1],"real":[[0.8988549185579054,0.0],[0.0,0.8988549185579054]],"imag":[[-0.43824631816395343,0.0],[0.0,0.43824631816395343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8751342787451556,0.0],[0.0,0.8751342787451556]],"imag":[[-0.4838801444213188,0.0],[0.0,0.4838801444213188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6754136536905146,-0.2951682903316902],[0.2772042320946425,0.7458164178783453]],"imag":[[-0.5279931619314154,0.42180006845040097],[-0.43381727843749546,0.4227508172209934]]},{"name":"u","qubits":[1],"real":[[0.7865724621453198,-0.6174979852555387],[0.6174979852555387,0.7865724621453198]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.901174939275372,0.43345556729845997],[-0.43345556729845997,0.901174939275372]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8344484016333081,-0.016220930759966962],[-4.186548097317169e-06,-0.696093327043739]],"imag":[[0.5459897251141885,0.0729929207980511],[0.0747735585873978,-0.7140469136995325]]},{"name":"u","qubits":[1],"real":[[0.9994594597343861,0.0],[0.0,0.9994594597343861]],"imag":[[0.0328753455867626,0.0],[0.0,-0.0328753455867626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9253586258547616,0.0],[0.0,0.9253586258547616]],"imag":[[0.3790928824921242,0.0],[0.0,-0.3790928824921242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05265508414544695,-0.40134976765899355],[0.3813367415315379,-0.017250654758382333]],"imag":[[0.7995304875794609,0.4437305551172438],[0.46104309028841817,-0.8010767587227966]]},{"name":"u","qubits":[2],"real":[[0.7135942232064493,-0.7005592655917016],[0.7005592655917016,0.7135942232064493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.973777517208606,0.22750241093017698],[-0.22750241093017698,0.973777517208606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997182861602232,-0.02373495980333896],[0.02373495980333896,0.9997182861602232]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8842143731101565,0.46708130168677586],[-0.46708130168677586,0.8842143731101565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8762255699579989,0.4011512683097398],[0.4737042117896251,0.6582098784130699]],"imag":[[-0.08247769515792684,-0.2539760624285342],[-0.03210140317782862,-0.584237602013287]]},{"name":"u","qubits":[1],"real":[[0.7444307669375443,0.0],[0.0,0.7444307669375443]],"imag":[[0.6676996579576626,0.0],[0.0,-0.6676996579576626]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8859908292018731,0.0],[0.0,0.8859908292018731]],"imag":[[-0.4637027610120273,0.0],[0.0,0.4637027610120273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8898831436763464,-0.4434159125047416],[0.3217665524915093,-0.6498716586681896]],"imag":[[0.0969937615387788,0.045634738531613164],[-0.3084906587256577,0.6156026530454485]]},{"name":"u","qubits":[1],"real":[[0.6847212625420755,-0.728805044317605],[0.728805044317605,0.6847212625420755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9048699620891674,0.42568809204480795],[-0.42568809204480795,0.9048699620891674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7596361472620907,-0.15580702313393271],[-0.22491545256772158,0.3977275840649272]],"imag":[[-0.307984895249596,0.5512008704755865],[0.526793381950798,0.7167388232843075]]},{"name":"u","qubits":[1],"real":[[0.8929195262248076,0.0],[0.0,0.8929195262248076]],"imag":[[-0.45021630322153494,0.0],[0.0,0.45021630322153494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9828944710643407,0.0],[0.0,0.9828944710643407]],"imag":[[-0.18416964666076188,0.0],[0.0,0.18416964666076188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5819025008400109,-0.04660248001373124],[0.4532219966638318,-0.20352702689639818]],"imag":[[-0.430347523895624,0.6884901575546425],[0.5203655541377584,0.6945403236167546]]},{"name":"u","qubits":[2],"real":[[0.9999447661659062,0.0],[0.0,0.9999447661659062]],"imag":[[0.010510214907946505,0.0],[0.0,-0.010510214907946505]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9070985664178949,0.0],[0.0,0.9070985664178949]],"imag":[[0.42091827092988005,0.0],[0.0,-0.42091827092988005]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.810869209743599,0.0],[0.0,0.810869209743599]],"imag":[[0.585227412797616,0.0],[0.0,-0.585227412797616]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9937510077307249,0.0],[0.0,0.9937510077307249]],"imag":[[0.11161959789467438,0.0],[0.0,-0.11161959789467438]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20236108000976302,0.8298644172192873],[-0.18152591030118778,0.05862584954141061]],"imag":[[-0.016243280774640552,0.5197222317356182],[-0.9622029375429507,-0.19436270382609247]]},{"name":"u","qubits":[1],"real":[[0.9821649352653016,0.0],[0.0,0.9821649352653016]],"imag":[[0.1880213815907805,0.0],[0.0,-0.1880213815907805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4998779410557103,0.0],[0.0,0.4998779410557103]],"imag":[[0.8660958630809316,0.0],[0.0,-0.8660958630809316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2864253026258974,-0.5356793047392358],[0.2695944192264916,-0.6825172284374106]],"imag":[[0.7206821255113618,0.3341040293953034],[-0.5708736016895682,0.36822875078139516]]},{"name":"u","qubits":[1],"real":[[0.7848984091697672,-0.6196244727920038],[0.6196244727920038,0.7848984091697672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9552986158694086,0.29564261282499876],[-0.29564261282499876,0.9552986158694086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24784714120699378,0.502727900028465],[0.6654597048602136,-0.547299909081539]],"imag":[[0.6842423803674467,0.466528475055468],[-0.16597451826099296,0.47966514363118806]]},{"name":"u","qubits":[1],"real":[[0.9360296561543031,0.0],[0.0,0.9360296561543031]],"imag":[[-0.35192113150485455,0.0],[0.0,0.35192113150485455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8950982884880648,0.0],[0.0,0.8950982884880648]],"imag":[[0.44586887528256225,0.0],[0.0,-0.44586887528256225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6507950716472946,0.08797715665734951],[0.12053811984381776,0.4153037973399429]],"imag":[[-0.743142534552727,-0.12831589131759852],[0.0983641688962958,-0.8962799829611738]]},{"name":"u","qubits":[4],"real":[[0.9947349293762285,0.0],[0.0,0.9947349293762285]],"imag":[[-0.10248131673075618,0.0],[0.0,0.10248131673075618]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996019606339864,0.0],[0.0,0.9996019606339864]],"imag":[[-0.0282120594195164,0.0],[0.0,0.0282120594195164]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9982863360300327,0.0],[0.0,0.9982863360300327]],"imag":[[0.05851829881099289,0.0],[0.0,-0.05851829881099289]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9815631098297106,0.0],[0.0,0.9815631098297106]],"imag":[[0.1911383305918188,0.0],[0.0,-0.1911383305918188]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9647931435775223,0.0],[0.0,0.9647931435775223]],"imag":[[0.26300986693620915,0.0],[0.0,-0.26300986693620915]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997274298380449,0.0],[0.0,0.9997274298380449]],"imag":[[-0.023346649211763753,0.0],[0.0,0.023346649211763753]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9991253006476275,0.0],[0.0,0.9991253006476275]],"imag":[[-0.04181666660301782,0.0],[0.0,0.04181666660301782]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.982261209793517,0.0],[0.0,0.982261209793517]],"imag":[[0.18751777445078713,0.0],[0.0,-0.18751777445078713]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.844155257751933,0.0],[0.0,0.844155257751933]],"imag":[[-0.5360987789668687,0.0],[0.0,0.5360987789668687]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988433764819756,0.0],[0.0,0.9988433764819756]],"imag":[[0.04808231751991841,0.0],[0.0,-0.04808231751991841]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9939552138685004,0.0],[0.0,0.9939552138685004]],"imag":[[0.10978630526447151,0.0],[0.0,-0.10978630526447151]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9780952740011858,0.0],[0.0,0.9780952740011858]],"imag":[[-0.2081577165913992,0.0],[0.0,0.2081577165913992]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.950028939338132,0.0],[0.0,0.950028939338132]],"imag":[[-0.3121618401087229,0.0],[0.0,0.3121618401087229]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996381843829552,0.0],[0.0,0.9996381843829552]],"imag":[[0.026897961327003977,0.0],[0.0,-0.026897961327003977]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9960577685665171,0.0],[0.0,0.9960577685665171]],"imag":[[-0.08870694267243552,0.0],[0.0,0.08870694267243552]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9224910488485822,0.0],[0.0,0.9224910488485822]],"imag":[[0.38601847727050936,0.0],[0.0,-0.38601847727050936]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.8919553769959053,-0.24599549125424092],[0.44729506991075113,-0.5226241597309761]],"imag":[[-0.048259123465530636,0.37626171839959505],[0.04487519230006325,0.724415160812541]]},{"name":"u","qubits":[1],"real":[[0.9119976762829589,0.0],[0.0,0.9119976762829589]],"imag":[[-0.4101953662030853,0.0],[0.0,0.4101953662030853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8447603733146546,0.0],[0.0,0.8447603733146546]],"imag":[[-0.5351447576845777,0.0],[0.0,0.5351447576845777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6247468235239526,-0.3361595968182443],[-0.2330052836971889,0.7305800102302371]],"imag":[[-0.5540093610408614,0.43561652843162785],[-0.4984712350226645,-0.4043362638648169]]},{"name":"u","qubits":[1],"real":[[0.46912262845205144,-0.8831330361130414],[0.8831330361130414,0.46912262845205144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9772843796521293,0.2119321619951836],[-0.2119321619951836,0.9772843796521293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8747003146403268,-0.41133247970998493],[0.4473042587266365,0.862608439506342]],"imag":[[-0.18434479760300096,0.1781065588361544],[-0.028900783550551222,-0.2345001597603112]]},{"name":"u","qubits":[1],"real":[[0.9079424409037555,0.0],[0.0,0.9079424409037555]],"imag":[[0.41909488663753747,0.0],[0.0,-0.41909488663753747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8032480492113863,0.0],[0.0,0.8032480492113863]],"imag":[[-0.5956446687733404,0.0],[0.0,0.5956446687733404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6435598007397787,0.4917521738066068],[0.443625903239899,0.5281836130968999]],"imag":[[0.5485861253417914,-0.2075183016283951],[0.29678292391719646,0.6604074688415081]]},{"name":"u","qubits":[2],"real":[[0.9998916018596881,0.0],[0.0,0.9998916018596881]],"imag":[[0.014723604533779824,0.0],[0.0,-0.014723604533779824]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9917480426383234,0.0],[0.0,0.9917480426383234]],"imag":[[-0.12820226177043173,0.0],[0.0,0.12820226177043173]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9339185272459016,0.0],[0.0,0.9339185272459016]],"imag":[[-0.35748592205406643,0.0],[0.0,0.35748592205406643]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7569516131059527,0.0],[0.0,0.7569516131059527]],"imag":[[-0.6534709292817058,0.0],[0.0,0.6534709292817058]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3309266812752732,0.14770749756767887],[-0.19411946409767514,-0.20268817435967587]],"imag":[[0.8700557240048844,0.33417519942204715],[0.3095290009109036,-0.9085300959397391]]},{"name":"u","qubits":[1],"real":[[0.6610603802710041,0.0],[0.0,0.6610603802710041]],"imag":[[-0.7503327086272832,0.0],[0.0,0.7503327086272832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7516633228162091,0.0],[0.0,0.7516633228162091]],"imag":[[-0.6595470029746898,0.0],[0.0,0.6595470029746898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8405200772134966,0.524582619047532],[0.3155725340630322,0.48188868376987903]],"imag":[[0.10675492917519447,-0.08332142996281997],[-0.4272509340456186,-0.6968887368559751]]},{"name":"u","qubits":[1],"real":[[0.8148188388199796,-0.5797156716046755],[0.5797156716046755,0.8148188388199796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9745957639537904,0.2239711965484126],[-0.2239711965484126,0.9745957639537904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6404219635477483,0.5579290869333375],[-0.2504909423416832,-0.5345076441538291]],"imag":[[-0.4854735888155143,0.2070995826214138],[-0.5398420055655239,-0.6001053867221087]]},{"name":"u","qubits":[1],"real":[[0.7859198683223335,0.0],[0.0,0.7859198683223335]],"imag":[[0.6183283598349715,0.0],[0.0,-0.6183283598349715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7202182131150446,0.0],[0.0,0.7202182131150446]],"imag":[[-0.6937475949488922,0.0],[0.0,0.6937475949488922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8828581817693053,0.37261576817460823],[-0.1686139165175254,-0.5486892027948403]],"imag":[[0.21377622859616768,-0.18978578523651835],[-0.3826623866109866,-0.7239330105515062]]},{"name":"u","qubits":[2],"real":[[0.7148517745551666,-0.6992760116115304],[0.6992760116115304,0.7148517745551666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9838334754528801,0.17908571293742861],[-0.17908571293742861,0.9838334754528801]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985002312692722,-0.05474749451079887],[0.05474749451079887,0.9985002312692722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9444641898226206,0.32861435474230405],[-0.32861435474230405,0.9444641898226206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.701943025289872,0.20373774580453102],[-0.3681173218237647,-0.6775135121534834]],"imag":[[-0.5347059847922309,0.42409483610244647],[-0.29301047156641263,0.5653405538037923]]},{"name":"u","qubits":[1],"real":[[0.6329643191001506,0.0],[0.0,0.6329643191001506]],"imag":[[0.774180967698175,0.0],[0.0,-0.774180967698175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8947812841966247,0.0],[0.0,0.8947812841966247]],"imag":[[-0.44650470708766227,0.0],[0.0,0.44650470708766227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9175438347104821,0.1960961491130777],[0.33622591339959795,0.44619648418443575]],"imag":[[-0.1860372653503979,0.29163289867357284],[0.10225254248347489,0.8230463232502283]]},{"name":"u","qubits":[1],"real":[[0.7265928520894909,-0.6870682843011016],[0.6870682843011016,0.7265928520894909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9816021776148088,0.19093759426018048],[-0.19093759426018048,0.9816021776148088]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1737241413505946,-0.36233816276267733],[-0.43937520910548017,-0.2234260654185151]],"imag":[[-0.8778929465006275,0.26045144077584265],[-0.0779315264829358,-0.8665776918979374]]},{"name":"u","qubits":[1],"real":[[0.8798503903680425,0.0],[0.0,0.8798503903680425]],"imag":[[-0.47525076598486754,0.0],[0.0,0.47525076598486754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6837129098806097,0.0],[0.0,0.6837129098806097]],"imag":[[-0.7297510924024637,0.0],[0.0,0.7297510924024637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.598950762698963,0.5994878294731767],[0.6076844020756355,0.5895991972158392]],"imag":[[-0.3926690404632868,-0.35732807171773084],[0.3432035489297124,-0.40657567329891464]]},{"name":"u","qubits":[2],"real":[[0.999994091701948,0.0],[0.0,0.999994091701948]],"imag":[[-0.00343752253755099,0.0],[0.0,0.00343752253755099]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9370741455306449,0.0],[0.0,0.9370741455306449]],"imag":[[-0.3491304137109966,0.0],[0.0,0.3491304137109966]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.721928901434664,0.0],[0.0,0.721928901434664]],"imag":[[-0.691967240028991,0.0],[0.0,0.691967240028991]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979248042646199,0.0],[0.0,0.9979248042646199]],"imag":[[-0.06439010043026798,0.0],[0.0,0.06439010043026798]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7181832631432413,-0.3234331638530597],[0.3346597252124803,-0.37002222715534905]],"imag":[[0.4801516815965838,0.38608049901658936],[-0.37639079627643124,0.7806512590203748]]},{"name":"u","qubits":[1],"real":[[0.769595140333563,0.0],[0.0,0.769595140333563]],"imag":[[-0.6385321604860349,0.0],[0.0,0.6385321604860349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8025829084782027,0.0],[0.0,0.8025829084782027]],"imag":[[0.5965405895818564,0.0],[0.0,-0.5965405895818564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.73057757405507,-0.6685232644800527],[-0.21091311608455598,0.33833496926427764]],"imag":[[-0.13718707773990044,-0.022644178897216427],[-0.6347848229538086,0.6618861945863088]]},{"name":"u","qubits":[1],"real":[[0.6178598215331588,-0.7862882683437501],[0.7862882683437501,0.6178598215331588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9191737817425932,0.39385220445875324],[-0.39385220445875324,0.9191737817425932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5270139707091384,-0.01694785482258934],[0.26492105894140644,0.5472246262460507]],"imag":[[0.8026370410881575,-0.2788240039299836],[-0.08858265902533598,-0.7889962949718046]]},{"name":"u","qubits":[1],"real":[[0.718258253268283,0.0],[0.0,0.718258253268283]],"imag":[[0.6957766032369838,0.0],[0.0,-0.6957766032369838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7786536916370427,0.0],[0.0,0.7786536916370427]],"imag":[[-0.6274539254001087,0.0],[0.0,0.6274539254001087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8326528758686611,-0.5466783226585925],[-0.5339229553157337,0.8245645438678816]],"imag":[[0.026483284318008542,0.08444309027130242],[-0.14461708663326253,0.11876653163485368]]},{"name":"u","qubits":[3],"real":[[0.9664230565541714,0.0],[0.0,0.9664230565541714]],"imag":[[-0.25695617478568783,0.0],[0.0,0.25695617478568783]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9686108624558201,0.0],[0.0,0.9686108624558201]],"imag":[[0.24858197266212279,0.0],[0.0,-0.24858197266212279]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9850706541477284,0.0],[0.0,0.9850706541477284]],"imag":[[-0.17215053394330906,0.0],[0.0,0.17215053394330906]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9966669877172647,0.0],[0.0,0.9966669877172647]],"imag":[[0.08157766602810937,0.0],[0.0,-0.08157766602810937]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999561495869145,0.0],[0.0,0.9999561495869145]],"imag":[[-0.00936476926102359,0.0],[0.0,0.00936476926102359]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9427158401153292,0.0],[0.0,0.9427158401153292]],"imag":[[-0.3335968297146259,0.0],[0.0,0.3335968297146259]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998647848325043,0.0],[0.0,0.9998647848325043]],"imag":[[-0.016444210283559604,0.0],[0.0,0.016444210283559604]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7258738809391967,0.0],[0.0,0.7258738809391967]],"imag":[[0.6878278192762116,0.0],[0.0,-0.6878278192762116]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.20946553778749186,0.94813059302385],[0.4002968856947703,0.187340827519119]],"imag":[[-0.1437429007289937,0.19107732869614324],[0.8804683811883762,0.1715845196252862]]},{"name":"u","qubits":[1],"real":[[0.7305480412142424,0.0],[0.0,0.7305480412142424]],"imag":[[-0.6828613032512777,0.0],[0.0,0.6828613032512777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9045826645834623,0.0],[0.0,0.9045826645834623]],"imag":[[0.42629825584335124,0.0],[0.0,-0.42629825584335124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9242441952752944,0.37056940817580986],[-0.3524835379066346,-0.9204748438847062]],"imag":[[-0.062436856031430614,-0.0674731074804161],[-0.13277673747180202,-0.10417175848852692]]},{"name":"u","qubits":[1],"real":[[0.6646463065961208,-0.7471581406423511],[0.7471581406423511,0.6646463065961208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9374976760484246,0.3479915335231638],[-0.3479915335231638,0.9374976760484246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8214347921026123,0.23606848789240897],[0.4734187152268929,-0.75724765123501]],"imag":[[-0.1287188116965976,-0.5029393789145424],[0.29077666672494873,0.34336517712241343]]},{"name":"u","qubits":[1],"real":[[0.6161991889904972,0.0],[0.0,0.6161991889904972]],"imag":[[0.7875903500471888,0.0],[0.0,-0.7875903500471888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8645520922198769,0.0],[0.0,0.8645520922198769]],"imag":[[0.5025432119114069,0.0],[0.0,-0.5025432119114069]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8081841963070051,0.46782613123524613],[0.5422941640360932,0.441451535120998]],"imag":[[-0.20033151343413927,-0.296385391843542],[-0.11235047493082838,-0.7059850937339445]]},{"name":"u","qubits":[2],"real":[[0.9229217686731286,0.0],[0.0,0.9229217686731286]],"imag":[[-0.3849875438365041,0.0],[0.0,0.3849875438365041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9742141722287805,0.0],[0.0,0.9742141722287805]],"imag":[[0.225625234910885,0.0],[0.0,-0.225625234910885]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998920731986146,0.0],[0.0,0.998920731986146]],"imag":[[0.046447510248261326,0.0],[0.0,-0.046447510248261326]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7629796637229862,0.0],[0.0,0.7629796637229862]],"imag":[[0.6464224878089863,0.0],[0.0,-0.6464224878089863]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8507294570467238,0.18212954895968297],[0.29495541670065334,0.7203974714786431]],"imag":[[-0.29225811000648966,-0.3970811194758117],[0.32225128426022653,-0.5386862677280314]]},{"name":"u","qubits":[1],"real":[[0.8911119907998801,0.0],[0.0,0.8911119907998801]],"imag":[[-0.45378345039531176,0.0],[0.0,0.45378345039531176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8803782622934655,0.0],[0.0,0.8803782622934655]],"imag":[[-0.4742721953489769,0.0],[0.0,0.4742721953489769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8027320598191545,-0.07134162067612915],[-0.09283810260195838,0.63995520544873]],"imag":[[-0.5837891433768364,0.09859943901027138],[-0.07869283905861556,-0.7587132915701666]]},{"name":"u","qubits":[1],"real":[[0.692200241715366,-0.7217054976714455],[0.7217054976714455,0.692200241715366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9368921496803412,0.3496185061854553],[-0.3496185061854553,0.9368921496803412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.562980593337134,0.41094747209685173],[0.43233835361758227,0.5443903876014768]],"imag":[[-0.45993331784344504,-0.5501239586134168],[0.533477031046818,-0.48179343210947245]]},{"name":"u","qubits":[1],"real":[[0.9362578695334947,0.0],[0.0,0.9362578695334947]],"imag":[[0.3513135376506315,0.0],[0.0,-0.3513135376506315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7237453379154718,0.0],[0.0,0.7237453379154718]],"imag":[[-0.690067160387755,0.0],[0.0,0.690067160387755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5981713064375231,-0.010108512955890936],[-0.010520309424831792,0.597493127013806]],"imag":[[0.6848430855500609,-0.4160274681976169],[0.4160172585587097,0.6854348450743992]]},{"name":"u","qubits":[2],"real":[[0.5787106010261792,-0.815532979259526],[0.815532979259526,0.5787106010261792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9888598274057199,0.14884972873045457],[-0.14884972873045457,0.9888598274057199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999591362893638,-0.009040229611541847],[0.009040229611541847,0.9999591362893638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9598461935479299,0.2805267985978345],[-0.2805267985978345,0.9598461935479299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9844541520791031,-0.09748647535918271],[-0.13286536222311157,-0.6291371203067558]],"imag":[[-0.11484747344693436,-0.09031316304455922],[-0.0026221781768204985,-0.7658501182052875]]},{"name":"u","qubits":[1],"real":[[0.9486792791472821,0.0],[0.0,0.9486792791472821]],"imag":[[0.3162398224711636,0.0],[0.0,-0.3162398224711636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7211476073324159,0.0],[0.0,0.7211476073324159]],"imag":[[0.6927814434861341,0.0],[0.0,-0.6927814434861341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5573008808345612,0.3194343745364011],[0.09785404890637239,0.5715965508540322]],"imag":[[0.7430284950049943,-0.18784585221977496],[-0.35741987765688765,-0.7320881089186863]]},{"name":"u","qubits":[1],"real":[[0.8054390580532567,-0.5926786007291664],[0.5926786007291664,0.8054390580532567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9109490451912035,0.4125188929797455],[-0.4125188929797455,0.9109490451912035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7425586642255103,-0.3314652457840235],[0.33770933645264656,-0.7567527364863967]],"imag":[[0.5327178336474503,0.23441230926495704],[0.2253236427237634,-0.5123543265385364]]},{"name":"u","qubits":[1],"real":[[0.8953812265390905,0.0],[0.0,0.8953812265390905]],"imag":[[0.4453004145084013,0.0],[0.0,-0.4453004145084013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5497596925523437,0.0],[0.0,0.5497596925523437]],"imag":[[-0.8353228600036949,0.0],[0.0,0.8353228600036949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7442337275911075,-0.33354575298914907],[0.11390470868591751,-0.05094415036744207]],"imag":[[0.5631634088275604,0.13308029281778933],[0.3405713596483757,-0.9319021192538263]]},{"name":"u","qubits":[2],"real":[[0.9712613520531389,0.0],[0.0,0.9712613520531389]],"imag":[[-0.23801551631754714,0.0],[0.0,0.23801551631754714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9897335960189989,0.0],[0.0,0.9897335960189989]],"imag":[[-0.14292448674492755,0.0],[0.0,0.14292448674492755]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.910662935969209,0.0],[0.0,0.910662935969209]],"imag":[[-0.4131501144280857,0.0],[0.0,0.4131501144280857]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6622485007679298,0.0],[0.0,0.6622485007679298]],"imag":[[0.7492842739779271,0.0],[0.0,-0.7492842739779271]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.35565779499244743,-0.852280575671513],[0.30624448255909265,-0.15895637511761662]],"imag":[[-0.3687307372740017,0.10565508309360173],[0.8023462426861576,0.4870191932141751]]},{"name":"u","qubits":[1],"real":[[0.9874162835529471,0.0],[0.0,0.9874162835529471]],"imag":[[0.15814260328730553,0.0],[0.0,-0.15814260328730553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6311315618183523,0.0],[0.0,0.6311315618183523]],"imag":[[-0.7756758032043589,0.0],[0.0,0.7756758032043589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2874236785373663,-0.3635789060996],[-0.340453168893637,0.40422316221455046]],"imag":[[0.8742963788127651,-0.1442353980489985],[0.19257494852969687,0.8268072109738367]]},{"name":"u","qubits":[1],"real":[[0.7012584918933072,-0.7129070960142874],[0.7129070960142874,0.7012584918933072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9608419469381083,0.2770970100960769],[-0.2770970100960769,0.9608419469381083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5952346485231919,0.7840978238051554],[-0.28731134132407726,0.328130611116537]],"imag":[[0.16360930259111928,0.06417407581835317],[-0.7323796163532132,0.5228791377987536]]},{"name":"u","qubits":[1],"real":[[0.9599068866471826,0.0],[0.0,0.9599068866471826]],"imag":[[-0.28031904852741085,0.0],[0.0,0.28031904852741085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7535892236488685,0.0],[0.0,0.7535892236488685]],"imag":[[-0.6573456335903478,0.0],[0.0,0.6573456335903478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4868975388267709,-0.18829872428059344],[0.2925385125054089,-0.6900086798098355]],"imag":[[-0.7625569310966607,-0.3820749978147967],[-0.3096109368578549,0.5851925394827007]]},{"name":"u","qubits":[3],"real":[[0.633161560387989,-0.7740196628297288],[0.7740196628297288,0.633161560387989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9949834685517005,0.10003947875127744],[-0.10003947875127744,0.9949834685517005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.997935611928351,0.06422238274299334],[-0.06422238274299334,0.997935611928351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9782546420173991,0.2074074621883462],[-0.2074074621883462,0.9782546420173991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998032600771419,-0.019835350743528508],[0.019835350743528508,0.9998032600771419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997895640604096,0.020514082867532302],[-0.020514082867532302,0.9997895640604096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999949217357178,0.003186926854448617],[-0.003186926854448617,0.9999949217357178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9405892342164925,0.33954659838677825],[-0.33954659838677825,0.9405892342164925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8673567075270633,0.4820682403300499],[-0.47856078448974193,-0.7412127466161753]],"imag":[[-0.048302844564258006,-0.11388322431290343],[0.12782313039265134,0.4530391673342298]]},{"name":"u","qubits":[1],"real":[[0.9871459240270223,0.0],[0.0,0.9871459240270223]],"imag":[[-0.15982154009030336,0.0],[0.0,0.15982154009030336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.31903017651855553,0.0],[0.0,0.31903017651855553]],"imag":[[-0.9477445576053388,0.0],[0.0,0.9477445576053388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30231927301654404,0.03194248342592386],[0.03765179995718485,-0.5127119550527157]],"imag":[[-0.9091720875495629,-0.28458540042683644],[-0.2838864462130984,0.8093931546303711]]},{"name":"u","qubits":[1],"real":[[0.5195885992084619,-0.8544165773044132],[0.8544165773044132,0.5195885992084619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9301409023334495,0.36720280745974215],[-0.36720280745974215,0.9301409023334495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3317980060841606,-0.8197564777834322],[0.52342913866703,-0.217784392319078]],"imag":[[0.16410917175525722,0.43700981686511375],[0.7674634842770506,-0.2993187190234371]]},{"name":"u","qubits":[1],"real":[[0.488205766174171,0.0],[0.0,0.488205766174171]],"imag":[[-0.8727285545198408,0.0],[0.0,0.8727285545198408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9800245786093871,0.0],[0.0,0.9800245786093871]],"imag":[[0.19887640715151036,0.0],[0.0,-0.19887640715151036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7715123448777312,0.4238633003271093],[-0.4198089421855972,-0.8531578519509614]],"imag":[[0.4737945305810077,-0.025046898582426202],[0.06362308192627512,-0.303041639319804]]},{"name":"u","qubits":[2],"real":[[0.9809611496589447,0.0],[0.0,0.9809611496589447]],"imag":[[-0.19420407529143552,0.0],[0.0,0.19420407529143552]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8368124098336935,0.0],[0.0,0.8368124098336935]],"imag":[[-0.5474897174818232,0.0],[0.0,0.5474897174818232]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.902097746793069,0.0],[0.0,0.902097746793069]],"imag":[[-0.431531754603144,0.0],[0.0,0.431531754603144]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9687352141472317,0.0],[0.0,0.9687352141472317]],"imag":[[-0.24809692636370367,0.0],[0.0,0.24809692636370367]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4859540285752963,0.4064244252760605],[0.8619014875456317,0.26303349018133204]],"imag":[[-0.036592639091649906,-0.7728705243537057],[0.14012668069420436,-0.4102483664407194]]},{"name":"u","qubits":[1],"real":[[0.9934018196279578,0.0],[0.0,0.9934018196279578]],"imag":[[0.11468576528873327,0.0],[0.0,-0.11468576528873327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.739967584130413,0.0],[0.0,0.739967584130413]],"imag":[[0.6726425309450781,0.0],[0.0,-0.6726425309450781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22109984538908556,-0.0021205457239344278],[-0.20685078726039102,0.9202030485279775]],"imag":[[0.9448146643533756,0.2417345893279927],[-0.1251113911740135,0.30787374212179225]]},{"name":"u","qubits":[1],"real":[[0.7101237520454173,-0.7040768827201604],[0.7040768827201604,0.7101237520454173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9083573440263323,0.418194853571188],[-0.418194853571188,0.9083573440263323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4319502540987763,-0.6839237819415523],[0.7459276489583738,-0.442271515558563]],"imag":[[-0.11442067785284775,-0.5766932867291433],[-0.49388139161455635,0.06378887098730006]]},{"name":"u","qubits":[1],"real":[[0.9382492040570408,0.0],[0.0,0.9382492040570408]],"imag":[[0.3459601582354958,0.0],[0.0,-0.3459601582354958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5850007898884454,0.0],[0.0,0.5850007898884454]],"imag":[[-0.8110327217997403,0.0],[0.0,0.8110327217997403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5007736063006627,-0.46763749768987056],[0.4931366545824109,-0.6513692887780043]],"imag":[[0.5867278130740992,0.4316149202150805],[-0.4022343949803173,0.4132091250673478]]},{"name":"u","qubits":[2],"real":[[0.7297515961740618,-0.6837123721868787],[0.6837123721868787,0.7297515961740618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9534616686190286,0.3015142558391191],[-0.3015142558391191,0.9534616686190286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995807848663596,-0.028952625545060295],[0.028952625545060295,0.9995807848663596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9082701421589495,0.41838421201398324],[-0.41838421201398324,0.9082701421589495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9486445995944547,-0.08088148680131979],[0.004914830144541661,-0.7151618826532018]],"imag":[[-0.26988892667352155,-0.14384566733864299],[-0.16495222145803898,0.6791981232899844]]},{"name":"u","qubits":[1],"real":[[0.9953160368072652,0.0],[0.0,0.9953160368072652]],"imag":[[0.09667464442282034,0.0],[0.0,-0.09667464442282034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6126353397612256,0.0],[0.0,0.6126353397612256]],"imag":[[0.7903657004676049,0.0],[0.0,-0.7903657004676049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16681689178625825,-0.22779493236878817],[-0.24820582142542474,0.1270150301036997]],"imag":[[0.8506321544834604,-0.4435161002271479],[0.43242448194352784,0.8574789325424608]]},{"name":"u","qubits":[1],"real":[[0.7390881741618798,-0.6736086926503093],[0.6736086926503093,0.7390881741618798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8530569643936847,0.5218177991401134],[-0.5218177991401134,0.8530569643936847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9235462963956321,-0.08352516721261743],[0.21107542472330432,-0.2361718390849414]],"imag":[[-0.3132130429842148,-0.2048984493855037],[0.06638518807954213,0.9461834041583886]]},{"name":"u","qubits":[1],"real":[[0.9974327305441817,0.0],[0.0,0.9974327305441817]],"imag":[[-0.07160969235500057,0.0],[0.0,0.07160969235500057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.527453634637473,0.0],[0.0,0.527453634637473]],"imag":[[0.8495838177058924,0.0],[0.0,-0.8495838177058924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1368353928118793,0.2824846169479665],[-0.28683416955216323,0.08084881399038005]],"imag":[[-0.9480602708046986,-0.0515775085042012],[0.013563088625425967,0.9544661707366102]]},{"name":"u","qubits":[2],"real":[[0.9629868266915002,0.0],[0.0,0.9629868266915002]],"imag":[[-0.2695484587576689,0.0],[0.0,0.2695484587576689]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.995496766210225,0.0],[0.0,0.995496766210225]],"imag":[[0.09479550867517243,0.0],[0.0,-0.09479550867517243]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9474527161347374,0.0],[0.0,0.9474527161347374]],"imag":[[0.31989584350051925,0.0],[0.0,-0.31989584350051925]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7587024793431647,0.0],[0.0,0.7587024793431647]],"imag":[[0.6514372938652919,0.0],[0.0,-0.6514372938652919]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5889701762861432,-0.42423938408949746],[0.09248637784942468,-0.4671511423393003]],"imag":[[-0.007344746776251036,-0.6878089350449197],[0.8028115943685393,0.35876123546284194]]},{"name":"u","qubits":[1],"real":[[0.9938604819377485,0.0],[0.0,0.9938604819377485]],"imag":[[0.11064060033489732,0.0],[0.0,-0.11064060033489732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45073551371713494,0.0],[0.0,0.45073551371713494]],"imag":[[-0.8926575472565896,0.0],[0.0,0.8926575472565896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18311245593612235,-0.5061902536839501],[0.5535945673085964,-0.5166879073670919]],"imag":[[0.8122372975183553,0.22474836612642787],[-0.01653650650919909,-0.6529113304113315]]},{"name":"u","qubits":[1],"real":[[0.693565559662138,-0.7203935136094337],[0.7203935136094337,0.693565559662138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.984312383318608,0.17643449788984472],[-0.17643449788984472,0.984312383318608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5208177542771398,0.23482402919079923],[-0.26026429207428964,-0.34407319152279164]],"imag":[[-0.15304983190739155,-0.8063388190441003],[0.7984905222066854,-0.41986786384824026]]},{"name":"u","qubits":[1],"real":[[0.6846499949620471,0.0],[0.0,0.6846499949620471]],"imag":[[0.7288719945219934,0.0],[0.0,-0.7288719945219934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9124476302368459,0.0],[0.0,0.9124476302368459]],"imag":[[-0.40919350199528354,0.0],[0.0,0.40919350199528354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7328564159668682,-0.03593651408715359],[-0.026280961381144576,-0.733980684716071]],"imag":[[-0.04589971306865586,0.6778814475051484],[0.6783244068919341,-0.02139309578616388]]},{"name":"u","qubits":[3],"real":[[0.9759551512559969,0.0],[0.0,0.9759551512559969]],"imag":[[0.21797142642301612,0.0],[0.0,-0.21797142642301612]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9842513102717313,0.0],[0.0,0.9842513102717313]],"imag":[[-0.17677488008306,0.0],[0.0,0.17677488008306]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999986296092248,0.0],[0.0,0.9999986296092248]],"imag":[[0.001655530027636441,0.0],[0.0,-0.001655530027636441]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9596626987855884,0.0],[0.0,0.9596626987855884]],"imag":[[-0.2811538805699842,0.0],[0.0,0.2811538805699842]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999557512547497,0.0],[0.0,0.9999557512547497]],"imag":[[0.009407206415787205,0.0],[0.0,-0.009407206415787205]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997821528548889,0.0],[0.0,0.997821528548889]],"imag":[[0.06597118434861417,0.0],[0.0,-0.06597118434861417]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996002651078976,0.0],[0.0,0.9996002651078976]],"imag":[[-0.028272070957410526,0.0],[0.0,0.028272070957410526]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7171919859337285,0.0],[0.0,0.7171919859337285]],"imag":[[0.696875638340468,0.0],[0.0,-0.696875638340468]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.019302464428454333,-0.9830326325523069],[0.6747967262882446,0.11890895467519892]],"imag":[[0.1694291819356601,-0.06758705876780055],[0.7180324124761146,-0.12222722005531447]]},{"name":"u","qubits":[1],"real":[[0.927376611441271,0.0],[0.0,0.927376611441271]],"imag":[[-0.37412914956162624,0.0],[0.0,0.37412914956162624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6830018084490774,0.0],[0.0,0.6830018084490774]],"imag":[[0.7304166822131665,0.0],[0.0,-0.7304166822131665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.67590520176858,0.19324906352338952],[0.1833560467671114,0.9079601216985494]],"imag":[[-0.7013642620289009,0.11787760439609912],[0.13274370148812012,0.3526585986961399]]},{"name":"u","qubits":[1],"real":[[0.5529844479685162,-0.8331915747923495],[0.8331915747923495,0.5529844479685162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9477535805138735,0.31900337086484337],[-0.31900337086484337,0.9477535805138735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15705647182344606,-0.9076706346445887],[-0.4940957601192716,-0.1588187012988924]],"imag":[[0.13715640233518658,-0.36421889703958016],[-0.8440324435642264,-0.13511193197084312]]},{"name":"u","qubits":[1],"real":[[0.6547110060174777,0.0],[0.0,0.6547110060174777]],"imag":[[-0.7558792883784965,0.0],[0.0,0.7558792883784965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7877855901495842,0.0],[0.0,0.7877855901495842]],"imag":[[0.6159495628317885,0.0],[0.0,-0.6159495628317885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7056616555099957,-0.7011964609760579],[-0.6953783411414921,0.7128249740889308]],"imag":[[0.10174421005921595,-0.0036423587096525295],[0.09021477890913683,0.01381349531426218]]},{"name":"u","qubits":[2],"real":[[0.9675888923185643,0.0],[0.0,0.9675888923185643]],"imag":[[-0.25253066241891065,0.0],[0.0,0.25253066241891065]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8606116191869155,0.0],[0.0,0.8606116191869155]],"imag":[[0.5092618588903703,0.0],[0.0,-0.5092618588903703]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7780798289252513,0.0],[0.0,0.7780798289252513]],"imag":[[0.6281654080094283,0.0],[0.0,-0.6281654080094283]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9964640204114253,0.0],[0.0,0.9964640204114253]],"imag":[[0.08402056906197712,0.0],[0.0,-0.08402056906197712]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8599491841284228,0.28393758285009685],[-0.3546039142253287,0.22783580408590373]],"imag":[[-0.05572308562115407,-0.4204304787844976],[0.3628200689898411,0.8310887485285866]]},{"name":"u","qubits":[1],"real":[[0.9014028688782216,0.0],[0.0,0.9014028688782216]],"imag":[[-0.43298137139848347,0.0],[0.0,0.43298137139848347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7457538615817378,0.0],[0.0,0.7457538615817378]],"imag":[[-0.6662215682007947,0.0],[0.0,0.6662215682007947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6329839976298994,0.331339247354391],[0.0038664538089797527,-0.8091122142358361]],"imag":[[-0.5068650074448714,-0.48232087466230156],[-0.5851531197108369,0.054021308777190864]]},{"name":"u","qubits":[1],"real":[[0.4920816607333442,-0.8705490446665908],[0.8705490446665908,0.4920816607333442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9579804705061592,0.2868334327249839],[-0.2868334327249839,0.9579804705061592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8864253773760834,-0.2764994060364909],[0.301819814907593,-0.9346181635003844]],"imag":[[0.3485121444454365,0.12781789381451752],[-0.04115986937367456,0.18357437985039476]]},{"name":"u","qubits":[1],"real":[[0.9516555967971281,0.0],[0.0,0.9516555967971281]],"imag":[[-0.307167096357507,0.0],[0.0,0.307167096357507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6083498671978436,0.0],[0.0,0.6083498671978436]],"imag":[[-0.7936689732378142,0.0],[0.0,0.7936689732378142]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.580747316468766,0.03557524132669787],[-0.08468073890954016,-0.11112486438390579]],"imag":[[-0.8059024085191308,-0.10949093369744405],[-0.07799381267206505,0.9871156984661258]]},{"name":"u","qubits":[2],"real":[[0.6703527631655483,-0.7420425681295612],[0.7420425681295612,0.6703527631655483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.981945493357101,0.18916407712797761],[-0.18916407712797761,0.981945493357101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972980823959834,0.07346111113571768],[-0.07346111113571768,0.9972980823959834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8824727752891905,0.47036347740167267],[-0.47036347740167267,0.8824727752891905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25277191062891463,0.9176906954314499],[-0.10497881745208712,0.03280870177144469]],"imag":[[0.14180120178870123,-0.2717398901280972],[-0.9513034364778932,-0.28796667987769753]]},{"name":"u","qubits":[1],"real":[[0.7421229909780798,0.0],[0.0,0.7421229909780798]],"imag":[[-0.6702637288871814,0.0],[0.0,0.6702637288871814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.829378109414832,0.0],[0.0,0.829378109414832]],"imag":[[0.5586877049152585,0.0],[0.0,-0.5586877049152585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8105575369427012,-0.5773777984164699],[0.5539524376370636,-0.7759135990800541]],"imag":[[-0.08269297694362061,-0.052851005338914486],[-0.17115796126835206,0.24859552669558135]]},{"name":"u","qubits":[1],"real":[[0.5410007885233298,-0.8410220846191468],[0.8410220846191468,0.5410007885233298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9806600758292372,0.19571871569830726],[-0.19571871569830726,0.9806600758292372]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46107626497782805,-0.3613238904349981],[-0.0796332826112771,0.9077513157074246]],"imag":[[-0.7906998800973495,0.1778972278846697],[-0.39479224636343235,-0.11741026932643875]]},{"name":"u","qubits":[1],"real":[[0.9194393115680911,0.0],[0.0,0.9194393115680911]],"imag":[[0.39323193199840056,0.0],[0.0,-0.39323193199840056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7831415788096416,0.0],[0.0,0.7831415788096416]],"imag":[[0.6218434429497041,0.0],[0.0,-0.6218434429497041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6767104122024716,0.21314780338827444],[0.11278277256110908,0.43590110497808165]],"imag":[[0.6464187175881086,-0.28066683715619006],[0.33389505204769804,0.8281209857927656]]},{"name":"u","qubits":[2],"real":[[0.9409196541684083,0.0],[0.0,0.9409196541684083]],"imag":[[-0.33862989295040524,0.0],[0.0,0.33862989295040524]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908454681397786,0.0],[0.0,0.9908454681397786]],"imag":[[0.13500095654054795,0.0],[0.0,-0.13500095654054795]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.997081855408774,0.0],[0.0,0.997081855408774]],"imag":[[0.07633985600324754,0.0],[0.0,-0.07633985600324754]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6126105281948215,0.0],[0.0,0.6126105281948215]],"imag":[[-0.7903849320077286,0.0],[0.0,0.7903849320077286]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.02004945617171452,-0.5877544148742898],[0.6558890950011911,-0.0645440225791199]],"imag":[[0.42884361320905445,0.6857375026296891],[0.6208870024211655,-0.4244324380066685]]},{"name":"u","qubits":[1],"real":[[0.7720924603437779,0.0],[0.0,0.7720924603437779]],"imag":[[0.635510214457873,0.0],[0.0,-0.635510214457873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7411782080027147,0.0],[0.0,0.7411782080027147]],"imag":[[0.6713083225924467,0.0],[0.0,-0.6713083225924467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8128950739328,0.4899230203654777],[-0.4596977873200128,-0.5010005614604238]],"imag":[[0.15925276539232153,-0.27169024569655353],[0.3201844777995497,0.6596652802184259]]},{"name":"u","qubits":[1],"real":[[0.6505590416466903,-0.759455682269703],[0.759455682269703,0.6505590416466903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304488803218849,0.36642172575838183],[-0.36642172575838183,0.9304488803218849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4258430040652467,0.2538565586424738],[-0.6979160726851645,0.4073587288331499]],"imag":[[0.09962058380340677,0.8627226221709704],[0.5671389870737776,0.15913953271291773]]},{"name":"u","qubits":[1],"real":[[0.8013500463586394,0.0],[0.0,0.8013500463586394]],"imag":[[-0.5981957064381243,0.0],[0.0,0.5981957064381243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8941895081787848,0.0],[0.0,0.8941895081787848]],"imag":[[0.44768864567127786,0.0],[0.0,-0.44768864567127786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7630446368177981,0.487127998131873],[-0.4861552375287471,-0.7624307078732718]],"imag":[[-0.2262911636359942,0.35952956056476926],[0.3608438395029484,0.22835109854782717]]},{"name":"u","qubits":[5],"real":[[0.9122922415716451,0.0],[0.0,0.9122922415716451]],"imag":[[-0.4095398222007026,0.0],[0.0,0.4095398222007026]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9713506414563408,0.0],[0.0,0.9713506414563408]],"imag":[[-0.23765086017592152,0.0],[0.0,0.23765086017592152]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.053312674072344926,0.0],[0.0,0.053312674072344926]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[0.1426991434457457,0.0],[0.0,-0.1426991434457457]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[0.1426991434457457,0.0],[0.0,-0.1426991434457457]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.0533126740723449,0.0],[0.0,0.0533126740723449]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9901168608289086,0.0],[0.0,0.9901168608289086]],"imag":[[0.14024479278143515,0.0],[0.0,-0.14024479278143515]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.04128249761935875,0.0],[0.0,0.04128249761935875]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9985206168763644,0.0],[0.0,0.9985206168763644]],"imag":[[0.05437442112652581,0.0],[0.0,-0.05437442112652581]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988891280664024,0.0],[0.0,0.9988891280664024]],"imag":[[0.04712228592441525,0.0],[0.0,-0.04712228592441525]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279607,0.0],[0.0,-0.04234485717279607]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[0.049598671743300154,0.0],[0.0,-0.049598671743300154]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[0.04959867174330014,0.0],[0.0,-0.04959867174330014]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279607,0.0],[0.0,-0.04234485717279607]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989870786007948,0.0],[0.0,0.9989870786007948]],"imag":[[0.044997964272279485,0.0],[0.0,-0.044997964272279485]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.05225086674368017,0.0],[0.0,-0.05225086674368017]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.05225086674368017,0.0],[0.0,-0.05225086674368017]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989870786007948,0.0],[0.0,0.9989870786007948]],"imag":[[0.044997964272279485,0.0],[0.0,-0.044997964272279485]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279607,0.0],[0.0,-0.04234485717279607]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[0.04959867174330014,0.0],[0.0,-0.04959867174330014]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[0.049598671743300154,0.0],[0.0,-0.049598671743300154]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279607,0.0],[0.0,-0.04234485717279607]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9988891280664024,0.0],[0.0,0.9988891280664024]],"imag":[[0.04712228592441525,0.0],[0.0,-0.04712228592441525]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985206168763644,0.0],[0.0,0.9985206168763644]],"imag":[[0.05437442112652581,0.0],[0.0,-0.05437442112652581]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.04128249761935875,0.0],[0.0,0.04128249761935875]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9901168608289086,0.0],[0.0,0.9901168608289086]],"imag":[[0.14024479278143515,0.0],[0.0,-0.14024479278143515]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.0533126740723449,0.0],[0.0,0.0533126740723449]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[0.1426991434457457,0.0],[0.0,-0.1426991434457457]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[0.1426991434457457,0.0],[0.0,-0.1426991434457457]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.053312674072344926,0.0],[0.0,0.053312674072344926]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9713506414563408,0.0],[0.0,0.9713506414563408]],"imag":[[-0.23765086017592152,0.0],[0.0,0.23765086017592152]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9122922415716451,0.0],[0.0,0.9122922415716451]],"imag":[[-0.4095398222007026,0.0],[0.0,0.4095398222007026]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.340906263688986,-0.5689465072408736],[0.7847670651600452,0.24635909857890922]],"imag":[[-0.3381765878407476,0.6676221886010195],[-0.3918675391686515,0.41217433172552465]]},{"name":"u","qubits":[1],"real":[[0.9501511081468456,0.0],[0.0,0.9501511081468456]],"imag":[[-0.3117897876571993,0.0],[0.0,0.3117897876571993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6130156995331976,0.0],[0.0,0.6130156995331976]],"imag":[[-0.7900707260276287,0.0],[0.0,0.7900707260276287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5710268172509292,0.06424459742087107],[-0.1737766034018994,0.9636417025112674]],"imag":[[-0.7763856911427807,-0.25889431100596016],[0.20237421940336078,0.015525353849939583]]},{"name":"u","qubits":[1],"real":[[0.7567717121790517,-0.6536792605288825],[0.6536792605288825,0.7567717121790517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9773942735282865,0.21142477166621984],[-0.21142477166621984,0.9773942735282865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.519956701534119,0.6382148748539409],[-0.08047005690209319,-0.6926498227255543]],"imag":[[0.5492777474263029,0.14359929744679698],[0.6492022448006624,0.30380460557110234]]},{"name":"u","qubits":[1],"real":[[0.9629928568614786,0.0],[0.0,0.9629928568614786]],"imag":[[0.26952691448864213,0.0],[0.0,-0.26952691448864213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5287982962656446,0.0],[0.0,0.5287982962656446]],"imag":[[-0.848747525396423,0.0],[0.0,0.848747525396423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3772350134448117,0.3162828690094847],[-0.10334562356652797,-0.15742140272739277]],"imag":[[0.6211204465715914,-0.609810037842219],[-0.6791338730851562,-0.7094472260015825]]},{"name":"u","qubits":[2],"real":[[0.9515070326420385,0.0],[0.0,0.9515070326420385]],"imag":[[0.30762699301709967,0.0],[0.0,-0.30762699301709967]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995003741611338,0.0],[0.0,0.9995003741611338]],"imag":[[0.03160699371584782,0.0],[0.0,-0.03160699371584782]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9572018336452913,0.0],[0.0,0.9572018336452913]],"imag":[[-0.28942123223096833,0.0],[0.0,0.28942123223096833]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.671876804336052,0.0],[0.0,0.671876804336052]],"imag":[[-0.7406629191441776,0.0],[0.0,0.7406629191441776]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5023683687115825,0.6833740954780927],[0.736168686693291,-0.1474993076298798]],"imag":[[-0.032130463185881974,0.5287660173299937],[0.45238183007919247,-0.4813006324483499]]},{"name":"u","qubits":[1],"real":[[0.9915585277863727,0.0],[0.0,0.9915585277863727]],"imag":[[0.12965988575546852,0.0],[0.0,-0.12965988575546852]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7798360857411982,0.0],[0.0,0.7798360857411982]],"imag":[[0.625983769259113,0.0],[0.0,-0.625983769259113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22557197690259567,-0.3946789096274658],[0.29946679774758794,0.8304152532332164]],"imag":[[0.8477690927433638,-0.2731911545431577],[0.3751326241106658,-0.28285271533479067]]},{"name":"u","qubits":[1],"real":[[0.7884730151358266,-0.6150693492628442],[0.6150693492628442,0.7884730151358266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9985521416511732,0.05379238239616624],[-0.05379238239616624,0.9985521416511732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4559178647969207,0.6525328348104502],[0.0042335398133124275,-0.5143103682766863]],"imag":[[0.2910428846603489,-0.5306918497036086],[0.8410796733890605,-0.16748703005158275]]},{"name":"u","qubits":[1],"real":[[0.9990028209512639,0.0],[0.0,0.9990028209512639]],"imag":[[-0.044647102161471,0.0],[0.0,0.044647102161471]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5615960311120539,0.0],[0.0,0.5615960311120539]],"imag":[[0.827411564965821,0.0],[0.0,-0.827411564965821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08105722451907504,0.004860354274246331],[0.344664593990835,0.7080114232401206]],"imag":[[-0.9050381125260576,0.41750702770715614],[0.2356736278790397,0.5695472617201875]]},{"name":"u","qubits":[2],"real":[[0.7873367543067089,-0.616523183114615],[0.616523183114615,0.7873367543067089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9577469723629685,0.28761212931579794],[-0.28761212931579794,0.9577469723629685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975107053218557,-0.07051519530068694],[0.07051519530068694,0.9975107053218557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9283357367420232,0.3717428679714582],[-0.3717428679714582,0.9283357367420232]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6021134460049016,-0.14378585437359184],[0.3766112528273014,0.2965322712898769]],"imag":[[-0.6167179749538166,0.4862550417127029],[-0.33953247525504326,-0.8092899817585173]]},{"name":"u","qubits":[1],"real":[[0.9998128537332102,0.0],[0.0,0.9998128537332102]],"imag":[[0.019345736218984548,0.0],[0.0,-0.019345736218984548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44651459338442656,0.0],[0.0,0.44651459338442656]],"imag":[[-0.8947763507685819,0.0],[0.0,0.8947763507685819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.033940352598573975,-0.07843709085236958],[0.3081876848016842,-0.6432877356775438]],"imag":[[0.876712459914002,0.4733613185249099],[-0.36775489940122047,0.596621801503963]]},{"name":"u","qubits":[1],"real":[[0.6173033818997868,-0.7867251964282611],[0.7867251964282611,0.6173033818997868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9680197586650653,0.25087396603479767],[-0.25087396603479767,0.9680197586650653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.004275133157180579,0.32874257256489164],[-0.038342621909357305,-0.3537579133289084]],"imag":[[0.7643916606815931,0.5546308982560748],[0.643596889102208,-0.6776195292642118]]},{"name":"u","qubits":[1],"real":[[0.866785219819453,0.0],[0.0,0.866785219819453]],"imag":[[-0.49868164464169173,0.0],[0.0,0.49868164464169173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6445318868317687,0.0],[0.0,0.6445318868317687]],"imag":[[-0.7645774302561383,0.0],[0.0,0.7645774302561383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6241153495750431,0.42834770050586646],[-0.31478141487576605,-0.5418600786120588]],"imag":[[-0.362870103820807,0.5434368092513006],[0.6162126086236055,0.4770559055589139]]},{"name":"u","qubits":[2],"real":[[0.7849337685005346,0.0],[0.0,0.7849337685005346]],"imag":[[-0.6195796793533088,0.0],[0.0,0.6195796793533088]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9826966627719212,0.0],[0.0,0.9826966627719212]],"imag":[[0.18522221512801576,0.0],[0.0,-0.18522221512801576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9320582522542356,0.0],[0.0,0.9320582522542356]],"imag":[[0.3623084520195186,0.0],[0.0,-0.3623084520195186]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7606577892351236,0.0],[0.0,0.7606577892351236]],"imag":[[0.6491530849313852,0.0],[0.0,-0.6491530849313852]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3679014104886224,0.7528500323264455],[0.5504047907691229,0.2685701825823005]],"imag":[[-0.24060959344157085,0.48986978323880576],[-0.7097958452983237,-0.348015059046797]]},{"name":"u","qubits":[1],"real":[[0.895070070866505,0.0],[0.0,0.895070070866505]],"imag":[[0.4459255187125196,0.0],[0.0,-0.4459255187125196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7529362512458161,0.0],[0.0,0.7529362512458161]],"imag":[[-0.6580934595936183,0.0],[0.0,0.6580934595936183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7479628220659487,0.34487326888616743],[0.12022648672923715,0.8584589697195127]],"imag":[[0.564344296167279,0.05594247579764497],[-0.32804378378403304,-0.375474453348709]]},{"name":"u","qubits":[1],"real":[[0.766160897806799,-0.6426487988566381],[0.6426487988566381,0.766160897806799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9173827179305528,0.3980062170900749],[-0.3980062170900749,0.9173827179305528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6301147669654393,0.41985063834344527],[-0.3118904855868522,-0.8972995507492744]],"imag":[[0.6523310025711653,0.03383910488163271],[0.28309710089823714,-0.13203739125172742]]},{"name":"u","qubits":[1],"real":[[0.9964988221964802,0.0],[0.0,0.9964988221964802]],"imag":[[0.08360680212176376,0.0],[0.0,-0.08360680212176376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.65580385753053,0.0],[0.0,0.65580385753053]],"imag":[[0.7549313216764001,0.0],[0.0,-0.7549313216764001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14254322635475458,0.5152081516099948],[0.4731851812031264,-0.2954051135060062]],"imag":[[0.8434975490375198,0.05247736562258619],[0.21044975095694016,0.8028340460683201]]},{"name":"u","qubits":[3],"real":[[0.9813342580095121,0.0],[0.0,0.9813342580095121]],"imag":[[-0.19230983868986087,0.0],[0.0,0.19230983868986087]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9959020713168117,0.0],[0.0,0.9959020713168117]],"imag":[[-0.09043817969687373,0.0],[0.0,0.09043817969687373]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.99759390880491,0.0],[0.0,0.99759390880491]],"imag":[[-0.06932815528586514,0.0],[0.0,0.06932815528586514]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9465134192038468,0.0],[0.0,0.9465134192038468]],"imag":[[-0.3226644499585336,0.0],[0.0,0.3226644499585336]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9984100305091871,0.0],[0.0,0.9984100305091871]],"imag":[[-0.05636852826395365,0.0],[0.0,0.05636852826395365]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9974115754156542,0.0],[0.0,0.9974115754156542]],"imag":[[0.07190374974132362,0.0],[0.0,-0.07190374974132362]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9986017657335834,0.0],[0.0,0.9986017657335834]],"imag":[[-0.052863158000344024,0.0],[0.0,0.052863158000344024]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7823516252039195,0.0],[0.0,0.7823516252039195]],"imag":[[-0.6228370047940197,0.0],[0.0,0.6228370047940197]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.049486802564373315,-0.964966128363607],[0.7443931188063845,-0.03376728923221453]],"imag":[[0.022902666454273246,0.25664546626073564],[0.6655113890197093,-0.042816421343556066]]},{"name":"u","qubits":[1],"real":[[0.9933879106572002,0.0],[0.0,0.9933879106572002]],"imag":[[-0.1148061799735645,0.0],[0.0,0.1148061799735645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8990475721652509,0.0],[0.0,0.8990475721652509]],"imag":[[0.43785095978399763,0.0],[0.0,-0.43785095978399763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17999526016757006,-0.6114770135634776],[-0.20210470852922083,0.7734161525852256]],"imag":[[-0.768324946710918,0.058089107949463065],[-0.5800277315518565,-0.1566811167352133]]},{"name":"u","qubits":[1],"real":[[0.8394355555593915,-0.5434592423196939],[0.5434592423196939,0.8394355555593915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9723557840079323,0.233504238304831],[-0.233504238304831,0.9723557840079323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7689212760558897,0.030042245217251504],[-0.032094810342659146,-0.7497108412288772]],"imag":[[0.6348444381811773,0.06949873409864361],[0.06857502233376353,-0.6574199905729073]]},{"name":"u","qubits":[1],"real":[[0.7930402565751085,0.0],[0.0,0.7930402565751085]],"imag":[[0.6091692305519757,0.0],[0.0,-0.6091692305519757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8944527586099139,0.0],[0.0,0.8944527586099139]],"imag":[[-0.44716245662523485,0.0],[0.0,0.44716245662523485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.761349379846787,-0.5244291824649504],[-0.22888091439997246,0.4902860727753884]],"imag":[[0.20316411974994775,0.32256083896264487],[-0.5715636353693034,0.6168858116291418]]},{"name":"u","qubits":[2],"real":[[0.9504943347410625,0.0],[0.0,0.9504943347410625]],"imag":[[-0.31074188585568097,0.0],[0.0,0.31074188585568097]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9630990096390278,0.0],[0.0,0.9630990096390278]],"imag":[[0.2691473530100634,0.0],[0.0,-0.2691473530100634]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8434508602727568,0.0],[0.0,0.8434508602727568]],"imag":[[0.5372063349450994,0.0],[0.0,-0.5372063349450994]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9966352611310229,0.0],[0.0,0.9966352611310229]],"imag":[[0.08196435975653026,0.0],[0.0,-0.08196435975653026]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5503277288506956,-0.5154075960106294],[0.518977033643596,-0.3751745350273805]],"imag":[[0.6521977937791373,-0.07830988840628648],[0.049399060701141854,-0.7664637236160156]]},{"name":"u","qubits":[1],"real":[[0.8591293964437077,0.0],[0.0,0.8591293964437077]],"imag":[[0.5117584197316841,0.0],[0.0,-0.5117584197316841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9242162008357331,0.0],[0.0,0.9242162008357331]],"imag":[[0.38186962973345234,0.0],[0.0,-0.38186962973345234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7177186766323673,0.24873349761901936],[-0.4919615533763909,0.46303875232333974]],"imag":[[0.388683515787956,0.5214754768251391],[-0.3029502529579489,-0.6721533218537628]]},{"name":"u","qubits":[1],"real":[[0.6948265249611653,-0.7191773774322932],[0.7191773774322932,0.6948265249611653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9457189186196577,0.3249857334789716],[-0.3249857334789716,0.9457189186196577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34265453533224144,0.7827401636861804],[-0.7289008659966004,-0.08967977558901241]],"imag":[[0.5172405242813728,0.04866154138442538],[-0.28940220629218155,-0.6139278690472749]]},{"name":"u","qubits":[1],"real":[[0.8451588907827898,0.0],[0.0,0.8451588907827898]],"imag":[[0.534515153509051,0.0],[0.0,-0.534515153509051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6101258509605344,0.0],[0.0,0.6101258509605344]],"imag":[[0.7923045159467942,0.0],[0.0,-0.7923045159467942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7989582058133071,0.46638826201212336],[0.27766272158753674,0.7990570874012759]],"imag":[[0.3789961305624382,0.02257670125575212],[-0.3754079533292849,-0.37878760894663555]]},{"name":"u","qubits":[2],"real":[[0.6520934832293395,-0.7581385685544743],[0.7581385685544743,0.6520934832293395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9807665387291955,0.19518451913293108],[-0.19518451913293108,0.9807665387291955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999394943639359,-0.01100034595801727],[0.01100034595801727,0.9999394943639359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9356068742495384,0.3530435905904658],[-0.3530435905904658,0.9356068742495384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6710467760184052,0.1511775308157774],[-0.29822472104938014,0.8213255034322141]],"imag":[[0.5609083106582777,0.460677159848658],[0.3822827581578859,-0.3005766557503069]]},{"name":"u","qubits":[1],"real":[[0.5746651861041349,0.0],[0.0,0.5746651861041349]],"imag":[[-0.8183886142169257,0.0],[0.0,0.8183886142169257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8728939413799797,0.0],[0.0,0.8728939413799797]],"imag":[[0.4879099989773982,0.0],[0.0,-0.4879099989773982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8656175461630109,-0.3699022633773543],[0.02449241405419704,-0.04426267674703293]],"imag":[[0.3124544802593351,0.12747853579684243],[0.3904850614228336,-0.9192183385391042]]},{"name":"u","qubits":[1],"real":[[0.7649457972291185,-0.6440946570974707],[0.6440946570974707,0.7649457972291185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063270610461912,0.4225769260328509],[-0.4225769260328509,0.9063270610461912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5044498453965136,-0.4952776308425981],[0.47348468023509627,0.12647278933932002]],"imag":[[0.703555140607395,0.07239189175098043],[-0.1623353787287636,-0.8564251957715803]]},{"name":"u","qubits":[1],"real":[[0.6171280541362024,0.0],[0.0,0.6171280541362024]],"imag":[[0.7868627356776177,0.0],[0.0,-0.7868627356776177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9271953783400013,0.0],[0.0,0.9271953783400013]],"imag":[[-0.37457806981314573,0.0],[0.0,0.37457806981314573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8395133791832998,0.11121077694184647],[-0.24242443351990287,0.7645063838001663]],"imag":[[-0.20599572465897942,-0.49032153806094425],[0.4404695694676459,0.40341906441606556]]},{"name":"u","qubits":[2],"real":[[0.9869506963230559,0.0],[0.0,0.9869506963230559]],"imag":[[0.16102274071520167,0.0],[0.0,-0.16102274071520167]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6845043509923798,0.0],[0.0,0.6845043509923798]],"imag":[[-0.7290087746196892,0.0],[0.0,0.7290087746196892]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9157381908439398,0.0],[0.0,0.9157381908439398]],"imag":[[0.401775516712838,0.0],[0.0,-0.401775516712838]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961301473334117,0.0],[0.0,0.9961301473334117]],"imag":[[0.08789044074025064,0.0],[0.0,-0.08789044074025064]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.019497289673955073,-0.3579828667440281],[-0.9601445484104171,0.25028855117501114]],"imag":[[-0.25378231516706756,-0.898366661960216],[-0.11548523005808621,-0.04627363122665778]]},{"name":"u","qubits":[1],"real":[[0.8102361747538774,0.0],[0.0,0.8102361747538774]],"imag":[[0.5861035242345879,0.0],[0.0,-0.5861035242345879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9625582674187179,0.0],[0.0,0.9625582674187179]],"imag":[[-0.2710748638732039,0.0],[0.0,0.2710748638732039]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8813840837405988,0.3552294163139723],[-0.16769947003944116,-0.4276083880507212]],"imag":[[0.2904326639611093,-0.11235224260526824],[0.33269783946050674,0.8236140490760615]]},{"name":"u","qubits":[1],"real":[[0.8268270270497918,-0.5624562803809757],[0.5624562803809757,0.8268270270497918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9638064417086254,0.2666029687024472],[-0.2666029687024472,0.9638064417086254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.36840386393294167,-0.1794533610158213],[-0.17359603046440333,-0.4024730489797361]],"imag":[[0.899754665019176,0.15005541321669955],[-0.15679462370410238,0.885039721724085]]},{"name":"u","qubits":[1],"real":[[0.9855810582152679,0.0],[0.0,0.9855810582152679]],"imag":[[-0.16920395293039933,0.0],[0.0,0.16920395293039933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.789279124331238,0.0],[0.0,0.789279124331238]],"imag":[[0.6140345787452968,0.0],[0.0,-0.6140345787452968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23589164262752393,-0.6114436198730022],[0.05893481363595485,-0.5015929645061825]],"imag":[[-0.6667632592932304,-0.35485009329540323],[0.7044917151655172,-0.4986207065122173]]},{"name":"u","qubits":[3],"real":[[0.6738009153665823,-0.738912935636639],[0.738912935636639,0.6738009153665823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9911374341982816,0.13284045517404341],[-0.13284045517404341,0.9911374341982816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999554929098361,0.00943462767928287],[-0.00943462767928287,0.9999554929098361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9780882593218001,0.20819067456745316],[-0.20819067456745316,0.9780882593218001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998796313845779,-0.015515242255294973],[0.015515242255294973,0.9998796313845779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99880236753682,0.048926788192596625],[-0.048926788192596625,0.99880236753682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999954967170546,0.00949018603359724],[-0.00949018603359724,0.999954967170546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9455409627224911,0.32550313026732136],[-0.32550313026732136,0.9455409627224911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8536839174590489,-0.5207563841750514],[-0.34891178250923266,0.5640346194034412]],"imag":[[0.004955493799576634,-0.0034641729027616555],[-0.3866002847634801,0.6408320653349373]]},{"name":"u","qubits":[1],"real":[[0.9509297174214626,0.0],[0.0,0.9509297174214626]],"imag":[[-0.3094069690952958,0.0],[0.0,0.3094069690952958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4689569339438788,0.0],[0.0,0.4689569339438788]],"imag":[[-0.8832210335504678,0.0],[0.0,0.8832210335504678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4702353880073369,-0.5779304133079471],[0.24827723478701882,0.5704418402577832]],"imag":[[-0.6461084805852272,0.16558667988441564],[-0.5475225345754732,0.5596191523722855]]},{"name":"u","qubits":[1],"real":[[0.8099590525694472,-0.5864864305001468],[0.5864864305001468,0.8099590525694472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9536916945807173,0.3007858901074979],[-0.3007858901074979,0.9536916945807173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43699511794202744,-0.1741780646294802],[-0.561245264753758,-0.7689647237885981]],"imag":[[-0.6434585370932293,0.6038695055544728],[-0.28284294357144396,-0.11703365170774777]]},{"name":"u","qubits":[1],"real":[[0.9100259408252617,0.0],[0.0,0.9100259408252617]],"imag":[[0.4145513080730749,0.0],[0.0,-0.4145513080730749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.780302518610818,0.0],[0.0,0.780302518610818]],"imag":[[-0.625402254112994,0.0],[0.0,0.625402254112994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5888192144773148,-0.5853894316381665],[0.1999260621688266,-0.7691103980744727]],"imag":[[0.5121753011100709,-0.2197444127195742],[-0.5924508108364714,0.13229059671269255]]},{"name":"u","qubits":[2],"real":[[0.990268170135339,0.0],[0.0,0.990268170135339]],"imag":[[0.13917237950400677,0.0],[0.0,-0.13917237950400677]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8758352804899374,0.0],[0.0,0.8758352804899374]],"imag":[[-0.4826101547306196,0.0],[0.0,0.4826101547306196]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.716181934099435,0.0],[0.0,0.716181934099435]],"imag":[[-0.6979136316691289,0.0],[0.0,0.6979136316691289]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971896904537619,0.0],[0.0,0.9971896904537619]],"imag":[[-0.0749180969641542,0.0],[0.0,0.0749180969641542]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7740523243612372,-0.13813537854977373],[0.31513260497994555,0.7671285748810469]],"imag":[[0.09598230581129284,-0.6103679327381347],[-0.5406679548490617,0.1410083454227481]]},{"name":"u","qubits":[1],"real":[[0.771740482211291,0.0],[0.0,0.771740482211291]],"imag":[[-0.6359375976589874,0.0],[0.0,0.6359375976589874]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6780121121960698,0.0],[0.0,0.6780121121960698]],"imag":[[0.7350507300284954,0.0],[0.0,-0.7350507300284954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.801791444693388,-0.5515430698450194],[0.5094957711227938,-0.757630740390264]],"imag":[[-0.1561557501311161,-0.16895592035619744],[-0.27048090528809493,0.30536830270711285]]},{"name":"u","qubits":[1],"real":[[0.8769419175212595,-0.4805963725353496],[0.4805963725353496,0.8769419175212595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.992877440395152,0.11914020460940679],[-0.11914020460940679,0.992877440395152]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5838536556061978,-0.08196588409061666],[0.437082087815917,-0.8015819209021621]],"imag":[[-0.5865344603360416,-0.5553141719052661],[0.35220943227583623,0.20584991719505832]]},{"name":"u","qubits":[1],"real":[[0.9924758092476849,0.0],[0.0,0.9924758092476849]],"imag":[[-0.12244087576521556,0.0],[0.0,0.12244087576521556]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5473762681834411,0.0],[0.0,0.5473762681834411]],"imag":[[0.8368866237606917,0.0],[0.0,-0.8368866237606917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23296212989704856,0.2739845057541773],[0.23705055186021312,-0.5580345216330683]],"imag":[[-0.9297968721126225,-0.07835121728507782],[-0.15815643681552366,-0.7793529688288474]]},{"name":"u","qubits":[2],"real":[[0.6596904392121278,-0.751537440459296],[0.751537440459296,0.6596904392121278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9852821866327944,0.17093569757104324],[-0.17093569757104324,0.9852821866327944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994162765351005,-0.03416293600842256],[0.03416293600842256,0.9994162765351005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8955807139772434,0.4448990725456853],[-0.4448990725456853,0.8955807139772434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.004196724249169493,0.13193725377950347],[0.1114742031431278,0.052717560849888774]],"imag":[[0.9340496018294698,0.3318528135979994],[-0.33927456559752645,0.932570174276581]]},{"name":"u","qubits":[1],"real":[[0.9957151710984491,0.0],[0.0,0.9957151710984491]],"imag":[[-0.09247322879831923,0.0],[0.0,0.09247322879831923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9366170359315051,0.0],[0.0,0.9366170359315051]],"imag":[[0.3503548601102624,0.0],[0.0,-0.3503548601102624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1649519939108146,0.12135381343322313],[-0.39745235252099836,-0.833985992269421]],"imag":[[-0.8804092887366477,0.4277190385946029],[-0.19925348550678085,-0.32679816506111553]]},{"name":"u","qubits":[1],"real":[[0.7729853234867438,-0.6344239037694703],[0.6344239037694703,0.7729853234867438]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9855208882453085,0.1695540587310672],[-0.1695540587310672,0.9855208882453085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.31215158948854516,0.5429904352801476],[0.36853313553999595,0.5211137400977102]],"imag":[[0.430802271791098,-0.6497169960788158],[-0.7623346481752374,0.10709660163596478]]},{"name":"u","qubits":[1],"real":[[0.9962483721967956,0.0],[0.0,0.9962483721967956]],"imag":[[0.08654005370483026,0.0],[0.0,-0.08654005370483026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38704701473072584,0.0],[0.0,0.38704701473072584]],"imag":[[0.9220599809058158,0.0],[0.0,-0.9220599809058158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14453615216685378,-0.17200740769127493],[0.09635578031398115,-0.025161062662261785]],"imag":[[0.8256718510244934,0.5174830884598207],[0.5367409605598132,-0.8378494051935103]]},{"name":"u","qubits":[2],"real":[[0.9905141304930195,0.0],[0.0,0.9905141304930195]],"imag":[[-0.1374109067492734,0.0],[0.0,0.1374109067492734]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8060488103214791,0.0],[0.0,0.8060488103214791]],"imag":[[0.5918490646941399,0.0],[0.0,-0.5918490646941399]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.708502131801724,0.0],[0.0,0.708502131801724]],"imag":[[0.7057086716432018,0.0],[0.0,-0.7057086716432018]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9800924835242081,0.0],[0.0,0.9800924835242081]],"imag":[[0.1985414912287857,0.0],[0.0,-0.1985414912287857]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14654286498364363,-0.8983523015116539],[-0.9772095870891405,0.08945455955056142]],"imag":[[-0.14162091515747902,0.3891424513993021],[-0.05941488040394889,-0.18310973940036987]]},{"name":"u","qubits":[1],"real":[[0.9893351266985803,0.0],[0.0,0.9893351266985803]],"imag":[[0.1456571559529571,0.0],[0.0,-0.1456571559529571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5179137988447636,0.0],[0.0,0.5179137988447636]],"imag":[[0.855432812654615,0.0],[0.0,-0.855432812654615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2851244167843754,-0.04315843763640288],[0.09922038901232591,-0.6670659841410057]],"imag":[[0.9473245174057128,0.13934731764977698],[0.10693755224263292,-0.7305769275898252]]},{"name":"u","qubits":[1],"real":[[0.7807473006961656,-0.6248469032136201],[0.6248469032136201,0.7807473006961656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8852677345183735,0.46508175434078963],[-0.46508175434078963,0.8852677345183735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.45377275898801295,-0.7433255229538527],[-0.6792145499435658,-0.3117749297007782]],"imag":[[0.471218983061872,-0.13967863160814176],[0.3327319466890744,0.5751116761182415]]},{"name":"u","qubits":[1],"real":[[0.6047510918544005,0.0],[0.0,0.6047510918544005]],"imag":[[-0.7964145383535577,0.0],[0.0,0.7964145383535577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9552291542707316,0.0],[0.0,0.9552291542707316]],"imag":[[-0.2958669681313255,0.0],[0.0,0.2958669681313255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7923819073949874,-0.13806761638660134],[0.5625691913674911,-0.09797981633379212]],"imag":[[0.2209110722615515,-0.5516036115641879],[-0.08273521565488429,-0.8167439896355914]]},{"name":"u","qubits":[3],"real":[[0.9678703681402683,0.0],[0.0,0.9678703681402683]],"imag":[[-0.2514496977051704,0.0],[0.0,0.2514496977051704]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989102881801413,0.0],[0.0,0.9989102881801413]],"imag":[[0.04667157773063969,0.0],[0.0,-0.04667157773063969]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997768114661055,0.0],[0.0,0.9997768114661055]],"imag":[[-0.021126458639991876,0.0],[0.0,0.021126458639991876]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6994014423409449,0.0],[0.0,0.6994014423409449]],"imag":[[0.7147290552729796,0.0],[0.0,-0.7147290552729796]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8915065612187224,0.0],[0.0,0.8915065612187224]],"imag":[[-0.45300778282935533,0.0],[0.0,0.45300778282935533]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942642898273012,0.0],[0.0,0.9942642898273012]],"imag":[[0.10695102605497733,0.0],[0.0,-0.10695102605497733]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.992381655754012,0.0],[0.0,0.992381655754012]],"imag":[[0.12320166120197251,0.0],[0.0,-0.12320166120197251]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999793115447454,0.0],[0.0,0.9999793115447454]],"imag":[[-0.006432455401871195,0.0],[0.0,0.006432455401871195]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.21486797242817807,0.9175016628487398],[-0.6109351378542511,0.19880395037816775]],"imag":[[0.029232931206577942,-0.33341848903063614],[-0.7614036035458999,0.08660138079938336]]},{"name":"u","qubits":[1],"real":[[0.8450581132587502,0.0],[0.0,0.8450581132587502]],"imag":[[-0.5346744665827621,0.0],[0.0,0.5346744665827621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8030758479193252,0.0],[0.0,0.8030758479193252]],"imag":[[-0.5958768182172025,0.0],[0.0,0.5958768182172025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7557499589306789,-0.21473387022574114],[-0.42106648529842544,0.5094116825108085]],"imag":[[-0.3581507515735581,0.5044396928290312],[-0.35110262556979505,-0.6632719645800915]]},{"name":"u","qubits":[1],"real":[[0.5852898055240713,-0.8108241754841766],[0.8108241754841766,0.5852898055240713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9788936973035884,0.20437007946201555],[-0.20437007946201555,0.9788936973035884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13847241910392222,-0.8328639628380574],[-0.8159294114377408,0.12985086854077416]],"imag":[[-0.2470371979421484,-0.4755372029464011],[0.5040408788295462,-0.251675862884797]]},{"name":"u","qubits":[1],"real":[[0.996893340188949,0.0],[0.0,0.996893340188949]],"imag":[[0.0787633689408998,0.0],[0.0,-0.0787633689408998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8965696526232825,0.0],[0.0,0.8965696526232825]],"imag":[[-0.44290276358921776,0.0],[0.0,0.44290276358921776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1382612945667796,0.45747335937744527],[-0.4364274499209551,0.42988668490820936]],"imag":[[0.8695118392106321,0.12470405509516147],[-0.1853754483548308,-0.7683517828712104]]},{"name":"u","qubits":[2],"real":[[0.9976500826435977,0.0],[0.0,0.9976500826435977]],"imag":[[0.0685150538292338,0.0],[0.0,-0.0685150538292338]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8164654041939097,0.0],[0.0,0.8164654041939097]],"imag":[[0.5773943572243113,0.0],[0.0,-0.5773943572243113]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9036307342244092,0.0],[0.0,0.9036307342244092]],"imag":[[0.4283123815220092,0.0],[0.0,-0.4283123815220092]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997047883770302,0.0],[0.0,0.997047883770302]],"imag":[[0.07678227314401716,0.0],[0.0,-0.07678227314401716]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6465094218488401,0.30930191565782883],[-0.31731222318819363,0.6481299944918785]],"imag":[[-0.14158617148290936,-0.6828698620351379],[-0.6791847145812813,0.13397233570579756]]},{"name":"u","qubits":[1],"real":[[0.9173295025925782,0.0],[0.0,0.9173295025925782]],"imag":[[-0.3981288531031797,0.0],[0.0,0.3981288531031797]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6392868615106904,0.0],[0.0,0.6392868615106904]],"imag":[[0.7689683405055188,0.0],[0.0,-0.7689683405055188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5577660254333838,0.3887649294670009],[0.4178389604496433,-0.6310488365640412]],"imag":[[-0.5215373047687741,-0.5155169543509569],[-0.4922463851945795,-0.4299784474417308]]},{"name":"u","qubits":[1],"real":[[0.7385946950278061,-0.6741497433632844],[0.6741497433632844,0.7385946950278061]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9434710304721027,0.33145499643225895],[-0.33145499643225895,0.9434710304721027]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.898680277414613,0.356502736445338],[-0.006985054934787655,0.5601241306962477]],"imag":[[-0.03506699912203324,0.25308074495219035],[0.437144453889247,-0.7036454317717147]]},{"name":"u","qubits":[1],"real":[[0.5662506076804527,0.0],[0.0,0.5662506076804527]],"imag":[[-0.8242331280053709,0.0],[0.0,0.8242331280053709]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8810669599922214,0.0],[0.0,0.8810669599922214]],"imag":[[0.472991555960638,0.0],[0.0,-0.472991555960638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8392981352522983,-0.43469581979873634],[-0.2685101494415579,0.8184304367811629]],"imag":[[0.3225400954093052,-0.050853429234176434],[0.3456136957098824,-0.3723239088949623]]},{"name":"u","qubits":[2],"real":[[0.653682757773283,-0.7567686913383214],[0.7567686913383214,0.653682757773283]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9833057714860323,0.18196087426218574],[-0.18196087426218574,0.9833057714860323]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991569324645913,-0.041053919519922974],[0.041053919519922974,0.9991569324645913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9006211725765576,0.4346049971029169],[-0.4346049971029169,0.9006211725765576]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9517737140521776,0.18391823217895586],[-0.29928088839977884,-0.3979809129328754]],"imag":[[0.04193953863636428,0.24195445069363952],[-0.052903895668772016,-0.8655884244852298]]},{"name":"u","qubits":[1],"real":[[0.7562894686852508,0.0],[0.0,0.7562894686852508]],"imag":[[0.6542371432101521,0.0],[0.0,-0.6542371432101521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9041556782415556,0.0],[0.0,0.9041556782415556]],"imag":[[-0.4272031244075264,0.0],[0.0,0.4272031244075264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9526487104340171,0.26794859083042705],[-0.18487588798021143,-0.6594898796185955]],"imag":[[0.13857463017692126,-0.03822380216203433],[0.19768260526222903,0.7012956525609698]]},{"name":"u","qubits":[1],"real":[[0.7137175440459859,-0.7004336280626211],[0.7004336280626211,0.7137175440459859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9598273729038305,0.2805911870043874],[-0.2805911870043874,0.9598273729038305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11302802147521786,-0.3166983236537337],[0.23309254995017706,-0.8205103309853978]],"imag":[[0.933873823573067,0.12168204387390981],[-0.24652020437307226,-0.46006352685234236]]},{"name":"u","qubits":[1],"real":[[0.934373751608864,0.0],[0.0,0.934373751608864]],"imag":[[0.3562943899423297,0.0],[0.0,-0.3562943899423297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6158361653241531,0.0],[0.0,0.6158361653241531]],"imag":[[-0.7878742396339928,0.0],[0.0,0.7878742396339928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6490555785645777,0.15037945946253217],[-0.09449586288210841,-0.4231095169208373]],"imag":[[0.7273179939901685,-0.16468579089913957],[0.20200476095994432,0.8782043868819475]]},{"name":"u","qubits":[2],"real":[[0.9909887482366004,0.0],[0.0,0.9909887482366004]],"imag":[[0.13394514126483192,0.0],[0.0,-0.13394514126483192]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8973524066855607,0.0],[0.0,0.8973524066855607]],"imag":[[0.44131469295235576,0.0],[0.0,-0.44131469295235576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5604160483407956,0.0],[0.0,0.5604160483407956]],"imag":[[-0.8282112368001819,0.0],[0.0,0.8282112368001819]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997955491047436,0.0],[0.0,0.997955491047436]],"imag":[[0.06391273651058152,0.0],[0.0,-0.06391273651058152]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8295590385677862,0.27035736322775183],[0.4654371351859611,0.46792714313784584]],"imag":[[-0.27418661535788214,-0.40442601009037094],[0.14149832041040225,-0.7378283589194541]]},{"name":"u","qubits":[1],"real":[[0.9950694452933972,0.0],[0.0,0.9950694452933972]],"imag":[[0.0991806384507116,0.0],[0.0,-0.0991806384507116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.528357212163454,0.0],[0.0,0.528357212163454]],"imag":[[0.8490221765977982,0.0],[0.0,-0.8490221765977982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19600398573104116,0.02395720985716939],[-0.08347503614935807,-0.6983648103469156]],"imag":[[0.9734761496035903,-0.1155537789359293],[-0.08341787620394943,-0.7059461508773899]]},{"name":"u","qubits":[1],"real":[[0.6885666515803069,-0.7251730595737022],[0.7251730595737022,0.6885666515803069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9598354444527765,0.2805635749204466],[-0.2805635749204466,0.9598354444527765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5263300761389985,0.16020639824258345],[0.17480817505148055,-0.7418358143954784]],"imag":[[-0.8317207386733175,-0.07450619957000723],[0.02567811806573848,-0.6468866675608412]]},{"name":"u","qubits":[1],"real":[[0.999995338549303,0.0],[0.0,0.999995338549303]],"imag":[[0.003053339100882473,0.0],[0.0,-0.003053339100882473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9563622047544196,0.0],[0.0,0.9563622047544196]],"imag":[[-0.2921837321228985,0.0],[0.0,0.2921837321228985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.005685443849095861,-0.028103141887986877],[0.0005651387877708023,0.06458491560367946]],"imag":[[0.9310076859921178,0.3638716501293615],[0.36495485333119126,-0.9287822265335534]]},{"name":"u","qubits":[4],"real":[[0.9977598474512381,0.0],[0.0,0.9977598474512381]],"imag":[[-0.06689758451604882,0.0],[0.0,0.06689758451604882]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996491919983095,0.0],[0.0,0.9996491919983095]],"imag":[[-0.026485711942986934,0.0],[0.0,0.026485711942986934]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9936751505237923,0.0],[0.0,0.9936751505237923]],"imag":[[0.11229289929251368,0.0],[0.0,-0.11229289929251368]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9834633097286335,0.0],[0.0,0.9834633097286335]],"imag":[[-0.18110747753089051,0.0],[0.0,0.18110747753089051]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9349472437870688,0.0],[0.0,0.9349472437870688]],"imag":[[0.3547867688273667,0.0],[0.0,-0.3547867688273667]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9952926145834485,0.0],[0.0,0.9952926145834485]],"imag":[[-0.09691548563384013,0.0],[0.0,0.09691548563384013]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9912674622341738,0.0],[0.0,0.9912674622341738]],"imag":[[0.13186666870676853,0.0],[0.0,-0.13186666870676853]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9977668391021449,0.0],[0.0,0.9977668391021449]],"imag":[[0.06679322411827726,0.0],[0.0,-0.06679322411827726]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9580189311203292,0.0],[0.0,0.9580189311203292]],"imag":[[-0.28670494871045027,0.0],[0.0,0.28670494871045027]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.997301116118445,0.0],[0.0,0.997301116118445]],"imag":[[0.07341991411670219,0.0],[0.0,-0.07341991411670219]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9938574315860323,0.0],[0.0,0.9938574315860323]],"imag":[[-0.11066799754768741,0.0],[0.0,0.11066799754768741]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9798022681303221,0.0],[0.0,0.9798022681303221]],"imag":[[0.1999687859809034,0.0],[0.0,-0.1999687859809034]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9781142934553476,0.0],[0.0,0.9781142934553476]],"imag":[[-0.20806832757136817,0.0],[0.0,0.20806832757136817]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.990129794007614,0.0],[0.0,0.990129794007614]],"imag":[[0.14015345524973596,0.0],[0.0,-0.14015345524973596]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9974266028156864,0.0],[0.0,0.9974266028156864]],"imag":[[-0.07169499282069111,0.0],[0.0,0.07169499282069111]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8275518142940571,0.0],[0.0,0.8275518142940571]],"imag":[[-0.5613893432000776,0.0],[0.0,0.5613893432000776]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.43617641329279155,-0.050921213425763646],[0.037994216858928696,-0.4895154316713724]],"imag":[[-0.8742425953837999,0.2070194457699109],[0.20977716841665567,0.8455321527014551]]},{"name":"u","qubits":[1],"real":[[0.9996197277157373,0.0],[0.0,0.9996197277157373]],"imag":[[-0.027575350614547134,0.0],[0.0,0.027575350614547134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8123738493127057,0.0],[0.0,0.8123738493127057]],"imag":[[0.5831369727198381,0.0],[0.0,-0.5831369727198381]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04273447322004542,0.6047036654711719],[0.13150009513193361,0.6985787791149379]],"imag":[[-0.7739831748182291,-0.18291333156068398],[0.6179251855016044,-0.3359521981969802]]},{"name":"u","qubits":[1],"real":[[0.8198867289256367,-0.5725257651246968],[0.5725257651246968,0.8198867289256367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9327773088823922,0.3604531759245886],[-0.3604531759245886,0.9327773088823922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.38720254146783645,0.01118131921958279],[0.7370826635341097,0.4226765463511431]],"imag":[[0.2523040945024166,-0.8867309704068501],[-0.493078069777623,0.1868895432775895]]},{"name":"u","qubits":[1],"real":[[0.9180544056245973,0.0],[0.0,0.9180544056245973]],"imag":[[-0.3964544214828072,0.0],[0.0,0.3964544214828072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5855908796989406,0.0],[0.0,0.5855908796989406]],"imag":[[0.8106067613913795,0.0],[0.0,-0.8106067613913795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5792509232228722,-0.0057249999668433915],[0.5900892786336016,-0.40770485136846685]],"imag":[[-0.5456022222289209,-0.6056020206535754],[0.1363129718184944,-0.6833667910619469]]},{"name":"u","qubits":[2],"real":[[0.9343913236582677,0.0],[0.0,0.9343913236582677]],"imag":[[-0.3562483042375786,0.0],[0.0,0.3562483042375786]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994541096665406,0.0],[0.0,0.9994541096665406]],"imag":[[-0.0330375948074717,0.0],[0.0,0.0330375948074717]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9411211178821388,0.0],[0.0,0.9411211178821388]],"imag":[[-0.3380695808206845,0.0],[0.0,0.3380695808206845]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7022784124027688,0.0],[0.0,0.7022784124027688]],"imag":[[0.7119024030532883,0.0],[0.0,-0.7119024030532883]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.05119428533199302,-0.9401299587894628],[-0.3185493731153251,0.1682287248427631]],"imag":[[0.2357227998723556,-0.24076870094803987],[0.916700716514129,0.17287333330532514]]},{"name":"u","qubits":[1],"real":[[0.997785817924454,0.0],[0.0,0.997785817924454]],"imag":[[-0.06650910876585503,0.0],[0.0,0.06650910876585503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.31617466126749805,0.0],[0.0,0.31617466126749805]],"imag":[[-0.9487009979821792,0.0],[0.0,0.9487009979821792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1176052034480628,-0.39595593103566706],[-0.30799879734254926,0.8851117593045603]],"imag":[[-0.8782513385342339,-0.24096162176256194],[-0.3463817883785308,-0.04163617484856108]]},{"name":"u","qubits":[1],"real":[[0.6733686464401115,-0.7393068821480103],[0.7393068821480103,0.6733686464401115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9740362208106939,0.22639222722704327],[-0.22639222722704327,0.9740362208106939]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1341495665839992,0.5246498496638485],[-0.1761359674828468,-0.6306059131790218]],"imag":[[0.8315042521028873,0.12388344428471774],[0.509490621581031,-0.5583293022433159]]},{"name":"u","qubits":[1],"real":[[0.9993357974223082,0.0],[0.0,0.9993357974223082]],"imag":[[-0.036441240241236135,0.0],[0.0,0.036441240241236135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7949452813354767,0.0],[0.0,0.7949452813354767]],"imag":[[-0.6066811350968973,0.0],[0.0,0.6066811350968973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05341795978797914,-0.5981627701841459],[0.1988447072504601,-0.706633045276709]],"imag":[[-0.7314720192494122,-0.322949697310442],[0.6500430670546039,-0.19640400376694656]]},{"name":"u","qubits":[2],"real":[[0.7032783279187549,-0.7109146175735875],[0.7109146175735875,0.7032783279187549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9872264102866487,0.15932361668170086],[-0.15932361668170086,0.9872264102866487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995173529014334,-0.03106543495448576],[0.03106543495448576,0.9995173529014334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9096648763806707,0.4153430060556443],[-0.4153430060556443,0.9096648763806707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8573429411754506,0.3486688094851756],[0.10713889527438784,0.023840466283567584]],"imag":[[-0.2906511130939666,-0.242724273541104],[-0.41110372023766734,0.9049566953691851]]},{"name":"u","qubits":[1],"real":[[0.7323835518249828,0.0],[0.0,0.7323835518249828]],"imag":[[0.6808923064745428,0.0],[0.0,-0.6808923064745428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9078838494099527,0.0],[0.0,0.9078838494099527]],"imag":[[-0.4192217980742013,0.0],[0.0,0.4192217980742013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9489392597219297,-0.2325184991921703],[-0.05185739370188976,0.7775226725949576]],"imag":[[0.06923915289778332,-0.20163176485319614],[0.30336616782832115,-0.5483960909200578]]},{"name":"u","qubits":[1],"real":[[0.8727539956441528,-0.48816028421735225],[0.48816028421735225,0.8727539956441528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9316102092528752,0.3634589633174757],[-0.3634589633174757,0.9316102092528752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2638957255128364,-0.4503569500670935],[-0.4742868755385749,0.26607040248661207]],"imag":[[-0.4214110904239116,-0.7415863782797314],[-0.7265147614574949,0.420041428905327]]},{"name":"u","qubits":[1],"real":[[0.9729397584780437,0.0],[0.0,0.9729397584780437]],"imag":[[0.23105892402736994,0.0],[0.0,-0.23105892402736994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9384657236180572,0.0],[0.0,0.9384657236180572]],"imag":[[-0.34537238684358684,0.0],[0.0,0.34537238684358684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41012759424527667,-0.3550293051210711],[0.04435438270994796,-0.8997857036137633]],"imag":[[0.81478018902681,-0.2046528585514175],[-0.40738346645689566,-0.14985689027958604]]},{"name":"u","qubits":[2],"real":[[0.9469433400657528,0.0],[0.0,0.9469433400657528]],"imag":[[-0.32140054558932546,0.0],[0.0,0.32140054558932546]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942896269561263,0.0],[0.0,0.9942896269561263]],"imag":[[-0.10671521788127102,0.0],[0.0,0.10671521788127102]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9696707305613717,0.0],[0.0,0.9696707305613717]],"imag":[[-0.24441496331561968,0.0],[0.0,0.24441496331561968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5198522438129074,0.0],[0.0,0.5198522438129074]],"imag":[[0.854256193774845,0.0],[0.0,-0.854256193774845]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8554965101095906,0.3807095275697241],[-0.032969893626363364,-0.6883215943653075]],"imag":[[-0.12381674115763688,-0.3284134458530152],[-0.5017052141583543,-0.5228941068046069]]},{"name":"u","qubits":[1],"real":[[0.9932302719439935,0.0],[0.0,0.9932302719439935]],"imag":[[0.11616207166739359,0.0],[0.0,-0.11616207166739359]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5522155367783621,0.0],[0.0,0.5522155367783621]],"imag":[[0.8337013859533793,0.0],[0.0,-0.8337013859533793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2170641899737813,-0.33364995475691833],[-0.24824852404581987,-0.3089797138904025]],"imag":[[0.9152978017069555,0.06156930495098539],[-0.23126984656567995,0.8884922423874978]]},{"name":"u","qubits":[1],"real":[[0.839256765073363,-0.5437353053449757],[0.5437353053449757,0.839256765073363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9808922325695326,0.19455186476813324],[-0.19455186476813324,0.9808922325695326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.901239508414804,0.21719152033630387],[0.2518163005690737,0.6140785935012079]],"imag":[[0.3240429286955817,-0.18865675797234854],[-0.13911175220785058,-0.7349448633529904]]},{"name":"u","qubits":[1],"real":[[0.9925992909508827,0.0],[0.0,0.9925992909508827]],"imag":[[-0.12143577563389149,0.0],[0.0,0.12143577563389149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8195656629923689,0.0],[0.0,0.8195656629923689]],"imag":[[-0.5729852738455664,0.0],[0.0,0.5729852738455664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18411636878179238,0.4052704930772597],[-0.42256949327836074,-0.15812072736302601]],"imag":[[-0.7412084020614874,-0.5024610381919956],[-0.48800234713629465,0.7471857654680824]]},{"name":"u","qubits":[3],"real":[[0.9999832931854801,0.0],[0.0,0.9999832931854801]],"imag":[[0.005780428178093541,0.0],[0.0,-0.005780428178093541]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9680538391116547,0.0],[0.0,0.9680538391116547]],"imag":[[0.25074242676736347,0.0],[0.0,-0.25074242676736347]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9345570643898068,0.0],[0.0,0.9345570643898068]],"imag":[[0.3558132844612557,0.0],[0.0,-0.3558132844612557]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7921295276005773,0.0],[0.0,0.7921295276005773]],"imag":[[-0.610353022031747,0.0],[0.0,0.610353022031747]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9913187961710918,0.0],[0.0,0.9913187961710918]],"imag":[[0.1314802051941563,0.0],[0.0,-0.1314802051941563]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9673887096650314,0.0],[0.0,0.9673887096650314]],"imag":[[-0.25329643584666856,0.0],[0.0,0.25329643584666856]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9661855452376461,0.0],[0.0,0.9661855452376461]],"imag":[[-0.257847808161777,0.0],[0.0,0.257847808161777]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9328353365012213,0.0],[0.0,0.9328353365012213]],"imag":[[-0.36030297663862454,0.0],[0.0,0.36030297663862454]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6185593861677741,0.7400555834852176],[-0.6697506541266334,0.6445798258779694]],"imag":[[0.2400191656846521,0.10996735533850309],[-0.3334803550207071,0.15729514354657084]]},{"name":"u","qubits":[1],"real":[[0.9912654667652958,0.0],[0.0,0.9912654667652958]],"imag":[[-0.13188166816726393,0.0],[0.0,0.13188166816726393]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6313135161889453,0.0],[0.0,0.6313135161889453]],"imag":[[0.7755277198638036,0.0],[0.0,-0.7755277198638036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22374674368402836,0.13308782095239435],[0.48580477015935075,-0.8429024477123838]],"imag":[[-0.8259925586683263,-0.49996131813320216],[-0.177953401219999,-0.1477896340246047]]},{"name":"u","qubits":[1],"real":[[0.5075020138540663,-0.861650570668915],[0.861650570668915,0.5075020138540663]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9817547557476259,0.19015151739315475],[-0.19015151739315475,0.9817547557476259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7365161046398155,-0.32593563460275465],[0.5115586008622891,-0.7793229550578515]],"imag":[[0.26070337122394255,0.5323004245111618],[0.3576109306529667,0.05547929236421853]]},{"name":"u","qubits":[1],"real":[[0.9591819437463558,0.0],[0.0,0.9591819437463558]],"imag":[[0.2827896723555561,0.0],[0.0,-0.2827896723555561]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47508319702175916,0.0],[0.0,0.47508319702175916]],"imag":[[0.8799408820526435,0.0],[0.0,-0.8799408820526435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45429200662940206,0.044608407152830876],[-0.4506083435192351,-0.8323624210265058]],"imag":[[0.7034785625308665,-0.5447446877055567],[-0.3093360721335101,-0.09184832764267808]]},{"name":"u","qubits":[2],"real":[[0.9639862774655583,0.0],[0.0,0.9639862774655583]],"imag":[[-0.26595198224133554,0.0],[0.0,0.26595198224133554]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999938411973916,0.0],[0.0,0.999938411973916]],"imag":[[-0.011098299828494997,0.0],[0.0,0.011098299828494997]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9664995902918027,0.0],[0.0,0.9664995902918027]],"imag":[[0.2566681553402712,0.0],[0.0,-0.2566681553402712]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6806401171534909,0.0],[0.0,0.6806401171534909]],"imag":[[-0.7326179297022987,0.0],[0.0,0.7326179297022987]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.057610066085999376,-0.07948190507725551],[0.14490437796743547,-0.1689168105887429]],"imag":[[0.45210831199253637,0.8865448557620289],[-0.8782265514994962,0.42330598458762747]]},{"name":"u","qubits":[1],"real":[[0.9990074464383801,0.0],[0.0,0.9990074464383801]],"imag":[[0.04454348393050324,0.0],[0.0,-0.04454348393050324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3597351449073553,0.0],[0.0,0.3597351449073553]],"imag":[[0.9330544601032054,0.0],[0.0,-0.9330544601032054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07169407327470956,0.16685553529825048],[-0.5286784168417934,-0.7759290500525642]],"imag":[[0.802367884631725,-0.5685287749175284],[0.26751611004675263,0.21649104303789102]]},{"name":"u","qubits":[1],"real":[[0.7275900917180627,-0.6860121416080776],[0.6860121416080776,0.7275900917180627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9402910569852001,0.34037145613822445],[-0.34037145613822445,0.9402910569852001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42557296470455475,0.049767095276617115],[0.08351057114565413,0.4315556779009714]],"imag":[[0.1654194027535642,-0.888283349575437],[0.8857483036462204,0.14911614254064956]]},{"name":"u","qubits":[1],"real":[[0.5706637088309063,0.0],[0.0,0.5706637088309063]],"imag":[[0.8211838596948643,0.0],[0.0,-0.8211838596948643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8996097068897227,0.0],[0.0,0.8996097068897227]],"imag":[[0.436694830825586,0.0],[0.0,-0.436694830825586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9112815098580129,0.0803869594407812],[-0.15734866109853343,-0.7156336896786253]],"imag":[[-0.3390285272301658,-0.21946207933698053],[-0.17282090835759378,0.6582117855841784]]},{"name":"u","qubits":[2],"real":[[0.7439080230946787,-0.6682820161992742],[0.6682820161992742,0.7439080230946787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9815362704975807,0.19127610853867782],[-0.19127610853867782,0.9815362704975807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995345582119248,-0.03050683431777564],[0.03050683431777564,0.9995345582119248]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9274121433129479,0.3740410624994055],[-0.3740410624994055,0.9274121433129479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.28561124528570003,0.6486043097618013],[-0.812362581159565,0.5361693728416338]],"imag":[[-0.5083725758392912,-0.4891788937181285],[0.007111781256816493,0.22921357491591235]]},{"name":"u","qubits":[1],"real":[[0.9999994098625995,0.0],[0.0,0.9999994098625995]],"imag":[[0.0010864043689364719,0.0],[0.0,-0.0010864043689364719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9447978227609258,0.0],[0.0,0.9447978227609258]],"imag":[[-0.3276538937754506,0.0],[0.0,0.3276538937754506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0021526502461601815,-0.0015590825726700258],[0.1320982214122313,-0.965150240579454]],"imag":[[0.9907206269744934,0.13588809604124966],[-0.03190713531342813,0.22364482494624774]]},{"name":"u","qubits":[1],"real":[[0.598515748852655,-0.8011110399784449],[0.8011110399784449,0.598515748852655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9722781832787522,0.23382714624305095],[-0.23382714624305095,0.9722781832787522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15505979632834188,0.2731259475686567],[0.377520939365799,0.174735438116552]],"imag":[[-0.18155403794762934,0.9318781077116508],[-0.8946913049805998,-0.16270505769241692]]},{"name":"u","qubits":[1],"real":[[0.7527961186535629,0.0],[0.0,0.7527961186535629]],"imag":[[0.6582537533050083,0.0],[0.0,-0.6582537533050083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7566229543832232,0.0],[0.0,0.7566229543832232]],"imag":[[0.653851439472609,0.0],[0.0,-0.653851439472609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8385915251804106,-0.5216937143082515],[0.42142816677353023,-0.704623921609372]],"imag":[[0.11288041189238664,0.10889414565466006],[0.326221652801434,-0.4684899813114807]]},{"name":"u","qubits":[2],"real":[[0.9879500143101744,0.0],[0.0,0.9879500143101744]],"imag":[[0.15477328330343823,0.0],[0.0,-0.15477328330343823]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6372527743678738,0.0],[0.0,0.6372527743678738]],"imag":[[0.770654852421269,0.0],[0.0,-0.770654852421269]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9255580080573261,0.0],[0.0,0.9255580080573261]],"imag":[[-0.3786058289579739,0.0],[0.0,0.3786058289579739]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996045843740516,0.0],[0.0,0.9996045843740516]],"imag":[[-0.028118941985421548,0.0],[0.0,0.028118941985421548]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6344622099996077,-0.05393111298948404],[-0.6872981062026016,-0.34076033567943914]],"imag":[[0.014000402589835889,-0.7709430120712243],[0.3533878973876351,-0.5353696861215617]]},{"name":"u","qubits":[1],"real":[[0.8899840780429927,0.0],[0.0,0.8899840780429927]],"imag":[[-0.45599160170990455,0.0],[0.0,0.45599160170990455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7726893152912695,0.0],[0.0,0.7726893152912695]],"imag":[[-0.6347843901945834,0.0],[0.0,0.6347843901945834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.678534766194669,0.3302478014432741],[-0.45268713561731866,-0.7987822897680947]],"imag":[[-0.48834016001516267,0.4382360651787972],[0.31014321921992516,0.24664223963329632]]},{"name":"u","qubits":[1],"real":[[0.7444482818294161,-0.6676801297636693],[0.6676801297636693,0.7444482818294161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9386106091377728,0.3449784405060975],[-0.3449784405060975,0.9386106091377728]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5500980216368664,0.5038074140024875],[-0.20257241346577295,-0.4149683320379947]],"imag":[[-0.6657839226930072,0.017378851252127923],[-0.46161493929179687,0.7574149117431522]]},{"name":"u","qubits":[1],"real":[[0.9975175857716584,0.0],[0.0,0.9975175857716584]],"imag":[[0.07041779658780938,0.0],[0.0,-0.07041779658780938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48819783160322083,0.0],[0.0,0.48819783160322083]],"imag":[[-0.8727329930843185,0.0],[0.0,0.8727329930843185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13649447348812882,-0.13740843233067584],[0.16754936711240895,0.025420449370371856]],"imag":[[0.9619523001253033,-0.19270691143615737],[-0.16716530911366792,-0.9712552546900177]]},{"name":"u","qubits":[3],"real":[[0.6915037249143671,-0.7223728943070575],[0.7223728943070575,0.6915037249143671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9965728026526102,0.08272030592981158],[-0.08272030592981158,0.9965728026526102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999356498297767,-0.011344434737004118],[0.011344434737004118,0.9999356498297767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.973636202310447,0.2281064346976872],[-0.2281064346976872,0.973636202310447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994474652287682,-0.03323799403980856],[0.03323799403980856,0.9994474652287682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999363286483179,-0.011284442800740192],[0.011284442800740192,0.9999363286483179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999035085986694,-0.013891489915434754],[0.013891489915434754,0.9999035085986694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.939915381912841,0.3414074909014716],[-0.3414074909014716,0.939915381912841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.45949604430063423,0.31956448697035345],[0.6043350548993027,0.45192562536790065]],"imag":[[-0.06851277544707726,0.8258619276489159],[-0.647262331896786,0.10767471505986845]]},{"name":"u","qubits":[1],"real":[[0.5905246782059764,0.0],[0.0,0.5905246782059764]],"imag":[[0.8070195811934974,0.0],[0.0,-0.8070195811934974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9269557256694814,0.0],[0.0,0.9269557256694814]],"imag":[[-0.3751707379961357,0.0],[0.0,0.3751707379961357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8637213432103281,-0.3077312391917548],[0.26169437285574776,-0.8139612298594545]],"imag":[[-0.2741793727135963,-0.2900217186467807],[-0.33215533727002255,0.39831646140268795]]},{"name":"u","qubits":[1],"real":[[0.5830533388115395,-0.8124338767559586],[0.8124338767559586,0.5830533388115395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9683880290041665,0.2494486425728262],[-0.2494486425728262,0.9683880290041665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.36308134216993143,0.7063721246727005],[-0.504858670285182,0.623645921155232]],"imag":[[-0.585972640162994,0.1607682351519286],[0.5195437681142648,0.2936967161511193]]},{"name":"u","qubits":[1],"real":[[0.9966240387071895,0.0],[0.0,0.9966240387071895]],"imag":[[0.08210070323066866,0.0],[0.0,-0.08210070323066866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6860155167441717,0.0],[0.0,0.6860155167441717]],"imag":[[-0.7275869094384718,0.0],[0.0,0.7275869094384718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13814245662202773,-0.5109723454987327],[-0.5292803520034202,-0.25174403972265635]],"imag":[[0.8327686653296447,-0.16223524234591263],[-0.08529549054111135,0.8057368843118728]]},{"name":"u","qubits":[2],"real":[[0.9676969867620586,0.0],[0.0,0.9676969867620586]],"imag":[[-0.2521161276309634,0.0],[0.0,0.2521161276309634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8819428963758642,0.0],[0.0,0.8819428963758642]],"imag":[[-0.4713562639152593,0.0],[0.0,0.4713562639152593]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.683138808168118,0.0],[0.0,0.683138808168118]],"imag":[[0.730288551720923,0.0],[0.0,-0.730288551720923]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9883082448340405,0.0],[0.0,0.9883082448340405]],"imag":[[-0.15246905651002857,0.0],[0.0,0.15246905651002857]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0121318818119067,0.16980218909361824],[-0.8322678465543965,0.15007494562654955]],"imag":[[0.21152798799369993,0.9624323063561688],[0.5122879652409829,-0.1495619702870659]]},{"name":"u","qubits":[1],"real":[[0.8758707836216779,0.0],[0.0,0.8758707836216779]],"imag":[[0.4825457184536486,0.0],[0.0,-0.4825457184536486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9453299703197341,0.0],[0.0,0.9453299703197341]],"imag":[[0.3261153894180567,0.0],[0.0,-0.3261153894180567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7997530312579157,-0.16860067710201349],[-0.09428856224589637,0.900590943260459]],"imag":[[0.5055125765856967,-0.2764524110732406],[0.30977700194989793,0.28997211764197456]]},{"name":"u","qubits":[1],"real":[[0.7032186158820749,-0.7109736832519884],[0.7109736832519884,0.7032186158820749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582710601768244,0.28586111177910334],[-0.28586111177910334,0.9582710601768244]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1547199261842443,0.4945278732179645],[0.31589789642117877,-0.0610425005857136]],"imag":[[-0.4063751651638696,-0.7525710280034011],[0.843284939161286,-0.4305262402486793]]},{"name":"u","qubits":[1],"real":[[0.9807506686726513,0.0],[0.0,0.9807506686726513]],"imag":[[-0.19526424633851278,0.0],[0.0,0.19526424633851278]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5509692465725634,0.0],[0.0,0.5509692465725634]],"imag":[[-0.834525547440737,0.0],[0.0,0.834525547440737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3732799256901582,-0.08933138570846406],[0.06427036321626281,-0.26356530334374]],"imag":[[-0.9002742097964721,-0.20539802282274627],[-0.21456412716047724,0.9382776170309269]]},{"name":"u","qubits":[2],"real":[[0.6910434240711807,-0.7228132442394635],[0.7228132442394635,0.6910434240711807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9919271988877386,0.12680864365935257],[-0.12680864365935257,0.9919271988877386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984944751152781,-0.05485237610409585],[0.05485237610409585,0.9984944751152781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9524738619507578,0.3046203248317631],[-0.3046203248317631,0.9524738619507578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0050722431028263175,-0.26429921341017665],[0.1367454633014884,0.9496690504333162]],"imag":[[-0.9589900687981691,0.10226556647841195],[-0.24821965788963984,0.13347799201627025]]},{"name":"u","qubits":[1],"real":[[0.9473317185538903,0.0],[0.0,0.9473317185538903]],"imag":[[0.320253985176973,0.0],[0.0,-0.320253985176973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6086876188516731,0.0],[0.0,0.6086876188516731]],"imag":[[-0.7934099713620193,0.0],[0.0,0.7934099713620193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48757812365868136,-0.5930808920810764],[-0.3048556319960622,0.8032120585737914]],"imag":[[0.6387285180811727,-0.05048275911262462],[0.511230375818564,-0.02359947970494458]]},{"name":"u","qubits":[1],"real":[[0.4896745768204432,-0.8719052751392894],[0.8719052751392894,0.4896745768204432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9236799085372295,0.383165012187511],[-0.383165012187511,0.9236799085372295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6804375900149078,0.5768410689954805],[0.6464469656578204,-0.6770229752970652]],"imag":[[0.29095170941950665,0.34584124970963503],[0.1856289564490625,-0.2988111477829074]]},{"name":"u","qubits":[1],"real":[[0.3582379420462403,0.0],[0.0,0.3582379420462403]],"imag":[[0.9336303213148524,0.0],[0.0,-0.9336303213148524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.981016384290608,0.0],[0.0,0.981016384290608]],"imag":[[0.19392486625851266,0.0],[0.0,-0.19392486625851266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5630168479968536,-0.39084265316201094],[0.1870797415176859,-0.35112316821086864]],"imag":[[-0.6256438807436123,-0.37259063840767737],[0.5065401599808612,-0.764938401040111]]},{"name":"u","qubits":[2],"real":[[0.9107950917661131,0.0],[0.0,0.9107950917661131]],"imag":[[0.4128586935196565,0.0],[0.0,-0.4128586935196565]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9572016544293535,0.0],[0.0,0.9572016544293535]],"imag":[[0.2894218249505531,0.0],[0.0,-0.2894218249505531]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9866889749284872,0.0],[0.0,0.9866889749284872]],"imag":[[0.1626187773738664,0.0],[0.0,-0.1626187773738664]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8394344057798867,0.0],[0.0,0.8394344057798867]],"imag":[[0.5434610182827913,0.0],[0.0,-0.5434610182827913]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12650817569393508,0.51498059401232],[-0.5679438262861274,-0.3749263768607725]],"imag":[[0.8076035059753857,-0.25800629141471665],[0.09597952282820918,-0.7264006837243454]]},{"name":"u","qubits":[1],"real":[[0.9830053801020256,0.0],[0.0,0.9830053801020256]],"imag":[[-0.18357674877410848,0.0],[0.0,0.18357674877410848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7146395930824863,0.0],[0.0,0.7146395930824863]],"imag":[[0.6994928534294674,0.0],[0.0,-0.6994928534294674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35139428816145224,-0.17159427779611375],[0.056388612308823416,0.2240784201767752]],"imag":[[-0.9080006320016963,-0.15037390185686042],[-0.22108195524264695,0.9474871793745043]]},{"name":"u","qubits":[1],"real":[[0.6762136379370142,-0.7367055828945432],[0.7367055828945432,0.6762136379370142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9609449235972619,0.27673968600952864],[-0.27673968600952864,0.9609449235972619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00028701021783990175,-0.7701769779225761],[-0.539400642615783,0.37613901335031596]],"imag":[[-0.6251810736353643,0.12639606588543853],[-0.564088193050474,-0.499370503576836]]},{"name":"u","qubits":[1],"real":[[0.8687613922519976,0.0],[0.0,0.8687613922519976]],"imag":[[-0.4952308990080999,0.0],[0.0,0.4952308990080999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8096688627274731,0.0],[0.0,0.8096688627274731]],"imag":[[0.5868869846312835,0.0],[0.0,-0.5868869846312835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7343322090267588,-0.24600975554804377],[-0.3015388244364605,0.7829353113576063]],"imag":[[-0.43480278037402637,-0.45954537223226255],[0.42517888743724597,-0.3395725979293248]]},{"name":"u","qubits":[3],"real":[[0.9934160990324624,0.0],[0.0,0.9934160990324624]],"imag":[[0.11456201020899041,0.0],[0.0,-0.11456201020899041]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9021633916702114,0.0],[0.0,0.9021633916702114]],"imag":[[0.4313945001157302,0.0],[0.0,-0.4313945001157302]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9630615969348362,0.0],[0.0,0.9630615969348362]],"imag":[[-0.2692811922680885,0.0],[0.0,0.2692811922680885]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991144673402783,0.0],[0.0,0.9991144673402783]],"imag":[[-0.042074709165386304,0.0],[0.0,0.042074709165386304]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9309250998513144,0.0],[0.0,0.9309250998513144]],"imag":[[0.3652101565767582,0.0],[0.0,-0.3652101565767582]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9556472735128143,0.0],[0.0,0.9556472735128143]],"imag":[[0.2945136476082632,0.0],[0.0,-0.2945136476082632]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9424973131252911,0.0],[0.0,0.9424973131252911]],"imag":[[-0.33421372615679185,0.0],[0.0,0.33421372615679185]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9258109710168728,0.0],[0.0,0.9258109710168728]],"imag":[[0.3779868330309868,0.0],[0.0,-0.3779868330309868]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1306293149912601,-0.7716009632246117],[-0.38853262419952533,-0.4894042038707189]],"imag":[[0.49022931869096104,-0.38372275240277576],[-0.7691902216573876,0.1336874267571845]]},{"name":"u","qubits":[1],"real":[[0.8505270532320343,0.0],[0.0,0.8505270532320343]],"imag":[[-0.525931299430289,0.0],[0.0,0.525931299430289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5816116883471113,0.0],[0.0,0.5816116883471113]],"imag":[[0.8134665598400604,0.0],[0.0,-0.8134665598400604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8530446437119397,-0.06658676858031655],[0.2360036439780258,-0.9318207808404455]],"imag":[[-0.4260205267527315,-0.2939175885681676],[-0.1874129842054399,-0.20220950960379458]]},{"name":"u","qubits":[1],"real":[[0.6266553481105779,-0.7792965255179896],[0.7792965255179896,0.6266553481105779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9624926703723782,0.27130768415112855],[-0.27130768415112855,0.9624926703723782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1755104689357015,0.1369299371389837],[-0.11108273162532865,-0.6752002965972417]],"imag":[[0.9470378466642623,-0.23144240016600542],[0.2449000184037204,0.6868691048485943]]},{"name":"u","qubits":[1],"real":[[0.7744575911132768,0.0],[0.0,0.7744575911132768]],"imag":[[0.6326258290387933,0.0],[0.0,-0.6326258290387933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6987592726032714,0.0],[0.0,0.6987592726032714]],"imag":[[0.715356889217506,0.0],[0.0,-0.715356889217506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8975792343284881,0.39493558701873216],[-0.24490342089069195,-0.5412914832198833]],"imag":[[0.18280647931031538,-0.07042152604581639],[-0.31773514703363964,-0.7389656426175484]]},{"name":"u","qubits":[2],"real":[[0.9540384982396383,0.0],[0.0,0.9540384982396383]],"imag":[[-0.2996840734451126,0.0],[0.0,0.2996840734451126]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9104426276710544,0.0],[0.0,0.9104426276710544]],"imag":[[0.41363537290641095,0.0],[0.0,-0.41363537290641095]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7365147574743218,0.0],[0.0,0.7365147574743218]],"imag":[[-0.6764214751340624,0.0],[0.0,0.6764214751340624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968660540644858,0.0],[0.0,0.9968660540644858]],"imag":[[0.07910796580561054,0.0],[0.0,-0.07910796580561054]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.014655330679863986,0.39493493311313993],[-0.20718807837005795,-0.08331687617798823]],"imag":[[-0.3302759151664271,-0.8571636015082317],[-0.9207475991415702,0.31993008142451834]]},{"name":"u","qubits":[1],"real":[[0.9978685443903923,0.0],[0.0,0.9978685443903923]],"imag":[[-0.06525617301221191,0.0],[0.0,0.06525617301221191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5994324548372483,0.0],[0.0,0.5994324548372483]],"imag":[[-0.8004253444811642,0.0],[0.0,0.8004253444811642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.105348631833863,0.5241763361888149],[-0.2646026358668826,0.39020267352967886]],"imag":[[-0.8020276823880927,0.26625632580952585],[0.5250130546436115,0.7085821131784042]]},{"name":"u","qubits":[1],"real":[[0.7234358700036383,-0.6903915859800719],[0.6903915859800719,0.7234358700036383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8710870958145085,0.49112856922138565],[-0.49112856922138565,0.8710870958145085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.807098715933819,0.2239700683306508],[-0.28206341160848,0.9033843688516844]],"imag":[[0.4821614437803714,0.25680617858916743],[0.19118639256336478,-0.26035490631988456]]},{"name":"u","qubits":[1],"real":[[0.9970652015175717,0.0],[0.0,0.9970652015175717]],"imag":[[-0.07655706317985314,0.0],[0.0,0.07655706317985314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.817296587610795,0.0],[0.0,0.817296587610795]],"imag":[[0.576217222824648,0.0],[0.0,-0.576217222824648]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14403772509494073,0.32458769867939874],[0.07503748332874942,0.9071999636769789]],"imag":[[-0.9324307243463938,-0.06684986095980502],[0.3227932064651006,-0.2591566087526126]]},{"name":"u","qubits":[2],"real":[[0.7331948670844337,-0.68001859304069],[0.68001859304069,0.7331948670844337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880525202867316,0.15411754330717153],[-0.15411754330717153,0.9880525202867316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998641553563371,-0.01648244015789596],[0.01648244015789596,0.9998641553563371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9246437830376788,0.3808331320798782],[-0.3808331320798782,0.9246437830376788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7306955357316626,0.6334414773858597],[0.04132493357123878,-0.31511661040866545]],"imag":[[-0.11651626732334949,-0.2264064668645145],[-0.6714165945046232,-0.6694725747435075]]},{"name":"u","qubits":[1],"real":[[0.973546162548193,0.0],[0.0,0.973546162548193]],"imag":[[0.22849041421400457,0.0],[0.0,-0.22849041421400457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7082852736697541,0.0],[0.0,0.7082852736697541]],"imag":[[0.7059263212988742,0.0],[0.0,-0.7059263212988742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4272403268276821,0.1862143386037195],[-0.07287304001706259,-0.4891460180981969]],"imag":[[0.860050913612762,-0.20761105275107056],[0.2691981596606859,0.8264127563467606]]},{"name":"u","qubits":[1],"real":[[0.7049625487828987,-0.7092445310423755],[0.7092445310423755,0.7049625487828987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9128858772327305,0.4082148639491562],[-0.4082148639491562,0.9128858772327305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5092407398767985,-0.19731180086684946],[-0.2973403717253495,0.7805391907533709]],"imag":[[-0.7853303367237399,-0.2915444808426136],[0.1884644115299738,-0.5165543927090009]]},{"name":"u","qubits":[1],"real":[[0.9622821662177222,0.0],[0.0,0.9622821662177222]],"imag":[[-0.27205336347732967,0.0],[0.0,0.27205336347732967]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7424752231356581,0.0],[0.0,0.7424752231356581]],"imag":[[-0.6698735276376092,0.0],[0.0,0.6698735276376092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4123589347530441,0.4776989033461029],[-0.48958196977364354,-0.3912779024003416]],"imag":[[-0.6709886667653436,-0.3892789176718052],[-0.37422428151358744,0.6834963680162371]]},{"name":"u","qubits":[2],"real":[[0.8611654792836357,0.0],[0.0,0.8611654792836357]],"imag":[[-0.5083247163872576,0.0],[0.0,0.5083247163872576]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9691107175891642,0.0],[0.0,0.9691107175891642]],"imag":[[0.2466260672634083,0.0],[0.0,-0.2466260672634083]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9551197444008446,0.0],[0.0,0.9551197444008446]],"imag":[[0.29621997545011275,0.0],[0.0,-0.29621997545011275]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.75671832325533,0.0],[0.0,0.75671832325533]],"imag":[[0.6537410643746054,0.0],[0.0,-0.6537410643746054]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.46748142875104676,0.08578577539393704],[-0.15716472128937994,0.5403623928877183]],"imag":[[0.6395956756445447,0.6041682598496377],[0.589642040437849,-0.57933582565122]]},{"name":"u","qubits":[1],"real":[[0.5157538334558354,0.0],[0.0,0.5157538334558354]],"imag":[[0.8567368226448601,0.0],[0.0,-0.8567368226448601]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9791541728725596,0.0],[0.0,0.9791541728725596]],"imag":[[0.20311845250063768,0.0],[0.0,-0.20311845250063768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.757246462642915,0.22364452925271533],[0.01981490248176787,-0.8568747681862884]],"imag":[[-0.40101393995803497,-0.464487609425114],[-0.5151436541526683,-0.00012989060228944804]]},{"name":"u","qubits":[1],"real":[[0.5080547487274412,-0.8613247774768218],[0.8613247774768218,0.5080547487274412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9085510323180356,0.41777388821446443],[-0.41777388821446443,0.9085510323180356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39616912170157986,0.45167266282475804],[-0.10005984011974633,-0.34495207898040475]],"imag":[[-0.6791070976544972,0.42172903929214633],[-0.6097963638139333,-0.706501582646219]]},{"name":"u","qubits":[1],"real":[[0.4000883263816852,0.0],[0.0,0.4000883263816852]],"imag":[[0.916476585130849,0.0],[0.0,-0.916476585130849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9820839170118363,0.0],[0.0,0.9820839170118363]],"imag":[[-0.18844410297668826,0.0],[0.0,0.18844410297668826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5376504589145248,-0.11055444501118808],[-0.6371954118412552,-0.16522113376750877]],"imag":[[-0.49843830086060603,0.6710208334712574],[-0.23764101370059437,-0.7142903700123543]]},{"name":"u","qubits":[4],"real":[[0.7190459965834046,-0.6949624844532102],[0.6949624844532102,0.7190459965834046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116349],[-0.07641942803116349,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,0.017029614742048935],[-0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116349],[-0.07641942803116349,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,0.017029614742048935],[-0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116347],[-0.07641942803116347,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,0.017029614742048935],[-0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,0.07641942803116347],[-0.07641942803116347,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048962],[0.017029614742048962,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,-0.07641942803116347],[0.07641942803116347,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048935],[0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,-0.07641942803116347],[0.07641942803116347,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048935],[0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970757599196712,-0.07641942803116347],[0.07641942803116347,0.9970757599196712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99985498559628,-0.017029614742048935],[0.017029614742048935,0.99985498559628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7590757269711625,0.6510023354206965],[-0.6510023354206965,0.7590757269711625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.2683068303894879,0.0020570788701805014],[-0.26216234813173256,0.551627594075403]],"imag":[[0.9040247542884413,0.3327859023855908],[-0.2049916867146724,0.7648243648410479]]},{"name":"u","qubits":[1],"real":[[0.9999740388897451,0.0],[0.0,0.9999740388897451]],"imag":[[-0.007205660728238297,0.0],[0.0,0.007205660728238297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9149259991052473,0.0],[0.0,0.9149259991052473]],"imag":[[0.4036216249921021,0.0],[0.0,-0.4036216249921021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.012535614032431974,0.4694320995174871],[-0.1413930923920379,-0.8693053491426553]],"imag":[[-0.8697771225535849,0.15153916789345348],[-0.47258714422533,-0.0312665074597383]]},{"name":"u","qubits":[1],"real":[[0.7012315119163978,-0.7129336341451726],[0.7129336341451726,0.7012315119163978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9448178478253664,0.3275961453232361],[-0.3275961453232361,0.9448178478253664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10650711179757669,0.3230478221373847],[-0.2979469598118255,-0.37919380768204763]],"imag":[[-0.939648399522685,0.036840535057018925],[-0.13017192304750358,0.866311107977149]]},{"name":"u","qubits":[1],"real":[[0.9802532869772154,0.0],[0.0,0.9802532869772154]],"imag":[[0.19774603250220993,0.0],[0.0,-0.19774603250220993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8299643396345189,0.0],[0.0,0.8299643396345189]],"imag":[[0.5578164527288856,0.0],[0.0,-0.5578164527288856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28251048612384366,0.6831912847074438],[-0.065391870802369,-0.6790397068834817]],"imag":[[0.6717256045210496,-0.04714027959921813],[0.6816864680290098,0.26444761109659376]]},{"name":"u","qubits":[2],"real":[[0.9148548452833067,0.0],[0.0,0.9148548452833067]],"imag":[[0.4037828773755234,0.0],[0.0,-0.4037828773755234]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996215976622111,0.0],[0.0,0.9996215976622111]],"imag":[[0.02750748056890137,0.0],[0.0,-0.02750748056890137]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9695743229299361,0.0],[0.0,0.9695743229299361]],"imag":[[0.24479712480941446,0.0],[0.0,-0.24479712480941446]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.662483132616745,0.0],[0.0,0.662483132616745]],"imag":[[-0.7490768311717458,0.0],[0.0,0.7490768311717458]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4022980838589073,0.8472168420766107],[0.6761805886499903,0.41895166869872624]],"imag":[[0.12077740148590907,0.3252578877068141],[-0.6052676123391336,-0.030173304107931072]]},{"name":"u","qubits":[1],"real":[[0.8187464953512812,0.0],[0.0,0.8187464953512812]],"imag":[[-0.574155184902126,0.0],[0.0,0.574155184902126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9407665624687087,0.0],[0.0,0.9407665624687087]],"imag":[[0.339054973331478,0.0],[0.0,-0.339054973331478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8565413879672128,-0.13411453959509667],[0.4121576441230618,-0.009706496596215784]],"imag":[[-0.3103852668363103,0.38988604373502317],[0.011131631555201185,0.9109928359178652]]},{"name":"u","qubits":[1],"real":[[0.7607269257524746,-0.6490720641309323],[0.6490720641309323,0.7607269257524746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7982429680522116,0.6023355908089741],[-0.6023355908089741,0.7982429680522116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21618452177778202,-0.591239013304003],[-0.969066198921644,-0.20685915427550317]],"imag":[[-0.08250563735179017,0.7725888308124803],[-0.08583574113644772,0.1036929020885084]]},{"name":"u","qubits":[1],"real":[[0.7022235450813016,0.0],[0.0,0.7022235450813016]],"imag":[[0.7119565244686288,0.0],[0.0,-0.7119565244686288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8531936851001735,0.0],[0.0,0.8531936851001735]],"imag":[[0.5215942251455493,0.0],[0.0,-0.5215942251455493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8249236559446662,0.5465085800911151],[-0.19030371126976134,-0.08219625282116622]],"imag":[[-0.011355477910957692,0.14387629016308728],[-0.5321245272126205,-0.8208969247340736]]},{"name":"u","qubits":[2],"real":[[0.7713403306419544,-0.6364228895358498],[0.6364228895358498,0.7713403306419544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9917710480674956,0.12802417043317002],[-0.12802417043317002,0.9917710480674956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999539349238541,-0.009598334767065697],[0.009598334767065697,0.9999539349238541]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9049078318648287,0.4256075843188123],[-0.4256075843188123,0.9049078318648287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7944711659315495,0.5856616103397352],[0.15576531942491947,0.45012253960746085]],"imag":[[-0.12104460438280668,-0.10566100712866028],[0.5743700336173773,0.6657521528948712]]},{"name":"u","qubits":[1],"real":[[0.9246802948247739,0.0],[0.0,0.9246802948247739]],"imag":[[-0.38074447121759925,0.0],[0.0,0.38074447121759925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8106737965002389,0.0],[0.0,0.8106737965002389]],"imag":[[-0.5854980748626671,0.0],[0.0,0.5854980748626671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6965231589606322,0.10364835965537078],[0.14530052659446316,-0.13732490616901208]],"imag":[[-0.702392502212061,-0.10371730525101786],[-0.019698193804347078,-0.9796129890308164]]},{"name":"u","qubits":[1],"real":[[0.8040998002873638,-0.594494332334482],[0.594494332334482,0.8040998002873638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9274677198036925,0.3739032344365843],[-0.3739032344365843,0.9274677198036925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23224292909440897,-0.6049371294381554],[-0.30142567916129337,-0.5592044647881053]],"imag":[[-0.5093975385406636,0.5662406193849806],[0.7718289509706897,-0.02670200267182736]]},{"name":"u","qubits":[1],"real":[[0.8191504719868721,0.0],[0.0,0.8191504719868721]],"imag":[[0.573578681824634,0.0],[0.0,-0.573578681824634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7223983983873447,0.0],[0.0,0.7223983983873447]],"imag":[[0.691477081331984,0.0],[0.0,-0.691477081331984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8207914863604302,-0.1555789500030648],[-0.1348678911570989,-0.8448109802613405]],"imag":[[0.2987385735183579,-0.4613586359074639],[-0.46783250479769883,0.221895937365741]]},{"name":"u","qubits":[2],"real":[[0.9670905325786942,0.0],[0.0,0.9670905325786942]],"imag":[[-0.2544325093156488,0.0],[0.0,0.2544325093156488]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9361644362647011,0.0],[0.0,0.9361644362647011]],"imag":[[-0.35156243865520426,0.0],[0.0,0.35156243865520426]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9910654711867557,0.0],[0.0,0.9910654711867557]],"imag":[[-0.13337627908055402,0.0],[0.0,0.13337627908055402]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6800054856627379,0.0],[0.0,0.6800054856627379]],"imag":[[0.7332070236083285,0.0],[0.0,-0.7332070236083285]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.40895928495778966,-0.3632941617251434],[-0.0928282576142188,0.7006734301914413]],"imag":[[-0.7019060488050719,0.4561771080995749],[-0.5757283356635956,-0.4110675641863439]]},{"name":"u","qubits":[1],"real":[[0.9975032588355114,0.0],[0.0,0.9975032588355114]],"imag":[[-0.07062045463273883,0.0],[0.0,0.07062045463273883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.71926036303683,0.0],[0.0,0.71926036303683]],"imag":[[0.6947406207816896,0.0],[0.0,-0.6947406207816896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11121870488768182,0.498467418011222],[0.48575582698400294,0.1382280997252293]],"imag":[[-0.7815367195260075,-0.35827501852188837],[0.3753292318308301,-0.7772144084682928]]},{"name":"u","qubits":[1],"real":[[0.7881525629888846,-0.6154799244931165],[0.6154799244931165,0.7881525629888846]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9215817885760544,0.38818424358152465],[-0.38818424358152465,0.9215817885760544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37523493440013056,0.08176046860907216],[-0.06674504161143618,-0.19997902803717132]],"imag":[[0.9203257195534853,-0.07425994685504382],[-0.08800234857307297,-0.9735548646127854]]},{"name":"u","qubits":[1],"real":[[0.6147791660245558,0.0],[0.0,0.6147791660245558]],"imag":[[0.7886992944222478,0.0],[0.0,-0.7886992944222478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9007399702400546,0.0],[0.0,0.9007399702400546]],"imag":[[0.43435872963708866,0.0],[0.0,-0.43435872963708866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7452651865175828,-0.3267082203494146],[0.538644541244089,0.21296350156150673]],"imag":[[-0.18758834172988453,0.5501383049452772],[-0.3453295151009961,0.7384146065664718]]},{"name":"u","qubits":[3],"real":[[0.96478391527478,0.0],[0.0,0.96478391527478]],"imag":[[-0.26304371657020453,0.0],[0.0,0.26304371657020453]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999107428919335,0.0],[0.0,0.9999107428919335]],"imag":[[0.013360623088080758,0.0],[0.0,-0.013360623088080758]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999964774490782,0.0],[0.0,0.999964774490782]],"imag":[[0.008393436578621759,0.0],[0.0,-0.008393436578621759]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988641335821631,0.0],[0.0,0.9988641335821631]],"imag":[[-0.047649162040425456,0.0],[0.0,0.047649162040425456]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.948755009135514,0.0],[0.0,0.948755009135514]],"imag":[[0.3160125513967297,0.0],[0.0,-0.3160125513967297]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992032116362723,0.0],[0.0,0.9992032116362723]],"imag":[[-0.039911675682170716,0.0],[0.0,0.039911675682170716]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9895018619089356,0.0],[0.0,0.9895018619089356]],"imag":[[0.14452012067096306,0.0],[0.0,-0.14452012067096306]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7182807916158859,0.0],[0.0,0.7182807916158859]],"imag":[[0.6957533358853958,0.0],[0.0,-0.6957533358853958]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7824557563242849,0.4207296833406174],[0.3074266569811673,0.1773878108390106]],"imag":[[0.4575363120740349,0.03755058035218503],[0.28967630746415196,0.8888813486833104]]},{"name":"u","qubits":[1],"real":[[0.8716183232394507,0.0],[0.0,0.8716183232394507]],"imag":[[-0.49018516765937387,0.0],[0.0,0.49018516765937387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9256045704320285,0.0],[0.0,0.9256045704320285]],"imag":[[0.3784919803580255,0.0],[0.0,-0.3784919803580255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7101427068796051,0.48955934287106995],[-0.1275633106390026,-0.23213049193399327]],"imag":[[-0.4316800736922224,0.2639721569605975],[-0.5413660975916403,-0.797976055324781]]},{"name":"u","qubits":[1],"real":[[0.6082433293169989,-0.7937506235218798],[0.7937506235218798,0.6082433293169989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8965787828945188,0.4428842806686453],[-0.4428842806686453,0.8965787828945188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08822560915302378,-0.9013868502022714],[0.676942872769513,0.03767821797025259]],"imag":[[0.01148947305307518,-0.42377586078134305],[0.7306384748321832,0.08059849869597852]]},{"name":"u","qubits":[1],"real":[[0.6496050508950507,0.0],[0.0,0.6496050508950507]],"imag":[[0.7602718447053255,0.0],[0.0,-0.7602718447053255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9776607135867874,0.0],[0.0,0.9776607135867874]],"imag":[[-0.21018926972843724,0.0],[0.0,0.21018926972843724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7524059104605809,0.6419557562784389],[-0.570376360203541,-0.6627810689441174]],"imag":[[-0.11885088605168076,0.08747925336725418],[0.3072956565096147,0.37544832115828963]]},{"name":"u","qubits":[2],"real":[[0.8679195989392039,0.0],[0.0,0.8679195989392039]],"imag":[[0.496704710846607,0.0],[0.0,-0.496704710846607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8032882727167282,0.0],[0.0,0.8032882727167282]],"imag":[[-0.5955904221155469,0.0],[0.0,0.5955904221155469]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8796096859658523,0.0],[0.0,0.8796096859658523]],"imag":[[-0.4756961218625339,0.0],[0.0,0.4756961218625339]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9851227112009153,0.0],[0.0,0.9851227112009153]],"imag":[[-0.17185238978890588,0.0],[0.0,0.17185238978890588]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.030739943616315997,-0.5190173651698382],[-0.4748975911181209,0.07080275955411605]],"imag":[[0.5836501897735609,-0.6237214815091033],[0.6579360073699858,0.5801546840246744]]},{"name":"u","qubits":[1],"real":[[0.9970554463068287,0.0],[0.0,0.9970554463068287]],"imag":[[0.07668400739326699,0.0],[0.0,-0.07668400739326699]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6147278296439735,0.0],[0.0,0.6147278296439735]],"imag":[[-0.7887393076683892,0.0],[0.0,0.7887393076683892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1344248132202015,0.3139831271340691],[0.42848026321727745,-0.8030386733061504]],"imag":[[0.8687351218994274,0.35866956024203145],[0.2088873418911588,0.3576305797965222]]},{"name":"u","qubits":[1],"real":[[0.7147045990177627,-0.6994264336889613],[0.6994264336889613,0.7147045990177627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947928283969784,0.31848385901031245],[-0.31848385901031245,0.947928283969784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8580424645348992,0.11835347332329786],[-0.19805838224730887,-0.11036705136689637]],"imag":[[0.4715523161893119,-0.16551132137616015],[0.0466306698745592,-0.9728399518015312]]},{"name":"u","qubits":[1],"real":[[0.9889413604848928,0.0],[0.0,0.9889413604848928]],"imag":[[0.14830706497766497,0.0],[0.0,-0.14830706497766497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9297100931848037,0.0],[0.0,0.9297100931848037]],"imag":[[-0.3682921973519175,0.0],[0.0,0.3682921973519175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22102457610039083,-0.48115377036200463],[0.24792368650110555,0.7518799146725543]],"imag":[[0.7203451523784808,-0.4480424616829222],[0.6089210489678996,0.04925033713109825]]},{"name":"u","qubits":[2],"real":[[0.7617230159301857,-0.6479028067559378],[0.6479028067559378,0.7617230159301857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9937123657260626,0.11196309304012617],[-0.11196309304012617,0.9937123657260626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999997402625088,0.0022791979022893445],[-0.0022791979022893445,0.999997402625088]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9150385272029868,0.40336645092792334],[-0.40336645092792334,0.9150385272029868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.301272428377241,0.07836815825779367],[-0.7144996939544221,-0.5075898485191056]],"imag":[[0.5854853552819023,-0.7485320663948786],[0.23649949257692468,0.41941712295785755]]},{"name":"u","qubits":[1],"real":[[0.9330901867181813,0.0],[0.0,0.9330901867181813]],"imag":[[-0.3596424661385658,0.0],[0.0,0.3596424661385658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39946966378668497,0.0],[0.0,0.39946966378668497]],"imag":[[0.9167464140721537,0.0],[0.0,-0.9167464140721537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.540072129053494,-0.21361867039873741],[-0.3249085414059864,0.6530412584046232]],"imag":[[-0.596526484874305,-0.5539361984201856],[0.4969030971774739,-0.4701689766011519]]},{"name":"u","qubits":[1],"real":[[0.6476390662423734,-0.7619472684357538],[0.7619472684357538,0.6476390662423734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8447075923982099,0.5352280666639406],[-0.5352280666639406,0.8447075923982099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5436824731631755,0.02291713565803632],[-0.3781543699844328,-0.5698928647584196]],"imag":[[0.7384963147915959,-0.3981298359927774],[0.12661687832228957,0.718463333290598]]},{"name":"u","qubits":[1],"real":[[0.9403608920033277,0.0],[0.0,0.9403608920033277]],"imag":[[0.3401784719683268,0.0],[0.0,-0.3401784719683268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7579292208999202,0.0],[0.0,0.7579292208999202]],"imag":[[-0.6523367965292468,0.0],[0.0,0.6523367965292468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5819621084746713,0.3875258659462796],[-0.19835725998957593,-0.7682554028969768]],"imag":[[0.6991003689796993,-0.14967458573434958],[0.36501119955638456,0.4870368133185014]]},{"name":"u","qubits":[2],"real":[[0.9999978369515767,0.0],[0.0,0.9999978369515767]],"imag":[[0.0020799260005293263,0.0],[0.0,-0.0020799260005293263]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8863666698724798,0.0],[0.0,0.8863666698724798]],"imag":[[0.46298393766865226,0.0],[0.0,-0.46298393766865226]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9966979424090363,0.0],[0.0,0.9966979424090363]],"imag":[[0.08119859356906008,0.0],[0.0,-0.08119859356906008]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.687032889369694,0.0],[0.0,0.687032889369694]],"imag":[[-0.726626320005221,0.0],[0.0,0.726626320005221]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.05043961755416179,0.2342390235404861],[-0.2279590923167268,0.9155066365860602]],"imag":[[0.958261966788216,0.15595489039773547],[-0.16499848550306204,-0.2875026093424369]]},{"name":"u","qubits":[1],"real":[[0.9717194975070524,0.0],[0.0,0.9717194975070524]],"imag":[[-0.2361381336519822,0.0],[0.0,0.2361381336519822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6563089960337471,0.0],[0.0,0.6563089960337471]],"imag":[[0.7544922144894372,0.0],[0.0,-0.7544922144894372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4321696689014376,-0.29306332748610137],[-0.3333778215202313,0.09227294620343754]],"imag":[[-0.8366883262920178,0.1652147330326741],[-0.04518019529294282,-0.9371785750168715]]},{"name":"u","qubits":[1],"real":[[0.769276249686498,-0.6389163103789703],[0.6389163103789703,0.769276249686498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.983101508980357,0.18306125488629527],[-0.18306125488629527,0.983101508980357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8163993362524553,-0.3582489402499933],[-0.20806239756302006,0.6247881967623105]],"imag":[[-0.32702537510036644,-0.3133755328942768],[0.4280847655866098,-0.6189452167837513]]},{"name":"u","qubits":[1],"real":[[0.8887336846685708,0.0],[0.0,0.8887336846685708]],"imag":[[-0.4584238625283651,0.0],[0.0,0.4584238625283651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5242556689945462,0.0],[0.0,0.5242556689945462]],"imag":[[0.8515609159226842,0.0],[0.0,-0.8515609159226842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7096591492941862,0.3184729436469025],[0.03293223268614289,-0.15619997283080794]],"imag":[[-0.5048712045443895,0.37425117609678427],[0.49031054108111427,0.8568037172204058]]},{"name":"u","qubits":[3],"real":[[0.6949043016467836,-0.7191022260797111],[0.7191022260797111,0.6949043016467836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.990631679454873,0.13656088627574856],[-0.13656088627574856,0.990631679454873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996749317491052,0.025495702234338426],[-0.025495702234338426,0.9996749317491052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9763671825844815,0.2161183119775871],[-0.2161183119775871,0.9763671825844815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999726469028511,0.007396313007557032],[-0.007396313007557032,0.9999726469028511]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994141054693991,-0.03422639023912436],[0.03422639023912436,0.9994141054693991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998757361756324,-0.015764269955729566],[0.015764269955729566,0.9998757361756324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9048630429686421,0.42570279946170125],[-0.42570279946170125,0.9048630429686421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.029285321121742796,0.20294914096087593],[-0.002364990718904132,0.6230975197460835]],"imag":[[0.9526972402960812,0.22432562154660227],[-0.30249751258138696,0.7212760515830619]]},{"name":"u","qubits":[1],"real":[[0.5869420642131077,0.0],[0.0,0.5869420642131077]],"imag":[[0.8096289355360615,0.0],[0.0,-0.8096289355360615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8839975460096366,0.0],[0.0,0.8839975460096366]],"imag":[[0.46749153858539555,0.0],[0.0,-0.46749153858539555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7404555975895593,0.54353812982854],[-0.6158050927263319,-0.7789793918587394]],"imag":[[-0.24229552985647335,0.3123854760265793],[0.11748392222841875,-0.013142406534920686]]},{"name":"u","qubits":[1],"real":[[0.7615076077796356,-0.6481559714248853],[0.6481559714248853,0.7615076077796356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9549133003579803,0.2968848072896788],[-0.2968848072896788,0.9549133003579803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08120815835020083,-0.5006125282435168],[-0.07481088558163755,-0.7442784710378312]],"imag":[[-0.8305963507820173,-0.23000442093707454],[0.5458188971476309,-0.3775375749043045]]},{"name":"u","qubits":[1],"real":[[0.7894118922182445,0.0],[0.0,0.7894118922182445]],"imag":[[-0.6138638810228296,0.0],[0.0,0.6138638810228296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.621528306341952,0.0],[0.0,0.621528306341952]],"imag":[[0.7833917056081873,0.0],[0.0,-0.7833917056081873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7932889115885413,-0.5510945992480257],[-0.5729088004071095,0.8179616632093033]],"imag":[[-0.20163437986124363,-0.16226836502626474],[0.04256507987454095,-0.030040604375260307]]},{"name":"u","qubits":[2],"real":[[0.9811926478542436,0.0],[0.0,0.9811926478542436]],"imag":[[0.1930310539700238,0.0],[0.0,-0.1930310539700238]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9969144691281618,0.0],[0.0,0.9969144691281618]],"imag":[[0.0784954854938498,0.0],[0.0,-0.0784954854938498]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9348055304179469,0.0],[0.0,0.9348055304179469]],"imag":[[-0.35515999253860364,0.0],[0.0,0.35515999253860364]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.686941910304401,0.0],[0.0,0.686941910304401]],"imag":[[-0.7267123308898372,0.0],[0.0,0.7267123308898372]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7113889327082624,-0.4085869323895389],[0.06889853556283412,-0.018523886189963465]],"imag":[[0.4635505207108002,0.3348184879146481],[-0.5237362818883585,0.848887604145258]]},{"name":"u","qubits":[1],"real":[[0.9785260661093209,0.0],[0.0,0.9785260661093209]],"imag":[[-0.20612311356230048,0.0],[0.0,0.20612311356230048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8848350033713708,0.0],[0.0,0.8848350033713708]],"imag":[[-0.46590451469028094,0.0],[0.0,0.46590451469028094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39679024599915946,-0.16409445936766887],[0.14070727739018202,0.6227255415965529]],"imag":[[-0.9000478157980519,0.07446098550190478],[-0.1125739403526623,0.761407558332722]]},{"name":"u","qubits":[1],"real":[[0.8140659175758744,-0.5807724871594295],[0.5807724871594295,0.8140659175758744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9442215005510707,0.32931103518874755],[-0.32931103518874755,0.9442215005510707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7031076727196508,-0.07000465681520161],[-0.05488256964263533,0.4972878828761145]],"imag":[[0.5794069732509854,-0.4062345479339178],[-0.40855239989542325,-0.7633987173382615]]},{"name":"u","qubits":[1],"real":[[0.9461969957017258,0.0],[0.0,0.9461969957017258]],"imag":[[0.3235911700356304,0.0],[0.0,-0.3235911700356304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.434040688336043,0.0],[0.0,0.434040688336043]],"imag":[[-0.9008932683002876,0.0],[0.0,0.9008932683002876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5880643116541857,-0.27731543643696943],[0.12138443639791613,-0.9129946719860718]],"imag":[[0.7592084903872327,0.029647633908984714],[-0.2510949065253779,0.2977547572120664]]},{"name":"u","qubits":[2],"real":[[0.6683214239812575,-0.7438726196383788],[0.7438726196383788,0.6683214239812575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9906999840658983,0.13606447578934336],[-0.13606447578934336,0.9906999840658983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997172072308501,-0.02378036094237213],[0.02378036094237213,0.9997172072308501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8733193843021011,0.48714808118497094],[-0.48714808118497094,0.8733193843021011]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.35762911545801324,0.08668725217893086],[-0.06903399438682312,0.8133255753329435]],"imag":[[0.9298148234260923,-0.005579446521851579],[-0.052726819862607605,-0.5752874921250356]]},{"name":"u","qubits":[1],"real":[[0.9779043377864698,0.0],[0.0,0.9779043377864698]],"imag":[[-0.20905287880918044,0.0],[0.0,0.20905287880918044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5151875729077644,0.0],[0.0,0.5151875729077644]],"imag":[[0.8570774554971138,0.0],[0.0,-0.8570774554971138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3793170141350939,-0.3328263949891461],[-0.2294624686107081,0.7031711710815644]],"imag":[[-0.8466371294644901,0.1689697150328835],[-0.2943996421513532,-0.6051662006094]]},{"name":"u","qubits":[1],"real":[[0.5622542466883256,-0.8269644261278375],[0.8269644261278375,0.5622542466883256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9854404390672082,0.17002100179397764],[-0.17002100179397764,0.9854404390672082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2871097400540157,-0.07647392859713269],[-0.6370025020154949,-0.7583886483235259]],"imag":[[0.7121580304524177,-0.6360429820956827],[0.06802021210087113,-0.12019867414313198]]},{"name":"u","qubits":[1],"real":[[0.849437981506469,0.0],[0.0,0.849437981506469]],"imag":[[0.5276884645074361,0.0],[0.0,-0.5276884645074361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7131968258349843,0.0],[0.0,0.7131968258349843]],"imag":[[0.7009638276108854,0.0],[0.0,-0.7009638276108854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8420064808744867,-0.3099217617794385],[0.27024304476309985,-0.7478392840623438]],"imag":[[0.4161672342328283,0.14757513642849762],[-0.21165683564092583,0.5682486127539249]]},{"name":"u","qubits":[2],"real":[[0.9854332872333534,0.0],[0.0,0.9854332872333534]],"imag":[[0.17006244856659875,0.0],[0.0,-0.17006244856659875]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999497062551743,0.0],[0.0,0.9999497062551743]],"imag":[[-0.010029205361870845,0.0],[0.0,0.010029205361870845]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9329767731231551,0.0],[0.0,0.9329767731231551]],"imag":[[-0.359936578875647,0.0],[0.0,0.359936578875647]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.750070299997287,0.0],[0.0,0.750070299997287]],"imag":[[-0.6613581065217088,0.0],[0.0,0.6613581065217088]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11575425522485244,-0.27639581891592147],[0.7997325500562923,0.5613301901366898]],"imag":[[-0.5529770566323707,0.7774462544262061],[-0.20308908295622344,-0.06396163229286976]]},{"name":"u","qubits":[1],"real":[[0.9135064396115115,0.0],[0.0,0.9135064396115115]],"imag":[[0.4068242676983515,0.0],[0.0,-0.4068242676983515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7510759609625638,0.0],[0.0,0.7510759609625638]],"imag":[[-0.6602157987083931,0.0],[0.0,0.6602157987083931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6721820434963197,-0.273077277713477],[-0.27414299154701816,-0.714979169072425]],"imag":[[0.6050019770416594,-0.32798278700778144],[-0.3270925379192358,0.5537696990768904]]},{"name":"u","qubits":[1],"real":[[0.6486670837212225,-0.761072279416748],[0.761072279416748,0.6486670837212225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.889850791566905,0.4562516506794824],[-0.4562516506794824,0.889850791566905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13215802796639442,0.3835044116841513],[0.37032038658224053,0.7634064338903553]],"imag":[[0.7588458876955916,-0.5095208931833084],[-0.5191820351794771,-0.10258383071072859]]},{"name":"u","qubits":[1],"real":[[0.8032253337011444,0.0],[0.0,0.8032253337011444]],"imag":[[-0.5956753002271333,0.0],[0.0,0.5956753002271333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9857517122295848,0.0],[0.0,0.9857517122295848]],"imag":[[-0.16820690186922144,0.0],[0.0,0.16820690186922144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8832877718673533,-0.18533202872940102],[0.3525097004477781,-0.8633423610742369]],"imag":[[-0.26800006983628366,-0.3370915510130712],[-0.15399865495377307,-0.326590405458287]]},{"name":"u","qubits":[3],"real":[[0.9382388911380194,0.0],[0.0,0.9382388911380194]],"imag":[[-0.34598812574436677,0.0],[0.0,0.34598812574436677]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997763694428229,0.0],[0.0,0.9997763694428229]],"imag":[[-0.02114736635442397,0.0],[0.0,0.02114736635442397]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9446186695630374,0.0],[0.0,0.9446186695630374]],"imag":[[0.3281700307964715,0.0],[0.0,-0.3281700307964715]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9346031917123309,0.0],[0.0,0.9346031917123309]],"imag":[[0.35569210567726156,0.0],[0.0,-0.35569210567726156]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9529062075787076,0.0],[0.0,0.9529062075787076]],"imag":[[0.3032651637725062,0.0],[0.0,-0.3032651637725062]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.991527459930314,0.0],[0.0,0.991527459930314]],"imag":[[0.1298972524888016,0.0],[0.0,-0.1298972524888016]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9519651954820075,0.0],[0.0,0.9519651954820075]],"imag":[[-0.3062062484517635,0.0],[0.0,0.3062062484517635]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9530751667637033,0.0],[0.0,0.9530751667637033]],"imag":[[0.30273375513533196,0.0],[0.0,-0.30273375513533196]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8521338643382611,-0.28651858597637925],[0.5135721028183344,-0.5929068402933105]],"imag":[[-0.09547962078314752,-0.4273857966207392],[-0.03154701998291032,-0.6194432657397727]]},{"name":"u","qubits":[1],"real":[[0.9997667748074286,0.0],[0.0,0.9997667748074286]],"imag":[[0.021596203165192944,0.0],[0.0,-0.021596203165192944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6598829581004158,0.0],[0.0,0.6598829581004158]],"imag":[[0.75136840604902,0.0],[0.0,-0.75136840604902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03259701933307957,-0.45790467286438924],[-0.5663125853284839,0.739688367573838]],"imag":[[0.7541652107105271,0.46956956870468247],[0.33085091050670135,0.15062818325733632]]},{"name":"u","qubits":[1],"real":[[0.8009424058555344,-0.5987413986875706],[0.5987413986875706,0.8009424058555344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9457837611570846,0.3247969783288612],[-0.3247969783288612,0.9457837611570846]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06914678713426782,0.5067276206297939],[0.4279634345831577,-0.5934221376123682]],"imag":[[-0.8576137127566804,-0.05426380019476656],[-0.2767033432766902,-0.6230029896163077]]},{"name":"u","qubits":[1],"real":[[0.2051573569241612,0.0],[0.0,0.2051573569241612]],"imag":[[-0.9787290017670327,0.0],[0.0,0.9787290017670327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9819846500359457,0.0],[0.0,0.9819846500359457]],"imag":[[0.1889607025118746,0.0],[0.0,-0.1889607025118746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3600724529308412,-0.2582504294183019],[0.3699232393048829,0.8057679260749737]],"imag":[[0.8211469942464671,-0.3596834138316948],[0.24335619881675905,-0.3932843841655506]]},{"name":"u","qubits":[2],"real":[[0.990748893039055,0.0],[0.0,0.990748893039055]],"imag":[[0.13570788828173203,0.0],[0.0,-0.13570788828173203]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998750083413445,0.0],[0.0,0.9998750083413445]],"imag":[[-0.015810366674945734,0.0],[0.0,0.015810366674945734]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9875266474534986,0.0],[0.0,0.9875266474534986]],"imag":[[0.1574519627354752,0.0],[0.0,-0.1574519627354752]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8057370161537837,0.0],[0.0,0.8057370161537837]],"imag":[[0.5922734679179859,0.0],[0.0,-0.5922734679179859]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.582834898579376,0.7567082971206872],[-0.30218646370613633,-0.0038469191836366327]],"imag":[[-0.2925012473392301,0.04624991212610736],[0.6952911925630461,0.6521032892953628]]},{"name":"u","qubits":[1],"real":[[0.9032656806768676,0.0],[0.0,0.9032656806768676]],"imag":[[-0.4290817056358322,0.0],[0.0,0.4290817056358322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9044353874479034,0.0],[0.0,0.9044353874479034]],"imag":[[-0.4266106303550824,0.0],[0.0,0.4266106303550824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7047088117083526,-0.3315938585185463],[0.002579587766548425,-0.03642032520360158]],"imag":[[-0.5743657645964434,-0.252061445193283],[0.4165126707401574,-0.9083964447045791]]},{"name":"u","qubits":[1],"real":[[0.672084163901673,-0.7404747643455442],[0.7404747643455442,0.672084163901673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8270525890283406,0.5621245546865202],[-0.5621245546865202,0.8270525890283406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4598496522704667,0.49747221676801323],[0.3570521714754435,-0.45121794406923804]],"imag":[[0.0062890932589532225,0.7355407114202658],[-0.8130267470737861,0.08890231907671964]]},{"name":"u","qubits":[1],"real":[[0.999781511054689,0.0],[0.0,0.999781511054689]],"imag":[[0.020902874280891534,0.0],[0.0,-0.020902874280891534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8446900428432352,0.0],[0.0,0.8446900428432352]],"imag":[[0.5352557627167535,0.0],[0.0,-0.5352557627167535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03539058573820353,-0.22797288806085278],[-0.5019205103672507,-0.8376416350593993]],"imag":[[0.8459933839207697,-0.4806985158210768],[-0.1764043709097674,0.12374890064814342]]},{"name":"u","qubits":[2],"real":[[0.6669211766487317,-0.7451282736129875],[0.7451282736129875,0.6669211766487317]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9863819242697962,0.16447096848323714],[-0.16447096848323714,0.9863819242697962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9974230924072902,-0.07174381320140613],[0.07174381320140613,0.9974230924072902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9401822917634423,0.3406717749600654],[-0.3406717749600654,0.9401822917634423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.026006230429775668,-0.5661980727684733],[-0.19460259166541977,-0.8083808795507625]],"imag":[[0.819611551564523,-0.08354832681805005],[-0.5382289585649688,0.13769449174134393]]},{"name":"u","qubits":[1],"real":[[0.996312071037099,0.0],[0.0,0.996312071037099]],"imag":[[-0.08580359611208957,0.0],[0.0,0.08580359611208957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9211411184995197,0.0],[0.0,0.9211411184995197]],"imag":[[0.3892287756698543,0.0],[0.0,-0.3892287756698543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1236501235196541,-0.42705692364222314],[0.5294888518180095,0.02543431499499521]],"imag":[[-0.7125598604069318,0.5427628176834414],[0.4434079928134745,0.7227613737121727]]},{"name":"u","qubits":[1],"real":[[0.5904797909960064,-0.8070524248308238],[0.8070524248308238,0.5904797909960064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9474662788888263,0.31985567115272595],[-0.31985567115272595,0.9474662788888263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4218751377841008,0.47194525854592895],[-0.1376596944901206,0.4669325673545339]],"imag":[[0.20089031733788634,-0.7476176305141186],[-0.8733351344314596,-0.017593436963094414]]},{"name":"u","qubits":[1],"real":[[0.9695806700681803,0.0],[0.0,0.9695806700681803]],"imag":[[-0.2447719841610525,0.0],[0.0,0.2447719841610525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7256973554427227,0.0],[0.0,0.7256973554427227]],"imag":[[0.6880140611233454,0.0],[0.0,-0.6880140611233454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36636678550338586,-0.5069219251128925],[0.1859142907080443,0.7639459971582322]],"imag":[[-0.6793735850972007,0.38374089199866546],[-0.6079990023533076,0.11027059024881491]]},{"name":"u","qubits":[2],"real":[[0.9715247804321326,0.0],[0.0,0.9715247804321326]],"imag":[[-0.23693796868863495,0.0],[0.0,0.23693796868863495]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999075415686622,0.0],[0.0,0.9999075415686622]],"imag":[[-0.013598099650836783,0.0],[0.0,0.013598099650836783]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9427804636045853,0.0],[0.0,0.9427804636045853]],"imag":[[-0.33341415303721467,0.0],[0.0,0.33341415303721467]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7023334741223722,0.0],[0.0,0.7023334741223722]],"imag":[[-0.7118480814943586,0.0],[0.0,0.7118480814943586]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7601692278867428,0.07762915932799284],[-0.07579118411524532,-0.7788268343018879]],"imag":[[-0.6421796583110202,-0.06100610664223837],[-0.06327501747154259,0.6194196725530149]]},{"name":"u","qubits":[1],"real":[[0.5858125713053348,0.0],[0.0,0.5858125713053348]],"imag":[[-0.8104465628902574,0.0],[0.0,0.8104465628902574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8532736499433833,0.0],[0.0,0.8532736499433833]],"imag":[[0.5214634007409309,0.0],[0.0,-0.5214634007409309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9381535046200684,0.14669997297133947],[-0.1534780100060036,-0.9819159733120812]],"imag":[[0.3098862732789674,-0.048141638241390894],[-0.016822599292431763,-0.1095560219806785]]},{"name":"u","qubits":[1],"real":[[0.7075790691492436,-0.70663417756424],[0.70663417756424,0.7075790691492436]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9074069727882723,0.42025300205379096],[-0.42025300205379096,0.9074069727882723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15480877999481732,-0.5571508580792014],[0.5137467958631976,0.502180711650441]],"imag":[[0.8151508720790749,-0.03385585218022739],[0.21823731836131469,-0.6604931759382656]]},{"name":"u","qubits":[1],"real":[[0.9889680739780493,0.0],[0.0,0.9889680739780493]],"imag":[[0.1481288245148374,0.0],[0.0,-0.1481288245148374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5232125982835726,0.0],[0.0,0.5232125982835726]],"imag":[[0.8522021925560582,0.0],[0.0,-0.8522021925560582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24396872047848617,0.06101590844145571],[0.10038731522326105,0.3005198476816859]],"imag":[[0.7961460694446258,-0.5503705646680493],[0.54456687971105,0.776567525469236]]},{"name":"u","qubits":[4],"real":[[0.9994585945839434,0.0],[0.0,0.9994585945839434]],"imag":[[0.032901636924152156,0.0],[0.0,-0.032901636924152156]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9572894689581816,0.0],[0.0,0.9572894689581816]],"imag":[[-0.28913123771353866,0.0],[0.0,0.28913123771353866]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9979823732417459,0.0],[0.0,0.9979823732417459]],"imag":[[-0.06349159549714128,0.0],[0.0,0.06349159549714128]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8770275405627838,0.0],[0.0,0.8770275405627838]],"imag":[[0.48044010354506705,0.0],[0.0,-0.48044010354506705]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9244109014105678,0.0],[0.0,0.9244109014105678]],"imag":[[-0.38139806679282134,0.0],[0.0,0.38139806679282134]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9914732403210598,0.0],[0.0,0.9914732403210598]],"imag":[[0.13031045133548583,0.0],[0.0,-0.13031045133548583]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9854299545012094,0.0],[0.0,0.9854299545012094]],"imag":[[-0.17008175907999196,0.0],[0.0,0.17008175907999196]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9942912018758748,0.0],[0.0,0.9942912018758748]],"imag":[[0.10670054298000736,0.0],[0.0,-0.10670054298000736]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9960727402589609,0.0],[0.0,0.9960727402589609]],"imag":[[0.08853867015606658,0.0],[0.0,-0.08853867015606658]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9409640910154693,0.0],[0.0,0.9409640910154693]],"imag":[[0.3385063949461393,0.0],[0.0,-0.3385063949461393]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999796335620105,0.0],[0.0,0.999796335620105]],"imag":[[0.020181359731455874,0.0],[0.0,-0.020181359731455874]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9560001174379963,0.0],[0.0,0.9560001174379963]],"imag":[[0.29336628207504906,0.0],[0.0,-0.29336628207504906]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.982119121164165,0.0],[0.0,0.982119121164165]],"imag":[[-0.18826054245042453,0.0],[0.0,0.18826054245042453]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9967088357163726,0.0],[0.0,0.9967088357163726]],"imag":[[-0.0810647691966923,0.0],[0.0,0.0810647691966923]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9744220584407564,0.0],[0.0,0.9744220584407564]],"imag":[[0.2247257262177147,0.0],[0.0,-0.2247257262177147]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997625345961039,0.0],[0.0,0.9997625345961039]],"imag":[[-0.021791613477991134,0.0],[0.0,0.021791613477991134]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.09710157425097436,0.825154841466233],[-0.8975457243758923,0.021728619143921442]],"imag":[[-0.08404960230620374,-0.5501149300237066],[0.4218040081420593,0.1265737669501342]]},{"name":"u","qubits":[1],"real":[[0.8849905197769972,0.0],[0.0,0.8849905197769972]],"imag":[[-0.4656090419062331,0.0],[0.0,0.4656090419062331]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.541668672864007,0.0],[0.0,0.541668672864007]],"imag":[[0.8405920823073135,0.0],[0.0,-0.8405920823073135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6957603287686447,-0.2800060213511732],[-0.508513703481617,0.22432603402068546]],"imag":[[-0.4781955087497298,0.4569937071015538],[-0.16929392692812245,-0.8138987714311993]]},{"name":"u","qubits":[1],"real":[[0.779551154289998,-0.6263385648713735],[0.6263385648713735,0.779551154289998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8762796438443418,0.48180284949762753],[-0.48180284949762753,0.8762796438443418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.022151673571300476,0.7752000227103756],[-0.44528549879608664,-0.12732343416901912]],"imag":[[-0.12545323403173134,0.6187371931755866],[-0.8862796477359108,-0.0042371785939792125]]},{"name":"u","qubits":[1],"real":[[0.7806831055483384,0.0],[0.0,0.7806831055483384]],"imag":[[-0.6249271067183771,0.0],[0.0,0.6249271067183771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9476047695391289,0.0],[0.0,0.9476047695391289]],"imag":[[-0.3194451451293235,0.0],[0.0,0.3194451451293235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8063600720437727,-0.11167550953389449],[-0.26443042910296527,-0.7376216009474962]],"imag":[[-0.18092749125493146,0.5518851852442712],[0.4971169130960846,-0.3726468793561728]]},{"name":"u","qubits":[2],"real":[[0.9766018970061554,0.0],[0.0,0.9766018970061554]],"imag":[[-0.2150551900419485,0.0],[0.0,0.2150551900419485]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8852172871078574,0.0],[0.0,0.8852172871078574]],"imag":[[-0.46517776667141475,0.0],[0.0,0.46517776667141475]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5887808649793154,0.0],[0.0,0.5887808649793154]],"imag":[[0.8082927025738939,0.0],[0.0,-0.8082927025738939]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9934140750930903,0.0],[0.0,0.9934140750930903]],"imag":[[-0.11457955928934241,0.0],[0.0,0.11457955928934241]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2973091048236198,-0.31167409758867837],[-0.7049572401290114,-0.0731925200171566]],"imag":[[0.5035310622009448,-0.7489479437718285],[0.40137146781685173,0.58015436689365]]},{"name":"u","qubits":[1],"real":[[0.8732513951688022,0.0],[0.0,0.8732513951688022]],"imag":[[-0.48726994657555117,0.0],[0.0,0.48726994657555117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.749609690178987,0.0],[0.0,0.749609690178987]],"imag":[[0.6618801344577152,0.0],[0.0,-0.6618801344577152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7324922885695795,0.24869957755740713],[0.5044640282150362,-0.15164001852855963]],"imag":[[-0.45199740073681677,-0.4441868042119542],[-0.06833330922998646,-0.8472614164869049]]},{"name":"u","qubits":[1],"real":[[0.6625462458450662,-0.7490210091289891],[0.7490210091289891,0.6625462458450662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8282022010146426,0.5604294016506465],[-0.5604294016506465,0.8282022010146426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28127739471509255,-0.7787200475524253],[-0.7704754546469159,0.291215992758362]],"imag":[[0.43724728692317866,-0.35113092264931367],[0.36887045298754656,0.43069177872482317]]},{"name":"u","qubits":[1],"real":[[0.8463212073864934,0.0],[0.0,0.8463212073864934]],"imag":[[-0.5326728958074253,0.0],[0.0,0.5326728958074253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8967922420474913,0.0],[0.0,0.8967922420474913]],"imag":[[0.4424518895918898,0.0],[0.0,-0.4424518895918898]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7331994089634397,0.03676808623141639],[0.4716122981347885,-0.09375300419313126]],"imag":[[-0.35172371441588407,0.5808245546187212],[0.3410145094584395,0.8077755373812741]]},{"name":"u","qubits":[2],"real":[[0.7364921640135639,-0.6764460749731775],[0.6764460749731775,0.7364921640135639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9745433277310324,0.22419924704361896],[-0.22419924704361896,0.9745433277310324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9989859725916261,-0.04502251175981609],[0.04502251175981609,0.9989859725916261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9413835541445248,0.3373381152289534],[-0.3373381152289534,0.9413835541445248]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4331647293567187,-0.3375726377862831],[0.33440057137113655,0.5063081390893112]],"imag":[[0.8354662281464549,0.0202290159441108],[0.05040591963959835,-0.7932764772914057]]},{"name":"u","qubits":[1],"real":[[0.5384711603122297,0.0],[0.0,0.5384711603122297]],"imag":[[-0.842643939936674,0.0],[0.0,0.842643939936674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8991315568595221,0.0],[0.0,0.8991315568595221]],"imag":[[0.437678470408783,0.0],[0.0,-0.437678470408783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7408664305756283,-0.3767698683398808],[0.3198780465178882,-0.777529670544681]],"imag":[[0.3429679925271951,-0.4376463806078396],[-0.48079925489115816,-0.24891308377561547]]},{"name":"u","qubits":[1],"real":[[0.8005755604628279,-0.5992318182386756],[0.5992318182386756,0.8005755604628279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9883828839964851,0.15198445520115134],[-0.15198445520115134,0.9883828839964851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5186929033399459,-0.7527169206243253],[0.7062576806820882,0.5666165030567178]],"imag":[[-0.33753322114405426,-0.22460239102629628],[-0.3438445653583224,0.24883074933552743]]},{"name":"u","qubits":[1],"real":[[0.6011726906307799,0.0],[0.0,0.6011726906307799]],"imag":[[-0.7991191375757113,0.0],[0.0,0.7991191375757113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9372679167778026,0.0],[0.0,0.9372679167778026]],"imag":[[0.3486098853718839,0.0],[0.0,-0.3486098853718839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7938173248932345,-0.551050703643491],[0.5539776492644746,-0.787439054453401]],"imag":[[0.22900558146385278,-0.1172758302966338],[-0.10256345583665837,-0.25005846749066973]]},{"name":"u","qubits":[2],"real":[[0.9999772590272229,0.0],[0.0,0.9999772590272229]],"imag":[[0.006743992022714714,0.0],[0.0,-0.006743992022714714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7577952775791299,0.0],[0.0,0.7577952775791299]],"imag":[[0.6524923886749711,0.0],[0.0,-0.6524923886749711]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9071613646415874,0.0],[0.0,0.9071613646415874]],"imag":[[0.4207829113707127,0.0],[0.0,-0.4207829113707127]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9958739859141117,0.0],[0.0,0.9958739859141117]],"imag":[[0.09074692380207561,0.0],[0.0,-0.09074692380207561]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1698898078314497,-0.9643333717146413],[0.5839894704195951,-0.06549586836864314]],"imag":[[-0.00532763290739282,0.20290445465802093],[-0.7937665701965773,0.15684776601545922]]},{"name":"u","qubits":[1],"real":[[0.6170368249294288,0.0],[0.0,0.6170368249294288]],"imag":[[-0.7869342772309574,0.0],[0.0,0.7869342772309574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8226054342844851,0.0],[0.0,0.8226054342844851]],"imag":[[0.5686126093269772,0.0],[0.0,-0.5686126093269772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9235694243450832,-0.2807051734575425],[-0.26452098774463045,0.7053641317701255]],"imag":[[0.22684804459729627,0.12947620890127176],[0.159962902323882,-0.6378886725243693]]},{"name":"u","qubits":[1],"real":[[0.6836625526310758,-0.729798269475861],[0.729798269475861,0.6836625526310758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9083199477103048,0.41827607221971136],[-0.41827607221971136,0.9083199477103048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30522451294104286,0.0907615585730713],[-0.8392289439751076,0.2811753696266358]],"imag":[[0.40453849968633315,0.8572916297601544],[0.19718361637281107,-0.4216086011265555]]},{"name":"u","qubits":[1],"real":[[0.9554847232521232,0.0],[0.0,0.9554847232521232]],"imag":[[-0.29504057963577407,0.0],[0.0,0.29504057963577407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3134764250793408,0.0],[0.0,0.3134764250793408]],"imag":[[0.9495959829945978,0.0],[0.0,-0.9495959829945978]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5422551668677265,0.26182428897801246],[-0.022823461580226967,-0.9390556171622062]],"imag":[[-0.7943223452724409,-0.0803703148388875],[-0.2729293597391816,-0.20775755598765716]]},{"name":"u","qubits":[3],"real":[[0.991083509376628,0.0],[0.0,0.991083509376628]],"imag":[[0.1332421759117856,0.0],[0.0,-0.1332421759117856]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.920653792268284,0.0],[0.0,0.920653792268284]],"imag":[[0.39038006452946244,0.0],[0.0,-0.39038006452946244]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9366258372825597,0.0],[0.0,0.9366258372825597]],"imag":[[0.35033133022146906,0.0],[0.0,-0.35033133022146906]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994966572033114,0.0],[0.0,0.9994966572033114]],"imag":[[-0.03172431621652732,0.0],[0.0,0.03172431621652732]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9608082822341046,0.0],[0.0,0.9608082822341046]],"imag":[[-0.2772137168149316,0.0],[0.0,0.2772137168149316]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9695095626119297,0.0],[0.0,0.9695095626119297]],"imag":[[0.24505347988556472,0.0],[0.0,-0.24505347988556472]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9360346915014505,0.0],[0.0,0.9360346915014505]],"imag":[[0.3519077383431407,0.0],[0.0,-0.3519077383431407]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9569257171029333,0.0],[0.0,0.9569257171029333]],"imag":[[0.29033286404924413,0.0],[0.0,-0.29033286404924413]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5598871705515053,-0.4021260325037068],[-0.03915944714562613,-0.761306554973145]],"imag":[[0.7243555417532153,-0.011404357327970795],[-0.4003772509552525,-0.5085045958215972]]},{"name":"u","qubits":[1],"real":[[0.9938531465568193,0.0],[0.0,0.9938531465568193]],"imag":[[-0.11070647261614519,0.0],[0.0,0.11070647261614519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6011116508024772,0.0],[0.0,0.6011116508024772]],"imag":[[0.7991650538340129,0.0],[0.0,-0.7991650538340129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19276858570537203,0.36638760249291313],[-0.03146777841576246,-0.7461880582409917]],"imag":[[-0.8545412563558277,-0.3136234020133851],[-0.4812580310732807,0.45891597072621526]]},{"name":"u","qubits":[1],"real":[[0.6959111900472567,-0.7181278546101739],[0.7181278546101739,0.6959111900472567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9549467680056554,0.29677713907164943],[-0.29677713907164943,0.9549467680056554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2139502427857332,-0.39291525727328963],[0.33569312261253254,-0.3586361646844657]],"imag":[[-0.8452693931221039,0.2921686965860297],[0.3564478560653189,0.7947547764672456]]},{"name":"u","qubits":[1],"real":[[0.9442658547625532,0.0],[0.0,0.9442658547625532]],"imag":[[0.3291838324242928,0.0],[0.0,-0.3291838324242928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8859941622442514,0.0],[0.0,0.8859941622442514]],"imag":[[-0.4636963925556323,0.0],[0.0,0.4636963925556323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5706512675109014,0.2592794960174637],[-0.38773113216105237,-0.8882531617094968]],"imag":[[0.7189899710242816,-0.30030766790016195],[-0.0841137420866083,-0.23150759870548235]]},{"name":"u","qubits":[2],"real":[[0.9049597505476873,0.0],[0.0,0.9049597505476873]],"imag":[[-0.4254971796483117,0.0],[0.0,0.4254971796483117]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8663453479550711,0.0],[0.0,0.8663453479550711]],"imag":[[-0.4994454305293089,0.0],[0.0,0.4994454305293089]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9898453651990802,0.0],[0.0,0.9898453651990802]],"imag":[[0.1421483485443977,0.0],[0.0,-0.1421483485443977]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7769206427823621,0.0],[0.0,0.7769206427823621]],"imag":[[-0.6295985346382577,0.0],[0.0,0.6295985346382577]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.35492287378484066,0.08552240911939268],[-0.14639906882584391,0.31021529745567766]],"imag":[[-0.5400447090870789,0.7583319743949731],[0.7489651383731347,0.5669082847984521]]},{"name":"u","qubits":[1],"real":[[0.8592579508827344,0.0],[0.0,0.8592579508827344]],"imag":[[0.5115425435335799,0.0],[0.0,-0.5115425435335799]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8885156866482189,0.0],[0.0,0.8885156866482189]],"imag":[[0.45884624285270564,0.0],[0.0,-0.45884624285270564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.78772531326076,-0.2644381455794805],[0.10540875138315803,-0.5603530887785726]],"imag":[[0.42710796949684204,0.3565670770037633],[0.43122686415895506,-0.6992401609288408]]},{"name":"u","qubits":[1],"real":[[0.7541077374628138,-0.65675072919542],[0.65675072919542,0.7541077374628138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8015486316474238,0.5979295870787316],[-0.5979295870787316,0.8015486316474238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1683482422125921,0.5590530120110428],[-0.6692159297176536,0.3130479231514374]],"imag":[[-0.6196346433135166,-0.5245679249735367],[-0.37398103904048113,0.5606150369557619]]},{"name":"u","qubits":[1],"real":[[0.45769654802532495,0.0],[0.0,0.45769654802532495]],"imag":[[-0.8891084691564362,0.0],[0.0,0.8891084691564362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9320279396605671,0.0],[0.0,0.9320279396605671]],"imag":[[0.36238642316190367,0.0],[0.0,-0.36238642316190367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7285716742056856,0.22246299803231906],[0.4194633013129433,0.6407315339517078]],"imag":[[0.5201238517710272,-0.38621847297930634],[-0.15068189412016905,-0.6251468683724626]]},{"name":"u","qubits":[2],"real":[[0.7079876263656641,-0.7062248373663395],[0.7062248373663395,0.7079876263656641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961686818233508,0.08745260061500573],[-0.08745260061500573,0.9961686818233508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998808883809907,0.015434022497098649],[-0.015434022497098649,0.9998808883809907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9337329261431345,0.35797042145431457],[-0.35797042145431457,0.9337329261431345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09312885140399975,-0.44530215220523695],[-0.4952440170193086,0.04225206788171009]],"imag":[[-0.11147941967285856,-0.883518731701235],[-0.8565236246783586,0.13897987888232213]]},{"name":"u","qubits":[1],"real":[[0.5590339446460515,0.0],[0.0,0.5590339446460515]],"imag":[[-0.8291447694663915,0.0],[0.0,0.8291447694663915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8743353003088639,0.0],[0.0,0.8743353003088639]],"imag":[[-0.4853223492008264,0.0],[0.0,0.4853223492008264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8061916954575579,-0.4625196896025293],[0.38292042457633796,-0.6891676447649014]],"imag":[[0.3260822431425279,0.17262924900602988],[-0.311604347409793,0.5303985638430715]]},{"name":"u","qubits":[1],"real":[[0.6125538181658908,-0.7904288834869262],[0.7904288834869262,0.6125538181658908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9287620889071128,0.37067638474671727],[-0.37067638474671727,0.9287620889071128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.661576808404798,-0.025288195401909005],[-0.3975433050643055,-0.3468470075221127]],"imag":[[0.3483603434988518,0.6635674079033709],[-0.5319027338309444,0.6623714635419253]]},{"name":"u","qubits":[1],"real":[[0.9988127253071202,0.0],[0.0,0.9988127253071202]],"imag":[[-0.04871488237246667,0.0],[0.0,0.04871488237246667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7505219109023215,0.0],[0.0,0.7505219109023215]],"imag":[[-0.6608455653596593,0.0],[0.0,0.6608455653596593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09162320750020969,-0.3330660089409413],[-0.3137792362217925,0.29476880675735945]],"imag":[[-0.9370517591317691,0.05105117279342014],[-0.12280789661703105,-0.8941879903059602]]},{"name":"u","qubits":[2],"real":[[0.7674185661660909,0.0],[0.0,0.7674185661660909]],"imag":[[0.6411464296894908,0.0],[0.0,-0.6411464296894908]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988907620605391,0.0],[0.0,0.988907620605391]],"imag":[[-0.1485318750591404,0.0],[0.0,0.1485318750591404]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.957245418575121,0.0],[0.0,0.957245418575121]],"imag":[[-0.2892770447459343,0.0],[0.0,0.2892770447459343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7738046965093786,0.0],[0.0,0.7738046965093786]],"imag":[[-0.6334242588187071,0.0],[0.0,0.6334242588187071]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7315213581486432,0.5054984267106056],[-0.5597228395601836,-0.7916286058666036]],"imag":[[-0.3672152489449181,0.27294835428664777],[-0.12938240370843193,-0.20807375341212878]]},{"name":"u","qubits":[1],"real":[[0.6984506655181563,0.0],[0.0,0.6984506655181563]],"imag":[[-0.7156582060154447,0.0],[0.0,0.7156582060154447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.801591750407808,0.0],[0.0,0.801591750407808]],"imag":[[0.5978717802992097,0.0],[0.0,-0.5978717802992097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9278388532403377,-0.35896669834480993],[-0.12855196209869618,0.10048524645592807]],"imag":[[0.02258410140773514,0.0987316072019845],[0.34939864599313514,-0.9226579509565995]]},{"name":"u","qubits":[1],"real":[[0.5932750389406298,-0.8049998311614693],[0.8049998311614693,0.5932750389406298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8962347354516941,0.44358009307207624],[-0.44358009307207624,0.8962347354516941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24618630551355455,0.27360582804010236],[-0.4153898251372352,-0.6605819881782178]],"imag":[[0.862060523794533,-0.34840178982774],[-0.15393261339021008,-0.6061249711089541]]},{"name":"u","qubits":[1],"real":[[0.7080415092924264,0.0],[0.0,0.7080415092924264]],"imag":[[0.7061708158221373,0.0],[0.0,-0.7061708158221373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7702174204594702,0.0],[0.0,0.7702174204594702]],"imag":[[0.6377814086509263,0.0],[0.0,-0.6377814086509263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9022273211542378,0.41811419765737423],[0.08198051660623397,0.3811128338300829]],"imag":[[0.0023869028456954293,-0.10564412607894313],[0.42339031466795335,0.8177853289417402]]},{"name":"u","qubits":[3],"real":[[0.7135846098655768,-0.70056905766883],[0.70056905766883,0.7135846098655768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942038790091347,0.1075111480879534],[-0.1075111480879534,0.9942038790091347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999587366094784,0.009084331476544503],[-0.009084331476544503,0.9999587366094784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824079912987418,0.1867472587010886],[-0.1867472587010886,0.9824079912987418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999997459446547,-0.0007128187891082926],[0.0007128187891082926,0.9999997459446547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999436589671342,-0.010615031390422334],[0.010615031390422334,0.9999436589671342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997533158583265,-0.022210525213990782],[0.022210525213990782,0.9997533158583265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.886682005897917,0.4623797361658989],[-0.4623797361658989,0.886682005897917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8094089162193399,-0.13983539207145054],[0.4648612836907184,0.04759212487889795]],"imag":[[0.35075472418120773,0.44974925562297674],[0.0757120646569332,-0.8808556407495574]]},{"name":"u","qubits":[1],"real":[[0.5956081735797524,0.0],[0.0,0.5956081735797524]],"imag":[[-0.8032751107590671,0.0],[0.0,0.8032751107590671]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8574083432344326,0.0],[0.0,0.8574083432344326]],"imag":[[0.5146366999660882,0.0],[0.0,-0.5146366999660882]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7728219931315103,0.29413376800123553],[0.42524306665641115,0.8075990361412371]],"imag":[[0.23462449769595645,-0.511060503790456],[0.4084921618266505,0.00928896176035604]]},{"name":"u","qubits":[1],"real":[[0.7940588482488226,-0.607840888323378],[0.607840888323378,0.7940588482488226]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9279073334894511,0.3728109178343582],[-0.3728109178343582,0.9279073334894511]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18245802925257681,0.982661409996908],[-0.7039841363548005,-0.1241170978973335]],"imag":[[0.00305046914033702,0.03280724770806503],[-0.6863716908207065,-0.13377288144558347]]},{"name":"u","qubits":[1],"real":[[0.6171169478631368,0.0],[0.0,0.6171169478631368]],"imag":[[-0.7868714460825774,0.0],[0.0,0.7868714460825774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9597352275692955,0.0],[0.0,0.9597352275692955]],"imag":[[-0.28090619958006025,0.0],[0.0,0.28090619958006025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9106040015161405,-0.2230357660229818],[0.15632997931516676,0.5663429564340421]],"imag":[[0.22346685047737855,-0.26667951971431053],[0.31052191022186043,-0.7472568076217405]]},{"name":"u","qubits":[2],"real":[[0.7973004462378191,0.0],[0.0,0.7973004462378191]],"imag":[[-0.6035826359571442,0.0],[0.0,0.6035826359571442]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999871204910863,0.0],[0.0,0.999871204910863]],"imag":[[-0.016049099354763022,0.0],[0.0,0.016049099354763022]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9689325001264913,0.0],[0.0,0.9689325001264913]],"imag":[[-0.24732531249070894,0.0],[0.0,0.24732531249070894]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8028204466361168,0.0],[0.0,0.8028204466361168]],"imag":[[-0.5962208738906966,0.0],[0.0,0.5962208738906966]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.13123001494303882,-0.34303000582310744],[-0.9468434784268313,0.005761260199896644]],"imag":[[-0.09086856965675787,0.9256630063535992],[-0.27930093731880773,-0.1595155843619184]]},{"name":"u","qubits":[1],"real":[[0.9131889875294243,0.0],[0.0,0.9131889875294243]],"imag":[[-0.40753634568586,0.0],[0.0,0.40753634568586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.481780524855338,0.0],[0.0,0.481780524855338]],"imag":[[-0.8762919181814443,0.0],[0.0,0.8762919181814443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7103988960763867,-0.19530072705697527],[0.23911925633422004,-0.5573011298087576]],"imag":[[-0.6373970639830204,0.22564577835690458],[0.17855075617158858,0.7748271158359176]]},{"name":"u","qubits":[1],"real":[[0.7398777042736018,-0.672741393641587],[0.672741393641587,0.7398777042736018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.90175899653624,0.43223918397798394],[-0.43223918397798394,0.90175899653624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.863544969342098,-0.46114766700107396],[-0.23097778322374019,0.6678677762720954]],"imag":[[-0.1978962001294825,0.04969918628843907],[-0.4022144248473859,0.5820871528552225]]},{"name":"u","qubits":[1],"real":[[0.9770458841482047,0.0],[0.0,0.9770458841482047]],"imag":[[-0.21302896579820535,0.0],[0.0,0.21302896579820535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.275862338296342,0.0],[0.0,0.275862338296342]],"imag":[[0.961197154755295,0.0],[0.0,-0.961197154755295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35576629436902407,-0.13122301190922342],[0.5183303641146972,0.629018511363163]],"imag":[[-0.7770669515852148,0.5023721904031571],[0.030511148482472654,0.5785658266934504]]},{"name":"u","qubits":[2],"real":[[0.7160780455187953,-0.6980202237227674],[0.6980202237227674,0.7160780455187953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9926385782454439,0.12111421460284393],[-0.12111421460284393,0.9926385782454439]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998868550629041,0.015042508847098679],[-0.015042508847098679,0.9998868550629041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9327154917552808,0.3606131049195312],[-0.3606131049195312,0.9327154917552808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11962251335231487,0.8089773352926092],[0.30064230729771946,-0.2067033913296691]],"imag":[[-0.18253451426374181,0.5458271488160373],[-0.9284319083618782,-0.07001501703947963]]},{"name":"u","qubits":[1],"real":[[0.2673914403584488,0.0],[0.0,0.2673914403584488]],"imag":[[0.963587991634928,0.0],[0.0,-0.963587991634928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9646595299544782,0.0],[0.0,0.9646595299544782]],"imag":[[0.26349950904699065,0.0],[0.0,-0.26349950904699065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4073051425853129,0.5326118843428055],[0.5131525393670127,0.7887366797506117]],"imag":[[-0.6773820470086075,0.30262297313785125],[0.3345602405474581,0.05136503481936211]]},{"name":"u","qubits":[1],"real":[[0.6861974017787063,-0.7274153736292303],[0.7274153736292303,0.6861974017787063]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8967663788789255,0.44250430699867693],[-0.44250430699867693,0.8967663788789255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.01360043548014584,0.5466288479466623],[0.4429955187782654,-0.7272942786811329]],"imag":[[-0.7276140603468373,-0.41423388312986215],[-0.5235912314799733,-0.025499507002118702]]},{"name":"u","qubits":[1],"real":[[0.9632846436594865,0.0],[0.0,0.9632846436594865]],"imag":[[-0.26848220665402767,0.0],[0.0,0.26848220665402767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.32511674583312394,0.0],[0.0,0.32511674583312394]],"imag":[[-0.9456738875420426,0.0],[0.0,0.9456738875420426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47870429146394566,0.3287524677528685],[-0.3769564318764832,-0.8492503123754873]],"imag":[[-0.7920580726938542,0.18817020423249275],[-0.037283498782292146,0.367814757881788]]},{"name":"u","qubits":[2],"real":[[0.9882180848292021,0.0],[0.0,0.9882180848292021]],"imag":[[0.15305233358725334,0.0],[0.0,-0.15305233358725334]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9480509271583581,0.0],[0.0,0.9480509271583581]],"imag":[[0.3181185934744737,0.0],[0.0,-0.3181185934744737]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9933867639834073,0.0],[0.0,0.9933867639834073]],"imag":[[0.11481610140818371,0.0],[0.0,-0.11481610140818371]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7500475790116555,0.0],[0.0,0.7500475790116555]],"imag":[[0.6613838743262149,0.0],[0.0,-0.6613838743262149]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06358655752440183,-0.9123197409258571],[-0.040991781384279016,-0.2406827420449651]],"imag":[[-0.23406144005339127,-0.3299161746554803],[0.9692737827060381,-0.02999709484913668]]},{"name":"u","qubits":[1],"real":[[0.9688784352809028,0.0],[0.0,0.9688784352809028]],"imag":[[0.24753702278170323,0.0],[0.0,-0.24753702278170323]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3699793128647818,0.0],[0.0,0.3699793128647818]],"imag":[[0.9290399927086583,0.0],[0.0,-0.9290399927086583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37161418527413104,0.3829185317060333],[-0.4792573994959902,-0.6562586847196916]],"imag":[[0.6797913456321447,-0.5031500986612021],[0.4124305623193103,0.41174982091471324]]},{"name":"u","qubits":[1],"real":[[0.664690570460947,-0.7471187626745167],[0.7471187626745167,0.664690570460947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8139521463396185,0.5809319267083952],[-0.5809319267083952,0.8139521463396185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.919308514793291,0.100611265249931],[0.023227662260015092,0.8725769687743823]],"imag":[[0.12593554555234163,-0.35901179131025096],[0.37211902491127974,0.3155904633691004]]},{"name":"u","qubits":[1],"real":[[0.8580538535174966,0.0],[0.0,0.8580538535174966]],"imag":[[0.5135597184980286,0.0],[0.0,-0.5135597184980286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5153878547005032,0.0],[0.0,0.5153878547005032]],"imag":[[0.8569570346448023,0.0],[0.0,-0.8569570346448023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6726870177937314,-0.266231004629077],[0.3195747541443148,0.6872828040634729]],"imag":[[0.36065433666030866,-0.5886779065958574],[0.5615092181375915,-0.33199656880570494]]},{"name":"u","qubits":[3],"real":[[0.9942204848970377,0.0],[0.0,0.9942204848970377]],"imag":[[0.10735747487296385,0.0],[0.0,-0.10735747487296385]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9121502350759192,0.0],[0.0,0.9121502350759192]],"imag":[[-0.40985600965576346,0.0],[0.0,0.40985600965576346]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9717051201738659,0.0],[0.0,0.9717051201738659]],"imag":[[0.2361972892052167,0.0],[0.0,-0.2361972892052167]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.871344350185388,0.0],[0.0,0.871344350185388]],"imag":[[0.4906720120406338,0.0],[0.0,-0.4906720120406338]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9987018894338735,0.0],[0.0,0.9987018894338735]],"imag":[[0.050936588433180406,0.0],[0.0,-0.050936588433180406]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9197122105372477,0.0],[0.0,0.9197122105372477]],"imag":[[-0.39259323706438115,0.0],[0.0,0.39259323706438115]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9200450631133054,0.0],[0.0,0.9200450631133054]],"imag":[[0.3918125595751545,0.0],[0.0,-0.3918125595751545]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9242312808859844,0.0],[0.0,0.9242312808859844]],"imag":[[-0.3818331303486545,0.0],[0.0,0.3818331303486545]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.4422448640294574,0.09360056214155439],[-0.35857682778022765,0.23232131549091364]],"imag":[[0.49193909634362093,-0.7440795256523149],[-0.658663847730584,-0.6193637062666677]]},{"name":"u","qubits":[1],"real":[[0.5231989632007265,0.0],[0.0,0.5231989632007265]],"imag":[[0.8522105637139714,0.0],[0.0,-0.8522105637139714]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9043440699377433,0.0],[0.0,0.9043440699377433]],"imag":[[0.4268041742631367,0.0],[0.0,-0.4268041742631367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8488899781869763,-0.30629266403141586],[0.0520057894526559,0.28569018994053885]],"imag":[[-0.4307753677604563,0.0017864560159597392],[-0.3018506010064661,0.9080543639602093]]},{"name":"u","qubits":[1],"real":[[0.6865192811812114,-0.7271115984265639],[0.7271115984265639,0.6865192811812114]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9782754374882984,0.20730935436462664],[-0.20730935436462664,0.9782754374882984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7056448897078185,0.32682469264513875],[-0.2807003000001025,0.6885101361675511]],"imag":[[0.19933318751617843,0.5962526228548531],[0.619305184512235,-0.2522344592054373]]},{"name":"u","qubits":[1],"real":[[0.9999581619229341,0.0],[0.0,0.9999581619229341]],"imag":[[0.009147371409713724,0.0],[0.0,-0.009147371409713724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7177630660584072,0.0],[0.0,0.7177630660584072]],"imag":[[0.6962874270029832,0.0],[0.0,-0.6962874270029832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01773390765137073,0.12039822654814243],[0.05961589372064858,0.6532240992576337]],"imag":[[0.9692227946332796,-0.2140022194434685],[-0.23819871556865427,-0.7162440877706323]]},{"name":"u","qubits":[2],"real":[[0.9277064097070715,0.0],[0.0,0.9277064097070715]],"imag":[[-0.3733106178350879,0.0],[0.0,0.3733106178350879]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999942972374629,0.0],[0.0,0.9999942972374629]],"imag":[[0.003377201882123648,0.0],[0.0,-0.003377201882123648]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9694526279122798,0.0],[0.0,0.9694526279122798]],"imag":[[0.2452786216407265,0.0],[0.0,-0.2452786216407265]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7974332667952407,0.0],[0.0,0.7974332667952407]],"imag":[[-0.6034071469648586,0.0],[0.0,0.6034071469648586]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.029039377787341922,-0.2950548237633414],[0.1660418642039907,0.6787159829427603]],"imag":[[0.9538497666703625,0.04764439247805748],[0.24851043537904613,-0.6708332708933148]]},{"name":"u","qubits":[1],"real":[[0.7148046420454061,0.0],[0.0,0.7148046420454061]],"imag":[[-0.6993241907086719,0.0],[0.0,0.6993241907086719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7552052009344921,0.0],[0.0,0.7552052009344921]],"imag":[[-0.6554884472525,0.0],[0.0,0.6554884472525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8097425434951531,-0.011491482073530906],[0.5083832289284036,0.40551681601043726]],"imag":[[-0.017730608558710968,0.5864047958653579],[-0.2924878310604882,0.7011087456012932]]},{"name":"u","qubits":[1],"real":[[0.8504455066688351,-0.526063152280017],[0.526063152280017,0.8504455066688351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9672384849033872,0.25386948087905337],[-0.25386948087905337,0.9672384849033872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7846649692984873,-0.4701412036397368],[0.1535859822207741,0.33375154987365957]],"imag":[[-0.3142597374982636,0.2539861255728473],[0.5118134908427157,0.7765746581067422]]},{"name":"u","qubits":[1],"real":[[0.5218313268842122,0.0],[0.0,0.5218313268842122]],"imag":[[0.8530486892799628,0.0],[0.0,-0.8530486892799628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9865850077165917,0.0],[0.0,0.9865850077165917]],"imag":[[0.1632483462361947,0.0],[0.0,-0.1632483462361947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8183995407564231,0.31230305007441617],[0.38511948641761695,0.5580403805615134]],"imag":[[-0.4186097196147241,-0.2396975161489473],[0.08167665220360767,-0.7304812381772737]]},{"name":"u","qubits":[2],"real":[[0.7300439767819529,-0.6834001697134641],[0.6834001697134641,0.7300439767819529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954702074029634,0.09507400366609664],[-0.09507400366609664,0.9954702074029634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994049659756992,0.03449223076450085],[-0.03449223076450085,0.9994049659756992]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9415215787245935,0.3369526922224379],[-0.3369526922224379,0.9415215787245935]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.664583247674856,0.07228258888094784],[0.23768291869857835,0.3411850937160754]],"imag":[[-0.4536949025385413,-0.5892921768233076],[-0.5440559460932392,0.7287679256837996]]},{"name":"u","qubits":[1],"real":[[0.778527403531861,0.0],[0.0,0.778527403531861]],"imag":[[0.6276106133184324,0.0],[0.0,-0.6276106133184324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9309244553735918,0.0],[0.0,0.9309244553735918]],"imag":[[0.36521179935399334,0.0],[0.0,-0.36521179935399334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9268187975822186,-0.1730016062772214],[0.11600839448918164,0.37376114021248374]],"imag":[[0.20126403003645277,0.2656504298645822],[-0.29502840383559414,0.8716667387283558]]},{"name":"u","qubits":[1],"real":[[0.7699609766194236,-0.6380909766508718],[0.6380909766508718,0.7699609766194236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9786339871457153,0.2056101145451749],[-0.2056101145451749,0.9786339871457153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5985256067312432,0.34650416370716147],[-0.26835014751258357,-0.39211374910659946]],"imag":[[-0.680806215666964,0.24125683271116855],[0.32597268769975013,0.817298484621954]]},{"name":"u","qubits":[1],"real":[[0.9941289714514527,0.0],[0.0,0.9941289714514527]],"imag":[[0.10820160867970806,0.0],[0.0,-0.10820160867970806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8572536247604672,0.0],[0.0,0.8572536247604672]],"imag":[[-0.5148943802713719,0.0],[0.0,0.5148943802713719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21284406278225898,0.14179589791079616],[-0.13910456512970557,-0.2814596561000689]],"imag":[[0.9661956267675462,0.03251675090290464],[0.04258327974318079,-0.948481442219309]]},{"name":"u","qubits":[2],"real":[[0.9357184262764335,0.0],[0.0,0.9357184262764335]],"imag":[[-0.3527478231353874,0.0],[0.0,0.3527478231353874]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9595105580081368,0.0],[0.0,0.9595105580081368]],"imag":[[-0.28167266298118826,0.0],[0.0,0.28167266298118826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9951961692459491,0.0],[0.0,0.9951961692459491]],"imag":[[0.09790089232580121,0.0],[0.0,-0.09790089232580121]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.739250098894846,0.0],[0.0,0.739250098894846]],"imag":[[-0.6734309847964826,0.0],[0.0,0.6734309847964826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16375990258503592,-0.39086969648640524],[0.4421216898245529,-0.6686863444556511]],"imag":[[-0.7241404224773261,-0.5440810814651844],[0.5033207269985821,-0.3225759288893686]]},{"name":"u","qubits":[1],"real":[[0.9526763749953302,0.0],[0.0,0.9526763749953302]],"imag":[[0.30398638871791106,0.0],[0.0,-0.30398638871791106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.761526815037866,0.0],[0.0,0.761526815037866]],"imag":[[-0.6481334044610599,0.0],[0.0,0.6481334044610599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5021272227081168,-0.14323922159583954],[0.28606914968864555,-0.2544800060309914]],"imag":[[0.7067082780348015,-0.47740358960646356],[-0.4081618595225845,-0.8287389604440882]]},{"name":"u","qubits":[1],"real":[[0.9453710230440997,-0.3259963631523399],[0.3259963631523399,0.9453710230440997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9746836177109802,0.2235885626901245],[-0.2235885626901245,0.9746836177109802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24336891834727697,-0.3866381683128332],[0.05545828232001408,0.7769782189658622]],"imag":[[0.840612289914865,0.29095270136271395],[0.4806942131424893,-0.40269380380889114]]},{"name":"u","qubits":[1],"real":[[0.9036737517938889,0.0],[0.0,0.9036737517938889]],"imag":[[-0.42822161355863025,0.0],[0.0,0.42822161355863025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7092094878618144,0.0],[0.0,0.7092094878618144]],"imag":[[-0.7049978030652173,0.0],[0.0,0.7049978030652173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6726605188616419,-0.019268632136049346],[-0.051455595200108784,-0.5872320785290366]],"imag":[[-0.5503799486463055,-0.4942048748327786],[-0.4918963917487902,0.6407407802329977]]}]}

==> anc/matched_benchmark/results/main_n6_i2_result.json <==
{
  "case": "main_n6_i2",
  "n": 6,
  "generator": 2,
  "M": 42,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.012626906806902635,
  "c": 0.018042195912175804,
  "l": 0.2677861589595422,
  "target_sha256": "0c1890e2d8840130760be9e7589eb4ba405c8294007139e145a1a3a8c3701f0c",
  "target_unitarity_defect": 2.3888787627776196e-15,
  "structured": {
    "raw": {
      "cx": 1208,
      "one_qubit": 1286,
      "total": 2494
    },
    "optimized": {
      "cx": 1162,
      "one_qubit": 1175,
      "total": 2337
    },
    "depth": 2077,
    "timing_samples": [
      {
        "construction_s": 0.02576381799997307,
        "optimization_s": 0.010016258000007383,
        "total_s": 0.035780075999980454
      },
      {
        "construction_s": 0.018694215999971675,
        "optimization_s": 0.009717365000028622,
        "total_s": 0.028411581000000297
      },
      {
        "construction_s": 0.016041483999970296,
        "optimization_s": 0.010535482000022967,
        "total_s": 0.026576965999993263
      }
    ],
    "median_construction_s": 0.018694215999971675,
    "median_optimization_s": 0.010016258000007383,
    "median_total_s": 0.028411581000000297,
    "validation_s": 0.044868413000017426,
    "phase_aligned_op_error": 2.986176545257111e-14,
    "phase_aligned_fro_error": 1.7908691300570294e-13,
    "alignment_phase": -1.729408025324853e-16,
    "ordinary_op_error": 2.985953921218124e-14,
    "unitarity_defect": 5.968605523299541e-14,
    "padding_leakage_op": 3.545698743740871e-15,
    "padding_action_error_op": 2.981230056701299e-14,
    "structure_checks": {
      "generator": 2,
      "reflection_count": 12,
      "core_reflections": 8,
      "spectator_reflections": 4,
      "active_coordinate_bound": 22,
      "actual_active_coordinates": 22,
      "rank_U_minus_I": 12,
      "block_off_pattern_error": 3.020076234787042e-15,
      "fixed_coordinate_error": 1.2899633508799145e-15,
      "unitarity_error": 5.018297812976533e-15,
      "reflection_product_error": 4.564018328740668e-15,
      "normal_Schur_error": 1.7589736106093051e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2304,
      "one_qubit": 3072,
      "total": 5376
    },
    "optimized": {
      "cx": 2304,
      "one_qubit": 2960,
      "total": 5264
    },
    "depth": 4405,
    "timing_samples": [
      {
        "construction_s": 0.12430598499997814,
        "optimization_s": 0.03413402699999324,
        "total_s": 0.15844001199997138
      },
      {
        "construction_s": 0.14708535100004383,
        "optimization_s": 0.026554922000002534,
        "total_s": 0.17364027300004636
      },
      {
        "construction_s": 0.10268614500000695,
        "optimization_s": 0.024710852999987765,
        "total_s": 0.1273969979999947
      }
    ],
    "median_construction_s": 0.12430598499997814,
    "median_optimization_s": 0.026554922000002534,
    "median_total_s": 0.15844001199997138,
    "validation_s": 0.1178549750000002,
    "phase_aligned_op_error": 3.285273157620699e-14,
    "phase_aligned_fro_error": 1.5356874307664156e-13,
    "alignment_phase": -8.124040125029493e-16,
    "ordinary_op_error": 3.2308084455045024e-14,
    "unitarity_defect": 4.088943369015422e-14,
    "padding_leakage_op": 1.7875765574650318e-14,
    "padding_action_error_op": 3.0401494271757626e-14
  },
  "cx_reduction_fraction": 0.4956597222222222
}

==> anc/matched_benchmark/results/main_n6_i2_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.5176450688287687,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.8334325410460052,0.0],[0.0,0.8334325410460052]],"imag":[[0.55262120799477,-0.0],[-0.0,-0.55262120799477]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[-0.5585122857280963,-0.0],[-0.0,0.5585122857280963]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8392088723345843,0.0],[0.0,0.8392088723345843]],"imag":[[0.5438092207704053,-0.0],[-0.0,-0.5438092207704053]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[-0.19856359783456237,-0.0],[-0.0,0.19856359783456237]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[-0.5585122857280963,-0.0],[-0.0,0.5585122857280963]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8392088723345843,0.0],[0.0,0.8392088723345843]],"imag":[[0.5438092207704053,-0.0],[-0.0,-0.5438092207704053]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834346798080034,0.0],[0.0,0.9834346798080034]],"imag":[[0.1812628769244541,-0.0],[-0.0,-0.1812628769244541]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[-0.19856359783456243,-0.0],[-0.0,0.19856359783456243]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[-0.19856359783456243,-0.0],[-0.0,0.19856359783456243]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.19161459784578688,-0.0],[-0.0,-0.19161459784578688]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[-0.5585122857280963,-0.0],[-0.0,0.5585122857280963]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8392088723345843,0.0],[0.0,0.8392088723345843]],"imag":[[0.5438092207704053,-0.0],[-0.0,-0.5438092207704053]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9779414721382261,0.0],[0.0,0.9779414721382261]],"imag":[[-0.2088790967811742,-0.0],[-0.0,0.2088790967811742]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9834346798080034,0.0],[0.0,0.9834346798080034]],"imag":[[0.1812628769244541,-0.0],[-0.0,-0.1812628769244541]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834346798080034,0.0],[0.0,0.9834346798080034]],"imag":[[0.1812628769244541,-0.0],[-0.0,-0.1812628769244541]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6927551912455594,0.7211728260287741],[-0.7211728260287741,0.6927551912455594]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6927551912455594,-0.7211728260287741],[0.7211728260287741,0.6927551912455594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834346798080034,0.0],[0.0,0.9834346798080034]],"imag":[[-0.1812628769244541,0.0],[0.0,0.1812628769244541]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834346798080034,0.0],[0.0,0.9834346798080034]],"imag":[[-0.1812628769244541,0.0],[0.0,0.1812628769244541]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9779414721382261,0.0],[0.0,0.9779414721382261]],"imag":[[0.2088790967811742,0.0],[0.0,-0.2088790967811742]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8392088723345843,0.0],[0.0,0.8392088723345843]],"imag":[[-0.5438092207704053,0.0],[0.0,0.5438092207704053]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[0.5585122857280963,0.0],[0.0,-0.5585122857280963]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.19161459784578688,0.0],[0.0,0.19161459784578688]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[0.19856359783456243,0.0],[0.0,-0.19856359783456243]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[0.19856359783456243,0.0],[0.0,-0.19856359783456243]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9834346798080034,0.0],[0.0,0.9834346798080034]],"imag":[[-0.1812628769244541,0.0],[0.0,0.1812628769244541]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8392088723345843,0.0],[0.0,0.8392088723345843]],"imag":[[-0.5438092207704053,0.0],[0.0,0.5438092207704053]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[0.5585122857280963,0.0],[0.0,-0.5585122857280963]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9800880050357693,0.0],[0.0,0.9800880050357693]],"imag":[[0.19856359783456237,0.0],[0.0,-0.19856359783456237]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8392088723345843,0.0],[0.0,0.8392088723345843]],"imag":[[-0.5438092207704053,0.0],[0.0,0.5438092207704053]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8294962487502745,0.0],[0.0,0.8294962487502745]],"imag":[[0.5585122857280963,0.0],[0.0,-0.5585122857280963]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7846094336380743,0.0],[0.0,0.7846094336380743]],"imag":[[-0.6199903520589172,0.0],[0.0,0.6199903520589172]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9692756855519818,0.0],[0.0,0.9692756855519818]],"imag":[[0.24597692045745984,-0.0],[-0.0,-0.24597692045745984]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.897446571883811,0.0],[0.0,0.897446571883811]],"imag":[[-0.44112316943683144,-0.0],[-0.0,0.44112316943683144]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9982200696128375,0.0],[0.0,0.9982200696128375]],"imag":[[-0.05963801323100847,-0.0],[-0.0,0.05963801323100847]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9669256546280729,0.0],[0.0,0.9669256546280729]],"imag":[[0.2550583823795501,-0.0],[-0.0,-0.2550583823795501]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9965452749179902,0.0],[0.0,0.9965452749179902]],"imag":[[0.08305127957248672,-0.0],[-0.0,-0.08305127957248672]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6652838212608723,0.0],[0.0,0.6652838212608723]],"imag":[[0.7465905418424023,-0.0],[-0.0,-0.7465905418424023]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8544271003299323,0.0],[0.0,0.8544271003299323]],"imag":[[0.5195712946476005,-0.0],[-0.0,-0.5195712946476005]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.972396687569704,0.0],[0.0,0.972396687569704]],"imag":[[-0.2333338423878275,-0.0],[-0.0,0.2333338423878275]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7416945037546979,0.0],[0.0,0.7416945037546979]],"imag":[[-0.6707378497595557,-0.0],[-0.0,0.6707378497595557]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981509707007405,0.0],[0.0,0.9981509707007405]],"imag":[[0.060783547849473894,-0.0],[-0.0,-0.060783547849473894]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.935978851188491,0.0],[0.0,0.935978851188491]],"imag":[[-0.3520562314856431,-0.0],[-0.0,0.3520562314856431]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9006613030626058,0.0],[0.0,0.9006613030626058]],"imag":[[-0.43452182587940147,-0.0],[-0.0,0.43452182587940147]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9874535618934637,0.0],[0.0,0.9874535618934637]],"imag":[[0.15790966754417357,-0.0],[-0.0,-0.15790966754417357]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979886950563308,0.0],[0.0,0.9979886950563308]],"imag":[[0.06339214888108809,-0.0],[-0.0,-0.06339214888108809]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,0.01880327064663787],[-0.01880327064663787,0.9998232028778834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,-0.01880327064663784],[0.01880327064663784,0.9998232028778834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,-0.01880327064663784],[0.01880327064663784,0.9998232028778834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,0.01880327064663787],[-0.01880327064663787,0.9998232028778834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7984617583510601,0.60204553021423],[-0.60204553021423,0.7984617583510601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903082008457016,0.13888724685063655],[-0.13888724685063655,0.9903082008457016]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903082008457016,0.13888724685063655],[-0.13888724685063655,0.9903082008457016]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999989843837271,-0.001425212796152458],[0.001425212796152458,0.9999989843837271]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999989843837271,-0.001425212796152458],[0.001425212796152458,0.9999989843837271]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7125893501507995,0.701581369515797],[-0.701581369515797,0.7125893501507995]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7125893501507995,0.701581369515797],[-0.701581369515797,0.7125893501507995]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6909466711006039,0.7229057322327676],[-0.7229057322327676,0.6909466711006039]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7984564955459614,0.6020415620238277],[-0.6020415620238277,0.7984564955459614]],"imag":[[0.0028990118193643957,0.0021858743886381394],[0.0021858743886381394,-0.0028990118193643957]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"u","qubits":[3],"real":[[0.6909466711006039,-0.7229057322327676],[0.7229057322327676,0.6909466711006039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7125893501507995,-0.701581369515797],[0.701581369515797,0.7125893501507995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7125893501507995,-0.701581369515797],[0.701581369515797,0.7125893501507995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999989843837271,0.001425212796152458],[-0.001425212796152458,0.9999989843837271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999989843837271,0.001425212796152458],[-0.001425212796152458,0.9999989843837271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7984617583510601,-0.60204553021423],[0.60204553021423,0.7984617583510601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903082008457016,-0.13888724685063655],[0.13888724685063655,0.9903082008457016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903082008457016,-0.13888724685063655],[0.13888724685063655,0.9903082008457016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7984617583510601,-0.60204553021423],[0.60204553021423,0.7984617583510601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,-0.01880327064663787],[0.01880327064663787,0.9998232028778834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,0.01880327064663784],[-0.01880327064663784,0.9998232028778834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,0.01880327064663784],[-0.01880327064663784,0.9998232028778834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998232028778834,-0.01880327064663787],[0.01880327064663787,0.9998232028778834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9979886950563308,0.0],[0.0,0.9979886950563308]],"imag":[[-0.06339214888108809,0.0],[0.0,0.06339214888108809]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9874535618934637,0.0],[0.0,0.9874535618934637]],"imag":[[-0.15790966754417357,0.0],[0.0,0.15790966754417357]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9006613030626058,0.0],[0.0,0.9006613030626058]],"imag":[[0.43452182587940147,0.0],[0.0,-0.43452182587940147]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.935978851188491,0.0],[0.0,0.935978851188491]],"imag":[[0.3520562314856431,0.0],[0.0,-0.3520562314856431]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9981509707007405,0.0],[0.0,0.9981509707007405]],"imag":[[-0.060783547849473894,0.0],[0.0,0.060783547849473894]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7416945037546979,0.0],[0.0,0.7416945037546979]],"imag":[[0.6707378497595557,0.0],[0.0,-0.6707378497595557]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.972396687569704,0.0],[0.0,0.972396687569704]],"imag":[[0.2333338423878275,0.0],[0.0,-0.2333338423878275]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8544271003299323,0.0],[0.0,0.8544271003299323]],"imag":[[-0.5195712946476005,0.0],[0.0,0.5195712946476005]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.6652838212608723,0.0],[0.0,0.6652838212608723]],"imag":[[-0.7465905418424023,0.0],[0.0,0.7465905418424023]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9965452749179902,0.0],[0.0,0.9965452749179902]],"imag":[[-0.08305127957248672,0.0],[0.0,0.08305127957248672]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9669256546280729,0.0],[0.0,0.9669256546280729]],"imag":[[-0.2550583823795501,0.0],[0.0,0.2550583823795501]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9982200696128375,0.0],[0.0,0.9982200696128375]],"imag":[[0.05963801323100847,0.0],[0.0,-0.05963801323100847]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.897446571883811,0.0],[0.0,0.897446571883811]],"imag":[[0.44112316943683144,0.0],[0.0,-0.44112316943683144]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9692756855519818,0.0],[0.0,0.9692756855519818]],"imag":[[-0.24597692045745984,0.0],[0.0,0.24597692045745984]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.5373682835723377,0.0],[0.0,0.5373682835723377]],"imag":[[0.8433476909380374,0.0],[0.0,-0.8433476909380374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.98348429316867,0.0],[0.0,0.98348429316867]],"imag":[[0.1809934946082911,-0.0],[-0.0,-0.1809934946082911]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9555767377450366,0.0],[0.0,0.9555767377450366]],"imag":[[-0.29474242701137116,-0.0],[-0.0,0.29474242701137116]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9794243997041774,0.0],[0.0,0.9794243997041774]],"imag":[[0.20181141014350934,-0.0],[-0.0,-0.20181141014350934]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8529292090297492,0.0],[0.0,0.8529292090297492]],"imag":[[-0.5220265935600278,-0.0],[-0.0,0.5220265935600278]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.821019812798988,0.0],[0.0,0.821019812798988]],"imag":[[0.570899699589617,-0.0],[-0.0,-0.570899699589617]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9512786457482093,0.0],[0.0,0.9512786457482093]],"imag":[[-0.30833251230360514,-0.0],[-0.0,0.30833251230360514]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.985113520743084,0.0],[0.0,0.985113520743084]],"imag":[[-0.1719050646408227,-0.0],[-0.0,0.1719050646408227]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9772901252904846,0.0],[0.0,0.9772901252904846]],"imag":[[-0.2119056653553862,-0.0],[-0.0,0.2119056653553862]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9775192831397442,0.0],[0.0,0.9775192831397442]],"imag":[[-0.21084603645779215,-0.0],[-0.0,0.21084603645779215]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9876211186322661,0.0],[0.0,0.9876211186322661]],"imag":[[-0.15685829921158553,-0.0],[-0.0,0.15685829921158553]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998953574840093,0.0],[0.0,0.9998953574840093]],"imag":[[-0.014466308510647303,-0.0],[-0.0,0.014466308510647303]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9511333267697689,0.0],[0.0,0.9511333267697689]],"imag":[[0.3087804959965444,-0.0],[-0.0,-0.3087804959965444]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995365499771132,0.0],[0.0,0.9995365499771132]],"imag":[[0.030441505545060712,-0.0],[-0.0,-0.030441505545060712]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9557154448071599,0.0],[0.0,0.9557154448071599]],"imag":[[0.2942923521892009,-0.0],[-0.0,-0.2942923521892009]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,0.10907284117153751],[-0.10907284117153751,0.9940337596474118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,-0.10907284117153751],[0.10907284117153751,0.9940337596474118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,-0.10907284117153751],[0.10907284117153751,0.9940337596474118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,0.10907284117153751],[-0.10907284117153751,0.9940337596474118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.858558878658442,0.5127149811315821],[-0.5127149811315821,0.858558878658442]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.969637045121377,0.24454856517322815],[-0.24454856517322815,0.969637045121377]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.969637045121377,0.24454856517322815],[-0.24454856517322815,0.969637045121377]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998071040592,0.0006211214409399302],[-0.0006211214409399302,0.9999998071040592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998071040592,0.0006211214409399302],[-0.0006211214409399302,0.9999998071040592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.912953061115916,0.4080645882689142],[-0.4080645882689142,0.912953061115916]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.912953061115916,0.4080645882689142],[-0.4080645882689142,0.912953061115916]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6857391611149334,0.7278473761121815],[-0.7278473761121815,0.6857391611149334]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8576720089947467,0.5121853594897929],[-0.5121853594897929,0.8576720089947467]],"imag":[[-0.03901375539673905,-0.023298270345031197],[-0.023298270345031197,0.03901375539673905]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"u","qubits":[3],"real":[[0.6857391611149334,-0.7278473761121815],[0.7278473761121815,0.6857391611149334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.912953061115916,-0.4080645882689142],[0.4080645882689142,0.912953061115916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.912953061115916,-0.4080645882689142],[0.4080645882689142,0.912953061115916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998071040592,-0.0006211214409399302],[0.0006211214409399302,0.9999998071040592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998071040592,-0.0006211214409399302],[0.0006211214409399302,0.9999998071040592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.858558878658442,-0.5127149811315821],[0.5127149811315821,0.858558878658442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.969637045121377,-0.24454856517322815],[0.24454856517322815,0.969637045121377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.969637045121377,-0.24454856517322815],[0.24454856517322815,0.969637045121377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.858558878658442,-0.5127149811315821],[0.5127149811315821,0.858558878658442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,-0.10907284117153751],[0.10907284117153751,0.9940337596474118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,0.10907284117153751],[-0.10907284117153751,0.9940337596474118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,0.10907284117153751],[-0.10907284117153751,0.9940337596474118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940337596474118,-0.10907284117153751],[0.10907284117153751,0.9940337596474118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9557154448071599,0.0],[0.0,0.9557154448071599]],"imag":[[-0.2942923521892009,0.0],[0.0,0.2942923521892009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995365499771132,0.0],[0.0,0.9995365499771132]],"imag":[[-0.030441505545060712,0.0],[0.0,0.030441505545060712]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9511333267697689,0.0],[0.0,0.9511333267697689]],"imag":[[-0.3087804959965444,0.0],[0.0,0.3087804959965444]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998953574840093,0.0],[0.0,0.9998953574840093]],"imag":[[0.014466308510647303,0.0],[0.0,-0.014466308510647303]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9876211186322661,0.0],[0.0,0.9876211186322661]],"imag":[[0.15685829921158553,0.0],[0.0,-0.15685829921158553]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9775192831397442,0.0],[0.0,0.9775192831397442]],"imag":[[0.21084603645779215,0.0],[0.0,-0.21084603645779215]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9772901252904846,0.0],[0.0,0.9772901252904846]],"imag":[[0.2119056653553862,0.0],[0.0,-0.2119056653553862]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.985113520743084,0.0],[0.0,0.985113520743084]],"imag":[[0.1719050646408227,0.0],[0.0,-0.1719050646408227]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9512786457482093,0.0],[0.0,0.9512786457482093]],"imag":[[0.30833251230360514,0.0],[0.0,-0.30833251230360514]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.821019812798988,0.0],[0.0,0.821019812798988]],"imag":[[-0.570899699589617,0.0],[0.0,0.570899699589617]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8529292090297492,0.0],[0.0,0.8529292090297492]],"imag":[[0.5220265935600278,0.0],[0.0,-0.5220265935600278]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9794243997041774,0.0],[0.0,0.9794243997041774]],"imag":[[-0.20181141014350934,0.0],[0.0,0.20181141014350934]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9555767377450366,0.0],[0.0,0.9555767377450366]],"imag":[[0.29474242701137116,0.0],[0.0,-0.29474242701137116]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.98348429316867,0.0],[0.0,0.98348429316867]],"imag":[[-0.1809934946082911,0.0],[0.0,0.1809934946082911]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9388553534983125,0.0],[0.0,0.9388553534983125]],"imag":[[-0.3443118139238887,0.0],[0.0,0.3443118139238887]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9819424327738556,0.0],[0.0,0.9819424327738556]],"imag":[[-0.1891799638390969,-0.0],[-0.0,0.1891799638390969]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9732697538231982,0.0],[0.0,0.9732697538231982]],"imag":[[-0.22966494354370035,-0.0],[-0.0,0.22966494354370035]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8336596377973198,0.0],[0.0,0.8336596377973198]],"imag":[[0.5522785604272916,-0.0],[-0.0,-0.5522785604272916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9823509810405134,0.0],[0.0,0.9823509810405134]],"imag":[[-0.18704691937784168,-0.0],[-0.0,0.18704691937784168]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8886500034367653,0.0],[0.0,0.8886500034367653]],"imag":[[0.45858605669147545,-0.0],[-0.0,-0.45858605669147545]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9550584070176955,0.0],[0.0,0.9550584070176955]],"imag":[[-0.29641767691017007,-0.0],[-0.0,0.29641767691017007]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9831846883417437,0.0],[0.0,0.9831846883417437]],"imag":[[-0.1826139879920167,-0.0],[-0.0,0.1826139879920167]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9817408060169538,0.0],[0.0,0.9817408060169538]],"imag":[[-0.19022352588778796,-0.0],[-0.0,0.19022352588778796]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9777960891243346,0.0],[0.0,0.9777960891243346]],"imag":[[-0.2095586030044017,-0.0],[-0.0,0.2095586030044017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9821535262320216,0.0],[0.0,0.9821535262320216]],"imag":[[-0.1880809690266557,-0.0],[-0.0,0.1880809690266557]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9769819064830614,0.0],[0.0,0.9769819064830614]],"imag":[[0.21332218451141616,-0.0],[-0.0,-0.21332218451141616]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903299620423046,0.0],[0.0,0.9903299620423046]],"imag":[[-0.13873199443995435,-0.0],[-0.0,0.13873199443995435]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8654704637551622,0.0],[0.0,0.8654704637551622]],"imag":[[-0.5009599548541025,-0.0],[-0.0,0.5009599548541025]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.782669081139693,0.0],[0.0,0.782669081139693]],"imag":[[0.6224380366172593,-0.0],[-0.0,-0.6224380366172593]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988639625720481,-0.04765274677147103],[0.04765274677147103,0.9988639625720481]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989010069867893,0.04686980094664646],[-0.04686980094664646,0.9989010069867893]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988639625720481,0.047652746771471015],[-0.047652746771471015,0.9988639625720481]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989010069867893,-0.04686980094664642],[0.04686980094664642,0.9989010069867893]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8125166419076645,0.5829379955219013],[-0.5829379955219013,0.8125166419076645]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9934747443375179,0.11405232292024346],[-0.11405232292024346,0.9934747443375179]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9867354369646609,0.16233661767500157],[-0.16233661767500157,0.9867354369646609]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.99999354572044,0.003592842532352677],[-0.003592842532352677,0.99999354572044]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999948673860529,0.00320393532245191],[-0.00320393532245191,0.9999948673860529]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7986146096945455,0.6018427578549307],[-0.6018427578549307,0.7986146096945455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7933670704982817,0.6087435350366971],[-0.6087435350366971,0.7933670704982817]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7221507838940794,0.691735675906026],[-0.691735675906026,0.7221507838940794]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7822436078857922,0.6211338649161916],[-0.6211338649161916,0.7822436078857922]],"imag":[[-0.037457179233199314,-0.02974255368970996],[-0.02974255368970996,0.037457179233199314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.7221507838940794,-0.691735675906026],[0.691735675906026,0.7221507838940794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.7933670704982817,-0.6087435350366971],[0.6087435350366971,0.7933670704982817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7986146096945455,-0.6018427578549307],[0.6018427578549307,0.7986146096945455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999948673860529,-0.00320393532245191],[0.00320393532245191,0.9999948673860529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.99999354572044,-0.003592842532352677],[0.003592842532352677,0.99999354572044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7831398996056126,-0.6218455577116484],[0.6218455577116484,0.7831398996056126]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9867354369646609,-0.16233661767500157],[0.16233661767500157,0.9867354369646609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9934747443375179,-0.11405232292024346],[0.11405232292024346,0.9934747443375179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8125166419076645,-0.5829379955219013],[0.5829379955219013,0.8125166419076645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989010069867893,0.04686980094664642],[-0.04686980094664642,0.9989010069867893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988639625720481,-0.047652746771471015],[0.047652746771471015,0.9988639625720481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989010069867893,-0.04686980094664646],[0.04686980094664646,0.9989010069867893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988639625720481,0.04765274677147103],[-0.04765274677147103,0.9988639625720481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.782669081139693,0.0],[0.0,0.782669081139693]],"imag":[[-0.6224380366172593,0.0],[0.0,0.6224380366172593]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8654704637551622,0.0],[0.0,0.8654704637551622]],"imag":[[0.5009599548541025,0.0],[0.0,-0.5009599548541025]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903299620423046,0.0],[0.0,0.9903299620423046]],"imag":[[0.13873199443995435,0.0],[0.0,-0.13873199443995435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9769819064830614,0.0],[0.0,0.9769819064830614]],"imag":[[-0.21332218451141616,0.0],[0.0,0.21332218451141616]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9821535262320216,0.0],[0.0,0.9821535262320216]],"imag":[[0.1880809690266557,0.0],[0.0,-0.1880809690266557]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9777960891243346,0.0],[0.0,0.9777960891243346]],"imag":[[0.2095586030044017,0.0],[0.0,-0.2095586030044017]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9817408060169538,0.0],[0.0,0.9817408060169538]],"imag":[[0.19022352588778796,0.0],[0.0,-0.19022352588778796]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9831846883417437,0.0],[0.0,0.9831846883417437]],"imag":[[0.1826139879920167,0.0],[0.0,-0.1826139879920167]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9550584070176955,0.0],[0.0,0.9550584070176955]],"imag":[[0.29641767691017007,0.0],[0.0,-0.29641767691017007]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8886500034367653,0.0],[0.0,0.8886500034367653]],"imag":[[-0.45858605669147545,0.0],[0.0,0.45858605669147545]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9823509810405134,0.0],[0.0,0.9823509810405134]],"imag":[[0.18704691937784168,0.0],[0.0,-0.18704691937784168]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8336596377973198,0.0],[0.0,0.8336596377973198]],"imag":[[-0.5522785604272916,0.0],[0.0,0.5522785604272916]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9732697538231982,0.0],[0.0,0.9732697538231982]],"imag":[[0.22966494354370035,0.0],[0.0,-0.22966494354370035]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9819424327738556,0.0],[0.0,0.9819424327738556]],"imag":[[0.1891799638390969,0.0],[0.0,-0.1891799638390969]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.7021585247908118,0.0],[0.0,0.7021585247908118]],"imag":[[-0.7120206500261007,0.0],[0.0,0.7120206500261007]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8293098671099033,0.0],[0.0,0.8293098671099033]],"imag":[[0.558788998025332,-0.0],[-0.0,-0.558788998025332]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9892734594764223,0.0],[0.0,0.9892734594764223]],"imag":[[0.14607539962482205,-0.0],[-0.0,-0.14607539962482205]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.552394121366447,0.0],[0.0,0.552394121366447]],"imag":[[-0.8335830700534835,-0.0],[-0.0,0.8335830700534835]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9832677182659231,0.0],[0.0,0.9832677182659231]],"imag":[[-0.1821663915658574,-0.0],[-0.0,0.1821663915658574]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9944420123137734,0.0],[0.0,0.9944420123137734]],"imag":[[0.10528572621838587,-0.0],[-0.0,-0.10528572621838587]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9971003867274391,0.0],[0.0,0.9971003867274391]],"imag":[[0.07609742957545582,-0.0],[-0.0,-0.07609742957545582]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9802390236321747,0.0],[0.0,0.9802390236321747]],"imag":[[0.1978167246433951,-0.0],[-0.0,-0.1978167246433951]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9783602596073613,0.0],[0.0,0.9783602596073613]],"imag":[[0.2069086813572996,-0.0],[-0.0,-0.2069086813572996]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9813357212225209,0.0],[0.0,0.9813357212225209]],"imag":[[0.19230237193720395,-0.0],[-0.0,-0.19230237193720395]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9803843760696367,0.0],[0.0,0.9803843760696367]],"imag":[[0.19709509166529054,-0.0],[-0.0,-0.19709509166529054]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9648257539810569,0.0],[0.0,0.9648257539810569]],"imag":[[0.26289021369173315,-0.0],[-0.0,-0.26289021369173315]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9924568279132029,0.0],[0.0,0.9924568279132029]],"imag":[[-0.12259463580623388,-0.0],[-0.0,0.12259463580623388]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9539434570484006,0.0],[0.0,0.9539434570484006]],"imag":[[0.29998646761903486,-0.0],[-0.0,-0.29998646761903486]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950174151969827,0.0],[0.0,0.9950174151969827]],"imag":[[-0.09970127107873485,-0.0],[-0.0,0.09970127107873485]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997808548761469,-0.020934235670808758],[0.020934235670808758,0.9997808548761469]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998076284311058,0.019613926964476645],[-0.019613926964476645,0.9998076284311058]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997808548761469,0.020934235670808744],[-0.020934235670808744,0.9997808548761469]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998076284311058,-0.019613926964476645],[0.019613926964476645,0.9998076284311058]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8729691538825397,0.48777541591351514],[-0.48777541591351514,0.8729691538825397]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.974202136972181,0.22567719494631208],[-0.22567719494631208,0.974202136972181]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9621917127655617,0.2723731041884913],[-0.2723731041884913,0.9621917127655617]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999851258567,-0.00017247691507291547],[0.00017247691507291547,0.9999999851258567]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998940424245,-0.000460342415696908],[0.000460342415696908,0.9999998940424245]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9224113710317772,0.38620883287578645],[-0.38620883287578645,0.9224113710317772]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9190683910981367,0.39409807470258273],[-0.39409807470258273,0.9190683910981367]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6942978540268402,0.7196877725053584],[-0.7196877725053584,0.6942978540268402]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8474932369804618,0.5286946855429363],[-0.5286946855429363,0.8474932369804618]],"imag":[[-0.040130024357874924,-0.025034454179610387],[-0.025034454179610387,0.040130024357874924]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6942978540268402,-0.7196877725053584],[0.7196877725053584,0.6942978540268402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9190683910981367,-0.39409807470258273],[0.39409807470258273,0.9190683910981367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9224113710317772,-0.38620883287578645],[0.38620883287578645,0.9224113710317772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998940424245,0.000460342415696908],[-0.000460342415696908,0.9999998940424245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999851258567,0.00017247691507291547],[-0.00017247691507291547,0.9999999851258567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8484428122051507,-0.5292870623937593],[0.5292870623937593,0.8484428122051507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9621917127655617,-0.2723731041884913],[0.2723731041884913,0.9621917127655617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.974202136972181,-0.22567719494631208],[0.22567719494631208,0.974202136972181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8729691538825397,-0.48777541591351514],[0.48777541591351514,0.8729691538825397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998076284311058,0.019613926964476645],[-0.019613926964476645,0.9998076284311058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997808548761469,-0.020934235670808744],[0.020934235670808744,0.9997808548761469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998076284311058,-0.019613926964476645],[0.019613926964476645,0.9998076284311058]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997808548761469,0.020934235670808758],[-0.020934235670808758,0.9997808548761469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9950174151969827,0.0],[0.0,0.9950174151969827]],"imag":[[0.09970127107873485,0.0],[0.0,-0.09970127107873485]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9539434570484006,0.0],[0.0,0.9539434570484006]],"imag":[[-0.29998646761903486,0.0],[0.0,0.29998646761903486]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9924568279132029,0.0],[0.0,0.9924568279132029]],"imag":[[0.12259463580623388,0.0],[0.0,-0.12259463580623388]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9648257539810569,0.0],[0.0,0.9648257539810569]],"imag":[[-0.26289021369173315,0.0],[0.0,0.26289021369173315]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9803843760696367,0.0],[0.0,0.9803843760696367]],"imag":[[-0.19709509166529054,0.0],[0.0,0.19709509166529054]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9813357212225209,0.0],[0.0,0.9813357212225209]],"imag":[[-0.19230237193720395,0.0],[0.0,0.19230237193720395]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9783602596073613,0.0],[0.0,0.9783602596073613]],"imag":[[-0.2069086813572996,0.0],[0.0,0.2069086813572996]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9802390236321747,0.0],[0.0,0.9802390236321747]],"imag":[[-0.1978167246433951,0.0],[0.0,0.1978167246433951]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9971003867274391,0.0],[0.0,0.9971003867274391]],"imag":[[-0.07609742957545582,0.0],[0.0,0.07609742957545582]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9944420123137734,0.0],[0.0,0.9944420123137734]],"imag":[[-0.10528572621838587,0.0],[0.0,0.10528572621838587]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9832677182659231,0.0],[0.0,0.9832677182659231]],"imag":[[0.1821663915658574,0.0],[0.0,-0.1821663915658574]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.552394121366447,0.0],[0.0,0.552394121366447]],"imag":[[0.8335830700534835,0.0],[0.0,-0.8335830700534835]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9892734594764223,0.0],[0.0,0.9892734594764223]],"imag":[[-0.14607539962482205,0.0],[0.0,0.14607539962482205]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8293098671099033,0.0],[0.0,0.8293098671099033]],"imag":[[-0.558788998025332,0.0],[0.0,0.558788998025332]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9698334920342098,0.0],[0.0,0.9698334920342098]],"imag":[[-0.24376832798526213,0.0],[0.0,0.24376832798526213]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7455182394604809,0.0],[0.0,0.7455182394604809]],"imag":[[0.6664852246162289,-0.0],[-0.0,-0.6664852246162289]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9991558469992547,0.0],[0.0,0.9991558469992547]],"imag":[[-0.04108032871341005,-0.0],[-0.0,0.04108032871341005]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9978501820208235,0.0],[0.0,0.9978501820208235]],"imag":[[0.0655363581610187,-0.0],[-0.0,-0.0655363581610187]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.893656665986745,0.0],[0.0,0.893656665986745]],"imag":[[0.4487513379784569,-0.0],[-0.0,-0.4487513379784569]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999656863294788,0.0],[0.0,0.999656863294788]],"imag":[[0.02619457324763287,-0.0],[-0.0,-0.02619457324763287]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9772160395035177,0.0],[0.0,0.9772160395035177]],"imag":[[0.21224705448382394,-0.0],[-0.0,-0.21224705448382394]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8983178083279914,0.0],[0.0,0.8983178083279914]],"imag":[[-0.4393462361746078,-0.0],[-0.0,0.4393462361746078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982251961339589,0.0],[0.0,0.9982251961339589]],"imag":[[0.059552143566116704,-0.0],[-0.0,-0.059552143566116704]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9426890050857194,0.0],[0.0,0.9426890050857194]],"imag":[[-0.33367265349515307,-0.0],[-0.0,0.33367265349515307]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984831199895402,0.0],[0.0,0.9984831199895402]],"imag":[[-0.05505868774274905,-0.0],[-0.0,0.05505868774274905]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.754024823318588,0.0],[0.0,0.754024823318588]],"imag":[[0.6568459224349134,-0.0],[-0.0,-0.6568459224349134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9582757476203816,0.0],[0.0,0.9582757476203816]],"imag":[[-0.2858453979384637,-0.0],[-0.0,0.2858453979384637]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9799622594862247,0.0],[0.0,0.9799622594862247]],"imag":[[-0.19918325728497638,-0.0],[-0.0,0.19918325728497638]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9931508573725717,0.0],[0.0,0.9931508573725717]],"imag":[[0.11683909662491274,-0.0],[-0.0,-0.11683909662491274]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9445694501601496,0.32831167177569665],[-0.32831167177569665,0.9445694501601496]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9445694501601496,0.32831167177569665],[-0.32831167177569665,0.9445694501601496]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9000628729651775,0.4357600540546032],[-0.4357600540546032,0.9000628729651775]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999831405666665,0.005806770395547693],[-0.005806770395547693,0.9999831405666665]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999831405666665,0.005806770395547693],[-0.005806770395547693,0.9999831405666665]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9538470377752608,-0.30029290455713425],[0.30029290455713425,0.9538470377752608]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6987554584095751,0.7153606148949105],[-0.7153606148949105,0.6987554584095751]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[1.6155445744325867e-15,1.0],[-1.0,1.6155445744325867e-15]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6927551912455596,0.7211728260287739],[-0.7211728260287739,0.6927551912455596]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.899055524688387,0.43527235241427237],[-0.43527235241427237,0.899055524688387]],"imag":[[-0.04257157288165919,-0.02061077226637145],[-0.02061077226637145,0.04257157288165919]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6927551912455596,-0.7211728260287739],[0.7211728260287739,0.6927551912455596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[1.6155445744325867e-15,-1.0],[1.0,1.6155445744325867e-15]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.6987554584095751,-0.7153606148949105],[0.7153606148949105,0.6987554584095751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9538470377752608,0.30029290455713425],[-0.30029290455713425,0.9538470377752608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999831405666665,-0.005806770395547693],[0.005806770395547693,0.9999831405666665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999831405666665,-0.005806770395547693],[0.005806770395547693,0.9999831405666665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.9000628729651775,-0.4357600540546032],[0.4357600540546032,0.9000628729651775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9000628729651775,-0.4357600540546032],[0.4357600540546032,0.9000628729651775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9445694501601496,-0.32831167177569665],[0.32831167177569665,0.9445694501601496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9445694501601496,-0.32831167177569665],[0.32831167177569665,0.9445694501601496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9931508573725717,0.0],[0.0,0.9931508573725717]],"imag":[[-0.11683909662491274,0.0],[0.0,0.11683909662491274]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9799622594862247,0.0],[0.0,0.9799622594862247]],"imag":[[0.19918325728497638,0.0],[0.0,-0.19918325728497638]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9582757476203816,0.0],[0.0,0.9582757476203816]],"imag":[[0.2858453979384637,0.0],[0.0,-0.2858453979384637]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.754024823318588,0.0],[0.0,0.754024823318588]],"imag":[[-0.6568459224349134,0.0],[0.0,0.6568459224349134]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9984831199895402,0.0],[0.0,0.9984831199895402]],"imag":[[0.05505868774274905,0.0],[0.0,-0.05505868774274905]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9426890050857194,0.0],[0.0,0.9426890050857194]],"imag":[[0.33367265349515307,0.0],[0.0,-0.33367265349515307]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982251961339589,0.0],[0.0,0.9982251961339589]],"imag":[[-0.059552143566116704,0.0],[0.0,0.059552143566116704]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8983178083279914,0.0],[0.0,0.8983178083279914]],"imag":[[0.4393462361746078,0.0],[0.0,-0.4393462361746078]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9772160395035177,0.0],[0.0,0.9772160395035177]],"imag":[[-0.21224705448382394,0.0],[0.0,0.21224705448382394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999656863294788,0.0],[0.0,0.999656863294788]],"imag":[[-0.02619457324763287,0.0],[0.0,0.02619457324763287]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.893656665986745,0.0],[0.0,0.893656665986745]],"imag":[[-0.4487513379784569,0.0],[0.0,0.4487513379784569]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9978501820208235,0.0],[0.0,0.9978501820208235]],"imag":[[-0.0655363581610187,0.0],[0.0,0.0655363581610187]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9991558469992547,0.0],[0.0,0.9991558469992547]],"imag":[[0.04108032871341005,0.0],[0.0,-0.04108032871341005]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7455182394604809,0.0],[0.0,0.7455182394604809]],"imag":[[-0.6664852246162289,0.0],[0.0,0.6664852246162289]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8431847171261261,0.0],[0.0,0.8431847171261261]],"imag":[[0.537623969708322,0.0],[0.0,-0.537623969708322]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9627786309754808,0.0],[0.0,0.9627786309754808]],"imag":[[-0.2702911536417331,-0.0],[-0.0,0.2702911536417331]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9558943891399674,0.0],[0.0,0.9558943891399674]],"imag":[[0.2937106004398354,-0.0],[-0.0,-0.2937106004398354]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9627947042312089,0.0],[0.0,0.9627947042312089]],"imag":[[0.27023389407019055,-0.0],[-0.0,-0.27023389407019055]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.623663169640758,0.0],[0.0,0.623663169640758]],"imag":[[-0.7816931948236745,-0.0],[-0.0,0.7816931948236745]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9952730483743324,0.0],[0.0,0.9952730483743324]],"imag":[[-0.09711621481330374,-0.0],[-0.0,0.09711621481330374]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9960524272346202,0.0],[0.0,0.9960524272346202]],"imag":[[-0.08876689810972144,-0.0],[-0.0,0.08876689810972144]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9917937200237525,0.0],[0.0,0.9917937200237525]],"imag":[[0.1278484138401656,-0.0],[-0.0,-0.1278484138401656]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9633309743349386,0.0],[0.0,0.9633309743349386]],"imag":[[0.2683159217916405,-0.0],[-0.0,-0.2683159217916405]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9918013217666094,0.0],[0.0,0.9918013217666094]],"imag":[[-0.12778942891337502,-0.0],[-0.0,0.12778942891337502]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8638247128836053,0.0],[0.0,0.8638247128836053]],"imag":[[0.503792482488134,-0.0],[-0.0,-0.503792482488134]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9978949517656469,0.0],[0.0,0.9978949517656469]],"imag":[[-0.064851100535281,-0.0],[-0.0,0.064851100535281]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9902835009314799,0.0],[0.0,0.9902835009314799]],"imag":[[0.13906325101511066,-0.0],[-0.0,-0.13906325101511066]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8643833644555812,0.0],[0.0,0.8643833644555812]],"imag":[[0.5028333712597544,-0.0],[-0.0,-0.5028333712597544]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9398047463669754,0.0],[0.0,0.9398047463669754]],"imag":[[-0.34171192356443303,-0.0],[-0.0,0.34171192356443303]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,-0.051586790185147224],[0.051586790185147224,0.9986685151131949]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,0.05158679018514723],[-0.05158679018514723,0.9986685151131949]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,0.05158679018514724],[-0.05158679018514724,0.9986685151131949]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,-0.051586790185147204],[0.051586790185147204,0.9986685151131949]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9744249225359719,0.22471330699530281],[-0.22471330699530281,0.9744249225359719]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9923922559871601,0.12311624692425834],[-0.12311624692425834,0.9923922559871601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8479187736815951,0.5301261672831289],[-0.5301261672831289,0.8479187736815951]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999783374321892,0.0065821475488324465],[-0.0065821475488324465,0.9999783374321892]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999783374321892,0.006582147548832488],[-0.006582147548832488,0.9999783374321892]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9970640651596717,0.07657186145882708],[-0.07657186145882708,0.9970640651596717]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9130884223091396,0.4077616130106002],[-0.4077616130106002,0.9130884223091396]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[2.7257675990577433e-15,1.0],[-1.0,2.7257675990577433e-15]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6927551912455596,0.7211728260287739],[-0.7211728260287739,0.6927551912455596]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7879008220768705,0.6139830224196406],[-0.6139830224196406,0.7879008220768705]],"imag":[[-0.037308237755605156,-0.029072979665075348],[-0.029072979665075348,0.037308237755605156]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6927551912455596,-0.7211728260287739],[0.7211728260287739,0.6927551912455596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[2.7257675990577433e-15,-1.0],[1.0,2.7257675990577433e-15]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.9130884223091396,-0.4077616130106002],[0.4077616130106002,0.9130884223091396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9970640651596717,-0.07657186145882708],[0.07657186145882708,0.9970640651596717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999783374321892,-0.006582147548832488],[0.006582147548832488,0.9999783374321892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999783374321892,-0.0065821475488324465],[0.0065821475488324465,0.9999783374321892]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7887836268799177,-0.6146709607311565],[0.6146709607311565,0.7887836268799177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8479187736815951,-0.5301261672831289],[0.5301261672831289,0.8479187736815951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9923922559871601,-0.12311624692425834],[0.12311624692425834,0.9923922559871601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9744249225359719,-0.22471330699530281],[0.22471330699530281,0.9744249225359719]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,0.051586790185147204],[-0.051586790185147204,0.9986685151131949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,-0.05158679018514724],[0.05158679018514724,0.9986685151131949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,-0.05158679018514723],[0.05158679018514723,0.9986685151131949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986685151131949,0.051586790185147224],[-0.051586790185147224,0.9986685151131949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9398047463669754,0.0],[0.0,0.9398047463669754]],"imag":[[0.34171192356443303,0.0],[0.0,-0.34171192356443303]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8643833644555812,0.0],[0.0,0.8643833644555812]],"imag":[[-0.5028333712597544,0.0],[0.0,0.5028333712597544]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9902835009314799,0.0],[0.0,0.9902835009314799]],"imag":[[-0.13906325101511066,0.0],[0.0,0.13906325101511066]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9978949517656469,0.0],[0.0,0.9978949517656469]],"imag":[[0.064851100535281,0.0],[0.0,-0.064851100535281]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8638247128836053,0.0],[0.0,0.8638247128836053]],"imag":[[-0.503792482488134,0.0],[0.0,0.503792482488134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918013217666094,0.0],[0.0,0.9918013217666094]],"imag":[[0.12778942891337502,0.0],[0.0,-0.12778942891337502]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9633309743349386,0.0],[0.0,0.9633309743349386]],"imag":[[-0.2683159217916405,0.0],[0.0,0.2683159217916405]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9917937200237525,0.0],[0.0,0.9917937200237525]],"imag":[[-0.1278484138401656,0.0],[0.0,0.1278484138401656]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9960524272346202,0.0],[0.0,0.9960524272346202]],"imag":[[0.08876689810972144,0.0],[0.0,-0.08876689810972144]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9952730483743324,0.0],[0.0,0.9952730483743324]],"imag":[[0.09711621481330374,0.0],[0.0,-0.09711621481330374]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.623663169640758,0.0],[0.0,0.623663169640758]],"imag":[[0.7816931948236745,0.0],[0.0,-0.7816931948236745]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9627947042312089,0.0],[0.0,0.9627947042312089]],"imag":[[-0.27023389407019055,0.0],[0.0,0.27023389407019055]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9558943891399674,0.0],[0.0,0.9558943891399674]],"imag":[[-0.2937106004398354,0.0],[0.0,0.2937106004398354]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9627786309754808,0.0],[0.0,0.9627786309754808]],"imag":[[0.2702911536417331,0.0],[0.0,-0.2702911536417331]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9898774166038026,0.0],[0.0,0.9898774166038026]],"imag":[[-0.14192498052767855,0.0],[0.0,0.14192498052767855]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9325813580886921,0.0],[0.0,0.9325813580886921]],"imag":[[0.36095984616775667,-0.0],[-0.0,-0.36095984616775667]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.464740899919421,0.0],[0.0,0.464740899919421]],"imag":[[-0.8854467211199591,-0.0],[-0.0,0.8854467211199591]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9175588659880977,0.0],[0.0,0.9175588659880977]],"imag":[[0.3975999590626693,-0.0],[-0.0,-0.3975999590626693]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997288991620931,0.0],[0.0,0.9997288991620931]],"imag":[[0.023283646195336467,-0.0],[-0.0,-0.023283646195336467]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988475981531612,0.0],[0.0,0.9988475981531612]],"imag":[[-0.047994537852354954,-0.0],[-0.0,0.047994537852354954]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9213783120209698,0.0],[0.0,0.9213783120209698]],"imag":[[0.38866696043963983,-0.0],[-0.0,-0.38866696043963983]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999953153262697,0.0],[0.0,0.9999953153262697]],"imag":[[0.0030609353986044328,-0.0],[-0.0,-0.0030609353986044328]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9195254928914799,0.0],[0.0,0.9195254928914799]],"imag":[[0.39303036514076223,-0.0],[-0.0,-0.39303036514076223]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.710028571905798,0.0],[0.0,0.710028571905798]],"imag":[[-0.7041728673254977,-0.0],[-0.0,0.7041728673254977]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9277146547904734,0.0],[0.0,0.9277146547904734]],"imag":[[-0.3732901274973565,-0.0],[-0.0,0.3732901274973565]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9219813864345849,0.0],[0.0,0.9219813864345849]],"imag":[[0.3872341966667724,-0.0],[-0.0,-0.3872341966667724]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983685706831198,0.0],[0.0,0.9983685706831198]],"imag":[[-0.057098135452432766,-0.0],[-0.0,0.057098135452432766]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9397510705876282,0.0],[0.0,0.9397510705876282]],"imag":[[-0.341859511099818,-0.0],[-0.0,0.341859511099818]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7348171953442362,0.0],[0.0,0.7348171953442362]],"imag":[[0.6782652058202829,-0.0],[-0.0,-0.6782652058202829]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,-0.05285097940479667],[0.05285097940479667,0.9986024103595754]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,0.05285097940479666],[-0.05285097940479666,0.9986024103595754]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,0.052850979404796654],[-0.052850979404796654,0.9986024103595754]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,-0.05285097940479669],[0.05285097940479669,0.9986024103595754]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9701758653854046,0.24240212503953273],[-0.24240212503953273,0.9701758653854046]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903425942994358,0.13864178993457588],[-0.13864178993457588,0.9903425942994358]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8574221197470298,0.5146137469680636],[-0.5146137469680636,0.8574221197470298]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999891198466659,-0.004664781698050582],[0.004664781698050582,0.9999891198466659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999891198466659,-0.004664781698050624],[0.004664781698050624,0.9999891198466659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9961384528219933,0.08779625737698254],[-0.08779625737698254,0.9961384528219933]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.923455166578076,0.38370633995317033],[-0.38370633995317033,0.923455166578076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[2.2816783892076807e-15,1.0],[-1.0,2.2816783892076807e-15]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6927551912455595,0.721172826028774],[-0.721172826028774,0.6927551912455595]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7974190444342708,0.6015693848780038],[-0.6015693848780038,0.7974190444342708]],"imag":[[-0.037758939281445116,-0.02848517606360873],[-0.02848517606360873,0.037758939281445116]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6927551912455595,-0.721172826028774],[0.721172826028774,0.6927551912455595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[2.2816783892076807e-15,-1.0],[1.0,2.2816783892076807e-15]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.923455166578076,-0.38370633995317033],[0.38370633995317033,0.923455166578076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961384528219933,-0.08779625737698254],[0.08779625737698254,0.9961384528219933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999891198466659,0.004664781698050624],[-0.004664781698050624,0.9999891198466659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999891198466659,0.004664781698050582],[-0.004664781698050582,0.9999891198466659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7983125139455884,-0.6022434143084295],[0.6022434143084295,0.7983125139455884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8574221197470298,-0.5146137469680636],[0.5146137469680636,0.8574221197470298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903425942994358,-0.13864178993457588],[0.13864178993457588,0.9903425942994358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9701758653854046,-0.24240212503953273],[0.24240212503953273,0.9701758653854046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,0.05285097940479669],[-0.05285097940479669,0.9986024103595754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,-0.052850979404796654],[0.052850979404796654,0.9986024103595754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,-0.05285097940479666],[0.05285097940479666,0.9986024103595754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986024103595754,0.05285097940479667],[-0.05285097940479667,0.9986024103595754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7348171953442362,0.0],[0.0,0.7348171953442362]],"imag":[[-0.6782652058202829,0.0],[0.0,0.6782652058202829]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9397510705876282,0.0],[0.0,0.9397510705876282]],"imag":[[0.341859511099818,0.0],[0.0,-0.341859511099818]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9983685706831198,0.0],[0.0,0.9983685706831198]],"imag":[[0.057098135452432766,0.0],[0.0,-0.057098135452432766]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9219813864345849,0.0],[0.0,0.9219813864345849]],"imag":[[-0.3872341966667724,0.0],[0.0,0.3872341966667724]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9277146547904734,0.0],[0.0,0.9277146547904734]],"imag":[[0.3732901274973565,0.0],[0.0,-0.3732901274973565]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.710028571905798,0.0],[0.0,0.710028571905798]],"imag":[[0.7041728673254977,0.0],[0.0,-0.7041728673254977]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9195254928914799,0.0],[0.0,0.9195254928914799]],"imag":[[-0.39303036514076223,0.0],[0.0,0.39303036514076223]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999953153262697,0.0],[0.0,0.9999953153262697]],"imag":[[-0.0030609353986044328,0.0],[0.0,0.0030609353986044328]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9213783120209698,0.0],[0.0,0.9213783120209698]],"imag":[[-0.38866696043963983,0.0],[0.0,0.38866696043963983]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988475981531612,0.0],[0.0,0.9988475981531612]],"imag":[[0.047994537852354954,0.0],[0.0,-0.047994537852354954]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997288991620931,0.0],[0.0,0.9997288991620931]],"imag":[[-0.023283646195336467,0.0],[0.0,0.023283646195336467]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9175588659880977,0.0],[0.0,0.9175588659880977]],"imag":[[-0.3975999590626693,0.0],[0.0,0.3975999590626693]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.464740899919421,0.0],[0.0,0.464740899919421]],"imag":[[0.8854467211199591,0.0],[0.0,-0.8854467211199591]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9325813580886921,0.0],[0.0,0.9325813580886921]],"imag":[[-0.36095984616775667,0.0],[0.0,0.36095984616775667]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9990030142644017,0.0],[0.0,0.9990030142644017]],"imag":[[0.04464277646651941,0.0],[0.0,-0.04464277646651941]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.039087422520947206,0.02285787064868898],[-0.02285787064868898,-0.039087422520947206]],"imag":[[-0.5766333199004037,0.8157473294658802],[0.8157473294658802,0.5766333199004037]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.998434653111743,-0.02899282134494642],[0.028992821344946455,-0.998434653111743]],"imag":[[0.047809333789665134,0.0013883006452798177],[0.0013883006452798195,-0.047809333789665134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]},{"name":"u","qubits":[0],"real":[[0.9988554553478832,-0.00034575378434334393],[0.00034575378434336735,0.9988554553478832]],"imag":[[-0.047829483605683884,1.6556174240744166e-05],[1.6556174240745288e-05,0.047829483605683884]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.998855460325649,0.00033106123646112554],[-0.00033106123646112,-0.998855460325649]],"imag":[[0.04782948384404078,-1.585263202689128e-05],[-1.5852632026891015e-05,-0.04782948384404078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[-0.010999179043603686,0.01650351130801996],[-0.01650351130801996,-0.010999179043603686]],"imag":[[0.5544807377662594,-0.8319601935315519],[-0.8319601935315519,-0.5544807377662594]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]}]}

==> anc/matched_benchmark/results/main_n6_i3_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.4978828901456858,0.25572271461245905],[0.09388106002463122,0.3193595880651388]],"imag":[[-0.6005329982345186,0.5710329578604667],[-0.6185944489730651,-0.7117139227099792]]},{"name":"u","qubits":[1],"real":[[0.760942315699638,0.0],[0.0,0.760942315699638]],"imag":[[-0.6488195374506477,0.0],[0.0,0.6488195374506477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7168324447452773,0.0],[0.0,0.7168324447452773]],"imag":[[-0.6972454705198944,0.0],[0.0,0.6972454705198944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8716056951899864,-0.4643660412036287],[-0.1471858384222288,0.5210111075541788]],"imag":[[-0.13952563706862026,0.07211302579871465],[-0.44628739359399544,0.7125386425255765]]},{"name":"u","qubits":[1],"real":[[0.7537960949255158,-0.6571083984207193],[0.6571083984207193,0.7537960949255158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9763428382139714,0.21622826426784952],[-0.21622826426784952,0.9763428382139714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14959178568591894,0.8085838854292582],[-0.39038804557840096,0.3780865420017716]],"imag":[[-0.371060081450954,-0.43142648717137616],[0.8291766322553872,0.13081992641884935]]},{"name":"u","qubits":[1],"real":[[0.9734231436487859,0.0],[0.0,0.9734231436487859]],"imag":[[-0.2290139371499366,0.0],[0.0,0.2290139371499366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7892122564746601,0.0],[0.0,0.7892122564746601]],"imag":[[0.614120520932313,0.0],[0.0,-0.614120520932313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38958177807950833,0.2523122936880052],[-0.09924636883620629,-0.2489196791151186]],"imag":[[-0.7821303798214989,0.41573623080335964],[-0.4760759030044623,-0.8375803759643249]]},{"name":"u","qubits":[2],"real":[[0.9082888807465825,0.0],[0.0,0.9082888807465825]],"imag":[[-0.41834353002301866,0.0],[0.0,0.41834353002301866]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9861169745436338,0.0],[0.0,0.9861169745436338]],"imag":[[0.1660521379474243,0.0],[0.0,-0.1660521379474243]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9361735557471731,0.0],[0.0,0.9361735557471731]],"imag":[[0.35153815371833336,0.0],[0.0,-0.35153815371833336]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7862758597929882,0.0],[0.0,0.7862758597929882]],"imag":[[0.6178756123256502,0.0],[0.0,-0.6178756123256502]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3047999696332765,0.4841182957361462],[0.22589549544455803,0.23017327619476738]],"imag":[[0.20446034397948773,-0.7943062520116989],[0.9023658744595787,0.2858798990387816]]},{"name":"u","qubits":[1],"real":[[0.6165563067371989,0.0],[0.0,0.6165563067371989]],"imag":[[0.7873108157662926,0.0],[0.0,-0.7873108157662926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9187603588838079,0.0],[0.0,0.9187603588838079]],"imag":[[-0.3948156569130669,0.0],[0.0,0.3948156569130669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9465619752748398,-0.21593232357469094],[0.1898780173579401,-0.8345363306451216]],"imag":[[-0.23372129310870404,-0.052611935404653885],[0.11550377758154183,-0.5041372121972225]]},{"name":"u","qubits":[1],"real":[[0.8146445648429879,-0.5799605443233005],[0.5799605443233005,0.8146445648429879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9408278317617305,0.33888492292003947],[-0.33888492292003947,0.9408278317617305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3937795587484198,0.5048117316696856],[0.5409823184373942,-0.4734621417759897]],"imag":[[-0.6670821499549354,-0.38092542563086396],[-0.3275319762427827,-0.6131023862141552]]},{"name":"u","qubits":[1],"real":[[0.6144637563777328,0.0],[0.0,0.6144637563777328]],"imag":[[0.7889450501132296,0.0],[0.0,-0.7889450501132296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9403240669045062,0.0],[0.0,0.9403240669045062]],"imag":[[0.34028025096994646,0.0],[0.0,-0.34028025096994646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9460530374720513,-0.11271789706941684],[0.107843077401248,0.257511214546473]],"imag":[[-0.23893266753498718,-0.1875886626498772],[0.19043293132005693,-0.9411658428291365]]},{"name":"u","qubits":[2],"real":[[0.7645083438860997,-0.6446138317849945],[0.6446138317849945,0.7645083438860997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9887335882859556,0.14968597594690877],[-0.14968597594690877,0.9887335882859556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986373394018335,0.05218682163561228],[-0.05218682163561228,0.9986373394018335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9315694642143115,0.36356338284191997],[-0.36356338284191997,0.9315694642143115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3069285587873751,-0.6228726900547623],[-0.03726962702281178,-0.7531770106525335]],"imag":[[0.717979350661437,0.048271355982919296],[-0.6236276827772052,-0.20597057751054523]]},{"name":"u","qubits":[1],"real":[[0.5044318229152525,0.0],[0.0,0.5044318229152525]],"imag":[[0.8634515250032253,0.0],[0.0,-0.8634515250032253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9208049975100405,0.0],[0.0,0.9208049975100405]],"imag":[[0.39002327694707434,0.0],[0.0,-0.39002327694707434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6192172125506727,0.37248288893214027],[0.5342017570693812,0.25254947840252595]],"imag":[[-0.3490920281606023,0.5966249215449009],[0.45752954254307776,0.6644651694430039]]},{"name":"u","qubits":[1],"real":[[0.5310280514039296,-0.8473542403399805],[0.8473542403399805,0.5310280514039296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9852333556171536,0.17121692375277386],[-0.17121692375277386,0.9852333556171536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1752993586763902,0.15727119424316502],[0.6317181585359495,0.24264940597249798]],"imag":[[-0.1696512080462248,0.9569505598083068],[0.7358129997710369,-0.025152799547784637]]},{"name":"u","qubits":[1],"real":[[0.9341382561903301,0.0],[0.0,0.9341382561903301]],"imag":[[-0.35691135919397293,0.0],[0.0,0.35691135919397293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5152672577627523,0.0],[0.0,0.5152672577627523]],"imag":[[-0.8570295520445333,0.0],[0.0,0.8570295520445333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5718679020074509,-0.3683632829990868],[0.09025185448286345,-0.09235076881863355]],"imag":[[-0.6391218851771603,-0.35888551138116975],[-0.5063051661829979,0.8526318179363342]]},{"name":"u","qubits":[2],"real":[[0.9615865276155248,0.0],[0.0,0.9615865276155248]],"imag":[[0.27450200346867704,0.0],[0.0,-0.27450200346867704]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9981750875291633,0.0],[0.0,0.9981750875291633]],"imag":[[0.0603862123017103,0.0],[0.0,-0.0603862123017103]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9278318661754128,0.0],[0.0,0.9278318661754128]],"imag":[[0.3729986971953801,0.0],[0.0,-0.3729986971953801]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6369407073874884,0.0],[0.0,0.6369407073874884]],"imag":[[-0.7709127935588602,0.0],[0.0,0.7709127935588602]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2093585063544425,0.1256514735759287],[-0.7437623875123178,-0.6431602031339055]],"imag":[[0.630352529095473,-0.7369100434029755],[0.07511468432972962,0.16589227897878792]]},{"name":"u","qubits":[1],"real":[[0.9510541007271979,0.0],[0.0,0.9510541007271979]],"imag":[[0.3090244286298108,0.0],[0.0,-0.3090244286298108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3383877557371329,0.0],[0.0,0.3383877557371329]],"imag":[[-0.9410067623387126,0.0],[0.0,0.9410067623387126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5863675214934287,-0.04105170602694456],[0.01087182025124065,-0.15677740186952357]],"imag":[[0.8070391224265856,0.05635372252883535],[-0.06886790351828895,0.985169965870084]]},{"name":"u","qubits":[1],"real":[[0.9278883672409052,-0.3728581203876442],[0.3728581203876442,0.9278883672409052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9774128987577367,0.2113386508473976],[-0.2113386508473976,0.9774128987577367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7224956972343897,-0.1468926977430862],[0.5340104832416841,-0.7318096484176494]],"imag":[[0.4053394005663725,0.5404835549543072],[0.1689163746185383,0.388271426526019]]},{"name":"u","qubits":[1],"real":[[0.9497436256893748,0.0],[0.0,0.9497436256893748]],"imag":[[-0.31302882528994164,0.0],[0.0,0.31302882528994164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5924485515062358,0.0],[0.0,0.5924485515062358]],"imag":[[0.8056082880768811,0.0],[0.0,-0.8056082880768811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5658150646040798,0.13240359271389568],[-0.09393442845610628,0.9365541805334859]],"imag":[[-0.765109924586046,-0.27736150526608605],[0.29263704331072116,-0.16854124408652812]]},{"name":"u","qubits":[3],"real":[[0.9719918466671874,0.0],[0.0,0.9719918466671874]],"imag":[[-0.23501457404278317,0.0],[0.0,0.23501457404278317]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9820229062618505,0.0],[0.0,0.9820229062618505]],"imag":[[0.18876178526658624,0.0],[0.0,-0.18876178526658624]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9833004201166374,0.0],[0.0,0.9833004201166374]],"imag":[[-0.18198979036870272,0.0],[0.0,0.18198979036870272]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8212259908297361,0.0],[0.0,0.8212259908297361]],"imag":[[-0.5706030774415067,0.0],[0.0,0.5706030774415067]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9847817782273809,0.0],[0.0,0.9847817782273809]],"imag":[[-0.17379542362017952,0.0],[0.0,0.17379542362017952]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9782589158625942,0.0],[0.0,0.9782589158625942]],"imag":[[-0.20738730321632998,0.0],[0.0,0.20738730321632998]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9473200777746945,0.0],[0.0,0.9473200777746945]],"imag":[[0.3202884172819035,0.0],[0.0,-0.3202884172819035]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9322398870625611,0.0],[0.0,0.9322398870625611]],"imag":[[-0.36184083927824306,0.0],[0.0,0.36184083927824306]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.08707550125131527,0.6982053813453608],[-0.6125542444045243,0.026707081590376828]],"imag":[[0.4280569667757065,0.5671810431749224],[0.6587582166004582,-0.4360064695807979]]},{"name":"u","qubits":[1],"real":[[0.6362897649121303,0.0],[0.0,0.6362897649121303]],"imag":[[-0.7714501507343595,0.0],[0.0,0.7714501507343595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8099587844856801,0.0],[0.0,0.8099587844856801]],"imag":[[0.5864868007333834,0.0],[0.0,-0.5864868007333834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7735664806153455,0.5894799728722777],[0.4196446959120268,0.4757898445566565]],"imag":[[0.1499259086201026,-0.17784960943258687],[-0.45057235954475444,-0.6280978441484479]]},{"name":"u","qubits":[1],"real":[[0.7582056265749049,-0.652015511955165],[0.652015511955165,0.7582056265749049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9193859685805688,0.39335663306619034],[-0.39335663306619034,0.9193859685805688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8631841782088139,-0.19182086256215483],[-0.41416511186622373,-0.2133651658671215]],"imag":[[-0.02897071104009478,0.46613145042757653],[0.2872995518698977,-0.8368999543569647]]},{"name":"u","qubits":[1],"real":[[0.9999978635380785,0.0],[0.0,0.9999978635380785]],"imag":[[0.00206710408022281,0.0],[0.0,-0.00206710408022281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665814547707042,0.0],[0.0,0.9665814547707042]],"imag":[[0.25635969124132796,0.0],[0.0,-0.25635969124132796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0029603692353488142,0.6601976895287278],[0.6936944948008831,-0.1528377314453334]],"imag":[[0.7160622170673916,0.22668292446377955],[-0.07767937554762792,0.6995673594044549]]},{"name":"u","qubits":[2],"real":[[0.9839280401100305,0.0],[0.0,0.9839280401100305]],"imag":[[-0.17856542746353252,0.0],[0.0,0.17856542746353252]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9451118645604588,0.0],[0.0,0.9451118645604588]],"imag":[[-0.32674694102172247,0.0],[0.0,0.32674694102172247]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993061023148992,0.0],[0.0,0.9993061023148992]],"imag":[[-0.03724666261833415,0.0],[0.0,0.03724666261833415]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7331816271986147,0.0],[0.0,0.7331816271986147]],"imag":[[-0.6800328679838877,0.0],[0.0,0.6800328679838877]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23812696794516083,-0.2849062046003434],[0.016760809652605242,0.1746137620277796]],"imag":[[-0.19065221427606674,0.9087220339075666],[0.9521902937904092,0.250125476074768]]},{"name":"u","qubits":[1],"real":[[0.9343670320599728,0.0],[0.0,0.9343670320599728]],"imag":[[0.35631201130391005,0.0],[0.0,-0.35631201130391005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36877422799233783,0.0],[0.0,0.36877422799233783]],"imag":[[-0.9295189986055451,0.0],[0.0,0.9295189986055451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5327621060358174,-0.576622075882612],[0.5737512934370541,-0.7717661394612787]],"imag":[[0.5969566552135193,0.1652702991265969],[-0.17497640826087213,-0.21111545611931612]]},{"name":"u","qubits":[1],"real":[[0.6349815456774591,-0.7725273047919179],[0.7725273047919179,0.6349815456774591]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8952381240037214,0.4455880399318384],[-0.4455880399318384,0.8952381240037214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9043406588490925,0.04661098148760844],[0.22020892126058272,-0.453905644985165]],"imag":[[-0.35871509273459923,-0.2265366888642063],[-0.07070704345429016,-0.8605104359935474]]},{"name":"u","qubits":[1],"real":[[0.9133776521035446,0.0],[0.0,0.9133776521035446]],"imag":[[0.4071133314420152,0.0],[0.0,-0.4071133314420152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8835069593854806,0.0],[0.0,0.8835069593854806]],"imag":[[-0.4684180320156588,0.0],[0.0,0.4684180320156588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6447356824963622,0.2695820979529113],[0.3794144436240675,0.7849212562292174]],"imag":[[0.5795604845501259,-0.41922671304114223],[0.32321853974271436,0.36806667474191934]]},{"name":"u","qubits":[2],"real":[[0.7523922461935916,-0.6587153466162465],[0.6587153466162465,0.7523922461935916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.989643081552688,0.14354989075196004],[-0.14354989075196004,0.989643081552688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993597767424294,-0.03577759954666813],[0.03577759954666813,0.9993597767424294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8954712609864632,0.44511933315383356],[-0.44511933315383356,0.8954712609864632]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6597192909240928,-0.4986695449180588],[-0.3994583321315732,0.6378963731531456]],"imag":[[-0.4863353842632024,-0.282094020084425],[-0.41070840274681153,0.5146259475792951]]},{"name":"u","qubits":[1],"real":[[0.9881656714376913,0.0],[0.0,0.9881656714376913]],"imag":[[0.1533903705976905,0.0],[0.0,-0.1533903705976905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7095963682312951,0.0],[0.0,0.7095963682312951]],"imag":[[0.70460839775932,0.0],[0.0,-0.70460839775932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2446633028975158,0.5280731919615241],[0.09408543596321976,-0.8070624746881903]],"imag":[[0.7690911380259239,0.26415410948314794],[0.5829121892402651,0.0033870820637467713]]},{"name":"u","qubits":[1],"real":[[0.7400446341543282,-0.6725577591994508],[0.6725577591994508,0.7400446341543282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9222192788788387,0.38666730100203034],[-0.38666730100203034,0.9222192788788387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7261251970732427,0.36928159970617325],[-0.14341041807871613,0.7226577916651618]],"imag":[[-0.5765008605620799,-0.06340391206365652],[0.34615373453570303,-0.5808414243139913]]},{"name":"u","qubits":[1],"real":[[0.7958401020979211,0.0],[0.0,0.7958401020979211]],"imag":[[-0.6055068388488858,0.0],[0.0,0.6055068388488858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7363209095126716,0.0],[0.0,0.7363209095126716]],"imag":[[-0.6766324838599105,0.0],[0.0,0.6766324838599105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8823366878332506,0.38183525437968896],[0.2534457133656256,0.6118521784945221]],"imag":[[-0.24418547866626442,0.1267172435968153],[-0.31244310152180604,-0.6810150441506644]]},{"name":"u","qubits":[2],"real":[[0.9752748258631638,0.0],[0.0,0.9752748258631638]],"imag":[[0.22099550682666724,0.0],[0.0,-0.22099550682666724]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9475795743872724,0.0],[0.0,0.9475795743872724]],"imag":[[0.31951987450553954,0.0],[0.0,-0.31951987450553954]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9945995551367999,0.0],[0.0,0.9945995551367999]],"imag":[[0.1037869207640332,0.0],[0.0,-0.1037869207640332]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6580102300157826,0.0],[0.0,0.6580102300157826]],"imag":[[-0.7530089887873695,0.0],[0.0,0.7530089887873695]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08396740308627253,-0.6466391881172031],[0.5904842157227939,0.03860636779471667]],"imag":[[-0.01998660411802316,0.7578969397391057],[-0.802420339882417,0.07719804071945226]]},{"name":"u","qubits":[1],"real":[[0.6796125668033836,0.0],[0.0,0.6796125668033836]],"imag":[[0.7335712365155251,0.0],[0.0,-0.7335712365155251]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.839829865697578,0.0],[0.0,0.839829865697578]],"imag":[[0.5428496999007995,0.0],[0.0,-0.5428496999007995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8674139456054359,0.4243220517214141],[0.47465309632813674,0.6464855814459278]],"imag":[[-0.0663365062503244,0.25128332879568444],[0.13377949414548945,0.5821201577636785]]},{"name":"u","qubits":[1],"real":[[0.8585516781778458,-0.5127270383917788],[0.5127270383917788,0.8585516781778458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159584511748269,0.40127311861301196],[-0.40127311861301196,0.9159584511748269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.47403552289853873,-0.7869879946591823],[0.7221208302065468,0.1249382710746617]],"imag":[[-0.13905161379412684,-0.3696009577826824],[0.4842483642856889,0.4779492197810519]]},{"name":"u","qubits":[1],"real":[[0.9921079088325274,0.0],[0.0,0.9921079088325274]],"imag":[[-0.1253869898831194,0.0],[0.0,0.1253869898831194]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9904691873502438,0.0],[0.0,0.9904691873502438]],"imag":[[-0.1377344870021583,0.0],[0.0,0.1377344870021583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22259531003632915,0.40263705250097415],[0.4178198469214726,0.7807841497460697]],"imag":[[-0.8665616270755435,0.19340547661155952],[0.15795204952305616,-0.4368682147688134]]},{"name":"u","qubits":[3],"real":[[0.721824254559889,-0.6920764015114665],[0.6920764015114665,0.721824254559889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9949462962778279,0.1004085032406745],[-0.1004085032406745,0.9949462962778279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998846234220438,-0.015190123243664807],[0.015190123243664807,0.9998846234220438]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9614834150306457,0.27486295243449443],[-0.27486295243449443,0.9614834150306457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999980924902413,0.001953206563282664],[-0.001953206563282664,0.9999980924902413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999838448505108,-0.005684191938121578],[0.005684191938121578,0.9999838448505108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999695882619005,-0.007798881414998462],[0.007798881414998462,0.9999695882619005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9162988503138405,0.4004952145950486],[-0.4004952145950486,0.9162988503138405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2243108899704202,0.02129933703504777],[0.23452531347167632,-0.793148302523299]],"imag":[[0.9389349604554139,0.26006172905127006],[0.11438374891688352,-0.5502999232501681]]},{"name":"u","qubits":[1],"real":[[0.9913275260728655,0.0],[0.0,0.9913275260728655]],"imag":[[-0.13141436774665216,0.0],[0.0,0.13141436774665216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6251741315984125,0.0],[0.0,0.6251741315984125]],"imag":[[0.7804853010660552,0.0],[0.0,-0.7804853010660552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1851180462109594,0.25750988181636714],[-0.4761806906380719,0.07447222357848648]],"imag":[[-0.685951278192666,-0.6548975596838071],[-0.5181255666113513,0.7065774798296298]]},{"name":"u","qubits":[1],"real":[[0.7827751112354399,-0.622304688420668],[0.622304688420668,0.7827751112354399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8609120789916704,0.5087537638644453],[-0.5087537638644453,0.8609120789916704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5422644716870114,-0.23378301492212555],[0.7846151329780227,-0.39753791537799704]],"imag":[[0.09556615253126642,0.8013500203845373],[0.2849481467535053,0.38098195836619286]]},{"name":"u","qubits":[1],"real":[[0.9661361041565919,0.0],[0.0,0.9661361041565919]],"imag":[[-0.2580329983647888,0.0],[0.0,0.2580329983647888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5838917892280114,0.0],[0.0,0.5838917892280114]],"imag":[[-0.8118314963538379,0.0],[0.0,0.8118314963538379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4343802853874692,0.471806955997545],[-0.10540008336740539,0.7812099033565303]],"imag":[[-0.755204315478318,-0.13556697909873408],[0.47944867501722216,0.3856564239683485]]},{"name":"u","qubits":[2],"real":[[0.9999999568888196,0.0],[0.0,0.9999999568888196]],"imag":[[-0.00029363644018788105,0.0],[0.0,0.00029363644018788105]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9935555309651093,0.0],[0.0,0.9935555309651093]],"imag":[[0.11334640218657041,0.0],[0.0,-0.11334640218657041]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9407175640655083,0.0],[0.0,0.9407175640655083]],"imag":[[0.3391908970751665,0.0],[0.0,-0.3391908970751665]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7143110632791214,0.0],[0.0,0.7143110632791214]],"imag":[[-0.6998283395783934,0.0],[0.0,0.6998283395783934]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5500999623218918,-0.2993424947918774],[0.7745790773880442,-0.06600481107301562]],"imag":[[-0.06125305382171149,-0.7771950628141832],[0.30604795003994745,0.5495500614723358]]},{"name":"u","qubits":[1],"real":[[0.9995129953337336,0.0],[0.0,0.9995129953337336]],"imag":[[0.031205322606694237,0.0],[0.0,-0.031205322606694237]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5755744679649495,0.0],[0.0,0.5755744679649495]],"imag":[[-0.8177493698113532,0.0],[0.0,0.8177493698113532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04620562542710327,-0.145372323249697],[0.6076266105966818,0.5562538969521299]],"imag":[[0.7392666305513792,-0.655909122337147],[-0.28660040339624276,-0.4891131903695384]]},{"name":"u","qubits":[1],"real":[[0.6973938020300064,-0.7166881364234601],[0.7166881364234601,0.6973938020300064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8328787228641561,0.5534555384131343],[-0.5534555384131343,0.8328787228641561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5460018884292607,0.1465413354609577],[0.6410403674240545,0.48167643652602854]],"imag":[[-0.10069525708964208,0.8186989923241941],[-0.5299147576395332,0.2761257095314648]]},{"name":"u","qubits":[1],"real":[[0.9376780158984003,0.0],[0.0,0.9376780158984003]],"imag":[[0.34750530715492606,0.0],[0.0,-0.34750530715492606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6593346995820529,0.0],[0.0,0.6593346995820529]],"imag":[[-0.7518495553812903,0.0],[0.0,0.7518495553812903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6069269557580714,0.3040093975996089],[0.34846871329975165,0.9311569960897881]],"imag":[[0.706375225945754,-0.20062900267769854],[-0.10603426991091394,-0.016520838014991296]]},{"name":"u","qubits":[2],"real":[[0.7273931442876812,-0.6862209656104078],[0.6862209656104078,0.7273931442876812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9747033546437209,0.22350250657716747],[-0.22350250657716747,0.9747033546437209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9956971500953238,0.09266706692266799],[-0.09266706692266799,0.9956971500953238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9402524012447094,0.34047822537360295],[-0.34047822537360295,0.9402524012447094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9347392808641408,0.08593532826785626],[-0.17313531721951653,0.6835377177806339]],"imag":[[-0.27898765955680155,0.20259190995719195],[0.13584006977289373,0.6959510225200015]]},{"name":"u","qubits":[1],"real":[[0.8081468560192372,0.0],[0.0,0.8081468560192372]],"imag":[[-0.5889810345895886,0.0],[0.0,0.5889810345895886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6933121073097163,0.0],[0.0,0.6933121073097163]],"imag":[[0.7206374413377094,0.0],[0.0,-0.7206374413377094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6811804286905003,0.6978894739166174],[0.6979930510188151,0.681948574403732]],"imag":[[-0.21910362235171943,0.030612226932523634],[-0.02815185554855747,-0.2167009820636175]]},{"name":"u","qubits":[1],"real":[[0.7964011726854419,-0.6047686930928658],[0.6047686930928658,0.7964011726854419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8897267406121047,0.4564935125932905],[-0.4564935125932905,0.8897267406121047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4193968906943616,0.26759064754803863],[0.007563218493448386,0.3618744374208219]],"imag":[[-0.8340464848757808,0.23847002848801913],[0.35835109441478713,0.8605661987314561]]},{"name":"u","qubits":[1],"real":[[0.937017086976499,0.0],[0.0,0.937017086976499]],"imag":[[0.3492835219618528,0.0],[0.0,-0.3492835219618528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5660174708682155,0.0],[0.0,0.5660174708682155]],"imag":[[-0.8243932451639502,0.0],[0.0,0.8243932451639502]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6353574625165335,0.1598822861787916],[-0.031797802638822065,-0.11522984843499302]],"imag":[[0.7338131673852567,-0.17965740942920166],[-0.23838630401915153,-0.9637857395879438]]},{"name":"u","qubits":[2],"real":[[0.9909033646697296,0.0],[0.0,0.9909033646697296]],"imag":[[0.1345753390714989,0.0],[0.0,-0.1345753390714989]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999352525725562,0.0],[0.0,0.9999352525725562]],"imag":[[-0.01137939641009882,0.0],[0.0,0.01137939641009882]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9717584542224169,0.0],[0.0,0.9717584542224169]],"imag":[[0.23597776727323025,0.0],[0.0,-0.23597776727323025]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6619545049108732,0.0],[0.0,0.6619545049108732]],"imag":[[-0.7495440170051395,0.0],[0.0,0.7495440170051395]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7747028444281117,0.5318962698433594],[0.2794462277914585,0.7707405332247523]],"imag":[[-0.2689683151168327,-0.2111348062848122],[0.4994009952646562,0.2801204779130214]]},{"name":"u","qubits":[1],"real":[[0.9997228108778626,0.0],[0.0,0.9997228108778626]],"imag":[[0.023543606573021236,0.0],[0.0,-0.023543606573021236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6283273626631,0.0],[0.0,0.6283273626631]],"imag":[[0.7779490505996092,0.0],[0.0,-0.7779490505996092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04235129009444183,0.3236318021857191],[-0.43644260384433087,0.555008838650501]],"imag":[[0.8986743122281647,0.29300734697716213],[0.0104260403870253,-0.7080779196184914]]},{"name":"u","qubits":[1],"real":[[0.8665198838671494,-0.4991425556520521],[0.4991425556520521,0.8665198838671494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9402807551413972,0.34039991408742154],[-0.34039991408742154,0.9402807551413972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9376242914249269,0.02497818410466632],[0.22874374565354658,0.7806690078218802]],"imag":[[0.18872486756765958,-0.2908946593017936],[0.18143845048902638,-0.5525507105550843]]},{"name":"u","qubits":[1],"real":[[0.9868409047228434,0.0],[0.0,0.9868409047228434]],"imag":[[0.16169424468978466,0.0],[0.0,-0.16169424468978466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8714689290970615,0.0],[0.0,0.8714689290970615]],"imag":[[0.4904507168089581,0.0],[0.0,-0.4904507168089581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26675657217443405,-0.493527839496594],[-0.5169600353426419,0.17801732017169292]],"imag":[[0.7921708630469596,-0.24028426203770673],[0.18454965944080112,0.8167028705580187]]},{"name":"u","qubits":[3],"real":[[0.9995248768364652,0.0],[0.0,0.9995248768364652]],"imag":[[0.030822403946626956,0.0],[0.0,-0.030822403946626956]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9658632871491614,0.0],[0.0,0.9658632871491614]],"imag":[[0.25905233165794267,0.0],[0.0,-0.25905233165794267]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9957281626626966,0.0],[0.0,0.9957281626626966]],"imag":[[-0.09233323388883605,0.0],[0.0,0.09233323388883605]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9873022304208304,0.0],[0.0,0.9873022304208304]],"imag":[[0.1588530950471327,0.0],[0.0,-0.1588530950471327]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9781506575130615,0.0],[0.0,0.9781506575130615]],"imag":[[-0.20789730928216824,0.0],[0.0,0.20789730928216824]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9909018232815069,0.0],[0.0,0.9909018232815069]],"imag":[[-0.1345866881135919,0.0],[0.0,0.1345866881135919]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9892052227910177,0.0],[0.0,0.9892052227910177]],"imag":[[0.14653677764634,0.0],[0.0,-0.14653677764634]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7264318899613726,0.0],[0.0,0.7264318899613726]],"imag":[[0.687238466070656,0.0],[0.0,-0.687238466070656]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.21090998115811138,0.05344417683029089],[0.2978507730043295,-0.07201488481159621]],"imag":[[0.5880832081852466,0.7789857765462512],[0.7217756141067366,-0.6205954690997506]]},{"name":"u","qubits":[1],"real":[[0.7204468282706601,0.0],[0.0,0.7204468282706601]],"imag":[[0.693510178465137,0.0],[0.0,-0.693510178465137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.902713702848494,0.0],[0.0,0.902713702848494]],"imag":[[0.43024175842142637,0.0],[0.0,-0.43024175842142637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8778684092610229,0.47742836528913174],[-0.09668170297866562,-0.17566845494645286]],"imag":[[0.03345988442883574,-0.017019053230945658],[-0.46784627866926065,-0.8607630927155252]]},{"name":"u","qubits":[1],"real":[[0.8245169793885654,-0.565837212190888],[0.565837212190888,0.8245169793885654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9547748521961388,0.2973297523186023],[-0.2973297523186023,0.9547748521961388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3084392877696152,0.0153649591337448],[-0.12429732678294501,0.6476041264105183]],"imag":[[0.9105188666510473,0.2749263851715271],[0.24570464746780488,-0.7104845503059198]]},{"name":"u","qubits":[1],"real":[[0.9542108271672685,0.0],[0.0,0.9542108271672685]],"imag":[[-0.2991349149075669,0.0],[0.0,0.2991349149075669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.373075082116554,0.0],[0.0,0.373075082116554]],"imag":[[0.9278011549376981,0.0],[0.0,-0.9278011549376981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5226585094721139,0.24459315909456736],[-0.39642216500722643,-0.9085014462278165]],"imag":[[-0.7516905724924503,0.31931732215227565],[-0.06810897733297658,-0.11329499768130005]]},{"name":"u","qubits":[2],"real":[[0.9824392830534063,0.0],[0.0,0.9824392830534063]],"imag":[[-0.18658256915775623,0.0],[0.0,0.18658256915775623]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.906829530009365,0.0],[0.0,0.906829530009365]],"imag":[[-0.4214975723571776,0.0],[0.0,0.4214975723571776]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6072858422854361,0.0],[0.0,0.6072858422854361]],"imag":[[0.7944834206952769,0.0],[0.0,-0.7944834206952769]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9976440196683171,0.0],[0.0,0.9976440196683171]],"imag":[[-0.0686032799510532,0.0],[0.0,0.0686032799510532]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.40411355490047,0.12235198376359219],[0.21962668328703466,0.19527870185362406]],"imag":[[-0.883069354201608,0.20472113345908652],[-0.09297779522012772,-0.9513072469957872]]},{"name":"u","qubits":[1],"real":[[0.9926087919686355,0.0],[0.0,0.9926087919686355]],"imag":[[0.12135809040424966,0.0],[0.0,-0.12135809040424966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5791028800813987,0.0],[0.0,0.5791028800813987]],"imag":[[-0.8152544721014594,0.0],[0.0,0.8152544721014594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19461831622951697,0.5407759078405402],[-0.3998696419976952,-0.4948485105902314]],"imag":[[0.7840112309416742,0.23454534368549748],[0.43307547858767487,-0.6384942057852374]]},{"name":"u","qubits":[1],"real":[[0.660392328092189,-0.7509207501441005],[0.7509207501441005,0.660392328092189]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8618150925837583,0.5072225805254023],[-0.5072225805254023,0.8618150925837583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07297121791221187,-0.955721209181558],[0.49264407954564665,0.2312725284043066]],"imag":[[-0.21951776873927253,0.18189040899585762],[-0.8389213082600551,0.005085965133522398]]},{"name":"u","qubits":[1],"real":[[0.9475685072659656,0.0],[0.0,0.9475685072659656]],"imag":[[-0.3195526936793831,0.0],[0.0,0.3195526936793831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9590559980838242,0.0],[0.0,0.9590559980838242]],"imag":[[-0.28321651177048235,0.0],[0.0,0.28321651177048235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5965559747111933,-0.17074542762096678],[-0.08853906895617512,-0.24620541860511175]],"imag":[[-0.7838930964737234,-0.021876500719933342],[0.14762593134537616,-0.9538083190622033]]},{"name":"u","qubits":[2],"real":[[0.7633047058477125,-0.6460386412829632],[0.6460386412829632,0.7633047058477125]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9959268061269079,0.09016538602954312],[-0.09016538602954312,0.9959268061269079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998243806854085,0.059239362568011385],[-0.059239362568011385,0.998243806854085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.981679070308854,0.19054186657410518],[-0.19054186657410518,0.981679070308854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2812607381944147,0.1173087277143455],[0.22051940672823925,0.8980318674175056]],"imag":[[0.8894447240578672,-0.3406158281671576],[-0.2848713240257479,-0.2525040298820404]]},{"name":"u","qubits":[1],"real":[[0.9848648856502433,0.0],[0.0,0.9848648856502433]],"imag":[[-0.17332385009897838,0.0],[0.0,0.17332385009897838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6620763968525997,0.0],[0.0,0.6620763968525997]],"imag":[[0.7494363513539218,0.0],[0.0,-0.7494363513539218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2600757900950035,-0.1956669408445978],[-0.26897470756072406,0.1715018613725029]],"imag":[[-0.7160193704989098,0.6175688566769869],[-0.5893466307441039,-0.7422332969282385]]},{"name":"u","qubits":[1],"real":[[0.5721947284624201,-0.8201177919785775],[0.8201177919785775,0.5721947284624201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9160653726378953,0.4010289678487003],[-0.4010289678487003,0.9160653726378953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8838714713145963,-0.042868261370712306],[-0.12746728616327113,0.6226744142333674]],"imag":[[0.44970889777949197,0.12122475663484462],[0.0168884698032641,-0.7718441840196814]]},{"name":"u","qubits":[1],"real":[[0.9675260078872877,0.0],[0.0,0.9675260078872877]],"imag":[[-0.2527714858556796,0.0],[0.0,0.2527714858556796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9093586186463949,0.0],[0.0,0.9093586186463949]],"imag":[[0.4160131039925551,0.0],[0.0,-0.4160131039925551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40004583767699,0.3382028873553396],[-0.5568663122617832,-0.76203965076488]],"imag":[[-0.7133647773136533,0.46550277037851073],[0.144823798160106,0.29702112452918683]]},{"name":"u","qubits":[2],"real":[[0.9795581416497547,0.0],[0.0,0.9795581416497547]],"imag":[[0.201161246585119,0.0],[0.0,-0.201161246585119]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8857160198081037,0.0],[0.0,0.8857160198081037]],"imag":[[0.46422745745516925,0.0],[0.0,-0.46422745745516925]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5331852650160347,0.0],[0.0,0.5331852650160347]],"imag":[[-0.8459985066002071,0.0],[0.0,0.8459985066002071]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.990744759257836,0.0],[0.0,0.990744759257836]],"imag":[[0.13573806394351096,0.0],[0.0,-0.13573806394351096]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18569314418338798,0.6438286177956221],[0.6727280209391451,0.3552658561247709]],"imag":[[0.7153860927612847,-0.19805429910610245],[0.034319153986243696,0.6481090779991462]]},{"name":"u","qubits":[1],"real":[[0.8842686290266374,0.0],[0.0,0.8842686290266374]],"imag":[[0.46697857736661885,0.0],[0.0,-0.46697857736661885]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7275580799919459,0.0],[0.0,0.7275580799919459]],"imag":[[0.6860460919198019,0.0],[0.0,-0.6860460919198019]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6093099472189258,0.3271359350930756],[0.42810499208949937,-0.6114742567725239]],"imag":[[0.41600632815959865,0.5904762511075419],[0.5219255108722771,0.4128184954108182]]},{"name":"u","qubits":[1],"real":[[0.7059856076244828,-0.7082261798515287],[0.7082261798515287,0.7059856076244828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8652399983588127,0.5013579013439817],[-0.5013579013439817,0.8652399983588127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6154725873130062,0.5282481160519289],[0.5039616281622018,-0.5580402502645183]],"imag":[[-0.5434428806038281,-0.21637295966648692],[0.2681156599815642,-0.6022688347386626]]},{"name":"u","qubits":[1],"real":[[0.71413546138769,0.0],[0.0,0.71413546138769]],"imag":[[0.7000075305227731,0.0],[0.0,-0.7000075305227731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.770585629907439,0.0],[0.0,0.770585629907439]],"imag":[[-0.6373364786203246,0.0],[0.0,0.6373364786203246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8146402362535297,-0.010400657667461694],[-0.5764272640576145,-0.08860792935080072]],"imag":[[0.016278876803754328,-0.5796448136289033],[-0.061869967656812304,0.8099705866322319]]},{"name":"u","qubits":[4],"real":[[0.9770789279107367,0.0],[0.0,0.9770789279107367]],"imag":[[-0.21287735584792816,0.0],[0.0,0.21287735584792816]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9914976142783458,0.0],[0.0,0.9914976142783458]],"imag":[[-0.13012486649502727,0.0],[0.0,0.13012486649502727]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9932943172584057,0.0],[0.0,0.9932943172584057]],"imag":[[-0.11561314502321027,0.0],[0.0,0.11561314502321027]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.947628550834599,0.0],[0.0,0.947628550834599]],"imag":[[-0.31937459141753577,0.0],[0.0,0.31937459141753577]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9973238872911802,0.0],[0.0,0.9973238872911802]],"imag":[[-0.07310994349887917,0.0],[0.0,0.07310994349887917]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.994900758007532,0.0],[0.0,0.994900758007532]],"imag":[[0.10085872156654747,0.0],[0.0,-0.10085872156654747]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9939357543378758,0.0],[0.0,0.9939357543378758]],"imag":[[0.10996234013878448,0.0],[0.0,-0.10996234013878448]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9965375840983209,0.0],[0.0,0.9965375840983209]],"imag":[[-0.08314351134924458,0.0],[0.0,0.08314351134924458]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9871851047276653,0.0],[0.0,0.9871851047276653]],"imag":[[0.15957935017986685,0.0],[0.0,-0.15957935017986685]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9989253031697315,0.0],[0.0,0.9989253031697315]],"imag":[[-0.046349095862380084,0.0],[0.0,0.046349095862380084]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999362388168735,0.0],[0.0,0.9999362388168735]],"imag":[[-0.011292400133028646,0.0],[0.0,0.011292400133028646]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.978570276524335,0.0],[0.0,0.978570276524335]],"imag":[[-0.20591312222169442,0.0],[0.0,0.20591312222169442]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9347486691928455,0.0],[0.0,0.9347486691928455]],"imag":[[-0.35530961912422837,0.0],[0.0,0.35530961912422837]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9151789087717381,0.0],[0.0,0.9151789087717381]],"imag":[[-0.40304784447925124,0.0],[0.0,0.40304784447925124]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9616765696154133,0.0],[0.0,0.9616765696154133]],"imag":[[-0.27418638816092084,0.0],[0.0,0.27418638816092084]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9489259070232761,0.0],[0.0,0.9489259070232761]],"imag":[[0.31549900630596744,0.0],[0.0,-0.31549900630596744]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.2559545588676028,0.8180932413846896],[0.3018112313966269,0.435755357760485]],"imag":[[-0.49195415306303847,0.15228861900881374],[0.7754858836121851,-0.3429998441750556]]},{"name":"u","qubits":[1],"real":[[0.9961748653136072,0.0],[0.0,0.9961748653136072]],"imag":[[-0.08738213614587677,0.0],[0.0,0.08738213614587677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7761964424612195,0.0],[0.0,0.7761964424612195]],"imag":[[0.6304911440381592,0.0],[0.0,-0.6304911440381592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15420844613374074,0.23121626371124232],[0.46319209628487057,0.8505412922086069]],"imag":[[-0.8722410760353394,0.40243546043203454],[0.02946764932867099,-0.24731407123409516]]},{"name":"u","qubits":[1],"real":[[0.7539565008353967,-0.6569243448434869],[0.6569243448434869,0.7539565008353967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9564698818412272,0.29183105580220375],[-0.29183105580220375,0.9564698818412272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2453664465225678,-0.6650335555865522],[-0.7863175157121498,-0.28832244520474914]],"imag":[[-0.46068242973043183,0.534132357943667],[0.3305628084688689,-0.4350898317963784]]},{"name":"u","qubits":[1],"real":[[0.7596824906042704,0.0],[0.0,0.7596824906042704]],"imag":[[-0.6502941745620152,0.0],[0.0,0.6502941745620152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9149468519965362,0.0],[0.0,0.9149468519965362]],"imag":[[0.40357435253200663,0.0],[0.0,-0.40357435253200663]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8134901491402255,-0.34146951593754127],[0.49854321670797475,-0.2450288802501967]],"imag":[[-0.12698814646954343,-0.45332809045262634],[0.2712239830518471,-0.7860362968306815]]},{"name":"u","qubits":[2],"real":[[0.9505240610089939,0.0],[0.0,0.9505240610089939]],"imag":[[0.3106509446999484,0.0],[0.0,-0.3106509446999484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9265897653477065,0.0],[0.0,0.9265897653477065]],"imag":[[0.3760736719751625,0.0],[0.0,-0.3760736719751625]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992097509719972,0.0],[0.0,0.9992097509719972]],"imag":[[0.03974762335636514,0.0],[0.0,-0.03974762335636514]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.682040923270336,0.0],[0.0,0.682040923270336]],"imag":[[-0.7313140084700603,0.0],[0.0,0.7313140084700603]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11620771126703935,0.5209554572312954],[-0.3134870888391773,-0.5237038609690126]],"imag":[[0.6232196545197031,-0.5715754032875718],[0.7069786950068275,0.3572691365675616]]},{"name":"u","qubits":[1],"real":[[0.829558994972613,0.0],[0.0,0.829558994972613]],"imag":[[-0.5584190844339297,0.0],[0.0,0.5584190844339297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6258175726916106,0.0],[0.0,0.6258175726916106]],"imag":[[0.7799694646012628,0.0],[0.0,-0.7799694646012628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6668870897146058,0.6921073854965486],[0.39326429706747285,0.20835635715841486]],"imag":[[-0.27088867005461315,0.05355655841405721],[-0.572035078172705,-0.6889896156137978]]},{"name":"u","qubits":[1],"real":[[0.7248404295224276,-0.6889167959410938],[0.6889167959410938,0.7248404295224276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9619754904622314,0.27313578262459376],[-0.27313578262459376,0.9619754904622314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5794379082432237,-0.30505990824827356],[0.12589942042359747,0.9454818721942176]],"imag":[[0.7492332396515783,0.09919533996853276],[0.2950433849943433,-0.056238476688104784]]},{"name":"u","qubits":[1],"real":[[0.972400526888947,0.0],[0.0,0.972400526888947]],"imag":[[-0.23331784180833318,0.0],[0.0,0.23331784180833318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36108290703368995,0.0],[0.0,0.36108290703368995]],"imag":[[-0.9325337174859146,0.0],[0.0,0.9325337174859146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4334724819083775,0.25959659996810874],[-0.07969875245709922,0.9267870839210045]],"imag":[[-0.8512895572087569,-0.1414825165895332],[0.2847030138096396,0.2316419734454251]]},{"name":"u","qubits":[2],"real":[[0.6865522043556703,-0.7270805118378363],[0.7270805118378363,0.6865522043556703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9951305477590934,0.09856567818813418],[-0.09856567818813418,0.9951305477590934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998167558544536,-0.019143006887004373],[0.019143006887004373,0.9998167558544536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9773368663681886,0.21168998473619227],[-0.21168998473619227,0.9773368663681886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.09544110380871591,-0.8694126404964619],[0.5974040083779668,-0.01985028915613435]],"imag":[[-0.24121425684744227,0.42050961765728917],[0.7588248340501567,0.25864896679304133]]},{"name":"u","qubits":[1],"real":[[0.9400835306609507,0.0],[0.0,0.9400835306609507]],"imag":[[0.3409442115362002,0.0],[0.0,-0.3409442115362002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4848303238841545,0.0],[0.0,0.4848303238841545]],"imag":[[0.8746082306052155,0.0],[0.0,-0.8746082306052155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6272947221509699,-0.1566970341637059],[0.05170264384232469,0.9496615062061822]],"imag":[[0.7510662183265913,-0.13359231540185526],[0.19931809719602506,-0.23609776868931806]]},{"name":"u","qubits":[1],"real":[[0.8773959130674115,-0.4797670390226941],[0.4797670390226941,0.8773959130674115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9185268988960628,0.39535849049234045],[-0.39535849049234045,0.9185268988960628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8417884420382833,0.15744222920453962],[0.06630417089844638,-0.9793315272384755]],"imag":[[-0.5036371029103401,0.11381490186238456],[-0.1826078978147129,0.05628385500226261]]},{"name":"u","qubits":[1],"real":[[0.8991962423931938,0.0],[0.0,0.8991962423931938]],"imag":[[-0.4375455606744978,0.0],[0.0,0.4375455606744978]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9306838911048302,0.0],[0.0,0.9306838911048302]],"imag":[[0.3658244043772538,0.0],[0.0,-0.3658244043772538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7847686506959664,0.008852716172951393],[-0.07201327064817473,-0.569110524059122]],"imag":[[-0.6154530040956369,0.07264567468782779],[-0.013032785007099394,-0.8189978307484475]]},{"name":"u","qubits":[2],"real":[[0.9550776582191292,0.0],[0.0,0.9550776582191292]],"imag":[[-0.2963556423803406,0.0],[0.0,0.2963556423803406]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998257221762732,0.0],[0.0,0.9998257221762732]],"imag":[[-0.018668831637082453,0.0],[0.0,0.018668831637082453]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9780181150219656,0.0],[0.0,0.9780181150219656]],"imag":[[0.20851994314425046,0.0],[0.0,-0.20851994314425046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6444203566936443,0.0],[0.0,0.6444203566936443]],"imag":[[0.764671435244469,0.0],[0.0,-0.764671435244469]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8919977547518075,0.22781050988899845],[0.4075326960523843,0.040461662625662434]],"imag":[[-0.10877024800206636,-0.37498187989743914],[-0.16256118945055098,-0.897693608749814]]},{"name":"u","qubits":[1],"real":[[0.9775048253280112,0.0],[0.0,0.9775048253280112]],"imag":[[-0.21091305426752138,0.0],[0.0,0.21091305426752138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3944478908851577,0.0],[0.0,0.3944478908851577]],"imag":[[-0.9189183105022181,0.0],[0.0,0.9189183105022181]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3463659768318048,0.5300456951707833],[0.25768177689462946,-0.6399946382363035]],"imag":[[-0.7652726437657952,-0.11593080620775961],[-0.4774814055578358,-0.5440757964031508]]},{"name":"u","qubits":[1],"real":[[0.9187492706556378,-0.3948414589043729],[0.3948414589043729,0.9187492706556378]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9614737136141258,0.2748968861756387],[-0.2748968861756387,0.9614737136141258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21282210342986954,0.26037800751034273],[0.0175395473946048,-0.8015149942059602]],"imag":[[-0.9346219361496149,-0.11572329914315224],[-0.2843957683173643,0.525723430430286]]},{"name":"u","qubits":[1],"real":[[0.9978013931595032,0.0],[0.0,0.9978013931595032]],"imag":[[-0.06627503156509555,0.0],[0.0,0.06627503156509555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.899944246557923,0.0],[0.0,0.899944246557923]],"imag":[[0.43600499204400417,0.0],[0.0,-0.43600499204400417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11246335928459206,0.35394404696895243],[0.47907562404423454,0.43653132572953257]],"imag":[[-0.8428590955133398,0.3894408164844815],[-0.2177776030162121,-0.7297258825942501]]},{"name":"u","qubits":[3],"real":[[0.9649048621716669,0.0],[0.0,0.9649048621716669]],"imag":[[-0.2625997086012786,0.0],[0.0,0.2625997086012786]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9706150230038139,0.0],[0.0,0.9706150230038139]],"imag":[[-0.24063764692854248,0.0],[0.0,0.24063764692854248]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9716368633865755,0.0],[0.0,0.9716368633865755]],"imag":[[-0.23647791801412898,0.0],[0.0,0.23647791801412898]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8473061713757408,0.0],[0.0,0.8473061713757408]],"imag":[[0.531104746682407,0.0],[0.0,-0.531104746682407]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9658234075289552,0.0],[0.0,0.9658234075289552]],"imag":[[-0.25920097505441164,0.0],[0.0,0.25920097505441164]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.962769274542685,0.0],[0.0,0.962769274542685]],"imag":[[0.2703244790923532,0.0],[0.0,-0.2703244790923532]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9019667578441628,0.0],[0.0,0.9019667578441628]],"imag":[[0.4318054744257989,0.0],[0.0,-0.4318054744257989]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9567376449074824,0.0],[0.0,0.9567376449074824]],"imag":[[0.29095202150334704,0.0],[0.0,-0.29095202150334704]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.19181293110256054,0.04888176957970801],[0.5444084566803001,-0.26731925832262776]],"imag":[[0.6159952301105129,0.7624750806063743],[-0.5360756553303968,0.5871820315599752]]},{"name":"u","qubits":[1],"real":[[0.9322816653898391,0.0],[0.0,0.9322816653898391]],"imag":[[-0.3617331839601505,0.0],[0.0,0.3617331839601505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9488449928820459,0.0],[0.0,0.9488449928820459]],"imag":[[0.3157422674946612,0.0],[0.0,-0.3157422674946612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6002178176768542,-0.3205342174398635],[0.40350530695467224,0.45488097111845355]],"imag":[[-0.6570148827206644,0.32454249440866806],[-0.21272865929677104,0.7648616128997103]]},{"name":"u","qubits":[1],"real":[[0.7472577405987686,-0.6645343250090422],[0.6645343250090422,0.7472577405987686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8940170997973096,0.4480328394995254],[-0.4480328394995254,0.8940170997973096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5536672308815841,-0.6881730580299866],[-0.5854428725227873,0.04421527160011459]],"imag":[[-0.18421571714309953,-0.43120181957759524],[-0.5628266251854468,-0.5818314556226365]]},{"name":"u","qubits":[1],"real":[[0.6450844444920554,0.0],[0.0,0.6450844444920554]],"imag":[[-0.7641112873622378,0.0],[0.0,0.7641112873622378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.820103121043733,0.0],[0.0,0.820103121043733]],"imag":[[-0.5722157555103917,0.0],[0.0,0.5722157555103917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8663060676699541,-0.4713548164073567],[0.4764052614532306,-0.8776851883271912]],"imag":[[0.14739556270993176,0.07491983890285904],[-0.02874668800613891,0.04336317538441474]]},{"name":"u","qubits":[2],"real":[[0.9996616513589474,0.0],[0.0,0.9996616513589474]],"imag":[[0.026011205321985562,0.0],[0.0,-0.026011205321985562]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989149332920608,0.0],[0.0,0.9989149332920608]],"imag":[[-0.046572052199979355,0.0],[0.0,0.046572052199979355]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9341978800187085,0.0],[0.0,0.9341978800187085]],"imag":[[-0.3567552676114968,0.0],[0.0,0.3567552676114968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.657740567208479,0.0],[0.0,0.657740567208479]],"imag":[[0.7532445461125281,0.0],[0.0,-0.7532445461125281]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2662796870951681,-0.3725503112017395],[-0.605884487694838,-0.48735051214612396]],"imag":[[0.7475975071450861,-0.4810398748278977],[-0.05565144312339318,0.6263356789773026]]},{"name":"u","qubits":[1],"real":[[0.9993712204177232,0.0],[0.0,0.9993712204177232]],"imag":[[-0.035456505761149365,0.0],[0.0,0.035456505761149365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7346533786094028,0.0],[0.0,0.7346533786094028]],"imag":[[-0.6784426381779004,0.0],[0.0,0.6784426381779004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05637005066792211,-0.13225654865010425],[0.3807421248149635,-0.4022501214893509]],"imag":[[-0.7934185017483931,-0.5914538898428124],[-0.47153465711696935,0.6862108577476543]]},{"name":"u","qubits":[1],"real":[[0.722749093917543,-0.6911105173858741],[0.6911105173858741,0.722749093917543]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9882954329456539,0.1525520803488516],[-0.1525520803488516,0.9882954329456539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25437619540686907,0.11333994654694865],[0.346356047059402,0.6688920264698374]],"imag":[[-0.8563523124737336,0.4348649498958838],[0.28634063071209465,0.5921401766422023]]},{"name":"u","qubits":[1],"real":[[0.9951020757424628,0.0],[0.0,0.9951020757424628]],"imag":[[-0.09885271292707021,0.0],[0.0,0.09885271292707021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.293774921088549,0.0],[0.0,0.293774921088549]],"imag":[[-0.9558746234414934,0.0],[0.0,0.9558746234414934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1500053806445203,-0.26263312511049375],[0.6439912335160698,-0.7567040979797006]],"imag":[[-0.7475648113218559,-0.5913282339324804],[0.06261413423070658,0.09356104664718491]]},{"name":"u","qubits":[2],"real":[[0.7129984754857297,-0.7011655824090521],[0.7011655824090521,0.7129984754857297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9838173869643968,0.1791740748728628],[-0.1791740748728628,0.9838173869643968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999992150713941,-0.0012529391827612675],[0.0012529391827612675,0.9999992150713941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.949952972596054,0.3123929414310133],[-0.3123929414310133,0.949952972596054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18614934433612257,-0.095711601017332],[-0.01470439708331837,-0.035902285163021797]],"imag":[[-0.7861011291616324,-0.5815777899513845],[-0.58921746158821,0.8070424955267442]]},{"name":"u","qubits":[1],"real":[[0.8364671429988634,0.0],[0.0,0.8364671429988634]],"imag":[[-0.5480170788244825,0.0],[0.0,0.5480170788244825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5592441427906277,0.0],[0.0,0.5592441427906277]],"imag":[[-0.8290030088934394,0.0],[0.0,0.8290030088934394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8027996452943658,0.3678255999205058],[-0.09122616566607392,-0.4075963725765437]],"imag":[[-0.3496977574410465,0.31293535434505215],[0.4742383310676283,0.7750103154839295]]},{"name":"u","qubits":[1],"real":[[0.771880142914407,-0.6357680748310933],[0.6357680748310933,0.771880142914407]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.929546744561599,0.36870428486109763],[-0.36870428486109763,0.929546744561599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6267570434525479,0.4243432574794334],[0.11007393488421953,0.6548623466928829]],"imag":[[0.20876934397767943,0.6192929592119499],[-0.7426134245735496,-0.086973199240572]]},{"name":"u","qubits":[1],"real":[[0.8499010787293364,0.0],[0.0,0.8499010787293364]],"imag":[[0.5269422704383377,0.0],[0.0,-0.5269422704383377]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8953142388793685,0.0],[0.0,0.8953142388793685]],"imag":[[0.44543508355298783,0.0],[0.0,-0.44543508355298783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.722960360447741,0.48450658075715597],[-0.4046654364898477,-0.4610007598980488]],"imag":[[0.358909320164053,-0.3372918474017111],[0.4298352028756263,0.6625450039452204]]},{"name":"u","qubits":[2],"real":[[0.980689620363644,0.0],[0.0,0.980689620363644]],"imag":[[-0.19557062282206822,0.0],[0.0,0.19557062282206822]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991816313815044,0.0],[0.0,0.9991816313815044]],"imag":[[-0.04044833135983992,0.0],[0.0,0.04044833135983992]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9330648977128059,0.0],[0.0,0.9330648977128059]],"imag":[[-0.35970807143597866,0.0],[0.0,0.35970807143597866]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7563808427284443,0.0],[0.0,0.7563808427284443]],"imag":[[-0.654131501116869,0.0],[0.0,0.654131501116869]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.42385854353011465,0.06386246695846777],[-0.8328839282119392,-0.1159926025619447]],"imag":[[0.023616034956152245,0.9031654351686951],[-0.3550923543188854,0.40836196955816917]]},{"name":"u","qubits":[1],"real":[[0.9859643997602133,0.0],[0.0,0.9859643997602133]],"imag":[[0.1669556899464115,0.0],[0.0,-0.1669556899464115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9270125368763251,0.0],[0.0,0.9270125368763251]],"imag":[[-0.37503034073807934,0.0],[0.0,0.37503034073807934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27845193172529736,0.5287512243017907],[0.3369098619402558,-0.3432622664300788]],"imag":[[0.7986297934551483,-0.07125389479596772],[0.4136988272301908,0.772991618144109]]},{"name":"u","qubits":[1],"real":[[0.7926365944993735,-0.6096943734859588],[0.6096943734859588,0.7926365944993735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9716408878929094,0.23646138157144989],[-0.23646138157144989,0.9716408878929094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22642958588697862,-0.040784923177663884],[0.45632755159178273,0.8699688176193645]],"imag":[[-0.8406105054317533,0.4903470310241674],[-0.18403474251095245,-0.03241350917659744]]},{"name":"u","qubits":[1],"real":[[0.9724713572357763,0.0],[0.0,0.9724713572357763]],"imag":[[0.23302244388901086,0.0],[0.0,-0.23302244388901086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7282633593194755,0.0],[0.0,0.7282633593194755]],"imag":[[0.6852973657272531,0.0],[0.0,-0.6852973657272531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3933530327452941,0.4216131322700857],[-0.19322896924068786,0.8257826516460182]],"imag":[[0.7736616905843207,0.26260873338428425],[-0.45758446826621213,-0.2671367292009473]]},{"name":"u","qubits":[3],"real":[[0.7218242545598887,-0.6920764015114667],[0.6920764015114667,0.7218242545598887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.994946296277828,0.10040850324067431],[-0.10040850324067431,0.994946296277828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998846234220438,-0.015190123243664613],[0.015190123243664613,0.9998846234220438]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9614834150306457,0.27486295243449443],[-0.27486295243449443,0.9614834150306457]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999980924902413,0.0019532065632826084],[-0.0019532065632826084,0.9999980924902413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999838448505108,-0.005684191938121772],[0.005684191938121772,0.9999838448505108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999695882619005,-0.007798881414998407],[0.007798881414998407,0.9999695882619005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9162988503138404,0.400495214595049],[-0.400495214595049,0.9162988503138404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3020866275860506,0.15854946662090913],[0.5204879624629216,0.07789212705889356]],"imag":[[-0.38639618466387504,0.8569152376665456],[0.6989520289991896,0.4842428715338553]]},{"name":"u","qubits":[1],"real":[[0.9998461622001673,0.0],[0.0,0.9998461622001673]],"imag":[[-0.017540009509594088,0.0],[0.0,0.017540009509594088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5128101796572687,0.0],[0.0,0.5128101796572687]],"imag":[[0.8585020207546863,0.0],[0.0,-0.8585020207546863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03250490576207299,-0.3557872549124852],[0.21145563086456992,0.8837640292251759]],"imag":[[-0.9261655053653441,0.12073241907041099],[-0.3105598234614739,0.27892696691952823]]},{"name":"u","qubits":[1],"real":[[0.9001110457095709,-0.4356605391719828],[0.4356605391719828,0.9001110457095709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9762303589580338,0.21673552142800312],[-0.21673552142800312,0.9762303589580338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3841927778324495,-0.5859717566942366],[-0.607198611595341,0.3694508506752546]],"imag":[[0.3971849136317992,-0.5926863877307765],[0.5709202220287667,0.41093310293847635]]},{"name":"u","qubits":[1],"real":[[0.9067629877807662,0.0],[0.0,0.9067629877807662]],"imag":[[0.4216407048553283,0.0],[0.0,-0.4216407048553283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6508953332594396,0.0],[0.0,0.6508953332594396]],"imag":[[-0.7591674816146191,0.0],[0.0,0.7591674816146191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5457515709997691,0.10343395764801361],[-0.2229147408689095,-0.6177377843388862]],"imag":[[0.459949319791898,-0.6927505051456284],[-0.6640111928857836,-0.3574887184595192]]},{"name":"u","qubits":[2],"real":[[0.8832552849543553,0.0],[0.0,0.8832552849543553]],"imag":[[-0.46889242007117216,0.0],[0.0,0.46889242007117216]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999734048581755,0.0],[0.0,0.9999734048581755]],"imag":[[0.007293118424053741,0.0],[0.0,-0.007293118424053741]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9558809203314781,0.0],[0.0,0.9558809203314781]],"imag":[[0.29375443170486193,0.0],[0.0,-0.29375443170486193]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7070066351381007,0.0],[0.0,0.7070066351381007]],"imag":[[0.7072069130535282,0.0],[0.0,-0.7072069130535282]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.40873942586493484,0.5630288025389184],[0.7789773918107692,0.5277632166947577]],"imag":[[-0.36420717124204804,0.6190991727268429],[-0.30574407795926367,-0.14553614308663385]]},{"name":"u","qubits":[1],"real":[[0.5601423920652419,0.0],[0.0,0.5601423920652419]],"imag":[[-0.8283963427076612,0.0],[0.0,0.8283963427076612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8743414400247245,0.0],[0.0,0.8743414400247245]],"imag":[[0.485311287995129,0.0],[0.0,-0.485311287995129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8093196397494862,-0.2040583220945527],[-0.3821730427986317,0.11925460816920141]],"imag":[[0.3248310944074883,0.4447995975782258],[0.3056636160550209,-0.8638818539641948]]},{"name":"u","qubits":[1],"real":[[0.6838824226451483,-0.7295922367987496],[0.7295922367987496,0.6838824226451483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9549257870322392,0.2968446416239623],[-0.2968446416239623,0.9549257870322392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08807079398881736,-0.16330495256807043],[0.42925234581114946,0.5848143344038146]],"imag":[[0.690603568710012,-0.6990291400205826],[0.5753717665534174,0.37773264108976384]]},{"name":"u","qubits":[1],"real":[[0.968847489545869,0.0],[0.0,0.968847489545869]],"imag":[[-0.24765811515205263,0.0],[0.0,0.24765811515205263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304068661496622,0.0],[0.0,0.9304068661496622]],"imag":[[-0.36652839374537494,0.0],[0.0,0.36652839374537494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39144797900277206,0.20489768097048916],[0.40790775460724266,-0.8134509127451248]],"imag":[[-0.7156480817967172,-0.5409558605729675],[-0.41015553938305116,-0.060673798288875314]]},{"name":"u","qubits":[2],"real":[[0.6936678356835199,-0.7202950324263949],[0.7202950324263949,0.6936678356835199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9808598830170501,0.19471489385195706],[-0.19471489385195706,0.9808598830170501]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991225778808911,0.041881671034508135],[-0.041881671034508135,0.9991225778808911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9286199753744359,0.37103226454795296],[-0.37103226454795296,0.9286199753744359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7721653667883273,-0.2799529292935197],[0.6313987588925677,0.4121234627485351]],"imag":[[-0.07115675756349982,0.5659714829968688],[0.005741903397205853,-0.6568537807354536]]},{"name":"u","qubits":[1],"real":[[0.9950412403318769,0.0],[0.0,0.9950412403318769]],"imag":[[-0.09946320947365422,0.0],[0.0,0.09946320947365422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4855701987355187,0.0],[0.0,0.4855701987355187]],"imag":[[-0.874197679074904,0.0],[0.0,0.874197679074904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15855009920598295,-0.23633002030270625],[0.5439776742463553,0.7888616880287095]],"imag":[[-0.7851523515893917,0.5500416096434375],[-0.24997187993241812,0.138922951037881]]},{"name":"u","qubits":[1],"real":[[0.7126702271669245,-0.7014992140479162],[0.7014992140479162,0.7126702271669245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8872391349666294,0.461309784617308],[-0.461309784617308,0.8872391349666294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4244532152642568,0.26379681802077326],[0.18315706361359482,-0.5533710336035154]],"imag":[[0.7551118548996272,-0.4243309951488272],[0.46486454445389197,0.6664345013027898]]},{"name":"u","qubits":[1],"real":[[0.5960229993936077,0.0],[0.0,0.5960229993936077]],"imag":[[0.8029673618484424,0.0],[0.0,-0.8029673618484424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.983676874067757,0.0],[0.0,0.983676874067757]],"imag":[[0.179943900769896,0.0],[0.0,-0.179943900769896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9268029728144076,0.07120945959877557],[-0.06737340283364587,-0.9311631737774684]],"imag":[[-0.2803269379267124,-0.23954596702649775],[-0.24065303248790543,0.2654846254412156]]},{"name":"u","qubits":[2],"real":[[0.9917533953965646,0.0],[0.0,0.9917533953965646]],"imag":[[-0.1281608470609701,0.0],[0.0,0.1281608470609701]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9049456790489038,0.0],[0.0,0.9049456790489038]],"imag":[[-0.42552710603523064,0.0],[0.0,0.42552710603523064]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977026024713497,0.0],[0.0,0.9977026024713497]],"imag":[[-0.06774597421172726,0.0],[0.0,0.06774597421172726]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7276872418731499,0.0],[0.0,0.7276872418731499]],"imag":[[-0.6859090887392059,0.0],[0.0,0.6859090887392059]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6619088502333352,0.32454256103420803],[0.16219059981543016,0.3136804876243517]],"imag":[[-0.6138458151728656,0.2823864643620547],[-0.3984522537382058,-0.846483645740545]]},{"name":"u","qubits":[1],"real":[[0.8813914010880057,0.0],[0.0,0.8813914010880057]],"imag":[[-0.47238670397050986,0.0],[0.0,0.47238670397050986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4735927634229864,0.0],[0.0,0.4735927634229864]],"imag":[[-0.8807439437392568,0.0],[0.0,0.8807439437392568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6652715103983169,0.15816743919337106],[-0.038983216527257364,0.4854132383476416]],"imag":[[-0.44236243193577296,0.5802692111797955],[-0.6001746454936262,-0.6345428998678063]]},{"name":"u","qubits":[1],"real":[[0.8111232678083546,-0.5848752383371143],[0.5848752383371143,0.8111232678083546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8770937057333796,0.48031930146818747],[-0.48031930146818747,0.8770937057333796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8736097098268961,0.025283114336473473],[-0.31259935290661633,0.44757355332042154]],"imag":[[0.19185185303904673,-0.44649715061923884],[0.3198133611092805,0.7743894194696113]]},{"name":"u","qubits":[1],"real":[[0.8079780672956929,0.0],[0.0,0.8079780672956929]],"imag":[[0.5892125616185697,0.0],[0.0,-0.5892125616185697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6226623425479597,0.0],[0.0,0.6226623425479597]],"imag":[[-0.7824906435048838,0.0],[0.0,0.7824906435048838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9045011048078855,-0.2666874811625049],[-0.2459308918456452,0.8645236192909469]],"imag":[[0.29036351544886696,0.1626178578406725],[-0.19257408115708657,0.3937411984928568]]},{"name":"u","qubits":[3],"real":[[0.99907309328531,0.0],[0.0,0.99907309328531]],"imag":[[0.04304595536542636,0.0],[0.0,-0.04304595536542636]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983155974029997,0.0],[0.0,0.9983155974029997]],"imag":[[0.05801696288062488,0.0],[0.0,-0.05801696288062488]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995512223981992,0.0],[0.0,0.9995512223981992]],"imag":[[0.02995586423833991,0.0],[0.0,-0.02995586423833991]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990249821183778,0.0],[0.0,0.9990249821183778]],"imag":[[-0.04414844395191153,0.0],[0.0,0.04414844395191153]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9358617705179941,0.0],[0.0,0.9358617705179941]],"imag":[[0.3523673459373403,0.0],[0.0,-0.3523673459373403]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999739578850715,0.0],[0.0,0.9999739578850715]],"imag":[[0.007216893491328098,0.0],[0.0,-0.007216893491328098]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9905558364747717,0.0],[0.0,0.9905558364747717]],"imag":[[0.1371099370059125,0.0],[0.0,-0.1371099370059125]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7012715605549353,0.0],[0.0,0.7012715605549353]],"imag":[[-0.7128942406534405,0.0],[0.0,0.7128942406534405]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7321484889565085,0.06337982884892478],[-0.3708522653610291,0.21769403596851464]],"imag":[[-0.5633271469375716,-0.37762959753832576],[-0.09533998593701115,0.8977684506941986]]},{"name":"u","qubits":[1],"real":[[0.8467096323311676,0.0],[0.0,0.8467096323311676]],"imag":[[0.532055258894806,0.0],[0.0,-0.532055258894806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5652906584593996,0.0],[0.0,0.5652906584593996]],"imag":[[-0.8248917937878509,0.0],[0.0,0.8248917937878509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7934284270651466,-0.3729384753819624],[0.4161853116673023,-0.8457320786940378]],"imag":[[0.38204147103325176,0.29228845190231856],[0.22650702392655941,-0.24540090776560922]]},{"name":"u","qubits":[1],"real":[[0.6142947288460039,-0.7890766668150913],[0.7890766668150913,0.6142947288460039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8817731172495026,0.4716737958548206],[-0.4716737958548206,0.8817731172495026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04424183037392324,-0.8899202188827658],[0.06606563886972773,0.4451387062668872]],"imag":[[0.45280181733269265,0.03248351411141093],[0.8880588415336625,-0.09401253915125425]]},{"name":"u","qubits":[1],"real":[[0.9992555601882703,0.0],[0.0,0.9992555601882703]],"imag":[[-0.03857882103986753,0.0],[0.0,0.03857882103986753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4521086420286619,0.0],[0.0,0.4521086420286619]],"imag":[[-0.8919628780408965,0.0],[0.0,0.8919628780408965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07565981440433567,0.17108142269367882],[0.1199042502672524,0.4704459855324906]],"imag":[[-0.9783969270490758,-0.08801245613169643],[0.15045935129819968,-0.8612000517133847]]},{"name":"u","qubits":[2],"real":[[0.9752702609893004,0.0],[0.0,0.9752702609893004]],"imag":[[-0.22101565109707028,0.0],[0.0,0.22101565109707028]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8222027289085453,0.0],[0.0,0.8222027289085453]],"imag":[[-0.5691947580357194,0.0],[0.0,0.5691947580357194]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8922788165372088,0.0],[0.0,0.8922788165372088]],"imag":[[-0.45148478773814527,0.0],[0.0,0.45148478773814527]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979099312521931,0.0],[0.0,0.9979099312521931]],"imag":[[0.0646201911808006,0.0],[0.0,-0.0646201911808006]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21931313094512747,-0.5864583260012556],[-0.06755398972238442,0.7976308041754696]],"imag":[[-0.7682723764336385,0.13313879249813126],[-0.5975749029842564,-0.04610633390693749]]},{"name":"u","qubits":[1],"real":[[0.8373754038910457,0.0],[0.0,0.8373754038910457]],"imag":[[-0.5466282401763635,0.0],[0.0,0.5466282401763635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.631397936087859,0.0],[0.0,0.631397936087859]],"imag":[[-0.775458990730001,0.0],[0.0,0.775458990730001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6920319239351516,0.35412075345008376],[-0.42055510285724673,-0.7247927883545391]],"imag":[[-0.30418415585194447,0.5506017685761619],[0.5016943502213106,0.2147361133251695]]},{"name":"u","qubits":[1],"real":[[0.7301809713008988,-0.6832537955621439],[0.6832537955621439,0.7301809713008988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7422473487176028,0.6701260130167231],[-0.6701260130167231,0.7422473487176028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3270575110085426,-0.675896052468048],[-0.6999323171232746,0.06051852009243555]],"imag":[[0.6302687112869984,-0.19738100801149389],[-0.07674299650109664,0.7074904753141897]]},{"name":"u","qubits":[1],"real":[[0.8110393770158423,0.0],[0.0,0.8110393770158423]],"imag":[[-0.5849915631269861,0.0],[0.0,0.5849915631269861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8061494868396577,0.0],[0.0,0.8061494868396577]],"imag":[[0.5917119272654191,0.0],[0.0,-0.5917119272654191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7860052689841817,-0.1605518198801547],[0.551447728490253,0.17088493603645083]],"imag":[[-0.26139620234578737,0.5367409576895313],[-0.09885921945496502,0.8105125514805513]]},{"name":"u","qubits":[2],"real":[[0.7612611241579338,-0.6484454493986359],[0.6484454493986359,0.7612611241579338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9804272875820503,0.19688152215102273],[-0.19688152215102273,0.9804272875820503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998525517259659,0.017171919143610763],[-0.017171919143610763,0.9998525517259659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9296722977485351,0.36838759316643543],[-0.36838759316643543,0.9296722977485351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6724032896039318,-0.5157550050526365],[-0.416126168215824,0.8416608001887974]],"imag":[[0.525257970785824,-0.07729589263941777],[0.314351542674416,0.1401043081770988]]},{"name":"u","qubits":[1],"real":[[0.7644085019690665,0.0],[0.0,0.7644085019690665]],"imag":[[-0.6447322251271512,0.0],[0.0,0.6447322251271512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7480666055095878,0.0],[0.0,0.7480666055095878]],"imag":[[0.66362365367832,0.0],[0.0,-0.66362365367832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7336319215971268,0.664489313929011],[0.19339731321859943,0.3976667639819068]],"imag":[[-0.12551793180345283,-0.06695822640754108],[0.6392393383149366,0.629151565534623]]},{"name":"u","qubits":[1],"real":[[0.6679724329051161,-0.7441860176587707],[0.7441860176587707,0.6679724329051161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9058204882932048,0.423661708192114],[-0.423661708192114,0.9058204882932048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07227752827795882,-0.5891056251492722],[0.798313847760386,-0.1659564717508928]],"imag":[[-0.16736526299787896,-0.7872225797480437],[0.5739859128251211,0.07545609210869231]]},{"name":"u","qubits":[1],"real":[[0.8478282073226859,0.0],[0.0,0.8478282073226859]],"imag":[[0.5302709975738826,0.0],[0.0,-0.5302709975738826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6359870403814716,0.0],[0.0,0.6359870403814716]],"imag":[[-0.7716997372468235,0.0],[0.0,0.7716997372468235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8860191923572922,0.1430337555538701],[0.12034463915456503,0.6070127514951421]],"imag":[[0.4312308843481909,-0.09247302271995311],[-0.12052834930242246,-0.7762252278581829]]},{"name":"u","qubits":[2],"real":[[0.9957559297376696,0.0],[0.0,0.9957559297376696]],"imag":[[-0.09203330045298429,0.0],[0.0,0.09203330045298429]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9519397866015592,0.0],[0.0,0.9519397866015592]],"imag":[[-0.3062852309285871,0.0],[0.0,0.3062852309285871]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9951162401962848,0.0],[0.0,0.9951162401962848]],"imag":[[-0.09871002227540025,0.0],[0.0,0.09871002227540025]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6657958387219404,0.0],[0.0,0.6657958387219404]],"imag":[[0.7461339699682276,0.0],[0.0,-0.7461339699682276]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1985787554722796,-0.7490745697753737],[-0.39595370155455706,-0.2702724143018716]],"imag":[[-0.23001409895648686,0.588682665849909],[0.8665337029692273,-0.13889863178275527]]},{"name":"u","qubits":[1],"real":[[0.9615100016304559,0.0],[0.0,0.9615100016304559]],"imag":[[0.2747699342442706,0.0],[0.0,-0.2747699342442706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9346100374336668,0.0],[0.0,0.9346100374336668]],"imag":[[0.3556741175967687,0.0],[0.0,-0.3556741175967687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46379662753634743,-0.27839697840298827],[0.39526959626046815,-0.17998947066937204]],"imag":[[0.7452187655935824,-0.38991896864499226],[-0.2707464237347836,-0.8591054130635374]]},{"name":"u","qubits":[1],"real":[[0.7111300312534035,-0.7030605085264947],[0.7030605085264947,0.7111300312534035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.939661349212435,0.34210604904951053],[-0.34210604904951053,0.939661349212435]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7278265083296996,0.48648929996114915],[0.5757703161106917,-0.805054209969838]],"imag":[[0.3484559641952759,0.3349256272855945],[-0.1316645657537831,0.05514258082917246]]},{"name":"u","qubits":[1],"real":[[0.9751400586147524,0.0],[0.0,0.9751400586147524]],"imag":[[0.22158940878304006,0.0],[0.0,-0.22158940878304006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6107557731147508,0.0],[0.0,0.6107557731147508]],"imag":[[0.7918190358958308,0.0],[0.0,-0.7918190358958308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.344480249231486,0.6038337304846281],[-0.4833806157696603,0.15568231966650337]],"imag":[[0.7188309507973772,0.000497990129987691],[-0.36188202824027577,-0.7817592936947437]]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[-0.09554949270073897,0.0],[0.0,0.09554949270073897]]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9954246804478134,0.0],[0.0,0.9954246804478134]],"imag":[[0.09554949270073897,0.0],[0.0,-0.09554949270073897]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.06189019575130598,0.22997315159749424],[0.6077728763687854,0.6889513368070519]],"imag":[[0.7910268790399161,-0.5635232292022674],[0.032530156111651436,0.39357334158393076]]},{"name":"u","qubits":[1],"real":[[0.972130585381106,0.0],[0.0,0.972130585381106]],"imag":[[0.234440024241997,0.0],[0.0,-0.234440024241997]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6992260160495213,0.0],[0.0,0.6992260160495213]],"imag":[[-0.7149006773528156,0.0],[0.0,0.7149006773528156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.442707394897879,-0.23797395996415466],[0.1880198803032607,0.15381836079238698]],"imag":[[0.8644848462876794,0.006671388212317594],[0.14602957800544403,-0.95899103167936]]},{"name":"u","qubits":[1],"real":[[0.7173845559675504,-0.6966773994175789],[0.6966773994175789,0.7173845559675504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7393986457946337,0.6732678832359834],[-0.6732678832359834,0.7393986457946337]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3161918867680635,-0.6829441013377479],[-0.6543287865517475,-0.357168274419181]],"imag":[[0.5554067831372417,0.3537419263179992],[-0.40422745463032383,0.5299856863739166]]},{"name":"u","qubits":[1],"real":[[0.7634425689581327,0.0],[0.0,0.7634425689581327]],"imag":[[0.6458757186197719,0.0],[0.0,-0.6458757186197719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9696807732032678,0.0],[0.0,0.9696807732032678]],"imag":[[0.24437511755478036,0.0],[0.0,-0.24437511755478036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9490129344617113,-0.08046660406413206],[-0.07230936664618008,-0.7132346183355369]],"imag":[[0.15944495302055312,0.259763128274648],[0.26215093491321617,-0.6460221528919236]]},{"name":"u","qubits":[2],"real":[[0.9963521741481409,0.0],[0.0,0.9963521741481409]],"imag":[[-0.08533665724805935,0.0],[0.0,0.08533665724805935]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9342176961549753,0.0],[0.0,0.9342176961549753]],"imag":[[-0.35670337283363357,0.0],[0.0,0.35670337283363357]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977186035616676,0.0],[0.0,0.9977186035616676]],"imag":[[-0.06750991117573629,0.0],[0.0,0.06750991117573629]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5077344157735003,0.0],[0.0,0.5077344157735003]],"imag":[[0.861513646461356,0.0],[0.0,-0.861513646461356]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7010858934987331,0.6318524468150982],[-0.12446913748773955,0.23540592658444182]],"imag":[[0.1860354522470235,0.2731883341178789],[0.6770353124153763,-0.686086488195615]]},{"name":"u","qubits":[1],"real":[[0.9044586496245153,0.0],[0.0,0.9044586496245153]],"imag":[[0.42656130991851365,0.0],[0.0,-0.42656130991851365]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7008095167998531,0.0],[0.0,0.7008095167998531]],"imag":[[-0.7133484570409866,0.0],[0.0,0.7133484570409866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5480739485117656,0.37862416151847256],[0.4758593527824549,-0.5777334732336554]],"imag":[[0.45181242174454833,0.5934005618757724],[0.5186890772799365,0.4132112672536027]]},{"name":"u","qubits":[1],"real":[[0.7464212828083431,-0.6654737174154569],[0.6654737174154569,0.7464212828083431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9714772039789331,0.23713296301711076],[-0.23713296301711076,0.9714772039789331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6729705775081669,0.14452158944072058],[-0.317591982667725,-0.5442904478801804]],"imag":[[0.35673601259637533,0.6316355985144373],[0.564787882014431,-0.5328206914349606]]},{"name":"u","qubits":[1],"real":[[0.938258661558803,0.0],[0.0,0.938258661558803]],"imag":[[0.3459345082669313,0.0],[0.0,-0.3459345082669313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7668854639321513,0.0],[0.0,0.7668854639321513]],"imag":[[-0.6417839864078638,0.0],[0.0,0.6417839864078638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47226970718873384,0.45192124277840395],[-0.6718382707401719,0.24906746922837725]],"imag":[[0.5533926961335094,0.5162218882065893],[-0.13910853858339964,-0.6835550806147359]]},{"name":"u","qubits":[2],"real":[[0.6512923904424011,-0.7588268723179372],[0.7588268723179372,0.6512923904424011]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9770112536703088,0.21318773464149232],[-0.21318773464149232,0.9770112536703088]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9957032671092182,-0.09260131677265095],[0.09260131677265095,0.9957032671092182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9360687472473694,0.35181714060963615],[-0.35181714060963615,0.9360687472473694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18740634361031006,-0.4087319079169657],[-0.49071397591423893,0.38200904025853183]],"imag":[[-0.807506744548753,-0.3817721143999992],[0.2683496110027535,-0.7357019595446693]]},{"name":"u","qubits":[1],"real":[[0.7740695256285247,0.0],[0.0,0.7740695256285247]],"imag":[[-0.6331005998206215,0.0],[0.0,0.6331005998206215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8151048421017069,0.0],[0.0,0.8151048421017069]],"imag":[[-0.5793134698782271,0.0],[0.0,0.5793134698782271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7267076773323402,-0.6613504462902959],[0.4299745942073427,-0.4579616767462625]],"imag":[[-0.1470777760872309,-0.1134886191611128],[-0.515156216912599,0.583101211749969]]},{"name":"u","qubits":[1],"real":[[0.5775765618768159,-0.8163365207869586],[0.8163365207869586,0.5775765618768159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9388599261463113,0.3442993451584578],[-0.3442993451584578,0.9388599261463113]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6556173098161989,0.5779049778207866],[-0.03190254091766241,-0.1732804767304812]],"imag":[[-0.42106920713743473,0.24267777500211857],[-0.6259783492685824,-0.7596757272113112]]},{"name":"u","qubits":[1],"real":[[0.828210248961707,0.0],[0.0,0.828210248961707]],"imag":[[0.5604175082157831,0.0],[0.0,-0.5604175082157831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7497749654115278,0.0],[0.0,0.7497749654115278]],"imag":[[-0.6616929055401322,0.0],[0.0,0.6616929055401322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8801216638225531,0.3154204286044989],[0.1847204668784899,0.727850257515785]],"imag":[[0.35256976187071193,-0.03987948223842665],[-0.25876392523078545,-0.6075801039777018]]},{"name":"u","qubits":[2],"real":[[0.9962663486654586,0.0],[0.0,0.9962663486654586]],"imag":[[-0.08633285884757202,0.0],[0.0,0.08633285884757202]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9906953772228045,0.0],[0.0,0.9906953772228045]],"imag":[[-0.13609801449457282,0.0],[0.0,0.13609801449457282]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9702833098518145,0.0],[0.0,0.9702833098518145]],"imag":[[-0.24197168971391594,0.0],[0.0,0.24197168971391594]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6775526991576947,0.0],[0.0,0.6775526991576947]],"imag":[[-0.7354742278721413,0.0],[0.0,0.7354742278721413]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.538687082387104,0.6758469332334444],[0.621011480273299,0.5696326427436535]],"imag":[[0.2884484041959331,0.4121221520678515],[-0.4908752252404424,0.22114453855972108]]},{"name":"u","qubits":[1],"real":[[0.9998775877642844,0.0],[0.0,0.9998775877642844]],"imag":[[-0.01564638893405486,0.0],[0.0,0.01564638893405486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4641992229936577,0.0],[0.0,0.4641992229936577]],"imag":[[-0.8857308176709696,0.0],[0.0,0.8857308176709696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.022135416199287494,0.661355412973692],[0.2693316121191113,0.5318323378170017]],"imag":[[-0.7071052312280166,-0.2492413148939285],[0.6534314792179651,-0.4665213276287006]]},{"name":"u","qubits":[1],"real":[[0.9277208700861231,-0.3732746806396686],[0.3732746806396686,0.9277208700861231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9826515743452467,0.185461272067265],[-0.185461272067265,0.9826515743452467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36825577653868,0.48441481285542026],[0.4639339881671952,0.4051866781526651]],"imag":[[0.701640734715411,0.37071586359388503],[-0.3960469884460589,0.6809814927101154]]},{"name":"u","qubits":[1],"real":[[0.9883932979459226,0.0],[0.0,0.9883932979459226]],"imag":[[0.15191671591889638,0.0],[0.0,-0.15191671591889638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48116959815251686,0.0],[0.0,0.48116959815251686]],"imag":[[0.8766275251289715,0.0],[0.0,-0.8766275251289715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2701354605088202,0.16308215711459484],[-0.0981842072666179,-0.1336503722807934]],"imag":[[0.8580112291519466,-0.40527493588390573],[-0.4256799561504853,-0.8895470838378101]]},{"name":"u","qubits":[3],"real":[[0.9843147183575726,0.0],[0.0,0.9843147183575726]],"imag":[[-0.1764214704185763,0.0],[0.0,0.1764214704185763]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9860347953901921,0.0],[0.0,0.9860347953901921]],"imag":[[-0.1665394316065173,0.0],[0.0,0.1665394316065173]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9566421079360623,0.0],[0.0,0.9566421079360623]],"imag":[[-0.291265990674585,0.0],[0.0,0.291265990674585]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9883356351185061,0.0],[0.0,0.9883356351185061]],"imag":[[-0.1522914060441336,0.0],[0.0,0.1522914060441336]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8531991223076882,0.0],[0.0,0.8531991223076882]],"imag":[[0.5215853311716026,0.0],[0.0,-0.5215853311716026]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9660673795368682,0.0],[0.0,0.9660673795368682]],"imag":[[0.25829018214939725,0.0],[0.0,-0.25829018214939725]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9495759093312672,0.0],[0.0,0.9495759093312672]],"imag":[[0.3135372265261288,0.0],[0.0,-0.3135372265261288]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.912294531625876,0.0],[0.0,0.912294531625876]],"imag":[[-0.4095347208302655,0.0],[0.0,0.4095347208302655]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7605360594273064,-0.03566915564994498],[-0.08291994182499829,-0.5824509384400686]],"imag":[[-0.5054782284169471,-0.40596105015440764],[-0.39899993252504257,0.7033308193183591]]},{"name":"u","qubits":[1],"real":[[0.9932085960367363,0.0],[0.0,0.9932085960367363]],"imag":[[0.11634725935205849,0.0],[0.0,-0.11634725935205849]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7582458865245905,0.0],[0.0,0.7582458865245905]],"imag":[[0.6519686921689858,0.0],[0.0,-0.6519686921689858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21878551083497366,-0.08797925258458787],[0.32192837841712374,-0.9430076114433579]],"imag":[[0.9210262862670755,0.3100050505530769],[0.014338738559569802,-0.08302508359607279]]},{"name":"u","qubits":[1],"real":[[0.6025801743412514,-0.7980583521841413],[0.7980583521841413,0.6025801743412514]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8410807667259522,0.5409095523686787],[-0.5409095523686787,0.8410807667259522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7696369000330511,0.4943604415047544],[-0.5694579781996335,-0.8116846036924261]],"imag":[[0.25811878762943624,-0.3108721400438597],[-0.1294269857680789,0.011591831108306708]]},{"name":"u","qubits":[1],"real":[[0.9803791552326347,0.0],[0.0,0.9803791552326347]],"imag":[[0.1971210592132296,0.0],[0.0,-0.1971210592132296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7452823958557511,0.0],[0.0,0.7452823958557511]],"imag":[[-0.666748941077158,0.0],[0.0,0.666748941077158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37410595586482165,-0.1979636223689695],[-0.24791593563861203,-0.4038178323191979]],"imag":[[0.8926956557042168,-0.15475659692511437],[-0.04094983430635364,0.8796544538781904]]},{"name":"u","qubits":[2],"real":[[0.9313589587145994,0.0],[0.0,0.9313589587145994]],"imag":[[-0.36410230708148106,0.0],[0.0,0.36410230708148106]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9920454710656879,0.0],[0.0,0.9920454710656879]],"imag":[[0.12588003550228885,0.0],[0.0,-0.12588003550228885]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9677012449477245,0.0],[0.0,0.9677012449477245]],"imag":[[0.2520997828769875,0.0],[0.0,-0.2520997828769875]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6980536501969083,0.0],[0.0,0.6980536501969083]],"imag":[[-0.7160454604609768,0.0],[0.0,0.7160454604609768]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10781335054836354,0.8857998110357374],[0.5956013817290077,0.3666210621891451]],"imag":[[-0.4364023146195477,-0.11527357028950432],[0.665723888200457,-0.26011477374625624]]},{"name":"u","qubits":[1],"real":[[0.9686996910312183,0.0],[0.0,0.9686996910312183]],"imag":[[0.24823559091319325,0.0],[0.0,-0.24823559091319325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5506782117181188,0.0],[0.0,0.5506782117181188]],"imag":[[-0.8347176211982916,0.0],[0.0,0.8347176211982916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4444503042051504,0.03233549825622775],[-0.10987185549046072,-0.6014681964560403]],"imag":[[0.8102514742971887,-0.3806716315194808],[-0.36590251551781544,-0.701626348679079]]},{"name":"u","qubits":[1],"real":[[0.8020933693863221,-0.5971986493508646],[0.5971986493508646,0.8020933693863221]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9734530983332843,0.2288865774686866],[-0.2288865774686866,0.9734530983332843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35856913905347587,-0.39343416504349527],[0.6794740291550283,-0.7103101179941679]],"imag":[[0.6216903885723638,0.5745770540595229],[-0.1524607391397006,0.1026172646289054]]},{"name":"u","qubits":[1],"real":[[0.9998569543167902,0.0],[0.0,0.9998569543167902]],"imag":[[0.016913630726489434,0.0],[0.0,-0.016913630726489434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9022364367153147,0.0],[0.0,0.9022364367153147]],"imag":[[-0.4312417097907529,0.0],[0.0,0.4312417097907529]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.024251208424434845,0.6932288719715565],[-0.6864372661984343,-0.07426218137959778]],"imag":[[0.7166054772064944,0.07295340973971323],[0.12121199817520945,-0.7131596311409785]]},{"name":"u","qubits":[2],"real":[[0.7388317598146209,-0.6738899247571745],[0.6738899247571745,0.7388317598146209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9811360795082439,0.1933183733823376],[-0.1933183733823376,0.9811360795082439]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999631384875124,0.027149481995823437],[-0.027149481995823437,0.999631384875124]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9238973119203963,0.38264050625393276],[-0.38264050625393276,0.9238973119203963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6257375890728734,0.38984898459477707],[0.5044433398908542,0.7866465003586782]],"imag":[[0.5553321709544239,-0.38480698893696813],[0.2135311835870231,0.28483088657856265]]},{"name":"u","qubits":[1],"real":[[0.9213042210636743,0.0],[0.0,0.9213042210636743]],"imag":[[0.38884255457737193,0.0],[0.0,-0.38884255457737193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5081020609062168,0.0],[0.0,0.5081020609062168]],"imag":[[0.8612968685086781,0.0],[0.0,-0.8612968685086781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7128229670863475,0.01827141473526208],[0.04879323339407493,-0.9912359441777894]],"imag":[[0.69403782379744,0.09930293115664635],[0.08839760804275719,-0.08518442485124444]]},{"name":"u","qubits":[1],"real":[[0.622118615532625,-0.7829230027325611],[0.7829230027325611,0.622118615532625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8964619428609784,0.4431207341142141],[-0.4431207341142141,0.8964619428609784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08479559537074148,-0.1552064252438516],[-0.9708669784978942,-0.20922270699876944]],"imag":[[-0.22176382469053532,0.9589272540851946],[0.032370096180229624,-0.11222898828627197]]},{"name":"u","qubits":[1],"real":[[0.9708826022591448,0.0],[0.0,0.9708826022591448]],"imag":[[0.23955578187660428,0.0],[0.0,-0.23955578187660428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8458976081808554,0.0],[0.0,0.8458976081808554]],"imag":[[-0.5333453257261267,0.0],[0.0,0.5333453257261267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4408159442085715,0.27765818749199594],[-0.3192627895178323,0.023424572084374932]],"imag":[[0.8388959748241814,0.15760957354790095],[0.0024734559999892566,-0.9473734441430014]]},{"name":"u","qubits":[2],"real":[[0.9622605029798668,0.0],[0.0,0.9622605029798668]],"imag":[[-0.27212997704209996,0.0],[0.0,0.27212997704209996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9252572297766047,0.0],[0.0,0.9252572297766047]],"imag":[[0.37934029412405323,0.0],[0.0,-0.37934029412405323]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7911230134601873,0.0],[0.0,0.7911230134601873]],"imag":[[0.6116570751439668,0.0],[0.0,-0.6116570751439668]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9957682824589281,0.0],[0.0,0.9957682824589281]],"imag":[[0.0918995519510099,0.0],[0.0,-0.0918995519510099]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.09264642616609314,-0.648010503222517],[0.7144268879551986,0.15360221077045869]],"imag":[[-0.15721616829712526,0.739447160964136],[-0.6754953278234206,-0.09852230560541556]]},{"name":"u","qubits":[1],"real":[[0.9297164555281341,0.0],[0.0,0.9297164555281341]],"imag":[[0.3682761359634956,0.0],[0.0,-0.3682761359634956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6398297394422962,0.0],[0.0,0.6398297394422962]],"imag":[[-0.7685166911168576,0.0],[0.0,0.7685166911168576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6522017778247717,0.18470761981490444],[-0.287720363851691,-0.8618806318282923]],"imag":[[0.6940706801637436,-0.24244963832012187],[0.10057695642788002,0.40529377559989493]]},{"name":"u","qubits":[1],"real":[[0.702914797550968,-0.7112740592654014],[0.7112740592654014,0.702914797550968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8667275552854156,0.49878186104645683],[-0.49878186104645683,0.8667275552854156]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3455591358026655,-0.043318794948655794],[0.3270758695252997,-0.01092726873547661]],"imag":[[0.6747441112524222,-0.6507171044299435],[-0.5642079790004414,-0.7580048329690838]]},{"name":"u","qubits":[1],"real":[[0.6854032295135819,0.0],[0.0,0.6854032295135819]],"imag":[[0.7281637267622936,0.0],[0.0,-0.7281637267622936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8463514012942005,0.0],[0.0,0.8463514012942005]],"imag":[[0.5326249201148433,0.0],[0.0,-0.5326249201148433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9699558846314473,0.22521680695158905],[-0.20911002178148846,-0.7261720941153793]],"imag":[[-0.058736211441100784,0.07080274854059869],[-0.10958393187378336,-0.64570771281882]]},{"name":"u","qubits":[3],"real":[[0.7071152389953527,-0.7070983232765761],[0.7070983232765761,0.7071152389953527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9981130705355526,0.06140275585094558],[-0.06140275585094558,0.9981130705355526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999989541917977,0.0014462417884737924],[-0.0014462417884737924,0.9999989541917977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9472719330218612,0.3204307802147391],[-0.3204307802147391,0.9472719330218612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999987444137631,-0.005011144289310256],[0.005011144289310256,0.999987444137631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999466929652553,0.01032527132086372],[-0.01032527132086372,0.9999466929652553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999936882380398,0.003552954275248454],[-0.003552954275248454,0.9999936882380398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9258766310347926,0.3778259706580037],[-0.3778259706580037,0.9258766310347926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.37433608607684526,0.6444074623136011],[0.8131510335468405,0.36115361488816244]],"imag":[[-0.012349657059065522,0.6666775856032192],[-0.44553942280442216,0.09923752224849558]]},{"name":"u","qubits":[1],"real":[[0.5619172545208391,0.0],[0.0,0.5619172545208391]],"imag":[[0.8271934471886021,0.0],[0.0,-0.8271934471886021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8554331384999317,0.0],[0.0,0.8554331384999317]],"imag":[[0.517913260649075,0.0],[0.0,-0.517913260649075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7692966752820221,-0.4424469502598405],[-0.5031103249328894,0.8150222138366241]],"imag":[[-0.3049436114890123,-0.3455903867555229],[0.24914256994337186,-0.14334145157902672]]},{"name":"u","qubits":[1],"real":[[0.8099359767606678,-0.5865182977100911],[0.5865182977100911,0.8099359767606678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9231917402886742,0.3843397073719667],[-0.3843397073719667,0.9231917402886742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2598493865755396,0.049294950608778546],[-0.43329072880641334,0.16353671635865594]],"imag":[[-0.5923777895627179,-0.7610104194908119],[0.6275555712919065,-0.6258505346115191]]},{"name":"u","qubits":[1],"real":[[0.9662467402958923,0.0],[0.0,0.9662467402958923]],"imag":[[-0.25761839388437013,0.0],[0.0,0.25761839388437013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8358490126002047,0.0],[0.0,0.8358490126002047]],"imag":[[-0.5489594048153859,0.0],[0.0,0.5489594048153859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40061050998449144,0.3365831874925094],[-0.4531982365907722,0.7342365643996192]],"imag":[[-0.6978780141299694,-0.48906978498099607],[0.38352164871750055,0.32927066497741403]]},{"name":"u","qubits":[2],"real":[[0.806036996702438,0.0],[0.0,0.806036996702438]],"imag":[[-0.5918651535163343,0.0],[0.0,0.5918651535163343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9694702668401112,0.0],[0.0,0.9694702668401112]],"imag":[[-0.24520889403315604,0.0],[0.0,0.24520889403315604]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999969637495885,0.0],[0.0,0.9999969637495885]],"imag":[[-0.002464242602543164,0.0],[0.0,0.002464242602543164]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7846553806056984,0.0],[0.0,0.7846553806056984]],"imag":[[0.6199322008788756,0.0],[0.0,-0.6199322008788756]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9528552449292185,0.11741547444573631],[0.28413305662424604,0.0649376179619868]],"imag":[[0.0732784838258942,0.27001991108016626],[0.07723698694551255,0.9534599937880801]]},{"name":"u","qubits":[1],"real":[[0.9082250270225775,0.0],[0.0,0.9082250270225775]],"imag":[[0.4184821385553252,0.0],[0.0,-0.4184821385553252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9142308529402214,0.0],[0.0,0.9142308529402214]],"imag":[[0.40519371605714116,0.0],[0.0,-0.40519371605714116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6586865975981657,0.39600686794060025],[-0.18663445826707953,-0.365950511497658]],"imag":[[0.5630171872884486,-0.3038456409202412],[0.4629375680906767,0.7854531241087825]]},{"name":"u","qubits":[1],"real":[[0.6990457818210493,-0.7150769153861688],[0.7150769153861688,0.6990457818210493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9549192324815597,0.2968657262750769],[-0.2968657262750769,0.9549192324815597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09751361503118836,-0.2030753988464921],[0.3950456494308415,-0.5249215816657407]],"imag":[[0.6329804165953805,0.7406667735720469],[-0.6586090053712086,0.3669202175013658]]},{"name":"u","qubits":[1],"real":[[0.5966068363229677,0.0],[0.0,0.5966068363229677]],"imag":[[0.8025336646226746,0.0],[0.0,-0.8025336646226746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8565507803483892,0.0],[0.0,0.8565507803483892]],"imag":[[-0.5160627487860032,0.0],[0.0,0.5160627487860032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7057413248035147,0.16571366224814535],[0.48103644387100414,0.49384684804413037]],"imag":[[-0.21234318481697192,-0.6552698195939388],[0.4748089026064104,-0.5470609987474087]]},{"name":"u","qubits":[2],"real":[[0.6486243250519204,-0.7611087208480407],[0.7611087208480407,0.6486243250519204]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9809792824296597,0.19411246081534786],[-0.19411246081534786,0.9809792824296597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9902144470609135,0.13955410718373412],[-0.13955410718373412,0.9902144470609135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9329970056120718,0.3598841306850133],[-0.3598841306850133,0.9329970056120718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.697442476275105,0.6786599719934263],[0.6255543717333648,0.7221631970177382]],"imag":[[0.1876962822724011,0.13328443390828146],[-0.29500139985031365,0.011671288050204766]]},{"name":"u","qubits":[1],"real":[[0.9959190953315438,0.0],[0.0,0.9959190953315438]],"imag":[[0.09025051553315071,0.0],[0.0,-0.09025051553315071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5106453719476765,0.0],[0.0,0.5106453719476765]],"imag":[[-0.8597914305855922,0.0],[0.0,0.8597914305855922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1581317592753715,0.30470798468023136],[-0.4065034791048006,0.832100914300899]],"imag":[[0.8653310851779384,0.36517051332953937],[-0.24688333521916844,-0.2853271958407764]]},{"name":"u","qubits":[1],"real":[[0.8654468819673392,-0.5010006931063175],[0.5010006931063175,0.8654468819673392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9743546254129896,0.22501791914492686],[-0.22501791914492686,0.9743546254129896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3080220460673799,0.5822663911973179],[-0.17405828596592893,-0.39277030634877164]],"imag":[[-0.25583239286963366,-0.7075578107668047],[-0.8996532215146371,0.07784138074077278]]},{"name":"u","qubits":[1],"real":[[0.9855546820504528,0.0],[0.0,0.9855546820504528]],"imag":[[0.16935751736616517,0.0],[0.0,-0.16935751736616517]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6849483408329962,0.0],[0.0,0.6849483408329962]],"imag":[[-0.728591634861481,0.0],[0.0,0.728591634861481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2968854209371701,-0.16205748012497825],[0.402414695632749,0.3244717430056641]],"imag":[[0.8383352395362988,-0.42753999359371975],[-0.21706101843808265,-0.8280489206588524]]},{"name":"u","qubits":[2],"real":[[0.9439390322419986,0.0],[0.0,0.9439390322419986]],"imag":[[-0.33011983189447913,0.0],[0.0,0.33011983189447913]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9865488794789194,0.0],[0.0,0.9865488794789194]],"imag":[[-0.16346653602156147,0.0],[0.0,0.16346653602156147]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9663036148882156,0.0],[0.0,0.9663036148882156]],"imag":[[-0.2574049802431321,0.0],[0.0,0.2574049802431321]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7886966579309369,0.0],[0.0,0.7886966579309369]],"imag":[[-0.6147825483604513,0.0],[0.0,0.6147825483604513]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.625629251166983,-0.11560336433297877],[-0.040461342228548275,0.7197563734648988]],"imag":[[0.6268484071460871,-0.44976102176328187],[0.46261430406735027,0.5160442309666905]]},{"name":"u","qubits":[1],"real":[[0.9996608128765738,0.0],[0.0,0.9996608128765738]],"imag":[[-0.026043409894781596,0.0],[0.0,0.026043409894781596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.625994930740663,0.0],[0.0,0.625994930740663]],"imag":[[-0.7798271261548886,0.0],[0.0,0.7798271261548886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04661282606175399,-0.06966367022346354],[0.424523596163956,-0.8195895832989714]],"imag":[[-0.8939956302610897,-0.4401659125507226],[-0.13556833634974044,0.3601025651494378]]},{"name":"u","qubits":[1],"real":[[0.6549863387633605,-0.7556407188825707],[0.7556407188825707,0.6549863387633605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9028709769187359,0.4299116177050901],[-0.4299116177050901,0.9028709769187359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8116757290970638,-0.14035800134530127],[-0.38023299173913544,-0.14211304430359675]],"imag":[[0.2633000944387977,0.5021505775378761],[0.35676104475737985,-0.8413966434301327]]},{"name":"u","qubits":[1],"real":[[0.8587442658245252,0.0],[0.0,0.8587442658245252]],"imag":[[-0.5124044163680648,0.0],[0.0,0.5124044163680648]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9413871491290143,0.0],[0.0,0.9413871491290143]],"imag":[[-0.33732808281367116,0.0],[0.0,0.33732808281367116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.826986436801135,0.3034767284010415],[-0.3084063900194143,-0.8409565616617531]],"imag":[[-0.446250474874774,0.1576572939638423],[0.14778174994292703,0.4193305550243639]]},{"name":"u","qubits":[3],"real":[[0.9953927378745108,0.0],[0.0,0.9953927378745108]],"imag":[[-0.09588168431293602,0.0],[0.0,0.09588168431293602]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9775121536387619,0.0],[0.0,0.9775121536387619]],"imag":[[0.21087908736645666,0.0],[0.0,-0.21087908736645666]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999179947691296,0.0],[0.0,0.9999179947691296]],"imag":[[0.012806394374800316,0.0],[0.0,-0.012806394374800316]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988759265614405,0.0],[0.0,0.9988759265614405]],"imag":[[0.047401300995054456,0.0],[0.0,-0.047401300995054456]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999440398418546,0.0],[0.0,0.9999440398418546]],"imag":[[0.010579091867992059,0.0],[0.0,-0.010579091867992059]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9345450946330564,0.0],[0.0,0.9345450946330564]],"imag":[[-0.3558447218904502,0.0],[0.0,0.3558447218904502]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996138497630789,0.0],[0.0,0.9996138497630789]],"imag":[[0.027787611661255332,0.0],[0.0,-0.027787611661255332]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6849189454679304,0.0],[0.0,0.6849189454679304]],"imag":[[-0.7286192683007349,0.0],[0.0,0.7286192683007349]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.569384089869526,-0.36768305528195305],[0.7949732921378869,-0.3233287221227518]],"imag":[[0.1597615091505049,0.717695749782547],[-0.1352607969252508,0.49515706503397855]]},{"name":"u","qubits":[1],"real":[[0.9087794777264543,0.0],[0.0,0.9087794777264543]],"imag":[[-0.41727671977146413,0.0],[0.0,0.41727671977146413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9325689866599474,0.0],[0.0,0.9325689866599474]],"imag":[[-0.3609918075525246,0.0],[0.0,0.3609918075525246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7280858293741697,-0.17926563888618485],[0.03366578251835682,0.95467036903571]],"imag":[[-0.6256879696825647,0.21510327838916266],[-0.2779787847057115,0.10098958771172181]]},{"name":"u","qubits":[1],"real":[[0.655953535248429,-0.7548012715907996],[0.7548012715907996,0.655953535248429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8815573711775078,0.4720769019159928],[-0.4720769019159928,0.8815573711775078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29070489697838325,0.5832801071376171],[0.40709499346671446,0.4880123814519302]],"imag":[[0.5501782723076444,-0.522090842833786],[-0.6686315860380055,-0.386069144061336]]},{"name":"u","qubits":[1],"real":[[0.6721894882130257,0.0],[0.0,0.6721894882130257]],"imag":[[0.7403791541743396,0.0],[0.0,-0.7403791541743396]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7589638151919753,0.0],[0.0,0.7589638151919753]],"imag":[[-0.6511328030665028,0.0],[0.0,0.6511328030665028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7177886955804484,0.6426405679213336],[0.444649230498713,0.6657143899151995]],"imag":[[-0.06946224952176817,-0.25878076599708894],[0.5312640080084444,0.2772543357127881]]},{"name":"u","qubits":[2],"real":[[0.9925155196875033,0.0],[0.0,0.9925155196875033]],"imag":[[-0.12211856197747041,0.0],[0.0,0.12211856197747041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5801424228432089,0.0],[0.0,0.5801424228432089]],"imag":[[0.8145150515598907,0.0],[0.0,-0.8145150515598907]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8939578232233192,0.0],[0.0,0.8939578232233192]],"imag":[[-0.44815110208257314,0.0],[0.0,0.44815110208257314]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996503415268513,0.0],[0.0,0.9996503415268513]],"imag":[[-0.026442289712685942,0.0],[0.0,0.026442289712685942]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27825912010294745,-0.44408033928045676],[0.33576743980625084,-0.329954220252555]],"imag":[[0.39426194945528553,-0.7549318045729732],[-0.8089435107949176,-0.35213752320120184]]},{"name":"u","qubits":[1],"real":[[0.7576603756378597,0.0],[0.0,0.7576603756378597]],"imag":[[0.6526490291023939,0.0],[0.0,-0.6526490291023939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9601285102292286,0.0],[0.0,0.9601285102292286]],"imag":[[0.2795590167478095,0.0],[0.0,-0.2795590167478095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.95014529158792,0.15878604031124127],[-0.253361201867136,-0.7407592298433797]],"imag":[[0.14228410390143523,0.22752176171203592],[0.11308076776672502,-0.6117978463116482]]},{"name":"u","qubits":[1],"real":[[0.4752864030273409,-0.8798311401043567],[0.8798311401043567,0.4752864030273409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.932054120488257,0.3623190810333646],[-0.3623190810333646,0.932054120488257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9004974801103001,0.02188458496803776],[0.2423895763221508,-0.7258059543522604]],"imag":[[0.007408133082209742,0.4342470182050912],[0.3609663435413392,0.533063137674674]]},{"name":"u","qubits":[1],"real":[[0.9953444582242925,0.0],[0.0,0.9953444582242925]],"imag":[[0.09638158269186942,0.0],[0.0,-0.09638158269186942]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5834477105234747,0.0],[0.0,0.5834477105234747]],"imag":[[0.8121507058944883,0.0],[0.0,-0.8121507058944883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1526966079527452,0.5623594538850485],[-0.5743568502441202,0.38764784785516365]],"imag":[[0.7810653363381077,0.2244382563576777],[-0.1916634938333794,-0.6950600404011839]]},{"name":"u","qubits":[2],"real":[[0.7212268593349598,-0.6926989370381841],[0.6926989370381841,0.7212268593349598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9889434732437173,0.14829297599230026],[-0.14829297599230026,0.9889434732437173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998051497630213,-0.019739871006229887],[0.019739871006229887,0.9998051497630213]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9449227354671799,0.32729348297395433],[-0.32729348297395433,0.9449227354671799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3448580907022879,-0.42678309452512403],[-0.7865028156103563,-0.5954971951577683]],"imag":[[-0.4985135355937295,0.67112840972095],[0.11819675606375071,0.11325165982103157]]},{"name":"u","qubits":[1],"real":[[0.9184808805192753,0.0],[0.0,0.9184808805192753]],"imag":[[-0.39546538675405807,0.0],[0.0,0.39546538675405807]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7767062496060715,0.0],[0.0,0.7767062496060715]],"imag":[[-0.6298630024242343,0.0],[0.0,0.6298630024242343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5783290442918549,0.23067960145744443],[-0.4451599070596976,-0.7551377959851835]],"imag":[[-0.5470897396953074,0.5594776623959395],[0.4099524245509371,0.2520685934940108]]},{"name":"u","qubits":[1],"real":[[0.8155576656505288,-0.5786758107944899],[0.5786758107944899,0.8155576656505288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9706605216694918,0.24045405314178],[-0.24045405314178,0.9706605216694918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12209294538867078,-0.2143991410225421],[0.1929925744258576,0.03776550074300641]],"imag":[[-0.9412141816759682,0.23074268184961502],[0.2489237696862964,0.9483483484750067]]},{"name":"u","qubits":[1],"real":[[0.9952765747475711,0.0],[0.0,0.9952765747475711]],"imag":[[-0.0970800688027283,0.0],[0.0,0.0970800688027283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6169707279195298,0.0],[0.0,0.6169707279195298]],"imag":[[-0.786986099553509,0.0],[0.0,0.786986099553509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1388614321012347,-0.6224875108413764],[-0.16593925588255837,-0.7183274824079009]],"imag":[[-0.7050397481135774,0.3100737897682496],[0.6753522189286715,0.019213842998973718]]},{"name":"u","qubits":[2],"real":[[0.980673635530593,0.0],[0.0,0.980673635530593]],"imag":[[-0.19565076175473953,0.0],[0.0,0.19565076175473953]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8862711962349683,0.0],[0.0,0.8862711962349683]],"imag":[[0.46316667272617773,0.0],[0.0,-0.46316667272617773]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8199989136109085,0.0],[0.0,0.8199989136109085]],"imag":[[0.5723650772688091,0.0],[0.0,-0.5723650772688091]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9931954021155086,0.0],[0.0,0.9931954021155086]],"imag":[[-0.116459835207737,0.0],[0.0,0.116459835207737]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4754097655048528,-0.3851929202269246],[0.17722326835768373,0.6463617590150939]],"imag":[[-0.5813548439933218,-0.5363194145611139],[-0.636084910511751,0.3823668085161053]]},{"name":"u","qubits":[1],"real":[[0.5658335915504983,0.0],[0.0,0.5658335915504983]],"imag":[[-0.8245194640959447,0.0],[0.0,0.8245194640959447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9695778864349708,0.0],[0.0,0.9695778864349708]],"imag":[[-0.2447830103097329,0.0],[0.0,0.2447830103097329]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.76160803413118,0.5189165622793365],[-0.015500073749369242,-0.6131509132392688]],"imag":[[0.29356865933969195,0.2539611111814779],[0.5775209020581851,0.5387720417704646]]},{"name":"u","qubits":[1],"real":[[0.8772611005716602,-0.4800135012932444],[0.4800135012932444,0.8772611005716602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9812019580920522,0.19298372324194252],[-0.19298372324194252,0.9812019580920522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19799311153458932,0.026897329720603505],[-0.47088802925300094,0.6590168160676607]],"imag":[[0.7162406716286556,0.6686363449167905],[-0.47546029486804564,0.34336395857786106]]},{"name":"u","qubits":[1],"real":[[0.7644609352874687,0.0],[0.0,0.7644609352874687]],"imag":[[-0.6446700539185984,0.0],[0.0,0.6446700539185984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6549976849015904,0.0],[0.0,0.6549976849015904]],"imag":[[0.7556308839463597,0.0],[0.0,-0.7556308839463597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9033262513128228,0.3948344717749368],[-0.32022977495578886,-0.7376013492100395]],"imag":[[-0.15470237015647523,0.06461114652517866],[-0.23983692707516138,-0.543944288770861]]},{"name":"u","qubits":[4],"real":[[0.9929488029465814,0.0],[0.0,0.9929488029465814]],"imag":[[0.11854397802904677,0.0],[0.0,-0.11854397802904677]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9830529738847661,0.0],[0.0,0.9830529738847661]],"imag":[[-0.18332171321564006,0.0],[0.0,0.18332171321564006]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999999341295593,0.0],[0.0,0.9999999341295593]],"imag":[[0.0003629612609355869,0.0],[0.0,-0.0003629612609355869]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9941180671839821,0.0],[0.0,0.9941180671839821]],"imag":[[-0.10830174743919743,0.0],[0.0,0.10830174743919743]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.979955827666087,0.0],[0.0,0.979955827666087]],"imag":[[-0.19921489859765606,0.0],[0.0,0.19921489859765606]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9953515174954447,0.0],[0.0,0.9953515174954447]],"imag":[[-0.09630865287976657,0.0],[0.0,0.09630865287976657]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9870203429189108,0.0],[0.0,0.9870203429189108]],"imag":[[-0.16059527597110593,0.0],[0.0,0.16059527597110593]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999713349283543,0.0],[0.0,0.9999713349283543]],"imag":[[-0.007571612880031808,0.0],[0.0,0.007571612880031808]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9728048559966997,0.0],[0.0,0.9728048559966997]],"imag":[[0.2316262337241622,0.0],[0.0,-0.2316262337241622]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9959213516555586,0.0],[0.0,0.9959213516555586]],"imag":[[-0.09022561341750505,0.0],[0.0,0.09022561341750505]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9978370323610235,0.0],[0.0,0.9978370323610235]],"imag":[[-0.06573626737917045,0.0],[0.0,0.06573626737917045]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988369093320222,0.0],[0.0,0.9988369093320222]],"imag":[[-0.048216475981283896,0.0],[0.0,0.048216475981283896]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9965700130015266,0.0],[0.0,0.9965700130015266]],"imag":[[0.08275390737685459,0.0],[0.0,-0.08275390737685459]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9839575784451579,0.0],[0.0,0.9839575784451579]],"imag":[[-0.1784025891637817,0.0],[0.0,0.1784025891637817]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999966789538242,0.0],[0.0,0.999966789538242]],"imag":[[-0.008149835616815558,0.0],[0.0,0.008149835616815558]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.755188153198911,0.0],[0.0,0.755188153198911]],"imag":[[0.6555080878738402,0.0],[0.0,-0.6555080878738402]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.34872648464347544,0.324851320060062],[0.09051422671071525,0.8148237214958365]],"imag":[[0.7790110839284901,-0.40743489035672675],[-0.5131654165936405,-0.25402900004313006]]},{"name":"u","qubits":[1],"real":[[0.9969954291808365,0.0],[0.0,0.9969954291808365]],"imag":[[-0.07746040403018521,0.0],[0.0,0.07746040403018521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8697468704477477,0.0],[0.0,0.8697468704477477]],"imag":[[0.4934981067302576,0.0],[0.0,-0.4934981067302576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13534067587307175,-0.35859157228720945],[-0.47862527747304845,-0.5594323726076866]],"imag":[[-0.8657295953560928,0.32188080629851584],[0.05579438092355821,-0.6744184541512331]]},{"name":"u","qubits":[1],"real":[[0.6559725660819862,-0.7547847325879176],[0.7547847325879176,0.6559725660819862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9439639543595897,0.3300485613812101],[-0.3300485613812101,0.9439639543595897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47535807430485655,-0.39280055721066065],[0.29002918710179204,-0.17338246426563386]],"imag":[[0.7572957957934711,0.21504767174211814],[0.3412049962937017,-0.8771549134665236]]},{"name":"u","qubits":[1],"real":[[0.42942669903414926,0.0],[0.0,0.42942669903414926]],"imag":[[0.9031017163955753,0.0],[0.0,-0.9031017163955753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867783693348929,0.0],[0.0,0.9867783693348929]],"imag":[[-0.1620754448174358,0.0],[0.0,0.1620754448174358]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7301681187241253,0.3364211747163049],[0.2949669861974829,0.4134831830066296]],"imag":[[-0.5941883316203642,0.02481004166826603],[-0.16367413362731925,-0.8457168039040175]]},{"name":"u","qubits":[2],"real":[[0.9981923493799443,0.0],[0.0,0.9981923493799443]],"imag":[[0.06010019666646165,0.0],[0.0,-0.06010019666646165]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8508494509582973,0.0],[0.0,0.8508494509582973]],"imag":[[-0.525409565771279,0.0],[0.0,0.525409565771279]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9891160509338954,0.0],[0.0,0.9891160509338954]],"imag":[[-0.14713747919865836,0.0],[0.0,0.14713747919865836]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7906037692288055,0.0],[0.0,0.7906037692288055]],"imag":[[-0.612328082061574,0.0],[0.0,0.612328082061574]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.21589131711013035,-0.7200581850152188],[-0.6545615063897606,-0.44027559381194137]],"imag":[[-0.6579581115949528,-0.0447020444213187],[0.30336660484572847,-0.5344860511843933]]},{"name":"u","qubits":[1],"real":[[0.9594891770819671,0.0],[0.0,0.9594891770819671]],"imag":[[0.2817454863215548,0.0],[0.0,-0.2817454863215548]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.783867706431005,0.0],[0.0,0.783867706431005]],"imag":[[-0.6209278692526176,0.0],[0.0,0.6209278692526176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41153358106744387,-0.2960761470082899],[0.5864972428764272,-0.7165984638749444]],"imag":[[0.6403208079537367,0.5770340455536441],[0.27685801172013885,-0.25662670752825123]]},{"name":"u","qubits":[1],"real":[[0.8365289107911095,-0.5479227878183568],[0.5479227878183568,0.8365289107911095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8849224842078202,0.4657383352736387],[-0.4657383352736387,0.8849224842078202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5764872557394091,0.09480172199454814],[0.06726961694405421,0.06659951649452674]],"imag":[[-0.8115293416226356,-0.009757313280071407],[0.06750829794756524,-0.9932179683972288]]},{"name":"u","qubits":[1],"real":[[0.47316690121746513,0.0],[0.0,0.47316690121746513]],"imag":[[-0.8809728052512527,0.0],[0.0,0.8809728052512527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8980081882268781,0.0],[0.0,0.8980081882268781]],"imag":[[-0.4399787425290907,0.0],[0.0,0.4399787425290907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.748941255012995,0.3738743702814185],[-0.14443057054786793,-0.32255542290069295]],"imag":[[0.4960870388093766,-0.23065689174957898],[0.4148788458768676,0.8384350617027243]]},{"name":"u","qubits":[2],"real":[[0.7392859745707948,-0.6733916006328785],[0.6733916006328785,0.7392859745707948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9853690432528206,0.17043429408138797],[-0.17043429408138797,0.9853690432528206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9957637832566311,0.0919482895677843],[-0.0919482895677843,0.9957637832566311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9371901801301968,0.34881881581636215],[-0.34881881581636215,0.9371901801301968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12451684930331258,-0.4349448030252405],[-0.6432183958107819,0.332763147505583]],"imag":[[-0.3855318204183166,-0.8041665175856612],[-0.6497159879325115,0.23110153175100875]]},{"name":"u","qubits":[1],"real":[[0.9857189964593028,0.0],[0.0,0.9857189964593028]],"imag":[[0.16839851549008683,0.0],[0.0,-0.16839851549008683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4319651844122119,0.0],[0.0,0.4319651844122119]],"imag":[[0.9018902812735725,0.0],[0.0,-0.9018902812735725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2621281096685899,0.4491952259904932],[0.2549226568547553,-0.7894552308667973]],"imag":[[0.7447913562855936,0.41808891239924917],[0.5582016918157361,0.013628966696498462]]},{"name":"u","qubits":[1],"real":[[0.9024451269977328,-0.43080481979435414],[0.43080481979435414,0.9024451269977328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9928971716626633,0.11897565509079423],[-0.11897565509079423,0.9928971716626633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4376506525055213,0.058093403853470206],[0.22839143885603858,-0.6046529984944125]],"imag":[[-0.6555472142216711,-0.6126539910230038],[0.571451753820885,-0.505643149982296]]},{"name":"u","qubits":[1],"real":[[0.8969326410459099,0.0],[0.0,0.8969326410459099]],"imag":[[0.4421672052814513,0.0],[0.0,-0.4421672052814513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5469530883434203,0.0],[0.0,0.5469530883434203]],"imag":[[0.8371632571676774,0.0],[0.0,-0.8371632571676774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.753725099061012,0.015394076941005502],[0.2936581544377674,-0.24912115449828293]],"imag":[[0.578678081907908,0.3111160152740234],[-0.10389918621941324,0.9170106312451294]]},{"name":"u","qubits":[2],"real":[[0.9868691627539422,0.0],[0.0,0.9868691627539422]],"imag":[[-0.1615216877243831,0.0],[0.0,0.1615216877243831]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392175572191399,0.0],[0.0,0.9392175572191399]],"imag":[[0.3433225600092595,0.0],[0.0,-0.3433225600092595]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975105027919227,0.0],[0.0,0.9975105027919227]],"imag":[[0.07051806023853553,0.0],[0.0,-0.07051806023853553]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6342082687166221,0.0],[0.0,0.6342082687166221]],"imag":[[-0.7731622545698057,0.0],[0.0,0.7731622545698057]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08201714788021564,0.7981571225771693],[-0.7462966199211727,-0.008744682592108735]],"imag":[[0.5107702395093795,-0.30875906070018416],[-0.4188416227876105,-0.5172393842711875]]},{"name":"u","qubits":[1],"real":[[0.9577345172349901,0.0],[0.0,0.9577345172349901]],"imag":[[0.28765360157081366,0.0],[0.0,-0.28765360157081366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.773315278741468,0.0],[0.0,0.773315278741468]],"imag":[[-0.6340216712897168,0.0],[0.0,0.6340216712897168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43202474490792997,-0.11261387146371821],[-0.5929573787015657,-0.3792979586692256]],"imag":[[0.6543282006340901,-0.6103501794839954],[0.18333241035223508,0.686238903667787]]},{"name":"u","qubits":[1],"real":[[0.8494112846286923,-0.5277314369501164],[0.5277314369501164,0.8494112846286923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9784763083083075,0.2063591870485683],[-0.2063591870485683,0.9784763083083075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1956378896830613,-0.5030574280236815],[0.41904738824526455,-0.5199660117849382]],"imag":[[0.8360530297202985,-0.09835838411679658],[-0.29519558604540685,-0.6832965673648573]]},{"name":"u","qubits":[1],"real":[[0.8923125683410036,0.0],[0.0,0.8923125683410036]],"imag":[[-0.4514180771531881,0.0],[0.0,0.4514180771531881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9469207062721168,0.0],[0.0,0.9469207062721168]],"imag":[[-0.3214672238862239,0.0],[0.0,0.3214672238862239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7010861021266463,0.09633315374422965],[0.23929117621612028,0.8250629520269335]],"imag":[[-0.5155755338601952,0.48309426593505667],[-0.4305808626434139,-0.276786883545737]]},{"name":"u","qubits":[3],"real":[[0.9959638299065374,0.0],[0.0,0.9959638299065374]],"imag":[[-0.08975549853854022,0.0],[0.0,0.08975549853854022]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9946609185647527,0.0],[0.0,0.9946609185647527]],"imag":[[0.10319717573617218,0.0],[0.0,-0.10319717573617218]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9976418787957423,0.0],[0.0,0.9976418787957423]],"imag":[[0.06863440589749047,0.0],[0.0,-0.06863440589749047]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9049928732369834,0.0],[0.0,0.9049928732369834]],"imag":[[-0.42542672622940514,0.0],[0.0,0.42542672622940514]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.706167113647899,0.0],[0.0,0.706167113647899]],"imag":[[-0.7080452016659639,0.0],[0.0,0.7080452016659639]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936717510591451,0.0],[0.0,0.9936717510591451]],"imag":[[-0.1123229769328273,0.0],[0.0,0.1123229769328273]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985990355948785,0.0],[0.0,0.9985990355948785]],"imag":[[0.052914705980270885,0.0],[0.0,-0.052914705980270885]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997554828810435,0.0],[0.0,0.9997554828810435]],"imag":[[-0.0221127666584573,0.0],[0.0,0.0221127666584573]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.44249421292511126,0.5553188019939187],[0.10934324350731903,-0.2736368874803425]],"imag":[[0.1898163315802865,0.6780779158365419],[-0.8696049027532495,0.39617448430821645]]},{"name":"u","qubits":[1],"real":[[0.9886836522439122,0.0],[0.0,0.9886836522439122]],"imag":[[0.15001545182293352,0.0],[0.0,-0.15001545182293352]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8129036875471326,0.0],[0.0,0.8129036875471326]],"imag":[[0.58239814111334,0.0],[0.0,-0.58239814111334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21803507478286144,0.26456027687883804],[-0.06676134920828945,-0.14479288641084676]],"imag":[[0.7019435296088722,-0.6242946798607715],[0.6747435880811017,0.7206240577722515]]},{"name":"u","qubits":[1],"real":[[0.9297669583169519,-0.3681486156731319],[0.3681486156731319,0.9297669583169519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631058178251221,0.2691229898604035],[-0.2691229898604035,0.9631058178251221]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.033606571117368644,-0.2413194038106714],[0.09808652046791354,-0.11814571038906112]],"imag":[[0.2501436537604514,0.9370505302306626],[-0.9626410469970632,0.22303102980428396]]},{"name":"u","qubits":[1],"real":[[0.9904433742116072,0.0],[0.0,0.9904433742116072]],"imag":[[0.13791998579004497,0.0],[0.0,-0.13791998579004497]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6679087671368223,0.0],[0.0,0.6679087671368223]],"imag":[[-0.7442431583708177,0.0],[0.0,0.7442431583708177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20036720768905125,-0.2241781543577178],[0.07797905088008703,-0.3502065896085606]],"imag":[[0.7054968407164813,-0.6417720350176714],[-0.6753121185391218,-0.644381994451106]]},{"name":"u","qubits":[2],"real":[[0.9475246974902292,0.0],[0.0,0.9475246974902292]],"imag":[[0.3196825732598662,0.0],[0.0,-0.3196825732598662]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.973049778554742,0.0],[0.0,0.973049778554742]],"imag":[[0.23059516138585318,0.0],[0.0,-0.23059516138585318]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9957411633127347,0.0],[0.0,0.9957411633127347]],"imag":[[0.09219292643474257,0.0],[0.0,-0.09219292643474257]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6787286449327816,0.0],[0.0,0.6787286449327816]],"imag":[[-0.73438915198123,0.0],[0.0,0.73438915198123]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9071283764005516,-0.3117110635372446],[-0.23825575169882007,0.7836867346343146]],"imag":[[0.22446647465996647,0.17195674848957163],[-0.2645129623762435,0.5090208163479952]]},{"name":"u","qubits":[1],"real":[[0.7609581193310724,0.0],[0.0,0.7609581193310724]],"imag":[[-0.6488010023297724,0.0],[0.0,0.6488010023297724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8423212149132453,0.0],[0.0,0.8423212149132453]],"imag":[[0.5389758537328685,0.0],[0.0,-0.5389758537328685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7290552276488735,-0.2952758874978634],[-0.4723859214199191,-0.1342540620698504]],"imag":[[-0.11674274905785136,-0.6063511819421263],[-0.4813534531137369,0.7260346005787053]]},{"name":"u","qubits":[1],"real":[[0.8396579625182172,-0.5431155549049907],[0.5431155549049907,0.8396579625182172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9809414459776868,0.19430357578594618],[-0.19430357578594618,0.9809414459776868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5222779075414545,-0.5277407721834164],[0.40706207645485576,-0.3372105411827243]],"imag":[[-0.6426673443813022,-0.18892895261249942],[0.3853633839277761,0.7563627298824616]]},{"name":"u","qubits":[1],"real":[[0.9793368304019748,0.0],[0.0,0.9793368304019748]],"imag":[[0.2022359330539791,0.0],[0.0,-0.2022359330539791]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5196791880594193,0.0],[0.0,0.5196791880594193]],"imag":[[-0.8543614817499106,0.0],[0.0,0.8543614817499106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34869669621679833,-0.4183874355896784],[-0.4134644399630065,-0.4943161844745853]],"imag":[[0.8082864683064436,-0.2236862824155276],[-0.23266017296964214,0.7284009270767722]]},{"name":"u","qubits":[2],"real":[[0.7696604702453874,-0.6384534129767411],[0.6384534129767411,0.7696604702453874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9755042046299219,0.2199807872277561],[-0.2199807872277561,0.9755042046299219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9962978956618492,-0.08596803533739161],[0.08596803533739161,0.9962978956618492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9234014984764469,0.3838354759678324],[-0.3838354759678324,0.9234014984764469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6274361469915765,-0.33988101568547713],[-0.06349481455154568,0.7251277693473732]],"imag":[[0.3681549267090269,0.5960425543238046],[0.6831941451105256,0.05834283789006576]]},{"name":"u","qubits":[1],"real":[[0.6369772212105129,0.0],[0.0,0.6369772212105129]],"imag":[[0.7708826237884295,0.0],[0.0,-0.7708826237884295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.860147550733922,0.0],[0.0,0.860147550733922]],"imag":[[0.5100452832508454,0.0],[0.0,-0.5100452832508454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7060335749131892,0.4720440908037202],[-0.06530305279574769,0.5718939785806526]],"imag":[[-0.13553164878767934,-0.5102177374508701],[0.6920139265706664,0.43564838343668466]]},{"name":"u","qubits":[1],"real":[[0.47398828301757195,-0.8805311508186715],[0.8805311508186715,0.47398828301757195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9999395889091729,0.010991748366586312],[-0.010991748366586312,0.9999395889091729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.751374589423849,-0.21563497529105627],[0.24169121315291686,0.7837221207545965]],"imag":[[0.4876015315976433,-0.38882197749484265],[0.37318404338401956,-0.43370342941708817]]},{"name":"u","qubits":[1],"real":[[0.9751282989249844,0.0],[0.0,0.9751282989249844]],"imag":[[-0.2216411528477197,0.0],[0.0,0.2216411528477197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6521870177047591,0.0],[0.0,0.6521870177047591]],"imag":[[-0.7580581072301598,0.0],[0.0,0.7580581072301598]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3595086762071704,0.4696588762564301],[-0.5207393361944045,0.37656546740208746]],"imag":[[-0.7499867014197166,-0.2961317263970342],[0.19262399426123336,0.7415692748050629]]},{"name":"u","qubits":[2],"real":[[0.8571628769212626,0.0],[0.0,0.8571628769212626]],"imag":[[0.515045437246137,0.0],[0.0,-0.515045437246137]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999929183474211,0.0],[0.0,0.9999929183474211]],"imag":[[-0.003763410023910856,0.0],[0.0,0.003763410023910856]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9858129781814972,0.0],[0.0,0.9858129781814972]],"imag":[[-0.1678474666145635,0.0],[0.0,0.1678474666145635]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6766650820471896,0.0],[0.0,0.6766650820471896]],"imag":[[0.7362909525032004,0.0],[0.0,-0.7362909525032004]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2962674866118466,0.1458148860788177],[0.8356768190272562,-0.038349658843473994]],"imag":[[0.06648507941541934,-0.9415642992327428],[-0.457656601320587,-0.3012042381421027]]},{"name":"u","qubits":[1],"real":[[0.9813961124466272,0.0],[0.0,0.9813961124466272]],"imag":[[0.19199393343188484,0.0],[0.0,-0.19199393343188484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8013247609633845,0.0],[0.0,0.8013247609633845]],"imag":[[0.5982295775594639,0.0],[0.0,-0.5982295775594639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35934306596660526,0.013633130975760147],[-0.08481179885365639,0.6266782102536947]],"imag":[[0.8832591686500185,0.3008985537971158],[-0.2890203465374106,0.7187131686951531]]},{"name":"u","qubits":[1],"real":[[0.849768823131872,-0.5271555247107567],[0.5271555247107567,0.849768823131872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9193115494041341,0.39353052630281465],[-0.39353052630281465,0.9193115494041341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8610360785071285,-0.17471921697840495],[0.4555819292279087,-0.5977076687879943]],"imag":[[0.03508185428312828,-0.4762975228022673],[-0.22322912168912934,-0.6207732336875504]]},{"name":"u","qubits":[1],"real":[[0.7683584582800069,0.0],[0.0,0.7683584582800069]],"imag":[[-0.6400197493746352,0.0],[0.0,0.6400197493746352]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9110144708835689,0.0],[0.0,0.9110144708835689]],"imag":[[0.4123743855293766,0.0],[0.0,-0.4123743855293766]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7760492956791369,-0.606462610219103],[0.3415406851651867,-0.4244773299329997]],"imag":[[-0.14261953757480345,-0.09803193655180237],[-0.5106438274910987,0.6651404650110282]]},{"name":"u","qubits":[3],"real":[[0.7071152389953528,-0.707098323276576],[0.707098323276576,0.7071152389953528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9981130705355526,0.06140275585094564],[-0.06140275585094564,0.9981130705355526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999989541917977,0.0014462417884739034],[-0.0014462417884739034,0.9999989541917977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9472719330218612,0.32043078021473914],[-0.32043078021473914,0.9472719330218612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999987444137631,-0.005011144289310339],[0.005011144289310339,0.999987444137631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999466929652553,0.01032527132086372],[-0.01032527132086372,0.9999466929652553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999936882380398,0.0035529542752482596],[-0.0035529542752482596,0.9999936882380398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9258766310347926,0.37782597065800366],[-0.37782597065800366,0.9258766310347926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.06263104617267105,0.27131729255702736],[0.4092388533681782,-0.3467510624160513]],"imag":[[0.430520660060359,0.8585547391261867],[0.8020304696271885,-0.2627439578693105]]},{"name":"u","qubits":[1],"real":[[0.9891082420847457,0.0],[0.0,0.9891082420847457]],"imag":[[-0.1471899637883783,0.0],[0.0,0.1471899637883783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7363848781707116,0.0],[0.0,0.7363848781707116]],"imag":[[0.6765628656684507,0.0],[0.0,-0.6765628656684507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2284056648279238,0.551838412283786],[0.18779566579235885,-0.7779054467570534]],"imag":[[-0.7504419706826593,-0.2830937435560017],[-0.5911010817297206,-0.10097234766641938]]},{"name":"u","qubits":[1],"real":[[0.6467723986305475,-0.7626830694132971],[0.7626830694132971,0.6467723986305475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9416902331505488,0.33648106156047636],[-0.33648106156047636,0.9416902331505488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.50676503241301,-0.733369956301414],[-0.7834409425231061,-0.23386489921472736]],"imag":[[0.06146082163546408,0.4489769220369761],[0.3544461297656422,0.45375702703974813]]},{"name":"u","qubits":[1],"real":[[0.9458667309451417,0.0],[0.0,0.9458667309451417]],"imag":[[0.3245552761721041,0.0],[0.0,-0.3245552761721041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5009994759906706,0.0],[0.0,0.5009994759906706]],"imag":[[0.8654475865452936,0.0],[0.0,-0.8654475865452936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48625831176079437,0.5369049068887788],[-0.37504535620607393,-0.6963213290627628]],"imag":[[0.6251378390177132,0.29066932660767225],[0.4817639642605755,-0.37733416254092567]]},{"name":"u","qubits":[2],"real":[[0.9997257331665464,0.0],[0.0,0.9997257331665464]],"imag":[[0.023419189665979254,0.0],[0.0,-0.023419189665979254]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998369609476672,0.0],[0.0,0.9998369609476672]],"imag":[[-0.018056896824568073,0.0],[0.0,0.018056896824568073]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9743245695068538,0.0],[0.0,0.9743245695068538]],"imag":[[-0.22514802520849278,0.0],[0.0,0.22514802520849278]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8962377356490563,0.0],[0.0,0.8962377356490563]],"imag":[[-0.4435740312491844,0.0],[0.0,0.4435740312491844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4541140756284828,-0.40213204637976613],[-0.46549875557901776,-0.1790745231928679]],"imag":[[-0.751436117729723,-0.25964203157769433],[0.11151267121613041,-0.8595394975542869]]},{"name":"u","qubits":[1],"real":[[0.956381362974567,0.0],[0.0,0.956381362974567]],"imag":[[-0.29212101696884035,0.0],[0.0,0.29212101696884035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9852485617955608,0.0],[0.0,0.9852485617955608]],"imag":[[0.17112939981131006,0.0],[0.0,-0.17112939981131006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4847978255161025,-0.49379593781644815],[0.10754232450898933,-0.76472399736435]],"imag":[[-0.7195557717923587,-0.05810448735799975],[0.48543301092361324,-0.4098617427864277]]},{"name":"u","qubits":[1],"real":[[0.7248648804616309,-0.6888910690910034],[0.6888910690910034,0.7248648804616309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8176952873643615,0.5756512981155469],[-0.5756512981155469,0.8176952873643615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4505556247824964,-0.030976404891463954],[0.1829806511931854,0.1614370704371589]],"imag":[[0.6882166188490487,0.5678010011058776],[-0.5384009619287049,0.8065857411161139]]},{"name":"u","qubits":[1],"real":[[0.7441717208511184,0.0],[0.0,0.7441717208511184]],"imag":[[0.6679883605913244,0.0],[0.0,-0.6679883605913244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7304722749860111,0.0],[0.0,0.7304722749860111]],"imag":[[0.6829423515032301,0.0],[0.0,-0.6829423515032301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8916491233083201,-0.4159765910578479],[-0.325294987874842,0.7847306183010826]],"imag":[[0.09648637469475217,0.15038515915361872],[-0.29972552654933093,0.43421842003654476]]},{"name":"u","qubits":[2],"real":[[0.7820392847052808,-0.6232291369774464],[0.6232291369774464,0.7820392847052808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9898003759082982,0.14246127842958467],[-0.14246127842958467,0.9898003759082982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985907108648067,0.053071575956626905],[-0.053071575956626905,0.9985907108648067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.919302044173251,0.3935527303664427],[-0.3935527303664427,0.919302044173251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15369797144202393,-0.6121248375247078],[0.6463408965997758,-0.3427793254396775]],"imag":[[-0.7460154337460827,-0.21246432517625324],[-0.045621832162339296,0.6801944044638041]]},{"name":"u","qubits":[1],"real":[[0.7222707578336746,0.0],[0.0,0.7222707578336746]],"imag":[[-0.6916104050535745,0.0],[0.0,0.6916104050535745]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7560100800669095,0.0],[0.0,0.7560100800669095]],"imag":[[-0.6545599734456921,0.0],[0.0,0.6545599734456921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9702207055895189,-0.23367405101628305],[-0.22723853610949293,0.9691833060316405]],"imag":[[-0.042098735214811674,0.047915726231886294],[-0.07254051726796695,0.061516179748826144]]},{"name":"u","qubits":[1],"real":[[0.8437629254733102,-0.5367160567718475],[0.5367160567718475,0.8437629254733102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9655888595391414,0.26007336336868514],[-0.26007336336868514,0.9655888595391414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.583300619131783,0.5210135022765157],[-0.7987247559828841,-0.4567765068877901]],"imag":[[0.012072001570479461,-0.6230245460205561],[-0.14715100637998857,0.3629608357065918]]},{"name":"u","qubits":[1],"real":[[0.9968058464412876,0.0],[0.0,0.9968058464412876]],"imag":[[-0.07986303588311768,0.0],[0.0,0.07986303588311768]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.10536753219188782,0.0],[0.0,0.10536753219188782]],"imag":[[0.9944333477713785,0.0],[0.0,-0.9944333477713785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15025486769829466,-0.06869186907565247],[0.28880142179953394,-0.8003486105016062]],"imag":[[-0.9316795735752164,-0.32353991104431645],[-0.1612153394756172,0.5000454526865306]]},{"name":"u","qubits":[2],"real":[[0.9961552232081731,0.0],[0.0,0.9961552232081731]],"imag":[[0.08760577192785206,0.0],[0.0,-0.08760577192785206]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.738576621593915,0.0],[0.0,0.738576621593915]],"imag":[[-0.6741695439834989,0.0],[0.0,0.6741695439834989]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.881573225604262,0.0],[0.0,0.881573225604262]],"imag":[[0.4720472941323751,0.0],[0.0,-0.4720472941323751]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.989499352367626,0.0],[0.0,0.989499352367626]],"imag":[[0.14453730198135273,0.0],[0.0,-0.14453730198135273]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2590157499220224,0.3730533075659054],[0.6054066090414724,0.5484620564255847]],"imag":[[0.6738877717514837,-0.582766970658333],[0.335065590750614,0.46947125607992896]]},{"name":"u","qubits":[1],"real":[[0.752439204667151,0.0],[0.0,0.752439204667151]],"imag":[[0.6586617062497753,0.0],[0.0,-0.6586617062497753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9552068026284416,0.0],[0.0,0.9552068026284416]],"imag":[[-0.2959391224768186,0.0],[0.0,0.2959391224768186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7590967665517454,0.6387867902208696],[-0.22062955016819974,-0.2500405389019718]],"imag":[[0.1013421306842614,-0.07384651784869488],[-0.6040070141576477,-0.7238631482169489]]},{"name":"u","qubits":[1],"real":[[0.7370657463873135,-0.6758210454717376],[0.6758210454717376,0.7370657463873135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9109784796661781,0.41245388782880793],[-0.41245388782880793,0.9109784796661781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.624993998995744,-0.12227092167519249],[-0.5170411327519151,-0.6712688406305145]],"imag":[[0.45264605129192403,-0.6241345008744797],[-0.37035458753977013,0.38066269863151625]]},{"name":"u","qubits":[1],"real":[[0.9930625118738594,0.0],[0.0,0.9930625118738594]],"imag":[[-0.11758761631558319,0.0],[0.0,0.11758761631558319]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7241803670341349,0.0],[0.0,0.7241803670341349]],"imag":[[0.6896106118689775,0.0],[0.0,-0.6896106118689775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17132531196636802,0.3293729189671156],[0.2064123416795232,-0.6364433690813588]],"imag":[[-0.7133034582834178,-0.5944403200756367],[-0.6474872655758714,0.36482053680107673]]},{"name":"u","qubits":[3],"real":[[0.998079421644624,0.0],[0.0,0.998079421644624]],"imag":[[0.06194730090595457,0.0],[0.0,-0.06194730090595457]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9763869167129311,0.0],[0.0,0.9763869167129311]],"imag":[[0.21602913894152265,0.0],[0.0,-0.21602913894152265]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9932397228040778,0.0],[0.0,0.9932397228040778]],"imag":[[0.1160812346767496,0.0],[0.0,-0.1160812346767496]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9740343873937323,0.0],[0.0,0.9740343873937323]],"imag":[[0.22640011522637693,0.0],[0.0,-0.22640011522637693]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9909823381582056,0.0],[0.0,0.9909823381582056]],"imag":[[0.13399255747427094,0.0],[0.0,-0.13399255747427094]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9750909566163554,0.0],[0.0,0.9750909566163554]],"imag":[[-0.22180537938697728,0.0],[0.0,0.22180537938697728]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999969573658447,0.0],[0.0,0.9999969573658447]],"imag":[[0.0024668317844808063,0.0],[0.0,-0.0024668317844808063]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6962852406842913,0.0],[0.0,0.6962852406842913]],"imag":[[-0.7177651869554684,0.0],[0.0,0.7177651869554684]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8384884402312474,-0.5180842674827648],[-0.5100858286128283,-0.7105105020816279]],"imag":[[0.143905011142471,0.08841479035490912],[0.1266527963174131,0.4679170258337021]]},{"name":"u","qubits":[1],"real":[[0.9988671355664855,0.0],[0.0,0.9988671355664855]],"imag":[[-0.04758619006817171,0.0],[0.0,0.04758619006817171]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5455636101231708,0.0],[0.0,0.5455636101231708]],"imag":[[0.8380694167605526,0.0],[0.0,-0.8380694167605526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07253706666145998,0.6097115575660212],[-0.5056875710660346,0.6049913853373267]],"imag":[[-0.75957383193282,-0.21456417308921674],[0.4025742767147166,0.46497253237646097]]},{"name":"u","qubits":[1],"real":[[0.4576367152803361,-0.8891392673970847],[0.8891392673970847,0.4576367152803361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9300631222781497,0.36739976670953345],[-0.36739976670953345,0.9300631222781497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8041772840465163,0.20012637599190242],[0.5919151764905525,-0.18409464381860094]],"imag":[[0.03489075236603787,-0.558597319054834],[-0.04144822147038962,0.7835991519229727]]},{"name":"u","qubits":[1],"real":[[0.8457106244534266,0.0],[0.0,0.8457106244534266]],"imag":[[0.5336417709349554,0.0],[0.0,-0.5336417709349554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6614796327761412,0.0],[0.0,0.6614796327761412]],"imag":[[-0.7499631293752655,0.0],[0.0,0.7499631293752655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7843285116582506,0.24333274328766608],[0.310505223088439,0.8349228002483902]],"imag":[[0.37404345727862154,-0.43094019760415503],[0.3853657798790755,0.24079792307737474]]},{"name":"u","qubits":[2],"real":[[0.9998324665175126,0.0],[0.0,0.9998324665175126]],"imag":[[-0.018304067785797806,0.0],[0.0,0.018304067785797806]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.851900563171859,0.0],[0.0,0.851900563171859]],"imag":[[-0.5237035711807486,0.0],[0.0,0.5237035711807486]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6674219644072211,0.0],[0.0,0.6674219644072211]],"imag":[[0.7446797442033763,0.0],[0.0,-0.7446797442033763]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995921760842718,0.0],[0.0,0.9995921760842718]],"imag":[[-0.028556636901257166,0.0],[0.0,0.028556636901257166]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5452194258093102,-0.6020733061242762],[0.4870636097696853,-0.16114090467011294]],"imag":[[-0.21127596005592003,-0.5436965886183206],[0.6487428507974012,-0.562081277414114]]},{"name":"u","qubits":[1],"real":[[0.9964420818571746,0.0],[0.0,0.9964420818571746]],"imag":[[0.0842803506408203,0.0],[0.0,-0.0842803506408203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6294496850640575,0.0],[0.0,0.6294496850640575]],"imag":[[0.7770412434181077,0.0],[0.0,-0.7770412434181077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14760189056341066,0.4767487188236674],[0.0027906610659525206,0.8600079311325483]],"imag":[[0.8663024535874684,-0.021080794824457322],[-0.4772064050505338,-0.18070035301203694]]},{"name":"u","qubits":[1],"real":[[0.688915675657667,-0.7248414942821224],[0.7248414942821224,0.688915675657667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9211060706002638,0.38931170892145245],[-0.38931170892145245,0.9211060706002638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.403808163734199,-0.2764655039358971],[0.17932403297001026,-0.011297324135166318]],"imag":[[0.537573261280697,-0.6866737076597005],[0.718189979641195,0.6722487744947816]]},{"name":"u","qubits":[1],"real":[[0.8638699070278721,0.0],[0.0,0.8638699070278721]],"imag":[[0.5037149826356722,0.0],[0.0,-0.5037149826356722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7748907497270562,0.0],[0.0,0.7748907497270562]],"imag":[[0.6320951874420819,0.0],[0.0,-0.6320951874420819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6616448328112623,0.27863944380871103],[-0.3938992589187968,-0.5699747378054056]],"imag":[[0.37445994228017887,0.5868269993751599],[0.5165745257607118,-0.503113239163886]]},{"name":"u","qubits":[2],"real":[[0.6292629478964883,-0.777192474490471],[0.777192474490471,0.6292629478964883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9795614591800724,0.2011450911382311],[-0.2011450911382311,0.9795614591800724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987561063755956,-0.049862209913519355],[0.049862209913519355,0.9987561063755956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9206971169096266,0.3902778739748147],[-0.3902778739748147,0.9206971169096266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5650092216596606,0.5399085668651785],[-0.5147775176285669,0.42507486419110796]],"imag":[[-0.6204330027360626,-0.06577391565846186],[-0.17558922489614148,0.7235218664819012]]},{"name":"u","qubits":[1],"real":[[0.7761192417965628,0.0],[0.0,0.7761192417965628]],"imag":[[0.6305861737408524,0.0],[0.0,-0.6305861737408524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7678075685940068,0.0],[0.0,0.7678075685940068]],"imag":[[0.640680526947526,0.0],[0.0,-0.640680526947526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7125297937733412,0.43024646526815385],[0.1835194365630527,-0.2936928766163078]],"imag":[[0.14902700810325467,-0.5338353893901862],[-0.6606155162003782,-0.6660722561282116]]},{"name":"u","qubits":[1],"real":[[0.892475783860401,-0.45109530614135485],[0.45109530614135485,0.892475783860401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9719646491100598,0.2351270313689141],[-0.2351270313689141,0.9719646491100598]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7657898488086371,-0.12714965685994636],[0.126614936184508,0.754495877846447]],"imag":[[-0.6297280214609473,0.02900846788308436],[0.031259948552724647,0.6432164828921851]]},{"name":"u","qubits":[1],"real":[[0.799758132517067,0.0],[0.0,0.799758132517067]],"imag":[[-0.6003223546335864,0.0],[0.0,0.6003223546335864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9531811437101492,0.0],[0.0,0.9531811437101492]],"imag":[[0.3023999128230892,0.0],[0.0,-0.3023999128230892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8784178299453831,0.3892319222944949],[-0.07064393134356597,-0.1485743798908027]],"imag":[[-0.2554371384306204,0.10785404494664402],[0.39767250258063597,0.9026581131833042]]},{"name":"u","qubits":[2],"real":[[0.9989211555283392,0.0],[0.0,0.9989211555283392]],"imag":[[-0.04643840046693802,0.0],[0.0,0.04643840046693802]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782945143550625,0.0],[0.0,0.9782945143550625]],"imag":[[0.2072193117998231,0.0],[0.0,-0.2072193117998231]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9305253039055004,0.0],[0.0,0.9305253039055004]],"imag":[[0.36622760517412695,0.0],[0.0,-0.36622760517412695]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7013089278282298,0.0],[0.0,0.7013089278282298]],"imag":[[-0.7128574806708692,0.0],[0.0,0.7128574806708692]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20463041923892972,-0.24064515361685812],[0.022194486967507525,-0.21606812812730233]],"imag":[[0.07421953301072164,-0.945889931483832],[-0.9757690593526829,-0.02639529438732193]]},{"name":"u","qubits":[1],"real":[[0.9094599138189877,0.0],[0.0,0.9094599138189877]],"imag":[[-0.415791612657542,0.0],[0.0,0.415791612657542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6193366406005726,0.0],[0.0,0.6193366406005726]],"imag":[[0.7851255476734897,0.0],[0.0,-0.7851255476734897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7264819266786811,-0.17870053188974383],[0.05041466916465547,-0.9419406069271218]],"imag":[[-0.6284476226334079,0.21294063895360993],[0.2733787792581336,0.1883355972887666]]},{"name":"u","qubits":[1],"real":[[0.7293672660256525,-0.6841223510822205],[0.6841223510822205,0.7293672660256525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.948934646298788,0.3154727199835101],[-0.3154727199835101,0.948934646298788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5588053272902773,-0.1604515624261445],[0.11330158997482537,0.8685422540259374]],"imag":[[-0.8022697016840208,0.13548146761401497],[-0.17681256081233268,0.4489258524742208]]},{"name":"u","qubits":[1],"real":[[0.9728559269883942,0.0],[0.0,0.9728559269883942]],"imag":[[-0.23141163610231943,0.0],[0.0,0.23141163610231943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3815962939835044,0.0],[0.0,0.3815962939835044]],"imag":[[0.9243290909725036,0.0],[0.0,-0.9243290909725036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34307055457708757,-0.10918841784136304],[-0.2906009949204453,0.5265519473612063]],"imag":[[-0.6803325362917934,-0.6383792948195024],[0.5787929650541657,-0.5507202666374067]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.4619892994948069,0.8709060905287946],[0.8506543249286558,0.4805312267068042]],"imag":[[-0.15552414521047267,-0.06245565537803767],[0.1968891741285483,-0.08192443317353099]]},{"name":"u","qubits":[1],"real":[[0.9500741418489242,0.0],[0.0,0.9500741418489242]],"imag":[[0.3120242378246121,0.0],[0.0,-0.3120242378246121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8627661611063927,0.0],[0.0,0.8627661611063927]],"imag":[[0.5056031558937683,0.0],[0.0,-0.5056031558937683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5850085363444424,0.09724906383750669],[-0.162185472549545,-0.9841232541558989]],"imag":[[0.7945737903035506,-0.13023103988493367],[-0.01064784770098618,-0.07130158808063523]]},{"name":"u","qubits":[1],"real":[[0.5566750570609383,-0.8307303297979441],[0.8307303297979441,0.5566750570609383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9532358902867563,0.30222729438158835],[-0.30222729438158835,0.9532358902867563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6585604830126238,-0.05093285157988855],[-0.25084596009572807,0.643058386721909]],"imag":[[-0.03262267817825089,-0.750093124693594],[0.7087384252221064,0.14574656148244902]]},{"name":"u","qubits":[1],"real":[[0.9870608194353152,0.0],[0.0,0.9870608194353152]],"imag":[[-0.1603463087685029,0.0],[0.0,0.1603463087685029]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7654217545499492,0.0],[0.0,0.7654217545499492]],"imag":[[-0.6435289718899043,0.0],[0.0,0.6435289718899043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2714122492653295,-0.4672053513538357],[0.4107700242973827,-0.43786158364956085]],"imag":[[-0.8133353951451053,0.21573151280985628],[0.3099821173739185,0.7371948911997479]]},{"name":"u","qubits":[2],"real":[[0.9968415715925467,0.0],[0.0,0.9968415715925467]],"imag":[[-0.07941587464041212,0.0],[0.0,0.07941587464041212]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6980413992042986,0.0],[0.0,0.6980413992042986]],"imag":[[-0.7160574034230112,0.0],[0.0,0.7160574034230112]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9082450551350365,0.0],[0.0,0.9082450551350365]],"imag":[[-0.4184386691293653,0.0],[0.0,0.4184386691293653]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999997884249625,0.0],[0.0,0.999997884249625]],"imag":[[-0.002057060104532298,0.0],[0.0,0.002057060104532298]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7095190242969399,0.2646687537596278],[0.36879359461018324,0.5935265397449745]],"imag":[[0.549653048558033,-0.35272472433174457],[-0.24177585683041114,-0.6732473291790899]]},{"name":"u","qubits":[1],"real":[[0.8777414300621134,0.0],[0.0,0.8777414300621134]],"imag":[[-0.47913461777721317,0.0],[0.0,0.47913461777721317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8599797401839486,0.0],[0.0,0.8599797401839486]],"imag":[[0.5103281752687658,0.0],[0.0,-0.5103281752687658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8228592689719285,-0.11094070698850332],[0.19796472727323838,0.29483676683660204]],"imag":[[-0.5291226038574038,0.17499729451347523],[-0.06117074717360649,0.932812621788103]]},{"name":"u","qubits":[1],"real":[[0.8120648522882117,-0.5835671989395265],[0.5835671989395265,0.8120648522882117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867601416060082,0.16218638333007687],[-0.16218638333007687,0.9867601416060082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5727520733176912,0.26540374471601325],[-0.04470024656094734,0.46077759134489576]],"imag":[[-0.7720984658999391,0.07334762270151018],[0.2717000357427954,0.8437209194094635]]},{"name":"u","qubits":[1],"real":[[0.7393446987415259,0.0],[0.0,0.7393446987415259]],"imag":[[-0.673327124392596,0.0],[0.0,0.673327124392596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7530495882209741,0.0],[0.0,0.7530495882209741]],"imag":[[-0.6579637662365773,0.0],[0.0,0.6579637662365773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8642399005729398,-0.49465493469441335],[0.056403978971367674,-0.09290857651137488]],"imag":[[-0.08095284018665418,-0.04304099796536706],[-0.4933098651756182,0.8630364792332019]]},{"name":"u","qubits":[2],"real":[[0.6600427233718837,-0.7512280634559834],[0.7512280634559834,0.6600427233718837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9820018874436858,0.1888711016991185],[-0.1888711016991185,0.9820018874436858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99861145846634,-0.05267974012587115],[0.05267974012587115,0.99861145846634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9335792148062945,0.35837110609208245],[-0.35837110609208245,0.9335792148062945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.004288721398303935,-0.9724591706643273],[-0.9413726465045816,0.07315540954635272]],"imag":[[0.2107253798166759,0.09949664597730767],[0.2634273364380505,0.19766604383206557]]},{"name":"u","qubits":[1],"real":[[0.6400147333099961,0.0],[0.0,0.6400147333099961]],"imag":[[-0.7683626364849703,0.0],[0.0,0.7683626364849703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.855726620688506,0.0],[0.0,0.855726620688506]],"imag":[[0.5174282082038336,0.0],[0.0,-0.5174282082038336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8232313451501065,0.09019357611814743],[-0.5306158841984666,0.21744406493357613]],"imag":[[0.15130159586986214,0.5396879638055666],[-0.13358429131397884,-0.8082821903120123]]},{"name":"u","qubits":[1],"real":[[0.8925192839957926,-0.45100923238403634],[0.45100923238403634,0.8925192839957926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9963904094350806,0.08488905692603958],[-0.08488905692603958,0.9963904094350806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34500320067476725,0.39953096229392276],[0.24600841987083458,0.8344859854719379]],"imag":[[0.7794241654525026,-0.33741039106898957],[-0.461465729156014,0.17367319372341863]]},{"name":"u","qubits":[1],"real":[[0.8904645981120601,0.0],[0.0,0.8904645981120601]],"imag":[[-0.4550525239015022,0.0],[0.0,0.4550525239015022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8541565324028547,0.0],[0.0,0.8541565324028547]],"imag":[[-0.5200159787482794,0.0],[0.0,0.5200159787482794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7912679286746032,0.1015004722593985],[0.15354243170475948,0.9253731577443046]],"imag":[[-0.5720119199331397,0.19077495285420928],[-0.1520596927906799,-0.31142750427816646]]},{"name":"u","qubits":[2],"real":[[0.9982760496370793,0.0],[0.0,0.9982760496370793]],"imag":[[0.058693515152763075,0.0],[0.0,-0.058693515152763075]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999835478308158,0.0],[0.0,0.9999835478308158]],"imag":[[-0.005736206733951807,0.0],[0.0,0.005736206733951807]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9861210235433415,0.0],[0.0,0.9861210235433415]],"imag":[[-0.16602809077331634,0.0],[0.0,0.16602809077331634]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7396811324154129,0.0],[0.0,0.7396811324154129]],"imag":[[-0.672957518977723,0.0],[0.0,0.672957518977723]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.36721335690179274,-0.05270460153428569],[0.2646090869191479,0.10617380083553266]],"imag":[[0.5468282048021529,0.7505701099316996],[-0.7043545244162108,0.6500721952755442]]},{"name":"u","qubits":[1],"real":[[0.6089276349130499,0.0],[0.0,0.6089276349130499]],"imag":[[0.7932257783501487,0.0],[0.0,-0.7932257783501487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8281816319164664,0.0],[0.0,0.8281816319164664]],"imag":[[-0.560459797448647,0.0],[0.0,0.560459797448647]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7290856242014683,0.6527505883032814],[0.3550487974201679,0.30136456856315047]],"imag":[[-0.19503049798093927,0.06568049108968524],[-0.5516680241690238,-0.6919408496213271]]},{"name":"u","qubits":[1],"real":[[0.6928694233698055,-0.7210630777949965],[0.7210630777949965,0.6928694233698055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8813209583847903,0.472518114268347],[-0.472518114268347,0.8813209583847903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3474462816753358,0.3882829112271634],[-0.3419797022250558,0.6146723087163984]],"imag":[[-0.8507168466046473,0.06926982822258881],[0.19649888426932752,0.6830929838932798]]},{"name":"u","qubits":[1],"real":[[0.5195530393041289,0.0],[0.0,0.5195530393041289]],"imag":[[-0.8544382010127136,0.0],[0.0,0.8544382010127136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8693250057203992,0.0],[0.0,0.8693250057203992]],"imag":[[-0.49424086681417595,0.0],[0.0,0.49424086681417595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6665240361487172,-0.5244156864122544],[-0.6114696003685005,0.7338126475323249]],"imag":[[0.3454260943246546,0.40176449624176847],[-0.2500628929306077,0.15840604699935523]]},{"name":"u","qubits":[3],"real":[[0.99438775896117,0.0],[0.0,0.99438775896117]],"imag":[[-0.10579690367955924,0.0],[0.0,0.10579690367955924]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8560614325198831,0.0],[0.0,0.8560614325198831]],"imag":[[0.5168740888765906,0.0],[0.0,-0.5168740888765906]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9975610930408759,0.0],[0.0,0.9975610930408759]],"imag":[[0.06979875107115428,0.0],[0.0,-0.06979875107115428]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9814151810964069,0.0],[0.0,0.9814151810964069]],"imag":[[-0.19189643642732612,0.0],[0.0,0.19189643642732612]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9795145310240357,0.0],[0.0,0.9795145310240357]],"imag":[[0.20137349257725873,0.0],[0.0,-0.20137349257725873]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9846512770380004,0.0],[0.0,0.9846512770380004]],"imag":[[0.17453327083234,0.0],[0.0,-0.17453327083234]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8386003249653606,0.0],[0.0,0.8386003249653606]],"imag":[[0.5447471844516423,0.0],[0.0,-0.5447471844516423]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999991657165305,0.0],[0.0,0.9999991657165305]],"imag":[[-0.0012917299419607682,0.0],[0.0,0.0012917299419607682]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.18355653708378614,0.61053801583034],[0.24672195706700933,-0.47557937520120414]],"imag":[[0.5826347938928647,0.5040704572430125],[0.7523110862803051,-0.38338044191638776]]},{"name":"u","qubits":[1],"real":[[0.29802586842453216,0.0],[0.0,0.29802586842453216]],"imag":[[0.9545577938238227,0.0],[0.0,-0.9545577938238227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9578826245496112,0.0],[0.0,0.9578826245496112]],"imag":[[-0.28716002086980835,0.0],[0.0,0.28716002086980835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5610161077627667,0.1339689247989034],[0.12899560216042844,0.9242195491502191]],"imag":[[-0.8108709416987011,0.09900287838039615],[0.105401031127054,0.3436116735927174]]},{"name":"u","qubits":[1],"real":[[0.6442393231432874,-0.7648239630894674],[0.7648239630894674,0.6442393231432874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8432142312871435,0.5375776782520195],[-0.5375776782520195,0.8432142312871435]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1912818109214483,-0.5058534008909406],[-0.49349163457685646,0.15263708584244487]],"imag":[[-0.8041800419315515,-0.24661319059743822],[0.2705027459606311,-0.8124014962172008]]},{"name":"u","qubits":[1],"real":[[0.9613602274305824,0.0],[0.0,0.9613602274305824]],"imag":[[0.27529350358230215,0.0],[0.0,-0.27529350358230215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5278602283382886,0.0],[0.0,0.5278602283382886]],"imag":[[0.8493312541868748,0.0],[0.0,-0.8493312541868748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.418827527611511,-0.13538375854231738],[-0.6060437848039487,0.7062332050828386]],"imag":[[0.6713323510450878,0.596294905628129],[0.08128534588478185,-0.356844901159197]]},{"name":"u","qubits":[2],"real":[[0.9995684409380711,0.0],[0.0,0.9995684409380711]],"imag":[[-0.029375702215162336,0.0],[0.0,0.029375702215162336]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7934554470231577,0.0],[0.0,0.7934554470231577]],"imag":[[0.6086283378132183,0.0],[0.0,-0.6086283378132183]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9278673484131523,0.0],[0.0,0.9278673484131523]],"imag":[[0.3729104232235214,0.0],[0.0,-0.3729104232235214]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9976622469969851,0.0],[0.0,0.9976622469969851]],"imag":[[0.06833769762676152,0.0],[0.0,-0.06833769762676152]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.029109114936959744,0.5573622953747787],[0.5385430593912527,0.17957534504403558]],"imag":[[0.8297480561497613,0.004253755733151522],[-0.14367392221551073,0.8106058676749364]]},{"name":"u","qubits":[1],"real":[[0.7355318225700261,0.0],[0.0,0.7355318225700261]],"imag":[[0.6774901755647941,0.0],[0.0,-0.6774901755647941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7408895921515061,0.0],[0.0,0.7408895921515061]],"imag":[[0.6716268400247082,0.0],[0.0,-0.6716268400247082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.802875519715428,-0.583212048687153],[-0.5766932279790977,0.7981098284670345]],"imag":[[0.0660697102578261,0.10435228552486],[-0.13583303733325272,0.10952172604644583]]},{"name":"u","qubits":[1],"real":[[0.6465769428456849,-0.762848777268685],[0.762848777268685,0.6465769428456849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9306650733254163,0.3658722745606689],[-0.3658722745606689,0.9306650733254163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28482430999879876,0.39309163791469515],[0.4394249602494644,-0.028801089093979635]],"imag":[[0.8501989262567539,0.2037544169511764],[-0.05424576052861948,0.8961772140829232]]},{"name":"u","qubits":[1],"real":[[0.8795622701482195,0.0],[0.0,0.8795622701482195]],"imag":[[-0.4757837880084928,0.0],[0.0,0.4757837880084928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8702996485358935,0.0],[0.0,0.8702996485358935]],"imag":[[-0.4925226104031166,0.0],[0.0,0.4925226104031166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.815140642582503,0.12265446699407132],[0.22484806195424034,-0.13709151027720928]],"imag":[[-0.5329907705683048,-0.19084667412765943],[-0.030164885788128662,-0.964229924090061]]},{"name":"u","qubits":[2],"real":[[0.7356843447082183,-0.6773245492016655],[0.6773245492016655,0.7356843447082183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9901536081588721,0.13998511438709055],[-0.13998511438709055,0.9901536081588721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969639705484477,0.07786425000135846],[-0.07786425000135846,0.9969639705484477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9776836272522362,0.2100826623091741],[-0.2100826623091741,0.9776836272522362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7246696152472384,0.6818380728984033],[0.27822874398743996,0.16107686834380092]],"imag":[[0.046778100471732066,0.08810562070531422],[0.6286927103703752,0.708087907276263]]},{"name":"u","qubits":[1],"real":[[0.9968877024440868,0.0],[0.0,0.9968877024440868]],"imag":[[-0.07883469233624228,0.0],[0.0,0.07883469233624228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6094756102646995,0.0],[0.0,0.6094756102646995]],"imag":[[-0.792804818661234,0.0],[0.0,0.792804818661234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1466611233953603,-0.2665506863552151],[-0.3301774076501953,-0.1583431058119224]],"imag":[[-0.9214873228342344,0.24145881707606046],[-0.14259911716978982,-0.9195519735727982]]},{"name":"u","qubits":[1],"real":[[0.680464703057503,-0.7327808593930824],[0.7327808593930824,0.680464703057503]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9201430844069024,0.3915823083569432],[-0.3915823083569432,0.9201430844069024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05269248133830496,0.36039533837064214],[0.4339596586472332,-0.038330985134610245]],"imag":[[-0.7115681066432008,-0.6008406877861496],[0.550066674763523,-0.7124860725375529]]},{"name":"u","qubits":[1],"real":[[0.8306075921210916,0.0],[0.0,0.8306075921210916]],"imag":[[0.5568581757600425,0.0],[0.0,-0.5568581757600425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6590862629897318,0.0],[0.0,0.6590862629897318]],"imag":[[0.7520673493366336,0.0],[0.0,-0.7520673493366336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7254223894510958,-0.6129362690612686],[0.1730643811989662,-0.03886430773534347]],"imag":[[0.2978488597645263,0.09673439765298829],[0.5959002715054367,-0.7832248412583823]]},{"name":"u","qubits":[2],"real":[[0.9269339005031453,0.0],[0.0,0.9269339005031453]],"imag":[[0.3752246581689765,0.0],[0.0,-0.3752246581689765]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999703325402117,0.0],[0.0,0.9999703325402117]],"imag":[[-0.0077028591716580335,0.0],[0.0,0.0077028591716580335]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9450318378331724,0.0],[0.0,0.9450318378331724]],"imag":[[0.3269783257062411,0.0],[0.0,-0.3269783257062411]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7215894916483199,0.0],[0.0,0.7215894916483199]],"imag":[[-0.6923211722479093,0.0],[0.0,0.6923211722479093]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8725469755586271,0.2848679800369789],[0.048802194175436624,-0.8576374472717763]],"imag":[[0.3166430404872719,-0.23926803861803236],[0.36880524155457944,-0.35504795265243033]]},{"name":"u","qubits":[1],"real":[[0.9513251891317753,0.0],[0.0,0.9513251891317753]],"imag":[[0.3081888780007999,0.0],[0.0,-0.3081888780007999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9859649680024176,0.0],[0.0,0.9859649680024176]],"imag":[[0.16695233413160646,0.0],[0.0,-0.16695233413160646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5344764113361746,-0.25666453475920525],[0.4029930997347097,-0.8834194569875804]],"imag":[[0.7383438161770162,0.32141358315293067],[0.08234036922783064,-0.22446979346318136]]},{"name":"u","qubits":[1],"real":[[0.816479645611306,-0.5773742185986798],[0.5773742185986798,0.816479645611306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9835794445865009,0.18047569417212486],[-0.18047569417212486,0.9835794445865009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.26154387644358296,0.20247365040510454],[0.2702619700287415,0.2675404549817718]],"imag":[[-0.0789249138958279,0.9404095275745729],[0.923214019725428,-0.05528513621893839]]},{"name":"u","qubits":[1],"real":[[0.5693761352144222,0.0],[0.0,0.5693761352144222]],"imag":[[0.8220771354613191,0.0],[0.0,-0.8220771354613191]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8597889977206964,0.0],[0.0,0.8597889977206964]],"imag":[[0.5106494682249657,0.0],[0.0,-0.5106494682249657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7147496897798493,-0.1973781267136165],[-0.4836226433207515,-0.5332202166594648]],"imag":[[-0.2684650388770426,0.6148994055578364],[0.4279819420580805,-0.5464584125853278]]},{"name":"u","qubits":[3],"real":[[0.726499596798454,-0.6871668908290647],[0.6871668908290647,0.726499596798454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953046602848389,0.09679170013633114],[-0.09679170013633114,0.9953046602848389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999806258019635,-0.01968365882591991],[0.01968365882591991,0.999806258019635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9838716301827121,0.17887597748611392],[-0.17887597748611392,0.9838716301827121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999961321445203,0.0027813119204985787],[-0.0027813119204985787,0.9999961321445203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.99920066825835,-0.039975299274263715],[0.039975299274263715,0.99920066825835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999964650905482,-0.0026589107559364137],[0.0026589107559364137,0.9999964650905482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8914443408914943,0.4531302098652544],[-0.4531302098652544,0.8914443408914943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.571615681353801,-0.25910966842790384],[0.02741701803990017,0.516593862112522]],"imag":[[-0.10846233138136056,0.7709433281564425],[0.8128589930753983,0.2676552747956192]]},{"name":"u","qubits":[1],"real":[[0.9990654613258699,0.0],[0.0,0.9990654613258699]],"imag":[[0.04322272533895455,0.0],[0.0,-0.04322272533895455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7866941674229473,0.0],[0.0,0.7866941674229473]],"imag":[[0.6173429249150879,0.0],[0.0,-0.6173429249150879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06882206340724073,-0.6038923238242356],[0.5685293326521508,0.18159785693294625]],"imag":[[0.7939001077159026,0.01732638979166612],[0.20435395878511495,-0.7759098374168956]]},{"name":"u","qubits":[1],"real":[[0.7688599764570807,-0.6394171851009458],[0.6394171851009458,0.7688599764570807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8669790005433444,0.49834467250775694],[-0.49834467250775694,0.8669790005433444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17699592874751308,0.15154697785279034],[0.8307217187057019,-0.08291066106178788]],"imag":[[-0.24658073021167756,-0.9406933071935656],[0.4666602733956752,-0.2919853379661657]]},{"name":"u","qubits":[1],"real":[[0.8475204567518462,0.0],[0.0,0.8475204567518462]],"imag":[[0.5307627298399371,0.0],[0.0,-0.5307627298399371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8506687742254105,0.0],[0.0,0.8506687742254105]],"imag":[[-0.5257020416146749,0.0],[0.0,0.5257020416146749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7786014498659941,0.019102231548060317],[0.4386161835704647,0.07845650502128715]],"imag":[[0.3778333420474714,0.5006564217641626],[-0.24215200063986905,0.8618717009602034]]},{"name":"u","qubits":[2],"real":[[0.9380519758027751,0.0],[0.0,0.9380519758027751]],"imag":[[-0.3464945752714028,0.0],[0.0,0.3464945752714028]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8697847980099425,0.0],[0.0,0.8697847980099425]],"imag":[[0.4934312567630912,0.0],[0.0,-0.4934312567630912]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9554183641862938,0.0],[0.0,0.9554183641862938]],"imag":[[0.29525539686106744,0.0],[0.0,-0.29525539686106744]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996512298796264,0.0],[0.0,0.9996512298796264]],"imag":[[0.02640868418059241,0.0],[0.0,-0.02640868418059241]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.672714368927447,0.4888670450963114],[-0.4689426382700739,0.38457965416540285]],"imag":[[0.34147217730674173,0.43801956826463967],[-0.45928741761150293,0.6490349448512607]]},{"name":"u","qubits":[1],"real":[[0.9206431373375445,0.0],[0.0,0.9206431373375445]],"imag":[[0.3904051916576968,0.0],[0.0,-0.3904051916576968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.819728269507996,0.0],[0.0,0.819728269507996]],"imag":[[-0.5727526203950761,0.0],[0.0,0.5727526203950761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5349845152778823,0.2947117798873686],[0.5122391703371562,0.6986911460486877]],"imag":[[0.5173611545928032,-0.5993946704191738],[0.4286490831712962,0.2563233861782425]]},{"name":"u","qubits":[1],"real":[[0.9114943388884006,-0.4113126185450642],[0.4113126185450642,0.9114943388884006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.942409244539647,0.3344619796123496],[-0.3344619796123496,0.942409244539647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4248359143092603,-0.15892332106997686],[-0.43702743520788423,-0.7517788479053626]],"imag":[[-0.7820860233014962,0.4273163653425354],[0.12985730224013073,-0.4764164835232084]]},{"name":"u","qubits":[1],"real":[[0.7080500770061015,0.0],[0.0,0.7080500770061015]],"imag":[[0.7061622253077927,0.0],[0.0,-0.7061622253077927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9696585094174699,0.0],[0.0,0.9696585094174699]],"imag":[[-0.24446344330858652,0.0],[0.0,0.24446344330858652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7317231703520464,-0.30619511048252307],[-0.5986624956410923,0.600133052457025]],"imag":[[0.0019535783831129867,-0.6089515085932927],[0.32585365091438034,0.41864416136757754]]},{"name":"u","qubits":[2],"real":[[0.7059021352788412,-0.7083093783148524],[0.7083093783148524,0.7059021352788412]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9830970924243901,0.1830849717117985],[-0.1830849717117985,0.9830970924243901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999966542388634,0.0025867955232425424],[-0.0025867955232425424,0.9999966542388634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9447670840429943,0.3277425161752712],[-0.3277425161752712,0.9447670840429943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7088531608344489,0.648363698850576],[0.5849508900568551,0.451245691119674]],"imag":[[-0.26791891706829946,-0.07328822732717767],[-0.289100512752319,-0.6087944447791611]]},{"name":"u","qubits":[1],"real":[[0.6463240973005422,0.0],[0.0,0.6463240973005422]],"imag":[[-0.7630630126330585,0.0],[0.0,0.7630630126330585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9085435626459678,0.0],[0.0,0.9085435626459678]],"imag":[[0.4177901324523741,0.0],[0.0,-0.4177901324523741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8304032679755124,-0.3198326212754733],[0.06448282748372276,0.5104332388668814]],"imag":[[0.13851418524687792,0.4346853199603621],[-0.5358042534178756,0.6694876217219273]]},{"name":"u","qubits":[1],"real":[[0.5801636166565268,-0.8144999557446387],[0.8144999557446387,0.5801636166565268]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9549811525507006,0.2966664764899051],[-0.2966664764899051,0.9549811525507006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8255203312231013,-0.2826674096784111],[0.30035601881462076,0.8365726098215627]],"imag":[[-0.269049290216391,0.40771043361318926],[0.39486063887552575,0.23241688046478495]]},{"name":"u","qubits":[1],"real":[[0.9265222364947113,0.0],[0.0,0.9265222364947113]],"imag":[[0.3762400102073652,0.0],[0.0,-0.3762400102073652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.484608278514083,0.0],[0.0,0.484608278514083]],"imag":[[0.8747312823922653,0.0],[0.0,-0.8747312823922653]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5450580676427768,0.0556927124199042],[-0.29898978001198934,-0.7234817676791064]],"imag":[[0.560457392986937,-0.6210455179188736],[-0.5471785129116369,-0.29626832144545456]]},{"name":"u","qubits":[2],"real":[[0.9109024628620279,0.0],[0.0,0.9109024628620279]],"imag":[[0.41262174343082286,0.0],[0.0,-0.41262174343082286]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.696909647237861,0.0],[0.0,0.696909647237861]],"imag":[[0.7171589388599993,0.0],[0.0,-0.7171589388599993]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9460299576609504,0.0],[0.0,0.9460299576609504]],"imag":[[0.32407918663194074,0.0],[0.0,-0.32407918663194074]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982939124459436,0.0],[0.0,0.9982939124459436]],"imag":[[-0.058388906252564696,0.0],[0.0,0.058388906252564696]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25987389414315815,-0.49096858156996764],[-0.5011033771605047,0.17161624513305476]],"imag":[[0.8225137533069288,-0.12201039576607149],[0.06951323731604148,0.8453467807016314]]},{"name":"u","qubits":[1],"real":[[0.9816600479870767,0.0],[0.0,0.9816600479870767]],"imag":[[0.1906398441722252,0.0],[0.0,-0.1906398441722252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7528881454751843,0.0],[0.0,0.7528881454751843]],"imag":[[-0.6581484941887641,0.0],[0.0,0.6581484941887641]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3596028233125259,-0.12940999467703895],[-0.23255949411488508,-0.9198863155176691]],"imag":[[0.8909321020934199,-0.2453137831487439],[-0.1511353056770287,0.2772785018681879]]},{"name":"u","qubits":[1],"real":[[0.9121567465146854,-0.4098415178916652],[0.4098415178916652,0.9121567465146854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9780887392161838,0.20818841999135335],[-0.20818841999135335,0.9780887392161838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6729092776421073,0.572766493748291],[0.481465304910358,-0.4895389445371952]],"imag":[[0.4340551513559001,0.17529339201428165],[-0.3563430788049068,0.633689507674559]]},{"name":"u","qubits":[1],"real":[[0.8891326666085202,0.0],[0.0,0.8891326666085202]],"imag":[[0.4576495396803346,0.0],[0.0,-0.4576495396803346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7231145448056676,0.0],[0.0,0.7231145448056676]],"imag":[[0.690728133993753,0.0],[0.0,-0.690728133993753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6213348724860646,0.5558516772169652],[-0.42420421678382686,-0.5490112140491298]],"imag":[[0.4436672015634021,-0.3288332456195874],[0.4869837501934179,0.5305509366297223]]},{"name":"u","qubits":[3],"real":[[0.9813322431702948,0.0],[0.0,0.9813322431702948]],"imag":[[0.1923201198896192,0.0],[0.0,-0.1923201198896192]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9282782844601503,0.0],[0.0,0.9282782844601503]],"imag":[[-0.37188630870162503,0.0],[0.0,0.37188630870162503]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9771005867846603,0.0],[0.0,0.9771005867846603]],"imag":[[-0.21277792015402489,0.0],[0.0,0.21277792015402489]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9625084601407539,0.0],[0.0,0.9625084601407539]],"imag":[[0.27125166203633644,0.0],[0.0,-0.27125166203633644]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997153347841542,0.0],[0.0,0.9997153347841542]],"imag":[[-0.02385894795263305,0.0],[0.0,0.02385894795263305]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9390526536148389,0.0],[0.0,0.9390526536148389]],"imag":[[-0.34377334646381363,0.0],[0.0,0.34377334646381363]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9315313327641969,0.0],[0.0,0.9315313327641969]],"imag":[[-0.3636610730866849,0.0],[0.0,0.3636610730866849]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9363930057355979,0.0],[0.0,0.9363930057355979]],"imag":[[-0.3509531860653961,0.0],[0.0,0.3509531860653961]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.495392226903257,0.15336900663216935],[0.684609770598731,0.15529346817348352]],"imag":[[-0.0822683666237931,-0.8510560529022437],[-0.5283255808473016,0.47756201834501655]]},{"name":"u","qubits":[1],"real":[[0.9872057504095915,0.0],[0.0,0.9872057504095915]],"imag":[[0.1594515799803669,0.0],[0.0,-0.1594515799803669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8679454388598176,0.0],[0.0,0.8679454388598176]],"imag":[[0.49665955660033234,0.0],[0.0,-0.49665955660033234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24925039080807898,0.5396637730039904],[0.48344618365702136,0.37280348836930954]],"imag":[[0.7514574218360905,0.28626735398325287],[-0.37345116596007144,0.698449406335347]]},{"name":"u","qubits":[1],"real":[[0.6225225899690987,-0.7826018304209142],[0.7826018304209142,0.6225225899690987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9628355591537141,0.2700882930249934],[-0.2700882930249934,0.9628355591537141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6167636021417617,0.7162721608114719],[0.3020478380400371,0.5286802168989798]],"imag":[[-0.32390402571550786,0.04053434154974441],[0.6507349266281519,0.453661092734699]]},{"name":"u","qubits":[1],"real":[[0.9237800328921345,0.0],[0.0,0.9237800328921345]],"imag":[[-0.3829235574234195,0.0],[0.0,0.3829235574234195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8210206178282873,0.0],[0.0,0.8210206178282873]],"imag":[[0.5708985418626127,0.0],[0.0,-0.5708985418626127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6909727900700036,0.15338439615761562],[-0.034600412989643385,-0.1667908572713575]],"imag":[[-0.6902547630460248,0.15026041558079975],[-0.21191455093055106,-0.9623283454494804]]},{"name":"u","qubits":[2],"real":[[0.952787048874897,0.0],[0.0,0.952787048874897]],"imag":[[0.30363932468681437,0.0],[0.0,-0.30363932468681437]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9642515009138606,0.0],[0.0,0.9642515009138606]],"imag":[[-0.2649887601113812,0.0],[0.0,0.2649887601113812]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981216791467475,0.0],[0.0,0.9981216791467475]],"imag":[[-0.06126266087330158,0.0],[0.0,0.06126266087330158]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8514393306695598,0.0],[0.0,0.8514393306695598]],"imag":[[-0.5244531115256844,0.0],[0.0,0.5244531115256844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6268406752353713,-0.5272519584165806],[-0.7508290583455224,0.23563632756273228]],"imag":[[-0.19135427646440734,0.5407954151942553],[0.08191479654630562,-0.61157273678893]]},{"name":"u","qubits":[1],"real":[[0.9638542014429344,0.0],[0.0,0.9638542014429344]],"imag":[[0.26643025046117247,0.0],[0.0,-0.26643025046117247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3502589005105603,0.0],[0.0,0.3502589005105603]],"imag":[[0.9366529253747802,0.0],[0.0,-0.9366529253747802]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40241649343454,-0.6073063768271363],[0.5710689057972158,0.061729423274831496]],"imag":[[0.6722848001105504,-0.13142708251065466],[0.24489675004731426,-0.7810860163579876]]},{"name":"u","qubits":[1],"real":[[0.6968414090985969,-0.7172252439544232],[0.7172252439544232,0.6968414090985969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8937612504565757,0.4485430048304155],[-0.4485430048304155,0.8937612504565757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13211473980572075,-0.784753400264142],[-0.5781221942400453,0.13422174847827315]],"imag":[[-0.13623252654700696,-0.5900410960353126],[-0.7935749005379146,0.1341571019318378]]},{"name":"u","qubits":[1],"real":[[0.914248622246882,0.0],[0.0,0.914248622246882]],"imag":[[0.40515362113607994,0.0],[0.0,-0.40515362113607994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7742739266103971,0.0],[0.0,0.7742739266103971]],"imag":[[-0.6328506036746093,0.0],[0.0,0.6328506036746093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5639006643380104,0.3554533390460752],[0.6308520410653314,0.672224893821158]],"imag":[[0.511286848753894,-0.5424525074248059],[-0.1504244040512328,-0.3570880746772004]]},{"name":"u","qubits":[2],"real":[[0.7230562195223041,-0.6907891888341287],[0.6907891888341287,0.7230562195223041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9863565096854358,0.1646233148772216],[-0.1646233148772216,0.9863565096854358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9982390840363133,0.05931889330004501],[-0.05931889330004501,0.9982390840363133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9213971296356445,0.3886223481726126],[-0.3886223481726126,0.9213971296356445]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.08358559304182978,-0.764670952680592],[-0.6329871586801092,-0.04682225339842341]],"imag":[[-0.49225407892352013,-0.4074036138101362],[0.5916304821128516,-0.4970998955619397]]},{"name":"u","qubits":[1],"real":[[0.7677119711412939,0.0],[0.0,0.7677119711412939]],"imag":[[0.6407950759535759,0.0],[0.0,-0.6407950759535759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6778893684170384,0.0],[0.0,0.6778893684170384]],"imag":[[-0.7351639301456164,0.0],[0.0,0.7351639301456164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8354972344415621,0.08675942652148155],[-0.2623095994502319,0.7431408928170771]],"imag":[[0.15180148004835683,0.520935201157777],[-0.4583605086958177,-0.4109025815535937]]},{"name":"u","qubits":[1],"real":[[0.6868266895675069,-0.7268212287060274],[0.7268212287060274,0.6868266895675069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9356682852177807,0.3528808014579681],[-0.3528808014579681,0.9356682852177807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8205675266490363,0.09024499794277474],[0.4793115423918212,-0.1004459463695117]],"imag":[[0.31011079586733326,0.4715464651992642],[-0.02758031590800958,0.8714415547598822]]},{"name":"u","qubits":[1],"real":[[0.954267321082868,0.0],[0.0,0.954267321082868]],"imag":[[-0.29895464524460297,0.0],[0.0,0.29895464524460297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7141333795464316,0.0],[0.0,0.7141333795464316]],"imag":[[-0.7000096543745609,0.0],[0.0,0.7000096543745609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4437975546087931,0.46508835456682973],[0.4415414721832768,-0.6199348612658684]],"imag":[[-0.6387870729175154,-0.4227145945470149],[-0.44725376950781853,-0.46977224459363304]]},{"name":"u","qubits":[2],"real":[[0.9989719525351453,0.0],[0.0,0.9989719525351453]],"imag":[[0.04533252748435111,0.0],[0.0,-0.04533252748435111]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9545203350270808,0.0],[0.0,0.9545203350270808]],"imag":[[0.29814582006090495,0.0],[0.0,-0.29814582006090495]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998322406071959,0.0],[0.0,0.9998322406071959]],"imag":[[-0.018316403642481303,0.0],[0.0,0.018316403642481303]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6410403928920896,0.0],[0.0,0.6410403928920896]],"imag":[[-0.7675071430812586,0.0],[0.0,0.7675071430812586]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13039207466725558,0.47105699386709493],[-0.6445682155461622,-0.4995216073382184]],"imag":[[-0.48530496878494106,0.724970552964403],[-0.5762020562652064,0.05478293224742959]]},{"name":"u","qubits":[1],"real":[[0.9336534948793312,0.0],[0.0,0.9336534948793312]],"imag":[[-0.35817754186940665,0.0],[0.0,0.35817754186940665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8420421273296862,0.0],[0.0,0.8420421273296862]],"imag":[[0.5394117683199882,0.0],[0.0,-0.5394117683199882]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5494770911310982,0.5184231575026068],[-0.5395056094607309,-0.8189440088978762]],"imag":[[-0.6107569409433313,0.2372515862469171],[-0.18434907857664037,0.06542037051732563]]},{"name":"u","qubits":[1],"real":[[0.7309815684236655,-0.6823972059034812],[0.6823972059034812,0.7309815684236655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9544023053139673,0.2985234322651821],[-0.2985234322651821,0.9544023053139673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05194889035492061,0.3214291146960341],[-0.2009735585744131,0.5388758103639484]],"imag":[[-0.9356958858530321,0.13585965631609034],[0.28527907519223966,0.7667061621090542]]},{"name":"u","qubits":[1],"real":[[0.917889382657561,0.0],[0.0,0.917889382657561]],"imag":[[-0.3968363405794906,0.0],[0.0,0.3968363405794906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6188050356654469,0.0],[0.0,0.6188050356654469]],"imag":[[-0.7855446058850414,0.0],[0.0,0.7855446058850414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5418106132320606,0.19050865722719268],[0.534453116796349,0.28916397738293387]],"imag":[[-0.509486669985071,0.6407581790489407],[0.40152765588847106,0.6852150039859459]]},{"name":"u","qubits":[4],"real":[[0.9904497033704035,0.0],[0.0,0.9904497033704035]],"imag":[[-0.13787452663012015,0.0],[0.0,0.13787452663012015]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9371359977645415,0.0],[0.0,0.9371359977645415]],"imag":[[0.3489643559073867,0.0],[0.0,-0.3489643559073867]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9788905643813827,0.0],[0.0,0.9788905643813827]],"imag":[[0.20438508498688962,0.0],[0.0,-0.20438508498688962]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988621068024317,0.0],[0.0,0.9988621068024317]],"imag":[[-0.04769163023222665,0.0],[0.0,0.04769163023222665]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9787225102974989,0.0],[0.0,0.9787225102974989]],"imag":[[-0.2051883228572283,0.0],[0.0,0.2051883228572283]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9828468418249766,0.0],[0.0,0.9828468418249766]],"imag":[[0.18442365768704805,0.0],[0.0,-0.18442365768704805]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9581743612389216,0.0],[0.0,0.9581743612389216]],"imag":[[0.28618506855596876,0.0],[0.0,-0.28618506855596876]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996919155558387,0.0],[0.0,0.9996919155558387]],"imag":[[0.024820837461654487,0.0],[0.0,-0.024820837461654487]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9999800202396985,0.0],[0.0,0.9999800202396985]],"imag":[[-0.006321322758121976,0.0],[0.0,0.006321322758121976]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.998021132414923,0.0],[0.0,0.998021132414923]],"imag":[[0.06287940245608913,0.0],[0.0,-0.06287940245608913]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.990514050354849,0.0],[0.0,0.990514050354849]],"imag":[[0.13741148441681192,0.0],[0.0,-0.13741148441681192]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9866814930126162,0.0],[0.0,0.9866814930126162]],"imag":[[-0.16266416737067374,0.0],[0.0,0.16266416737067374]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9958149318209262,0.0],[0.0,0.9958149318209262]],"imag":[[-0.091392677838458,0.0],[0.0,0.091392677838458]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9901380469086387,0.0],[0.0,0.9901380469086387]],"imag":[[0.140095139330194,0.0],[0.0,-0.140095139330194]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9967610796510523,0.0],[0.0,0.9967610796510523]],"imag":[[0.08041983643895717,0.0],[0.0,-0.08041983643895717]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8389755938015364,0.0],[0.0,0.8389755938015364]],"imag":[[0.5441690481875641,0.0],[0.0,-0.5441690481875641]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.29854423175763267,0.43226419662319393],[-0.43473148934976336,-0.33403326535372185]],"imag":[[-0.8481998572074837,0.06764619897048256],[0.04936472510999983,0.8348613260414454]]},{"name":"u","qubits":[1],"real":[[0.8151473627934206,0.0],[0.0,0.8151473627934206]],"imag":[[-0.5792536378227863,0.0],[0.0,0.5792536378227863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6976651403682272,0.0],[0.0,0.6976651403682272]],"imag":[[-0.7164240028886398,0.0],[0.0,0.7164240028886398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8886916303922026,0.19165733718192318],[-0.320044950899971,-0.8979973873770237]],"imag":[[-0.30954248922751554,0.27870790899796305],[0.10946169575297753,-0.28140728283105454]]},{"name":"u","qubits":[1],"real":[[0.7511348636832039,-0.6601487836538175],[0.6601487836538175,0.7511348636832039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8961204371847493,0.4438109530642678],[-0.4438109530642678,0.8961204371847493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20853935038893187,-0.014767629770971694],[-0.2629707280830167,0.9462965036513141]],"imag":[[0.9374695078446188,0.2782879413698657],[-0.09224238381795158,0.16389223891437965]]},{"name":"u","qubits":[1],"real":[[0.8555940111416199,0.0],[0.0,0.8555940111416199]],"imag":[[-0.517647455415936,0.0],[0.0,0.517647455415936]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5901927844531468,0.0],[0.0,0.5901927844531468]],"imag":[[0.8072623347954749,0.0],[0.0,-0.8072623347954749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8566416519141751,0.15046828356253042],[0.23416934958928265,0.9657004086030215]],"imag":[[-0.44880977307186215,0.20516862197393337],[-0.0994966507670944,0.05184450812786362]]},{"name":"u","qubits":[2],"real":[[0.8624690689819042,0.0],[0.0,0.8624690689819042]],"imag":[[-0.5061097756904991,0.0],[0.0,0.5061097756904991]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.990405342960845,0.0],[0.0,0.990405342960845]],"imag":[[-0.13819282410679234,0.0],[0.0,0.13819282410679234]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999265328929574,0.0],[0.0,0.9999265328929574]],"imag":[[0.012121419746436867,0.0],[0.0,-0.012121419746436867]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7002088275594525,0.0],[0.0,0.7002088275594525]],"imag":[[-0.7139380910189741,0.0],[0.0,0.7139380910189741]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.33755928716975936,0.2717882160744863],[-0.7818784336350377,-0.43662900281298483]],"imag":[[0.4186731034779886,-0.7980587231981128],[0.3153294706905363,-0.3139881428222809]]},{"name":"u","qubits":[1],"real":[[0.7784966214206049,0.0],[0.0,0.7784966214206049]],"imag":[[-0.6276487954554707,0.0],[0.0,0.6276487954554707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6552813847625224,0.0],[0.0,0.6552813847625224]],"imag":[[-0.7553848732822965,0.0],[0.0,0.7553848732822965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7655304275536403,0.5310582707872838],[-0.5013276573944586,-0.7484139526161226]],"imag":[[-0.1661607029935413,0.3230029385294395],[0.36745661676124075,0.23134988709588664]]},{"name":"u","qubits":[1],"real":[[0.7132353154751575,-0.7009246641109531],[0.7009246641109531,0.7132353154751575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9217079529889899,0.38788458257173103],[-0.38788458257173103,0.9217079529889899]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.381368921505037,0.3824969999395348],[-0.3496106844091327,-0.21902345881613314]],"imag":[[0.8299757810919496,-0.13926231919707782],[-0.20849536651415318,-0.886752939649666]]},{"name":"u","qubits":[1],"real":[[0.7466175621080351,0.0],[0.0,0.7466175621080351]],"imag":[[0.6652534975119292,0.0],[0.0,-0.6652534975119292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7981481275263116,0.0],[0.0,0.7981481275263116]],"imag":[[-0.6024612572823607,0.0],[0.0,0.6024612572823607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7100533869007624,0.6590905324556461],[-0.1960096923485467,-0.3488740054799521]],"imag":[[0.08211137260052256,-0.23384092941088702],[-0.6713137200637588,-0.6238629801967414]]},{"name":"u","qubits":[2],"real":[[0.6558619893394704,-0.7548808190301781],[0.7548808190301781,0.6558619893394704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9853800813222929,0.17037046496758562],[-0.17037046496758562,0.9853800813222929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964531078188648,-0.08414988959069306],[0.08414988959069306,0.9964531078188648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9063704685267899,0.42248381481723934],[-0.42248381481723934,0.9063704685267899]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7047108148935697,0.09063384537496626],[0.09070745750300524,0.7046344216201627]],"imag":[[-0.5066873999597249,-0.4882991420908306],[0.4882854731071105,-0.5067936323336398]]},{"name":"u","qubits":[1],"real":[[0.9999399055225691,0.0],[0.0,0.9999399055225691]],"imag":[[-0.010962907621417163,0.0],[0.0,0.010962907621417163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.24867511026817243,0.0],[0.0,0.24867511026817243]],"imag":[[0.9685869550706907,0.0],[0.0,-0.9685869550706907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01784026908516556,-0.31032483260825455],[0.5284086097559135,0.4294240079120087]],"imag":[[-0.8135183352700912,0.49149582017043364],[0.24218584623006217,0.691176806939034]]},{"name":"u","qubits":[1],"real":[[0.7871732678014972,-0.6167319080919297],[0.6167319080919297,0.7871732678014972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9805730929508769,0.19615404502775594],[-0.19615404502775594,0.9805730929508769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.881712927501126,0.2420140735682818],[-0.1145663730072029,0.939168904262691]],"imag":[[0.37738889287757144,-0.1469323831050243],[-0.25891018362746926,0.1944269329490679]]},{"name":"u","qubits":[1],"real":[[0.6252329612427107,0.0],[0.0,0.6252329612427107]],"imag":[[-0.7804381744735909,0.0],[0.0,0.7804381744735909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8395011004627319,0.0],[0.0,0.8395011004627319]],"imag":[[0.5433579872624146,0.0],[0.0,-0.5433579872624146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9391669356268115,0.24348149417935772],[0.2714924239979555,0.9222457773725952]],"imag":[[0.2099531819287607,-0.1208382820778276],[-0.013303839109356336,-0.2749138004813231]]},{"name":"u","qubits":[2],"real":[[0.9245601721094211,0.0],[0.0,0.9245601721094211]],"imag":[[0.3810360719787532,0.0],[0.0,-0.3810360719787532]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9794251788941415,0.0],[0.0,0.9794251788941415]],"imag":[[-0.20180762856784928,0.0],[0.0,0.20180762856784928]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.935383486903188,0.0],[0.0,0.935383486903188]],"imag":[[-0.3536350271520536,0.0],[0.0,0.3536350271520536]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7030540833652245,0.0],[0.0,0.7030540833652245]],"imag":[[-0.7111363834479881,0.0],[0.0,0.7111363834479881]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.41381725557194243,0.9004181589860978],[-0.011282296952468693,0.054956111040457]],"imag":[[-0.0009642902788171383,0.13416962436874538],[-0.9102895467435848,-0.4101529918507786]]},{"name":"u","qubits":[1],"real":[[0.9643423313948903,0.0],[0.0,0.9643423313948903]],"imag":[[0.26465802062259036,0.0],[0.0,-0.26465802062259036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7369185283363228,0.0],[0.0,0.7369185283363228]],"imag":[[0.6759815697152018,0.0],[0.0,-0.6759815697152018]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5025300240428059,-0.09086125830775915],[0.07956596183622301,-0.45441882498439656]],"imag":[[0.8465836371082562,0.15001317293765734],[-0.15629772241836898,0.8733520545482832]]},{"name":"u","qubits":[1],"real":[[0.7170883011201867,-0.696982330046153],[0.696982330046153,0.7170883011201867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8964024811407364,0.44324100871279026],[-0.44324100871279026,0.8964024811407364]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24752777910011395,-0.6168535630381708],[-0.2601104241765869,0.7413370563844998]],"imag":[[-0.7363807128653319,0.1263531798603578],[-0.5734248089578845,-0.2322626197593026]]},{"name":"u","qubits":[1],"real":[[0.5887150150924315,0.0],[0.0,0.5887150150924315]],"imag":[[-0.8083406651930349,0.0],[0.0,0.8083406651930349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9194328135209139,0.0],[0.0,0.9194328135209139]],"imag":[[-0.39324712512746535,0.0],[0.0,0.39324712512746535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7196452044613242,0.6310397970529438],[-0.23643148477756334,-0.3036765421025015]],"imag":[[0.23199876636272823,-0.17342470019397668],[0.610235614421076,0.6924544791353987]]},{"name":"u","qubits":[3],"real":[[0.9995897917240383,0.0],[0.0,0.9995897917240383]],"imag":[[-0.028639976974394903,0.0],[0.0,0.028639976974394903]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996535658974541,0.0],[0.0,0.9996535658974541]],"imag":[[0.026320109963757245,0.0],[0.0,-0.026320109963757245]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9627011287604103,0.0],[0.0,0.9627011287604103]],"imag":[[-0.27056706503828565,0.0],[0.0,0.27056706503828565]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998514809918602,0.0],[0.0,0.9998514809918602]],"imag":[[0.017234150933074063,0.0],[0.0,-0.017234150933074063]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999232682517787,0.0],[0.0,0.999232682517787]],"imag":[[0.03916690169400241,0.0],[0.0,-0.03916690169400241]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9959764515289862,0.0],[0.0,0.9959764515289862]],"imag":[[-0.08961533350788295,0.0],[0.0,0.08961533350788295]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9580715917584283,0.0],[0.0,0.9580715917584283]],"imag":[[0.28652892535566393,0.0],[0.0,-0.28652892535566393]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7182240004065656,0.0],[0.0,0.7182240004065656]],"imag":[[-0.6958119611216736,0.0],[0.0,0.6958119611216736]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.665259420103512,0.13522145663261287],[-0.73012586207462,0.32303620823634555]],"imag":[[-0.11480333207085361,-0.7252346217432827],[-0.10567083059558453,-0.5927879125448802]]},{"name":"u","qubits":[1],"real":[[0.9607342395158954,0.0],[0.0,0.9607342395158954]],"imag":[[-0.27747021645901754,0.0],[0.0,0.27747021645901754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6718668245685119,0.0],[0.0,0.6718668245685119]],"imag":[[-0.7406719719580487,0.0],[0.0,0.7406719719580487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49876848270147,0.35313899758678624],[-0.3526242534055265,-0.47325800518821326]],"imag":[[-0.7914623886998955,0.010494585295698133],[0.021758305249351816,0.8069755712462082]]},{"name":"u","qubits":[1],"real":[[0.8128169413054862,-0.582519201337427],[0.582519201337427,0.8128169413054862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9834953036223895,0.18093365566611389],[-0.18093365566611389,0.9834953036223895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2937871608694895,-0.6302452663790971],[0.5293604619141948,-0.6316973514459414]],"imag":[[-0.7186294837073157,0.00718842552597541],[0.3421085655413965,0.45132880134263637]]},{"name":"u","qubits":[1],"real":[[0.9716275790629404,0.0],[0.0,0.9716275790629404]],"imag":[[-0.23651606204291825,0.0],[0.0,0.23651606204291825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44152374460266935,0.0],[0.0,0.44152374460266935]],"imag":[[-0.8972495655903305,0.0],[0.0,0.8972495655903305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3702018005805787,0.5833901612305774],[-0.23561180599320095,0.39143157415388113]],"imag":[[-0.7153521016715484,0.10429725432798764],[0.5437913886387117,0.7039597469134287]]},{"name":"u","qubits":[2],"real":[[0.9999231693973608,0.0],[0.0,0.9999231693973608]],"imag":[[-0.012395777601135803,0.0],[0.0,0.012395777601135803]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6882767259808802,0.0],[0.0,0.6882767259808802]],"imag":[[-0.7254482396925644,0.0],[0.0,0.7254482396925644]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.861447891125204,0.0],[0.0,0.861447891125204]],"imag":[[-0.5078459716055042,0.0],[0.0,0.5078459716055042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9952600140482254,0.0],[0.0,0.9952600140482254]],"imag":[[-0.09724970147371247,0.0],[0.0,0.09724970147371247]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5048646809080524,0.7113836415406034],[-0.0590867014569612,0.3291389519416143]],"imag":[[0.4419003125144892,0.2092106171293344],[-0.7391512223369066,0.5846638201082469]]},{"name":"u","qubits":[1],"real":[[0.5117219498711092,0.0],[0.0,0.5117219498711092]],"imag":[[0.8591511194313315,0.0],[0.0,-0.8591511194313315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9439609662764963,0.0],[0.0,0.9439609662764963]],"imag":[[0.3300571074016485,0.0],[0.0,-0.3300571074016485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7732854955162491,-0.21298935497634514],[0.24630723152670683,0.766947395185791]],"imag":[[-0.4188608650250277,0.4257001912630938],[-0.4073301681343078,0.43035633473094814]]},{"name":"u","qubits":[1],"real":[[0.7921567524466715,-0.6103176873998842],[0.6103176873998842,0.7921567524466715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.887786536412828,0.4602554353444556],[-0.4602554353444556,0.887786536412828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6730791158203715,0.5587927596751459],[-0.0020861416310903034,0.3483959843901511]],"imag":[[0.11380904126043259,0.4709168267417111],[0.7307582732935307,-0.58703341649941]]},{"name":"u","qubits":[1],"real":[[0.8394383545318757,0.0],[0.0,0.8394383545318757]],"imag":[[0.543454918959077,0.0],[0.0,-0.543454918959077]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8813804036451199,0.0],[0.0,0.8813804036451199]],"imag":[[-0.47240722271189445,0.0],[0.0,0.47240722271189445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.73383327902072,0.5528756350705986],[-0.5356297274356339,-0.740358413248987]],"imag":[[0.32920858019384314,-0.21780487017909972],[0.2573154181460578,0.3142594320032257]]},{"name":"u","qubits":[2],"real":[[0.7358612471072866,-0.6771323541271004],[0.6771323541271004,0.7358612471072866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9850835252942699,0.17207686710831746],[-0.17207686710831746,0.9850835252942699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998523174573109,-0.054327431748984294],[0.054327431748984294,0.998523174573109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9042415166121142,0.42702140418838924],[-0.42702140418838924,0.9042415166121142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9539019778770946,0.09152464917916212],[-0.08077592318885153,-0.9534691290351971]],"imag":[[0.006263948222626094,0.28575342193482617],[0.28897582907194874,0.02940816930770985]]},{"name":"u","qubits":[1],"real":[[0.7781789691460813,0.0],[0.0,0.7781789691460813]],"imag":[[-0.6280425877110104,0.0],[0.0,0.6280425877110104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8776976556805629,0.0],[0.0,0.8776976556805629]],"imag":[[0.47921480070302913,0.0],[0.0,-0.47921480070302913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9730906689289407,-0.08473625156060946],[-0.07356449189767635,0.9035474735277056]],"imag":[[-0.21018146951706332,-0.0416901377610077],[0.059216259987535526,-0.41795174741425]]},{"name":"u","qubits":[1],"real":[[0.7497061974050657,-0.6617708195232218],[0.6617708195232218,0.7497061974050657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8941580088604563,0.4477515552074657],[-0.4477515552074657,0.8941580088604563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6476518386941953,-0.05238616677852147],[-0.7319379446655381,0.03206214545191339]],"imag":[[0.08981571388569588,-0.7548085339379016],[-0.19169527520004004,-0.6530633854793801]]},{"name":"u","qubits":[1],"real":[[0.9990069482630819,0.0],[0.0,0.9990069482630819]],"imag":[[-0.04455465544793215,0.0],[0.0,0.04455465544793215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8464282842062564,0.0],[0.0,0.8464282842062564]],"imag":[[0.5325027321015855,0.0],[0.0,-0.5325027321015855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08180433989109881,0.06531772612649633],[-0.3923404885005888,-0.9186424472205841]],"imag":[[-0.915286522743737,0.3889630135531196],[-0.04034318209784209,-0.02318238352535089]]},{"name":"u","qubits":[2],"real":[[0.8741599885385888,0.0],[0.0,0.8741599885385888]],"imag":[[-0.48563804879582323,0.0],[0.0,0.48563804879582323]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991553864507428,0.0],[0.0,0.9991553864507428]],"imag":[[-0.04109152864602365,0.0],[0.0,0.04109152864602365]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9541403149666137,0.0],[0.0,0.9541403149666137]],"imag":[[-0.2993597490569017,0.0],[0.0,0.2993597490569017]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7288236092696535,0.0],[0.0,0.7288236092696535]],"imag":[[0.6847015018029063,0.0],[0.0,-0.6847015018029063]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4147355705426373,0.20065566468530546],[0.5374700382185538,-0.13550666500592523]],"imag":[[-0.17159799733849393,0.8707960944249747],[0.7139149051906939,0.427889483281467]]},{"name":"u","qubits":[1],"real":[[0.9185436798434027,0.0],[0.0,0.9185436798434027]],"imag":[[-0.3953195014412274,0.0],[0.0,0.3953195014412274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8407521430218327,0.0],[0.0,0.8407521430218327]],"imag":[[-0.5414202009568869,0.0],[0.0,0.5414202009568869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6738076517924834,0.09752531824226914],[-0.1802488773546458,-0.5030623098071073]],"imag":[[-0.6378166288441536,-0.3600861128362528],[-0.3266244610683166,0.7795865032796292]]},{"name":"u","qubits":[1],"real":[[0.6497661304584826,-0.7601341827000087],[0.7601341827000087,0.6497661304584826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8758734008620521,0.48254096785904393],[-0.48254096785904393,0.8758734008620521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.622019522081484,-0.06117456165297178],[0.6504666269260522,0.38896143644153286]],"imag":[[0.004332966837751871,-0.780596318563233],[-0.43585101445717633,0.4854235896754855]]},{"name":"u","qubits":[1],"real":[[0.9991850484548868,0.0],[0.0,0.9991850484548868]],"imag":[[-0.04036383212983674,0.0],[0.0,0.04036383212983674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3354459027042257,0.0],[0.0,0.3354459027042257]],"imag":[[0.9420594707124106,0.0],[0.0,-0.9420594707124106]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07452599735353793,-0.37805233642277464],[-0.38127172696713596,-0.14261471437119255]],"imag":[[-0.9209202727308167,0.058550473244373236],[0.03136235334531766,-0.9128577743838108]]},{"name":"u","qubits":[3],"real":[[0.7568553670185141,-0.6535823998665129],[0.6535823998665129,0.7568553670185141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963932084294995,0.08485619715476246],[-0.08485619715476246,0.9963932084294995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999346777794672,-0.011429793264670937],[0.011429793264670937,0.9999346777794672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9810824306735493,0.19359045488783874],[-0.19359045488783874,0.9810824306735493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998046938875784,-0.019762947157892837],[0.019762947157892837,0.9998046938875784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999934887848131,0.011411400621559728],[-0.011411400621559728,0.999934887848131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996536103915518,-0.026318419996944755],[0.026318419996944755,0.9996536103915518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9127484912072776,0.40852195999583457],[-0.40852195999583457,0.9127484912072776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.02129264604582917,-0.45793442087169306],[0.8150289647919614,-0.5029319380941355]],"imag":[[0.5779799210923496,0.6751162123807687],[-0.03483705769136479,-0.285610979492085]]},{"name":"u","qubits":[1],"real":[[0.9999967803069492,0.0],[0.0,0.9999967803069492]],"imag":[[-0.002537592507709674,0.0],[0.0,0.002537592507709674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8638569501520836,0.0],[0.0,0.8638569501520836]],"imag":[[0.5037372029877687,0.0],[0.0,-0.5037372029877687]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0037258920456471056,0.670767942812164],[-0.6117131619259454,0.20853856389016406]],"imag":[[-0.7341320652552622,0.10538783320689818],[0.29469176442355766,0.7039001625785578]]},{"name":"u","qubits":[1],"real":[[0.4841161528249421,-0.8750037431771234],[0.8750037431771234,0.4841161528249421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8967335082783336,0.4425709153693132],[-0.4425709153693132,0.8967335082783336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2900284039326262,0.23385578624924772],[0.1410544885916211,0.7261978883100743]],"imag":[[-0.7834906235880349,0.49733031166385977],[0.5311587323108617,0.4130504319717669]]},{"name":"u","qubits":[1],"real":[[0.9096478192977786,0.0],[0.0,0.9096478192977786]],"imag":[[0.415380361652782,0.0],[0.0,-0.415380361652782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41687276559383096,0.0],[0.0,0.41687276559383096]],"imag":[[-0.9089648493237519,0.0],[0.0,0.9089648493237519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5924087951308623,0.6129184712629094],[-0.6173995830416984,-0.7064537438397526]],"imag":[[0.5134041699699885,-0.09898952113110479],[0.06546550671127567,-0.3397868892493786]]},{"name":"u","qubits":[2],"real":[[0.7879154533647246,0.0],[0.0,0.7879154533647246]],"imag":[[0.6157834346172854,0.0],[0.0,-0.6157834346172854]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9599804575534889,0.0],[0.0,0.9599804575534889]],"imag":[[-0.2800669939771447,0.0],[0.0,0.2800669939771447]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9334732588134967,0.0],[0.0,0.9334732588134967]],"imag":[[-0.3586470062333026,0.0],[0.0,0.3586470062333026]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7727304812370277,0.0],[0.0,0.7727304812370277]],"imag":[[-0.634734277762901,0.0],[0.0,0.634734277762901]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15164680671711117,0.9599683295886616],[0.7811664682880193,-0.018247476719593807]],"imag":[[-0.10438180974088926,0.21111250553786426],[0.5965623459707651,-0.1831921007730627]]},{"name":"u","qubits":[1],"real":[[0.8388324132535039,0.0],[0.0,0.8388324132535039]],"imag":[[-0.5443897339914694,0.0],[0.0,0.5443897339914694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8739661291785048,0.0],[0.0,0.8739661291785048]],"imag":[[0.48598683629162337,0.0],[0.0,-0.48598683629162337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8679397586375266,-0.2613998845640573],[-0.30143931224895226,0.8730853875174643]],"imag":[[-0.38705007131024677,-0.16894649456222],[-0.07750586239661734,0.37529866563646896]]},{"name":"u","qubits":[1],"real":[[0.7971875874337685,-0.603731687458533],[0.603731687458533,0.7971875874337685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9497254832636074,0.31308386486644024],[-0.31308386486644024,0.9497254832636074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06743723491702977,0.3954962166629371],[-0.3988800970596323,-0.8031664192588208]],"imag":[[-0.800604895683101,0.4450469222006819],[-0.4420166156658538,-0.02096861034897815]]},{"name":"u","qubits":[1],"real":[[0.9998967391914361,0.0],[0.0,0.9998967391914361]],"imag":[[-0.014370489008149427,0.0],[0.0,0.014370489008149427]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7101439873549372,0.0],[0.0,0.7101439873549372]],"imag":[[-0.7040564730358146,0.0],[0.0,0.7040564730358146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02040446825870834,-0.6601894856341952],[-0.4023419372790183,-0.6820610499636406]],"imag":[[-0.7097234855361391,0.2450021934831802],[0.5779249062465465,-0.19727263461763556]]},{"name":"u","qubits":[2],"real":[[0.6724339283773453,-0.7401571535606551],[0.7401571535606551,0.6724339283773453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9615691963625682,0.27456270796786064],[-0.27456270796786064,0.9615691963625682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999401262286789,0.010942758234272138],[-0.010942758234272138,0.9999401262286789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9055922186055602,0.42414942367172837],[-0.42414942367172837,0.9055922186055602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3709469260375968,-0.3600551215136384],[0.37097931511740284,-0.19272193645857774]],"imag":[[-0.08578419222614873,0.8517040330415043],[-0.8470028324523998,-0.32835773902908283]]},{"name":"u","qubits":[1],"real":[[0.7821715752630242,0.0],[0.0,0.7821715752630242]],"imag":[[0.6230631002158283,0.0],[0.0,-0.6230631002158283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.676462447257319,0.0],[0.0,0.676462447257319]],"imag":[[-0.7364771262236451,0.0],[0.0,0.7364771262236451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7209873736288142,0.5538528669348304],[0.6672624569380438,0.7169460540194509]],"imag":[[0.16538867720519296,-0.38219209084988953],[0.0870896439374187,-0.18211140300870138]]},{"name":"u","qubits":[1],"real":[[0.5345640729323636,-0.845127950034764],[0.845127950034764,0.5345640729323636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9414532618868355,0.33714352386281643],[-0.33714352386281643,0.9414532618868355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5107837973503132,-0.5153371591955106],[0.6266882782749718,0.4856366061632045]],"imag":[[0.09843915232742026,0.6810559874237607],[0.5802339593010777,-0.18640665519458108]]},{"name":"u","qubits":[1],"real":[[0.9512913828055336,0.0],[0.0,0.9512913828055336]],"imag":[[0.3082932127049439,0.0],[0.0,-0.3082932127049439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117419418702964,0.0],[0.0,0.9117419418702964]],"imag":[[0.4107634738320594,0.0],[0.0,-0.4107634738320594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5315675022089781,0.41314506910256166],[0.30852112492340433,0.8330757704261947]],"imag":[[0.7339863406380666,0.08950527486292448],[-0.2889892001927497,0.35676983949985674]]},{"name":"u","qubits":[2],"real":[[0.9602811702389499,0.0],[0.0,0.9602811702389499]],"imag":[[-0.27903418085337334,0.0],[0.0,0.27903418085337334]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9979771182086707,0.0],[0.0,0.9979771182086707]],"imag":[[0.06357414200692639,0.0],[0.0,-0.06357414200692639]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9729256911613506,0.0],[0.0,0.9729256911613506]],"imag":[[0.23111815047332018,0.0],[0.0,-0.23111815047332018]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6855677593193757,0.0],[0.0,0.6855677593193757]],"imag":[[-0.7280088236977698,0.0],[0.0,0.7280088236977698]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7123885654276776,0.6786499603368564],[-0.4119794254740238,0.2297434704395016]],"imag":[[0.03362839944961947,-0.17551607884503298],[0.56713721054472,-0.6751638876539989]]},{"name":"u","qubits":[1],"real":[[0.7644954035306767,0.0],[0.0,0.7644954035306767]],"imag":[[0.6446291786604667,0.0],[0.0,-0.6446291786604667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7641119477816912,0.0],[0.0,0.7641119477816912]],"imag":[[-0.6450836622154292,0.0],[0.0,0.6450836622154292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9062297156695804,0.3880444476880386],[-0.2870806473651216,-0.6757139101670483]],"imag":[[0.15529936636484504,-0.06364994786010661],[0.2687275779530859,0.6235229766116475]]},{"name":"u","qubits":[1],"real":[[0.8731516730634906,-0.48744861865270195],[0.48744861865270195,0.8731516730634906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9701954983575118,0.24232353366278553],[-0.24232353366278553,0.9701954983575118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7915267726968813,0.2528838630784026],[-0.16362607085623818,-0.3580637373868644]],"imag":[[-0.5134928267075779,0.21415003343092148],[-0.288161402620251,-0.8729145862824323]]},{"name":"u","qubits":[1],"real":[[0.99623655520447,0.0],[0.0,0.99623655520447]],"imag":[[-0.08667598326140367,0.0],[0.0,0.08667598326140367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7156336937228895,0.0],[0.0,0.7156336937228895]],"imag":[[-0.6984757808317577,0.0],[0.0,0.6984757808317577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13961692907748713,0.547549719901937],[-0.5612149133701577,-0.19454846183357744]],"imag":[[-0.7962910666323535,0.21590959810020174],[0.1773850933066443,0.7846803461803468]]},{"name":"u","qubits":[3],"real":[[0.9810168832404792,0.0],[0.0,0.9810168832404792]],"imag":[[0.19392234218144153,0.0],[0.0,-0.19392234218144153]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8766863717884924,0.0],[0.0,0.8766863717884924]],"imag":[[-0.4810623717568536,0.0],[0.0,0.4810623717568536]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9518599452798137,0.0],[0.0,0.9518599452798137]],"imag":[[-0.30653326829548233,0.0],[0.0,0.30653326829548233]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8817460875700021,0.0],[0.0,0.8817460875700021]],"imag":[[-0.47172432315388846,0.0],[0.0,0.47172432315388846]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999482147075928,0.0],[0.0,0.999482147075928]],"imag":[[0.032178217422552835,0.0],[0.0,-0.032178217422552835]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9317400229052719,0.0],[0.0,0.9317400229052719]],"imag":[[0.36312605210378845,0.0],[0.0,-0.36312605210378845]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9694533317956275,0.0],[0.0,0.9694533317956275]],"imag":[[0.24527583955692994,0.0],[0.0,-0.24527583955692994]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.929791288856002,0.0],[0.0,0.929791288856002]],"imag":[[-0.3680871624595113,0.0],[0.0,0.3680871624595113]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.28531013235441965,-0.5728781452971066],[-0.7301171519361963,-0.05144581895424834]],"imag":[[-0.03357753792212595,0.7676466035643866],[0.6199996949769968,-0.2826351895803759]]},{"name":"u","qubits":[1],"real":[[0.8011796127932342,0.0],[0.0,0.8011796127932342]],"imag":[[0.5984239534347562,0.0],[0.0,-0.5984239534347562]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9384721128536679,0.0],[0.0,0.9384721128536679]],"imag":[[-0.34535502514944283,0.0],[0.0,0.34535502514944283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7302367233032425,0.628202601406318],[-0.6099367584812024,-0.7262300447719032]],"imag":[[0.21610899372806225,-0.1594136830875028],[0.2191537848695094,0.22921320053917316]]},{"name":"u","qubits":[1],"real":[[0.8282935053677142,-0.5602944484515837],[0.5602944484515837,0.8282935053677142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9624927330157973,0.2713074619168836],[-0.2713074619168836,0.9624927330157973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.25442740247071766,0.3951988090843069],[-0.27474216672179663,0.30117884781964277]],"imag":[[-0.5842541860995853,-0.6616129111462838],[0.720021169634704,-0.5615848633367159]]},{"name":"u","qubits":[1],"real":[[0.6135035480394847,0.0],[0.0,0.6135035480394847]],"imag":[[0.7896919630735543,0.0],[0.0,-0.7896919630735543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9087394842988419,0.0],[0.0,0.9087394842988419]],"imag":[[-0.4173638097347143,0.0],[0.0,0.4173638097347143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8493358231621988,-0.327908099854016],[0.20848054625261878,0.10798106676910474]],"imag":[[-0.21670562532703389,-0.3523401900083757],[0.4338239196715866,-0.8698693912159438]]},{"name":"u","qubits":[2],"real":[[0.983990715316818,0.0],[0.0,0.983990715316818]],"imag":[[-0.17821973002531646,0.0],[0.0,0.17821973002531646]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9245021436789767,0.0],[0.0,0.9245021436789767]],"imag":[[-0.3811768439097224,0.0],[0.0,0.3811768439097224]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9895683451053315,0.0],[0.0,0.9895683451053315]],"imag":[[-0.1440641883519128,0.0],[0.0,0.1440641883519128]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7560575029184555,0.0],[0.0,0.7560575029184555]],"imag":[[-0.6545051965268951,0.0],[0.0,0.6545051965268951]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7212404156858077,0.19392259327417388],[-0.13598346049865426,-0.5155510355199453]],"imag":[[0.6428433306539616,-0.17017268533141527],[0.21925604549452352,0.8170938836873194]]},{"name":"u","qubits":[1],"real":[[0.9988912374704002,0.0],[0.0,0.9988912374704002]],"imag":[[-0.04707754990282098,0.0],[0.0,0.04707754990282098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6281205311045924,0.0],[0.0,0.6281205311045924]],"imag":[[-0.7781160571565688,0.0],[0.0,0.7781160571565688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07338037904741701,-0.19553708794134372],[0.2637321917480492,-0.16378723758212183]],"imag":[[-0.7767630711844524,-0.59415460820764],[-0.567185844543678,0.7628363452210853]]},{"name":"u","qubits":[1],"real":[[0.7295084467587922,-0.6839718021289872],[0.6839718021289872,0.7295084467587922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9358774039010801,0.35232582202752977],[-0.35232582202752977,0.9358774039010801]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3907256473028162,0.6014539665348891],[-0.3614298026981712,-0.7961461322058809]],"imag":[[0.6957932252746152,-0.0381887724493962],[0.482259011241163,-0.054277803675833146]]},{"name":"u","qubits":[1],"real":[[0.8385467214959534,0.0],[0.0,0.8385467214959534]],"imag":[[0.5448296943709915,0.0],[0.0,-0.5448296943709915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7550102337928735,0.0],[0.0,0.7550102337928735]],"imag":[[0.6557130064807549,0.0],[0.0,-0.6557130064807549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7790854799962228,0.19605915218056902],[0.13971018563680235,-0.8288261224322704]],"imag":[[0.3464468134731183,0.4843152167128488],[0.5034694472584283,0.2001170619425286]]},{"name":"u","qubits":[2],"real":[[0.708308718849432,-0.7059027969925294],[0.7059027969925294,0.708308718849432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9838989475861085,0.17872565831169315],[-0.17872565831169315,0.9838989475861085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998134689138936,0.019313916701872956],[-0.019313916701872956,0.9998134689138936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9517965691421554,0.3067299968526428],[-0.3067299968526428,0.9517965691421554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07742947805738913,0.6977653609344336],[0.2585008895615864,0.1283386258802941]],"imag":[[-0.10343760153561801,0.7045770643416936],[0.9573309921924534,-0.014961904652780337]]},{"name":"u","qubits":[1],"real":[[0.7917481612240752,0.0],[0.0,0.7917481612240752]],"imag":[[-0.6108476481073621,0.0],[0.0,0.6108476481073621]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7576729345501519,0.0],[0.0,0.7576729345501519]],"imag":[[0.6526344491751574,0.0],[0.0,-0.6526344491751574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7271001712073628,0.6592995816499384],[0.6086282030673695,0.746834903892795]],"imag":[[-0.19072894978768115,-0.01648849233035307],[0.25400692741359776,0.08538042857896477]]},{"name":"u","qubits":[1],"real":[[0.6893395890741426,-0.724438355510731],[0.724438355510731,0.6893395890741426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7640237436487577,0.6451881269373587],[-0.6451881269373587,0.7640237436487577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4344767377380258,-0.7545497618865964],[0.7013283778380421,-0.5858889437259546]],"imag":[[-0.40077518820817615,-0.2850681843315808],[0.39843157420099645,-0.07826194949310653]]},{"name":"u","qubits":[1],"real":[[0.9775529568388551,0.0],[0.0,0.9775529568388551]],"imag":[[0.2106898587393599,0.0],[0.0,-0.2106898587393599]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7644162004116202,0.0],[0.0,0.7644162004116202]],"imag":[[0.6447230975762089,0.0],[0.0,-0.6447230975762089]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3201910745755343,-0.5241762202066806],[0.18361083680041201,-0.697359130815532]],"imag":[[0.7083017865937742,-0.3478872590941924],[-0.6017252824002701,-0.34337150114413045]]},{"name":"u","qubits":[2],"real":[[0.9081847084880047,0.0],[0.0,0.9081847084880047]],"imag":[[0.4185696301316639,0.0],[0.0,-0.4185696301316639]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9984051832981115,0.0],[0.0,0.9984051832981115]],"imag":[[-0.05645431749179553,0.0],[0.0,0.05645431749179553]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9610605873793095,0.0],[0.0,0.9610605873793095]],"imag":[[-0.276337741515951,0.0],[0.0,0.276337741515951]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7773421523006161,0.0],[0.0,0.7773421523006161]],"imag":[[-0.629078038288292,0.0],[0.0,0.629078038288292]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47346267422633137,-0.13513580795958224],[-0.5363752181236512,-0.52755722663948]],"imag":[[0.6982496856314206,-0.5196333188289448],[0.024126707460379242,0.6583334261530304]]},{"name":"u","qubits":[1],"real":[[0.9985941365554312,0.0],[0.0,0.9985941365554312]],"imag":[[-0.053007079122631445,0.0],[0.0,0.053007079122631445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8382296323404917,0.0],[0.0,0.8382296323404917]],"imag":[[-0.545317415333789,0.0],[0.0,0.545317415333789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09622509756237752,0.23320743600681687],[0.10013103197639091,-0.7352006303985759]],"imag":[[-0.9038327583314212,-0.34560290415048883],[-0.4047231794714363,0.5344651134502711]]},{"name":"u","qubits":[1],"real":[[0.6632013067864263,-0.7484410642640985],[0.7484410642640985,0.6632013067864263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9698878072588124,0.243552132675312],[-0.243552132675312,0.9698878072588124]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.30133058412591046,-0.9217976519412815],[-0.4478774542725837,-0.011309064722025051]],"imag":[[-0.06195517205176839,-0.23590363414308205],[-0.8395041522712575,-0.30742587615348754]]},{"name":"u","qubits":[1],"real":[[0.999107338572623,0.0],[0.0,0.999107338572623]],"imag":[[-0.042243650532713055,0.0],[0.0,0.042243650532713055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6664570798923689,0.0],[0.0,0.6664570798923689]],"imag":[[-0.7455433995827048,0.0],[0.0,0.7455433995827048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.061458825409869355,0.6276600623249625],[0.6501622612095711,0.127320564175672]],"imag":[[-0.7254840650795581,0.2755694653932158],[-0.21722043686940704,-0.7168638572582033]]},{"name":"u","qubits":[4],"real":[[0.2519793969832272,-0.9677325991698168],[0.9677325991698168,0.2519793969832272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.042774267409473134],[-0.042774267409473134,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947314],[0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947314],[0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947314],[-0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9677325991698167,0.25197939698322724],[-0.25197939698322724,0.9677325991698167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9677325991698167,0.25197939698322724],[-0.25197939698322724,0.9677325991698167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947314],[-0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947314],[0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947314],[0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947314],[-0.04277426740947314,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9677325991698167,0.25197939698322724],[-0.25197939698322724,0.9677325991698167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.9069060718603044,0.10862634209772147],[0.3459884868467349,0.11996798618985226]],"imag":[[0.19678942308663214,-0.35636444489680996],[-0.13815667466195558,-0.9202240936344848]]},{"name":"u","qubits":[1],"real":[[0.6792719806517663,0.0],[0.0,0.6792719806517663]],"imag":[[0.7338866236016477,0.0],[0.0,-0.7338866236016477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8497656170639961,0.0],[0.0,0.8497656170639961]],"imag":[[-0.5271606928213123,0.0],[0.0,0.5271606928213123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8230444787986164,0.0394007313239305],[-0.4531968432363259,0.4968885943131765]],"imag":[[-0.06371191272352324,-0.5630152399956536],[0.3363795466089652,0.6592140371269802]]},{"name":"u","qubits":[1],"real":[[0.6016629232415026,-0.7987501028459963],[0.7987501028459963,0.6016629232415026]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9305540125805184,0.36615465266782626],[-0.36615465266782626,0.9305540125805184]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.34020556077117686,-0.8941448459559462],[0.573787943218613,-0.04309462262181446]],"imag":[[-0.27182899319649956,-0.10427928523231803],[0.6936400875779164,0.4333286035134734]]},{"name":"u","qubits":[1],"real":[[0.6101415188169995,0.0],[0.0,0.6101415188169995]],"imag":[[-0.7922924504346138,0.0],[0.0,0.7922924504346138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9655929449037562,0.0],[0.0,0.9655929449037562]],"imag":[[0.2600581949335409,0.0],[0.0,-0.2600581949335409]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.899964983854814,-0.31408634365850174],[-0.3407975551101814,0.36850439710786176]],"imag":[[0.23778986444089326,-0.18673183159713058],[-0.13181818780163998,0.8548014395798508]]},{"name":"u","qubits":[2],"real":[[0.9897991088748166,0.0],[0.0,0.9897991088748166]],"imag":[[0.14247008131751343,0.0],[0.0,-0.14247008131751343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8858262966516888,0.0],[0.0,0.8858262966516888]],"imag":[[-0.4640169955511913,0.0],[0.0,0.4640169955511913]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7084700263974627,0.0],[0.0,0.7084700263974627]],"imag":[[0.7057409026663953,0.0],[0.0,-0.7057409026663953]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908319152717268,0.0],[0.0,0.9908319152717268]],"imag":[[-0.1351003911132816,0.0],[0.0,0.1351003911132816]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7396026139247794,-0.40599315271920544],[0.3761599904619266,-0.7688306428382329]],"imag":[[0.39803024125951136,-0.3601797613187748],[-0.3912333857101318,-0.3381413049516734]]},{"name":"u","qubits":[1],"real":[[0.955498010607119,0.0],[0.0,0.955498010607119]],"imag":[[0.2949975452878172,0.0],[0.0,-0.2949975452878172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8791669191104678,0.0],[0.0,0.8791669191104678]],"imag":[[0.47651393299861455,0.0],[0.0,-0.47651393299861455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40152753862359547,-0.49162716821662866],[0.6959347357881639,-0.6788000657100886]],"imag":[[0.588291308507349,0.5009907180107104],[0.09145389868697268,-0.21573478794666176]]},{"name":"u","qubits":[1],"real":[[0.6726623153745046,-0.7399495992802554],[0.7399495992802554,0.6726623153745046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9280389219232417,0.3724832337106562],[-0.3724832337106562,0.9280389219232417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.010067678288280002,-0.1143988815099638],[0.11806871212017703,-0.010689386752480238]],"imag":[[0.16590867774407728,0.9794313903548144],[0.9789957771723933,-0.1658697817800467]]},{"name":"u","qubits":[1],"real":[[0.9968423075042405,0.0],[0.0,0.9968423075042405]],"imag":[[-0.07940663681091918,0.0],[0.0,0.07940663681091918]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.990039874794721,0.0],[0.0,0.990039874794721]],"imag":[[0.1407872377612873,0.0],[0.0,-0.1407872377612873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11980179198149488,-0.2509281462729692],[0.2956220021774143,-0.48995885790736937]],"imag":[[-0.7472026694396632,-0.6036313169711086],[0.5830465961215111,-0.5767188362953325]]},{"name":"u","qubits":[2],"real":[[0.6193217179547693,-0.7851373189892028],[0.7851373189892028,0.6193217179547693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9729415775990081,0.2310512639635484],[-0.2310512639635484,0.9729415775990081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999816199603639,0.0060629812342044365],[-0.0060629812342044365,0.9999816199603639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9273134755499414,0.3742856102810903],[-0.3742856102810903,0.9273134755499414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7750617921632804,0.13193988897608938],[-0.1307599417080185,-0.3475075616121305]],"imag":[[0.4698941618007166,0.4013359698945792],[-0.40172195941815414,0.8371139704891715]]},{"name":"u","qubits":[1],"real":[[0.9339411470336997,0.0],[0.0,0.9339411470336997]],"imag":[[0.3574268231084195,0.0],[0.0,-0.3574268231084195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9933732632613913,0.0],[0.0,0.9933732632613913]],"imag":[[0.11493284925300787,0.0],[0.0,-0.11493284925300787]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5903224298177709,-0.3301302140962541],[-0.1813574807911554,-0.8324354183190437]],"imag":[[0.6582831687647377,-0.33044930067388545],[-0.43045576164826066,0.29810832888884553]]},{"name":"u","qubits":[1],"real":[[0.7222789829363201,-0.6916018152148496],[0.6916018152148496,0.7222789829363201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8250828163673012,0.565011810615851],[-0.565011810615851,0.8250828163673012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.361958514485035,0.7592245383044329],[-0.7847857713443881,0.49321303259347304]],"imag":[[0.3460189824085895,0.4157342877862393],[-0.36519609896616373,0.08651015475213664]]},{"name":"u","qubits":[1],"real":[[0.8821664680537653,0.0],[0.0,0.8821664680537653]],"imag":[[-0.4709377056910448,0.0],[0.0,0.4709377056910448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5127324563927125,0.0],[0.0,0.5127324563927125]],"imag":[[-0.8585484425246459,0.0],[0.0,0.8585484425246459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.65207975519689,0.1644511757479565],[0.5094011714931539,0.19619008718760939]],"imag":[[-0.436688171336092,0.5975376512594154],[0.35299558121725333,0.7598776321302094]]},{"name":"u","qubits":[2],"real":[[0.7121909891537056,0.0],[0.0,0.7121909891537056]],"imag":[[0.7019857512572932,0.0],[0.0,-0.7019857512572932]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9399828116478327,0.0],[0.0,0.9399828116478327]],"imag":[[-0.34122179562072985,0.0],[0.0,0.34122179562072985]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9934806482709938,0.0],[0.0,0.9934806482709938]],"imag":[[-0.11400088381695113,0.0],[0.0,0.11400088381695113]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8552836692053445,0.0],[0.0,0.8552836692053445]],"imag":[[-0.518160057502161,0.0],[0.0,0.518160057502161]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.22195447081334654,0.5800199215658136],[0.11099899408740799,-0.29795875116618]],"imag":[[0.20950313549830196,-0.7552625634103248],[0.9457927216964253,0.06615083900558633]]},{"name":"u","qubits":[1],"real":[[0.7437572635424078,0.0],[0.0,0.7437572635424078]],"imag":[[0.6684497983602878,0.0],[0.0,-0.6684497983602878]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8101035351715422,0.0],[0.0,0.8101035351715422]],"imag":[[-0.5862868430235919,0.0],[0.0,0.5862868430235919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.950056116449453,0.26402044273902675],[-0.2088909122385828,-0.8693322247673166]],"imag":[[0.10161449297332534,-0.13176143681155672],[-0.2084045517710452,-0.3964764968650104]]},{"name":"u","qubits":[1],"real":[[0.8657561727937333,-0.5004660320836445],[0.5004660320836445,0.8657561727937333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9213213847343462,0.3888018853236013],[-0.3888018853236013,0.9213213847343462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36552221660732115,0.7967802419142502],[0.5512431250463662,0.5812994464603266]],"imag":[[-0.47057938956911893,-0.10044796351491976],[0.5840201746244236,-0.13092901231465962]]},{"name":"u","qubits":[1],"real":[[0.9869356038383623,0.0],[0.0,0.9869356038383623]],"imag":[[-0.16111521925692543,0.0],[0.0,0.16111521925692543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5638023637945712,0.0],[0.0,0.5638023637945712]],"imag":[[0.8259097375498451,0.0],[0.0,-0.8259097375498451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3170793910075316,-0.024605738257410983],[0.0726986832852844,-0.9420833823790529]],"imag":[[-0.9452775630745551,-0.07283918032852342],[-0.025017793561968798,0.32644741092421065]]},{"name":"u","qubits":[3],"real":[[0.984390363058238,0.0],[0.0,0.984390363058238]],"imag":[[-0.1759989009001771,0.0],[0.0,0.1759989009001771]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9938831044257278,0.0],[0.0,0.9938831044257278]],"imag":[[-0.11043719815840101,0.0],[0.0,0.11043719815840101]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9970025636491961,0.0],[0.0,0.9970025636491961]],"imag":[[-0.07736852122750365,0.0],[0.0,0.07736852122750365]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8493611071984636,0.0],[0.0,0.8493611071984636]],"imag":[[0.5278121915782167,0.0],[0.0,-0.5278121915782167]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.829861261999539,0.0],[0.0,0.829861261999539]],"imag":[[0.5579697893547036,0.0],[0.0,-0.5579697893547036]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9648622448155902,0.0],[0.0,0.9648622448155902]],"imag":[[0.2627562530738707,0.0],[0.0,-0.2627562530738707]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9940656198039174,0.0],[0.0,0.9940656198039174]],"imag":[[0.10878209192626115,0.0],[0.0,-0.10878209192626115]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997465052613821,0.0],[0.0,0.9997465052613821]],"imag":[[0.02251499983684994,0.0],[0.0,-0.02251499983684994]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7662040738311834,-0.4269088757899105],[-0.609443745994713,0.48989983770078177]],"imag":[[-0.18454335532488095,0.4434229121524148],[-0.08633300480039519,-0.617351667828649]]},{"name":"u","qubits":[1],"real":[[0.9883218629639524,0.0],[0.0,0.9883218629639524]],"imag":[[0.15238075727421282,0.0],[0.0,-0.15238075727421282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8647371643761125,0.0],[0.0,0.8647371643761125]],"imag":[[0.502224687313119,0.0],[0.0,-0.502224687313119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27543887326521976,0.14686703998935785],[-0.3958233608309217,-0.9050013512243582]],"imag":[[0.8719966726441055,-0.37707466443233656],[0.0841373698929844,0.13121480209980552]]},{"name":"u","qubits":[1],"real":[[0.675577384678296,-0.7372890866622357],[0.7372890866622357,0.675577384678296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9279316779198707,0.37275032007070524],[-0.37275032007070524,0.9279316779198707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4098868159573323,-0.7664889407644664],[0.21145023347581154,-0.06740829024577104]],"imag":[[-0.2796283167506087,-0.40779346029742475],[-0.8420745818148212,0.49158449917644914]]},{"name":"u","qubits":[1],"real":[[0.9619830883419775,0.0],[0.0,0.9619830883419775]],"imag":[[0.27310902171849055,0.0],[0.0,-0.27310902171849055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.538671791099243,0.0],[0.0,0.538671791099243]],"imag":[[-0.8425156980578662,0.0],[0.0,0.8425156980578662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4425714607621616,-0.5182728348786487],[0.4517419648734472,-0.831269005082658]],"imag":[[0.716620303414102,0.14825353783426587],[-0.2941343910966622,-0.13566870801832182]]},{"name":"u","qubits":[2],"real":[[0.933898565092375,0.0],[0.0,0.933898565092375]],"imag":[[0.35753806806884647,0.0],[0.0,-0.35753806806884647]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9449095445482253,0.0],[0.0,0.9449095445482253]],"imag":[[-0.3273315637418204,0.0],[0.0,0.3273315637418204]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7744050015110469,0.0],[0.0,0.7744050015110469]],"imag":[[-0.6326902035235535,0.0],[0.0,0.6326902035235535]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999884921255154,0.0],[0.0,0.9999884921255154]],"imag":[[0.004797459383660566,0.0],[0.0,-0.004797459383660566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8168230406508682,0.5168817945926837],[0.2887147015669999,0.6153320247657904]],"imag":[[-0.2522643828913882,0.04467674792265591],[0.43105292306789406,0.5934675205193078]]},{"name":"u","qubits":[1],"real":[[0.701914689874388,0.0],[0.0,0.701914689874388]],"imag":[[-0.7122610252839486,0.0],[0.0,0.7122610252839486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7283756125232547,0.0],[0.0,0.7283756125232547]],"imag":[[0.6851780550202798,0.0],[0.0,-0.6851780550202798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7912226025493758,0.6113161150071202],[-0.24635260494964145,-0.34251547896909557]],"imag":[[0.011578041603090913,0.011195968034568628],[0.5595919372204675,0.7133375109293926]]},{"name":"u","qubits":[1],"real":[[0.6393260612677633,-0.7689357498411998],[0.7689357498411998,0.6393260612677633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8489046612614604,0.5285460018660298],[-0.5285460018660298,0.8489046612614604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21264685499882618,0.4427764634119575],[0.09344735108839229,-0.8219942319668969]],"imag":[[-0.8574872255095335,-0.1531207908661352],[-0.4590910211729625,0.32377231114794225]]},{"name":"u","qubits":[1],"real":[[0.9577890579036148,0.0],[0.0,0.9577890579036148]],"imag":[[0.2874719474315815,0.0],[0.0,-0.2874719474315815]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30742624034621596,0.0],[0.0,0.30742624034621596]],"imag":[[0.9515719135969655,0.0],[0.0,-0.9515719135969655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5479312807760595,-0.0830732813282207],[0.0398699038839707,-0.9109187420247885]],"imag":[[0.8305608395498778,-0.05512561367161071],[-0.09138049090255708,-0.40035864181339625]]},{"name":"u","qubits":[2],"real":[[0.8346335125677621,-0.5508056823406957],[0.5508056823406957,0.8346335125677621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.995326752824191,0.09656425380259423],[-0.09656425380259423,0.995326752824191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984750219648589,-0.05520534858394192],[0.05520534858394192,0.9984750219648589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9498060094887227,0.312839486540795],[-0.312839486540795,0.9498060094887227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3351295056374204,-0.36118169074306544],[0.49243177833216256,-0.10256669898133895]],"imag":[[0.718686003550751,-0.4906387968999693],[-0.35873330823899335,-0.7863214543102602]]},{"name":"u","qubits":[1],"real":[[0.5736625127726521,0.0],[0.0,0.5736625127726521]],"imag":[[0.8190917661894587,0.0],[0.0,-0.8190917661894587]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.899275401707276,0.0],[0.0,0.899275401707276]],"imag":[[-0.4373828436098257,0.0],[0.0,0.4373828436098257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7207132413250228,0.6047766523773273],[0.09864128861039116,-0.3914430322065153]],"imag":[[-0.26214664390865616,-0.214701564049919],[-0.6341304732052303,-0.6594852475004735]]},{"name":"u","qubits":[1],"real":[[0.5639883247563672,-0.8257827617106732],[0.8257827617106732,0.5639883247563672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8998764291501209,0.43614494409545496],[-0.43614494409545496,0.8998764291501209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6490139041649607,-0.202271189549037],[0.6751967551149823,0.516150295199186]],"imag":[[0.11223834414328444,-0.7247550428820393],[-0.3321036708419935,0.4091520089908697]]},{"name":"u","qubits":[1],"real":[[0.9527308102774403,0.0],[0.0,0.9527308102774403]],"imag":[[0.30381573880905527,0.0],[0.0,-0.30381573880905527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5853515386361055,0.0],[0.0,0.5853515386361055]],"imag":[[-0.8107796101385036,0.0],[0.0,0.8107796101385036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4778779227209702,-0.08850536588293925],[-0.5572587584353618,0.7885273375070061]],"imag":[[0.6730896865130884,0.557449338590988],[-0.08969749736019395,-0.24421644727271982]]},{"name":"u","qubits":[2],"real":[[0.9600806543472635,0.0],[0.0,0.9600806543472635]],"imag":[[-0.2797233224958732,0.0],[0.0,0.2797233224958732]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996419824229914,0.0],[0.0,0.9996419824229914]],"imag":[[0.026756438055758457,0.0],[0.0,-0.026756438055758457]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9644070547844088,0.0],[0.0,0.9644070547844088]],"imag":[[0.2644220729857141,0.0],[0.0,-0.2644220729857141]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7803801424716914,0.0],[0.0,0.7803801424716914]],"imag":[[0.6253053919772822,0.0],[0.0,-0.6253053919772822]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15763368656824567,-0.5971888670249512],[-0.954029133842944,-0.2961995211510776]],"imag":[[-0.25173448436301804,0.7450817588310998],[0.040122088932057154,-0.02201075710834921]]},{"name":"u","qubits":[1],"real":[[0.8564364475389591,0.0],[0.0,0.8564364475389591]],"imag":[[-0.5162524685915292,0.0],[0.0,0.5162524685915292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9447572945171596,0.0],[0.0,0.9447572945171596]],"imag":[[0.32777073459449796,0.0],[0.0,-0.32777073459449796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7257906809206442,0.19497867278968853],[-0.5710771766050788,-0.6214242693916164]],"imag":[[-0.38327464734021116,0.5369466913504133],[0.01411703069899112,-0.5361934774091451]]},{"name":"u","qubits":[1],"real":[[0.7670194038589339,-0.6416239039374123],[0.6416239039374123,0.7670194038589339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8287379419919486,0.5596368675337156],[-0.5596368675337156,0.8287379419919486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32283563570448354,-0.3419878045920759],[-0.05842483946731012,0.722449406268531]],"imag":[[-0.7951345479489799,0.3828609989115443],[-0.5100242554138698,-0.46317237871552064]]},{"name":"u","qubits":[1],"real":[[0.996573865901322,0.0],[0.0,0.996573865901322]],"imag":[[0.08270749544324148,0.0],[0.0,-0.08270749544324148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7199739588703274,0.0],[0.0,0.7199739588703274]],"imag":[[-0.694001079645117,0.0],[0.0,0.694001079645117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15033584348878848,0.21976439657442476],[0.10921627595641947,-0.11842946619103029]],"imag":[[0.8994883694889629,-0.34644395984759296],[0.39546379402268017,0.9042425859364874]]},{"name":"u","qubits":[3],"real":[[0.6801200499459168,-0.7331007554637791],[0.7331007554637791,0.6801200499459168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9954737270402381,0.095037144173305],[-0.095037144173305,0.9954737270402381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999871722875374,0.005065102207759266],[-0.005065102207759266,0.9999871722875374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9874989209667877,0.15762576277192084],[-0.15762576277192084,0.9874989209667877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999662827269533,0.025965973416833103],[-0.025965973416833103,0.999662827269533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998113978061931,0.019420834606839733],[-0.019420834606839733,0.9998113978061931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999535329013887,0.030481569072158283],[-0.030481569072158283,0.999535329013887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9069584418481024,0.4212201143825664],[-0.4212201143825664,0.9069584418481024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1653511037732502,0.44525364948627444],[0.5613914966491272,0.6740066496553466]],"imag":[[0.809185279439961,-0.3458719179664542],[-0.05213236527046085,0.4773225745779627]]},{"name":"u","qubits":[1],"real":[[0.9934831715040648,0.0],[0.0,0.9934831715040648]],"imag":[[0.11397889251183685,0.0],[0.0,-0.11397889251183685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5878215579887079,0.0],[0.0,0.5878215579887079]],"imag":[[-0.8089906154979352,0.0],[0.0,0.8089906154979352]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1606867992177745,-0.6606841887220214],[0.6904470642393267,-0.501536061037841]],"imag":[[0.6910859626266442,0.24510476859962418],[-0.14093543309205792,-0.5018781073737885]]},{"name":"u","qubits":[1],"real":[[0.7708517841252305,-0.6370145421502943],[0.6370145421502943,0.7708517841252305]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9299457247297369,0.3676968167619681],[-0.3676968167619681,0.9299457247297369]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5653332865040834,0.7911362853588627],[-0.1661181446163643,-0.1679082080364276]],"imag":[[0.19252893334918383,-0.13203886921091773],[0.7846882483019191,-0.5731282131251942]]},{"name":"u","qubits":[1],"real":[[0.9761935156079941,0.0],[0.0,0.9761935156079941]],"imag":[[0.21690140636912672,0.0],[0.0,-0.21690140636912672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5272363538864021,0.0],[0.0,0.5272363538864021]],"imag":[[0.849718675292342,0.0],[0.0,-0.849718675292342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3650468119993886,0.43693551741726944],[-0.3254845345037536,0.7099680700990926]],"imag":[[0.7809157135833926,0.25690236851171017],[-0.3885502427312306,-0.4889108979273691]]},{"name":"u","qubits":[2],"real":[[0.9606550071710694,0.0],[0.0,0.9606550071710694]],"imag":[[0.27774440983960885,0.0],[0.0,-0.27774440983960885]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8460452454854602,0.0],[0.0,0.8460452454854602]],"imag":[[-0.5331110977943034,0.0],[0.0,0.5331110977943034]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9137144122805783,0.0],[0.0,0.9137144122805783]],"imag":[[-0.4063569524331502,0.0],[0.0,0.4063569524331502]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999555221469777,0.0],[0.0,0.9999555221469777]],"imag":[[-0.009431528389666934,0.0],[0.0,0.009431528389666934]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.44882354276882674,-0.19620308420973454],[-0.6873201554454517,0.279099459638666]],"imag":[[-0.4137211394303,-0.7673959838255094],[-0.3936791208120821,0.5428731393101626]]},{"name":"u","qubits":[1],"real":[[0.7393948210908624,0.0],[0.0,0.7393948210908624]],"imag":[[-0.6732720835917761,0.0],[0.0,0.6732720835917761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8035890296336109,0.0],[0.0,0.8035890296336109]],"imag":[[0.5951845692325295,0.0],[0.0,-0.5951845692325295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7995227369769426,-0.5938661959839591],[0.10110988061386367,-0.1443336912257723]],"imag":[[-0.07501090538735733,-0.04959534652978927],[0.5872934097809357,-0.7899563459124026]]},{"name":"u","qubits":[1],"real":[[0.801123573699769,-0.5984989721482491],[0.5984989721482491,0.801123573699769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9490294124899374,0.3151875223244159],[-0.3151875223244159,0.9490294124899374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20007707886663226,0.5661358789454077],[-0.5374449780786825,-0.021374805952920184]],"imag":[[0.7991064593799099,0.029802611634058222],[0.18041874799339486,-0.823495651828821]]},{"name":"u","qubits":[1],"real":[[0.5618258336772575,0.0],[0.0,0.5618258336772575]],"imag":[[-0.8272555425096012,0.0],[0.0,0.8272555425096012]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.992242954854495,0.0],[0.0,0.992242954854495]],"imag":[[0.12431379063330261,0.0],[0.0,-0.12431379063330261]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.907435642378541,-0.019623890952278483],[-0.17071151391680323,0.8839492966461877]],"imag":[[0.359933000416385,0.21592520245723099],[-0.1336651381944305,-0.41427629766425994]]},{"name":"u","qubits":[2],"real":[[0.754679506964925,-0.6560936227149122],[0.6560936227149122,0.754679506964925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9891055464345218,0.14720807726638538],[-0.14720807726638538,0.9891055464345218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999970142199537,0.002443675751358697],[-0.002443675751358697,0.9999970142199537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9407851036045297,0.33900352333834866],[-0.33900352333834866,0.9407851036045297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27894887602139895,0.43663141410819634],[0.6822508528205394,0.39876199936607537]],"imag":[[-0.3848694631470473,0.76381675100588],[-0.5555148915456255,-0.2587003033594437]]},{"name":"u","qubits":[1],"real":[[0.7958566240216185,0.0],[0.0,0.7958566240216185]],"imag":[[0.6054851228567983,0.0],[0.0,-0.6054851228567983]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8757439385486228,0.0],[0.0,0.8757439385486228]],"imag":[[-0.4827758839206305,0.0],[0.0,0.4827758839206305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8935815578950967,-0.09622440704205049],[0.11900106015410185,0.8821344259203635]],"imag":[[0.2473499825036619,-0.36203708240263976],[0.35520238347653277,-0.28549758153255966]]},{"name":"u","qubits":[1],"real":[[0.8535078090786525,-0.5210800512797994],[0.5210800512797994,0.8535078090786525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9143267287744227,0.40497732411662674],[-0.40497732411662674,0.9143267287744227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6991618233248169,-0.3260676274712468],[-0.6016207986780043,0.33037745944214875]],"imag":[[-0.2710861448785351,-0.5756430744613222],[-0.27520439941623587,0.6731758220795965]]},{"name":"u","qubits":[1],"real":[[0.9726479881996587,0.0],[0.0,0.9726479881996587]],"imag":[[0.23228407403684956,0.0],[0.0,-0.23228407403684956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8915347213541139,0.0],[0.0,0.8915347213541139]],"imag":[[0.45295236021025703,0.0],[0.0,-0.45295236021025703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35439105079359035,0.3590253279685332],[-0.5890104092778201,-0.7728350964207276]],"imag":[[0.6996573920111656,-0.5059519056181488],[0.19481595079439432,0.13356420485600023]]},{"name":"u","qubits":[2],"real":[[0.9789927223976878,0.0],[0.0,0.9789927223976878]],"imag":[[0.2038951924209197,0.0],[0.0,-0.2038951924209197]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9705404090526086,0.0],[0.0,0.9705404090526086]],"imag":[[-0.24093840373837297,0.0],[0.0,0.24093840373837297]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9942714615813374,0.0],[0.0,0.9942714615813374]],"imag":[[-0.10688433320609315,0.0],[0.0,0.10688433320609315]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7118339872686298,0.0],[0.0,0.7118339872686298]],"imag":[[0.7023477589978089,0.0],[0.0,-0.7023477589978089]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.741871578173745,0.07174921255418881],[-0.2844290108321781,-0.6488673992516004]],"imag":[[0.1510660457624955,0.649351724270856],[0.5881375256797586,-0.3900839484941464]]},{"name":"u","qubits":[1],"real":[[0.8050377762244282,0.0],[0.0,0.8050377762244282]],"imag":[[0.5932235488006419,0.0],[0.0,-0.5932235488006419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9561969865108642,0.0],[0.0,0.9561969865108642]],"imag":[[-0.29272397064050354,0.0],[0.0,0.29272397064050354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8834306209289591,0.36439264196635557],[-0.3790554990070668,-0.9213914997865031]],"imag":[[0.2739373711364027,-0.10828969101779612],[-0.028732966649023015,-0.08080253350748241]]},{"name":"u","qubits":[1],"real":[[0.7189389878587954,-0.6950731844464804],[0.6950731844464804,0.7189389878587954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9336834984776716,0.35809932235414205],[-0.35809932235414205,0.9336834984776716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14761983975272466,0.010202567296606763],[-0.8134740245312847,0.4878374129871111]],"imag":[[-0.46637651226575916,-0.8721222616919972],[-0.3145812186559796,0.03623985060450306]]},{"name":"u","qubits":[1],"real":[[0.8361790575754885,0.0],[0.0,0.8361790575754885]],"imag":[[0.5484565467493008,0.0],[0.0,-0.5484565467493008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.656859826621195,0.0],[0.0,0.656859826621195]],"imag":[[-0.7540127108817023,0.0],[0.0,0.7540127108817023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8780281564675545,0.11279480180096851],[0.15317108901218862,-0.816526034720186]],"imag":[[0.3813697767081404,0.2662723841303323],[0.24527997748408084,0.4996614701579047]]},{"name":"u","qubits":[3],"real":[[0.9926942177564582,0.0],[0.0,0.9926942177564582]],"imag":[[0.12065732482072337,0.0],[0.0,-0.12065732482072337]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997704924748015,0.0],[0.0,0.9997704924748015]],"imag":[[0.021423407214835957,0.0],[0.0,-0.021423407214835957]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9982084259338078,0.0],[0.0,0.9982084259338078]],"imag":[[0.05983258639529047,0.0],[0.0,-0.05983258639529047]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.94061857398883,0.0],[0.0,0.94061857398883]],"imag":[[0.3394653123180923,0.0],[0.0,-0.3394653123180923]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6493666797671991,0.0],[0.0,0.6493666797671991]],"imag":[[-0.7604754533896041,0.0],[0.0,0.7604754533896041]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.980791347324727,0.0],[0.0,0.980791347324727]],"imag":[[0.19505981906314504,0.0],[0.0,-0.19505981906314504]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9934568833663866,0.0],[0.0,0.9934568833663866]],"imag":[[0.11420779698403179,0.0],[0.0,-0.11420779698403179]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9958437664397571,0.0],[0.0,0.9958437664397571]],"imag":[[0.09107794926917548,0.0],[0.0,-0.09107794926917548]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7886986978148294,-0.26448670832293636],[0.385361957763457,-0.5348818531229435]],"imag":[[0.43330013442728554,-0.34677390139828373],[-0.2042094980141825,-0.7236684638902523]]},{"name":"u","qubits":[1],"real":[[0.8586690624945584,0.0],[0.0,0.8586690624945584]],"imag":[[-0.5125304294524533,0.0],[0.0,0.5125304294524533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7806152606335359,0.0],[0.0,0.7806152606335359]],"imag":[[0.6250118517804577,0.0],[0.0,-0.6250118517804577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6796512988728312,0.12570472282498452],[-0.6292853540508868,-0.5712410705536449]],"imag":[[-0.3664893870964076,0.6228627166123101],[0.08808850244625217,-0.5195421043828428]]},{"name":"u","qubits":[1],"real":[[0.38280430058701254,-0.9238294579910775],[0.9238294579910775,0.38280430058701254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.993282314612485,0.1157162195980519],[-0.1157162195980519,0.993282314612485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4266140655153059,0.21528884831356968],[0.1698027180218961,-0.63822401584267]],"imag":[[-0.5327077021480814,-0.6984795308156355],[-0.7109078562858833,0.24175847953079563]]},{"name":"u","qubits":[1],"real":[[0.17353272426672225,0.0],[0.0,0.17353272426672225]],"imag":[[-0.9848281035838538,0.0],[0.0,0.9848281035838538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9896535866647355,0.0],[0.0,0.9896535866647355]],"imag":[[-0.14347744910481552,0.0],[0.0,0.14347744910481552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32385903664323723,0.29612915104529247],[-0.0989731817104428,0.9113971012177539]],"imag":[[0.8904449413209699,0.12054317384905618],[-0.30401881547450493,-0.2590988093980092]]},{"name":"u","qubits":[2],"real":[[0.9962043433584169,0.0],[0.0,0.9962043433584169]],"imag":[[-0.08704542649574054,0.0],[0.0,0.08704542649574054]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999949939094905,0.0],[0.0,0.9999949939094905]],"imag":[[0.003164199102143192,0.0],[0.0,-0.003164199102143192]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.969299932172321,0.0],[0.0,0.969299932172321]],"imag":[[0.2458813565334588,0.0],[0.0,-0.2458813565334588]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.653806366617594,0.0],[0.0,0.653806366617594]],"imag":[[-0.7566619026819709,0.0],[0.0,0.7566619026819709]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10935038147612614,-0.9553669019829497],[-0.9427587284278132,0.17159570251588185]],"imag":[[-0.26566388670124397,-0.06884239950289131],[-0.16932564291030286,-0.23041206892058988]]},{"name":"u","qubits":[1],"real":[[0.7302889352238283,0.0],[0.0,0.7302889352238283]],"imag":[[-0.6831383981958906,0.0],[0.0,0.6831383981958906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9089212769108002,0.0],[0.0,0.9089212769108002]],"imag":[[-0.41696775939974134,0.0],[0.0,0.41696775939974134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9684908610677221,-0.2399825735318358],[0.23755515264379637,-0.95890778717168]],"imag":[[-0.06468777937938339,-0.015789478405050395],[0.037529890482775684,-0.1505154891506037]]},{"name":"u","qubits":[1],"real":[[0.88815621126698,-0.45954166773850186],[0.45954166773850186,0.88815621126698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9330057881179925,0.3598613612744826],[-0.3598613612744826,0.9330057881179925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6914958082451544,0.3794763514282984],[-0.36770931772516907,0.7036545053415043]],"imag":[[0.44889008476077374,-0.41991539348958506],[-0.43025701230884916,-0.42958014168459485]]},{"name":"u","qubits":[1],"real":[[0.9991114423374103,0.0],[0.0,0.9991114423374103]],"imag":[[-0.04214648016690834,0.0],[0.0,0.04214648016690834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7444838164729825,0.0],[0.0,0.7444838164729825]],"imag":[[0.6676405073164918,0.0],[0.0,-0.6676405073164918]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08187711865147418,0.03145588581817394],[0.18649092374284396,-0.8836075229804649]],"imag":[[-0.9687498932563776,-0.23201359659400037],[-0.14156594618279605,0.4054848499947164]]},{"name":"u","qubits":[2],"real":[[0.7509729670645259,-0.660332948396718],[0.660332948396718,0.7509729670645259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9791416476327606,0.20317882239791388],[-0.20317882239791388,0.9791416476327606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983991802362285,0.056560382810116515],[-0.056560382810116515,0.9983991802362285]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9528038297696562,0.3035866630408459],[-0.3035866630408459,0.9528038297696562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30066326272881383,0.7640926066956759],[0.7692979972605437,-0.04674446245539756]],"imag":[[0.1534470039426947,0.5497436746514522],[0.5424354439352127,0.3343042563346764]]},{"name":"u","qubits":[1],"real":[[0.997367365839497,0.0],[0.0,0.997367365839497]],"imag":[[0.07251439552518496,0.0],[0.0,-0.07251439552518496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7254525438084599,0.0],[0.0,0.7254525438084599]],"imag":[[-0.6882721893857361,0.0],[0.0,0.6882721893857361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1365388359869626,0.1431375022463373],[-0.24535171245955142,0.22829378667010874]],"imag":[[0.9340181061855898,0.29745416291504334],[0.22083899288389927,-0.9159228261065521]]},{"name":"u","qubits":[1],"real":[[0.9223145148852718,-0.3864400802607639],[0.3864400802607639,0.9223145148852718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970775864914478,0.23998795823863162],[-0.23998795823863162,0.970775864914478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7292594547970928,0.5043774171390931],[-0.38660822750281026,0.110969603077748]],"imag":[[-0.17137578739819245,-0.4294349871200453],[0.5379080455894221,-0.7408608237112222]]},{"name":"u","qubits":[1],"real":[[0.9998535913053508,0.0],[0.0,0.9998535913053508]],"imag":[[0.01711128147721988,0.0],[0.0,-0.01711128147721988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9649028790649842,0.0],[0.0,0.9649028790649842]],"imag":[[-0.26260699528402615,0.0],[0.0,0.26260699528402615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03326147281549163,-0.13507598569611967],[0.19282597609188595,0.30263466364706837]],"imag":[[0.9714895649464104,-0.1919796283843679],[-0.13386501623123848,-0.9237481045895832]]},{"name":"u","qubits":[2],"real":[[0.9435982718358763,0.0],[0.0,0.9435982718358763]],"imag":[[-0.33109258733524616,0.0],[0.0,0.33109258733524616]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999671028878586,0.0],[0.0,0.9999671028878586]],"imag":[[-0.008111297187429617,0.0],[0.0,0.008111297187429617]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9546316591555621,0.0],[0.0,0.9546316591555621]],"imag":[[0.29778917934991955,0.0],[0.0,-0.29778917934991955]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6807345226507174,0.0],[0.0,0.6807345226507174]],"imag":[[0.732530210756867,0.0],[0.0,-0.732530210756867]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9743008748032114,-0.16429364512896086],[0.1546306368552423,-0.5259765688844772]],"imag":[[0.1406228184486508,-0.06301290708651855],[0.0839785355611619,-0.8320971221529719]]},{"name":"u","qubits":[1],"real":[[0.9279056668733859,0.0],[0.0,0.9279056668733859]],"imag":[[0.37281506592982117,0.0],[0.0,-0.37281506592982117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7746116556937326,0.0],[0.0,0.7746116556937326]],"imag":[[0.632437177009238,0.0],[0.0,-0.632437177009238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5795747846396206,-0.13056741817532708],[0.20964888330286405,-0.4809190191279784]],"imag":[[0.6048255678006412,-0.5303124087324367],[-0.5043078893636622,-0.6858846809022737]]},{"name":"u","qubits":[1],"real":[[0.5808566945435008,-0.8140058356080737],[0.8140058356080737,0.5808566945435008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9017776084768306,0.4322003526720078],[-0.4322003526720078,0.9017776084768306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5033577916760228,-0.7729210321491948],[0.3767195262632733,-0.02081941651679633]],"imag":[[-0.01478681841961451,-0.3860121262622294],[0.7774925607953029,0.5031443812026892]]},{"name":"u","qubits":[1],"real":[[0.7587101453302328,0.0],[0.0,0.7587101453302328]],"imag":[[-0.6514283654961434,0.0],[0.0,0.6514283654961434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8576820182368703,0.0],[0.0,0.8576820182368703]],"imag":[[-0.5141804698674669,0.0],[0.0,0.5141804698674669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7571439598132303,0.5978164770682696],[0.4700389214912443,0.4294357738981409]],"imag":[[-0.11587604211266606,0.23647669383752917],[0.43859910996944973,0.634254798258444]]},{"name":"u","qubits":[4],"real":[[0.9993807024159481,0.0],[0.0,0.9993807024159481]],"imag":[[-0.03518823153564534,0.0],[0.0,0.03518823153564534]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9971600472648245,0.0],[0.0,0.9971600472648245]],"imag":[[0.07531162021104683,0.0],[0.0,-0.07531162021104683]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9970541845186542,0.0],[0.0,0.9970541845186542]],"imag":[[-0.07670041156239854,0.0],[0.0,0.07670041156239854]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.980624454477303,0.0],[0.0,0.980624454477303]],"imag":[[-0.1958971140193035,0.0],[0.0,0.1958971140193035]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999281582819544,0.0],[0.0,0.9999281582819544]],"imag":[[0.011986587289918601,0.0],[0.0,-0.011986587289918601]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9919551803950296,0.0],[0.0,0.9919551803950296]],"imag":[[0.12658957337578874,0.0],[0.0,-0.12658957337578874]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9921192588316258,0.0],[0.0,0.9921192588316258]],"imag":[[-0.12529715182471488,0.0],[0.0,0.12529715182471488]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9571537343683915,0.0],[0.0,0.9571537343683915]],"imag":[[0.28958026311308355,0.0],[0.0,-0.28958026311308355]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.7621804870981959,0.0],[0.0,0.7621804870981959]],"imag":[[0.6473645843624416,0.0],[0.0,-0.6473645843624416]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9968307527337221,0.0],[0.0,0.9968307527337221]],"imag":[[-0.07955155815143397,0.0],[0.0,0.07955155815143397]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9886822596576565,0.0],[0.0,0.9886822596576565]],"imag":[[0.1500246294387368,0.0],[0.0,-0.1500246294387368]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9835956875628225,0.0],[0.0,0.9835956875628225]],"imag":[[0.18038714867700148,0.0],[0.0,-0.18038714867700148]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9783787523705934,0.0],[0.0,0.9783787523705934]],"imag":[[-0.20682121967960906,0.0],[0.0,0.20682121967960906]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9932810455093246,0.0],[0.0,0.9932810455093246]],"imag":[[-0.11572711277787527,0.0],[0.0,0.11572711277787527]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9924668014202368,0.0],[0.0,0.9924668014202368]],"imag":[[0.12251386892382507,0.0],[0.0,-0.12251386892382507]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9785394090472803,0.0],[0.0,0.9785394090472803]],"imag":[[0.20605976060696407,0.0],[0.0,-0.20605976060696407]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.01497931626257296,-0.5843442987404776],[0.47887243996716417,-0.25806356891782045]],"imag":[[0.7862310556048633,-0.20039482981421453],[-0.3902531659406023,-0.7428235639171856]]},{"name":"u","qubits":[1],"real":[[0.4943152675609415,0.0],[0.0,0.4943152675609415]],"imag":[[0.8692827021493956,0.0],[0.0,-0.8692827021493956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9925839321821924,0.0],[0.0,0.9925839321821924]],"imag":[[-0.12156125029686411,0.0],[0.0,0.12156125029686411]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8478127328225333,0.018052147899878454],[0.0018028380423015353,-0.780398594057002]],"imag":[[-0.5044112618150551,0.16265598351838376],[0.16364473347200956,0.6034858617861094]]},{"name":"u","qubits":[1],"real":[[0.6617363799874645,-0.7497365960129504],[0.7497365960129504,0.6617363799874645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9754262436860516,0.22032621979355876],[-0.22032621979355876,0.9754262436860516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39621722556537553,0.0495647887930457],[-0.8900061005734669,0.15503275818632462]],"imag":[[0.21254408704018812,0.8918409347756078],[0.07567074845368546,-0.4220520378574322]]},{"name":"u","qubits":[1],"real":[[0.9050813372322288,0.0],[0.0,0.9050813372322288]],"imag":[[0.42523848954900656,0.0],[0.0,-0.42523848954900656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9636223058581125,0.0],[0.0,0.9636223058581125]],"imag":[[-0.2672677527362668,0.0],[0.0,0.2672677527362668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6156550434064858,-0.49125527358004806],[0.5737367916641294,-0.780856283955746]],"imag":[[0.5105547942804419,0.34492162261187065],[-0.17643345333684593,0.17309186647965313]]},{"name":"u","qubits":[2],"real":[[0.97688869982265,0.0],[0.0,0.97688869982265]],"imag":[[0.2137486097236947,0.0],[0.0,-0.2137486097236947]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6742991500385724,0.0],[0.0,0.6742991500385724]],"imag":[[-0.7384582968978403,0.0],[0.0,0.7384582968978403]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8582169906309512,0.0],[0.0,0.8582169906309512]],"imag":[[0.5132870512611377,0.0],[0.0,-0.5132870512611377]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983396874417036,0.0],[0.0,0.9983396874417036]],"imag":[[0.05760094164856545,0.0],[0.0,-0.05760094164856545]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14683633630236848,0.5597004214578085],[-0.8017647112743163,0.43800645876308053]],"imag":[[0.4166408927696698,0.7011311539457808],[-0.4025205641561713,0.057453331221396606]]},{"name":"u","qubits":[1],"real":[[0.8177846257146387,0.0],[0.0,0.8177846257146387]],"imag":[[0.5755243747616328,0.0],[0.0,-0.5755243747616328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8480236287523991,0.0],[0.0,0.8480236287523991]],"imag":[[0.5299584182533693,0.0],[0.0,-0.5299584182533693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8341868943375235,-0.41472016023047253],[0.020859765435011526,-0.6666113957756359]],"imag":[[0.299130232722681,-0.20654422743132617],[-0.4628371197006443,0.5839314324775351]]},{"name":"u","qubits":[1],"real":[[0.7406811236577963,-0.6718567355151128],[0.6718567355151128,0.7406811236577963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8980661128377907,0.4398604971720245],[-0.4398604971720245,0.8980661128377907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8853071808381574,-0.42650027182825434],[-0.44125574610517315,0.7968691476845358]],"imag":[[0.14499039415495607,-0.1153538004992044],[-0.022413114204678706,0.4120565256240178]]},{"name":"u","qubits":[1],"real":[[0.9940779828062865,0.0],[0.0,0.9940779828062865]],"imag":[[0.10866905769253926,0.0],[0.0,-0.10866905769253926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6706235416957438,0.0],[0.0,0.6706235416957438]],"imag":[[0.7417978601502279,0.0],[0.0,-0.7417978601502279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17790897997401123,0.2274468030871443],[-0.5592249437485434,0.5737324514717758]],"imag":[[0.8040097479490086,0.5197929124305337],[0.09583413972597161,-0.5906897274209258]]},{"name":"u","qubits":[2],"real":[[0.7007098024828947,-0.7134464049277862],[0.7134464049277862,0.7007098024828947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.980994633455153,0.1940348657643518],[-0.1940348657643518,0.980994633455153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980360240818206,-0.06264259441427811],[0.06264259441427811,0.9980360240818206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9364121093077056,0.3509022107965317],[-0.3509022107965317,0.9364121093077056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6319920990111735,0.011833824702739627],[-0.5888787615654835,0.24875810562535056]],"imag":[[-0.46998751074270323,-0.6160825327228754],[-0.18143740163050887,0.7472761727449624]]},{"name":"u","qubits":[1],"real":[[0.9999647722802101,0.0],[0.0,0.9999647722802101]],"imag":[[0.008393699934334854,0.0],[0.0,-0.008393699934334854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5239011099813018,0.0],[0.0,0.5239011099813018]],"imag":[[0.851779095165149,0.0],[0.0,-0.851779095165149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.015967175452845872,0.11952911106039207],[0.10377045962936311,-0.6534368341057206]],"imag":[[0.9510399523679979,0.28457134416003077],[0.29068840708952426,-0.6911962424130781]]},{"name":"u","qubits":[1],"real":[[0.6774496743147551,-0.7355691257596613],[0.7355691257596613,0.6774496743147551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9263540483440683,0.37665392221050287],[-0.37665392221050287,0.9263540483440683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.006775816010594365,-0.5294269737405425],[0.2749190205769281,0.5063642404072373]],"imag":[[0.8157942535206247,0.2326819797836706],[0.5087763323555253,-0.6396572768261796]]},{"name":"u","qubits":[1],"real":[[0.972350884235944,0.0],[0.0,0.972350884235944]],"imag":[[0.2335246409387622,0.0],[0.0,-0.2335246409387622]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6741822701619851,0.0],[0.0,0.6741822701619851]],"imag":[[0.7385650049922703,0.0],[0.0,-0.7385650049922703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4345733079115621,-0.2640389438138835],[-0.23642672664795994,0.9556688406211118]],"imag":[[0.8525544383966001,0.12074935101568701],[0.16852113383072032,0.048990789387793665]]},{"name":"u","qubits":[2],"real":[[0.9951103356469285,0.0],[0.0,0.9951103356469285]],"imag":[[-0.09876952915073163,0.0],[0.0,0.09876952915073163]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6998701021345318,0.0],[0.0,0.6998701021345318]],"imag":[[0.7142701450699168,0.0],[0.0,-0.7142701450699168]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8204499151040717,0.0],[0.0,0.8204499151040717]],"imag":[[0.5717184069152589,0.0],[0.0,-0.5717184069152589]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.998091239866366,0.0],[0.0,0.998091239866366]],"imag":[[0.061756593996269545,0.0],[0.0,-0.061756593996269545]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1054718117293403,-0.5892182025821878],[-0.5193148723865879,0.11444377843465776]],"imag":[[-0.08091383740948328,-0.7969633351616735],[-0.8441804967921874,-0.06763115947103603]]},{"name":"u","qubits":[1],"real":[[0.9448359309460297,0.0],[0.0,0.9448359309460297]],"imag":[[-0.32754398726483974,0.0],[0.0,0.32754398726483974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5200552965664322,0.0],[0.0,0.5200552965664322]],"imag":[[0.8541325942224662,0.0],[0.0,-0.8541325942224662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5781345413431571,-0.289547355141756],[0.29745415032907624,-0.8899895349352622]],"imag":[[-0.7336354435995073,-0.20904979581646374],[0.19763733567445896,-0.2835121508952037]]},{"name":"u","qubits":[1],"real":[[0.9114544311654389,-0.4114010450994093],[0.4114010450994093,0.9114544311654389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9627721526744664,0.2703142283243225],[-0.2703142283243225,0.9627721526744664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7489633842053502,0.18699505921872633],[-0.3234633361966783,-0.2571486377199642]],"imag":[[-0.2801017555035802,-0.5706397318021829],[0.5059331238612437,-0.7571510565503323]]},{"name":"u","qubits":[1],"real":[[0.7671422448541706,0.0],[0.0,0.7671422448541706]],"imag":[[-0.6414770269932538,0.0],[0.0,0.6414770269932538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7077950090286254,0.0],[0.0,0.7077950090286254]],"imag":[[0.7064178828385987,0.0],[0.0,-0.7064178828385987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9155052641373613,0.06264360973127618],[-0.3527978829828304,0.26259413440211404]],"imag":[[-0.16465789448722448,-0.361681720964234],[0.10134862052661381,0.8923600346596602]]},{"name":"u","qubits":[3],"real":[[0.9790700110622055,0.0],[0.0,0.9790700110622055]],"imag":[[0.20352374170757773,0.0],[0.0,-0.20352374170757773]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9656739579647432,0.0],[0.0,0.9656739579647432]],"imag":[[0.25975720761647275,0.0],[0.0,-0.25975720761647275]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9960265155286945,0.0],[0.0,0.9960265155286945]],"imag":[[-0.08905717469001259,0.0],[0.0,0.08905717469001259]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990490233190349,0.0],[0.0,0.9990490233190349]],"imag":[[0.04360102069083432,0.0],[0.0,-0.04360102069083432]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997887531545566,0.0],[0.0,0.9997887531545566]],"imag":[[0.020553565765022867,0.0],[0.0,-0.020553565765022867]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9637336831636281,0.0],[0.0,0.9637336831636281]],"imag":[[-0.26686586131588225,0.0],[0.0,0.26686586131588225]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963663216042246,0.0],[0.0,0.9963663216042246]],"imag":[[-0.08517131660874437,0.0],[0.0,0.08517131660874437]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6912168812000916,0.0],[0.0,0.6912168812000916]],"imag":[[-0.7226473712288853,0.0],[0.0,0.7226473712288853]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.41100150505339483,-0.3359532267422047],[-0.3116227892771631,-0.6807418727101748]],"imag":[[-0.5426861372259931,0.650926223736666],[0.6629183633824725,0.0045807676724547676]]},{"name":"u","qubits":[1],"real":[[0.9316334966995818,0.0],[0.0,0.9316334966995818]],"imag":[[0.3633992677858751,0.0],[0.0,-0.3633992677858751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6308530305153883,0.0],[0.0,0.6308530305153883]],"imag":[[-0.7759023481660244,0.0],[0.0,0.7759023481660244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4885164924769885,-0.6659000686953642],[0.441029381457215,0.29039379238417234]],"imag":[[0.530918964537898,-0.18987835101321082],[0.5338256029486158,-0.6604504187845983]]},{"name":"u","qubits":[1],"real":[[0.5491420325912593,-0.8357290398457746],[0.8357290398457746,0.5491420325912593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8947407803800522,0.44658586623951185],[-0.44658586623951185,0.8947407803800522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48309723819192973,0.8217231994105688],[0.8410512696662714,-0.4990190686181692]],"imag":[[-0.18649472303589304,-0.23792385395658494],[0.15642742254428546,-0.13835892607403175]]},{"name":"u","qubits":[1],"real":[[0.4160708646703539,0.0],[0.0,0.4160708646703539]],"imag":[[0.9093321920906925,0.0],[0.0,-0.9093321920906925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.997239473866662,0.0],[0.0,0.997239473866662]],"imag":[[0.07425248657212125,0.0],[0.0,-0.07425248657212125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6972671843916465,0.0842003478976737],[0.1008534931484801,0.6700027426880566]],"imag":[[-0.6024269530521078,-0.3792236031958062],[0.3751383914326139,-0.6326105318310643]]},{"name":"u","qubits":[2],"real":[[0.9476454153649534,0.0],[0.0,0.9476454153649534]],"imag":[[-0.3193245476592506,0.0],[0.0,0.3193245476592506]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9370186516887452,0.0],[0.0,0.9370186516887452]],"imag":[[-0.34927932430564207,0.0],[0.0,0.34927932430564207]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8225736816906913,0.0],[0.0,0.8225736816906913]],"imag":[[-0.5686585427036345,0.0],[0.0,0.5686585427036345]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913436837853976,0.0],[0.0,0.9913436837853976]],"imag":[[-0.13129242407236483,0.0],[0.0,0.13129242407236483]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3373374253074343,0.4140365146671305],[0.4951307432669285,-0.30145631010178353]],"imag":[[0.31867118349031115,-0.7830874171011376],[0.7345050615018083,0.3528058315844307]]},{"name":"u","qubits":[1],"real":[[0.9998841419774012,0.0],[0.0,0.9998841419774012]],"imag":[[-0.015221781174231145,0.0],[0.0,0.015221781174231145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9303035939215281,0.0],[0.0,0.9303035939215281]],"imag":[[0.36679043490348623,0.0],[0.0,-0.36679043490348623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.025638394893008343,0.528733126713546],[0.3626448132887893,0.521172097314033]],"imag":[[-0.8418687344883669,-0.10507610248759303],[0.3988589299401545,-0.6616494074530912]]},{"name":"u","qubits":[1],"real":[[0.7899093517185781,-0.6132236264753141],[0.6132236264753141,0.7899093517185781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.943698075406969,0.33080801452380604],[-0.33080801452380604,0.943698075406969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4231521157435299,0.43734267031367186],[-0.19387826289999088,-0.6945319854372544]],"imag":[[0.681442988950275,0.4065822530253831],[0.564791075467001,-0.40130734039174465]]},{"name":"u","qubits":[1],"real":[[0.9649412910559024,0.0],[0.0,0.9649412910559024]],"imag":[[-0.26246581647019884,0.0],[0.0,0.26246581647019884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6338181681648776,0.0],[0.0,0.6338181681648776]],"imag":[[0.7734820810491468,0.0],[0.0,-0.7734820810491468]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4715828677543401,-0.3068853042772539],[-0.35746904857246103,-0.22518358653841808]],"imag":[[-0.8027386687846905,0.19758957082050888],[0.07372996535381718,-0.9033671036047964]]},{"name":"u","qubits":[2],"real":[[0.7514649547880633,-0.6597730077271834],[0.6597730077271834,0.7514649547880633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9899314902113809,0.14154732313920568],[-0.14154732313920568,0.9899314902113809]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99984007192167,-0.01788380775085761],[0.01788380775085761,0.99984007192167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9027687488545778,0.4301262443650005],[-0.4301262443650005,0.9027687488545778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2569599001465482,0.8755158918260622],[0.8248394837080406,0.14996581109471943]],"imag":[[0.39835629948593093,-0.0935723866136076],[0.308096891403994,0.44969588293217827]]},{"name":"u","qubits":[1],"real":[[0.9392534263551036,0.0],[0.0,0.9392534263551036]],"imag":[[-0.3432244179544895,0.0],[0.0,0.3432244179544895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4216480367402708,0.0],[0.0,0.4216480367402708]],"imag":[[0.9067595784512427,0.0],[0.0,-0.9067595784512427]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48658037708380286,0.48435590757334906],[-0.11362357333649971,-0.03341501745243902]],"imag":[[-0.5768739102531962,0.44255551415044964],[0.6461777711190758,0.7539412499011324]]},{"name":"u","qubits":[1],"real":[[0.7101981154625121,-0.7040018727201628],[0.7040018727201628,0.7101981154625121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9639177825677222,0.26620012856819836],[-0.26620012856819836,0.9639177825677222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05937991372967139,-0.42980985313842685],[0.635490638706494,0.07295529371345384]],"imag":[[0.10727497215332808,-0.8945555300483494],[0.7623107990258121,0.09854653177166696]]},{"name":"u","qubits":[1],"real":[[0.9996243572541943,0.0],[0.0,0.9996243572541943]],"imag":[[-0.02740701341151487,0.0],[0.0,0.02740701341151487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5747060414335394,0.0],[0.0,0.5747060414335394]],"imag":[[0.8183599244463227,0.0],[0.0,-0.8183599244463227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05169078868815391,0.3297227543797517],[0.24744555775589316,-0.6661427104513563]],"imag":[[-0.9419583375760329,-0.036406838368956],[-0.22093720506666228,-0.667990521397368]]},{"name":"u","qubits":[2],"real":[[0.997199416907443,0.0],[0.0,0.997199416907443]],"imag":[[-0.07478852130812476,0.0],[0.0,0.07478852130812476]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5886055122680791,0.0],[0.0,0.5886055122680791]],"imag":[[-0.8084204048189483,0.0],[0.0,0.8084204048189483]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9446852945946822,0.0],[0.0,0.9446852945946822]],"imag":[[0.3279781916173064,0.0],[0.0,-0.3279781916173064]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973611575990997,0.0],[0.0,0.9973611575990997]],"imag":[[0.07259973355725104,0.0],[0.0,-0.07259973355725104]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26472746947647846,0.05490968434193738],[0.7737705470604821,0.03691731093403062]],"imag":[[-0.1653347596265533,-0.9484559614074225],[0.5512376299433231,-0.3099247134218085]]},{"name":"u","qubits":[1],"real":[[0.9225342019234036,0.0],[0.0,0.9225342019234036]],"imag":[[-0.3859153356392418,0.0],[0.0,0.3859153356392418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9142096504701597,0.0],[0.0,0.9142096504701597]],"imag":[[-0.4052415514075875,0.0],[0.0,0.4052415514075875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.673261746513008,0.13678498382020804],[0.06251108941800886,0.8119910002650365]],"imag":[[-0.6638995067182721,-0.29537422680862746],[0.3194501985619398,-0.48447347690776277]]},{"name":"u","qubits":[1],"real":[[0.8275923144166999,-0.5613296367718439],[0.5613296367718439,0.8275923144166999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.991463299854573,0.13038606153067467],[-0.13038606153067467,0.991463299854573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8989645520265697,0.023177588507126954],[-0.1580800240192236,-0.9249825257291403]],"imag":[[0.38324652402216713,-0.21082607859463237],[-0.14140559405722794,0.315313322064172]]},{"name":"u","qubits":[1],"real":[[0.9995039076255742,0.0],[0.0,0.9995039076255742]],"imag":[[0.0314950574091818,0.0],[0.0,-0.0314950574091818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8278447045517309,0.0],[0.0,0.8278447045517309]],"imag":[[-0.5609573469932072,0.0],[0.0,0.5609573469932072]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.048061420462907956,-0.2935452533012134],[-0.019279065645978827,-0.4084619095863368]],"imag":[[0.7618636678873998,-0.5753998919712894],[-0.6456641302132736,-0.6449069832160588]]},{"name":"u","qubits":[3],"real":[[0.6731952533223984,-0.7394647732679305],[0.7394647732679305,0.6731952533223984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9936345686672623,0.11265142675272062],[-0.11265142675272062,0.9936345686672623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988399924772312,0.048152564086294536],[-0.048152564086294536,0.9988399924772312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9820013516903334,0.18887388723261395],[-0.18887388723261395,0.9820013516903334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997724939139174,0.02132980105734465],[-0.02132980105734465,0.9997724939139174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999936362831615,-0.011281413345888376],[0.011281413345888376,0.999936362831615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999994894640998,-0.0010104808458055935],[0.0010104808458055935,0.9999994894640998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.929471465283074,0.3688940162492952],[-0.3688940162492952,0.929471465283074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2573957732837954,0.7537638461261639],[-0.8933685099942147,-0.1721837275678895]],"imag":[[-0.22507194061832622,-0.5611863342197765],[-0.29151799737349715,0.29540265150957806]]},{"name":"u","qubits":[1],"real":[[0.9115490283309274,0.0],[0.0,0.9115490283309274]],"imag":[[0.4111914018421859,0.0],[0.0,-0.4111914018421859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7095722628921642,0.0],[0.0,0.7095722628921642]],"imag":[[-0.704632672911279,0.0],[0.0,0.704632672911279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7147920129063439,-0.13667836299452907],[-0.10002575401080047,-0.03665685317938894]],"imag":[[0.6310747297314382,0.2685816242203203],[0.28427436098646036,-0.9528059673067204]]},{"name":"u","qubits":[1],"real":[[0.5361115782074454,-0.844147129185382],[0.844147129185382,0.5361115782074454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9511830075803148,0.3086274227777999],[-0.3086274227777999,0.9511830075803148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4015729054058541,0.5559240568206014],[0.08336211999545988,-0.40613271907945664]],"imag":[[-0.12560740770319825,0.7168754590736863],[-0.9033342336720368,0.10997378650907555]]},{"name":"u","qubits":[1],"real":[[0.700213180676341,0.0],[0.0,0.700213180676341]],"imag":[[0.7139338215879129,0.0],[0.0,-0.7139338215879129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7968095074754948,0.0],[0.0,0.7968095074754948]],"imag":[[0.6042305924038102,0.0],[0.0,-0.6042305924038102]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9175461131074609,0.3971619841300542],[-0.397053387060973,-0.9173322246715426]],"imag":[[-0.017806502362518396,0.007376798552419244],[-0.011860295882211082,-0.026637019055329218]]},{"name":"u","qubits":[2],"real":[[0.9986460777097346,0.0],[0.0,0.9986460777097346]],"imag":[[-0.0520193375098407,0.0],[0.0,0.0520193375098407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9205983360167789,0.0],[0.0,0.9205983360167789]],"imag":[[-0.3905108240793561,0.0],[0.0,0.3905108240793561]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9944693979097079,0.0],[0.0,0.9944693979097079]],"imag":[[-0.10502674240926947,0.0],[0.0,0.10502674240926947]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8311082075275461,0.0],[0.0,0.8311082075275461]],"imag":[[-0.5561107330202766,0.0],[0.0,0.5561107330202766]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06477760567865858,-0.8373966357891958],[-0.7078058144108662,-0.38258304585198766]],"imag":[[0.5368419498460177,-0.07982140726022505],[-0.45454979020370906,0.38213300084990054]]},{"name":"u","qubits":[1],"real":[[0.751460945830744,0.0],[0.0,0.751460945830744]],"imag":[[0.6597775738013256,0.0],[0.0,-0.6597775738013256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7373914423079836,0.0],[0.0,0.7373914423079836]],"imag":[[0.6754656621997536,0.0],[0.0,-0.6754656621997536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8714395462058337,-0.47363082328522665],[0.30580892196364257,-0.5688904812168029]],"imag":[[0.11370885968869636,0.05776898623850947],[-0.36625717164896765,0.6698508847826115]]},{"name":"u","qubits":[1],"real":[[0.875690809779822,-0.4828722456997912],[0.4828722456997912,0.875690809779822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9788813428646563,0.20442924592994777],[-0.20442924592994777,0.9788813428646563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04934545446318203,0.16373506965129841],[0.8897487301408049,-0.3369163566156592]],"imag":[[-0.3333053156315857,-0.9271803598339621],[-0.30792822200697445,0.0038439496977504127]]},{"name":"u","qubits":[1],"real":[[0.9858013974715731,0.0],[0.0,0.9858013974715731]],"imag":[[0.16791546904050708,0.0],[0.0,-0.16791546904050708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9087962462889189,0.0],[0.0,0.9087962462889189]],"imag":[[0.41724019788506794,0.0],[0.0,-0.41724019788506794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28824262214745366,0.05577387962731023],[-0.36937148496301786,-0.7651022475037496]],"imag":[[0.8215614370980878,-0.4887149171062852],[-0.3248348841289986,-0.4155304501643967]]},{"name":"u","qubits":[2],"real":[[0.5982947727451138,-0.8012760853200803],[0.8012760853200803,0.5982947727451138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9812265609307357,0.19285859100398237],[-0.19285859100398237,0.9812265609307357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999359476893186,0.011318149966505462],[-0.011318149966505462,0.9999359476893186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9301444905439024,0.36719371823442765],[-0.36719371823442765,0.9301444905439024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9140248583951053,-0.01017167363285707],[-0.3409749393998855,0.06973436538443233]],"imag":[[-0.199973729205874,0.35279682951921487],[-0.09113263172183562,-0.9330423636797672]]},{"name":"u","qubits":[1],"real":[[0.908868553959549,0.0],[0.0,0.908868553959549]],"imag":[[0.41708266761336205,0.0],[0.0,-0.41708266761336205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.91471459224851,0.0],[0.0,0.91471459224851]],"imag":[[0.4041005007762822,0.0],[0.0,-0.4041005007762822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5596935097733085,0.14604192986962242],[-0.11407973601079219,-0.5822808686194172]],"imag":[[0.4813939897178202,0.6585398670552535],[0.6648223940368604,-0.453812723773389]]},{"name":"u","qubits":[1],"real":[[0.9080347766405761,-0.4188947891909126],[0.4188947891909126,0.9080347766405761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9815616463823432,0.19114584575968097],[-0.19114584575968097,0.9815616463823432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5502341281982271,0.8285832969106146],[-0.5529162232021246,-0.3012322533096421]],"imag":[[-0.011693297188156029,-0.10273943277798939],[0.6256111580580263,0.4606011925724784]]},{"name":"u","qubits":[1],"real":[[0.583496368292031,0.0],[0.0,0.583496368292031]],"imag":[[-0.8121157480248801,0.0],[0.0,0.8121157480248801]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8996387268274736,0.0],[0.0,0.8996387268274736]],"imag":[[-0.4366350434770923,0.0],[0.0,0.4366350434770923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8029456228235565,-0.08777984714927217],[-0.16366518212806516,0.8339070372760095]],"imag":[[0.27031977866219253,0.5239277073098583],[-0.5053901979772671,0.1496446094219032]]},{"name":"u","qubits":[2],"real":[[0.9474903589854635,0.0],[0.0,0.9474903589854635]],"imag":[[0.3197843329958449,0.0],[0.0,-0.3197843329958449]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8817002470894251,0.0],[0.0,0.8817002470894251]],"imag":[[0.4718099980738504,0.0],[0.0,-0.4718099980738504]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6831017469753176,0.0],[0.0,0.6831017469753176]],"imag":[[-0.730323218362438,0.0],[0.0,0.730323218362438]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932448518911425,0.0],[0.0,0.9932448518911425]],"imag":[[0.1160373396443675,0.0],[0.0,-0.1160373396443675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5311553469694467,-0.7756140991528103],[-0.1138125561894437,-0.33011852184722174]],"imag":[[-0.3075880953523961,0.14726279292009442],[0.7812235678964613,-0.5174535733282295]]},{"name":"u","qubits":[1],"real":[[0.9047817923935255,0.0],[0.0,0.9047817923935255]],"imag":[[0.4258754608487783,0.0],[0.0,-0.4258754608487783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8434868113417124,0.0],[0.0,0.8434868113417124]],"imag":[[-0.5371498851275968,0.0],[0.0,0.5371498851275968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6970796411570666,-0.25969693138631744],[0.01945889223896682,-0.901516981571526]],"imag":[[0.5764248812886323,-0.33818905059781557],[-0.4259526753391199,-0.07384308919894189]]},{"name":"u","qubits":[1],"real":[[0.8760555226178772,-0.48221024594124706],[0.48221024594124706,0.8760555226178772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9493197990694547,0.3143118182549459],[-0.3143118182549459,0.9493197990694547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17147277445513473,0.439982733466421],[-0.9107598520736458,0.10968754964766728]],"imag":[[0.09535779204831259,0.8763099756180717],[-0.36334621364081937,0.16267963098052945]]},{"name":"u","qubits":[1],"real":[[0.5714894397685069,0.0],[0.0,0.5714894397685069]],"imag":[[-0.8206094200245804,0.0],[0.0,0.8206094200245804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9426515039867475,0.0],[0.0,0.9426515039867475]],"imag":[[-0.3337785823439292,0.0],[0.0,0.3337785823439292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8740175044981622,-0.3276862347620634],[0.3160908815759957,-0.23910746447020198]],"imag":[[0.32316481160935534,-0.1558192475779432],[0.1781697531928593,-0.9006496067096996]]},{"name":"u","qubits":[3],"real":[[0.9785168745290647,0.0],[0.0,0.9785168745290647]],"imag":[[0.2061667438309846,0.0],[0.0,-0.2061667438309846]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997588165490114,0.0],[0.0,0.9997588165490114]],"imag":[[-0.021961528465024235,0.0],[0.0,0.021961528465024235]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9953390986259179,0.0],[0.0,0.9953390986259179]],"imag":[[0.0964369158908833,0.0],[0.0,-0.0964369158908833]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9813465829251946,0.0],[0.0,0.9813465829251946]],"imag":[[-0.1922469354269244,0.0],[0.0,0.1922469354269244]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9789154551789295,0.0],[0.0,0.9789154551789295]],"imag":[[-0.20426583564519327,0.0],[0.0,0.20426583564519327]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9895959086018412,0.0],[0.0,0.9895959086018412]],"imag":[[-0.1438747291170218,0.0],[0.0,0.1438747291170218]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9746135556897713,0.0],[0.0,0.9746135556897713]],"imag":[[-0.2238937629004906,0.0],[0.0,0.2238937629004906]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7298668048070024,0.0],[0.0,0.7298668048070024]],"imag":[[-0.6835893849679185,0.0],[0.0,0.6835893849679185]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8016843892537713,-0.23574895607653218],[-0.1778152552400316,0.8528147773468608]],"imag":[[0.40395512770960185,-0.37221609923907445],[0.40311800980339446,0.2803293789721242]]},{"name":"u","qubits":[1],"real":[[0.9961649010819021,0.0],[0.0,0.9961649010819021]],"imag":[[-0.08749565619208802,0.0],[0.0,0.08749565619208802]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6831114814485383,0.0],[0.0,0.6831114814485383]],"imag":[[0.7303141131822549,0.0],[0.0,-0.7303141131822549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6721035051248977,-0.2135455331038526],[-0.6796583149986904,0.29715348897287774]],"imag":[[0.2456650426455642,0.6650743345763475],[0.16121457773390346,-0.6509794457357818]]},{"name":"u","qubits":[1],"real":[[0.7037591464686711,-0.7104386417993376],[0.7104386417993376,0.7037591464686711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9977254841796639,0.06740814652885269],[-0.06740814652885269,0.9977254841796639]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3390803179786908,0.5346727959249886],[-0.6138735161156479,0.6652868010518312]],"imag":[[0.7123630231009418,0.3028010280294843],[-0.026884335397560254,-0.4240636875143451]]},{"name":"u","qubits":[1],"real":[[0.8717585104630793,0.0],[0.0,0.8717585104630793]],"imag":[[-0.48993581154595484,0.0],[0.0,0.48993581154595484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8534988230363475,0.0],[0.0,0.8534988230363475]],"imag":[[-0.5210947697641665,0.0],[0.0,0.5210947697641665]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6473136591223803,0.29523262477065626],[0.05019875777670193,0.7487942422090865]],"imag":[[-0.39399504891221265,-0.5818854057435079],[0.6505636116967609,-0.11642274128477517]]},{"name":"u","qubits":[2],"real":[[0.8678602230092836,0.0],[0.0,0.8678602230092836]],"imag":[[-0.4968084473097016,0.0],[0.0,0.4968084473097016]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993499083814393,0.0],[0.0,0.9993499083814393]],"imag":[[-0.03605219297086998,0.0],[0.0,0.03605219297086998]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9658418541489967,0.0],[0.0,0.9658418541489967]],"imag":[[-0.25913223028799043,0.0],[0.0,0.25913223028799043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8285582456938984,0.0],[0.0,0.8285582456938984]],"imag":[[-0.5599028786250787,0.0],[0.0,0.5599028786250787]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16343317163767498,-0.22148339648188606],[0.34463807850973177,0.0195216102839024]],"imag":[[0.20576702556245757,0.9390924526810324],[-0.9012070375006783,0.26204842516659815]]},{"name":"u","qubits":[1],"real":[[0.973838270059493,0.0],[0.0,0.973838270059493]],"imag":[[-0.22724221387659027,0.0],[0.0,0.22724221387659027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.737823255783229,0.0],[0.0,0.737823255783229]],"imag":[[-0.6749939579177252,0.0],[0.0,0.6749939579177252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3828949314919803,0.26145519116910954],[-0.4041015225669043,-0.7401655186497198]],"imag":[[-0.7757674876130023,0.4280390865459444],[-0.2971165361595884,-0.4478601661251302]]},{"name":"u","qubits":[1],"real":[[0.6821123517974392,-0.7312473859955785],[0.7312473859955785,0.6821123517974392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9055424467414941,0.4242556742689817],[-0.4242556742689817,0.9055424467414941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03784337692792343,-0.035925859433252445],[0.13959622943886388,0.436144905723326]],"imag":[[0.9731433756122099,-0.2242078989436967],[-0.1790886429989822,-0.8707570108169249]]},{"name":"u","qubits":[1],"real":[[0.8384220316154986,0.0],[0.0,0.8384220316154986]],"imag":[[-0.5450215563642781,0.0],[0.0,0.5450215563642781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6639406328443341,0.0],[0.0,0.6639406328443341]],"imag":[[-0.7477852874042555,0.0],[0.0,0.7477852874042555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6690040465146339,-0.681270171271591],[0.48124665241405146,-0.25787105274915656]],"imag":[[-0.29712873586176836,0.004365066758974329],[-0.48223413360369066,0.6850944606999889]]},{"name":"u","qubits":[2],"real":[[0.743038696749385,-0.6692484554580423],[0.6692484554580423,0.743038696749385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9871267078528609,0.15994018458027523],[-0.15994018458027523,0.9871267078528609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999887149396442,-0.015022931533406168],[0.015022931533406168,0.999887149396442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9581506575966146,0.28626441858389434],[-0.28626441858389434,0.9581506575966146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7420593018539986,-0.6469162495975196],[0.6601989815291627,-0.7135906699200198]],"imag":[[-0.11297643621179193,0.13447558663013506],[0.02686302627582715,0.23281760760358663]]},{"name":"u","qubits":[1],"real":[[0.8549311326513647,0.0],[0.0,0.8549311326513647]],"imag":[[0.5187415140736806,0.0],[0.0,-0.5187415140736806]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8547061519045257,0.0],[0.0,0.8547061519045257]],"imag":[[0.5191121207374741,0.0],[0.0,-0.5191121207374741]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6737361475664192,0.2365364917299323],[0.1870180368611761,0.6433251936031323]],"imag":[[0.35078843307789087,-0.605869265404026],[0.6229376634701985,0.4038633637684579]]},{"name":"u","qubits":[1],"real":[[0.6225577184346873,-0.7825738861075014],[0.7825738861075014,0.6225577184346873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8987992855358329,0.43836040459908815],[-0.43836040459908815,0.8987992855358329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5067748504304905,0.14787100526044522],[0.14388075410907328,0.5506403282727156]],"imag":[[0.8462554519237715,0.07186881704684005],[-0.07955683287720261,0.8183912681714468]]},{"name":"u","qubits":[1],"real":[[0.8062328495386509,0.0],[0.0,0.8062328495386509]],"imag":[[-0.5915983369861574,0.0],[0.0,0.5915983369861574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8801472227505446,0.0],[0.0,0.8801472227505446]],"imag":[[-0.4747008176572937,0.0],[0.0,0.4747008176572937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8860516224778956,0.25443250600300327],[0.0604653452345237,0.8904868885823323]],"imag":[[-0.27867363194668604,-0.26929097469273516],[0.3655098783721193,0.264158233074468]]},{"name":"u","qubits":[2],"real":[[0.9910597363246465,0.0],[0.0,0.9910597363246465]],"imag":[[-0.13341888560515747,0.0],[0.0,0.13341888560515747]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9235638031841664,0.0],[0.0,0.9235638031841664]],"imag":[[0.38344478278886296,0.0],[0.0,-0.38344478278886296]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6921144780163441,0.0],[0.0,0.6921144780163441]],"imag":[[-0.7217877453380347,0.0],[0.0,0.7217877453380347]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.997126798109921,0.0],[0.0,0.997126798109921]],"imag":[[0.0757505675956081,0.0],[0.0,-0.0757505675956081]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.049436810202614555,-0.6145903442704066],[-0.8953879831309033,0.03232243560851003]],"imag":[[0.16941040575650682,0.7688529280349979],[-0.40882328197300594,0.17349104858155462]]},{"name":"u","qubits":[1],"real":[[0.8075656168216895,0.0],[0.0,0.8075656168216895]],"imag":[[0.5897777331566564,0.0],[0.0,-0.5897777331566564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7285963961745195,0.0],[0.0,0.7285963961745195]],"imag":[[0.6849432761050382,0.0],[0.0,-0.6849432761050382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7808647873659902,-0.56837418793407],[0.4725137134546437,-0.750269871677233]],"imag":[[0.24946894970004063,0.07047133798724325],[-0.3236452032469025,0.33027214939501426]]},{"name":"u","qubits":[1],"real":[[0.7437675936821733,-0.6684383042497113],[0.6684383042497113,0.7437675936821733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9633991012804544,0.268071206309094],[-0.268071206309094,0.9633991012804544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11781495188209602,-0.494519701389343],[0.4977469154818378,-0.1721835167294064]],"imag":[[0.8585743577436804,0.0664828870901397],[0.03489580872198434,-0.8493427619216217]]},{"name":"u","qubits":[1],"real":[[0.9999331414465634,0.0],[0.0,0.9999331414465634]],"imag":[[0.01156341804169328,0.0],[0.0,-0.01156341804169328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4319147889919246,0.0],[0.0,0.4319147889919246]],"imag":[[-0.9019144166993126,0.0],[0.0,0.9019144166993126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02261884932854441,-0.15361179747416087],[-0.12347010658852439,-0.16738417931227395]],"imag":[[0.9778385748596091,0.14044046727470838],[-0.16755668279898436,0.9636713274474733]]},{"name":"u","qubits":[5],"real":[[0.9122922415716451,0.0],[0.0,0.9122922415716451]],"imag":[[-0.4095398222007026,0.0],[0.0,0.4095398222007026]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987159261464732,0.0],[0.0,0.9987159261464732]],"imag":[[-0.0506606243683632,0.0],[0.0,0.0506606243683632]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[0.053312674072344905,0.0],[0.0,-0.053312674072344905]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[-0.1426991434457457,0.0],[0.0,0.1426991434457457]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9988214016232706,0.0],[0.0,0.9988214016232706]],"imag":[[-0.04853666304274668,0.0],[0.0,0.04853666304274668]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.041282497619358774,0.0],[0.0,0.041282497619358774]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[0.046060151135794224,0.0],[0.0,-0.046060151135794224]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9907762180207591,0.0],[0.0,0.9907762180207591]],"imag":[[-0.13550824994988742,0.0],[0.0,0.13550824994988742]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[-0.042344857172796076,0.0],[0.0,0.042344857172796076]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813847,0.0],[0.0,0.9987692284813847]],"imag":[[-0.04959867174330012,0.0],[0.0,0.04959867174330012]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.052250866743680166,0.0],[0.0,-0.052250866743680166]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.14375147052307388,0.0],[0.0,0.14375147052307388]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9899671803318957,0.0],[0.0,0.9899671803318957]],"imag":[[0.14129749419475207,0.0],[0.0,-0.14129749419475207]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9889150563554304,0.0],[0.0,0.9889150563554304]],"imag":[[0.1484823602773608,0.0],[0.0,-0.1484823602773608]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.14375147052307388,0.0],[0.0,0.14375147052307388]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.052250866743680166,0.0],[0.0,-0.052250866743680166]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.05225086674368018,0.0],[0.0,-0.05225086674368018]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.14375147052307388,0.0],[0.0,0.14375147052307388]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9889150563554304,0.0],[0.0,0.9889150563554304]],"imag":[[0.1484823602773608,0.0],[0.0,-0.1484823602773608]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9899671803318957,0.0],[0.0,0.9899671803318957]],"imag":[[0.14129749419475207,0.0],[0.0,-0.14129749419475207]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.14375147052307388,0.0],[0.0,0.14375147052307388]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.05225086674368018,0.0],[0.0,-0.05225086674368018]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813847,0.0],[0.0,0.9987692284813847]],"imag":[[-0.04959867174330012,0.0],[0.0,0.04959867174330012]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[-0.04234485717279606,0.0],[0.0,0.04234485717279606]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9907762180207591,0.0],[0.0,0.9907762180207591]],"imag":[[-0.13550824994988742,0.0],[0.0,0.13550824994988742]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[0.046060151135794224,0.0],[0.0,-0.046060151135794224]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.04128249761935876,0.0],[0.0,0.04128249761935876]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9988214016232706,0.0],[0.0,0.9988214016232706]],"imag":[[-0.04853666304274668,0.0],[0.0,0.04853666304274668]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9897661109877679,0.0],[0.0,0.9897661109877679]],"imag":[[-0.1426991434457457,0.0],[0.0,0.1426991434457457]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[0.05331267407234492,0.0],[0.0,-0.05331267407234492]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9987159261464732,0.0],[0.0,0.9987159261464732]],"imag":[[-0.0506606243683632,0.0],[0.0,0.0506606243683632]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9122922415716451,0.0],[0.0,0.9122922415716451]],"imag":[[-0.4095398222007026,0.0],[0.0,0.4095398222007026]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.451365704677477,-0.3930594765544246],[0.03195182363078934,0.8844411519023428]],"imag":[[0.7642666187890457,0.24014533919384234],[0.4595047518931997,-0.07482187364596536]]},{"name":"u","qubits":[1],"real":[[0.9924614975704211,0.0],[0.0,0.9924614975704211]],"imag":[[-0.12255682698355523,0.0],[0.0,0.12255682698355523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7824644785013735,0.0],[0.0,0.7824644785013735]],"imag":[[0.6226952223066865,0.0],[0.0,-0.6226952223066865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2195049765343744,0.3863259720193861],[-0.33934613745755676,-0.03685619021788228]],"imag":[[-0.8752192611942801,0.19120944917670424],[0.26580633759152417,0.9015724103650473]]},{"name":"u","qubits":[1],"real":[[0.6657217897339488,-0.7462000393148127],[0.7462000393148127,0.6657217897339488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9361243131809777,0.35166926261964226],[-0.35166926261964226,0.9361243131809777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1549090165069785,0.7942432782461173],[0.7720345890150255,-0.458624332110728]],"imag":[[0.530147823208424,0.2532273624888735],[0.3144981327712632,0.3077616607762869]]},{"name":"u","qubits":[1],"real":[[0.8746541485526395,0.0],[0.0,0.8746541485526395]],"imag":[[-0.4847474810864491,0.0],[0.0,0.4847474810864491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6667484371794343,0.0],[0.0,0.6667484371794343]],"imag":[[0.7452828466554037,0.0],[0.0,-0.7452828466554037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6691757690935656,-0.5122229493088384],[0.4934494306273598,-0.6216185620154161]],"imag":[[-0.41827965164801195,-0.3389300418620459],[0.3657233688032352,-0.4861526923535786]]},{"name":"u","qubits":[2],"real":[[0.9939774347014289,0.0],[0.0,0.9939774347014289]],"imag":[[-0.10958494104742147,0.0],[0.0,0.10958494104742147]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6393461388805847,0.0],[0.0,0.6393461388805847]],"imag":[[-0.7689190560120669,0.0],[0.0,0.7689190560120669]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.875090576884188,0.0],[0.0,0.875090576884188]],"imag":[[0.4839591741546998,0.0],[0.0,-0.4839591741546998]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9974400934487845,0.0],[0.0,0.9974400934487845]],"imag":[[0.07150706245455819,0.0],[0.0,-0.07150706245455819]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47569233174712244,0.8183320635434715],[0.7054070958655575,0.1500984009466633]],"imag":[[-0.27402106339134563,-0.17018195001687114],[-0.44836379362899226,-0.5280541711779132]]},{"name":"u","qubits":[1],"real":[[0.9450457652348597,0.0],[0.0,0.9450457652348597]],"imag":[[-0.32693806999439257,0.0],[0.0,0.32693806999439257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7903987439579627,0.0],[0.0,0.7903987439579627]],"imag":[[-0.6125927077183297,0.0],[0.0,0.6125927077183297]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5842705645575321,0.25042032161981664],[-0.15472818278442727,0.8438450670403519]],"imag":[[-0.7433809357300816,-0.2080921774226955],[0.2864819038559327,0.42651238088357174]]},{"name":"u","qubits":[1],"real":[[0.890606829204953,-0.4547740931204191],[0.4547740931204191,0.890606829204953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9903365382333854,0.138685042596216],[-0.138685042596216,0.9903365382333854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.39664436401599945,-0.8840947003199175],[-0.6753587828769235,-0.41080848988625324]],"imag":[[-0.2035379225837342,0.1400789899695054],[0.5874828312007446,0.17317858433632874]]},{"name":"u","qubits":[1],"real":[[0.9307071198618893,0.0],[0.0,0.9307071198618893]],"imag":[[-0.3657653032183163,0.0],[0.0,0.3657653032183163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6780308931054281,0.0],[0.0,0.6780308931054281]],"imag":[[0.7350334060399266,0.0],[0.0,-0.7350334060399266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5390813491598159,0.40307139667463054],[0.5895073620966707,0.1289685779274482]],"imag":[[-0.5799302659099987,-0.4589178955459825],[0.15985385733042398,-0.7812137481110921]]},{"name":"u","qubits":[2],"real":[[0.6185219163326404,-0.7857675476985532],[0.7857675476985532,0.6185219163326404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954547702088634,0.09523550004288767],[-0.09523550004288767,0.9954547702088634]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999622356921217,0.027479875241182162],[-0.027479875241182162,0.999622356921217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9170527777307765,0.39876584966151124],[-0.39876584966151124,0.9170527777307765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.20660968405116553,0.7176035768552638],[-0.749140439163206,-0.5219932843499773]],"imag":[[-0.4824173503411273,0.45785482964653285],[-0.4041961664297207,0.054194764944596185]]},{"name":"u","qubits":[1],"real":[[0.9310265173695993,0.0],[0.0,0.9310265173695993]],"imag":[[-0.3649515364464647,0.0],[0.0,0.3649515364464647]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8232685253854855,0.0],[0.0,0.8232685253854855]],"imag":[[0.5676521250815576,0.0],[0.0,-0.5676521250815576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.577485183674636,0.0915504226512367],[-0.48261194737861496,-0.8391114700715373]],"imag":[[-0.6234264316535948,0.5191039077721509],[0.21198126143449272,-0.13431900030318072]]},{"name":"u","qubits":[1],"real":[[0.8387110372950518,-0.5445767126121519],[0.5445767126121519,0.8387110372950518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9699666337614129,0.2432380097549583],[-0.2432380097549583,0.9699666337614129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33277560510587983,-0.38507344975593233],[-0.19778656494525734,0.159383944027052]],"imag":[[0.17774874928913523,-0.8422494981094552],[-0.9047354605075003,-0.34195172117393735]]},{"name":"u","qubits":[1],"real":[[0.9772816849825342,0.0],[0.0,0.9772816849825342]],"imag":[[0.21194458756405804,0.0],[0.0,-0.21194458756405804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.553737765708194,0.0],[0.0,0.553737765708194]],"imag":[[-0.8326911112942765,0.0],[0.0,0.8326911112942765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3643642406137275,-0.320641368960791],[-0.09513213129545914,0.7231947746465293]],"imag":[[0.8005361017589233,-0.35152491014657583],[0.4661872236964369,0.5006082979549451]]},{"name":"u","qubits":[2],"real":[[0.9182000223573841,0.0],[0.0,0.9182000223573841]],"imag":[[0.3961170520728683,0.0],[0.0,-0.3961170520728683]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9549676831747912,0.0],[0.0,0.9549676831747912]],"imag":[[0.2967098314713747,0.0],[0.0,-0.2967098314713747]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999998581877737,0.0],[0.0,0.9999998581877737]],"imag":[[-0.000532564017250934,0.0],[0.0,0.000532564017250934]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7421082510135742,0.0],[0.0,0.7421082510135742]],"imag":[[0.6702800487688515,0.0],[0.0,-0.6702800487688515]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10855110445724063,-0.635394745004925],[0.5775550005165799,-0.5207317311935042]],"imag":[[0.7583799143733098,0.09669581798801295],[-0.2819694745438553,-0.5619269533773688]]},{"name":"u","qubits":[1],"real":[[0.9977319632223294,0.0],[0.0,0.9977319632223294]],"imag":[[0.06731217991208104,0.0],[0.0,-0.06731217991208104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8050885313755463,0.0],[0.0,0.8050885313755463]],"imag":[[-0.5931546650306023,0.0],[0.0,0.5931546650306023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12686569509831913,-0.019829467066441828],[0.3082571957769771,0.8062676668251187]],"imag":[[0.9359512126670371,-0.3278829290313598],[-0.11348094186266364,-0.49196750555098284]]},{"name":"u","qubits":[1],"real":[[0.8199142988061177,-0.5724862815939543],[0.5724862815939543,0.8199142988061177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631708313368723,0.26889021860573187],[-0.26889021860573187,0.9631708313368723]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7549213908953238,0.21305965830581877],[-0.22483464527637914,-0.5440313687868341]],"imag":[[-0.6160268536552471,-0.07218165381102208],[-0.007347885936189806,0.8083472401336184]]},{"name":"u","qubits":[1],"real":[[0.9589215494518165,0.0],[0.0,0.9589215494518165]],"imag":[[-0.2836713979183088,0.0],[0.0,0.2836713979183088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46272515239740053,0.0],[0.0,0.46272515239740053]],"imag":[[-0.8865017954515391,0.0],[0.0,0.8865017954515391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4848163186274572,-0.31515374609152047],[-0.29477294210723254,-0.7906548877053303]],"imag":[[-0.747725481652979,0.3264013750029586],[0.34491832929084354,-0.41110230754440075]]},{"name":"u","qubits":[3],"real":[[0.9968711182928146,0.0],[0.0,0.9968711182928146]],"imag":[[0.07904412383999933,0.0],[0.0,-0.07904412383999933]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9879032700267388,0.0],[0.0,0.9879032700267388]],"imag":[[-0.15507136766816842,0.0],[0.0,0.15507136766816842]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9141235844584312,0.0],[0.0,0.9141235844584312]],"imag":[[-0.4054356574561115,0.0],[0.0,0.4054356574561115]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9494479591435133,0.0],[0.0,0.9494479591435133]],"imag":[[-0.31392447002140106,0.0],[0.0,0.31392447002140106]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9072135344188607,0.0],[0.0,0.9072135344188607]],"imag":[[0.42067042083707146,0.0],[0.0,-0.42067042083707146]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998958129627119,0.0],[0.0,0.998958129627119]],"imag":[[0.04563611784418079,0.0],[0.0,-0.04563611784418079]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9088775462420123,0.0],[0.0,0.9088775462420123]],"imag":[[0.4170630718933274,0.0],[0.0,-0.4170630718933274]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9250894705948649,0.0],[0.0,0.9250894705948649]],"imag":[[-0.3797492217167965,0.0],[0.0,0.3797492217167965]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.44682133410555813,-0.5539770319723052],[0.6701733292057338,0.2488317997049285]],"imag":[[0.2405680444186934,-0.6599902722312281],[0.5416137186353371,0.44227256761290473]]},{"name":"u","qubits":[1],"real":[[0.6735428528169946,0.0],[0.0,0.6735428528169946]],"imag":[[0.7391481755501697,0.0],[0.0,-0.7391481755501697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8285133988707467,0.0],[0.0,0.8285133988707467]],"imag":[[0.5599692383440746,0.0],[0.0,-0.5599692383440746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.855112966065539,0.5035133930723735],[-0.1692201330628211,-0.35742985826659124]],"imag":[[-0.0795944925091979,0.0944499604316762],[0.48354015199877765,0.7808952326597499]]},{"name":"u","qubits":[1],"real":[[0.33849649800440235,-0.9409676513242927],[0.9409676513242927,0.33849649800440235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9547587028692277,0.29738160550960396],[-0.29738160550960396,0.9547587028692277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7855867898412502,-0.06676434100653003],[0.01746912315442371,0.30327327235155344]],"imag":[[0.6115139139664569,-0.06668321694630548],[-0.09273056879238824,-0.9482200133011517]]},{"name":"u","qubits":[1],"real":[[0.9824929040614279,0.0],[0.0,0.9824929040614279]],"imag":[[-0.18630000931009627,0.0],[0.0,0.18630000931009627]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7343905671834883,0.0],[0.0,0.7343905671834883]],"imag":[[-0.6787271136708143,0.0],[0.0,0.6787271136708143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32969783075772496,-0.18746618156133554],[0.25857137347390485,-0.5859840138242404]],"imag":[[-0.8381073751516422,-0.39208646862763263],[0.34930819190207035,-0.6839205856182116]]},{"name":"u","qubits":[2],"real":[[0.9973651631817552,0.0],[0.0,0.9973651631817552]],"imag":[[-0.07254468465319092,0.0],[0.0,0.07254468465319092]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6819859699646338,0.0],[0.0,0.6819859699646338]],"imag":[[0.731365255376134,0.0],[0.0,-0.731365255376134]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8641443887463242,0.0],[0.0,0.8641443887463242]],"imag":[[0.5032439521725441,0.0],[0.0,-0.5032439521725441]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9928670965179035,0.0],[0.0,0.9928670965179035]],"imag":[[0.11922637565617807,0.0],[0.0,-0.11922637565617807]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21632714215077706,0.0660414417560394],[0.3111051578887877,-0.19012267278154735]],"imag":[[-0.025601063657652773,0.9737482637105226],[0.9250733667355611,0.10633069258650767]]},{"name":"u","qubits":[1],"real":[[0.9318406031538818,0.0],[0.0,0.9318406031538818]],"imag":[[-0.3628678689465487,0.0],[0.0,0.3628678689465487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38265852059020933,0.0],[0.0,0.38265852059020933]],"imag":[[-0.9238898509128197,0.0],[0.0,0.9238898509128197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6546473162088688,0.007131062168992286],[0.24215089609089438,-0.49402578584634094]],"imag":[[-0.7131004274237254,-0.2507465248831326],[0.06547988478152915,-0.8324745348239063]]},{"name":"u","qubits":[1],"real":[[0.7394828547201179,-0.6731753913914152],[0.6731753913914152,0.7394828547201179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9666864161366292,0.25596361627567277],[-0.25596361627567277,0.9666864161366292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20973226765858524,0.24885387637204015],[-0.36349187588810916,0.4489394816805453]],"imag":[[0.4419451562321814,0.8359238021496392],[-0.7928243884676124,0.19431028537548672]]},{"name":"u","qubits":[1],"real":[[0.9755546918460976,0.0],[0.0,0.9755546918460976]],"imag":[[0.21975678195920495,0.0],[0.0,-0.21975678195920495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7037131557430577,0.0],[0.0,0.7037131557430577]],"imag":[[0.7104841971741152,0.0],[0.0,-0.7104841971741152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31835386498425855,0.5414740411922655],[0.5730968013375379,-0.4954459525677873]],"imag":[[0.6707690216869839,0.3943673400645489],[0.34681377206125075,0.5530041337002165]]},{"name":"u","qubits":[2],"real":[[0.6626146381596218,-0.7489605071674964],[0.7489605071674964,0.6626146381596218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9773855409987461,0.21146513718953408],[-0.21146513718953408,0.9773855409987461]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9944846417492641,-0.10488230224798567],[0.10488230224798567,0.9944846417492641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9502315271286043,0.31154461133333816],[-0.31154461133333816,0.9502315271286043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8594598205416273,0.0572443196790684],[0.36576390556521143,-0.3561812970527755]],"imag":[[-0.15776473980474034,0.48286871053463093],[0.32039954608984667,0.7979321900267629]]},{"name":"u","qubits":[1],"real":[[0.9904766267657443,0.0],[0.0,0.9904766267657443]],"imag":[[0.13768097846381144,0.0],[0.0,-0.13768097846381144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7035487847096927,0.0],[0.0,0.7035487847096927]],"imag":[[0.7106469640640944,0.0],[0.0,-0.7106469640640944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22371337396128488,0.5210632631546184],[-0.5620651812024514,-0.03094664178257514]],"imag":[[0.7891481228050924,0.23598864882599319],[0.10620875041121819,-0.8196613561577267]]},{"name":"u","qubits":[1],"real":[[0.4822403975314905,-0.8760389254985591],[0.8760389254985591,0.4822403975314905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9153397118585498,0.40268251997660265],[-0.40268251997660265,0.9153397118585498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8389409191059053,0.12853478809494456],[0.2356281472754064,0.31518645954626334]],"imag":[[-0.31443519559446304,-0.4251910750128681],[-0.3765474979770415,0.8386589614959595]]},{"name":"u","qubits":[1],"real":[[0.9850453402323025,0.0],[0.0,0.9850453402323025]],"imag":[[-0.17229532113968588,0.0],[0.0,0.17229532113968588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6098418295854895,0.0],[0.0,0.6098418295854895]],"imag":[[0.7925231497488404,0.0],[0.0,-0.7925231497488404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29346859188342234,0.21777718054908118],[-0.018781037924357022,0.05576076823776997]],"imag":[[-0.8132426142972136,0.45286392603196785],[0.5021552633234849,0.8627734933669085]]},{"name":"u","qubits":[2],"real":[[0.9692290669933318,0.0],[0.0,0.9692290669933318]],"imag":[[0.2461605486166205,0.0],[0.0,-0.2461605486166205]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988012497724856,0.0],[0.0,0.988012497724856]],"imag":[[-0.15437391081232438,0.0],[0.0,0.15437391081232438]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9109938169885125,0.0],[0.0,0.9109938169885125]],"imag":[[-0.41242001092175534,0.0],[0.0,0.41242001092175534]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7029157213769153,0.0],[0.0,0.7029157213769153]],"imag":[[-0.7112731462955499,0.0],[0.0,0.7112731462955499]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1990875281920224,0.24836711114249743],[0.6222846128969957,-0.6902089569765167]],"imag":[[-0.746937445223707,-0.5837485650036346],[-0.1233307325556302,-0.3480847406427283]]},{"name":"u","qubits":[1],"real":[[0.980048703829822,0.0],[0.0,0.980048703829822]],"imag":[[0.1987574856992455,0.0],[0.0,-0.1987574856992455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9235695015172286,0.0],[0.0,0.9235695015172286]],"imag":[[-0.3834310575151913,0.0],[0.0,0.3834310575151913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33563576273759255,0.4869952855540557],[-0.04833187616881135,0.6111284281370886]],"imag":[[0.7934552379062785,-0.14357232344281853],[-0.5054121584970511,-0.6072434636223312]]},{"name":"u","qubits":[1],"real":[[0.8343197306771254,-0.5512808603632534],[0.5512808603632534,0.8343197306771254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9139400856903753,0.40584913424605135],[-0.40584913424605135,0.9139400856903753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4349189395265964,0.7061315604863504],[-0.6613660145741453,-0.24793535240162637]],"imag":[[-0.5572571509320813,0.04108774831056703],[0.2508086492576203,0.6619804205966828]]},{"name":"u","qubits":[1],"real":[[0.7271214796439575,0.0],[0.0,0.7271214796439575]],"imag":[[0.6865088155591172,0.0],[0.0,-0.6865088155591172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.775967734519868,0.0],[0.0,0.775967734519868]],"imag":[[-0.6307726016434952,0.0],[0.0,0.6307726016434952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8943623355617432,-0.4363217656443705],[-0.08892259478047677,0.3893383149756863]],"imag":[[0.05143132772592131,-0.08422676582816312],[0.4353890253490552,-0.8068115301822355]]},{"name":"u","qubits":[3],"real":[[0.6824820960354739,-0.730902311250297],[0.730902311250297,0.6824820960354739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997024174977015,0.0770895227083585],[-0.0770895227083585,0.997024174977015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999911512095209,-0.004206839984748691],[0.004206839984748691,0.9999911512095209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9650536250039529,0.262052477314621],[-0.262052477314621,0.9650536250039529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9991560659246875,0.0410750036628292],[-0.0410750036628292,0.9991560659246875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999752537069273,0.00703505321702382],[-0.00703505321702382,0.9999752537069273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999972620570172,-0.00234005950120085],[0.00234005950120085,0.9999972620570172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.928753549159571,0.3706977811148866],[-0.3706977811148866,0.928753549159571]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7346922324418914,0.08119331117969471],[0.0666580356922817,-0.7349129127608994]],"imag":[[0.0821599113106911,0.6684943670537893],[0.6700998275187179,0.0801619491674283]]},{"name":"u","qubits":[1],"real":[[0.6993450539595063,0.0],[0.0,0.6993450539595063]],"imag":[[0.7147842300319553,0.0],[0.0,-0.7147842300319553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8375104895867311,0.0],[0.0,0.8375104895867311]],"imag":[[-0.5464212476031601,0.0],[0.0,0.5464212476031601]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9785165931251318,-0.18534704176090577],[0.11718309403638534,-0.859578085955642]],"imag":[[-0.02136903767384399,0.08772180640046336],[0.16827585590255958,-0.4680564847720363]]},{"name":"u","qubits":[1],"real":[[0.7979337490210031,-0.602745163542012],[0.602745163542012,0.7979337490210031]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9522242028935319,0.3053998484344382],[-0.3053998484344382,0.9522242028935319]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8462638240127289,-0.1985431546923722],[-0.3831089757429863,-0.056536426567471994]],"imag":[[-0.18831029542934916,-0.4571185716282647],[-0.3187542713562037,0.8651166740205143]]},{"name":"u","qubits":[1],"real":[[0.988227333432676,0.0],[0.0,0.988227333432676]],"imag":[[0.15299260588846347,0.0],[0.0,-0.15299260588846347]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.986074055102923,0.0],[0.0,0.986074055102923]],"imag":[[-0.16630681841968337,0.0],[0.0,0.16630681841968337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30170306436350924,0.020371180863349977],[-0.03076689587148337,-0.4594919708985154]],"imag":[[0.9510433561809276,-0.06384990687556424],[0.05954152950856103,0.8856496672285337]]},{"name":"u","qubits":[2],"real":[[0.9167768816550856,0.0],[0.0,0.9167768816550856]],"imag":[[0.3993997361826583,0.0],[0.0,-0.3993997361826583]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9961984366426574,0.0],[0.0,0.9961984366426574]],"imag":[[-0.08711300035428328,0.0],[0.0,0.08711300035428328]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9653606042495239,0.0],[0.0,0.9653606042495239]],"imag":[[-0.26091934340518735,0.0],[0.0,0.26091934340518735]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7193016026130656,0.0],[0.0,0.7193016026130656]],"imag":[[0.6946979231855206,0.0],[0.0,-0.6946979231855206]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4530337161159883,-0.7469941190819848],[0.34097365065330576,-0.02763705350539583]],"imag":[[0.43987667970281785,-0.20801140539088647],[-0.6964236701002632,-0.6308464429302725]]},{"name":"u","qubits":[1],"real":[[0.8538938179069091,0.0],[0.0,0.8538938179069091]],"imag":[[0.520447257404977,0.0],[0.0,-0.520447257404977]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7440204331965037,0.0],[0.0,0.7440204331965037]],"imag":[[-0.6681568640567026,0.0],[0.0,0.6681568640567026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8838527333618662,-0.041218524207771015],[-0.08645981845802587,0.9909873557123193]],"imag":[[0.4557116053658846,0.09712008919754536],[-0.060464686022594846,-0.08253958053382265]]},{"name":"u","qubits":[1],"real":[[0.8823007017098479,-0.47068617120360584],[0.47068617120360584,0.8823007017098479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9427754889385725,0.3334282193465867],[-0.3334282193465867,0.9427754889385725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1277970948369627,-0.8602398540091848],[0.327339953913529,0.30255130155976884]],"imag":[[-0.29331639836146695,0.39701484427883227],[-0.8890905170877584,0.10406400396390858]]},{"name":"u","qubits":[1],"real":[[0.9994023823023694,0.0],[0.0,0.9994023823023694]],"imag":[[0.034567010983718754,0.0],[0.0,-0.034567010983718754]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.22784695968758412,0.0],[0.0,0.22784695968758412]],"imag":[[-0.9736969564300406,0.0],[0.0,0.9736969564300406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05821772944530479,0.12561261756923564],[0.5343544679252064,-0.766161275550835]],"imag":[[0.840589497768026,0.5236806875642216],[-0.06697234375994705,0.35068063480321576]]},{"name":"u","qubits":[2],"real":[[0.7935912578387202,-0.6084512433071018],[0.6084512433071018,0.7935912578387202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9893412112467396,0.14561582238491197],[-0.14561582238491197,0.9893412112467396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987540134353347,-0.04990411452787572],[0.04990411452787572,0.9987540134353347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9490472386558215,0.3151338426760288],[-0.3151338426760288,0.9490472386558215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.743195414872191,-0.3958111024262704],[-0.2116716401132318,0.9027763811687533]],"imag":[[-0.5158557637330112,0.1577560697167747],[-0.36979524484254506,0.058663440637817935]]},{"name":"u","qubits":[1],"real":[[0.9657502180146584,0.0],[0.0,0.9657502180146584]],"imag":[[0.2594735370026002,0.0],[0.0,-0.2594735370026002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9216933946149293,0.0],[0.0,0.9216933946149293]],"imag":[[0.3879191749877909,0.0],[0.0,-0.3879191749877909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4220848431033568,0.08683965562845325],[-0.25270284403937004,0.7769271186437094]],"imag":[[0.7287895732258619,0.5321362770851206],[-0.4762892144423328,0.32507554373760983]]},{"name":"u","qubits":[1],"real":[[0.6453436711674206,-0.7638923655097988],[0.7638923655097988,0.6453436711674206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9383957504867434,0.34556246247013234],[-0.34556246247013234,0.9383957504867434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.44819328013925924,0.015093510378648442],[0.7472859804042086,0.521436869986195]],"imag":[[0.4838201734166654,-0.7515404243136417],[-0.08126799446522653,0.40381031089599595]]},{"name":"u","qubits":[1],"real":[[0.9180940315764502,0.0],[0.0,0.9180940315764502]],"imag":[[0.3963626485728696,0.0],[0.0,-0.3963626485728696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6756586080546357,0.0],[0.0,0.6756586080546357]],"imag":[[0.737214653518005,0.0],[0.0,-0.737214653518005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6683594361341119,-0.34018785365447773],[-0.060823638205617904,-0.05952055387763411]],"imag":[[0.629786636843565,0.20232815031458962],[-0.3911073269822437,0.9164021210594924]]},{"name":"u","qubits":[2],"real":[[0.9915112080862102,0.0],[0.0,0.9915112080862102]],"imag":[[-0.13002124533869094,0.0],[0.0,0.13002124533869094]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971374112000243,0.0],[0.0,0.9971374112000243]],"imag":[[0.07561073459049057,0.0],[0.0,-0.07561073459049057]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9422440045447189,0.0],[0.0,0.9422440045447189]],"imag":[[0.33492720985242724,0.0],[0.0,-0.33492720985242724]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6855312697538302,0.0],[0.0,0.6855312697538302]],"imag":[[-0.7280431842890237,0.0],[0.0,0.7280431842890237]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9626341514126081,-0.10974132288802253],[0.1381841148901432,-0.9752152623036662]],"imag":[[0.1562261024736288,0.19205659970647795],[0.17272534797201924,-0.00512803373273282]]},{"name":"u","qubits":[1],"real":[[0.9996410032557371,0.0],[0.0,0.9996410032557371]],"imag":[[-0.026792995537330472,0.0],[0.0,0.026792995537330472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.337332990919349,0.0],[0.0,0.337332990919349]],"imag":[[-0.9413853903887645,0.0],[0.0,0.9413853903887645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04877655675287751,-0.3397629302681209],[-0.22632545708915963,0.3870689082857356]],"imag":[[-0.9092678443002747,0.23540175455693774],[-0.3458751542193336,-0.8242116387224971]]},{"name":"u","qubits":[1],"real":[[0.697109093286356,-0.7169650703189624],[0.7169650703189624,0.697109093286356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9757184750209583,0.21902843994051457],[-0.21902843994051457,0.9757184750209583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6855585297497487,0.23579442522310146],[0.12703065605518707,-0.8726972729393703]],"imag":[[0.5483349795077087,0.4168203948577261],[0.46173744158107033,0.09519042634920062]]},{"name":"u","qubits":[1],"real":[[0.7282897888676306,0.0],[0.0,0.7282897888676306]],"imag":[[0.6852692780441437,0.0],[0.0,-0.6852692780441437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8480311922929621,0.0],[0.0,0.8480311922929621]],"imag":[[-0.5299463151095375,0.0],[0.0,0.5299463151095375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.931375098563449,-0.3575778171823839],[-0.3593279362355537,0.9131853927505255]],"imag":[[0.05674383282043637,-0.03819251067753297],[-0.014282767710416977,0.1917599417352246]]},{"name":"u","qubits":[3],"real":[[0.9879702617101601,0.0],[0.0,0.9879702617101601]],"imag":[[-0.15464398461096973,0.0],[0.0,0.15464398461096973]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.910754941141958,0.0],[0.0,0.910754941141958]],"imag":[[0.41294725714733677,0.0],[0.0,-0.41294725714733677]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9376218427268599,0.0],[0.0,0.9376218427268599]],"imag":[[-0.3476568423625336,0.0],[0.0,0.3476568423625336]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996556591716276,0.0],[0.0,0.9996556591716276]],"imag":[[0.026240485630771318,0.0],[0.0,-0.026240485630771318]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9002620763314181,0.0],[0.0,0.9002620763314181]],"imag":[[0.4353483592704168,0.0],[0.0,-0.4353483592704168]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9722859574624533,0.0],[0.0,0.9722859574624533]],"imag":[[0.23379481799501145,0.0],[0.0,-0.23379481799501145]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9208919930674334,0.0],[0.0,0.9208919930674334]],"imag":[[-0.3898178255343003,0.0],[0.0,0.3898178255343003]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9412592039257442,0.0],[0.0,0.9412592039257442]],"imag":[[0.3376849286318154,0.0],[0.0,-0.3376849286318154]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.21821864691377432,-0.8079511668113426],[-0.8767106598090373,0.2700923821324335]],"imag":[[0.30643663225321066,0.45353293662161037],[-0.2997592893133333,0.26186426362066917]]},{"name":"u","qubits":[1],"real":[[0.9393342944037688,0.0],[0.0,0.9393342944037688]],"imag":[[-0.34300303695007395,0.0],[0.0,0.34300303695007395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8461719990212104,0.0],[0.0,0.8461719990212104]],"imag":[[-0.5329098873847703,0.0],[0.0,0.5329098873847703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5716531557987934,-0.45476347701468645],[0.4611039315863432,-0.653843222178642]],"imag":[[-0.6783820151187201,-0.07874446648659361],[-0.019841252590560906,0.5995652840035901]]},{"name":"u","qubits":[1],"real":[[0.6866643306601146,-0.7269746192262126],[0.7269746192262126,0.6866643306601146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.978809062993944,0.20477504291518872],[-0.20477504291518872,0.978809062993944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06336382344766385,0.7438762039618384],[0.6351584893104176,-0.050744438504862766]],"imag":[[0.5176392818183048,-0.4179507063949622],[0.5697440594281179,0.5190283250113653]]},{"name":"u","qubits":[1],"real":[[0.95597632762813,0.0],[0.0,0.95597632762813]],"imag":[[-0.293443795324819,0.0],[0.0,0.293443795324819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9495214057953822,0.0],[0.0,0.9495214057953822]],"imag":[[0.3137022472606167,0.0],[0.0,-0.3137022472606167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.513794503424545,0.37863320772907494],[0.3560925428466916,0.4024753689875109]],"imag":[[-0.7580591489189863,0.1341582237350296],[-0.18590222139588367,-0.8225886228045096]]},{"name":"u","qubits":[2],"real":[[0.7964366473593798,0.0],[0.0,0.7964366473593798]],"imag":[[0.6047219747478595,0.0],[0.0,-0.6047219747478595]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9337160793156281,0.0],[0.0,0.9337160793156281]],"imag":[[-0.35801436176144075,0.0],[0.0,0.35801436176144075]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8716875767319977,0.0],[0.0,0.8716875767319977]],"imag":[[-0.4900620048229588,0.0],[0.0,0.4900620048229588]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9902195063519363,0.0],[0.0,0.9902195063519363]],"imag":[[-0.13951820397398904,0.0],[0.0,0.13951820397398904]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7342941384657524,-0.45512466097028553],[-0.6386518968929654,-0.2305688613809254]],"imag":[[0.06481891721258885,0.49947189026301375],[0.22075864825923078,0.7001623911459952]]},{"name":"u","qubits":[1],"real":[[0.7863028224467945,0.0],[0.0,0.7863028224467945]],"imag":[[0.617841299535896,0.0],[0.0,-0.617841299535896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9398865146427274,0.0],[0.0,0.9398865146427274]],"imag":[[-0.34148695376653293,0.0],[0.0,0.34148695376653293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8976645268284782,-0.3726559637010669],[0.3152713846635766,-0.7660925203938014]],"imag":[[0.21853937997429107,0.08698545506166773],[-0.21689373132151013,0.5163945328161565]]},{"name":"u","qubits":[1],"real":[[0.7891689315323505,-0.6141761941854214],[0.6141761941854214,0.7891689315323505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8509734249866042,0.5252087489432828],[-0.5252087489432828,0.8509734249866042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5024129027284034,-0.45683852155327903],[-0.6483651955317083,0.19014876651040197]],"imag":[[-0.5222538864264078,0.51587858892335],[-0.23335536528578613,-0.6992934243291865]]},{"name":"u","qubits":[1],"real":[[0.9999999951630515,0.0],[0.0,0.9999999951630515]],"imag":[[9.835597051445544e-05,0.0],[0.0,-9.835597051445544e-05]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8525492674550248,0.0],[0.0,0.8525492674550248]],"imag":[[0.5226468660213134,0.0],[0.0,-0.5226468660213134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00014742402220724315,-0.6611215448828529],[-0.6512333760643796,-0.17417353720627193]],"imag":[[0.7494411335521589,-0.03544387814451003],[-0.11930237007705792,0.7289208553271355]]},{"name":"u","qubits":[2],"real":[[0.6368392743043221,-0.7709965879973428],[0.7709965879973428,0.6368392743043221]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9813700294549857,0.19212721121049042],[-0.19212721121049042,0.9813700294549857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999998607681298,-0.0016687227047897997],[0.0016687227047897997,0.999998607681298]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9512608152089443,0.308387518307753],[-0.308387518307753,0.9512608152089443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7707382781115537,-0.40520405169277723],[0.16683190671283377,0.03589473548339402]],"imag":[[-0.4858085965463768,0.07590909475836465],[0.37698757151640633,0.9103620454463704]]},{"name":"u","qubits":[1],"real":[[0.999069661604374,0.0],[0.0,0.999069661604374]],"imag":[[0.04312552911816296,0.0],[0.0,-0.04312552911816296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.20527623198045353,0.0],[0.0,0.20527623198045353]],"imag":[[-0.9787040761046758,0.0],[0.0,0.9787040761046758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07716603434755931,0.2696893708453013],[-0.35267702077432045,-0.891769158297584]],"imag":[[0.892169875890276,-0.354042312372499],[0.2714723461326222,0.08166671667342862]]},{"name":"u","qubits":[1],"real":[[0.7123006083209548,-0.7018745211115716],[0.7018745211115716,0.7123006083209548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9130151958324697,0.4079255473477936],[-0.4079255473477936,0.9130151958324697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6597958228639311,-0.5621259127326219],[0.029726830979820214,-0.22808733102227605]],"imag":[[0.252950243142552,0.4297675009350381],[0.7069667334078232,-0.6687978190766644]]},{"name":"u","qubits":[1],"real":[[0.8470894568331392,0.0],[0.0,0.8470894568331392]],"imag":[[0.5314503289321939,0.0],[0.0,-0.5314503289321939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947091753045804,0.0],[0.0,0.947091753045804]],"imag":[[-0.3209629438309442,0.0],[0.0,0.3209629438309442]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6697361597955522,0.6149504238265949],[0.0977258769511953,-0.48254245776398624]],"imag":[[0.3236621650091625,0.261786660163155],[0.6611701234765587,0.566088771528992]]},{"name":"u","qubits":[2],"real":[[0.9997999018311522,0.0],[0.0,0.9997999018311522]],"imag":[[0.020003907078827477,0.0],[0.0,-0.020003907078827477]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9923792695484851,0.0],[0.0,0.9923792695484851]],"imag":[[0.12322088041567923,0.0],[0.0,-0.12322088041567923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9040322504417979,0.0],[0.0,0.9040322504417979]],"imag":[[0.42746425600409965,0.0],[0.0,-0.42746425600409965]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7451876065755162,0.0],[0.0,0.7451876065755162]],"imag":[[0.6668548800198238,0.0],[0.0,-0.6668548800198238]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6791378402502272,-0.5070637675369398],[-0.603258130047301,0.5215576740174068]],"imag":[[-0.2880656303227387,-0.44573122194688575],[-0.3031000084111739,0.5217160205576711]]},{"name":"u","qubits":[1],"real":[[0.8528295327743308,0.0],[0.0,0.8528295327743308]],"imag":[[-0.5221894177670748,0.0],[0.0,0.5221894177670748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7712133155945713,0.0],[0.0,0.7712133155945713]],"imag":[[-0.6365767996476374,0.0],[0.0,0.6365767996476374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8292903243166698,-0.22146497048267114],[-0.06322818890354713,0.5415022822434417]],"imag":[[-0.4233022061365381,-0.28990699736950454],[0.35929792151175843,-0.757418297937442]]},{"name":"u","qubits":[1],"real":[[0.6962448947208294,-0.7178043233188145],[0.7178043233188145,0.6962448947208294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9583906120945629,0.28546004037169387],[-0.28546004037169387,0.9583906120945629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8452123785258203,0.32750892260780384],[-0.5317701403163257,-0.5865175849931141]],"imag":[[-0.04691571080706565,0.41970567887326543],[0.02520851312846605,-0.6103950943672891]]},{"name":"u","qubits":[1],"real":[[0.9670549428061604,0.0],[0.0,0.9670549428061604]],"imag":[[-0.2545677465708761,0.0],[0.0,0.2545677465708761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5546848633418425,0.0],[0.0,0.5546848633418425]],"imag":[[-0.8320605160560387,0.0],[0.0,0.8320605160560387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3590585568241238,-0.5246886381769927],[0.6430138260495202,-0.12106009928440337]],"imag":[[-0.6347386044384249,0.43918753371983493],[0.23391681494945077,0.7191387874077659]]},{"name":"u","qubits":[4],"real":[[0.9999886019011278,0.0],[0.0,0.9999886019011278]],"imag":[[-0.0047745227853348135,0.0],[0.0,0.0047745227853348135]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9954408948875765,0.0],[0.0,0.9954408948875765]],"imag":[[0.09538042139465006,0.0],[0.0,-0.09538042139465006]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9992292410590482,0.0],[0.0,0.9992292410590482]],"imag":[[0.03925460243791282,0.0],[0.0,-0.03925460243791282]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9682563925138652,0.0],[0.0,0.9682563925138652]],"imag":[[-0.24995911336863827,0.0],[0.0,0.24995911336863827]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.8921909882173379,0.0],[0.0,0.8921909882173379]],"imag":[[0.4516583227881117,0.0],[0.0,-0.4516583227881117]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9913218556829517,0.0],[0.0,0.9913218556829517]],"imag":[[0.1314571353913853,0.0],[0.0,-0.1314571353913853]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9956731586633203,0.0],[0.0,0.9956731586633203]],"imag":[[0.09292449148317439,0.0],[0.0,-0.09292449148317439]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9610920403045377,0.0],[0.0,0.9610920403045377]],"imag":[[-0.27622832958127397,0.0],[0.0,0.27622832958127397]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9902685801721618,0.0],[0.0,0.9902685801721618]],"imag":[[-0.13916946189380322,0.0],[0.0,0.13916946189380322]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99584704342024,0.0],[0.0,0.99584704342024]],"imag":[[-0.09104211174597497,0.0],[0.0,0.09104211174597497]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9916102453046446,0.0],[0.0,0.9916102453046446]],"imag":[[-0.12926376679821247,0.0],[0.0,0.12926376679821247]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9447805756179692,0.0],[0.0,0.9447805756179692]],"imag":[[0.3277036220962147,0.0],[0.0,-0.3277036220962147]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9435039577400833,0.0],[0.0,0.9435039577400833]],"imag":[[-0.33136125562412844,0.0],[0.0,0.33136125562412844]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9991376287932731,0.0],[0.0,0.9991376287932731]],"imag":[[-0.04152106368285506,0.0],[0.0,0.04152106368285506]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9998835307372627,0.0],[0.0,0.9998835307372627]],"imag":[[0.015261879320239882,0.0],[0.0,-0.015261879320239882]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9261771840421014,0.0],[0.0,0.9261771840421014]],"imag":[[-0.37708861526151066,0.0],[0.0,0.37708861526151066]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.24923494432609358,-0.10968968664638963],[0.5042141661383616,-0.6997150867873339]],"imag":[[-0.7453940844391906,-0.6084716707072294],[-0.35782352644177423,0.3579513876385508]]},{"name":"u","qubits":[1],"real":[[0.9333312201456019,0.0],[0.0,0.9333312201456019]],"imag":[[0.359016480821594,0.0],[0.0,-0.359016480821594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5414110931501819,0.0],[0.0,0.5414110931501819]],"imag":[[-0.8407580081176301,0.0],[0.0,0.8407580081176301]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6021957792640042,0.4341762143647122],[0.2241140672772448,-0.1386605229786076]],"imag":[[0.6669401602665286,-0.06357736185312707],[0.3772584669808307,0.8878187840471856]]},{"name":"u","qubits":[1],"real":[[0.6140604742555538,-0.789258977748777],[0.789258977748777,0.6140604742555538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9731274158967744,0.23026730647242621],[-0.23026730647242621,0.9731274158967744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6033066623726677,-0.374719827706191],[-0.42868311541189236,-0.07645732435561364]],"imag":[[-0.33353553801179625,0.6199678755740293],[0.5839571067986817,0.6851125174250191]]},{"name":"u","qubits":[1],"real":[[0.9821827457973191,0.0],[0.0,0.9821827457973191]],"imag":[[-0.18792832106427895,0.0],[0.0,0.18792832106427895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.706877129976707,0.0],[0.0,0.706877129976707]],"imag":[[0.7073363578354315,0.0],[0.0,-0.7073363578354315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2927358687760675,0.2770688485695714],[0.6091924922358262,0.7883835237729644]],"imag":[[-0.736967166285323,0.5426029488508458],[-0.008343521606891145,-0.08524266827136143]]},{"name":"u","qubits":[2],"real":[[0.8860589930783691,0.0],[0.0,0.8860589930783691]],"imag":[[-0.4635724978737917,0.0],[0.0,0.4635724978737917]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8878670980656136,0.0],[0.0,0.8878670980656136]],"imag":[[0.4601000067078311,0.0],[0.0,-0.4601000067078311]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9719586815934016,0.0],[0.0,0.9719586815934016]],"imag":[[0.2351516984314947,0.0],[0.0,-0.2351516984314947]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7216033309734251,0.0],[0.0,0.7216033309734251]],"imag":[[0.6923067475679098,0.0],[0.0,-0.6923067475679098]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19765065425825368,0.8052764731795331],[-0.09393799777509725,0.5064701927554978]],"imag":[[-0.5553668583090651,0.06349545894578705],[0.8022951602354396,0.3016389767371013]]},{"name":"u","qubits":[1],"real":[[0.9999999992190463,0.0],[0.0,0.9999999992190463]],"imag":[[-3.952097534091579e-05,0.0],[0.0,3.952097534091579e-05]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47693644343936714,0.0],[0.0,0.47693644343936714]],"imag":[[-0.87893778444177,0.0],[0.0,0.87893778444177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-5.7750860299909945e-05,0.20754723661140692],[-0.640932168858245,-0.7299573175904086]],"imag":[[-0.7306355633494582,0.6504581576157122],[-0.23532451031825027,-0.03147450178092215]]},{"name":"u","qubits":[1],"real":[[0.9432232280622854,-0.3321595129508742],[0.3321595129508742,0.9432232280622854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.984876966119094,0.17325519215321933],[-0.17325519215321933,0.984876966119094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08321206851183213,-0.16389025769473423],[-0.7131795717668626,0.06963834805784966]],"imag":[[-0.026958952153954413,-0.9825929726929133],[-0.6955025988212963,-0.05292951848478104]]},{"name":"u","qubits":[1],"real":[[0.6675260779673795,0.0],[0.0,0.6675260779673795]],"imag":[[0.7445864189155533,0.0],[0.0,-0.7445864189155533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.956003257583844,0.0],[0.0,0.956003257583844]],"imag":[[-0.29335604900713824,0.0],[0.0,0.29335604900713824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8868176734168045,0.3505771496107084],[-0.1044894405726658,-0.7625053571769388]],"imag":[[-0.09707808915649593,-0.28500161559570214],[-0.43955911494375893,-0.4630932104394744]]},{"name":"u","qubits":[2],"real":[[0.6936501223879799,-0.720312090493517],[0.720312090493517,0.6936501223879799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.980678661802638,0.19562556654227795],[-0.19562556654227795,0.980678661802638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998032993565881,-0.019833370759424193],[0.019833370759424193,0.9998032993565881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8951685863639545,0.44572772180688885],[-0.44572772180688885,0.8951685863639545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06835181113276324,0.8204616695650896],[0.9062077877898391,0.13129374957990395]],"imag":[[0.2964417252700085,-0.48403820325288116],[0.293662695592848,0.27442962283149686]]},{"name":"u","qubits":[1],"real":[[0.9149133908366665,0.0],[0.0,0.9149133908366665]],"imag":[[-0.4036502040972521,0.0],[0.0,0.4036502040972521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7037877140123229,0.0],[0.0,0.7037877140123229]],"imag":[[0.7104103417077406,0.0],[0.0,-0.7104103417077406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7298260047756002,0.02936350768865143],[0.15007701640783316,0.6459366196235409]],"imag":[[-0.6661158708654547,0.1509351971895913],[0.03347444518681787,0.7477447653410022]]},{"name":"u","qubits":[1],"real":[[0.7944187399923117,-0.6073704516594693],[0.6073704516594693,0.7944187399923117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9076604663455465,0.41970522731243776],[-0.41970522731243776,0.9076604663455465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05479439320750489,-0.9242302266740386],[0.3021298367435306,-0.09741778895008432]],"imag":[[-0.10126408352896357,-0.364062697844911],[0.9462878640294339,-0.06137275076136305]]},{"name":"u","qubits":[1],"real":[[0.8898556497737181,0.0],[0.0,0.8898556497737181]],"imag":[[-0.4562421753474725,0.0],[0.0,0.4562421753474725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7482211707794301,0.0],[0.0,0.7482211707794301]],"imag":[[0.6634493798304878,0.0],[0.0,-0.6634493798304878]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7409019888313952,-0.3896561864614902],[-0.3746146427381462,0.9078529902588782]],"imag":[[-0.5325926459103207,-0.12480934588489281],[-0.16453931418994547,0.0916167648964257]]},{"name":"u","qubits":[2],"real":[[0.9974252230189055,0.0],[0.0,0.9974252230189055]],"imag":[[-0.07171418608397293,0.0],[0.0,0.07171418608397293]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6244477133277734,0.0],[0.0,0.6244477133277734]],"imag":[[0.7810666126008171,0.0],[0.0,-0.7810666126008171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8708550125182823,0.0],[0.0,0.8708550125182823]],"imag":[[-0.49153997515134246,0.0],[0.0,0.49153997515134246]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973316959030659,0.0],[0.0,0.9973316959030659]],"imag":[[-0.07300334476662344,0.0],[0.0,0.07300334476662344]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4420023694349653,0.29641048599818165],[-0.00742957476896031,0.9334358475557185]],"imag":[[0.8243286566038039,0.19302071159843612],[-0.3536396085485864,0.059844357982124376]]},{"name":"u","qubits":[1],"real":[[0.9418974286237994,0.0],[0.0,0.9418974286237994]],"imag":[[-0.33590063106799123,0.0],[0.0,0.33590063106799123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8632109459577609,0.0],[0.0,0.8632109459577609]],"imag":[[0.5048434042143242,0.0],[0.0,-0.5048434042143242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5879733770695648,0.2778525613664322],[-0.2270107576022911,-0.7129228313578425]],"imag":[[-0.71952483532979,-0.24365810748498226],[-0.2916117884000644,0.5959611709899119]]},{"name":"u","qubits":[1],"real":[[0.623297835426966,-0.7819845320414329],[0.7819845320414329,0.623297835426966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9163880060651608,0.40029117194851904],[-0.40029117194851904,0.9163880060651608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03762955475297264,-0.4752910913088673],[0.38799616666036474,-0.4662381139092547]],"imag":[[-0.877536836244369,0.051102799979478274],[0.2792348336081637,0.7443849162194408]]},{"name":"u","qubits":[1],"real":[[0.6033052995595234,0.0],[0.0,0.6033052995595234]],"imag":[[-0.7975103231453458,0.0],[0.0,0.7975103231453458]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.941274864896584,0.0],[0.0,0.941274864896584]],"imag":[[-0.33764127223122126,0.0],[0.0,0.33764127223122126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8271509876912997,0.42847204388280097],[-0.5034577671286847,-0.8524734688021107]],"imag":[[0.23384214160196676,-0.2784794498400343],[-0.08757495698036158,0.11022653317683176]]},{"name":"u","qubits":[3],"real":[[0.999942742050071,0.0],[0.0,0.999942742050071]],"imag":[[0.01070105702185752,0.0],[0.0,-0.01070105702185752]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989674703659828,0.0],[0.0,0.9989674703659828]],"imag":[[0.04543119138421776,0.0],[0.0,-0.04543119138421776]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.984827112181849,0.0],[0.0,0.984827112181849]],"imag":[[0.17353835054984154,0.0],[0.0,-0.17353835054984154]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9978304038059419,0.0],[0.0,0.9978304038059419]],"imag":[[-0.06583680764185712,0.0],[0.0,0.06583680764185712]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9223769417832932,0.0],[0.0,0.9223769417832932]],"imag":[[-0.38629105253228346,0.0],[0.0,0.38629105253228346]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991555977032742,0.0],[0.0,0.9991555977032742]],"imag":[[0.04108639164264615,0.0],[0.0,-0.04108639164264615]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9963243892116296,0.0],[0.0,0.9963243892116296]],"imag":[[0.08566044280806166,0.0],[0.0,-0.08566044280806166]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7189528442122842,0.0],[0.0,0.7189528442122842]],"imag":[[-0.6950588520399312,0.0],[0.0,0.6950588520399312]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.25389071364101,-0.7588818128658429],[-0.6010115988409263,0.28946038700041904]],"imag":[[-0.1801528295148742,0.5719990014380236],[-0.7361178720852504,-0.11457844829165849]]},{"name":"u","qubits":[1],"real":[[0.816110531491993,0.0],[0.0,0.816110531491993]],"imag":[[-0.5778958387009346,0.0],[0.0,0.5778958387009346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6968129209928811,0.0],[0.0,0.6968129209928811]],"imag":[[-0.71725292131672,0.0],[0.0,0.71725292131672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9331529308116027,-0.13775978813857495],[0.06443966502088284,-0.4351475515055698]],"imag":[[-0.3285167989083543,-0.04821370473983244],[-0.13095743630936432,0.8884504982642436]]},{"name":"u","qubits":[1],"real":[[0.6671515728530695,-0.7449219951375281],[0.7449219951375281,0.6671515728530695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9847344469373922,0.17406340515716753],[-0.17406340515716753,0.9847344469373922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20549525873444502,0.7938970635598792],[-0.9513312001065156,-0.06720322544287097]],"imag":[[-0.22163353555980594,-0.5276151315342696],[-0.06015997221425427,0.2946751634209283]]},{"name":"u","qubits":[1],"real":[[0.9477532137382848,0.0],[0.0,0.9477532137382848]],"imag":[[0.3190044605467972,0.0],[0.0,-0.3190044605467972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6395402278111453,0.0],[0.0,0.6395402278111453]],"imag":[[-0.7687576321645648,0.0],[0.0,0.7687576321645648]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5385320280758563,0.22408366753361425],[-0.2307392876042191,-0.5264671523696431]],"imag":[[0.7093493921431873,0.39571859262268744],[0.39187507672534283,-0.7183492485366729]]},{"name":"u","qubits":[2],"real":[[0.9982260437817174,0.0],[0.0,0.9982260437817174]],"imag":[[-0.05953793341980225,0.0],[0.0,0.05953793341980225]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5892331351527057,0.0],[0.0,0.5892331351527057]],"imag":[[-0.8079630637833102,0.0],[0.0,0.8079630637833102]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9385574686826939,0.0],[0.0,0.9385574686826939]],"imag":[[0.34512298964272753,0.0],[0.0,-0.34512298964272753]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996741005330908,0.0],[0.0,0.9996741005330908]],"imag":[[-0.025528273019456295,0.0],[0.0,0.025528273019456295]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.030328843448404547,0.773787119855803],[-0.7970143036279247,0.06785468866706397]],"imag":[[0.5255399907937058,0.35233701547934954],[0.2960676935164132,-0.5220228557201896]]},{"name":"u","qubits":[1],"real":[[0.6575208631316504,0.0],[0.0,0.6575208631316504]],"imag":[[0.7534363374211583,0.0],[0.0,-0.7534363374211583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8284027455433357,0.0],[0.0,0.8284027455433357]],"imag":[[0.5601329227748207,0.0],[0.0,-0.5601329227748207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9709524691439744,-0.19372563354455144],[0.19908086845322162,-0.9775013290006009]],"imag":[[-0.13262164004785237,-0.04618638502848507],[-0.005441605475260826,-0.06948631914141101]]},{"name":"u","qubits":[1],"real":[[0.7330752065099777,-0.6801475881015483],[0.6801475881015483,0.7330752065099777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9645527330346203,0.26389017639056694],[-0.26389017639056694,0.9645527330346203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3943318385462271,-0.8580728270802359],[-0.8654367656888016,-0.37947612614549137]],"imag":[[0.2833314778499626,0.1671427479570673],[-0.12347015575520597,0.3029392594522915]]},{"name":"u","qubits":[1],"real":[[0.6599855717987165,0.0],[0.0,0.6599855717987165]],"imag":[[-0.7512782740220305,0.0],[0.0,0.7512782740220305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9367584931788399,0.0],[0.0,0.9367584931788399]],"imag":[[0.3499764641476758,0.0],[0.0,-0.3499764641476758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9427601977217577,-0.2578001891524215],[0.30766991405716043,-0.8982995592778067]],"imag":[[0.12248425076699859,0.17245254529480014],[0.03924336746176243,0.3112187074962217]]},{"name":"u","qubits":[2],"real":[[0.6938159538911534,-0.7201523603558548],[0.7201523603558548,0.6938159538911534]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9738583395342287,0.227156189701348],[-0.227156189701348,0.9738583395342287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986991453992167,0.05099036162721512],[-0.05099036162721512,0.9986991453992167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9218291783109996,0.3875963957707389],[-0.3875963957707389,0.9218291783109996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17541997409536456,-0.11849132000110305],[-0.2769154764081636,0.24614897544571582]],"imag":[[-0.21212559704438877,-0.9540389776373603],[-0.9206239094725829,0.12320762200481447]]},{"name":"u","qubits":[1],"real":[[0.9878779391793304,0.0],[0.0,0.9878779391793304]],"imag":[[0.1552326553364306,0.0],[0.0,-0.1552326553364306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8561384041542062,0.0],[0.0,0.8561384041542062]],"imag":[[-0.516746584828859,0.0],[0.0,0.516746584828859]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23720260704358753,0.3630533891569674],[-0.416151837893886,-0.15774239769221776]],"imag":[[0.7361246574341248,0.5196610900874314],[0.4781977203487682,-0.7571406236896103]]},{"name":"u","qubits":[1],"real":[[0.5006903057151221,-0.8656264885982277],[0.8656264885982277,0.5006903057151221]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9285148384656258,0.37129529319552756],[-0.37129529319552756,0.9285148384656258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3890169482442979,-0.17987477639741042],[0.1747737284410584,0.32082525285945085]],"imag":[[0.10262442064392321,0.8976519966457909],[-0.8986591045068223,0.2427696745095581]]},{"name":"u","qubits":[1],"real":[[0.955575516039468,0.0],[0.0,0.955575516039468]],"imag":[[-0.29474638784199625,0.0],[0.0,0.29474638784199625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8020120242560762,0.0],[0.0,0.8020120242560762]],"imag":[[0.5973078879009309,0.0],[0.0,-0.5973078879009309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41683231637492035,-0.46144709300396236],[0.5352564586582021,-0.5111928614150167]],"imag":[[-0.6114048763452264,-0.48938888173413764],[-0.4073517161759329,0.5350205241217671]]},{"name":"u","qubits":[2],"real":[[0.9968865994506916,0.0],[0.0,0.9968865994506916]],"imag":[[-0.07884863876844302,0.0],[0.0,0.07884863876844302]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9306783137245578,0.0],[0.0,0.9306783137245578]],"imag":[[0.36583859332062485,0.0],[0.0,-0.36583859332062485]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995409440720812,0.0],[0.0,0.9995409440720812]],"imag":[[0.030296883065634668,0.0],[0.0,-0.030296883065634668]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7801020050761057,0.0],[0.0,0.7801020050761057]],"imag":[[0.6256523488937283,0.0],[0.0,-0.6256523488937283]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6010136240503062,-0.06490282619282334],[-0.6236883537910705,0.612248142637915]],"imag":[[-0.4947831838580251,-0.6243074946125643],[0.07060497165651675,0.4808118001455354]]},{"name":"u","qubits":[1],"real":[[0.7985181848443391,0.0],[0.0,0.7985181848443391]],"imag":[[0.6019706873867713,0.0],[0.0,-0.6019706873867713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8055971927219593,0.0],[0.0,0.8055971927219593]],"imag":[[-0.5924636386129518,0.0],[0.0,0.5924636386129518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7343914280946471,0.15421056129837113],[0.0823001821915274,-0.7607883068762997]],"imag":[[0.21027354157134664,0.6266365540248903],[0.6400632375534384,0.06889763467743462]]},{"name":"u","qubits":[1],"real":[[0.7777503742213742,-0.6285732697136527],[0.6285732697136527,0.7777503742213742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9091796423316543,0.416404104170078],[-0.416404104170078,0.9091796423316543]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.01103649656377313,-0.018099473586685413],[0.3945416395600666,0.5888928606997512]],"imag":[[-0.8356774588924583,0.5488112512499418],[0.3819139629496362,0.5930293569244451]]},{"name":"u","qubits":[1],"real":[[0.9641050811155628,0.0],[0.0,0.9641050811155628]],"imag":[[-0.2655209832897467,0.0],[0.0,0.2655209832897467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8395646447464389,0.0],[0.0,0.8395646447464389]],"imag":[[0.5432597972349748,0.0],[0.0,-0.5432597972349748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49796570425705244,-0.05346046881339522],[-0.22674736789364738,-0.8296233138524903]],"imag":[[-0.8354836854551705,0.22613966258990364],[0.050821254169160474,-0.5076691721883341]]},{"name":"u","qubits":[3],"real":[[0.7628724674355739,-0.6465489915147646],[0.6465489915147646,0.7628724674355739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.995642073173487,0.09325696824795904],[-0.09325696824795904,0.995642073173487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997261798885558,0.023400112081676243],[-0.023400112081676243,0.9997261798885558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.986691772967428,0.1626017993700973],[-0.1626017993700973,0.986691772967428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996477705871286,-0.026539305947661258],[0.026539305947661258,0.9996477705871286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998919615363792,0.014699158306926698],[-0.014699158306926698,0.9998919615363792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998866566934347,-0.015055688839287214],[0.015055688839287214,0.9998866566934347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9226195738959814,0.38571118970545537],[-0.38571118970545537,0.9226195738959814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8147134819816871,-0.4232674961361915],[-0.2517427568742568,0.14354784014386227]],"imag":[[0.24928480321797275,0.30812928435390696],[0.45904750682603734,-0.8398184258684614]]},{"name":"u","qubits":[1],"real":[[0.8345508139372577,0.0],[0.0,0.8345508139372577]],"imag":[[0.5509309747660415,0.0],[0.0,-0.5509309747660415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8246568493151379,0.0],[0.0,0.8246568493151379]],"imag":[[0.5656333449131424,0.0],[0.0,-0.5656333449131424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7029051343646577,-0.6445079815665345],[-0.04059779149354081,0.325181567355381]],"imag":[[0.3003683526838049,0.017682943387667543],[0.643471090349572,-0.6917757754232783]]},{"name":"u","qubits":[1],"real":[[0.678563633369167,-0.7345416226932513],[0.7345416226932513,0.678563633369167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9065486196352913,0.4221014098973704],[-0.4221014098973704,0.9065486196352913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1210220941987544,-0.8009384818918095],[-0.5549087088624315,-0.3293478511134967]],"imag":[[0.5861839423433531,0.015478587771348144],[-0.5777701647568704,0.49978790953000224]]},{"name":"u","qubits":[1],"real":[[0.7362971755029427,0.0],[0.0,0.7362971755029427]],"imag":[[0.6766583106312881,0.0],[0.0,-0.6766583106312881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9058639046620084,0.0],[0.0,0.9058639046620084]],"imag":[[-0.42356886834433405,0.0],[0.0,0.42356886834433405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8815696500608241,0.03688052591672249],[-0.2320808183008748,-0.7649774287243553]],"imag":[[0.07455245147550314,0.46466838807770716],[0.40424667945132836,-0.44444645287328516]]},{"name":"u","qubits":[2],"real":[[0.9040981984233425,0.0],[0.0,0.9040981984233425]],"imag":[[0.42732475660516833,0.0],[0.0,-0.42732475660516833]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997099974294397,0.0],[0.0,0.9997099974294397]],"imag":[[0.02408154977632568,0.0],[0.0,-0.02408154977632568]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9785643413875657,0.0],[0.0,0.9785643413875657]],"imag":[[-0.2059413260244771,0.0],[0.0,0.2059413260244771]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8089573843093696,0.0],[0.0,0.8089573843093696]],"imag":[[-0.5878672897613397,0.0],[0.0,0.5878672897613397]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1244701464160912,-0.520515238397717],[0.36902286348239266,-0.020740128855136774]],"imag":[[0.49346467067467703,0.6856119077458158],[0.7777029816545289,-0.5084978324516074]]},{"name":"u","qubits":[1],"real":[[0.48411093853181714,0.0],[0.0,0.48411093853181714]],"imag":[[-0.8750066280856638,0.0],[0.0,0.8750066280856638]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9009022952279163,0.0],[0.0,0.9009022952279163]],"imag":[[0.43402195157972406,0.0],[0.0,-0.43402195157972406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7972873158149705,-0.18092084427869926],[-0.18138022291462844,0.7980905878203571]],"imag":[[0.4999729725896767,0.28570546166617905],[-0.2854140456527001,0.49868973411546663]]},{"name":"u","qubits":[1],"real":[[0.9141696954356893,-0.4053316764663466],[0.4053316764663466,0.9141696954356893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9993897131644343,0.03493137874619159],[-0.03493137874619159,0.9993897131644343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6428955214872198,-0.21453751077480523],[0.6587553256140651,-0.6363934792182069]],"imag":[[-0.3035391897705216,-0.6697185716371327],[-0.24615184277237823,-0.3169448388654011]]},{"name":"u","qubits":[1],"real":[[0.9836148981697219,0.0],[0.0,0.9836148981697219]],"imag":[[0.18028236768627015,0.0],[0.0,-0.18028236768627015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6730468393716362,0.0],[0.0,0.6730468393716362]],"imag":[[-0.7395998593914488,0.0],[0.0,0.7395998593914488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25656433594890804,-0.5762962261837153],[0.6693819162302667,0.3263951037387959]],"imag":[[0.6763911888035891,-0.38020042203339477],[0.16910810581358754,-0.6455978121302588]]},{"name":"u","qubits":[2],"real":[[0.7792212093068628,-0.6267489983768225],[0.6267489983768225,0.7792212093068628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9898756499220907,0.14193730197280302],[-0.14193730197280302,0.9898756499220907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975352822985138,-0.07016666280809061],[0.07016666280809061,0.9975352822985138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8970386942956868,0.4419520120287827],[-0.4419520120287827,0.8970386942956868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8357668655518322,-0.06484659965352266],[-0.4020074952477025,-0.47206373246390776]],"imag":[[-0.024920221776997178,-0.5446720550070719],[-0.3731791831773571,0.6901326709408802]]},{"name":"u","qubits":[1],"real":[[0.8150835288721507,0.0],[0.0,0.8150835288721507]],"imag":[[-0.5793434568210138,0.0],[0.0,0.5793434568210138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9203220500723235,0.0],[0.0,0.9203220500723235]],"imag":[[0.3911615064786868,0.0],[0.0,-0.3911615064786868]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9038521553693499,0.12817468733130782],[0.2776761509836308,0.8462976619515326]],"imag":[[-0.31459974752338205,0.2600952318285103],[-0.08351188698215904,0.4468802829427188]]},{"name":"u","qubits":[1],"real":[[0.6969366693664356,-0.7171326787229958],[0.7171326787229958,0.6969366693664356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8936157850428366,0.44883274025217335],[-0.44883274025217335,0.8936157850428366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7413965426501228,-0.5455944729140606],[0.26343362094023526,-0.1562355013076688]],"imag":[[-0.37199364960660725,-0.11949293838729627],[0.4924983437100251,0.8146401518046723]]},{"name":"u","qubits":[1],"real":[[0.6493149163425018,0.0],[0.0,0.6493149163425018]],"imag":[[0.7605196509066218,0.0],[0.0,-0.7605196509066218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7894207873150452,0.0],[0.0,0.7894207873150452]],"imag":[[-0.6138524420045051,0.0],[0.0,0.6138524420045051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9053988419168162,-0.28002267798668834],[0.21255653409468503,0.06925004146197933]],"imag":[[-0.1437260703294468,-0.28492640027997884],[0.338253564027045,-0.9141163372318486]]},{"name":"u","qubits":[2],"real":[[0.9963229793338259,0.0],[0.0,0.9963229793338259]],"imag":[[0.08567683964391348,0.0],[0.0,-0.08567683964391348]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9040558003347905,0.0],[0.0,0.9040558003347905]],"imag":[[0.42741444744067947,0.0],[0.0,-0.42741444744067947]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5450914095251829,0.0],[0.0,0.5450914095251829]],"imag":[[-0.8383766189856736,0.0],[0.0,0.8383766189856736]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9876357781082277,0.0],[0.0,0.9876357781082277]],"imag":[[0.15676597143690202,0.0],[0.0,-0.15676597143690202]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6340919200290561,-0.12829011888875488],[0.2583447004811954,0.3037937329525565]],"imag":[[0.673160816557477,-0.3582228320487755],[0.2793563454421921,0.873457163124337]]},{"name":"u","qubits":[1],"real":[[0.9892480073564179,0.0],[0.0,0.9892480073564179]],"imag":[[-0.146247666447559,0.0],[0.0,0.146247666447559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2810064345817169,0.0],[0.0,0.2810064345817169]],"imag":[[0.9597058839684538,0.0],[0.0,-0.9597058839684538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27079109855944616,-0.11842087111251354],[0.2161915754421202,-0.6098147037085333]],"imag":[[-0.8958256500025856,-0.3318811278505711],[0.27826208589433754,-0.7098995995226789]]},{"name":"u","qubits":[1],"real":[[0.5069938470782112,-0.8619496731392359],[0.8619496731392359,0.5069938470782112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665527244976108,0.25646799169924833],[-0.25646799169924833,0.9665527244976108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3850672224136298,0.5135947589405722],[-0.42242933088343915,-0.3621913796153041]],"imag":[[0.7543701120541513,-0.13736590497949425],[0.3228040096892069,-0.7656163766993904]]},{"name":"u","qubits":[1],"real":[[0.9531383787764862,0.0],[0.0,0.9531383787764862]],"imag":[[-0.30253467719144445,0.0],[0.0,0.30253467719144445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7762166218939307,0.0],[0.0,0.7762166218939307]],"imag":[[0.6304663003647178,0.0],[0.0,-0.6304663003647178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4960317167692099,0.3925877870550981],[0.46765154093295686,-0.4039251033476412]],"imag":[[-0.7026538616938127,-0.3257374956325165],[-0.20379431510420945,-0.7593513180865854]]},{"name":"u","qubits":[3],"real":[[0.9926370078294247,0.0],[0.0,0.9926370078294247]],"imag":[[-0.12112708486315817,0.0],[0.0,0.12112708486315817]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.995053940598281,0.0],[0.0,0.995053940598281]],"imag":[[-0.09933607250054101,0.0],[0.0,0.09933607250054101]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999969912613318,0.0],[0.0,0.9999969912613318]],"imag":[[0.002453052849794673,0.0],[0.0,-0.002453052849794673]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9454073813737659,0.0],[0.0,0.9454073813737659]],"imag":[[-0.32589090696734496,0.0],[0.0,0.32589090696734496]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997362759317653,0.0],[0.0,0.9997362759317653]],"imag":[[0.022964724820586865,0.0],[0.0,-0.022964724820586865]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9972706558985909,0.0],[0.0,0.9972706558985909]],"imag":[[-0.07383250560284607,0.0],[0.0,0.07383250560284607]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9876626996259658,0.0],[0.0,0.9876626996259658]],"imag":[[-0.1565962699669096,0.0],[0.0,0.1565962699669096]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7269834391506657,0.0],[0.0,0.7269834391506657]],"imag":[[-0.6866549928462403,0.0],[0.0,0.6866549928462403]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.701004798428188,-0.23597360940890522],[0.22920147221341539,-0.8065504442104634]],"imag":[[-0.6727237889285619,0.01874652108497219],[0.059174838617936036,0.5417023209786428]]},{"name":"u","qubits":[1],"real":[[0.8934667571314794,0.0],[0.0,0.8934667571314794]],"imag":[[-0.4491293287027224,0.0],[0.0,0.4491293287027224]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5396694337794957,0.0],[0.0,0.5396694337794957]],"imag":[[-0.8418770113526789,0.0],[0.0,0.8418770113526789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7368203761265981,-0.058177427965611705],[0.24438112265577103,-0.3697991581463292]],"imag":[[-0.5476966583988682,0.39209627718033524],[0.31209288776400734,0.8403121318479784]]},{"name":"u","qubits":[1],"real":[[0.49862255812101375,-0.8668192109851144],[0.8668192109851144,0.49862255812101375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9389107447939653,0.34416073760735905],[-0.34416073760735905,0.9389107447939653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6653604642473366,0.4845074985737943],[0.5133303508592184,0.06305826670780265]],"imag":[[-0.007507216664251702,-0.5678834194976022],[-0.5419695980415106,0.6624081526410155]]},{"name":"u","qubits":[1],"real":[[0.49338439483037844,0.0],[0.0,0.49338439483037844]],"imag":[[-0.8698113812418536,0.0],[0.0,0.8698113812418536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9655977861175473,0.0],[0.0,0.9655977861175473]],"imag":[[0.2600402188987144,0.0],[0.0,-0.2600402188987144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7722530132068701,0.2726646199235074],[-0.14050436034200472,0.8046970862254774]],"imag":[[0.46169811700750213,0.34075524557460013],[-0.4131811431678857,-0.4024953006875852]]},{"name":"u","qubits":[2],"real":[[0.9802365081403187,0.0],[0.0,0.9802365081403187]],"imag":[[0.19782918922361986,0.0],[0.0,-0.19782918922361986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9922549582152601,0.0],[0.0,0.9922549582152601]],"imag":[[0.12421794514977444,0.0],[0.0,-0.12421794514977444]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9799251661138227,0.0],[0.0,0.9799251661138227]],"imag":[[0.19936566609322906,0.0],[0.0,-0.19936566609322906]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6943443925946713,0.0],[0.0,0.6943443925946713]],"imag":[[0.7196428728698263,0.0],[0.0,-0.7196428728698263]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3561393821762254,-0.03166353136642113],[0.40680225268993003,-0.09629080604382118]],"imag":[[-0.4664415017093721,0.8090701370880339],[0.7000778479231011,0.5789050135602466]]},{"name":"u","qubits":[1],"real":[[0.7062074733145041,0.0],[0.0,0.7062074733145041]],"imag":[[-0.7080049467586679,0.0],[0.0,0.7080049467586679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8721826289839273,0.0],[0.0,0.8721826289839273]],"imag":[[0.4891803979092835,0.0],[0.0,-0.4891803979092835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8355802163057502,0.490796509013434],[0.20190537445196988,0.6220809659952342]],"imag":[[0.0021240595178968914,-0.24681972617646702],[0.5109162458339037,0.5578656480343958]]},{"name":"u","qubits":[1],"real":[[0.600355932018376,-0.7997329272265504],[0.7997329272265504,0.600355932018376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9694556896712763,0.2452665198594993],[-0.2452665198594993,0.9694556896712763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.645521830802405,0.27467087393286543],[-0.11076734779396655,-0.33907609634447494]],"imag":[[-0.36019103541933495,-0.6149145428220204],[0.6643000667046097,-0.656858749600501]]},{"name":"u","qubits":[1],"real":[[0.9962891793134638,0.0],[0.0,0.9962891793134638]],"imag":[[-0.08606899083238248,0.0],[0.0,0.08606899083238248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5382203204247492,0.0],[0.0,0.5382203204247492]],"imag":[[0.8428041805080705,0.0],[0.0,-0.8428041805080705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16108597279357872,0.33449919420171603],[0.16189743034853143,-0.850342646547561]],"imag":[[-0.9253649968832084,-0.0765586114744059],[-0.30255603441185697,-0.39895670385394383]]},{"name":"u","qubits":[2],"real":[[0.7138447890174265,-0.7003039462923694],[0.7003039462923694,0.7138447890174265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9726221775734845,0.2323921248498175],[-0.2323921248498175,0.9726221775734845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999787907854363,-0.006512908666379322],[0.006512908666379322,0.9999787907854363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9202464433871704,0.3913393456237991],[-0.3913393456237991,0.9202464433871704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1287180250516183,-0.5365596195959225],[0.7627551236940342,0.42788262310608616]],"imag":[[-0.6247721970332105,0.5524446999113899],[-0.10628260967630224,0.47310156309480583]]},{"name":"u","qubits":[1],"real":[[0.9503074070309875,0.0],[0.0,0.9503074070309875]],"imag":[[-0.3113130773707411,0.0],[0.0,0.3113130773707411]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.37100681299734944,0.0],[0.0,0.37100681299734944]],"imag":[[0.9286301441960355,0.0],[0.0,-0.9286301441960355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46823437411759716,0.021027689259410953],[-0.26877843128889106,-0.16678392981708445]],"imag":[[-0.637966030538761,-0.6109940679398846],[-0.5491029681646256,0.7735807688803097]]},{"name":"u","qubits":[1],"real":[[0.7165378312904409,-0.6975482322603876],[0.6975482322603876,0.7165378312904409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9225994900899129,0.385759226572525],[-0.385759226572525,0.9225994900899129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5678845348396653,0.4406248787675897],[0.4996209739583675,-0.6729732376262504]],"imag":[[-0.6011208438235643,-0.3493001609244268],[0.2579530356318291,-0.4805685541398425]]},{"name":"u","qubits":[1],"real":[[0.9427386474226793,0.0],[0.0,0.9427386474226793]],"imag":[[0.3335323712260282,0.0],[0.0,-0.3335323712260282]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8570645137604505,0.0],[0.0,0.8570645137604505]],"imag":[[0.5152091024550737,0.0],[0.0,-0.5152091024550737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6143428653892509,0.0321076859930642],[-0.1999344240382424,-0.9630516002606738]],"imag":[[0.7595542486515154,-0.21125644037739477],[-0.07540830978912909,0.16392506865820755]]},{"name":"u","qubits":[2],"real":[[0.9658410980042867,0.0],[0.0,0.9658410980042867]],"imag":[[-0.2591350485863957,0.0],[0.0,0.2591350485863957]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9940578752949385,0.0],[0.0,0.9940578752949385]],"imag":[[-0.1088528390264238,0.0],[0.0,0.1088528390264238]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9441227619972278,0.0],[0.0,0.9441227619972278]],"imag":[[-0.32959400825671265,0.0],[0.0,0.32959400825671265]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6618375761779661,0.0],[0.0,0.6618375761779661]],"imag":[[0.7496472655581923,0.0],[0.0,-0.7496472655581923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.48745771075068084,-0.4306058102021413],[0.4197837938899459,-0.48285232483105556]],"imag":[[0.29544927775601054,0.6997666330451274],[0.706311737755023,-0.30291736150654597]]},{"name":"u","qubits":[1],"real":[[0.992065628134225,0.0],[0.0,0.992065628134225]],"imag":[[-0.12572107808416846,0.0],[0.0,0.12572107808416846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8008953939376989,0.0],[0.0,0.8008953939376989]],"imag":[[-0.5988042818562489,0.0],[0.0,0.5988042818562489]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24765623049946206,-0.0015208539917752027],[-0.025586217623000167,-0.023647238612964472]],"imag":[[-0.9614359365674877,-0.11960358846845077],[-0.11684466970787888,0.9925389043934685]]},{"name":"u","qubits":[1],"real":[[0.5391658199920193,-0.8421996310568732],[0.8421996310568732,0.5391658199920193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9693685057956725,0.2456108710368198],[-0.2456108710368198,0.9693685057956725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4310571140880182,0.8146177571690528],[0.24657835579078985,0.010336318835450267]],"imag":[[-0.29967423005113364,-0.24654214638116484],[0.8146067975980069,-0.5248885979668089]]},{"name":"u","qubits":[1],"real":[[0.9986033836790095,0.0],[0.0,0.9986033836790095]],"imag":[[-0.05283258563455864,0.0],[0.0,0.05283258563455864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.721824353585971,0.0],[0.0,0.721824353585971]],"imag":[[0.692076298228884,0.0],[0.0,-0.692076298228884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08085955341752982,0.605126892327742],[-0.605543446383854,-0.0793847058631566]],"imag":[[-0.7620354483340172,-0.2158359383542525],[-0.21466448855145054,0.7621905013653273]]},{"name":"u","qubits":[4],"real":[[0.2519793969832272,-0.9677325991698168],[0.9677325991698168,0.2519793969832272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947312],[-0.04277426740947312,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947311],[0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.1375366251745552],[-0.1375366251745552,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947311],[0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947311],[-0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9677325991698167,0.25197939698322724],[-0.25197939698322724,0.9677325991698167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9677325991698167,0.25197939698322724],[-0.25197939698322724,0.9677325991698167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947311],[-0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947311],[0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9904966818397697,0.13753662517455517],[-0.13753662517455517,0.9904966818397697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,-0.04277426740947311],[0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990847621936704,0.04277426740947311],[-0.04277426740947311,0.9990847621936704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9677325991698167,0.25197939698322724],[-0.25197939698322724,0.9677325991698167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.9520150104900291,-0.2834733867127235],[-0.0426120921260185,-0.3434330194274553]],"imag":[[0.11185862373206401,0.02824724984944845],[-0.2816722877797569,-0.8949294346866142]]},{"name":"u","qubits":[1],"real":[[0.962794969737497,0.0],[0.0,0.962794969737497]],"imag":[[0.27023294811730886,0.0],[0.0,-0.27023294811730886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9052859250031818,0.0],[0.0,0.9052859250031818]],"imag":[[0.4248027706961589,0.0],[0.0,-0.4248027706961589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4285184936920474,0.44959302843184934],[0.48833095575075414,0.3398172145474351]],"imag":[[0.7032326793725572,0.3459794907387883],[-0.2887361717588361,0.7501256971140435]]},{"name":"u","qubits":[1],"real":[[0.8329891283372115,-0.5532893565504514],[0.5532893565504514,0.8329891283372115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.891388312881955,0.4532404170608154],[-0.4532404170608154,0.891388312881955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.39294761693228114,0.16921332925521565],[0.03419626608744172,-0.8216879932317829]],"imag":[[0.8840197174327342,-0.18832991992712272],[0.2508623625079444,0.5106148570511195]]},{"name":"u","qubits":[1],"real":[[0.9426786730931577,0.0],[0.0,0.9426786730931577]],"imag":[[0.33370184191179353,0.0],[0.0,-0.33370184191179353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.672840143663642,0.0],[0.0,0.672840143663642]],"imag":[[-0.7397879027631431,0.0],[0.0,0.7397879027631431]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.517652761975175,0.40677403475824686],[0.27464023065550963,-0.7540591658809815]],"imag":[[0.6395392303954811,0.3969383773977081],[0.49759213670446717,0.32919535772281106]]},{"name":"u","qubits":[2],"real":[[0.8804090710090121,0.0],[0.0,0.8804090710090121]],"imag":[[-0.47421500153943696,0.0],[0.0,0.47421500153943696]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9473627631521377,0.0],[0.0,0.9473627631521377]],"imag":[[-0.32016213859972037,0.0],[0.0,0.32016213859972037]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7073879550115348,0.0],[0.0,0.7073879550115348]],"imag":[[0.7068254955111614,0.0],[0.0,-0.7068254955111614]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9871451354542158,0.0],[0.0,0.9871451354542158]],"imag":[[-0.15982641067444997,0.0],[0.0,0.15982641067444997]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.430477730448909,0.07508690653674573],[-0.19524054172132152,-0.19709010698407892]],"imag":[[-0.7819755779590885,-0.4444829305269754],[-0.4063056114939479,0.8706046006459524]]},{"name":"u","qubits":[1],"real":[[0.8771522920265963,0.0],[0.0,0.8771522920265963]],"imag":[[-0.4802123036662937,0.0],[0.0,0.4802123036662937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6235202598361124,0.0],[0.0,0.6235202598361124]],"imag":[[-0.7818071920709779,0.0],[0.0,0.7818071920709779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7452459071153616,0.4015655100519597],[-0.3977670273683608,-0.7376150427439219]],"imag":[[-0.47663144207840585,0.23701507860634208],[0.24333597820420796,0.4883574944319182]]},{"name":"u","qubits":[1],"real":[[0.7714246401022772,-0.6363206932381439],[0.6363206932381439,0.7714246401022772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9336164168156267,0.35827417748471624],[-0.35827417748471624,0.9336164168156267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5121812528585137,-0.5076235691354625],[-0.042475153047315736,-0.5604685912293527]],"imag":[[0.6892364426663494,0.07029795430234245],[-0.5107047598118972,0.650577795443762]]},{"name":"u","qubits":[1],"real":[[0.8983116406474216,0.0],[0.0,0.8983116406474216]],"imag":[[-0.4393588468181079,0.0],[0.0,0.4393588468181079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4945745412672755,0.0],[0.0,0.4945745412672755]],"imag":[[0.8691352156772063,0.0],[0.0,-0.8691352156772063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6571322265162198,-0.5490310965532746],[-0.4457643978744781,0.8274983403114691]],"imag":[[-0.5110854657182967,-0.07438910285019168],[-0.32903341045090195,0.09098138917612014]]},{"name":"u","qubits":[2],"real":[[0.6548176480101549,-0.7557869063793372],[0.7557869063793372,0.6548176480101549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9891221141648442,0.14709671400160182],[-0.14709671400160182,0.9891221141648442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9972307010256544,0.07437021535454874],[-0.07437021535454874,0.9972307010256544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8946662579122611,0.4467351418382838],[-0.4467351418382838,0.8946662579122611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42632708687365617,-0.14874332701150295],[-0.2928716981735393,-0.6900669093282933]],"imag":[[0.8533395619244555,-0.26063812023944144],[-0.06544444561112694,0.6585976416581644]]},{"name":"u","qubits":[1],"real":[[0.5002542540049145,0.0],[0.0,0.5002542540049145]],"imag":[[-0.8658785603940002,0.0],[0.0,0.8658785603940002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9002568329107404,0.0],[0.0,0.9002568329107404]],"imag":[[-0.43535920203611533,0.0],[0.0,0.43535920203611533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7303880420871482,0.5124688383400192],[0.43877006876197894,0.8237784946506356]],"imag":[[0.42111805769987565,0.16299870915322465],[-0.31092397175804015,0.17943272359284468]]},{"name":"u","qubits":[1],"real":[[0.9169427890412557,-0.39901869834036996],[0.39901869834036996,0.9169427890412557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9753729193759973,0.22056216390837355],[-0.22056216390837355,0.9753729193759973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5003935618062845,-0.43816006998776325],[0.6863051333191895,-0.09533394666506444]],"imag":[[-0.14485364717571803,-0.7325567945702446],[0.5075519364384717,-0.5121403463998416]]},{"name":"u","qubits":[1],"real":[[0.968889589114116,0.0],[0.0,0.968889589114116]],"imag":[[0.24749336174184422,0.0],[0.0,-0.24749336174184422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5287951267233495,0.0],[0.0,0.5287951267233495]],"imag":[[0.8487495001198155,0.0],[0.0,-0.8487495001198155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3706887266125449,-0.5698407965729148],[-0.6042117640559602,0.4649063120003364]],"imag":[[0.6782436396295625,0.2790284928561245],[-0.1936584040025092,0.617484159957024]]},{"name":"u","qubits":[2],"real":[[0.9984168883320268,0.0],[0.0,0.9984168883320268]],"imag":[[0.05624692963525247,0.0],[0.0,-0.05624692963525247]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8833192519117153,0.0],[0.0,0.8833192519117153]],"imag":[[0.46877190530377094,0.0],[0.0,-0.46877190530377094]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952788644650176,0.0],[0.0,0.9952788644650176]],"imag":[[0.09705659147747395,0.0],[0.0,-0.09705659147747395]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7356504323778597,0.0],[0.0,0.7356504323778597]],"imag":[[-0.6773613816437043,0.0],[0.0,0.6773613816437043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1576477729243835,0.21584261760107498],[-0.42650658077080045,0.7434776172050613]],"imag":[[-0.8833898883840363,-0.38494343639025436],[-0.11340908848951484,0.5024654693829843]]},{"name":"u","qubits":[1],"real":[[0.9866286285740475,0.0],[0.0,0.9866286285740475]],"imag":[[0.16298450625165,0.0],[0.0,-0.16298450625165]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8000149789535513,0.0],[0.0,0.8000149789535513]],"imag":[[-0.5999800275425414,0.0],[0.0,0.5999800275425414]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29766539697596506,-0.14143410005882745],[0.32758533373164705,-0.8252296213128217]],"imag":[[0.8763743188147506,0.35122608118656606],[-0.18987157209294964,0.4190855608855718]]},{"name":"u","qubits":[1],"real":[[0.8599923960814613,-0.51030684757513],[0.51030684757513,0.8599923960814613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8898850332453133,0.45618486121964585],[-0.45618486121964585,0.8898850332453133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.629366104051939,0.01342414582858963],[-0.5018219810460672,-0.7244049860079101]],"imag":[[0.5808745991021295,-0.5160453463574661],[-0.12106901555486677,0.45689649709584684]]},{"name":"u","qubits":[1],"real":[[0.9999589947756351,0.0],[0.0,0.9999589947756351]],"imag":[[-0.00905586921843662,0.0],[0.0,0.00905586921843662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9212569282620318,0.0],[0.0,0.9212569282620318]],"imag":[[-0.3889545887750981,0.0],[0.0,0.3889545887750981]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.014593972857244397,-0.4558863912973612],[-0.48933253834237705,-0.061054535994611026]],"imag":[[-0.8056751479804349,0.37794466541124216],[-0.3335089785933094,-0.8034909904607119]]},{"name":"u","qubits":[3],"real":[[0.9623372602130984,0.0],[0.0,0.9623372602130984]],"imag":[[-0.27185841463075455,0.0],[0.0,0.27185841463075455]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999997428771431,0.0],[0.0,0.9999997428771431]],"imag":[[0.0007171092300069069,0.0],[0.0,-0.0007171092300069069]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999383081601954,0.0],[0.0,0.9999383081601954]],"imag":[[0.011107649333958842,0.0],[0.0,-0.011107649333958842]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998925199976527,0.0],[0.0,0.9998925199976527]],"imag":[[0.014661120446394123,0.0],[0.0,-0.014661120446394123]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9513006811369749,0.0],[0.0,0.9513006811369749]],"imag":[[-0.30826451963910423,0.0],[0.0,0.30826451963910423]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998625300200019,0.0],[0.0,0.9998625300200019]],"imag":[[-0.016580743710726237,0.0],[0.0,0.016580743710726237]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9935147868989982,0.0],[0.0,0.9935147868989982]],"imag":[[-0.11370298242807099,0.0],[0.0,0.11370298242807099]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6667909188108685,0.0],[0.0,0.6667909188108685]],"imag":[[-0.7452448393590912,0.0],[0.0,0.7452448393590912]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.005865546600241121,0.7948304274754606],[0.9121467701565847,-0.14026133183881442]],"imag":[[0.1603834089648672,0.5852241870010715],[0.37713529029354864,0.07800000832636766]]},{"name":"u","qubits":[1],"real":[[0.7337304877941548,0.0],[0.0,0.7337304877941548]],"imag":[[0.6794406311675448,0.0],[0.0,-0.6794406311675448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7612036472895177,0.0],[0.0,0.7612036472895177]],"imag":[[-0.6485129199585274,0.0],[0.0,0.6485129199585274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.781836929251361,-0.04185739259735766],[0.5710725463403229,-0.3001715490502477]],"imag":[[0.060160516003287305,-0.6191604695537104],[-0.24287419621977188,-0.7244206738958753]]},{"name":"u","qubits":[1],"real":[[0.7819966722384647,-0.6232826041275076],[0.6232826041275076,0.7819966722384647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615222129248812,0.27472719933060796],[-0.27472719933060796,0.9615222129248812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6423338822669179,-0.337178927634317],[-0.22804817692053123,-0.2576305405568007]],"imag":[[-0.6712130265525665,0.1522846920653059],[-0.29133191668829417,-0.8926064350509454]]},{"name":"u","qubits":[1],"real":[[0.9610127199791993,0.0],[0.0,0.9610127199791993]],"imag":[[0.2765041627863511,0.0],[0.0,-0.2765041627863511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44682613327240295,0.0],[0.0,0.44682613327240295]],"imag":[[-0.8946208172319895,0.0],[0.0,0.8946208172319895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43143252031966384,-0.4558430271376248],[0.5746788275353716,0.2344718064464371]],"imag":[[0.6876731797097363,-0.36493658754437064],[0.10351726185083444,-0.777207432840951]]},{"name":"u","qubits":[2],"real":[[0.9999992918379885,0.0],[0.0,0.9999992918379885]],"imag":[[-0.0011900939128985015,0.0],[0.0,0.0011900939128985015]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9383922070230277,0.0],[0.0,0.9383922070230277]],"imag":[[-0.3455720848078603,0.0],[0.0,0.3455720848078603]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994527207036015,0.0],[0.0,0.9994527207036015]],"imag":[[-0.03307958703141264,0.0],[0.0,0.03307958703141264]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.69144566033573,0.0],[0.0,0.69144566033573]],"imag":[[0.7224284731396503,0.0],[0.0,-0.7224284731396503]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.35411079198313633,0.1358749492938733],[0.32920320987994467,0.6788553601618164]],"imag":[[-0.8372739507723665,0.3938475295256987],[0.2553490257742331,0.6046300700597531]]},{"name":"u","qubits":[1],"real":[[0.8882154791022009,0.0],[0.0,0.8882154791022009]],"imag":[[0.4594271026868656,0.0],[0.0,-0.4594271026868656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6189126244114915,0.0],[0.0,0.6189126244114915]],"imag":[[-0.7854598419677992,0.0],[0.0,0.7854598419677992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7238055822330021,-0.04465284004399275],[-0.26899867964924035,-0.20775968713987458]],"imag":[[0.5124773935056728,0.4598679420768341],[0.3756489193661312,-0.8621853119402839]]},{"name":"u","qubits":[1],"real":[[0.678848330266924,-0.7342785197006714],[0.7342785197006714,0.678848330266924]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9180181081205355,0.3965384636612099],[-0.3965384636612099,0.9180181081205355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7426745910999041,0.6280098319595154],[-0.6310306342086158,0.7715591310247432]],"imag":[[-0.20931602933171126,-0.10111826027764441],[0.08013482569812025,-0.008675006221715695]]},{"name":"u","qubits":[1],"real":[[0.8631988897721636,0.0],[0.0,0.8631988897721636]],"imag":[[-0.5048640180247589,0.0],[0.0,0.5048640180247589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8304705486624362,0.0],[0.0,0.8304705486624362]],"imag":[[0.5570625349135518,0.0],[0.0,-0.5570625349135518]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.812136022322886,0.20894492527750264],[0.33964222588829146,0.9284720290235419]],"imag":[[-0.45678162803478445,0.2968630049976439],[-0.1281748178430502,0.07844785392510373]]},{"name":"u","qubits":[2],"real":[[0.7000450140759544,-0.7140987174525639],[0.7140987174525639,0.7000450140759544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9742728014283998,0.22537193347188958],[-0.22537193347188958,0.9742728014283998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998716301809165,0.016022582792934854],[-0.016022582792934854,0.9998716301809165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.93718792429376,0.34882487663289397],[-0.34882487663289397,0.93718792429376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23495763736743525,-0.680217114197656],[0.19427280236084174,0.17308982335486225]],"imag":[[-0.5178590998557464,-0.4625165282364758],[-0.7992965279557861,0.5416853807439089]]},{"name":"u","qubits":[1],"real":[[0.8170216170234605,0.0],[0.0,0.8170216170234605]],"imag":[[-0.576607038906368,0.0],[0.0,0.576607038906368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9350864701483648,0.0],[0.0,0.9350864701483648]],"imag":[[-0.3544196571092965,0.0],[0.0,0.3544196571092965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8521506612176446,0.30089087449099344],[-0.0430472363983003,0.30609569435683603]],"imag":[[-0.3030266111092788,0.30245463328241917],[-0.4244538361052075,-0.8510530549561813]]},{"name":"u","qubits":[1],"real":[[0.6506643667648652,-0.7593654468189062],[0.7593654468189062,0.6506643667648652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9852748353468499,0.1709780653541205],[-0.1709780653541205,0.9852748353468499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6695508131507153,-0.10785164334887196],[0.044481940180899404,0.5474723568680007]],"imag":[[0.4139484493931188,0.6072202342488237],[-0.6151176691105462,0.5656196854876502]]},{"name":"u","qubits":[1],"real":[[0.954953264976463,0.0],[0.0,0.954953264976463]],"imag":[[0.2967562328086695,0.0],[0.0,-0.2967562328086695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8927765413244364,0.0],[0.0,0.8927765413244364]],"imag":[[-0.45049977498415794,0.0],[0.0,0.45049977498415794]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5538293479084637,0.005681384917698748],[0.02705893860143694,0.6321290650462615]],"imag":[[0.8050511415251668,-0.21244631036977063],[0.2107926155397186,0.7451490670996156]]},{"name":"u","qubits":[2],"real":[[0.9994216085203634,0.0],[0.0,0.9994216085203634]],"imag":[[-0.03400659381016176,0.0],[0.0,0.03400659381016176]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9985360450656788,0.0],[0.0,0.9985360450656788]],"imag":[[-0.054090356853996414,0.0],[0.0,0.054090356853996414]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9449900607846017,0.0],[0.0,0.9449900607846017]],"imag":[[-0.3270990446612691,0.0],[0.0,0.3270990446612691]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5404921641579022,0.0],[0.0,0.5404921641579022]],"imag":[[0.8413490479485356,0.0],[0.0,-0.8413490479485356]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16361840354244422,0.4130979586586355],[0.5285641258011643,-0.6512842504986718]],"imag":[[0.832968093385862,0.3297624144371387],[0.0036246847302964067,0.5444590449510776]]},{"name":"u","qubits":[1],"real":[[0.9438324925693194,0.0],[0.0,0.9438324925693194]],"imag":[[-0.3304243120146964,0.0],[0.0,0.3304243120146964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6936314955136291,0.0],[0.0,0.6936314955136291]],"imag":[[0.7203300274398716,0.0],[0.0,-0.7203300274398716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5206847919975768,-0.39901648329507555],[0.23798969602016126,0.7811710555148119]],"imag":[[-0.6525059911615191,0.3793535619176314],[-0.49647173481377044,0.2943611780536138]]},{"name":"u","qubits":[1],"real":[[0.8251061080663992,-0.56497779640577],[0.56497779640577,0.8251061080663992]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9372244987416455,0.34872659628779584],[-0.34872659628779584,0.9372244987416455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2780909112436068,0.429320887902642],[-0.22512754829545562,0.840979682070685]],"imag":[[0.8327384854103016,0.2118859013968231],[-0.4225276878486599,0.2520736288151394]]},{"name":"u","qubits":[1],"real":[[0.8569897320763726,0.0],[0.0,0.8569897320763726]],"imag":[[0.5153334834024149,0.0],[0.0,-0.5153334834024149]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8805491768588622,0.0],[0.0,0.8805491768588622]],"imag":[[-0.4739547943983477,0.0],[0.0,0.4739547943983477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8232361882188399,0.25448152183507305],[-0.08312997405587746,0.06776545832225198]],"imag":[[0.4369947868122144,-0.25798622007845173],[0.35271396643644726,0.9295644721871167]]},{"name":"u","qubits":[3],"real":[[0.747719900361068,-0.6640142698798231],[0.6640142698798231,0.747719900361068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9961974930539842,0.08712379028116943],[-0.08712379028116943,0.9961974930539842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996266963106859,-0.02732156699356222],[0.02732156699356222,0.9996266963106859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9761908673074526,0.21691332505294206],[-0.21691332505294206,0.9761908673074526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994420102450159,-0.03340161908353529],[0.03340161908353529,0.9994420102450159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998764822009042,0.015716880782936215],[-0.015716880782936215,0.9998764822009042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999346047942448,0.011436176589114066],[-0.011436176589114066,0.9999346047942448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9103533545780678,0.4138318134320498],[-0.4138318134320498,0.9103533545780678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4018833019699678,0.4826922080971851],[-0.9035219979732857,-0.3470303558232304]],"imag":[[-0.13991377187088438,0.7654555377556831],[0.05061568153190996,-0.2462843561792433]]},{"name":"u","qubits":[1],"real":[[0.9456253157642133,0.0],[0.0,0.9456253157642133]],"imag":[[0.3252579932696996,0.0],[0.0,-0.3252579932696996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7783255632140449,0.0],[0.0,0.7783255632140449]],"imag":[[0.6278609062901909,0.0],[0.0,-0.6278609062901909]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5262930060178259,0.3828213041395222],[-0.15545303639877994,-0.7942301876398998]],"imag":[[0.6745359859609578,0.3485178970401875],[0.49381294933891606,-0.31809044874231945]]},{"name":"u","qubits":[1],"real":[[0.8340274416954362,-0.5517229617289512],[0.5517229617289512,0.8340274416954362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9334552870031355,0.35869377910119077],[-0.35869377910119077,0.9334552870031355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3876780410503007,0.1934324667422284],[-0.8712102579474221,-0.14709574501563422]],"imag":[[0.06022844290738515,0.8992564439370839],[0.2950778839553033,-0.36370945910979846]]},{"name":"u","qubits":[1],"real":[[0.8951454647904669,0.0],[0.0,0.8951454647904669]],"imag":[[-0.44577415455032726,0.0],[0.0,0.44577415455032726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5581613259933995,0.0],[0.0,0.5581613259933995]],"imag":[[-0.8297324473378693,0.0],[0.0,0.8297324473378693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.745478408267441,-0.16588473731535414],[-0.2558297418515923,0.8833912615527801]],"imag":[[-0.5628655385320807,-0.316111661072238],[0.24898889839545293,-0.30360426655788986]]},{"name":"u","qubits":[2],"real":[[0.9886685316341013,0.0],[0.0,0.9886685316341013]],"imag":[[-0.15011507105041114,0.0],[0.0,0.15011507105041114]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6826147672788705,0.0],[0.0,0.6826147672788705]],"imag":[[0.7307784065589332,0.0],[0.0,-0.7307784065589332]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9163459551210819,0.0],[0.0,0.9163459551210819]],"imag":[[-0.4003874255433506,0.0],[0.0,0.4003874255433506]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998707015126063,0.0],[0.0,0.9998707015126063]],"imag":[[-0.016080430861413086,0.0],[0.0,0.016080430861413086]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16532629737599353,0.6548382371225437],[-0.3070686425076765,-0.637848473660644]],"imag":[[-0.6214555746378043,0.3970479408708481],[-0.701547598482123,0.08178716587121605]]},{"name":"u","qubits":[1],"real":[[0.9741263116029256,0.0],[0.0,0.9741263116029256]],"imag":[[-0.22600426775368604,0.0],[0.0,0.22600426775368604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9126362440491059,0.0],[0.0,0.9126362440491059]],"imag":[[0.40877265814623753,0.0],[0.0,-0.40877265814623753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4080684411435853,0.3290492512150911],[-0.16884609080474905,-0.8072078119824513]],"imag":[[-0.8320933524495405,-0.18118330614799177],[-0.33554701275958854,0.45531829320001477]]},{"name":"u","qubits":[1],"real":[[0.817186725544224,-0.5763730177535283],[0.5763730177535283,0.817186725544224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8802117678786276,0.47458112445395567],[-0.47458112445395567,0.8802117678786276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6374183755918641,-0.19554110289202417],[0.367598904506639,0.058596047539980094]],"imag":[[0.6641321455620127,0.3382158848558099],[0.13227756081265893,-0.9186621770398874]]},{"name":"u","qubits":[1],"real":[[0.9371398054465205,0.0],[0.0,0.9371398054465205]],"imag":[[-0.34895413029172995,0.0],[0.0,0.34895413029172995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5088659718339473,0.0],[0.0,0.5088659718339473]],"imag":[[0.860845760115883,0.0],[0.0,-0.860845760115883]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6424181802863336,0.12389540226381565],[-0.1841384745102302,-0.9653291145904559]],"imag":[[-0.7430229579011668,0.14094571638501113],[-0.03617717338933486,-0.18144953803911892]]},{"name":"u","qubits":[2],"real":[[0.7117506993247278,-0.7024321618567596],[0.7024321618567596,0.7117506993247278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9895488212795255,0.14419823266705362],[-0.14419823266705362,0.9895488212795255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998317501240259,0.01834315795950446],[-0.01834315795950446,0.9998317501240259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9428782508437678,0.333137515278296],[-0.333137515278296,0.9428782508437678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.41149971441817385,0.8293546449092287],[0.6854040614113446,-0.045726826921136214]],"imag":[[0.35337201927957296,-0.13404131449491594],[-0.4858162961705509,0.5404746583103468]]},{"name":"u","qubits":[1],"real":[[0.95717895057932,0.0],[0.0,0.95717895057932]],"imag":[[-0.2894969025186137,0.0],[0.0,0.2894969025186137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46290274222880284,0.0],[0.0,0.46290274222880284]],"imag":[[-0.8864090766892307,0.0],[0.0,0.8864090766892307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5061105916197142,-0.32779323776458],[0.04728775869786481,0.9111312911457101]],"imag":[[-0.7601540555609339,0.24201130994319375],[-0.40469957838122295,0.06182143180600258]]},{"name":"u","qubits":[1],"real":[[0.8107407610481581,-0.5854053453591396],[0.5854053453591396,0.8107407610481581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9837871708261494,0.17933990776701295],[-0.17933990776701295,0.9837871708261494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4627032973725509,0.31400688508536917],[-0.21571952197093044,0.8317903291509999]],"imag":[[-0.791523009705017,-0.24656978693072737],[0.33594950743930824,0.3856525179780249]]},{"name":"u","qubits":[1],"real":[[0.9257186054483543,0.0],[0.0,0.9257186054483543]],"imag":[[0.37821298698848793,0.0],[0.0,-0.37821298698848793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8337205958314996,0.0],[0.0,0.8337205958314996]],"imag":[[0.5521865337785495,0.0],[0.0,-0.5521865337785495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6311362524502588,0.432910452421474],[-0.1187253501385832,0.47213062366532293]],"imag":[[0.6434593104445305,0.014686280316242195],[-0.41657104781749227,-0.7677665840293524]]},{"name":"u","qubits":[2],"real":[[0.9843076467246535,0.0],[0.0,0.9843076467246535]],"imag":[[0.1764609208844121,0.0],[0.0,-0.1764609208844121]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999915191138006,0.0],[0.0,0.9999915191138006]],"imag":[[0.004118458506947426,0.0],[0.0,-0.004118458506947426]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9829904530565471,0.0],[0.0,0.9829904530565471]],"imag":[[0.18365666119061477,0.0],[0.0,-0.18365666119061477]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6207676619065388,0.0],[0.0,0.6207676619065388]],"imag":[[-0.7839945853965378,0.0],[0.0,0.7839945853965378]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2673784648338695,0.7957686037688162],[0.334269161041659,0.5092784792869849]],"imag":[[-0.4499164759848331,-0.3046904173686807],[0.7838035781731145,-0.12062963713227244]]},{"name":"u","qubits":[1],"real":[[0.7313811638699286,0.0],[0.0,0.7313811638699286]],"imag":[[0.6819689092152726,0.0],[0.0,-0.6819689092152726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.735555987723062,0.0],[0.0,0.735555987723062]],"imag":[[-0.6774639392061771,0.0],[0.0,0.6774639392061771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7086939185935228,-0.7025837029061631],[0.362035628503385,-0.358224145180197]],"imag":[[0.049614061431722874,0.04083521846972597],[0.6035077284931529,-0.6135014972704721]]},{"name":"u","qubits":[1],"real":[[0.8061735780551361,-0.5916791039455249],[0.5916791039455249,0.8061735780551361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9196431264698862,0.392755038079326],[-0.392755038079326,0.9196431264698862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6466722230292196,0.13716846636166213],[-0.27934435360098964,0.12199420797119227]],"imag":[[0.707498090253422,0.24989257709303273],[0.05681743008490402,-0.9507133768761612]]},{"name":"u","qubits":[1],"real":[[0.9753311511921382,0.0],[0.0,0.9753311511921382]],"imag":[[0.22074679049584958,0.0],[0.0,-0.22074679049584958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8323767381328331,0.0],[0.0,0.8323767381328331]],"imag":[[-0.5542102180719379,0.0],[0.0,0.5542102180719379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.371350991271004,-0.3274619317816766],[0.4564296043721033,-0.8470452526935549]],"imag":[[0.7783508060755171,0.38605329579923037],[-0.21895314616684722,0.1620057897906012]]},{"name":"u","qubits":[3],"real":[[0.9998023752900606,0.0],[0.0,0.9998023752900606]],"imag":[[0.01987989849956545,0.0],[0.0,-0.01987989849956545]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999588320797004,0.0],[0.0,0.9999588320797004]],"imag":[[0.009073816495921283,0.0],[0.0,-0.009073816495921283]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997174732707801,0.0],[0.0,0.9997174732707801]],"imag":[[0.02376917409350176,0.0],[0.0,-0.02376917409350176]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9257619944642266,0.0],[0.0,0.9257619944642266]],"imag":[[-0.3781067701134393,0.0],[0.0,0.3781067701134393]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.6712361768628553,0.0],[0.0,0.6712361768628553]],"imag":[[0.7412435462589456,0.0],[0.0,-0.7412435462589456]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9816050994463984,0.0],[0.0,0.9816050994463984]],"imag":[[-0.19092257263306048,0.0],[0.0,0.19092257263306048]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9993726858118092,0.0],[0.0,0.9993726858118092]],"imag":[[-0.03541517828969719,0.0],[0.0,0.03541517828969719]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9985749223225876,0.0],[0.0,0.9985749223225876]],"imag":[[-0.053367822781504426,0.0],[0.0,0.053367822781504426]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9027127347817181,0.22445323588096078],[0.1967388977700492,0.8785323458735754]],"imag":[[0.22234488722900886,-0.292050020524903],[0.3113940842248879,0.30415201407822684]]},{"name":"u","qubits":[1],"real":[[0.9600220873266737,0.0],[0.0,0.9600220873266737]],"imag":[[-0.2799242609080829,0.0],[0.0,0.2799242609080829]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9292713713465067,0.0],[0.0,0.9292713713465067]],"imag":[[-0.36939777800601736,0.0],[0.0,0.36939777800601736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4671532806574137,-0.39540377916296054],[-0.3594722478088716,0.5466711395944668]],"imag":[[-0.7329627822375137,0.2969667046140151],[-0.33957778973439373,-0.6757346320182412]]},{"name":"u","qubits":[1],"real":[[0.473089728876906,-0.8810142498456967],[0.8810142498456967,0.473089728876906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9843557577859818,0.17619234408334952],[-0.17619234408334952,0.9843557577859818]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08099125624453948,0.6499204140779037],[-0.41998026035873404,0.005069633011112699]],"imag":[[-0.04215575543577253,-0.7544976898973097],[0.9029285074714279,-0.0911646319882988]]},{"name":"u","qubits":[1],"real":[[0.9948551451037768,0.0],[0.0,0.9948551451037768]],"imag":[[0.10130765153996547,0.0],[0.0,-0.10130765153996547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6039592720696019,0.0],[0.0,0.6039592720696019]],"imag":[[-0.7970151803329449,0.0],[0.0,0.7970151803329449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19512566640259532,-0.24431455502138044],[0.2326475584424695,-0.3384699717380389]],"imag":[[0.9481455357359826,-0.057065011868697904],[-0.09392087587766368,-0.9069134803589488]]},{"name":"u","qubits":[2],"real":[[0.9857449095432363,0.0],[0.0,0.9857449095432363]],"imag":[[-0.16824676314745782,0.0],[0.0,0.16824676314745782]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9791542248159635,0.0],[0.0,0.9791542248159635]],"imag":[[0.20311820210175566,0.0],[0.0,-0.20311820210175566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986777737197171,0.0],[0.0,0.9986777737197171]],"imag":[[0.05140723955076319,0.0],[0.0,-0.05140723955076319]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7759228672082308,0.0],[0.0,0.7759228672082308]],"imag":[[0.6308277927797397,0.0],[0.0,-0.6308277927797397]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.43989544093305194,-0.1378166653289225],[-0.7598455494935813,0.010899942919263635]],"imag":[[-0.31760400295437335,-0.8286291481183187],[0.35812628955226444,-0.5424587476395623]]},{"name":"u","qubits":[1],"real":[[0.9961711825465024,0.0],[0.0,0.9961711825465024]],"imag":[[0.08742411031233335,0.0],[0.0,-0.08742411031233335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4828156835447947,0.0],[0.0,0.4828156835447947]],"imag":[[-0.8757219968250042,0.0],[0.0,0.8757219968250042]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17333789979690195,0.08805193372850242],[0.07946021573520805,-0.7854507062742231]],"imag":[[0.979960280883771,0.0433437117800442],[0.05760116751867379,0.6110935833643845]]},{"name":"u","qubits":[1],"real":[[0.7190045193565588,-0.6950053964861307],[0.6950053964861307,0.7190045193565588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9791615014265145,0.20308312121930266],[-0.20308312121930266,0.9791615014265145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2470397821038569,0.4820123048701168],[0.6579179974838875,-0.35360655566796245]],"imag":[[0.43106228289160675,0.721679147738213],[-0.5659510251895892,0.3490068043208968]]},{"name":"u","qubits":[1],"real":[[0.8545243274362209,0.0],[0.0,0.8545243274362209]],"imag":[[-0.5194113724396824,0.0],[0.0,0.5194113724396824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.687274204342122,0.0],[0.0,0.687274204342122]],"imag":[[0.7263980782228867,0.0],[0.0,-0.7263980782228867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7729590737559393,-0.21157000705931944],[-0.4773964207577645,0.18014436405938955]],"imag":[[-0.4009112510282289,0.4438947749301183],[-0.11788594719056353,-0.8519058451497427]]},{"name":"u","qubits":[2],"real":[[0.672498069677803,-0.7400988760156502],[0.7400988760156502,0.672498069677803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9936094520948132,0.11287274563793136],[-0.11287274563793136,0.9936094520948132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999953106079396,0.0030624764701828607],[-0.0030624764701828607,0.9999953106079396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9112707731759142,0.4118076953571553],[-0.4118076953571553,0.9112707731759142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.16646426031829464,0.13801903984258246],[0.6544616639872739,0.17090665117053294]],"imag":[[0.058304134822455334,-0.9745978773526134],[0.7352347980545376,-0.04359631505512574]]},{"name":"u","qubits":[1],"real":[[0.9126551387556223,0.0],[0.0,0.9126551387556223]],"imag":[[0.4087304707297412,0.0],[0.0,-0.4087304707297412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8083381780026689,0.0],[0.0,0.8083381780026689]],"imag":[[-0.5887184301372987,0.0],[0.0,0.5887184301372987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7079948418265429,0.06838283028366152],[0.07601613222963732,-0.35206304957939666]],"imag":[[0.631904677677269,-0.3078369224102127],[-0.3060413859553012,-0.8812558237221811]]},{"name":"u","qubits":[1],"real":[[0.6058959091586957,-0.7955439317000398],[0.7955439317000398,0.6058959091586957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8332682837570361,0.5528688517945315],[-0.5528688517945315,0.8332682837570361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30677237564047777,0.6356301976586001],[-0.6082482141574025,0.03313558890500154]],"imag":[[-0.7033541987641396,-0.08460397419295021],[0.20302140428802942,0.7666279750460231]]},{"name":"u","qubits":[1],"real":[[0.5166942761947952,0.0],[0.0,0.5166942761947952]],"imag":[[0.8561699743319294,0.0],[0.0,-0.8561699743319294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9743307514088971,0.0],[0.0,0.9743307514088971]],"imag":[[-0.22512127144935426,0.0],[0.0,0.22512127144935426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7248324345522597,-0.5387358798643497],[-0.1537935742851591,0.732349534798544]],"imag":[[-0.38181260824715424,0.196470674023718],[-0.5524351640809484,0.36718807834106904]]},{"name":"u","qubits":[2],"real":[[0.8940675828176178,0.0],[0.0,0.8940675828176178]],"imag":[[-0.44793209011485463,0.0],[0.0,0.44793209011485463]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998348555971339,0.0],[0.0,0.9998348555971339]],"imag":[[0.018173099159424732,0.0],[0.0,-0.018173099159424732]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9773546321763393,0.0],[0.0,0.9773546321763393]],"imag":[[-0.21160794636178584,0.0],[0.0,0.21160794636178584]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7493819271005382,0.0],[0.0,0.7493819271005382]],"imag":[[-0.6621379971992876,0.0],[0.0,0.6621379971992876]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23166228870558975,0.7573783760376316],[-0.4123705877143971,0.17850219937964126]],"imag":[[-0.06680087138400867,-0.6068345928542839],[-0.8785332810782456,0.1620701614813957]]},{"name":"u","qubits":[1],"real":[[0.9337531964306962,0.0],[0.0,0.9337531964306962]],"imag":[[0.357917543793899,0.0],[0.0,-0.357917543793899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.586389147474452,0.0],[0.0,0.586389147474452]],"imag":[[0.810029485712826,0.0],[0.0,-0.810029485712826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6588110283198245,0.11369895522483563],[-0.14484312769038793,-0.8485304441307343]],"imag":[[0.7331049455004522,-0.1248908140246308],[0.08686562155317873,0.5014687602795855]]},{"name":"u","qubits":[1],"real":[[0.8451131311061129,-0.5345875004449899],[0.5345875004449899,0.8451131311061129]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.987230250545202,0.15929981923548378],[-0.15929981923548378,0.987230250545202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.032030628445313104,-0.07380405432382255],[-0.7442780658364345,-0.22079628637159848]],"imag":[[-0.24808376705552657,0.9653918608162714],[0.6192565252621187,0.11756069308903229]]},{"name":"u","qubits":[1],"real":[[0.7276695700768323,0.0],[0.0,0.7276695700768323]],"imag":[[0.6859278364261053,0.0],[0.0,-0.6859278364261053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8587171024228315,0.0],[0.0,0.8587171024228315]],"imag":[[-0.5124499370734047,0.0],[0.0,0.5124499370734047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8654331805771156,0.41451434810347354],[0.39789756824823574,0.23693725069295618]],"imag":[[0.05115488667825559,0.2767425567950548],[0.30014348686462,0.8339377385086678]]},{"name":"u","qubits":[4],"real":[[0.9961108842499716,0.0],[0.0,0.9961108842499716]],"imag":[[0.08810849152459552,0.0],[0.0,-0.08810849152459552]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9978019834492352,0.0],[0.0,0.9978019834492352]],"imag":[[0.06626614388035627,0.0],[0.0,-0.06626614388035627]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.965210370556354,0.0],[0.0,0.965210370556354]],"imag":[[-0.26147455052158675,0.0],[0.0,0.26147455052158675]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9950868883215828,0.0],[0.0,0.9950868883215828]],"imag":[[0.09900547808313392,0.0],[0.0,-0.09900547808313392]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9861519068487913,0.0],[0.0,0.9861519068487913]],"imag":[[-0.1658445555889398,0.0],[0.0,0.1658445555889398]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9909868857607461,0.0],[0.0,0.9909868857607461]],"imag":[[0.1339589200098966,0.0],[0.0,-0.1339589200098966]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9599288522078989,0.0],[0.0,0.9599288522078989]],"imag":[[-0.2802438200903381,0.0],[0.0,0.2802438200903381]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990867392718982,0.0],[0.0,0.9990867392718982]],"imag":[[-0.042728063506858864,0.0],[0.0,0.042728063506858864]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9951483724282765,0.0],[0.0,0.9951483724282765]],"imag":[[0.09838555205594114,0.0],[0.0,-0.09838555205594114]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9935165491185857,0.0],[0.0,0.9935165491185857]],"imag":[[-0.11368758343590993,0.0],[0.0,0.11368758343590993]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9701407258350974,0.0],[0.0,0.9701407258350974]],"imag":[[0.24254272216694225,0.0],[0.0,-0.24254272216694225]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9664238378199358,0.0],[0.0,0.9664238378199358]],"imag":[[-0.25695323639406936,0.0],[0.0,0.25695323639406936]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.992779715122887,0.0],[0.0,0.992779715122887]],"imag":[[0.11995181216021422,0.0],[0.0,-0.11995181216021422]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9948069504144111,0.0],[0.0,0.9948069504144111]],"imag":[[-0.10177981827051633,0.0],[0.0,0.10177981827051633]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9708463256831057,0.0],[0.0,0.9708463256831057]],"imag":[[0.23970275740511002,0.0],[0.0,-0.23970275740511002]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8230949223487165,0.0],[0.0,0.8230949223487165]],"imag":[[0.567903820029202,0.0],[0.0,-0.567903820029202]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.46007986676602475,-0.07615363658950793],[0.09557025555873139,0.986256031028537]],"imag":[[0.872835566251082,-0.14382355202783434],[0.13172287856006185,-0.02853858398953465]]},{"name":"u","qubits":[1],"real":[[0.9157450760598361,0.0],[0.0,0.9157450760598361]],"imag":[[-0.40175982336735083,0.0],[0.0,0.40175982336735083]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8079260140527139,0.0],[0.0,0.8079260140527139]],"imag":[[0.5892839348029895,0.0],[0.0,-0.5892839348029895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5643693372660363,0.2149924920786816],[-0.31033711636919137,-0.015044430669122033]],"imag":[[-0.5193919510033914,0.6045638764734326],[-0.5616138589729074,-0.7668470595360306]]},{"name":"u","qubits":[1],"real":[[0.7542173154661753,-0.6566248861039274],[0.6566248861039274,0.7542173154661753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9714685357991505,0.2371684716657225],[-0.2371684716657225,0.9714685357991505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35929934054553836,0.4698487792572775],[-0.41952319248061354,0.39556879441336007]],"imag":[[-0.4888235097579281,0.6412469764622121],[0.6752450304610593,0.4599671387119727]]},{"name":"u","qubits":[1],"real":[[0.7569227571110198,0.0],[0.0,0.7569227571110198]],"imag":[[0.6535043532888303,0.0],[0.0,-0.6535043532888303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7227722547367148,0.0],[0.0,0.7227722547367148]],"imag":[[0.6910862954673646,0.0],[0.0,-0.6910862954673646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8691149656257704,0.4615111640030684],[0.46460465511156246,0.8721919603152716]],"imag":[[0.12814322880850762,-0.1233934152877671],[0.11118005164827287,0.10517934647808887]]},{"name":"u","qubits":[2],"real":[[0.9500847080935989,0.0],[0.0,0.9500847080935989]],"imag":[[0.3119920631149149,0.0],[0.0,-0.3119920631149149]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8968756802136352,0.0],[0.0,0.8968756802136352]],"imag":[[-0.4422827311136275,0.0],[0.0,0.4422827311136275]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7597896776371417,0.0],[0.0,0.7597896776371417]],"imag":[[-0.6501689363204369,0.0],[0.0,0.6501689363204369]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9909934764968751,0.0],[0.0,0.9909934764968751]],"imag":[[-0.13391015473308002,0.0],[0.0,0.13391015473308002]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5741580112362467,-0.08141585948307328],[-0.07416002496175071,0.38196592884850344]],"imag":[[-0.6056250597010014,0.5449149686143958],[0.5459497741487475,0.7419846117026312]]},{"name":"u","qubits":[1],"real":[[0.6312912288339095,0.0],[0.0,0.6312912288339095]],"imag":[[-0.7755458622140746,0.0],[0.0,0.7755458622140746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8344058511890599,0.0],[0.0,0.8344058511890599]],"imag":[[-0.5511505016794057,0.0],[0.0,0.5511505016794057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7004215182396178,-0.6886983316295016],[0.3233951758143872,-0.35241407437853756]],"imag":[[0.14516630585131352,0.11845272661755046],[-0.6194771994935507,0.6224691797571407]]},{"name":"u","qubits":[1],"real":[[0.6676139503944135,-0.7445076314174124],[0.7445076314174124,0.6676139503944135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9111960097869918,0.4119730959034392],[-0.4119730959034392,0.9111960097869918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3780256130723707,-0.5887786611435484],[-0.5118740426240456,0.5625937369371344]],"imag":[[0.6920063080561512,-0.17766145798614763],[0.3408942210708041,0.5525073589440749]]},{"name":"u","qubits":[1],"real":[[0.7868895935146176,0.0],[0.0,0.7868895935146176]],"imag":[[-0.6170938077945685,0.0],[0.0,0.6170938077945685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7117844733940685,0.0],[0.0,0.7117844733940685]],"imag":[[0.7023979380914559,0.0],[0.0,-0.7023979380914559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7053649834281315,0.13815255492073253],[-0.4733545557348297,-0.5070834614487065]],"imag":[[-0.17314413711876495,-0.673346284985448],[-0.4984142980492356,0.5199855913295752]]},{"name":"u","qubits":[2],"real":[[0.741068828483815,-0.671429066580846],[0.671429066580846,0.741068828483815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9760997965802757,0.21732277173813272],[-0.21732277173813272,0.9760997965802757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978255898831342,-0.06590972746397378],[0.06590972746397378,0.9978255898831342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9548911019382528,0.2969561978459945],[-0.2969561978459945,0.9548911019382528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5834457628404665,0.3063330466197598],[0.6828528967299581,-0.5397624625962858]],"imag":[[0.11319169120878271,0.7435985122453235],[-0.4248418579804811,-0.24875248965023702]]},{"name":"u","qubits":[1],"real":[[0.8855710897591641,0.0],[0.0,0.8855710897591641]],"imag":[[-0.46450386971775226,0.0],[0.0,0.46450386971775226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6923384675134786,0.0],[0.0,0.6923384675134786]],"imag":[[-0.7215728974962182,0.0],[0.0,0.7215728974962182]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7709901607121066,0.192514696840767],[-0.03595864986949404,0.9339178014213623]],"imag":[[-0.532740101031374,-0.2910330708674],[0.34708663520476357,0.07768772972669055]]},{"name":"u","qubits":[1],"real":[[0.7612050667383858,-0.6485112538513187],[0.6485112538513187,0.7612050667383858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.898630301050983,0.43870671528142785],[-0.43870671528142785,0.898630301050983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5462411488814141,0.7201213430864847],[0.5392502217746197,-0.5621475931708177]],"imag":[[0.14269970359599596,-0.4033393770680534],[0.6248732672937382,-0.05227505743592009]]},{"name":"u","qubits":[1],"real":[[0.9902023996227025,0.0],[0.0,0.9902023996227025]],"imag":[[-0.139639563811413,0.0],[0.0,0.139639563811413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7397023499832556,0.0],[0.0,0.7397023499832556]],"imag":[[0.6729341969533493,0.0],[0.0,-0.6729341969533493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22685315165028896,-0.3009991791286462],[-0.1092045451520032,0.4914149731582247]],"imag":[[-0.7883271198122087,0.48628951656271546],[-0.5613843309828501,-0.6568358428108068]]},{"name":"u","qubits":[2],"real":[[0.9919245353544166,0.0],[0.0,0.9919245353544166]],"imag":[[0.12682947670760422,0.0],[0.0,-0.12682947670760422]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6187021259115362,0.0],[0.0,0.6187021259115362]],"imag":[[0.7856256611087405,0.0],[0.0,-0.7856256611087405]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9184154009921175,0.0],[0.0,0.9184154009921175]],"imag":[[-0.3956174303800176,0.0],[0.0,0.3956174303800176]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982226582764435,0.0],[0.0,0.9982226582764435]],"imag":[[-0.05959466841514129,0.0],[0.0,0.05959466841514129]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7367532197627391,-0.6398827529199643],[-0.011710951564747664,0.30721482541484063]],"imag":[[0.07335460854610353,-0.20582482136480232],[0.6720689311281495,-0.6736506932164801]]},{"name":"u","qubits":[1],"real":[[0.9789253341306731,0.0],[0.0,0.9789253341306731]],"imag":[[0.20421848642360985,0.0],[0.0,-0.20421848642360985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6173942874739372,0.0],[0.0,0.6173942874739372]],"imag":[[0.7866538589459466,0.0],[0.0,-0.7866538589459466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3881511204870738,0.007894231784062428],[0.20292654358306264,-0.5188136232361253]],"imag":[[0.8898179492442034,0.23979242267429784],[-0.12799821395980884,0.8205301331926416]]},{"name":"u","qubits":[1],"real":[[0.5625722892532036,-0.8267480990993629],[0.8267480990993629,0.5625722892532036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9358291405772609,0.3524539964965999],[-0.3524539964965999,0.9358291405772609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8719245849737794,0.1615706568043225],[0.13701120736739045,0.6468211926657406]],"imag":[[0.46066251244667905,-0.03784825761426383],[0.09362423190790861,0.7443687103672835]]},{"name":"u","qubits":[1],"real":[[0.9446382650956365,0.0],[0.0,0.9446382650956365]],"imag":[[0.3281136207430376,0.0],[0.0,-0.3281136207430376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5930254436408382,0.0],[0.0,0.5930254436408382]],"imag":[[0.805183720149996,0.0],[0.0,-0.805183720149996]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5597290712786935,0.2827426006545064],[-0.008283145799091533,-0.061964785359494234]],"imag":[[0.7085202474716187,-0.32366502354034776],[0.42969037129533,0.9008096023506323]]},{"name":"u","qubits":[3],"real":[[0.999320597795005,0.0],[0.0,0.999320597795005]],"imag":[[0.03685570271523498,0.0],[0.0,-0.03685570271523498]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993027780083062,0.0],[0.0,0.993027780083062]],"imag":[[0.11788056660580552,0.0],[0.0,-0.11788056660580552]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9983029822453583,0.0],[0.0,0.9983029822453583]],"imag":[[0.05823362980292226,0.0],[0.0,-0.05823362980292226]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9459884890068408,0.0],[0.0,0.9459884890068408]],"imag":[[0.3242002138595134,0.0],[0.0,-0.3242002138595134]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9982486845953865,0.0],[0.0,0.9982486845953865]],"imag":[[0.059157110338322424,0.0],[0.0,-0.059157110338322424]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997997177932316,0.0],[0.0,0.997997177932316]],"imag":[[-0.06325846061305343,0.0],[0.0,0.06325846061305343]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9974469986251789,0.0],[0.0,0.9974469986251789]],"imag":[[0.07141067800841996,0.0],[0.0,-0.07141067800841996]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6832702715044191,0.0],[0.0,0.6832702715044191]],"imag":[[-0.7301655538836911,0.0],[0.0,0.7301655538836911]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.009164699649971698,-0.4779029315936285],[-0.7114042570917272,0.6196398328131405]],"imag":[[-0.6651581587942618,-0.5736631590436754],[-0.2266817484084702,-0.24200381303101387]]},{"name":"u","qubits":[1],"real":[[0.969949764609571,0.0],[0.0,0.969949764609571]],"imag":[[-0.24330526943294434,0.0],[0.0,0.24330526943294434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8765844401625766,0.0],[0.0,0.8765844401625766]],"imag":[[0.4812480849466958,0.0],[0.0,-0.4812480849466958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.372593962234693,-0.606678485920485],[0.1342774818745548,-0.7194673717011106]],"imag":[[-0.6959517805833388,-0.09362730974646294],[0.5989945043742564,-0.32487204042263107]]},{"name":"u","qubits":[1],"real":[[0.7619726909017676,-0.6476091555250894],[0.6476091555250894,0.7619726909017676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9285247723207557,0.37127045019323696],[-0.37127045019323696,0.9285247723207557]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10152898398461752,0.6965130856139943],[-0.061978025064718896,0.5919939426376896]],"imag":[[0.6780806235651525,-0.21158462828149344],[-0.7252980475401973,-0.3458968611070916]]},{"name":"u","qubits":[1],"real":[[0.8851378350927567,0.0],[0.0,0.8851378350927567]],"imag":[[-0.46532892977689233,0.0],[0.0,0.46532892977689233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6828514497294194,0.0],[0.0,0.6828514497294194]],"imag":[[0.7305572514200582,0.0],[0.0,-0.7305572514200582]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7227768933969061,-0.45324921971934284],[0.44320763971917965,-0.20973895105448404]],"imag":[[-0.49743787934369216,0.15720770779250826],[-0.1836194615505709,0.8519744443614474]]},{"name":"u","qubits":[2],"real":[[0.9741840378799946,0.0],[0.0,0.9741840378799946]],"imag":[[-0.22575531076771832,0.0],[0.0,0.22575531076771832]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880017020275482,0.0],[0.0,0.9880017020275482]],"imag":[[-0.1544429888038551,0.0],[0.0,0.1544429888038551]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9530362984548294,0.0],[0.0,0.9530362984548294]],"imag":[[-0.30285609425520443,0.0],[0.0,0.30285609425520443]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7709351973626769,0.0],[0.0,0.7709351973626769]],"imag":[[-0.6369135902674479,0.0],[0.0,0.6369135902674479]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47038812032156996,0.8343020547120489],[-0.15084921746902516,0.2023374989240258]],"imag":[[0.2874318855280794,0.007616360375300827],[-0.8205866444386577,-0.5127783235346994]]},{"name":"u","qubits":[1],"real":[[0.9265841670598693,0.0],[0.0,0.9265841670598693]],"imag":[[0.37608746503169727,0.0],[0.0,-0.37608746503169727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6609120948983889,0.0],[0.0,0.6609120948983889]],"imag":[[0.7504633254310453,0.0],[0.0,-0.7504633254310453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5538587433559059,-0.4108288794920938],[0.272691353561798,-0.3371653782883518]],"imag":[[0.5698820317028824,0.44687201089985745],[-0.5423231398742322,0.7196141642111147]]},{"name":"u","qubits":[1],"real":[[0.6261682854945942,-0.7796879364468584],[0.7796879364468584,0.6261682854945942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8988845091390032,0.4381856218886389],[-0.4381856218886389,0.8988845091390032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20484746648755728,0.14447396291583572],[0.024601858904312737,0.15182928280353028]],"imag":[[-0.9219356476808183,-0.29529553171081496],[0.3278214842676294,-0.9321350180496314]]},{"name":"u","qubits":[1],"real":[[0.886196701254378,0.0],[0.0,0.886196701254378]],"imag":[[0.46330919123826886,0.0],[0.0,-0.46330919123826886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6135335457404212,0.0],[0.0,0.6135335457404212]],"imag":[[-0.7896686572551721,0.0],[0.0,0.7896686572551721]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5955817772598555,-0.5554747587560306],[0.38819875107868973,-0.4236096931319322]],"imag":[[0.4139138935917219,0.4067006610182261],[0.5685590250349367,-0.588725056878793]]},{"name":"u","qubits":[2],"real":[[0.8082399628331972,-0.588853260566155],[0.588853260566155,0.8082399628331972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9877024767195943,0.15634518694855662],[-0.15634518694855662,0.9877024767195943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999089728443765,0.013492443266656998],[-0.013492443266656998,0.9999089728443765]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9488464886762117,0.31573777241062523],[-0.31573777241062523,0.9488464886762117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4109290264222513,-0.19681805029104238],[0.4272069734184504,0.7475318368332305]],"imag":[[0.6245041778049453,-0.6343457434455306],[0.5085529166276382,-0.008017840913005227]]},{"name":"u","qubits":[1],"real":[[0.9652699913278942,0.0],[0.0,0.9652699913278942]],"imag":[[0.26125436616800707,0.0],[0.0,-0.26125436616800707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38123536219198717,0.0],[0.0,0.38123536219198717]],"imag":[[-0.9244780141324856,0.0],[0.0,0.9244780141324856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4638080191941769,-0.08139006897508844],[0.04013864427903459,-0.5454640389298345]],"imag":[[0.7940619224633341,-0.38434807310202335],[-0.3908153961404912,-0.7403520767914032]]},{"name":"u","qubits":[1],"real":[[0.8132892631603805,-0.5818595830851678],[0.5818595830851678,0.8132892631603805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8799267794250322,0.4751093167374123],[-0.4751093167374123,0.8799267794250322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2595499175919845,-0.010227312082990382],[0.5973847419060409,-0.4079212928631557]],"imag":[[0.32440468728713723,0.9095552986111872],[0.6859496404853508,-0.07877042392118246]]},{"name":"u","qubits":[1],"real":[[0.8648170990304255,0.0],[0.0,0.8648170990304255]],"imag":[[-0.5020870295323304,0.0],[0.0,0.5020870295323304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9951903745222217,0.0],[0.0,0.9951903745222217]],"imag":[[-0.09795977979926333,0.0],[0.0,0.09795977979926333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7247368687829265,-0.24996699957812094],[0.005073750372416837,-0.8331813040117271]],"imag":[[-0.4137792459057073,0.4909783150062079],[0.5509241905576319,0.04759945336760459]]},{"name":"u","qubits":[2],"real":[[0.9982423888297184,0.0],[0.0,0.9982423888297184]],"imag":[[-0.05926325289365527,0.0],[0.0,0.05926325289365527]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9806798993245138,0.0],[0.0,0.9806798993245138]],"imag":[[-0.1956193626941396,0.0],[0.0,0.1956193626941396]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9629308656713513,0.0],[0.0,0.9629308656713513]],"imag":[[-0.26974830479063605,0.0],[0.0,0.26974830479063605]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6438610114688073,0.0],[0.0,0.6438610114688073]],"imag":[[0.7651424690280657,0.0],[0.0,-0.7651424690280657]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5831195040887938,-0.5089138933642973],[-0.5612419845531746,0.6317040261992974]],"imag":[[0.43447182616819496,0.4606653073090101],[-0.3952382964644584,0.3602001486205756]]},{"name":"u","qubits":[1],"real":[[0.8553354212530915,0.0],[0.0,0.8553354212530915]],"imag":[[0.5180746250780832,0.0],[0.0,-0.5180746250780832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7867080617715473,0.0],[0.0,0.7867080617715473]],"imag":[[0.6173252186195338,0.0],[0.0,-0.6173252186195338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8103492208208665,-0.3084952185407233],[0.4048052968637689,-0.8866409974212361]],"imag":[[0.4235254622893488,0.262280428635305],[-0.009643377968532641,0.22339968349187017]]},{"name":"u","qubits":[1],"real":[[0.828356990958636,-0.5602005850853372],[0.5602005850853372,0.828356990958636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867902842046052,0.16200288577489705],[-0.16200288577489705,0.9867902842046052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.027243594850350335,-0.5157946024539334],[0.49491031530567925,0.01933963536025899]],"imag":[[-0.7868144679524568,-0.337841246208499],[-0.36775611397277375,0.7870484095300679]]},{"name":"u","qubits":[1],"real":[[0.6642947067871007,0.0],[0.0,0.6642947067871007]],"imag":[[0.7474707636654694,0.0],[0.0,-0.7474707636654694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.990839339282826,0.0],[0.0,0.990839339282826]],"imag":[[0.13504593192530007,0.0],[0.0,-0.13504593192530007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8911751946901139,-0.43852002093353404],[0.17961156334218334,-0.3704964447592162]],"imag":[[-0.10537533664928117,-0.049020424677282806],[0.40304155754570176,-0.8173307614581093]]},{"name":"u","qubits":[3],"real":[[0.6624059113542081,-0.749145118520438],[0.749145118520438,0.6624059113542081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.995767677192409,0.09190611001905384],[-0.09190611001905384,0.995767677192409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999089399483896,-0.013494880929001633],[0.013494880929001633,0.9999089399483896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9741986704110072,0.2256921588567617],[-0.2256921588567617,0.9741986704110072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996097548751097,0.027934529860426775],[-0.027934529860426775,0.9996097548751097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999541338383493,-0.00957758944601969],[0.00957758944601969,0.9999541338383493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998887711160556,0.014914603448441702],[-0.014914603448441702,0.9998887711160556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9234815847268341,0.3836427539657372],[-0.3836427539657372,0.9234815847268341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.49761739482622735,-0.26862839894700585],[0.018403317061551946,0.6967103660859846]],"imag":[[0.5703878249581025,-0.5957125487893398],[0.6532196992031511,0.29590540428050655]]},{"name":"u","qubits":[1],"real":[[0.9998299116307023,0.0],[0.0,0.9998299116307023]],"imag":[[0.01844309650091429,0.0],[0.0,-0.01844309650091429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8575626314188036,0.0],[0.0,0.8575626314188036]],"imag":[[-0.5143795614077772,0.0],[0.0,0.5143795614077772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03559271075142356,0.19787655325539238],[-0.23345049393342218,-0.26744957975158384]],"imag":[[0.964440759755121,-0.17155771488363997],[-0.11869307792188924,-0.9272990577081217]]},{"name":"u","qubits":[1],"real":[[0.829076004902308,-0.559135920948769],[0.559135920948769,0.829076004902308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9256289324004658,0.3784323975337917],[-0.3784323975337917,0.9256289324004658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7269320763573043,0.6471769325986385],[-0.13187406351072245,0.08206683363877686]],"imag":[[0.02387117064027684,-0.22838988919682526],[0.6735051261484882,0.7226791205240294]]},{"name":"u","qubits":[1],"real":[[0.9895911042377685,0.0],[0.0,0.9895911042377685]],"imag":[[0.14390777051109493,0.0],[0.0,-0.14390777051109493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6852350834461817,0.0],[0.0,0.6852350834461817]],"imag":[[0.7283219620569631,0.0],[0.0,-0.7283219620569631]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2615427880248766,-0.2884138548431482],[-0.10577604879901044,-0.23319754084338296]],"imag":[[0.8802409950861322,0.2712722045040097],[-0.3815528640993528,0.8881710118792714]]},{"name":"u","qubits":[2],"real":[[0.9999815672379138,0.0],[0.0,0.9999815672379138]],"imag":[[0.006071670643719445,0.0],[0.0,-0.006071670643719445]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5054142964819591,0.0],[0.0,0.5054142964819591]],"imag":[[-0.8628768098121807,0.0],[0.0,0.8628768098121807]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9647892711756484,0.0],[0.0,0.9647892711756484]],"imag":[[0.26302407156829044,0.0],[0.0,-0.26302407156829044]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999381907290161,0.0],[0.0,0.9999381907290161]],"imag":[[0.011118215755316126,0.0],[0.0,-0.011118215755316126]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13038624119811956,0.9463707771022425],[-0.8866311995085256,0.10858044553885707]],"imag":[[0.1173994815287754,0.2712916181711084],[0.42790408493151094,-0.13781689665488311]]},{"name":"u","qubits":[1],"real":[[0.7810330457985761,0.0],[0.0,0.7810330457985761]],"imag":[[0.6244896967689694,0.0],[0.0,-0.6244896967689694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.927104677814333,0.0],[0.0,0.927104677814333]],"imag":[[0.3748025031597065,0.0],[0.0,-0.3748025031597065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8745786754588671,0.43324139169167264],[-0.43161437325504826,-0.8711052415243193]],"imag":[[0.19726348402618177,-0.09220170729183205],[-0.09954039934678692,-0.21207640105959744]]},{"name":"u","qubits":[1],"real":[[0.8864584583274381,-0.4628081693960702],[0.4628081693960702,0.8864584583274381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9654010968816469,0.2607694808441221],[-0.2607694808441221,0.9654010968816469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5307851318088666,-0.5661277790176612],[-0.11874560070127944,0.12514840883543418]],"imag":[[0.4397194420656558,0.45212088421642566],[0.714712136761511,-0.6778081731919778]]},{"name":"u","qubits":[1],"real":[[0.5187011439917043,0.0],[0.0,0.5187011439917043]],"imag":[[0.8549556264635594,0.0],[0.0,-0.8549556264635594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9560773906054643,0.0],[0.0,0.9560773906054643]],"imag":[[-0.2931143517009128,0.0],[0.0,0.2931143517009128]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6654767984537806,0.2637098878815609],[0.643511697705878,-0.22237042824899564]],"imag":[[-0.34656799660651555,-0.606208173387119],[-0.15140656975029665,-0.7166031943778269]]},{"name":"u","qubits":[2],"real":[[0.6760681718591331,-0.7368390780890015],[0.7368390780890015,0.6760681718591331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9739984597479887,0.22655463007527712],[-0.22655463007527712,0.9739984597479887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999922817582265,-0.0039289214774147875],[0.0039289214774147875,0.9999922817582265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9216823471558782,0.3879454226321421],[-0.3879454226321421,0.9216823471558782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.883532758722814,0.13333771762734736],[0.10805297804323723,0.1277107755252218]],"imag":[[-0.42071158957155597,0.15682052072913882],[0.17520324369090942,0.9702156127124105]]},{"name":"u","qubits":[1],"real":[[0.971240695880228,0.0],[0.0,0.971240695880228]],"imag":[[-0.23809979140287038,0.0],[0.0,0.23809979140287038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3058594185500125,0.0],[0.0,0.3058594185500125]],"imag":[[-0.9520766860312505,0.0],[0.0,0.9520766860312505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3476639143723792,-0.4003111968504304],[0.36299047837942416,-0.514738317414881]],"imag":[[-0.6664687295963572,-0.5241184797254037],[0.5506243253974249,-0.5478094828235496]]},{"name":"u","qubits":[1],"real":[[0.5783971476692812,-0.8157553184429996],[0.8157553184429996,0.5783971476692812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8642509935321756,0.503060851367553],[-0.503060851367553,0.8642509935321756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06695741955424553,0.22800528487802063],[0.9069199504355772,0.17043714396744922]],"imag":[[0.1622808468955523,-0.9577030963535577],[0.3829854229594505,0.04206601072980342]]},{"name":"u","qubits":[1],"real":[[0.966172667980696,0.0],[0.0,0.966172667980696]],"imag":[[-0.25789605589668047,0.0],[0.0,0.25789605589668047]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6610528427212183,0.0],[0.0,0.6610528427212183]],"imag":[[-0.7503393493148258,0.0],[0.0,0.7503393493148258]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39259848088685834,0.2919032294687348],[0.2459126213167016,0.447896495921367]],"imag":[[-0.6830112764485157,-0.5423601512604184],[0.5647025869664926,-0.6480946689272026]]},{"name":"u","qubits":[2],"real":[[0.8681982720458377,0.0],[0.0,0.8681982720458377]],"imag":[[-0.4962174527529455,0.0],[0.0,0.4962174527529455]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999014234171281,0.0],[0.0,0.999014234171281]],"imag":[[-0.04439098921142518,0.0],[0.0,0.04439098921142518]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9698119429262191,0.0],[0.0,0.9698119429262191]],"imag":[[0.24385404519439893,0.0],[0.0,-0.24385404519439893]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6916382022909889,0.0],[0.0,0.6916382022909889]],"imag":[[-0.7222441395620245,0.0],[0.0,0.7222441395620245]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2862198037826493,0.13897531195549923],[0.21548829099950606,0.8840629420391468]],"imag":[[-0.9335866017669063,0.16486401545156232],[-0.007686180199131399,-0.41465459552396927]]},{"name":"u","qubits":[1],"real":[[0.9995434183758883,0.0],[0.0,0.9995434183758883]],"imag":[[0.030215141592319496,0.0],[0.0,-0.030215141592319496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9412322566851729,0.0],[0.0,0.9412322566851729]],"imag":[[0.3377600316427876,0.0],[0.0,-0.3377600316427876]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.046067114344853,0.5758316638250685],[0.20530382251666826,-0.4997489267949737]],"imag":[[0.7612740189018399,-0.2945464039119007],[0.6133433211350912,0.5761174542107649]]},{"name":"u","qubits":[1],"real":[[0.7606227676151369,-0.6491941199560339],[0.6491941199560339,0.7606227676151369]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9131416048411709,0.4076425020874185],[-0.4076425020874185,0.9131416048411709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2477314025497468,0.1971336804671721],[0.1726401662809221,-0.33914567177493005]],"imag":[[0.9194855802302138,-0.23305306684296043],[0.25173556150440485,0.8898341381273753]]},{"name":"u","qubits":[1],"real":[[0.9601498443037213,0.0],[0.0,0.9601498443037213]],"imag":[[-0.2794857357425238,0.0],[0.0,0.2794857357425238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6253231188887046,0.0],[0.0,0.6253231188887046]],"imag":[[-0.7803659378671669,0.0],[0.0,0.7803659378671669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4275664113740265,-0.46591182275968146],[0.42800860428322524,0.628028199204091]],"imag":[[-0.6722051036200635,0.38503692802720585],[-0.4267738243981254,0.4901564224536795]]},{"name":"u","qubits":[3],"real":[[0.9923167437547487,0.0],[0.0,0.9923167437547487]],"imag":[[-0.12372340144035987,0.0],[0.0,0.12372340144035987]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9619273145654966,0.0],[0.0,0.9619273145654966]],"imag":[[0.2733053996773793,0.0],[0.0,-0.2733053996773793]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9944116583380015,0.0],[0.0,0.9944116583380015]],"imag":[[-0.10557203115155972,0.0],[0.0,0.10557203115155972]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9879514469318658,0.0],[0.0,0.9879514469318658]],"imag":[[0.1547641383048181,0.0],[0.0,-0.1547641383048181]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999982358077392,0.0],[0.0,0.999982358077392]],"imag":[[-0.0059399944426304346,0.0],[0.0,0.0059399944426304346]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9058928994439567,0.0],[0.0,0.9058928994439567]],"imag":[[-0.4235068532350112,0.0],[0.0,0.4235068532350112]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999715431864609,0.0],[0.0,0.9999715431864609]],"imag":[[-0.007544058409633159,0.0],[0.0,0.007544058409633159]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7369467550993858,0.0],[0.0,0.7369467550993858]],"imag":[[0.6759507971357722,0.0],[0.0,-0.6759507971357722]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5118783225514474,0.7441171467990728],[-0.5337981483031765,0.449499169315483]],"imag":[[-0.06960619388379585,-0.4235861571328021],[-0.6694737467167985,0.25458777682709516]]},{"name":"u","qubits":[1],"real":[[0.9878117867076452,0.0],[0.0,0.9878117867076452]],"imag":[[-0.1556530566402391,0.0],[0.0,0.1556530566402391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8379008591221782,0.0],[0.0,0.8379008591221782]],"imag":[[-0.5458224530763789,0.0],[0.0,0.5458224530763789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2859492256357814,-0.13146224153238534],[0.18664352528694156,-0.42879117220240653]],"imag":[[-0.8848223045315529,-0.3435698019515826],[-0.3169964104374555,0.8251155075984921]]},{"name":"u","qubits":[1],"real":[[0.7831496796220339,-0.6218332407550321],[0.6218332407550321,0.7831496796220339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9365108780735206,0.3506385250510324],[-0.3506385250510324,0.9365108780735206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5460374925388842,0.8159123302093217],[0.3606098732355669,-0.3708559622654235]],"imag":[[0.04092282537092847,-0.18562178890933798],[0.7550688037725681,-0.4028616091745132]]},{"name":"u","qubits":[1],"real":[[0.7983600032094783,0.0],[0.0,0.7983600032094783]],"imag":[[0.6021804590613695,0.0],[0.0,-0.6021804590613695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6560199982646132,0.0],[0.0,0.6560199982646132]],"imag":[[-0.7547435073433205,0.0],[0.0,0.7547435073433205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9153914543461712,-0.28696227234186616],[-0.2540960285753712,0.7478389882694827]],"imag":[[0.2615777560116241,0.10624602167760129],[0.17050152823992182,-0.5891530232071729]]},{"name":"u","qubits":[2],"real":[[0.9992616194626717,0.0],[0.0,0.9992616194626717]],"imag":[[0.03842155474260192,0.0],[0.0,-0.03842155474260192]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7777836740709467,0.0],[0.0,0.7777836740709467]],"imag":[[0.6285320646941566,0.0],[0.0,-0.6285320646941566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9171732758659418,0.0],[0.0,0.9171732758659418]],"imag":[[0.39848862221817205,0.0],[0.0,-0.39848862221817205]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989733201522035,0.0],[0.0,0.9989733201522035]],"imag":[[0.04530237989425068,0.0],[0.0,-0.04530237989425068]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7253404844703158,-0.10702510195896522],[0.2668017830166468,-0.9281110322547896]],"imag":[[0.6327356632241817,0.24914331141593196],[0.04841043949150917,0.25511399360741904]]},{"name":"u","qubits":[1],"real":[[0.8859851205140197,0.0],[0.0,0.8859851205140197]],"imag":[[0.46371366836417277,0.0],[0.0,-0.46371366836417277]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5488135868411926,0.0],[0.0,0.5488135868411926]],"imag":[[0.8359447630666184,0.0],[0.0,-0.8359447630666184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6784122141300828,0.4819745945251465],[-0.21698835930018998,-0.3624708466169617]],"imag":[[0.4705609858577099,-0.2933082278765111],[0.520812133341717,0.7418124149979186]]},{"name":"u","qubits":[1],"real":[[0.4982421867559732,-0.8670379019031556],[0.8670379019031556,0.4982421867559732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.890008812118419,0.4559433236177067],[-0.4559433236177067,0.890008812118419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03558169081310664,0.005729710650001934],[0.11230777373283023,0.49257849624814143]],"imag":[[-0.9751530755180071,0.21858086147355024],[0.18760966538488202,0.8423514720395923]]},{"name":"u","qubits":[1],"real":[[0.7661971098927044,0.0],[0.0,0.7661971098927044]],"imag":[[0.6426056246190716,0.0],[0.0,-0.6426056246190716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9411478330393523,0.0],[0.0,0.9411478330393523]],"imag":[[-0.33799520168980424,0.0],[0.0,0.33799520168980424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8606762335276681,0.4426956250738679],[-0.48497011133393225,-0.6899787628173026]],"imag":[[0.15218208163561647,0.2002438978099817],[-0.029682085210279482,-0.5365186593133809]]},{"name":"u","qubits":[2],"real":[[0.7084362189652418,-0.7057748392074005],[0.7057748392074005,0.7084362189652418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9758406228281044,0.21848358940308832],[-0.21848358940308832,0.9758406228281044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9951780991725374,-0.09808440715697557],[0.09808440715697557,0.9951780991725374]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9258649303442287,0.37785464236750704],[-0.37785464236750704,0.9258649303442287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9210612449210457,0.20459526641309989],[-0.3600639235387625,-0.532862712709157]],"imag":[[0.13634210282921913,0.301989720126287],[0.05840363915435952,-0.7635445732265003]]},{"name":"u","qubits":[1],"real":[[0.6539623742564453,0.0],[0.0,0.6539623742564453]],"imag":[[0.7565270735782513,0.0],[0.0,-0.7565270735782513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8405438610461072,0.0],[0.0,0.8405438610461072]],"imag":[[-0.5417434980299278,0.0],[0.0,0.5417434980299278]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8043567463212775,0.5418889038696826],[0.4851602000080388,0.7618718463208598]],"imag":[[-0.11760051650771597,0.21339343717059453],[-0.3221799551380042,-0.28349770125889434]]},{"name":"u","qubits":[1],"real":[[0.5448419691533385,-0.8385387460631217],[0.8385387460631217,0.5448419691533385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9637063862542327,0.2669644191513312],[-0.2669644191513312,0.9637063862542327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.611304387320277,0.49810667986723783],[0.25768476047729383,0.7140099337854314]],"imag":[[0.38194715781895794,0.4819886410991841],[-0.6434453192733323,0.09882560285028832]]},{"name":"u","qubits":[1],"real":[[0.7835316577298156,0.0],[0.0,0.7835316577298156]],"imag":[[-0.6213518659625695,0.0],[0.0,0.6213518659625695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.634394146908919,0.0],[0.0,0.634394146908919]],"imag":[[0.7730097453251834,0.0],[0.0,-0.7730097453251834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8033589736465871,0.4929696949797956],[0.33452239023319164,0.6535730746403727]],"imag":[[-0.1879847226292682,0.2761466699980768],[-0.4553799226493981,-0.5035535051865194]]},{"name":"u","qubits":[2],"real":[[0.88556866600495,0.0],[0.0,0.88556866600495]],"imag":[[0.46450849054695803,0.0],[0.0,-0.46450849054695803]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9807732320098277,0.0],[0.0,0.9807732320098277]],"imag":[[-0.19515088360803454,0.0],[0.0,0.19515088360803454]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9089470916349611,0.0],[0.0,0.9089470916349611]],"imag":[[-0.41691148294133806,0.0],[0.0,0.41691148294133806]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.721758353526081,0.0],[0.0,0.721758353526081]],"imag":[[-0.6921451286510082,0.0],[0.0,0.6921451286510082]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7654297503534149,0.10144766728428307],[0.500782449898461,0.6193427959864191]],"imag":[[0.08183894344227688,-0.6301809703670357],[0.3957734484321256,-0.4571595087598686]]},{"name":"u","qubits":[1],"real":[[0.7472424942296952,0.0],[0.0,0.7472424942296952]],"imag":[[0.6645514689001778,0.0],[0.0,-0.6645514689001778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7089268269478586,0.0],[0.0,0.7089268269478586]],"imag":[[-0.7052820386438613,0.0],[0.0,0.7052820386438613]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8169990703141343,-0.05993642088321757],[0.0065335412377622755,0.822624010053138]],"imag":[[0.09603534049009353,-0.5654178613507906],[0.5685481908525315,-7.484184996435148e-05]]},{"name":"u","qubits":[1],"real":[[0.630274682002139,-0.776372220798183],[0.776372220798183,0.630274682002139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9034178971947415,0.42876112583608994],[-0.42876112583608994,0.9034178971947415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09240812374935876,-0.5022530893232919],[0.026314151077297256,0.5709599477994276]],"imag":[[-0.7863846602272028,-0.3475654457647934],[-0.6102191985488097,0.5485843902121211]]},{"name":"u","qubits":[1],"real":[[0.8210325152998589,0.0],[0.0,0.8210325152998589]],"imag":[[-0.5708814314902763,0.0],[0.0,0.5708814314902763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8596180479833712,0.0],[0.0,0.8596180479833712]],"imag":[[-0.510937189467804,0.0],[0.0,0.510937189467804]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7063401858690386,0.6270918517440977],[-0.06234600837744458,-0.033483131530750936]],"imag":[[-0.26235685778617923,0.19750501379765775],[0.6544962919974827,0.7527459457903709]]}]}

==> anc/matched_benchmark/results/main_n6_i3_result.json <==
{
  "case": "main_n6_i3",
  "n": 6,
  "generator": 3,
  "M": 42,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.012626906806902635,
  "c": 0.018042195912175804,
  "l": 0.2677861589595422,
  "target_sha256": "3d16c1322546edea77cd22928591082535681544bdb9c437dbe7acb0525ce63b",
  "target_unitarity_defect": 1.6979523992374946e-15,
  "structured": {
    "raw": {
      "cx": 1208,
      "one_qubit": 1292,
      "total": 2500
    },
    "optimized": {
      "cx": 1192,
      "one_qubit": 1205,
      "total": 2397
    },
    "depth": 2129,
    "timing_samples": [
      {
        "construction_s": 0.018615088000046853,
        "optimization_s": 0.01427237799998693,
        "total_s": 0.03288746600003378
      },
      {
        "construction_s": 0.018606022000028588,
        "optimization_s": 0.011069794999968963,
        "total_s": 0.02967581699999755
      },
      {
        "construction_s": 0.017460199000026932,
        "optimization_s": 0.009402474000012262,
        "total_s": 0.026862673000039194
      }
    ],
    "median_construction_s": 0.018606022000028588,
    "median_optimization_s": 0.011069794999968963,
    "median_total_s": 0.02967581699999755,
    "validation_s": 0.04871903299999758,
    "phase_aligned_op_error": 2.965795249645352e-14,
    "phase_aligned_fro_error": 1.94205877658615e-13,
    "alignment_phase": -2.2812694980964623e-17,
    "ordinary_op_error": 2.965871490021212e-14,
    "unitarity_defect": 5.901050802298789e-14,
    "padding_leakage_op": 2.264379764493327e-15,
    "padding_action_error_op": 2.965795249645352e-14,
    "structure_checks": {
      "generator": 3,
      "reflection_count": 12,
      "core_reflections": 8,
      "spectator_reflections": 4,
      "active_coordinate_bound": 22,
      "actual_active_coordinates": 22,
      "rank_U_minus_I": 12,
      "block_off_pattern_error": 6.022326482569731e-16,
      "fixed_coordinate_error": 3.007857007059788e-16,
      "unitarity_error": 2.3844657694908627e-15,
      "reflection_product_error": 5.6103161025430035e-15,
      "normal_Schur_error": 2.126820342512985e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2304,
      "one_qubit": 3072,
      "total": 5376
    },
    "optimized": {
      "cx": 2304,
      "one_qubit": 2960,
      "total": 5264
    },
    "depth": 4405,
    "timing_samples": [
      {
        "construction_s": 0.0921392179999998,
        "optimization_s": 0.02591112699997211,
        "total_s": 0.11805034499997191
      },
      {
        "construction_s": 0.12426610400001437,
        "optimization_s": 0.02659207400000696,
        "total_s": 0.15085817800002133
      },
      {
        "construction_s": 0.2753660690000288,
        "optimization_s": 0.023479232999989108,
        "total_s": 0.2988453020000179
      }
    ],
    "median_construction_s": 0.12426610400001437,
    "median_optimization_s": 0.02591112699997211,
    "median_total_s": 0.15085817800002133,
    "validation_s": 0.12190943799998877,
    "phase_aligned_op_error": 3.114942750714968e-14,
    "phase_aligned_fro_error": 1.3596838497397156e-13,
    "alignment_phase": -1.4479977777235556e-15,
    "ordinary_op_error": 3.218015016036635e-14,
    "unitarity_defect": 2.3611971836618805e-14,
    "padding_leakage_op": 1.973399200824132e-14,
    "padding_action_error_op": 2.99873667643245e-14
  },
  "cx_reduction_fraction": 0.48263888888888884
}

==> anc/matched_benchmark/results/main_n6_i3_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.5176450688287688,"gates":[{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[-0.18977596505596628,-0.0],[-0.0,0.18977596505596628]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6944303071126432,0.719559968705486],[-0.719559968705486,0.6944303071126432]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6944303071126432,-0.719559968705486],[0.719559968705486,0.6944303071126432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9818274202155268,0.0],[0.0,0.9818274202155268]],"imag":[[0.18977596505596628,0.0],[0.0,-0.18977596505596628]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.6636101990788856,0.0],[0.0,0.6636101990788856]],"imag":[[-0.7480785411161596,0.0],[0.0,0.7480785411161596]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8485514984041657,0.0],[0.0,0.8485514984041657]],"imag":[[-0.5291127994634465,-0.0],[-0.0,0.5291127994634465]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9971962055429587,0.0],[0.0,0.9971962055429587]],"imag":[[0.07483132800321826,-0.0],[-0.0,-0.07483132800321826]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9876458964473266,0.0],[0.0,0.9876458964473266]],"imag":[[0.1567022119523416,-0.0],[-0.0,-0.1567022119523416]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9718160000029872,0.0],[0.0,0.9718160000029872]],"imag":[[0.235740667128508,-0.0],[-0.0,-0.235740667128508]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9749938572958649,0.0],[0.0,0.9749938572958649]],"imag":[[-0.2222318119336896,-0.0],[-0.0,0.2222318119336896]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9882292656236439,0.0],[0.0,0.9882292656236439]],"imag":[[0.15298012473832479,-0.0],[-0.0,-0.15298012473832479]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9781823269989639,0.0],[0.0,0.9781823269989639]],"imag":[[-0.2077482494436282,-0.0],[-0.0,0.2077482494436282]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9819608610467692,0.0],[0.0,0.9819608610467692]],"imag":[[-0.18908428642350925,-0.0],[-0.0,0.18908428642350925]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8199478734325854,0.0],[0.0,0.8199478734325854]],"imag":[[0.5724381930421668,-0.0],[-0.0,-0.5724381930421668]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8227273830912851,0.0],[0.0,0.8227273830912851]],"imag":[[0.5684361469081342,-0.0],[-0.0,-0.5684361469081342]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9971527406711362,0.0],[0.0,0.9971527406711362]],"imag":[[0.07540830041873182,-0.0],[-0.0,-0.07540830041873182]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9947699607389192,0.0],[0.0,0.9947699607389192]],"imag":[[-0.10214071280096428,-0.0],[-0.0,0.10214071280096428]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996317255144972,0.0],[0.0,0.9996317255144972]],"imag":[[0.027136936910949542,-0.0],[-0.0,-0.027136936910949542]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920516993661416,0.0],[0.0,0.9920516993661416]],"imag":[[-0.1258309412853238,-0.0],[-0.0,0.1258309412853238]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,-0.04900317089569562],[0.04900317089569562,0.9987986229676967]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,0.04900317089569552],[-0.04900317089569552,0.9987986229676967]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,0.04900317089569559],[-0.04900317089569559,0.9987986229676967]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,-0.04900317089569555],[0.04900317089569555,0.9987986229676967]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8105699032804975,0.5856418973193815],[-0.5856418973193815,0.8105699032804975]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9872708321768542,0.15904811829387325],[-0.15904811829387325,0.9872708321768542]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9872708321768542,0.1590481182938733],[-0.1590481182938733,0.9872708321768542]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9977500482693358,-0.06704357671349317],[0.06704357671349317,0.9977500482693358]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977500482693358,-0.06704357671349317],[0.06704357671349317,0.9977500482693358]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9388753734649525,0.3442572193884187],[-0.3442572193884187,0.9388753734649525]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9388753734649525,0.3442572193884187],[-0.3442572193884187,0.9388753734649525]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9614092608264,0.2751222150194985],[-0.2751222150194985,0.9614092608264]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9281670719896258,0.3721637898482399],[-0.3721637898482399,0.9281670719896258]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6896355514843401,0.724156617127048],[-0.724156617127048,0.6896355514843401]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8097326050178003,0.5850369440128207],[-0.5850369440128207,0.8097326050178003]],"imag":[[-0.03683308940670147,-0.026612140762905214],[-0.026612140762905214,0.03683308940670147]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"u","qubits":[3],"real":[[0.6896355514843401,-0.724156617127048],[0.724156617127048,0.6896355514843401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9281670719896258,-0.3721637898482399],[0.3721637898482399,0.9281670719896258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9614092608264,-0.2751222150194985],[0.2751222150194985,0.9614092608264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9388753734649525,-0.3442572193884187],[0.3442572193884187,0.9388753734649525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9388753734649525,-0.3442572193884187],[0.3442572193884187,0.9388753734649525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9977500482693358,0.06704357671349317],[-0.06704357671349317,0.9977500482693358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977500482693358,0.06704357671349317],[-0.06704357671349317,0.9977500482693358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8105699032804975,-0.5856418973193815],[0.5856418973193815,0.8105699032804975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9872708321768542,-0.1590481182938733],[0.1590481182938733,0.9872708321768542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9872708321768542,-0.15904811829387325],[0.15904811829387325,0.9872708321768542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8105699032804975,-0.5856418973193815],[0.5856418973193815,0.8105699032804975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,0.04900317089569555],[-0.04900317089569555,0.9987986229676967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,-0.04900317089569559],[0.04900317089569559,0.9987986229676967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,-0.04900317089569552],[0.04900317089569552,0.9987986229676967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987986229676967,0.04900317089569562],[-0.04900317089569562,0.9987986229676967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9920516993661416,0.0],[0.0,0.9920516993661416]],"imag":[[0.1258309412853238,0.0],[0.0,-0.1258309412853238]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996317255144972,0.0],[0.0,0.9996317255144972]],"imag":[[-0.027136936910949542,0.0],[0.0,0.027136936910949542]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9947699607389192,0.0],[0.0,0.9947699607389192]],"imag":[[0.10214071280096428,0.0],[0.0,-0.10214071280096428]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971527406711362,0.0],[0.0,0.9971527406711362]],"imag":[[-0.07540830041873182,0.0],[0.0,0.07540830041873182]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8227273830912851,0.0],[0.0,0.8227273830912851]],"imag":[[-0.5684361469081342,0.0],[0.0,0.5684361469081342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8199478734325854,0.0],[0.0,0.8199478734325854]],"imag":[[-0.5724381930421668,0.0],[0.0,0.5724381930421668]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9819608610467692,0.0],[0.0,0.9819608610467692]],"imag":[[0.18908428642350925,0.0],[0.0,-0.18908428642350925]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9781823269989639,0.0],[0.0,0.9781823269989639]],"imag":[[0.2077482494436282,0.0],[0.0,-0.2077482494436282]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9882292656236439,0.0],[0.0,0.9882292656236439]],"imag":[[-0.15298012473832479,0.0],[0.0,0.15298012473832479]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9749938572958649,0.0],[0.0,0.9749938572958649]],"imag":[[0.2222318119336896,0.0],[0.0,-0.2222318119336896]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9718160000029872,0.0],[0.0,0.9718160000029872]],"imag":[[-0.235740667128508,0.0],[0.0,0.235740667128508]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9876458964473266,0.0],[0.0,0.9876458964473266]],"imag":[[-0.1567022119523416,0.0],[0.0,0.1567022119523416]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9971962055429587,0.0],[0.0,0.9971962055429587]],"imag":[[-0.07483132800321826,0.0],[0.0,0.07483132800321826]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8485514984041657,0.0],[0.0,0.8485514984041657]],"imag":[[0.5291127994634465,0.0],[0.0,-0.5291127994634465]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9093680413336347,0.0],[0.0,0.9093680413336347]],"imag":[[0.4159925064241289,0.0],[0.0,-0.4159925064241289]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814548156838853,0.0],[0.0,0.9814548156838853]],"imag":[[-0.19169362214458469,-0.0],[-0.0,0.19169362214458469]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9917846732837624,0.0],[0.0,0.9917846732837624]],"imag":[[0.12791857503670276,-0.0],[-0.0,-0.12791857503670276]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.980090814343846,0.0],[0.0,0.980090814343846]],"imag":[[-0.1985497308958557,-0.0],[-0.0,0.1985497308958557]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9831901092085638,0.0],[0.0,0.9831901092085638]],"imag":[[-0.18258479989980664,-0.0],[-0.0,0.18258479989980664]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9993153697574529,0.0],[0.0,0.9993153697574529]],"imag":[[-0.03699718592711009,-0.0],[-0.0,0.03699718592711009]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.988427955712915,0.0],[0.0,0.988427955712915]],"imag":[[0.15169105565321855,-0.0],[-0.0,-0.15169105565321855]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9796523860741528,0.0],[0.0,0.9796523860741528]],"imag":[[0.20070177492792368,-0.0],[-0.0,-0.20070177492792368]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8373144882738517,0.0],[0.0,0.8373144882738517]],"imag":[[-0.546721544962971,-0.0],[-0.0,0.546721544962971]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9818734554653941,0.0],[0.0,0.9818734554653941]],"imag":[[0.1895376412548355,-0.0],[-0.0,-0.1895376412548355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.5525468254622821,0.0],[0.0,0.5525468254622821]],"imag":[[0.8334818568340612,-0.0],[-0.0,-0.8334818568340612]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.961221056831709,0.0],[0.0,0.961221056831709]],"imag":[[0.27577904181306523,-0.0],[-0.0,-0.27577904181306523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9907518374479164,0.0],[0.0,0.9907518374479164]],"imag":[[-0.1356863905982374,-0.0],[-0.0,0.1356863905982374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9723804444576981,0.0],[0.0,0.9723804444576981]],"imag":[[0.2334015236373779,-0.0],[-0.0,-0.2334015236373779]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9895862773634057,0.0],[0.0,0.9895862773634057]],"imag":[[-0.143940958917317,-0.0],[-0.0,0.143940958917317]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,0.0027677850434387036],[-0.0027677850434387036,0.999996169675641]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,-0.0027677850434386733],[0.0027677850434386733,0.999996169675641]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,-0.0027677850434387036],[0.0027677850434387036,0.999996169675641]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,0.0027677850434386733],[-0.0027677850434386733,0.999996169675641]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9049766939977261,0.4254611419635712],[-0.4254611419635712,0.9049766939977261]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.940761615755389,0.33906869852776145],[-0.33906869852776145,0.940761615755389]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9407616157553889,0.33906869852776167],[-0.33906869852776167,0.9407616157553889]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999996650800397,0.0008184374188215318],[-0.0008184374188215318,0.9999996650800397]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999996650800397,0.0008184374188215463],[-0.0008184374188215463,0.9999996650800397]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.794138618862267,0.6077366650380172],[-0.6077366650380172,0.794138618862267]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.794138618862267,0.6077366650380172],[-0.6077366650380172,0.794138618862267]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998828808409964,-0.015304398096947539],[0.015304398096947539,0.9998828808409964]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9916811628710888,0.12871857366613845],[-0.12871857366613845,0.9916811628710888]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6955815699575296,0.7184471306473555],[-0.7184471306473555,0.6955815699575296]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9039638461838495,0.4249849668417309],[-0.4249849668417309,0.9039638461838495]],"imag":[[-0.04280398896779928,-0.020123649755428682],[-0.020123649755428682,0.04280398896779928]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6955815699575296,-0.7184471306473555],[0.7184471306473555,0.6955815699575296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9916811628710888,-0.12871857366613845],[0.12871857366613845,0.9916811628710888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998828808409964,0.015304398096947539],[-0.015304398096947539,0.9998828808409964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.794138618862267,-0.6077366650380172],[0.6077366650380172,0.794138618862267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.794138618862267,-0.6077366650380172],[0.6077366650380172,0.794138618862267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999996650800397,-0.0008184374188215463],[0.0008184374188215463,0.9999996650800397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999996650800397,-0.0008184374188215318],[0.0008184374188215318,0.9999996650800397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.904976693997726,-0.42546114196357143],[0.42546114196357143,0.904976693997726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9407616157553889,-0.33906869852776167],[0.33906869852776167,0.9407616157553889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.940761615755389,-0.33906869852776145],[0.33906869852776145,0.940761615755389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9049766939977261,-0.4254611419635712],[0.4254611419635712,0.9049766939977261]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,-0.0027677850434386733],[0.0027677850434386733,0.999996169675641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,0.0027677850434387036],[-0.0027677850434387036,0.999996169675641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,0.0027677850434386733],[-0.0027677850434386733,0.999996169675641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999996169675641,-0.0027677850434387036],[0.0027677850434387036,0.999996169675641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9895862773634057,0.0],[0.0,0.9895862773634057]],"imag":[[0.143940958917317,0.0],[0.0,-0.143940958917317]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9723804444576981,0.0],[0.0,0.9723804444576981]],"imag":[[-0.2334015236373779,0.0],[0.0,0.2334015236373779]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9907518374479164,0.0],[0.0,0.9907518374479164]],"imag":[[0.1356863905982374,0.0],[0.0,-0.1356863905982374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.961221056831709,0.0],[0.0,0.961221056831709]],"imag":[[-0.27577904181306523,0.0],[0.0,0.27577904181306523]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.5525468254622821,0.0],[0.0,0.5525468254622821]],"imag":[[-0.8334818568340612,0.0],[0.0,0.8334818568340612]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818734554653941,0.0],[0.0,0.9818734554653941]],"imag":[[-0.1895376412548355,0.0],[0.0,0.1895376412548355]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8373144882738517,0.0],[0.0,0.8373144882738517]],"imag":[[0.546721544962971,0.0],[0.0,-0.546721544962971]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9796523860741528,0.0],[0.0,0.9796523860741528]],"imag":[[-0.20070177492792368,0.0],[0.0,0.20070177492792368]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.988427955712915,0.0],[0.0,0.988427955712915]],"imag":[[-0.15169105565321855,0.0],[0.0,0.15169105565321855]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993153697574529,0.0],[0.0,0.9993153697574529]],"imag":[[0.03699718592711009,0.0],[0.0,-0.03699718592711009]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9831901092085638,0.0],[0.0,0.9831901092085638]],"imag":[[0.18258479989980664,0.0],[0.0,-0.18258479989980664]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.980090814343846,0.0],[0.0,0.980090814343846]],"imag":[[0.1985497308958557,0.0],[0.0,-0.1985497308958557]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9917846732837624,0.0],[0.0,0.9917846732837624]],"imag":[[-0.12791857503670276,0.0],[0.0,0.12791857503670276]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814548156838853,0.0],[0.0,0.9814548156838853]],"imag":[[0.19169362214458469,0.0],[0.0,-0.19169362214458469]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9999796726073036,0.0],[0.0,0.9999796726073036]],"imag":[[0.0063760781198208775,0.0],[0.0,-0.0063760781198208775]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.836967754818874,0.0],[0.0,0.836967754818874]],"imag":[[-0.5472522063851851,-0.0],[-0.0,0.5472522063851851]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9683750554913173,0.0],[0.0,0.9683750554913173]],"imag":[[-0.2494990018059953,-0.0],[-0.0,0.2494990018059953]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.982298005844054,0.0],[0.0,0.982298005844054]],"imag":[[0.1873249255032408,-0.0],[-0.0,-0.1873249255032408]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9824052122851997,0.0],[0.0,0.9824052122851997]],"imag":[[-0.1867618774666596,-0.0],[-0.0,0.1867618774666596]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9984607679842539,0.0],[0.0,0.9984607679842539]],"imag":[[-0.055462553099312244,-0.0],[-0.0,0.055462553099312244]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8537773025770479,0.0],[0.0,0.8537773025770479]],"imag":[[0.5206383750783841,-0.0],[-0.0,-0.5206383750783841]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9800847085585305,0.0],[0.0,0.9800847085585305]],"imag":[[-0.1985798681884455,-0.0],[-0.0,0.1985798681884455]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9791975730701795,0.0],[0.0,0.9791975730701795]],"imag":[[0.20290912471712652,-0.0],[-0.0,-0.20290912471712652]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8306355395091358,0.0],[0.0,0.8306355395091358]],"imag":[[0.5568164872777807,-0.0],[-0.0,-0.5568164872777807]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.979970728858778,0.0],[0.0,0.979970728858778]],"imag":[[0.19914158425601464,-0.0],[-0.0,-0.19914158425601464]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.964878571783986,0.0],[0.0,0.964878571783986]],"imag":[[0.2626962917745421,-0.0],[-0.0,-0.2626962917745421]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8569046558246726,0.0],[0.0,0.8569046558246726]],"imag":[[-0.5154749371463171,-0.0],[-0.0,0.5154749371463171]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9842625485771525,0.0],[0.0,0.9842625485771525]],"imag":[[0.17671229574766045,-0.0],[-0.0,-0.17671229574766045]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9698635482124506,0.0],[0.0,0.9698635482124506]],"imag":[[0.24364871813484992,-0.0],[-0.0,-0.24364871813484992]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,0.013584986475040006],[-0.013584986475040006,0.9999077198134201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,-0.013584986475040002],[0.013584986475040002,0.9999077198134201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,-0.013584986475039978],[0.013584986475039978,0.9999077198134201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,0.013584986475039975],[-0.013584986475039975,0.9999077198134201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7478314547717582,0.663888631664947],[-0.663888631664947,0.7478314547717582]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982368462566533,0.05935653945076877],[-0.05935653945076877,0.9982368462566533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982368462566533,0.05935653945076891],[-0.05935653945076891,0.9982368462566533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9990170239846912,0.044328160223170245],[-0.044328160223170245,0.9990170239846912]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9990170239846912,0.04432816022317026],[-0.04432816022317026,0.9990170239846912]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8485832871270415,0.5290618156781541],[-0.5290618156781541,0.8485832871270415]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8485832871270415,0.5290618156781541],[-0.5290618156781541,0.8485832871270415]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9913564291214583,-0.13119615253333877],[0.13119615253333877,0.9913564291214583]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6306445491434275,0.776071808942757],[-0.776071808942757,0.6306445491434275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.720592465020536,0.6933588532323126],[-0.6933588532323126,0.720592465020536]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7469755730307426,0.663128821209952],[-0.663128821209952,0.7469755730307426]],"imag":[[-0.03576839444870135,-0.03175345232656455],[-0.03175345232656455,0.03576839444870135]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.720592465020536,-0.6933588532323126],[0.6933588532323126,0.720592465020536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.6306445491434275,-0.776071808942757],[0.776071808942757,0.6306445491434275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9913564291214583,0.13119615253333877],[-0.13119615253333877,0.9913564291214583]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8485832871270415,-0.5290618156781541],[0.5290618156781541,0.8485832871270415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8485832871270415,-0.5290618156781541],[0.5290618156781541,0.8485832871270415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9990170239846912,-0.04432816022317026],[0.04432816022317026,0.9990170239846912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9990170239846912,-0.044328160223170245],[0.044328160223170245,0.9990170239846912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.747831454771758,-0.6638886316649472],[0.6638886316649472,0.747831454771758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982368462566533,-0.05935653945076891],[0.05935653945076891,0.9982368462566533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982368462566533,-0.05935653945076877],[0.05935653945076877,0.9982368462566533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7478314547717582,-0.663888631664947],[0.663888631664947,0.7478314547717582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,-0.013584986475039975],[0.013584986475039975,0.9999077198134201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,0.013584986475039978],[-0.013584986475039978,0.9999077198134201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,0.013584986475040002],[-0.013584986475040002,0.9999077198134201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999077198134201,-0.013584986475040006],[0.013584986475040006,0.9999077198134201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9698635482124506,0.0],[0.0,0.9698635482124506]],"imag":[[-0.24364871813484992,0.0],[0.0,0.24364871813484992]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9842625485771525,0.0],[0.0,0.9842625485771525]],"imag":[[-0.17671229574766045,0.0],[0.0,0.17671229574766045]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8569046558246726,0.0],[0.0,0.8569046558246726]],"imag":[[0.5154749371463171,0.0],[0.0,-0.5154749371463171]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.964878571783986,0.0],[0.0,0.964878571783986]],"imag":[[-0.2626962917745421,0.0],[0.0,0.2626962917745421]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.979970728858778,0.0],[0.0,0.979970728858778]],"imag":[[-0.19914158425601464,0.0],[0.0,0.19914158425601464]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8306355395091358,0.0],[0.0,0.8306355395091358]],"imag":[[-0.5568164872777807,0.0],[0.0,0.5568164872777807]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9791975730701795,0.0],[0.0,0.9791975730701795]],"imag":[[-0.20290912471712652,0.0],[0.0,0.20290912471712652]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800847085585305,0.0],[0.0,0.9800847085585305]],"imag":[[0.1985798681884455,0.0],[0.0,-0.1985798681884455]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8537773025770479,0.0],[0.0,0.8537773025770479]],"imag":[[-0.5206383750783841,0.0],[0.0,0.5206383750783841]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9984607679842539,0.0],[0.0,0.9984607679842539]],"imag":[[0.055462553099312244,0.0],[0.0,-0.055462553099312244]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9824052122851997,0.0],[0.0,0.9824052122851997]],"imag":[[0.1867618774666596,0.0],[0.0,-0.1867618774666596]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.982298005844054,0.0],[0.0,0.982298005844054]],"imag":[[-0.1873249255032408,0.0],[0.0,0.1873249255032408]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9683750554913173,0.0],[0.0,0.9683750554913173]],"imag":[[0.2494990018059953,0.0],[0.0,-0.2494990018059953]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.836967754818874,0.0],[0.0,0.836967754818874]],"imag":[[0.5472522063851851,0.0],[0.0,-0.5472522063851851]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9323701337905325,0.0],[0.0,0.9323701337905325]],"imag":[[0.3615050948678658,0.0],[0.0,-0.3615050948678658]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8277210176564661,0.0],[0.0,0.8277210176564661]],"imag":[[0.5611398372328809,-0.0],[-0.0,-0.5611398372328809]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8872550014358321,0.0],[0.0,0.8872550014358321]],"imag":[[0.46127926728512464,-0.0],[-0.0,-0.46127926728512464]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9183451497418523,0.0],[0.0,0.9183451497418523]],"imag":[[-0.3957804769637011,-0.0],[-0.0,0.3957804769637011]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997637491022957,0.0],[0.0,0.9997637491022957]],"imag":[[0.02173582252692423,-0.0],[-0.0,-0.02173582252692423]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9307354308344878,0.0],[0.0,0.9307354308344878]],"imag":[[0.3656932564176435,-0.0],[-0.0,-0.3656932564176435]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9985096589749736,0.0],[0.0,0.9985096589749736]],"imag":[[-0.054575277678468655,-0.0],[-0.0,0.054575277678468655]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9283063099166159,0.0],[0.0,0.9283063099166159]],"imag":[[-0.3718163457528406,-0.0],[-0.0,0.3718163457528406]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.98550697351134,0.0],[0.0,0.98550697351134]],"imag":[[-0.16963491727978341,-0.0],[-0.0,0.16963491727978341]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981601607566114,0.0],[0.0,0.981601607566114]],"imag":[[0.1909405248333122,-0.0],[-0.0,-0.1909405248333122]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999911162461677,0.0],[0.0,0.9999911162461677]],"imag":[[-0.004215142790406848,-0.0],[-0.0,0.004215142790406848]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9606718784723046,0.0],[0.0,0.9606718784723046]],"imag":[[0.2776860491859352,-0.0],[-0.0,-0.2776860491859352]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8855782266970723,0.0],[0.0,0.8855782266970723]],"imag":[[-0.4644902629765975,-0.0],[-0.0,0.4644902629765975]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.912503722364918,0.0],[0.0,0.912503722364918]],"imag":[[-0.40906840096757496,-0.0],[-0.0,0.40906840096757496]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983054124105146,0.0],[0.0,0.9983054124105146]],"imag":[[0.05819195435687209,-0.0],[-0.0,-0.05819195435687209]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,-0.0010960724359726022],[0.0010960724359726022,0.9999993993124271]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,0.0010960724359725623],[-0.0010960724359725623,0.9999993993124271]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,0.0010960724359725745],[-0.0010960724359725745,0.9999993993124271]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,-0.00109607243597259],[0.00109607243597259,0.9999993993124271]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7093323058046938,0.7048742298749447],[-0.7048742298749447,0.7093323058046938]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999950313774075,0.0031523357209696],[-0.0031523357209696,0.9999950313774075]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999950313774075,0.003152335720969834],[-0.003152335720969834,0.9999950313774075]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999892532086386,-0.0046361047474261265],[0.0046361047474261265,0.9999892532086386]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999892532086387,-0.004636104747426104],[0.004636104747426104,0.9999892532086387]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7164407162165751,0.6976479772400124],[-0.6976479772400124,0.7164407162165751]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7164407162165751,0.6976479772400124],[-0.6976479772400124,0.7164407162165751]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9967949993127955,0.07999830838839118],[-0.07999830838839118,0.9967949993127955]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5819212842128998,0.8132451161734754],[-0.8132451161734754,0.5819212842128998]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6928682462151092,0.7210642089209524],[-0.7210642089209524,0.6928682462151092]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7093276304678515,0.7048695839220838],[-0.7048695839220838,0.7093276304678515]],"imag":[[0.0025754054178267678,0.0025592192765660337],[0.0025592192765660337,-0.0025754054178267678]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059558,0.0],[0.0,-0.003630745980059558]]},{"name":"u","qubits":[3],"real":[[0.6928682462151092,-0.7210642089209524],[0.7210642089209524,0.6928682462151092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5819212842128998,-0.8132451161734754],[0.8132451161734754,0.5819212842128998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9967949993127955,-0.07999830838839118],[0.07999830838839118,0.9967949993127955]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7164407162165751,-0.6976479772400124],[0.6976479772400124,0.7164407162165751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7164407162165751,-0.6976479772400124],[0.6976479772400124,0.7164407162165751]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999892532086387,0.004636104747426104],[-0.004636104747426104,0.9999892532086387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999892532086386,0.0046361047474261265],[-0.0046361047474261265,0.9999892532086386]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7093323058046934,-0.7048742298749451],[0.7048742298749451,0.7093323058046934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999950313774075,-0.003152335720969834],[0.003152335720969834,0.9999950313774075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999950313774075,-0.0031523357209696],[0.0031523357209696,0.9999950313774075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7093323058046938,-0.7048742298749447],[0.7048742298749447,0.7093323058046938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,0.00109607243597259],[-0.00109607243597259,0.9999993993124271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,-0.0010960724359725745],[0.0010960724359725745,0.9999993993124271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,-0.0010960724359725623],[0.0010960724359725623,0.9999993993124271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999993993124271,0.0010960724359726022],[-0.0010960724359726022,0.9999993993124271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9983054124105146,0.0],[0.0,0.9983054124105146]],"imag":[[-0.05819195435687209,0.0],[0.0,0.05819195435687209]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.912503722364918,0.0],[0.0,0.912503722364918]],"imag":[[0.40906840096757496,0.0],[0.0,-0.40906840096757496]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8855782266970723,0.0],[0.0,0.8855782266970723]],"imag":[[0.4644902629765975,0.0],[0.0,-0.4644902629765975]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9606718784723046,0.0],[0.0,0.9606718784723046]],"imag":[[-0.2776860491859352,0.0],[0.0,0.2776860491859352]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999911162461677,0.0],[0.0,0.9999911162461677]],"imag":[[0.004215142790406848,0.0],[0.0,-0.004215142790406848]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981601607566114,0.0],[0.0,0.981601607566114]],"imag":[[-0.1909405248333122,0.0],[0.0,0.1909405248333122]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.98550697351134,0.0],[0.0,0.98550697351134]],"imag":[[0.16963491727978341,0.0],[0.0,-0.16963491727978341]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9283063099166159,0.0],[0.0,0.9283063099166159]],"imag":[[0.3718163457528406,0.0],[0.0,-0.3718163457528406]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9985096589749736,0.0],[0.0,0.9985096589749736]],"imag":[[0.054575277678468655,0.0],[0.0,-0.054575277678468655]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9307354308344878,0.0],[0.0,0.9307354308344878]],"imag":[[-0.3656932564176435,0.0],[0.0,0.3656932564176435]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997637491022957,0.0],[0.0,0.9997637491022957]],"imag":[[-0.02173582252692423,0.0],[0.0,0.02173582252692423]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9183451497418523,0.0],[0.0,0.9183451497418523]],"imag":[[0.3957804769637011,0.0],[0.0,-0.3957804769637011]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8872550014358321,0.0],[0.0,0.8872550014358321]],"imag":[[-0.46127926728512464,0.0],[0.0,0.46127926728512464]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8277210176564661,0.0],[0.0,0.8277210176564661]],"imag":[[-0.5611398372328809,0.0],[0.0,0.5611398372328809]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9181568025511583,0.0],[0.0,0.9181568025511583]],"imag":[[0.3962172206366521,0.0],[0.0,-0.3962172206366521]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.827300196491494,0.0],[0.0,0.827300196491494]],"imag":[[-0.5617600776889858,-0.0],[-0.0,0.5617600776889858]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9874819244063219,0.0],[0.0,0.9874819244063219]],"imag":[[-0.15773220651086853,-0.0],[-0.0,0.15773220651086853]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9822313004992597,0.0],[0.0,0.9822313004992597]],"imag":[[-0.1876743784311887,-0.0],[-0.0,0.1876743784311887]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8395141902734616,0.0],[0.0,0.8395141902734616]],"imag":[[-0.5433377626573493,-0.0],[-0.0,0.5433377626573493]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9867375100612136,0.0],[0.0,0.9867375100612136]],"imag":[[-0.16232401620892814,-0.0],[-0.0,0.16232401620892814]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9886389643491272,0.0],[0.0,0.9886389643491272]],"imag":[[0.1503096742418304,-0.0],[-0.0,-0.1503096742418304]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9818167520427178,0.0],[0.0,0.9818167520427178]],"imag":[[0.18983114973125068,-0.0],[-0.0,-0.18983114973125068]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9783007577306018,0.0],[0.0,0.9783007577306018]],"imag":[[0.20718983426734625,-0.0],[-0.0,-0.20718983426734625]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8285319659183338,0.0],[0.0,0.8285319659183338]],"imag":[[0.5599417661252829,-0.0],[-0.0,-0.5599417661252829]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9811205025154635,0.0],[0.0,0.9811205025154635]],"imag":[[-0.1933974134878862,-0.0],[-0.0,0.1933974134878862]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8652710766630733,0.0],[0.0,0.8652710766630733]],"imag":[[-0.5013042627889034,-0.0],[-0.0,0.5013042627889034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9886876142815471,0.0],[0.0,0.9886876142815471]],"imag":[[0.1499893375085804,-0.0],[-0.0,-0.1499893375085804]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9841627793334015,0.0],[0.0,0.9841627793334015]],"imag":[[-0.17726709727062873,-0.0],[-0.0,0.17726709727062873]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9897864548515021,0.0],[0.0,0.9897864548515021]],"imag":[[-0.14255796642943355,-0.0],[-0.0,0.14255796642943355]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999390218611824,0.011043213268863957],[-0.011043213268863957,0.9999390218611824]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999430169286099,0.010675340543043055],[-0.010675340543043055,0.9999430169286099]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999390218611824,-0.011043213268863957],[0.011043213268863957,0.9999390218611824]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999430169286099,-0.010675340543043027],[0.010675340543043027,0.9999430169286099]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7775726469838937,0.6287931127664018],[-0.6287931127664018,0.7775726469838937]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9944894018526695,-0.10483715754788218],[0.10483715754788218,0.9944894018526695]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9944507655480049,0.1052030175469645],[-0.1052030175469645,0.9944507655480049]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999462548270755,0.03278131486272105],[-0.03278131486272105,0.999462548270755]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999935116590596,-0.0036023103395273585],[0.0036023103395273585,0.9999935116590596]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9858870038073235,0.16741211343214812],[-0.16741211343214812,0.9858870038073235]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8301973707940121,0.5574695736331351],[-0.5574695736331351,0.8301973707940121]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.998772230984826,-0.04953817329689517],[0.04953817329689517,0.998772230984826]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8584509169703821,0.5128957234689232],[-0.5128957234689232,0.8584509169703821]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6960027484577479,0.7180391174158],[-0.7180391174158,0.6960027484577479]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6283750709392282,0.7764712663525195],[-0.7764712663525195,0.6283750709392282]],"imag":[[-0.02975446387338423,-0.03676703184433194],[-0.03676703184433194,0.02975446387338423]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6960027484577479,-0.7180391174158],[0.7180391174158,0.6960027484577479]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8584509169703821,-0.5128957234689232],[0.5128957234689232,0.8584509169703821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.998772230984826,0.04953817329689517],[-0.04953817329689517,0.998772230984826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8301973707940121,-0.5574695736331351],[0.5574695736331351,0.8301973707940121]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9858870038073235,-0.16741211343214812],[0.16741211343214812,0.9858870038073235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999935116590596,0.0036023103395273585],[-0.0036023103395273585,0.9999935116590596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999462548270755,-0.03278131486272105],[0.03278131486272105,0.999462548270755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.6290791348457462,-0.7773412648906061],[0.7773412648906061,0.6290791348457462]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9944507655480049,-0.1052030175469645],[0.1052030175469645,0.9944507655480049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9944894018526695,0.10483715754788218],[-0.10483715754788218,0.9944894018526695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7775726469838937,-0.6287931127664018],[0.6287931127664018,0.7775726469838937]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999430169286099,0.010675340543043027],[-0.010675340543043027,0.9999430169286099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999390218611824,0.011043213268863957],[-0.011043213268863957,0.9999390218611824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999430169286099,-0.010675340543043055],[0.010675340543043055,0.9999430169286099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999390218611824,-0.011043213268863957],[0.011043213268863957,0.9999390218611824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9897864548515021,0.0],[0.0,0.9897864548515021]],"imag":[[0.14255796642943355,0.0],[0.0,-0.14255796642943355]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9841627793334015,0.0],[0.0,0.9841627793334015]],"imag":[[0.17726709727062873,0.0],[0.0,-0.17726709727062873]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9886876142815471,0.0],[0.0,0.9886876142815471]],"imag":[[-0.1499893375085804,0.0],[0.0,0.1499893375085804]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8652710766630733,0.0],[0.0,0.8652710766630733]],"imag":[[0.5013042627889034,0.0],[0.0,-0.5013042627889034]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9811205025154635,0.0],[0.0,0.9811205025154635]],"imag":[[0.1933974134878862,0.0],[0.0,-0.1933974134878862]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8285319659183338,0.0],[0.0,0.8285319659183338]],"imag":[[-0.5599417661252829,0.0],[0.0,0.5599417661252829]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9783007577306018,0.0],[0.0,0.9783007577306018]],"imag":[[-0.20718983426734625,0.0],[0.0,0.20718983426734625]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9818167520427178,0.0],[0.0,0.9818167520427178]],"imag":[[-0.18983114973125068,0.0],[0.0,0.18983114973125068]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9886389643491272,0.0],[0.0,0.9886389643491272]],"imag":[[-0.1503096742418304,0.0],[0.0,0.1503096742418304]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9867375100612136,0.0],[0.0,0.9867375100612136]],"imag":[[0.16232401620892814,0.0],[0.0,-0.16232401620892814]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8395141902734616,0.0],[0.0,0.8395141902734616]],"imag":[[0.5433377626573493,0.0],[0.0,-0.5433377626573493]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9822313004992597,0.0],[0.0,0.9822313004992597]],"imag":[[0.1876743784311887,0.0],[0.0,-0.1876743784311887]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9874819244063219,0.0],[0.0,0.9874819244063219]],"imag":[[0.15773220651086853,0.0],[0.0,-0.15773220651086853]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.827300196491494,0.0],[0.0,0.827300196491494]],"imag":[[0.5617600776889858,0.0],[0.0,-0.5617600776889858]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8358857052647305,0.0],[0.0,0.8358857052647305]],"imag":[[-0.5489035322659931,0.0],[0.0,0.5489035322659931]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9236752188271589,0.0],[0.0,0.9236752188271589]],"imag":[[0.38317631728043966,-0.0],[-0.0,-0.38317631728043966]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999670697271362,0.0],[0.0,0.9999670697271362]],"imag":[[-0.008115384237654177,-0.0],[-0.0,0.008115384237654177]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9237106527013911,0.0],[0.0,0.9237106527013911]],"imag":[[-0.38309089011091113,-0.0],[-0.0,0.38309089011091113]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7023931314822266,0.0],[0.0,0.7023931314822266]],"imag":[[0.7117892165849322,-0.0],[-0.0,-0.7117892165849322]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9486339368304889,0.0],[0.0,0.9486339368304889]],"imag":[[0.31637581117001956,-0.0],[-0.0,-0.31637581117001956]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9972170774091578,0.0],[0.0,0.9972170774091578]],"imag":[[0.07455266945950291,-0.0],[-0.0,-0.07455266945950291]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9228670621807306,0.0],[0.0,0.9228670621807306]],"imag":[[0.3851186642346844,-0.0],[-0.0,-0.3851186642346844]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7101797622770681,0.0],[0.0,0.7101797622770681]],"imag":[[-0.7040203869577124,-0.0],[-0.0,0.7040203869577124]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9228314407726717,0.0],[0.0,0.9228314407726717]],"imag":[[-0.38520401337659377,-0.0],[-0.0,0.38520401337659377]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999527371285105,0.0],[0.0,0.9999527371285105]],"imag":[[0.009722320155185715,-0.0],[-0.0,-0.009722320155185715]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.5848639766300325,0.0],[0.0,0.5848639766300325]],"imag":[[-0.8111313881489883,-0.0],[-0.0,0.8111313881489883]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999610030686,0.0],[0.0,0.9999999610030686]],"imag":[[0.0002792738105492242,-0.0],[-0.0,-0.0002792738105492242]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9283817943392939,0.0],[0.0,0.9283817943392939]],"imag":[[0.3716278298773558,-0.0],[-0.0,-0.3716278298773558]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977706636111479,0.0],[0.0,0.9977706636111479]],"imag":[[-0.06673606848601184,-0.0],[-0.0,0.06673606848601184]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999741813025648,0.007185870042331503],[-0.007185870042331503,0.9999741813025648]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999767572725945,0.006817984642587133],[-0.006817984642587133,0.9999767572725945]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999741813025648,-0.007185870042331503],[0.007185870042331503,0.9999741813025648]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999767572725945,-0.006817984642587133],[0.006817984642587133,0.9999767572725945]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8981418773439614,0.43970577453686527],[-0.43970577453686527,0.8981418773439614]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.946120340678753,-0.3238152265628046],[0.3238152265628046,0.946120340678753]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9460011468394321,0.32416327703563097],[-0.32416327703563097,0.9460011468394321]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998715307322369,0.016028787576527235],[-0.016028787576527235,0.9998715307322369]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999134690158438,0.013155017320446542],[-0.013155017320446542,0.9999134690158438]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9849429373834085,-0.172879756184878],[0.172879756184878,0.9849429373834085]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.5951921845519899,0.8035833892311551],[-0.8035833892311551,0.5951921845519899]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999749943594406,-0.007071821253163778],[0.007071821253163778,0.9999749943594406]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.2178739357240649,0.975976919876749],[-0.975976919876749,0.2178739357240649]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6945319192320784,0.7194618913937039],[-0.7194618913937039,0.6945319192320784]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.4395436787033903,0.896975034078907],[-0.896975034078907,0.4395436787033903]],"imag":[[-0.020813025712821887,-0.04247305865736611],[-0.04247305865736611,0.020813025712821887]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6945319192320784,-0.7194618913937039],[0.7194618913937039,0.6945319192320784]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.2178739357240649,-0.975976919876749],[0.975976919876749,0.2178739357240649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999749943594406,0.007071821253163778],[-0.007071821253163778,0.9999749943594406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.5951921845519899,-0.8035833892311551],[0.8035833892311551,0.5951921845519899]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9849429373834085,0.172879756184878],[-0.172879756184878,0.9849429373834085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999134690158438,-0.013155017320446542],[0.013155017320446542,0.9999134690158438]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998715307322369,-0.016028787576527235],[0.016028787576527235,0.9998715307322369]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.4400361661584554,-0.8979800512664902],[0.8979800512664902,0.4400361661584554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9460011468394321,-0.32416327703563097],[0.32416327703563097,0.9460011468394321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.946120340678753,0.3238152265628046],[-0.3238152265628046,0.946120340678753]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8981418773439614,-0.43970577453686527],[0.43970577453686527,0.8981418773439614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999767572725945,0.006817984642587133],[-0.006817984642587133,0.9999767572725945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999741813025648,0.007185870042331503],[-0.007185870042331503,0.9999741813025648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999767572725945,-0.006817984642587133],[0.006817984642587133,0.9999767572725945]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999741813025648,-0.007185870042331503],[0.007185870042331503,0.9999741813025648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9977706636111479,0.0],[0.0,0.9977706636111479]],"imag":[[0.06673606848601184,0.0],[0.0,-0.06673606848601184]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9283817943392939,0.0],[0.0,0.9283817943392939]],"imag":[[-0.3716278298773558,0.0],[0.0,0.3716278298773558]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999610030686,0.0],[0.0,0.9999999610030686]],"imag":[[-0.0002792738105492242,0.0],[0.0,0.0002792738105492242]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.5848639766300325,0.0],[0.0,0.5848639766300325]],"imag":[[0.8111313881489883,0.0],[0.0,-0.8111313881489883]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999527371285105,0.0],[0.0,0.9999527371285105]],"imag":[[-0.009722320155185715,0.0],[0.0,0.009722320155185715]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9228314407726717,0.0],[0.0,0.9228314407726717]],"imag":[[0.38520401337659377,0.0],[0.0,-0.38520401337659377]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7101797622770681,0.0],[0.0,0.7101797622770681]],"imag":[[0.7040203869577124,0.0],[0.0,-0.7040203869577124]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9228670621807306,0.0],[0.0,0.9228670621807306]],"imag":[[-0.3851186642346844,0.0],[0.0,0.3851186642346844]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9972170774091578,0.0],[0.0,0.9972170774091578]],"imag":[[-0.07455266945950291,0.0],[0.0,0.07455266945950291]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9486339368304889,0.0],[0.0,0.9486339368304889]],"imag":[[-0.31637581117001956,0.0],[0.0,0.31637581117001956]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7023931314822266,0.0],[0.0,0.7023931314822266]],"imag":[[-0.7117892165849322,0.0],[0.0,0.7117892165849322]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9237106527013911,0.0],[0.0,0.9237106527013911]],"imag":[[0.38309089011091113,0.0],[0.0,-0.38309089011091113]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999670697271362,0.0],[0.0,0.9999670697271362]],"imag":[[0.008115384237654177,0.0],[0.0,-0.008115384237654177]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9236752188271589,0.0],[0.0,0.9236752188271589]],"imag":[[-0.38317631728043966,0.0],[0.0,0.38317631728043966]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9103171499363214,0.0],[0.0,0.9103171499363214]],"imag":[[-0.41391144769360133,0.0],[0.0,0.41391144769360133]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9994384568769968,0.0],[0.0,0.9994384568769968]],"imag":[[-0.03350777395362713,-0.0],[-0.0,0.03350777395362713]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6188085527344779,0.0],[0.0,0.6188085527344779]],"imag":[[-0.7855418353357515,-0.0],[-0.0,0.7855418353357515]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9994353536569871,0.0],[0.0,0.9994353536569871]],"imag":[[0.033600206257300154,-0.0],[-0.0,-0.033600206257300154]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.3447828084963849,0.0],[0.0,0.3447828084963849]],"imag":[[0.938682488898853,-0.0],[-0.0,-0.938682488898853]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9868840703478983,0.0],[0.0,0.9868840703478983]],"imag":[[-0.16143057855798154,-0.0],[-0.0,0.16143057855798154]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9568530721194829,0.0],[0.0,0.9568530721194829]],"imag":[[-0.2905721913320468,-0.0],[-0.0,0.2905721913320468]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995067376616728,0.0],[0.0,0.9995067376616728]],"imag":[[-0.03140511692256622,-0.0],[-0.0,0.03140511692256622]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.937890914709991,0.0],[0.0,0.937890914709991]],"imag":[[-0.3469302986256121,-0.0],[-0.0,0.3469302986256121]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999509637869899,0.0],[0.0,0.999509637869899]],"imag":[[0.031312678026375516,-0.0],[-0.0,-0.031312678026375516]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9142983053442231,0.0],[0.0,0.9142983053442231]],"imag":[[-0.40504149027560343,-0.0],[-0.0,0.40504149027560343]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.998700797965373,0.0],[0.0,0.998700797965373]],"imag":[[0.05095798409795308,-0.0],[-0.0,-0.05095798409795308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9939190584774582,0.0],[0.0,0.9939190584774582]],"imag":[[0.11011314724084026,-0.0],[-0.0,-0.11011314724084026]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8349308672767798,0.0],[0.0,0.8349308672767798]],"imag":[[-0.550354837235437,-0.0],[-0.0,0.550354837235437]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8857276254001821,0.0],[0.0,0.8857276254001821]],"imag":[[-0.4642053140615203,-0.0],[-0.0,0.4642053140615203]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999975090412919,0.0022320195364950238],[-0.0022320195364950238,0.9999975090412919]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999998262515824,0.0018641258898485784],[-0.0018641258898485784,0.999998262515824]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999975090412919,-0.0022320195364950238],[0.0022320195364950238,0.9999975090412919]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999998262515824,-0.0018641258898485784],[0.0018641258898485784,0.999998262515824]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9170503117042654,0.39877152080246364],[-0.39877152080246364,0.9170503117042654]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.930561303006912,-0.36613612406600654],[0.36613612406600654,0.930561303006912]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9304265405988177,0.36647844759182874],[-0.36647844759182874,0.9304265405988177]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998918413005347,0.014707334926032723],[-0.014707334926032723,0.9998918413005347]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998952099847044,0.014476499909990257],[-0.014476499909990257,0.9998952099847044]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9888563350495491,0.14887292780211547],[-0.14887292780211547,0.9888563350495491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8195847480047416,0.5729579747573152],[-0.5729579747573152,0.8195847480047416]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999918595900096,-0.00403494159990522],[0.00403494159990522,0.9999918595900096]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.12598070903755848,0.9920326914726117],[-0.9920326914726117,0.12598070903755848]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6944642832002033,0.7195271776376677],[-0.7195271776376677,0.6944642832002033]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.39866218977959533,0.9158773475139034],[-0.9158773475139034,0.39866218977959533]],"imag":[[-0.0188772283816912,-0.04336811039992542],[-0.04336811039992542,0.0188772283816912]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6944642832002033,-0.7195271776376677],[0.7195271776376677,0.6944642832002033]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.12598070903755848,-0.9920326914726117],[0.9920326914726117,0.12598070903755848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999918595900096,0.00403494159990522],[-0.00403494159990522,0.9999918595900096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8195847480047416,-0.5729579747573152],[0.5729579747573152,0.8195847480047416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9888563350495491,-0.14887292780211547],[0.14887292780211547,0.9888563350495491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998952099847044,-0.014476499909990257],[0.014476499909990257,0.9998952099847044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998918413005347,-0.014707334926032723],[0.014707334926032723,0.9998918413005347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.39910887150154484,-0.9169035438304094],[0.9169035438304094,0.39910887150154484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9304265405988177,-0.36647844759182874],[0.36647844759182874,0.9304265405988177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.930561303006912,0.36613612406600654],[-0.36613612406600654,0.930561303006912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9170503117042654,-0.39877152080246364],[0.39877152080246364,0.9170503117042654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999998262515824,0.0018641258898485784],[-0.0018641258898485784,0.999998262515824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975090412919,0.0022320195364950238],[-0.0022320195364950238,0.9999975090412919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999998262515824,-0.0018641258898485784],[0.0018641258898485784,0.999998262515824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975090412919,-0.0022320195364950238],[0.0022320195364950238,0.9999975090412919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8857276254001821,0.0],[0.0,0.8857276254001821]],"imag":[[0.4642053140615203,0.0],[0.0,-0.4642053140615203]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8349308672767798,0.0],[0.0,0.8349308672767798]],"imag":[[0.550354837235437,0.0],[0.0,-0.550354837235437]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9939190584774582,0.0],[0.0,0.9939190584774582]],"imag":[[-0.11011314724084026,0.0],[0.0,0.11011314724084026]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998700797965373,0.0],[0.0,0.998700797965373]],"imag":[[-0.05095798409795308,0.0],[0.0,0.05095798409795308]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9142983053442231,0.0],[0.0,0.9142983053442231]],"imag":[[0.40504149027560343,0.0],[0.0,-0.40504149027560343]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999509637869899,0.0],[0.0,0.999509637869899]],"imag":[[-0.031312678026375516,0.0],[0.0,0.031312678026375516]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.937890914709991,0.0],[0.0,0.937890914709991]],"imag":[[0.3469302986256121,0.0],[0.0,-0.3469302986256121]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995067376616728,0.0],[0.0,0.9995067376616728]],"imag":[[0.03140511692256622,0.0],[0.0,-0.03140511692256622]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9568530721194829,0.0],[0.0,0.9568530721194829]],"imag":[[0.2905721913320468,0.0],[0.0,-0.2905721913320468]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9868840703478983,0.0],[0.0,0.9868840703478983]],"imag":[[0.16143057855798154,0.0],[0.0,-0.16143057855798154]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.3447828084963849,0.0],[0.0,0.3447828084963849]],"imag":[[-0.938682488898853,0.0],[0.0,0.938682488898853]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9994353536569871,0.0],[0.0,0.9994353536569871]],"imag":[[-0.033600206257300154,0.0],[0.0,0.033600206257300154]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.6188085527344779,0.0],[0.0,0.6188085527344779]],"imag":[[0.7855418353357515,0.0],[0.0,-0.7855418353357515]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9994384568769968,0.0],[0.0,0.9994384568769968]],"imag":[[0.03350777395362713,0.0],[0.0,-0.03350777395362713]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9015452920670692,0.0],[0.0,0.9015452920670692]],"imag":[[0.43268474245309685,0.0],[0.0,-0.43268474245309685]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[0],"real":[[0.041469378324195026,-0.022126204712120325],[0.022126204712120325,0.041469378324195026]],"imag":[[0.6117728863925843,-0.7896357750262638],[-0.7896357750262638,-0.6117728863925843]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]},{"name":"u","qubits":[0],"real":[[-0.998742269085103,-0.015040617229559763],[0.015040617229559771,-0.998742269085103]],"imag":[[0.04782406376193078,0.0007202092668655086],[0.000720209266865509,-0.04782406376193078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9988555013994952,0.00016597551018406552],[-0.0001659755101840287,-0.9988555013994951]],"imag":[[0.04782948581083264,-7.947619348633344e-06],[-7.947619348631582e-06,-0.047829485810832635]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[0.01192647753662208,-0.01584635474472432],[0.01584635474472432,0.01192647753662208]],"imag":[[-0.6012268767735467,0.7988322069245827],[0.7988322069245827,0.6012268767735467]]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]}]}

==> anc/matched_benchmark/results/main_n6_i4_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"u","qubits":[0],"real":[[-0.2108444716196014,0.32019825494004356],[0.08694131163234868,-0.6220071734536882]],"imag":[[-0.7408069965779238,-0.5515638495604999],[-0.6318154880503435,0.45426586220351906]]},{"name":"u","qubits":[1],"real":[[0.8449810822769888,0.0],[0.0,0.8449810822769888]],"imag":[[-0.534796195381015,0.0],[0.0,0.534796195381015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6145197358887518,0.0],[0.0,0.6145197358887518]],"imag":[[-0.7889014477127158,0.0],[0.0,0.7889014477127158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8073520443618794,0.4109580214349387],[-0.08789086265545819,-0.15243247523407466]],"imag":[[-0.38232023224889716,0.18200939837306074],[0.4407823870568361,0.8801990820355188]]},{"name":"u","qubits":[1],"real":[[0.7031209245897672,-0.7110702956839295],[0.7110702956839295,0.7031209245897672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9493705073953433,0.31415862185830323],[-0.31415862185830323,0.9493705073953433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09304250795210503,-0.7273545426879374],[0.7287765660803,-0.0831812633587671]],"imag":[[0.6721764494568545,-0.10235859387848491],[-0.09168767224532201,-0.6734678647986702]]},{"name":"u","qubits":[1],"real":[[0.9681647380563455,0.0],[0.0,0.9681647380563455]],"imag":[[-0.25031388292359635,0.0],[0.0,0.25031388292359635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9780194300043661,0.0],[0.0,0.9780194300043661]],"imag":[[-0.20851377540569055,0.0],[0.0,0.20851377540569055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4215897461886431,0.4646384828737852],[0.48995903509948285,0.039240264328756214]],"imag":[[-0.7608130992228038,-0.1659415384776662],[-0.058014290342735884,-0.8689273201458345]]},{"name":"u","qubits":[2],"real":[[0.9913794162941624,0.0],[0.0,0.9913794162941624]],"imag":[[0.13102233759266382,0.0],[0.0,-0.13102233759266382]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8601549776669899,0.0],[0.0,0.8601549776669899]],"imag":[[0.5100327581584345,0.0],[0.0,-0.5100327581584345]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5779232797907297,0.0],[0.0,0.5779232797907297]],"imag":[[-0.8160910994955931,0.0],[0.0,0.8160910994955931]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9818851080584584,0.0],[0.0,0.9818851080584584]],"imag":[[0.18947726663911305,0.0],[0.0,-0.18947726663911305]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4688015132931546,-0.5760282731016504],[-0.07908511259497776,-0.17095323150239225]],"imag":[[0.5754155408413938,0.3425106203897701],[-0.6654830136510581,0.7222554230648844]]},{"name":"u","qubits":[1],"real":[[0.8468689202887426,0.0],[0.0,0.8468689202887426]],"imag":[[0.5318016846992677,0.0],[0.0,-0.5318016846992677]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8764112188281927,0.0],[0.0,0.8764112188281927]],"imag":[[0.4815634698688032,0.0],[0.0,-0.4815634698688032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8352251679132106,-0.2917993874620751],[0.06549837319598736,-0.36415721763771963]],"imag":[[0.402783277699341,0.23455845234585443],[0.36861160209467614,-0.8527748652207274]]},{"name":"u","qubits":[1],"real":[[0.6128814689096782,-0.7901748572734488],[0.7901748572734488,0.6128814689096782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9635625650948192,0.26748305207600037],[-0.26748305207600037,0.9635625650948192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31175736126209536,0.2474631231517022],[0.19728338808879436,-0.34207995804146424]],"imag":[[-0.917319193765432,-0.00973894904179329],[-0.14970674411207835,-0.9064482654062045]]},{"name":"u","qubits":[1],"real":[[0.7296635142565311,0.0],[0.0,0.7296635142565311]],"imag":[[0.6838063731516467,0.0],[0.0,-0.6838063731516467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9517932473914511,0.0],[0.0,0.9517932473914511]],"imag":[[-0.3067403041989036,0.0],[0.0,0.3067403041989036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9242800708321879,-0.023499070663282953],[-0.3180197958933226,0.4953658725133698]],"imag":[[0.06003594555708632,-0.37623108534712324],[0.2023992226355669,0.7826305746938051]]},{"name":"u","qubits":[2],"real":[[0.6253678921559458,-0.7803300580270053],[0.7803300580270053,0.6253678921559458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9869655380918309,0.16093174521859493],[-0.16093174521859493,0.9869655380918309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996523112836229,0.02636771786315267],[-0.02636771786315267,0.9996523112836229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9588939394315356,0.28376471401756537],[-0.28376471401756537,0.9588939394315356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.31294095036135855,-0.2828762693016784],[0.3713209139179045,0.12782147038342667]],"imag":[[-0.7982190112465972,-0.4299946371030684],[-0.3564199076350915,0.8477896555382025]]},{"name":"u","qubits":[1],"real":[[0.9983909751321879,0.0],[0.0,0.9983909751321879]],"imag":[[0.05670503306232115,0.0],[0.0,-0.05670503306232115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7104123542967177,0.0],[0.0,0.7104123542967177]],"imag":[[-0.7037856824791159,0.0],[0.0,0.7037856824791159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08407662845294372,0.6230808902480582],[0.5861593194402817,0.17857502807450648]],"imag":[[0.7377701921196462,0.24575692945553626],[-0.32410417522924967,0.7207528669249005]]},{"name":"u","qubits":[1],"real":[[0.7005804396988415,-0.7135734352618361],[0.7135734352618361,0.7005804396988415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9212106234558398,0.3890642456357342],[-0.3890642456357342,0.9212106234558398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020651919618918737,-0.2850144190339318],[-0.11713671213926104,0.9454053958827018]],"imag":[[0.9557555631095108,0.0697967244505435],[0.2690423618512123,0.1417879953825339]]},{"name":"u","qubits":[1],"real":[[0.935748611240004,0.0],[0.0,0.935748611240004]],"imag":[[0.35266774244663207,0.0],[0.0,-0.35266774244663207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.789459676162062,0.0],[0.0,0.789459676162062]],"imag":[[0.6138024272631155,0.0],[0.0,-0.6138024272631155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5389770923338095,-0.5027006959659949],[-0.5733972785002796,0.7966399156235021]],"imag":[[0.6134799921061731,0.28361594366344467],[0.06604206412033758,0.17949610472257505]]},{"name":"u","qubits":[2],"real":[[0.9906538548639522,0.0],[0.0,0.9906538548639522]],"imag":[[0.13639992611138624,0.0],[0.0,-0.13639992611138624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9107911991717014,0.0],[0.0,0.9107911991717014]],"imag":[[-0.412867280746942,0.0],[0.0,0.412867280746942]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9665557412966279,0.0],[0.0,0.9665557412966279]],"imag":[[-0.2564566219978069,0.0],[0.0,0.2564566219978069]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7937212891578909,0.0],[0.0,0.7937212891578909]],"imag":[[-0.6082816084163122,0.0],[0.0,0.6082816084163122]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.37409276341820974,-0.6288783106642248],[-0.6273392812832108,-0.3689503140414655]],"imag":[[-0.653530124506115,0.1935589085969949],[-0.19849031936145853,-0.6564470161768997]]},{"name":"u","qubits":[1],"real":[[0.9147502619844335,0.0],[0.0,0.9147502619844335]],"imag":[[-0.40401974976405564,0.0],[0.0,0.40401974976405564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.950265958582614,0.0],[0.0,0.950265958582614]],"imag":[[0.3114395735276199,0.0],[0.0,-0.3114395735276199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6020655374627195,0.2509165853067804],[-0.39924830199145406,-0.7413155965141836]],"imag":[[-0.5486173050696602,0.5230458951142003],[0.42087638866390514,0.33751302965513863]]},{"name":"u","qubits":[1],"real":[[0.8324132843211236,-0.5541553248735595],[0.5541553248735595,0.8324132843211236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9037339764164446,0.4280944987622724],[-0.4280944987622724,0.9037339764164446]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4202651792185488,0.7858593008521103],[-0.27845777267466404,-0.20048138735500864]],"imag":[[-0.1532199880279565,0.426996456272585],[0.8499188686234582,0.399882981532219]]},{"name":"u","qubits":[1],"real":[[0.9983316217041461,0.0],[0.0,0.9983316217041461]],"imag":[[0.0577405672432273,0.0],[0.0,-0.0577405672432273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6643855545938966,0.0],[0.0,0.6643855545938966]],"imag":[[-0.7473900152175974,0.0],[0.0,0.7473900152175974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0862954330947443,-0.40066708474483836],[-0.37909455139453857,0.1161259048637377]],"imag":[[0.7435264001362606,-0.5283819430388174],[0.5440670102389751,0.7394546528977788]]},{"name":"u","qubits":[3],"real":[[0.950698201501694,0.0],[0.0,0.950698201501694]],"imag":[[-0.3101176061777923,0.0],[0.0,0.3101176061777923]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9948587072252144,0.0],[0.0,0.9948587072252144]],"imag":[[-0.10127266491099714,0.0],[0.0,0.10127266491099714]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.985788717072622,0.0],[0.0,0.985788717072622]],"imag":[[-0.16798989639949818,0.0],[0.0,0.16798989639949818]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9156411906534648,0.0],[0.0,0.9156411906534648]],"imag":[[-0.40199652980928247,0.0],[0.0,0.40199652980928247]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9145472993909652,0.0],[0.0,0.9145472993909652]],"imag":[[-0.4044789700054777,0.0],[0.0,0.4044789700054777]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999161323259014,0.0],[0.0,0.9999161323259014]],"imag":[[0.012950996657034182,0.0],[0.0,-0.012950996657034182]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991099431611594,0.0],[0.0,0.9991099431611594]],"imag":[[0.04218200417837948,0.0],[0.0,-0.04218200417837948]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9983814095871887,0.0],[0.0,0.9983814095871887]],"imag":[[-0.05687320098867467,0.0],[0.0,0.05687320098867467]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4283115346731314,0.14426750692708715],[0.3204746484498017,0.8469143641916738]],"imag":[[-0.8265465366811207,0.3354950646603238],[-0.17511725119864116,-0.3864789874746367]]},{"name":"u","qubits":[1],"real":[[0.9447059216527032,0.0],[0.0,0.9447059216527032]],"imag":[[0.3279187728604703,0.0],[0.0,-0.3279187728604703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8201883400384684,0.0],[0.0,0.8201883400384684]],"imag":[[-0.5720935997412852,0.0],[0.0,0.5720935997412852]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6039379193365191,0.02335522724618931],[0.2226006834639278,-0.6443231439005417]],"imag":[[0.7651296775655673,0.22201373708887034],[-0.0168671816637927,0.7314452270253966]]},{"name":"u","qubits":[1],"real":[[0.6300852587718785,-0.7765259600801347],[0.7765259600801347,0.6300852587718785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.930461873906062,0.3663887296400088],[-0.3663887296400088,0.930461873906062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6105614870350081,0.464943739715093],[0.6838761518942994,-0.5556668613112645]],"imag":[[-0.0077318394118048046,0.6410789406217099],[-0.39933481951760114,-0.25313919102260357]]},{"name":"u","qubits":[1],"real":[[0.9990620268313649,0.0],[0.0,0.9990620268313649]],"imag":[[-0.04330203856176974,0.0],[0.0,0.04330203856176974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6269741373405598,0.0],[0.0,0.6269741373405598]],"imag":[[0.7790400702826914,0.0],[0.0,-0.7790400702826914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06649548692885388,-0.2000465310796628],[-0.2953968394724326,-0.5945490208303316]],"imag":[[-0.7656488889005653,0.6077347402826485],[0.5675392817886024,0.48698186073638244]]},{"name":"u","qubits":[2],"real":[[0.9990187505041183,0.0],[0.0,0.9990187505041183]],"imag":[[0.04428923279071758,0.0],[0.0,-0.04428923279071758]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9331645119771232,0.0],[0.0,0.9331645119771232]],"imag":[[-0.35944957029672103,0.0],[0.0,0.35944957029672103]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999430929968398,0.0],[0.0,0.9999430929968398]],"imag":[[-0.010668212967194689,0.0],[0.0,0.010668212967194689]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6652233985908392,0.0],[0.0,0.6652233985908392]],"imag":[[0.7466443798537918,0.0],[0.0,-0.7466443798537918]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18974526196166155,0.8506377008270185],[0.9737775692972639,-0.14165773709622886]],"imag":[[-0.07854976584140566,0.48398571443905747],[-0.09789747383294888,-0.14868226414544175]]},{"name":"u","qubits":[1],"real":[[0.9455936808346382,0.0],[0.0,0.9455936808346382]],"imag":[[0.325349951230364,0.0],[0.0,-0.325349951230364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.510633321361263,0.0],[0.0,0.510633321361263]],"imag":[[-0.859798587528245,0.0],[0.0,0.859798587528245]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5434462531313566,-0.029117530564388205],[0.42633026961047654,0.3571299495337557]],"imag":[[0.696241598820919,-0.46804484340991503],[-0.19533639507945882,-0.8078021992525379]]},{"name":"u","qubits":[1],"real":[[0.8467919396835917,-0.5319242529598557],[0.5319242529598557,0.8467919396835917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8949242723316928,0.44621804848256663],[-0.44621804848256663,0.8949242723316928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8222438891770126,-0.23997154908812451],[0.017275987922350692,-0.859917100980274]],"imag":[[0.48265184328625355,0.182690559448725],[-0.30110417653156035,-0.41180140184103153]]},{"name":"u","qubits":[1],"real":[[0.976423550331201,0.0],[0.0,0.976423550331201]],"imag":[[-0.21586349936617955,0.0],[0.0,0.21586349936617955]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3605246212898801,0.0],[0.0,0.3605246212898801]],"imag":[[-0.9327496971019549,0.0],[0.0,0.9327496971019549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.315624675277842,-0.3840542975633847],[0.6558492140336086,-0.748213222879637]],"imag":[[-0.6789500600043541,-0.5402871244985725],[0.09627922323813488,0.02773252120211306]]},{"name":"u","qubits":[2],"real":[[0.7826500282785471,-0.6224619934064965],[0.6224619934064965,0.7826500282785471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9962281602562706,0.08677241907660767],[-0.08677241907660767,0.9962281602562706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999754130994428,-0.00701236027302481],[0.00701236027302481,0.9999754130994428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9107636357359401,0.4129280806884556],[-0.4129280806884556,0.9107636357359401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4698175392225785,-0.22517141496225246],[-0.0024263615816091408,-0.5390085693825065]],"imag":[[-0.8453959799485946,0.11779198109164139],[0.25410869661440505,0.8030520812541534]]},{"name":"u","qubits":[1],"real":[[0.9784317598364813,0.0],[0.0,0.9784317598364813]],"imag":[[0.20657030605410384,0.0],[0.0,-0.20657030605410384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5248286289524076,0.0],[0.0,0.5248286289524076]],"imag":[[-0.8512079124584875,0.0],[0.0,0.8512079124584875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3708337099156933,-0.1810503994893898],[0.09769419403175113,-0.1749462733708335]],"imag":[[0.83909133535693,0.35444159372711814],[0.38582889338614035,-0.9005474506735169]]},{"name":"u","qubits":[1],"real":[[0.7968993516618578,-0.6041120949963763],[0.6041120949963763,0.7968993516618578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8379420945616965,0.5457591466586307],[-0.5457591466586307,0.8379420945616965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1752997223393896,-0.4643456064454374],[0.08949069418105136,-0.10606118667213656]],"imag":[[-0.13988743145615518,-0.8567874133314233],[-0.9704086404826197,0.19760949069658995]]},{"name":"u","qubits":[1],"real":[[0.9710656749827163,0.0],[0.0,0.9710656749827163]],"imag":[[0.23881259361759286,0.0],[0.0,-0.23881259361759286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9835676141967142,0.0],[0.0,0.9835676141967142]],"imag":[[0.1805401570382154,0.0],[0.0,-0.1805401570382154]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3601262867582624,0.3734504653449897],[-0.3343540070782867,-0.5068930606448041]],"imag":[[0.6878945728859305,-0.5075872970370705],[0.534151207178718,0.5881745581800988]]},{"name":"u","qubits":[2],"real":[[0.968595012614326,0.0],[0.0,0.968595012614326]],"imag":[[-0.24864372410872057,0.0],[0.0,0.24864372410872057]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9963043721565246,0.0],[0.0,0.9963043721565246]],"imag":[[0.08589294512236419,0.0],[0.0,-0.08589294512236419]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9729745639299663,0.0],[0.0,0.9729745639299663]],"imag":[[0.2309123165733955,0.0],[0.0,-0.2309123165733955]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6738151278358275,0.0],[0.0,0.6738151278358275]],"imag":[[-0.7388999753008437,0.0],[0.0,0.7388999753008437]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18360319039381554,0.6748346246566358],[-0.4210941481341586,0.2553226074806106]],"imag":[[0.320595913111986,0.6388320267000097],[-0.8283645618809821,0.26702478749396613]]},{"name":"u","qubits":[1],"real":[[0.8064987569228498,0.0],[0.0,0.8064987569228498]],"imag":[[-0.5912357863677553,0.0],[0.0,0.5912357863677553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6396781408933528,0.0],[0.0,0.6396781408933528]],"imag":[[0.768642879407091,0.0],[0.0,-0.768642879407091]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7343809384094742,-0.39199717811251533],[-0.5759037483272313,0.760381965310202]],"imag":[[-0.231697320871404,-0.5033281247393779],[0.27447379012298956,0.12173034966334711]]},{"name":"u","qubits":[1],"real":[[0.4987924866837019,-0.8667214403877921],[0.8667214403877921,0.4987924866837019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.967666175123675,0.2522343622933184],[-0.2522343622933184,0.967666175123675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6374412345555803,0.09446566331275415],[-0.2723758523352069,0.9322302913553693]],"imag":[[-0.7199265489084562,-0.2577802845833997],[-0.03443590756298994,-0.23573766609192076]]},{"name":"u","qubits":[1],"real":[[0.9989201737484817,0.0],[0.0,0.9989201737484817]],"imag":[[-0.04645951440020751,0.0],[0.0,0.04645951440020751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5331305434527612,0.0],[0.0,0.5331305434527612]],"imag":[[0.8460329920504067,0.0],[0.0,-0.8460329920504067]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.088379010541495,-0.30268631404145513],[0.02830593285336332,0.951065861678965]],"imag":[[-0.9480577507994046,0.04191237212181889],[-0.3042604571911721,0.045804749797017145]]},{"name":"u","qubits":[3],"real":[[0.7107170274513035,-0.7034780073966656],[0.7034780073966656,0.7107170274513035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9933876184431558,0.11480870839720754],[-0.11480870839720754,0.9933876184431558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9990284472938854,0.04406996139740046],[-0.04406996139740046,0.9990284472938854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9825220467613586,0.1861462533275134],[-0.1861462533275134,0.9825220467613586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9990612932887132,0.043318959501397795],[-0.043318959501397795,0.9990612932887132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9990615066925883,0.043314037506740316],[-0.043314037506740316,0.9990615066925883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998909087668227,0.014770598006081692],[-0.014770598006081692,0.9998909087668227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.947327201838716,0.32026734559806236],[-0.32026734559806236,0.947327201838716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8430770135969451,-0.4974107784220336],[0.36865669359928305,-0.49809766095917807]],"imag":[[-0.20432826453864786,-0.007323043401984824],[-0.33401100538683587,0.7102306742825995]]},{"name":"u","qubits":[1],"real":[[0.9854996721619365,0.0],[0.0,0.9854996721619365]],"imag":[[-0.16967732956619686,0.0],[0.0,0.16967732956619686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3510196269980123,0.0],[0.0,0.3510196269980123]],"imag":[[-0.9363681014762177,0.0],[0.0,0.9363681014762177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3209023214158484,0.18923494703944244],[-0.17176921603551462,0.9467757117265203]],"imag":[[-0.9042878328828069,-0.2085074344694106],[0.2231155571280965,0.15598248707693185]]},{"name":"u","qubits":[1],"real":[[0.42714476968646586,-0.904183247870417],[0.904183247870417,0.42714476968646586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9737673948672447,0.2275457331910653],[-0.2275457331910653,0.9737673948672447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5961376326844569,0.5529977032822344],[0.436089977380893,0.3871232433110593]],"imag":[[0.5232800746262747,-0.2549341612280821],[0.42499813884818904,0.6923421900273254]]},{"name":"u","qubits":[1],"real":[[0.4636821973554179,0.0],[0.0,0.4636821973554179]],"imag":[[-0.886001591339232,0.0],[0.0,0.886001591339232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9148125317119054,0.0],[0.0,0.9148125317119054]],"imag":[[-0.403878734056219,0.0],[0.0,0.403878734056219]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8138461694327253,-0.11318070470226646],[0.08031722540985556,-0.5811252886955728]],"imag":[[0.5645864638216185,0.07801708436091814],[-0.11156021096942544,0.8021202288119949]]},{"name":"u","qubits":[2],"real":[[0.8534313357572101,0.0],[0.0,0.8534313357572101]],"imag":[[0.5212052907901685,0.0],[0.0,-0.5212052907901685]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9739503803163486,0.0],[0.0,0.9739503803163486]],"imag":[[-0.22676123275736526,0.0],[0.0,0.22676123275736526]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994386163555509,0.0],[0.0,0.9994386163555509]],"imag":[[-0.033503016838816825,0.0],[0.0,0.033503016838816825]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7954277588588216,0.0],[0.0,0.7954277588588216]],"imag":[[-0.6060484142680619,0.0],[0.0,0.6060484142680619]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24429738224480155,-0.08788328417065082],[0.9575770988458806,-0.17521788544383798]],"imag":[[0.13801872149871214,0.9557960817599007],[0.06569414974033118,0.2191553583109292]]},{"name":"u","qubits":[1],"real":[[0.9856137076084892,0.0],[0.0,0.9856137076084892]],"imag":[[0.16901366623515254,0.0],[0.0,-0.16901366623515254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6490425968704068,0.0],[0.0,0.6490425968704068]],"imag":[[0.7607520670019363,0.0],[0.0,-0.7607520670019363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30241207503978695,0.2082222377242054],[0.08954146546971119,-0.7979334247095748]],"imag":[[0.8558385054841664,0.3643225070152583],[0.4099630658514191,-0.4326833256903839]]},{"name":"u","qubits":[1],"real":[[0.5559010326249875,-0.8312484838641648],[0.8312484838641648,0.5559010326249875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9444108691031122,0.328767562755063],[-0.328767562755063,0.9444108691031122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2798255946441696,-0.733697127619191],[0.8057142568256509,-0.3622911571720776]],"imag":[[-0.27225607522778367,-0.5561140090008063],[0.44541980471403514,-0.14550206648469582]]},{"name":"u","qubits":[1],"real":[[0.9692844884858732,0.0],[0.0,0.9692844884858732]],"imag":[[0.24594222976276156,0.0],[0.0,-0.24594222976276156]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.26653896995066756,0.0],[0.0,0.26653896995066756]],"imag":[[-0.9638241424127314,0.0],[0.0,0.9638241424127314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3615646100695378,-0.28172385995849536],[0.6026743721797182,0.6453167826041719]],"imag":[[0.6666113410544433,-0.5878197167949931],[0.2483625451646082,-0.3983288809094061]]},{"name":"u","qubits":[2],"real":[[0.6041033537102379,-0.7969059781655821],[0.7969059781655821,0.6041033537102379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9744648862033514,0.22453994200740626],[-0.22453994200740626,0.9744648862033514]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978633300568015,0.06533585943378087],[-0.06533585943378087,0.9978633300568015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9468325900215561,0.3217266642245743],[-0.3217266642245743,0.9468325900215561]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.00958683815203368,0.2760463342902494],[0.16708674942191326,0.02477731390741143]],"imag":[[0.13537102980053675,0.9515152117280652],[-0.9765576250240472,0.133429036909305]]},{"name":"u","qubits":[1],"real":[[0.9626131588104297,0.0],[0.0,0.9626131588104297]],"imag":[[-0.27087987464004487,0.0],[0.0,0.27087987464004487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6800494200206513,0.0],[0.0,0.6800494200206513]],"imag":[[0.7331662746809728,0.0],[0.0,-0.7331662746809728]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42948276108408523,-0.44915242583703896],[-0.28467470068919504,0.6634230350711897]],"imag":[[-0.702688071226831,0.3464623079814165],[-0.49064686616203296,-0.4879506573925526]]},{"name":"u","qubits":[1],"real":[[0.6096055801144001,-0.7927048862555255],[0.7927048862555255,0.6096055801144001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9943051101507434,0.10657085871906079],[-0.10657085871906079,0.9943051101507434]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16430165126289706,-0.6599458200376139],[-0.08135069702798317,-0.4959369098258718]],"imag":[[-0.6718119326900654,-0.2935050410170248],[0.7176738525128149,-0.48205070997234384]]},{"name":"u","qubits":[1],"real":[[0.5829207331252044,0.0],[0.0,0.5829207331252044]],"imag":[[0.8125290264924535,0.0],[0.0,-0.8125290264924535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8429624524662549,0.0],[0.0,0.8429624524662549]],"imag":[[-0.5379724005300616,0.0],[0.0,0.5379724005300616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8510413538104882,0.20157024550160726],[0.40592546829013143,0.8355752142496409]],"imag":[[-0.28785518526522175,0.3901761686068975],[-0.16760823551894413,0.33006977279255684]]},{"name":"u","qubits":[2],"real":[[0.9989536290862592,0.0],[0.0,0.9989536290862592]],"imag":[[0.04573452673191833,0.0],[0.0,-0.04573452673191833]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8625035288060191,0.0],[0.0,0.8625035288060191]],"imag":[[-0.5060510476198666,0.0],[0.0,0.5060510476198666]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6200859682057952,0.0],[0.0,0.6200859682057952]],"imag":[[0.7845338692716086,0.0],[0.0,-0.7845338692716086]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995929141053443,0.0],[0.0,0.9995929141053443]],"imag":[[-0.028530791618628665,0.0],[0.0,0.028530791618628665]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7153028042924402,0.14569858936738936],[0.2283830246854336,-0.6597792813206995]],"imag":[[0.6429037885201189,0.2319235605414048],[0.15118799857588722,0.6997675921776397]]},{"name":"u","qubits":[1],"real":[[0.8940596789504718,0.0],[0.0,0.8940596789504718]],"imag":[[0.4479478658002283,0.0],[0.0,-0.4479478658002283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.590408276913622,0.0],[0.0,0.590408276913622]],"imag":[[0.8071047432346609,0.0],[0.0,-0.8071047432346609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7938428163794238,0.07225136527759021],[-0.09930496374519932,-0.9225807250520962]],"imag":[[0.5933476458300088,-0.11194594359017834],[-0.0888294897336229,-0.3620671922331237]]},{"name":"u","qubits":[1],"real":[[0.5859508921346042,-0.8103465629017387],[0.8103465629017387,0.5859508921346042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9844533563463047,0.17564620456615518],[-0.17564620456615518,0.9844533563463047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.12429505729345965,0.17238947054406611],[0.42265103829867956,-0.008489010900312833]],"imag":[[-0.18626119722281223,-0.9592389564582313],[-0.8781933756107412,0.2237642320666869]]},{"name":"u","qubits":[1],"real":[[0.6588495478363458,0.0],[0.0,0.6588495478363458]],"imag":[[0.7522747326049459,0.0],[0.0,-0.7522747326049459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9607110800245,0.0],[0.0,0.9607110800245]],"imag":[[0.27755039311476176,0.0],[0.0,-0.27755039311476176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8330890461400824,0.0652728766484218],[0.5239852553524372,-0.2237866592142229]],"imag":[[-0.11079698213952933,-0.5379833840596013],[-0.1382972238456781,-0.8100820089395622]]},{"name":"u","qubits":[3],"real":[[0.9882167875756946,0.0],[0.0,0.9882167875756946]],"imag":[[-0.15306070937237443,0.0],[0.0,0.15306070937237443]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9974658025651908,0.0],[0.0,0.9974658025651908]],"imag":[[-0.07114754186182258,0.0],[0.0,0.07114754186182258]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9981003482267171,0.0],[0.0,0.9981003482267171]],"imag":[[-0.06160921091611289,0.0],[0.0,0.06160921091611289]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8991019433564484,0.0],[0.0,0.8991019433564484]],"imag":[[0.43773930078604745,0.0],[0.0,-0.43773930078604745]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9980172369310905,0.0],[0.0,0.9980172369310905]],"imag":[[0.06294120104058691,0.0],[0.0,-0.06294120104058691]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9989476262572964,0.0],[0.0,0.9989476262572964]],"imag":[[-0.045865455354906916,0.0],[0.0,0.045865455354906916]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999593707190746,0.0],[0.0,0.999593707190746]],"imag":[[0.028502991854561052,0.0],[0.0,-0.028502991854561052]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7507470618339611,0.0],[0.0,0.7507470618339611]],"imag":[[0.6605897737232045,0.0],[0.0,-0.6605897737232045]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.8976123469093115,0.3858002770155932],[-0.13479293665603165,-0.5826711177892774]],"imag":[[-0.07859757933238651,0.19817326119771772],[0.4122442958085538,0.6872989693686048]]},{"name":"u","qubits":[1],"real":[[0.9967465555819223,0.0],[0.0,0.9967465555819223]],"imag":[[0.08059965220504353,0.0],[0.0,-0.08059965220504353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6031987864688735,0.0],[0.0,0.6031987864688735]],"imag":[[0.7975908876124892,0.0],[0.0,-0.7975908876124892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11373448019828092,0.6670635865837993],[0.5875647984688002,0.6259278488714497]],"imag":[[0.6986580145834255,-0.2323093156253766],[-0.3920574629728289,0.33056448891976675]]},{"name":"u","qubits":[1],"real":[[0.4484171289007731,-0.8938244114524885],[0.8938244114524885,0.4484171289007731]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9873138354576694,0.15878095072730256],[-0.15878095072730256,0.9873138354576694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2875859641878652,0.3318712734207589],[-0.24977056588764052,0.3973768777686739]],"imag":[[0.8983785907670065,0.008466329293594055],[-0.21868901497284118,-0.8555006698777021]]},{"name":"u","qubits":[1],"real":[[0.9514877790025251,0.0],[0.0,0.9514877790025251]],"imag":[[-0.30768653920644934,0.0],[0.0,0.30768653920644934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.708137023765846,0.0],[0.0,0.708137023765846]],"imag":[[0.7060750353695063,0.0],[0.0,-0.7060750353695063]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43582775028634857,0.46732298427851104],[-0.18402067308299605,-0.09618466668153997]],"imag":[[-0.6034076867519822,0.4770351811072102],[0.6419421527887411,0.7381024144699695]]},{"name":"u","qubits":[2],"real":[[0.9672348522817159,0.0],[0.0,0.9672348522817159]],"imag":[[0.25388332070375813,0.0],[0.0,-0.25388332070375813]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8524290969045591,0.0],[0.0,0.8524290969045591]],"imag":[[0.5228428394369361,0.0],[0.0,-0.5228428394369361]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9305437741738647,0.0],[0.0,0.9305437741738647]],"imag":[[0.36618067172675767,0.0],[0.0,-0.36618067172675767]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9943313406623809,0.0],[0.0,0.9943313406623809]],"imag":[[0.10632584340860957,0.0],[0.0,-0.10632584340860957]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.339329854780163,0.7570079005738827],[0.796883281470465,0.3327001660368765]],"imag":[[-0.07430644459324978,-0.5534192266406245],[0.49427809749132906,-0.09988392048899107]]},{"name":"u","qubits":[1],"real":[[0.7961453307413102,0.0],[0.0,0.7961453307413102]],"imag":[[0.6051054555520134,0.0],[0.0,-0.6051054555520134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7937714595106246,0.0],[0.0,0.7937714595106246]],"imag":[[-0.6082161376240958,0.0],[0.0,0.6082161376240958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8303745561914633,-0.12585918028434673],[0.4789717743322879,-0.26698145992454214]],"imag":[[0.23070686184829303,-0.491336857017765],[-0.16684867311106583,-0.8194317907737148]]},{"name":"u","qubits":[1],"real":[[0.5690583685856159,-0.8222971319071211],[0.8222971319071211,0.5690583685856159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9064934320406823,0.4222199162369117],[-0.4222199162369117,0.9064934320406823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6882502388456162,0.34902968423318337],[-0.3334258663176391,-0.6085806982295491]],"imag":[[0.35053934328564007,-0.5306713267757248],[0.5406116621089077,-0.4756004165311572]]},{"name":"u","qubits":[1],"real":[[0.9935055193716165,0.0],[0.0,0.9935055193716165]],"imag":[[-0.11378393110687748,0.0],[0.0,0.11378393110687748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9075911216834949,0.0],[0.0,0.9075911216834949]],"imag":[[-0.41985516055098776,0.0],[0.0,0.41985516055098776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20880574264439744,0.3375894106144668],[-0.380295458243793,-0.5164558229073363]],"imag":[[-0.8996376793397334,0.18189446828289604],[0.04927039872057044,0.7656508180849578]]},{"name":"u","qubits":[2],"real":[[0.6266470368656485,-0.7793032087624833],[0.7793032087624833,0.6266470368656485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9947125642243416,0.10269817220493802],[-0.10269817220493802,0.9947125642243416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998464778969574,0.01752200436734338],[-0.01752200436734338,0.9998464778969574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9024670828502805,0.43075882390463555],[-0.43075882390463555,0.9024670828502805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5713978681859416,-0.07361938178421226],[0.1701375826868904,-0.05791312090610163]],"imag":[[0.7921387271513021,-0.20149664961330532],[-0.13066719610192237,-0.975000183203695]]},{"name":"u","qubits":[1],"real":[[0.7340889647917354,0.0],[0.0,0.7340889647917354]],"imag":[[0.6790533055445636,0.0],[0.0,-0.6790533055445636]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9557446402267803,0.0],[0.0,0.9557446402267803]],"imag":[[0.29419752323529547,0.0],[0.0,-0.29419752323529547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9414916635718773,0.32799641441131666],[-0.2818387889895505,-0.8102214566139342]],"imag":[[0.07344529514602217,-0.02485132147176218],[0.16960581672359207,0.48512055738426674]]},{"name":"u","qubits":[1],"real":[[0.7982018430143354,-0.6023900877409242],[0.6023900877409242,0.7982018430143354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8635254731736216,0.5043052222417224],[-0.5043052222417224,0.8635254731736216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.19604176502004733,-0.7946123370650418],[0.7664331003856242,0.21657372218969057]],"imag":[[0.3531679549009155,0.453245249046211],[0.49941998821854194,-0.3409630491093916]]},{"name":"u","qubits":[1],"real":[[0.738304375264037,0.0],[0.0,0.738304375264037]],"imag":[[0.6744676785925179,0.0],[0.0,-0.6744676785925179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8156921537530573,0.0],[0.0,0.8156921537530573]],"imag":[[-0.5784862230906617,0.0],[0.0,0.5784862230906617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8743527125701784,-0.040378529971886165],[-0.47810577639108603,-0.052009506815902995]],"imag":[[0.07917764542722515,-0.47708260165623456],[-0.025555842135385306,0.8763884850424467]]},{"name":"u","qubits":[2],"real":[[0.9504704115742113,0.0],[0.0,0.9504704115742113]],"imag":[[-0.3108150522769921,0.0],[0.0,0.3108150522769921]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999905348845394,0.0],[0.0,0.999905348845394]],"imag":[[0.013758391998015833,0.0],[0.0,-0.013758391998015833]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6977225509265239,0.0],[0.0,0.6977225509265239]],"imag":[[0.7163680910876644,0.0],[0.0,-0.7163680910876644]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.941166509327576,0.0],[0.0,0.941166509327576]],"imag":[[0.3379431930371521,0.0],[0.0,-0.3379431930371521]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4670908155816123,-0.49136449231342],[0.5015754899148135,-0.49521025130497465]],"imag":[[0.6888011623271763,0.2567879757107221],[0.23622268454310205,-0.6688704495090425]]},{"name":"u","qubits":[1],"real":[[0.8735220747785453,0.0],[0.0,0.8735220747785453]],"imag":[[-0.48678453639632546,0.0],[0.0,0.48678453639632546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49824063854616896,0.0],[0.0,0.49824063854616896]],"imag":[[0.8670387915780388,0.0],[0.0,-0.8670387915780388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8079294104570254,0.2678613130831649],[-0.010166016980313252,-0.01709573153944495]],"imag":[[-0.49978808842777217,0.1603504017383158],[0.31202337489847226,0.9498662019352276]]},{"name":"u","qubits":[1],"real":[[0.9429344775133147,-0.33297833430524],[0.33297833430524,0.9429344775133147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9914197364245851,0.13071689342929693],[-0.13071689342929693,0.9914197364245851]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4569916202084438,-0.3146660161971659],[0.6776707111673272,0.6348813403282451]],"imag":[[0.5495130892192833,-0.6246433559132337],[0.17307926236817367,0.32822501407886273]]},{"name":"u","qubits":[1],"real":[[0.8259707426043467,0.0],[0.0,0.8259707426043467]],"imag":[[0.5637129875757912,0.0],[0.0,-0.5637129875757912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9166667868370929,0.0],[0.0,0.9166667868370929]],"imag":[[0.3996523513126872,0.0],[0.0,-0.3996523513126872]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8582320652892057,0.16098864677296137],[-0.38197471339497174,-0.7646789930610177]],"imag":[[0.3358894384794318,-0.35312697834859225],[-0.06863909639721179,0.5144414741676567]]},{"name":"u","qubits":[4],"real":[[0.9989057834212345,0.0],[0.0,0.9989057834212345]],"imag":[[-0.046767893341585015,0.0],[0.0,0.046767893341585015]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9694416045488418,0.0],[0.0,0.9694416045488418]],"imag":[[0.24532218686814108,0.0],[0.0,-0.24532218686814108]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9664879634444246,0.0],[0.0,0.9664879634444246]],"imag":[[-0.25671193294634465,0.0],[0.0,0.25671193294634465]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999534851815279,0.0],[0.0,0.9999534851815279]],"imag":[[-0.009645075080878071,0.0],[0.0,0.009645075080878071]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9806634571311774,0.0],[0.0,0.9806634571311774]],"imag":[[-0.1957017727245398,0.0],[0.0,0.1957017727245398]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.994385761648641,0.0],[0.0,0.994385761648641]],"imag":[[-0.10581567478616802,0.0],[0.0,0.10581567478616802]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.997505890692359,0.0],[0.0,0.997505890692359]],"imag":[[0.07058327021358242,0.0],[0.0,-0.07058327021358242]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9942590050690318,0.0],[0.0,0.9942590050690318]],"imag":[[0.1070001441080297,0.0],[0.0,-0.1070001441080297]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9610307827982579,0.0],[0.0,0.9610307827982579]],"imag":[[-0.27644137627020954,0.0],[0.0,0.27644137627020954]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9585688603334545,0.0],[0.0,0.9585688603334545]],"imag":[[-0.2848609134279785,0.0],[0.0,0.2848609134279785]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9629861540864514,0.0],[0.0,0.9629861540864514]],"imag":[[0.2695508616899329,0.0],[0.0,-0.2695508616899329]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999971278982936,0.0],[0.0,0.999971278982936]],"imag":[[-0.007578997904150969,0.0],[0.0,0.007578997904150969]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9996589336043523,0.0],[0.0,0.9996589336043523]],"imag":[[0.026115444951390832,0.0],[0.0,-0.026115444951390832]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9987833873409504,0.0],[0.0,0.9987833873409504]],"imag":[[0.04931272829338407,0.0],[0.0,-0.04931272829338407]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9911784331221882,0.0],[0.0,0.9911784331221882]],"imag":[[-0.13253419827894966,0.0],[0.0,0.13253419827894966]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8333709483809624,0.0],[0.0,0.8333709483809624]],"imag":[[0.5527140873857073,0.0],[0.0,-0.5527140873857073]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.4131225083022016,-0.613464372965591],[-0.6326290784412862,0.4041652905045104]],"imag":[[0.27583552634370456,-0.6139267209062683],[0.5941590735243533,0.2888007313193925]]},{"name":"u","qubits":[1],"real":[[0.7524577306585655,0.0],[0.0,0.7524577306585655]],"imag":[[0.6586405420046368,0.0],[0.0,-0.6586405420046368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9145599165927437,0.0],[0.0,0.9145599165927437]],"imag":[[-0.4044504406745944,0.0],[0.0,0.4044504406745944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7438753309688835,-0.6566158130760402],[0.41976276676320545,-0.4875649552769865]],"imag":[[0.09935260701349768,0.0750614779633754],[-0.5104681881320856,0.5705277056639707]]},{"name":"u","qubits":[1],"real":[[0.8359297634241278,-0.5488364333949429],[0.5488364333949429,0.8359297634241278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.945725913089823,0.3249653786335099],[-0.3249653786335099,0.945725913089823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.14630020259085133,0.5631313929779491],[0.24169741782052964,-0.012675635924810361]],"imag":[[-0.3267575470597108,-0.7447877485593537],[0.9018914094170561,-0.3577898434730991]]},{"name":"u","qubits":[1],"real":[[0.9624859452632564,0.0],[0.0,0.9624859452632564]],"imag":[[0.27133154105392127,0.0],[0.0,-0.27133154105392127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9470268964558654,0.0],[0.0,0.9470268964558654]],"imag":[[0.3211542579340521,0.0],[0.0,-0.3211542579340521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44200136977298343,-0.3193653334153952],[0.4423669340902268,-0.7434910311469557]],"imag":[[0.7216472192935841,0.4264573411457674],[-0.29693698932308327,0.4041794237704245]]},{"name":"u","qubits":[2],"real":[[0.9893001459006463,0.0],[0.0,0.9893001459006463]],"imag":[[0.14589455548772165,0.0],[0.0,-0.14589455548772165]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9434523150707069,0.0],[0.0,0.9434523150707069]],"imag":[[0.3315082641318669,0.0],[0.0,-0.3315082641318669]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961643230511299,0.0],[0.0,0.9961643230511299]],"imag":[[0.08750223700045719,0.0],[0.0,-0.08750223700045719]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7351250545214314,0.0],[0.0,0.7351250545214314]],"imag":[[-0.6779315261992634,0.0],[0.0,0.6779315261992634]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23008220063462267,0.7592730396365546],[0.3702988193575265,-0.6466824364403284]],"imag":[[0.6060873921922971,0.05678648833778006],[0.665281172406894,0.04562425257394295]]},{"name":"u","qubits":[1],"real":[[0.9935992889763684,0.0],[0.0,0.9935992889763684]],"imag":[[-0.1129621748447466,0.0],[0.0,0.1129621748447466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5819651501389479,0.0],[0.0,0.5819651501389479]],"imag":[[0.8132137259194239,0.0],[0.0,-0.8132137259194239]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19192682070296274,0.48707988997117435],[-0.2901393427747693,0.7625065303596501]],"imag":[[-0.8331704966188186,-0.17816902043978575],[0.42989554642148703,0.38677224835823437]]},{"name":"u","qubits":[1],"real":[[0.6611531263407914,-0.750250987023541],[0.750250987023541,0.6611531263407914]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8445114498173228,0.535537497405591],[-0.535537497405591,0.8445114498173228]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11153870940211982,-0.276509333378483],[0.5478077101364225,0.6704278761902022]],"imag":[[-0.8175991784763255,0.49257820517592327],[0.13783110089829587,0.48107771011277123]]},{"name":"u","qubits":[1],"real":[[0.9403772571460015,0.0],[0.0,0.9403772571460015]],"imag":[[-0.34013323013572627,0.0],[0.0,0.34013323013572627]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.37119200356981374,0.0],[0.0,0.37119200356981374]],"imag":[[-0.9285561353444537,0.0],[0.0,0.9285561353444537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5213559785609343,-0.00243939057832826],[0.54694881650855,-0.7646607218196302]],"imag":[[-0.6264179133356303,-0.5794675062888441],[-0.19140411069489052,-0.281967088567578]]},{"name":"u","qubits":[2],"real":[[0.7450959194287023,-0.6669573231104796],[0.6669573231104796,0.7450959194287023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9795077203237733,0.20140661812891048],[-0.20140661812891048,0.9795077203237733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999702101971091,-0.007718725176446737],[0.007718725176446737,0.9999702101971091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9117078024670431,0.4108392421869109],[-0.4108392421869109,0.9117078024670431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.033830695374270706,-0.2165208191197801],[-0.8477954946944029,-0.2915609928194607]],"imag":[[-0.34618348989396674,0.9122122616272087],[-0.4003189660148522,-0.18968318874060316]]},{"name":"u","qubits":[1],"real":[[0.8313554793161247,0.0],[0.0,0.8313554793161247]],"imag":[[-0.5557410071346692,0.0],[0.0,0.5557410071346692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9015861128898645,0.0],[0.0,0.9015861128898645]],"imag":[[-0.43259967758210893,0.0],[0.0,0.43259967758210893]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6800475888467217,-0.5385920844214291],[-0.31418265413245305,0.7352078935864844]],"imag":[[-0.28135769147793865,0.4102337052809602],[-0.5997185891668299,0.0331093167878701]]},{"name":"u","qubits":[1],"real":[[0.6151309506152187,-0.7884249574913376],[0.7884249574913376,0.6151309506152187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9572410534270179,0.28929148904510316],[-0.28929148904510316,0.9572410534270179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7040590269185296,0.17267904925702374],[-0.19297608386542145,0.7773934233129955]],"imag":[[-0.6642048548372408,-0.18252326803140406],[-0.1609131084813769,0.5766512533278051]]},{"name":"u","qubits":[1],"real":[[0.6315527366802801,0.0],[0.0,0.6315527366802801]],"imag":[[-0.7753329225511121,0.0],[0.0,0.7753329225511121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9177137578600468,0.0],[0.0,0.9177137578600468]],"imag":[[0.39724231727547776,0.0],[0.0,-0.39724231727547776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8110666105118165,-0.4013842195943097],[0.4984751375576688,-0.824526021589123]],"imag":[[0.16752766056989882,0.39114721591431184],[0.2561795727487136,0.07779076722569955]]},{"name":"u","qubits":[2],"real":[[0.8946362056233714,0.0],[0.0,0.8946362056233714]],"imag":[[-0.44679532180610015,0.0],[0.0,0.44679532180610015]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8772427245539479,0.0],[0.0,0.8772427245539479]],"imag":[[-0.4800470833336728,0.0],[0.0,0.4800470833336728]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6585639771769615,0.0],[0.0,0.6585639771769615]],"imag":[[0.7525247424270265,0.0],[0.0,-0.7525247424270265]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9672480304750628,0.0],[0.0,0.9672480304750628]],"imag":[[-0.2538331096254229,0.0],[0.0,0.2538331096254229]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23823932222078267,0.07420778823937435],[-0.5921065278029493,0.07117833290196111]],"imag":[[-0.42358124044317724,-0.8708123576620983],[-0.6428303180665459,0.4807418089087904]]},{"name":"u","qubits":[1],"real":[[0.8393460495100366,0.0],[0.0,0.8393460495100366]],"imag":[[-0.5435974697990188,0.0],[0.0,0.5435974697990188]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7570234758170991,0.0],[0.0,0.7570234758170991]],"imag":[[-0.6533876774639985,0.0],[0.0,0.6533876774639985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9073816494828444,0.08844188199505594],[-0.05089287355017074,-0.6129492142936026]],"imag":[[-0.4066948099597158,0.05861661234493031],[0.0931009621616746,0.7829657635958495]]},{"name":"u","qubits":[1],"real":[[0.5136597007972028,-0.8579940045110619],[0.8579940045110619,0.5136597007972028]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9854655139839148,0.16987560374703228],[-0.16987560374703228,0.9854655139839148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39018966525500887,-0.2860458512731148],[0.3448635698119275,-0.22904521599378994]],"imag":[[0.8080461175237728,-0.336141738039744],[-0.2754679932397131,-0.8675971368944329]]},{"name":"u","qubits":[1],"real":[[0.3589424696375042,0.0],[0.0,0.3589424696375042]],"imag":[[0.9333596860217016,0.0],[0.0,-0.9333596860217016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9894751244646167,0.0],[0.0,0.9894751244646167]],"imag":[[-0.1447030686120075,0.0],[0.0,0.1447030686120075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6355181171455542,-0.21778351644693664],[0.3071189982168075,-0.9245341089926935]],"imag":[[-0.7040695654254469,-0.23015887944070074],[0.0779787840101187,-0.21174019809118516]]},{"name":"u","qubits":[3],"real":[[0.9999811308935663,0.0],[0.0,0.9999811308935663]],"imag":[[-0.006143114586597863,0.0],[0.0,0.006143114586597863]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9557604957293516,0.0],[0.0,0.9557604957293516]],"imag":[[0.29414600932731344,0.0],[0.0,-0.29414600932731344]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9944782891512771,0.0],[0.0,0.9944782891512771]],"imag":[[-0.10494251953688197,0.0],[0.0,0.10494251953688197]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997232653553645,0.0],[0.0,0.997232653553645]],"imag":[[0.0743440292582789,0.0],[0.0,-0.0743440292582789]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999795863529812,0.0],[0.0,0.9999795863529812]],"imag":[[0.0063895913265674025,0.0],[0.0,-0.0063895913265674025]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9583603692166935,0.0],[0.0,0.9583603692166935]],"imag":[[-0.285561556787399,0.0],[0.0,0.285561556787399]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999944066235135,0.0],[0.0,0.9999944066235135]],"imag":[[-0.003344655690399003,0.0],[0.0,0.003344655690399003]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6766618048929991,0.0],[0.0,0.6766618048929991]],"imag":[[0.7362939642554113,0.0],[0.0,-0.7362939642554113]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.00424380025928795,-0.13113574938649067],[0.4798559759702915,0.6862714513418723]],"imag":[[-0.7792116287154798,0.6128740841859539],[-0.4031742429267117,-0.36908029917511487]]},{"name":"u","qubits":[1],"real":[[0.7710253631468403,0.0],[0.0,0.7710253631468403]],"imag":[[-0.6368044357448235,0.0],[0.0,0.6368044357448235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.726113445424955,0.0],[0.0,0.726113445424955]],"imag":[[-0.6875749154623813,0.0],[0.0,0.6875749154623813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7480314421688719,0.6399472896357391],[0.2130071080151315,0.22614549429361958]],"imag":[[-0.14394132684713284,0.10098179261686954],[-0.6118478796950065,-0.7274120974100234]]},{"name":"u","qubits":[1],"real":[[0.5579649395088118,-0.8298645228463065],[0.8298645228463065,0.5579649395088118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9169340201579363,0.39903884858119404],[-0.39903884858119404,0.9169340201579363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2387152507503161,-0.808732144974977],[0.44035615629416114,-0.2791083788494142]],"imag":[[-0.27247438484304604,-0.46338435056418326],[0.8214981401545899,0.23092374107578184]]},{"name":"u","qubits":[1],"real":[[0.8029317259426102,0.0],[0.0,0.8029317259426102]],"imag":[[0.596071005396858,0.0],[0.0,-0.596071005396858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6249407888549275,0.0],[0.0,0.6249407888549275]],"imag":[[0.7806721529716433,0.0],[0.0,-0.7806721529716433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8459445521972493,-0.4677209941552476],[-0.35005842194819736,0.48576456337101687]],"imag":[[0.2557595636942875,0.014210271395353927],[-0.31052207877998084,0.7382871587575276]]},{"name":"u","qubits":[2],"real":[[0.8619118437087262,0.0],[0.0,0.8619118437087262]],"imag":[[0.5070581561069936,0.0],[0.0,-0.5070581561069936]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9690542371525644,0.0],[0.0,0.9690542371525644]],"imag":[[-0.24684789943740934,0.0],[0.0,0.24684789943740934]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9905352095266693,0.0],[0.0,0.9905352095266693]],"imag":[[-0.13725887471474255,0.0],[0.0,0.13725887471474255]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7130030558075517,0.0],[0.0,0.7130030558075517]],"imag":[[-0.7011609247591406,0.0],[0.0,0.7011609247591406]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1612052539282846,0.6072130905274026],[-0.5847036204910631,-0.5011769082454092]],"imag":[[0.503454924845908,-0.593159563226017],[0.6153597979547913,0.16815380426042753]]},{"name":"u","qubits":[1],"real":[[0.8337229697424126,0.0],[0.0,0.8337229697424126]],"imag":[[0.5521829495048649,0.0],[0.0,-0.5521829495048649]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7584265371999034,0.0],[0.0,0.7584265371999034]],"imag":[[0.651758534789506,0.0],[0.0,-0.651758534789506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7198045034520906,-0.21445406771300202],[0.2567809058360961,-0.6955186221703843]],"imag":[[0.30503782239160915,-0.585527844395142],[-0.568240239791823,-0.3569600012515909]]},{"name":"u","qubits":[1],"real":[[0.7833620905472007,-0.621565632168896],[0.621565632168896,0.7833620905472007]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8536074899613754,0.5209167429463564],[-0.5209167429463564,0.8536074899613754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46055218376512774,0.6362390842360031],[-0.3194201946480833,0.7522691564782596]],"imag":[[-0.5990267193291144,0.15575141491974326],[0.5718648571209378,0.07093969729649086]]},{"name":"u","qubits":[1],"real":[[0.8196697684298029,0.0],[0.0,0.8196697684298029]],"imag":[[-0.5728363385140938,0.0],[0.0,0.5728363385140938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7430812269340676,0.0],[0.0,0.7430812269340676]],"imag":[[0.6692012329472807,0.0],[0.0,-0.6692012329472807]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8973932349895788,-0.29320655699533854],[0.018390855035591316,0.18100283308988985]],"imag":[[-0.3284614491055674,-0.028781472883582],[-0.2940412125833196,0.938317385625474]]},{"name":"u","qubits":[2],"real":[[0.679584544149597,-0.733597196936428],[0.733597196936428,0.679584544149597]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9844196752361973,0.17583487426520295],[-0.17583487426520295,0.9844196752361973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9978240460838677,0.06593309530743742],[-0.06593309530743742,0.9978240460838677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9687079492637596,0.24820336225200776],[-0.24820336225200776,0.9687079492637596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1354206599494287,0.5174184136704705],[-0.8742273959198888,-0.2665083162237632]],"imag":[[0.2766879366989398,-0.7983628346427944],[-0.37527522002828023,-0.1544936465989142]]},{"name":"u","qubits":[1],"real":[[0.8573931193325117,0.0],[0.0,0.8573931193325117]],"imag":[[0.5146620628346968,0.0],[0.0,-0.5146620628346968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9137842790413835,0.0],[0.0,0.9137842790413835]],"imag":[[0.4061998170566045,0.0],[0.0,-0.4061998170566045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.752023293940101,-0.5124244084127043],[-0.28480491849805606,0.6459324864746996]],"imag":[[0.40070446824213823,0.10638665407444572],[0.4390706695983933,-0.5557646340082699]]},{"name":"u","qubits":[1],"real":[[0.5764585134190249,-0.8171264175797573],[0.8171264175797573,0.5764585134190249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9647046072070836,0.26333442774051863],[-0.26333442774051863,0.9647046072070836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8355517509783488,-0.0006181048032423797],[-0.2636963850643869,-0.6924227226303835]],"imag":[[0.4758039186436654,-0.274706243807453],[0.07699427864667702,-0.667148312404955]]},{"name":"u","qubits":[1],"real":[[0.8144759479641307,0.0],[0.0,0.8144759479641307]],"imag":[[-0.5801973200454572,0.0],[0.0,0.5801973200454572]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9265896000792735,0.0],[0.0,0.9265896000792735]],"imag":[[0.3760740791718197,0.0],[0.0,-0.3760740791718197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8460389281622056,-0.13778318597641034],[0.21056230861306832,0.796708169949184]],"imag":[[-0.29249033309423683,0.4238907061292549],[-0.3928499093446545,0.4081526122122135]]},{"name":"u","qubits":[2],"real":[[0.9724141825210176,0.0],[0.0,0.9724141825210176]],"imag":[[0.23326092178498542,0.0],[0.0,-0.23326092178498542]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9673533298629391,0.0],[0.0,0.9673533298629391]],"imag":[[0.2534315197505702,0.0],[0.0,-0.2534315197505702]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9129668646920265,0.0],[0.0,0.9129668646920265]],"imag":[[0.4080337044588487,0.0],[0.0,-0.4080337044588487]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6438788068818732,0.0],[0.0,0.6438788068818732]],"imag":[[-0.7651274939827842,0.0],[0.0,0.7651274939827842]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6841487125388479,0.1807515366343318],[0.6364100434579875,0.5718671925993161]],"imag":[[-0.3531709689558717,0.6119964769690551],[-0.04683014418096294,0.5155163510601474]]},{"name":"u","qubits":[1],"real":[[0.7935991348514546,0.0],[0.0,0.7935991348514546]],"imag":[[0.6084409693331168,0.0],[0.0,-0.6084409693331168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7218024483573859,0.0],[0.0,0.7218024483573859]],"imag":[[-0.6920991443032444,0.0],[0.0,0.6920991443032444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9327184787423444,-0.0661316540843481],[0.2319995371609111,0.43450040556058467]],"imag":[[0.2507288194311514,-0.25059509741273023],[0.11553143847607314,-0.8625764308445134]]},{"name":"u","qubits":[1],"real":[[0.6597510383552518,-0.751484242941372],[0.751484242941372,0.6597510383552518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9266982158039486,0.3758063554888053],[-0.3758063554888053,0.9266982158039486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2780228474565812,-0.2179574410870849],[-0.1058559610313338,0.36156769591093485]],"imag":[[-0.5800824257942749,0.7339633706470196],[-0.7582889891663318,-0.5320348914280845]]},{"name":"u","qubits":[1],"real":[[0.9553632073774316,0.0],[0.0,0.9553632073774316]],"imag":[[0.295433819982592,0.0],[0.0,-0.295433819982592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4792757328940944,0.0],[0.0,0.4792757328940944]],"imag":[[0.877664384522255,0.0],[0.0,-0.877664384522255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5589613881424729,-0.13963363323702632],[-0.061461221377465625,0.9822130654760451]],"imag":[[0.8173487450101015,-0.002375724159019585],[0.1254022083658908,-0.12551612809475232]]},{"name":"u","qubits":[3],"real":[[0.6769069428418734,-0.7360686046371416],[0.7360686046371416,0.6769069428418734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.995456827588399,0.09521399270926746],[-0.09521399270926746,0.995456827588399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999822148689404,-0.018859241503922326],[0.018859241503922326,0.999822148689404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9794202629365791,0.20183148552503444],[-0.20183148552503444,0.9794202629365791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9995556739347037,0.029806957324429242],[-0.029806957324429242,0.9995556739347037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999757695463698,-0.02201250465339579],[0.02201250465339579,0.999757695463698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998922047721732,0.014682603169823064],[-0.014682603169823064,0.9998922047721732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9176866954836498,0.39730483124711563],[-0.39730483124711563,0.9176866954836498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6982702494338512,0.4011141694334604],[-0.3807078887657795,-0.4933133362994891]],"imag":[[0.3668277855167109,-0.46579336363692275],[0.4826153105321011,-0.6154558616997435]]},{"name":"u","qubits":[1],"real":[[0.9568541538051214,0.0],[0.0,0.9568541538051214]],"imag":[[-0.2905686293216888,0.0],[0.0,0.2905686293216888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.338273414714639,0.0],[0.0,0.338273414714639]],"imag":[[-0.9410478717351726,0.0],[0.0,0.9410478717351726]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5540909863998442,0.046929115087087095],[-0.0834923128030376,-0.9883479354943723]],"imag":[[-0.8281913081858613,0.06985695379117585],[0.010553176708426024,0.1268306846475744]]},{"name":"u","qubits":[1],"real":[[0.850471664813832,-0.5260208620851354],[0.5260208620851354,0.850471664813832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9109305346407287,0.4125597666510347],[-0.4125597666510347,0.9109305346407287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3757490564107489,-0.7286256684799371],[-0.8753750987142889,-0.20969257472862052]],"imag":[[0.280137499196006,0.4994399497264949],[-0.11854984058019118,0.419157960622296]]},{"name":"u","qubits":[1],"real":[[0.8574768878541568,0.0],[0.0,0.8574768878541568]],"imag":[[0.5145224842472386,0.0],[0.0,-0.5145224842472386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6566834901619346,0.0],[0.0,0.6566834901619346]],"imag":[[0.7541662905147248,0.0],[0.0,-0.7541662905147248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8237115075137855,-0.16324811869534905],[-0.24847003181891544,-0.6840440008546105]],"imag":[[0.4392468472476611,-0.319235980608054],[-0.2585037772649826,0.635234008316983]]},{"name":"u","qubits":[2],"real":[[0.9589890663130227,0.0],[0.0,0.9589890663130227]],"imag":[[0.28344306428642224,0.0],[0.0,-0.28344306428642224]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9139971122703348,0.0],[0.0,0.9139971122703348]],"imag":[[-0.40572069057602794,0.0],[0.0,0.40572069057602794]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8081019575642007,0.0],[0.0,0.8081019575642007]],"imag":[[-0.589042635282801,0.0],[0.0,0.589042635282801]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983512525635314,0.0],[0.0,0.9983512525635314]],"imag":[[0.0574001437700979,0.0],[0.0,-0.0574001437700979]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7539313081380212,0.19557525047959473],[0.003966112081278308,0.018024780214148713]],"imag":[[0.6072911197045738,-0.15663779855801374],[-0.2505381178428061,-0.9679307975061927]]},{"name":"u","qubits":[1],"real":[[0.9999398269952169,0.0],[0.0,0.9999398269952169]],"imag":[[-0.01097006785647495,0.0],[0.0,0.01097006785647495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5677810748282579,0.0],[0.0,0.5677810748282579]],"imag":[[-0.8231795983057817,0.0],[0.0,0.8231795983057817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020263868171554344,-0.24270821486346547],[0.21171484325844514,0.8882644240610705]],"imag":[[-0.9234313930296755,0.2965747131024303],[-0.3194380427532872,-0.25322415945848376]]},{"name":"u","qubits":[1],"real":[[0.6355355094850342,-0.7720716392820021],[0.7720716392820021,0.6355355094850342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9696243828737146,0.2445987656076135],[-0.2445987656076135,0.9696243828737146]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6508403198702992,-0.44559297134588677],[0.29405716361025885,-0.7217102782404122]],"imag":[[0.3529170806359045,-0.5032924757173507],[-0.6044723291897206,-0.16516011036442743]]},{"name":"u","qubits":[1],"real":[[0.9987708796175058,0.0],[0.0,0.9987708796175058]],"imag":[[-0.049565411610051104,0.0],[0.0,0.049565411610051104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6782100496154017,0.0],[0.0,0.6782100496154017]],"imag":[[-0.7348681028597407,0.0],[0.0,0.7348681028597407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08384901697508984,0.13106064176757765],[-0.24879075831909112,-0.2800286415414607]],"imag":[[-0.8427218278260669,0.5153759515511706],[0.4699919380508727,0.7992463304004843]]},{"name":"u","qubits":[2],"real":[[0.7100851499407106,-0.7041158142192793],[0.7041158142192793,0.7100851499407106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.971847309632537,0.23561155905430423],[-0.23561155905430423,0.971847309632537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999973475782515,-0.002303223059438016],[0.002303223059438016,0.9999973475782515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9253105859651316,0.37921012578894137],[-0.37921012578894137,0.9253105859651316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04653999351501123,-0.31964617172266674],[0.3863721207816885,0.3133421343917284]],"imag":[[0.9060549076134461,-0.2733584794665344],[-0.1661779698873246,-0.851421266719139]]},{"name":"u","qubits":[1],"real":[[0.6499439001596851,0.0],[0.0,0.6499439001596851]],"imag":[[0.75998218837366,0.0],[0.0,-0.75998218837366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8631296285924082,0.0],[0.0,0.8631296285924082]],"imag":[[0.5049824197394713,0.0],[0.0,-0.5049824197394713]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9103860701675741,-0.3692589263974729],[-0.3586122808372621,0.918841103408371]],"imag":[[-0.14297381133321735,0.12001473990089771],[-0.1488385855562696,-0.07053604872398467]]},{"name":"u","qubits":[1],"real":[[0.7372105873911605,-0.6756630446001766],[0.6756630446001766,0.7372105873911605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8598868363516052,0.5104846997405778],[-0.5104846997405778,0.8598868363516052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.35541462643854005,-0.24453909614932265],[0.25880086750407166,0.39474527621168254]],"imag":[[0.8472438710177564,-0.30993369741103166],[-0.2981281223157933,-0.829649263588031]]},{"name":"u","qubits":[1],"real":[[0.9451776358841472,0.0],[0.0,0.9451776358841472]],"imag":[[-0.32655663616661446,0.0],[0.0,0.32655663616661446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.43234104703320825,0.0],[0.0,0.43234104703320825]],"imag":[[-0.9017101635504777,0.0],[0.0,0.9017101635504777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5476225239554198,-0.46066668796567123],[0.02822441024714796,0.6253939871848971]],"imag":[[-0.6979115565587467,-0.028552286724211506],[-0.46068689274239555,0.6291687613943767]]},{"name":"u","qubits":[2],"real":[[0.9657892035318727,0.0],[0.0,0.9657892035318727]],"imag":[[-0.25932839092793347,0.0],[0.0,0.25932839092793347]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9683103087806216,0.0],[0.0,0.9683103087806216]],"imag":[[0.24975016698528402,0.0],[0.0,-0.24975016698528402]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9979969462043309,0.0],[0.0,0.9979969462043309]],"imag":[[0.06326211636382353,0.0],[0.0,-0.06326211636382353]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6555804839663382,0.0],[0.0,0.6555804839663382]],"imag":[[-0.7551253068481164,0.0],[0.0,0.7551253068481164]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2552755779459737,0.6657949302088304],[-0.294231038916683,-0.24302842770062114]],"imag":[[0.030397568912948102,0.7004480551880705],[0.9205098928564217,0.08382610703612778]]},{"name":"u","qubits":[1],"real":[[0.7228717727658358,0.0],[0.0,0.7228717727658358]],"imag":[[0.6909821995814204,0.0],[0.0,-0.6909821995814204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.873021511560294,0.0],[0.0,0.873021511560294]],"imag":[[-0.4876816998339999,0.0],[0.0,0.4876816998339999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.762535561484345,-0.6455378119473446],[0.6459346226118776,-0.7631053068176024]],"imag":[[0.03441559191663983,0.025219394342783537],[0.011115206522294068,-0.017754047483065187]]},{"name":"u","qubits":[1],"real":[[0.8314751945300688,-0.5555618785348616],[0.5555618785348616,0.8314751945300688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8832560840037382,0.46889091489426554],[-0.46889091489426554,0.8832560840037382]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8078198524697661,-0.4476910168684806],[0.4482389658506211,0.14600507896989434]],"imag":[[0.019824262850277927,-0.38289272384498896],[0.38225111386539457,0.7947631297165375]]},{"name":"u","qubits":[1],"real":[[0.9453716499991445,0.0],[0.0,0.9453716499991445]],"imag":[[-0.325994545012482,0.0],[0.0,0.325994545012482]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6149078223809302,0.0],[0.0,0.6149078223809302]],"imag":[[0.7885989918676933,0.0],[0.0,-0.7885989918676933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5522184520557756,-0.3188949651261532],[0.4406782170086882,-0.8651132710074003]],"imag":[[-0.7054948025158394,-0.30925372439058746],[-0.055987265394046554,0.23291020478849034]]},{"name":"u","qubits":[3],"real":[[0.9238623018755691,0.0],[0.0,0.9238623018755691]],"imag":[[0.3827250281509884,0.0],[0.0,-0.3827250281509884]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999973363752062,0.0],[0.0,0.9999973363752062]],"imag":[[0.0023080819943949124,0.0],[0.0,-0.0023080819943949124]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996780537127822,0.0],[0.0,0.9996780537127822]],"imag":[[-0.02537299598044677,0.0],[0.0,0.02537299598044677]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8611455048716792,0.0],[0.0,0.8611455048716792]],"imag":[[-0.5083585540140941,0.0],[0.0,0.5083585540140941]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8565825944404567,0.0],[0.0,0.8565825944404567]],"imag":[[-0.516009940700425,0.0],[0.0,0.516009940700425]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9674940419339384,0.0],[0.0,0.9674940419339384]],"imag":[[-0.2528938093792149,0.0],[0.0,0.2528938093792149]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9872157287706522,0.0],[0.0,0.9872157287706522]],"imag":[[-0.15938978909525547,0.0],[0.0,0.15938978909525547]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9982391391822952,0.0],[0.0,0.9982391391822952]],"imag":[[-0.059317965276889144,0.0],[0.0,0.059317965276889144]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.26676147090229796,0.8680064548754995],[-0.0001676355391466597,-0.3808942458097773]],"imag":[[-0.4096021591369483,0.08734519544233507],[-0.8723900278950454,-0.3063579354882263]]},{"name":"u","qubits":[1],"real":[[0.8461088700887419,0.0],[0.0,0.8461088700887419]],"imag":[[0.5330101124342318,0.0],[0.0,-0.5330101124342318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.862799858545744,0.0],[0.0,0.862799858545744]],"imag":[[-0.5055456498610625,0.0],[0.0,0.5055456498610625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7847773072767978,0.4907872700226409],[-0.4445083922346527,-0.6060388829422592]],"imag":[[0.37569708443539407,-0.04587084383185008],[-0.21304592923378432,-0.6242920739781787]]},{"name":"u","qubits":[1],"real":[[0.6886377136532186,-0.725105578060511],[0.725105578060511,0.6886377136532186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8786775825207542,0.477415653257707],[-0.477415653257707,0.8786775825207542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14690214632866333,0.23692922732857985],[0.9629282854402141,0.00292375734273774]],"imag":[[-0.06994397272592966,-0.9578058996064017],[0.21516671950493538,-0.16267713901976016]]},{"name":"u","qubits":[1],"real":[[0.9245576466364958,0.0],[0.0,0.9245576466364958]],"imag":[[0.38104219982304405,0.0],[0.0,-0.38104219982304405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8492796315959058,0.0],[0.0,0.8492796315959058]],"imag":[[-0.5279432804348612,0.0],[0.0,0.5279432804348612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6834939514865119,-0.24286413658923744],[0.1213070886162025,0.2634829523293149]],"imag":[[0.6883662848581246,-0.0022107262926722576],[0.21041023359959865,-0.9335892339138507]]},{"name":"u","qubits":[2],"real":[[0.9508930158177611,0.0],[0.0,0.9508930158177611]],"imag":[[-0.3095197448774524,0.0],[0.0,0.3095197448774524]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9882293114442361,0.0],[0.0,0.9882293114442361]],"imag":[[-0.15297982874369753,0.0],[0.0,0.15297982874369753]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9282338297715232,0.0],[0.0,0.9282338297715232]],"imag":[[-0.3719972543819253,0.0],[0.0,0.3719972543819253]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6875277241179933,0.0],[0.0,0.6875277241179933]],"imag":[[0.7261581291765123,0.0],[0.0,-0.7261581291765123]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47600605945073554,0.8477602915732455],[-0.17476793479723865,-0.3505124602095954]],"imag":[[0.20130570926006877,0.1191500349019209],[0.8380634890938703,0.379798331292192]]},{"name":"u","qubits":[1],"real":[[0.9958300519636419,0.0],[0.0,0.9958300519636419]],"imag":[[0.09122777869755515,0.0],[0.0,-0.09122777869755515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6760121289222539,0.0],[0.0,0.6760121289222539]],"imag":[[-0.7368904949515919,0.0],[0.0,0.7368904949515919]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16190934175101224,0.4322283450352249],[-0.43037715031797025,-0.6484177121792205]],"imag":[[0.8762739609813546,-0.13823157420760276],[0.14389169136536184,-0.6112488529007348]]},{"name":"u","qubits":[1],"real":[[0.9158195940808185,-0.4015899290291588],[0.4015899290291588,0.9158195940808185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9742953757546915,0.2252743233993271],[-0.2252743233993271,0.9742953757546915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16704594190738345,0.20869694818150814],[0.9615152675252545,-0.14985604597535662]],"imag":[[-0.1609104665443633,-0.9500784487969794],[-0.1472815852867823,-0.1770301963956471]]},{"name":"u","qubits":[1],"real":[[0.9890441129769096,0.0],[0.0,0.9890441129769096]],"imag":[[-0.14762026482064738,0.0],[0.0,0.14762026482064738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6753471792208084,0.0],[0.0,0.6753471792208084]],"imag":[[-0.7374999576396579,0.0],[0.0,0.7374999576396579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28342924127863234,-0.2148215371564714],[0.022326426615162674,-0.7605598860640851]],"imag":[[-0.9283250781784445,-0.10831491857973509],[0.23954528817699927,-0.6030491234526271]]},{"name":"u","qubits":[2],"real":[[0.6482869016736202,-0.7613961472968049],[0.7613961472968049,0.6482869016736202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9848949702491807,0.1731528156798654],[-0.1731528156798654,0.9848949702491807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9976845169430065,0.0680117978897752],[-0.0680117978897752,0.9976845169430065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9516952361504831,0.30704425982010486],[-0.30704425982010486,0.9516952361504831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04428674474983936,0.8972328350504721],[0.4559816626708567,-0.3569501395793786]],"imag":[[0.4201291487202152,-0.12846564654561143],[0.7833332023749603,0.22595666668450443]]},{"name":"u","qubits":[1],"real":[[0.9994838923092395,0.0],[0.0,0.9994838923092395]],"imag":[[-0.032123963241988275,0.0],[0.0,0.032123963241988275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4536112256640345,0.0],[0.0,0.4536112256640345]],"imag":[[0.8911996723246549,0.0],[0.0,-0.8911996723246549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06010083535484223,0.11656342996341787],[-0.3459982207124401,0.9145728398179036]],"imag":[[-0.9340031205926966,-0.33232367822338205],[0.06566042625950728,0.19882268571433323]]},{"name":"u","qubits":[1],"real":[[0.6148416145925897,-0.78865061273366],[0.78865061273366,0.6148416145925897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.944869842731448,0.3274461486972304],[-0.3274461486972304,0.944869842731448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5891109078211672,-0.6147766113464271],[0.5428054274251286,-0.16781998070716153]],"imag":[[-0.3765286290387868,-0.36499896978169083],[0.46533514562959366,0.6787207999429189]]},{"name":"u","qubits":[1],"real":[[0.44819949518618163,0.0],[0.0,0.44819949518618163]],"imag":[[-0.8939335615776219,0.0],[0.0,0.8939335615776219]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9589220689984105,0.0],[0.0,0.9589220689984105]],"imag":[[-0.28366964163936853,0.0],[0.0,0.28366964163936853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6764174173973347,0.5254304780858077],[-0.4313179086453565,-0.07862724144827965]],"imag":[[0.5049862826998845,0.10663556829215781],[-0.31845438198942666,-0.8404578663893638]]},{"name":"u","qubits":[2],"real":[[0.9999269516819322,0.0],[0.0,0.9999269516819322]],"imag":[[-0.012086823407277479,0.0],[0.0,0.012086823407277479]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7314278301773434,0.0],[0.0,0.7314278301773434]],"imag":[[-0.6819188582537247,0.0],[0.0,0.6819188582537247]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8774335431366481,0.0],[0.0,0.8774335431366481]],"imag":[[-0.47969821490043907,0.0],[0.0,0.47969821490043907]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9967113521686048,0.0],[0.0,0.9967113521686048]],"imag":[[-0.08103382292741287,0.0],[0.0,0.08103382292741287]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3478684815197522,-0.3755024358068855],[0.672822494139,-0.11370196394144004]],"imag":[[0.43047934858792125,-0.7434197809498717],[-0.4909021708905309,-0.54166116105126]]},{"name":"u","qubits":[1],"real":[[0.8522623673782078,0.0],[0.0,0.8522623673782078]],"imag":[[0.5231145736364958,0.0],[0.0,-0.5231145736364958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7907878804408626,0.0],[0.0,0.7907878804408626]],"imag":[[0.612090294113416,0.0],[0.0,-0.612090294113416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8593428771487168,0.11867076120123074],[0.15519209153770422,0.7789388886591025]],"imag":[[0.4362938002713839,0.23894516060058454],[-0.21700911055223354,0.5675179894910853]]},{"name":"u","qubits":[1],"real":[[0.7816031791997159,-0.6237759776273023],[0.6237759776273023,0.7816031791997159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9158792491563131,0.40145385907332887],[-0.40145385907332887,0.9158792491563131]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17329945582320597,0.3908200462836535],[0.6847673290228062,0.511764299833017]],"imag":[[-0.5330486769574158,0.7301274532765989],[0.4657468322042575,0.22862828961240286]]},{"name":"u","qubits":[1],"real":[[0.9398246270470403,0.0],[0.0,0.9398246270470403]],"imag":[[-0.3416572410997483,0.0],[0.0,0.3416572410997483]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6462356334214246,0.0],[0.0,0.6462356334214246]],"imag":[[-0.7631379338601968,0.0],[0.0,0.7631379338601968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4919194891163807,0.1815090184949055],[0.6068527300267854,-0.6110041685139735]],"imag":[[-0.5871671881907661,-0.6166882401543298],[-0.21208411868564275,-0.4619783509201697]]},{"name":"u","qubits":[4],"real":[[0.8480449514391595,-0.529924296799603],[0.529924296799603,0.8480449514391595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9991865903622857,0.04032564494449845],[-0.04032564494449845,0.9991865903622857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999947120208619,-0.0032520655457152436],[0.0032520655457152436,0.9999947120208619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9956279378959679,0.09340775814150847],[-0.09340775814150847,0.9956279378959679]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9977553158818814,-0.06696513741826578],[0.06696513741826578,0.9977553158818814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999970416415607,0.0024324284422504814],[-0.0024324284422504814,0.9999970416415607]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9997093597132771,-0.02410800907726624],[0.02410800907726624,0.9997093597132771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9873831356693168,0.15834943446639646],[-0.15834943446639646,0.9873831356693168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9998871550516045,0.01502255513581323],[-0.01502255513581323,0.9998871550516045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999261747810395,-0.012150925386903441],[0.012150925386903441,0.9999261747810395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999967427795346,-0.008071142940101908],[0.008071142940101908,0.999967427795346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999052222004354,-0.04352766600867738],[0.04352766600867738,0.999052222004354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9998291436181507,0.018484684790265403],[-0.018484684790265403,0.9998291436181507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999724886757645,0.007417674271501756],[-0.007417674271501756,0.9999724886757645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999966151012166,-0.002601881263491872],[0.002601881263491872,0.9999966151012166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.927549097777289,0.3737013128322367],[-0.3737013128322367,0.927549097777289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.32602898628894256,-0.36372606068874846],[0.1760075881025056,-0.5306049959556316]],"imag":[[0.8717581191106151,-0.03802939179071342],[-0.3205685742465496,-0.7646668924458527]]},{"name":"u","qubits":[1],"real":[[0.9906166949852303,0.0],[0.0,0.9906166949852303]],"imag":[[-0.136669541656286,0.0],[0.0,0.136669541656286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6711111835201413,0.0],[0.0,0.6711111835201413]],"imag":[[0.7413567153227892,0.0],[0.0,-0.7413567153227892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22318410954688006,-0.12555522025675336],[0.36834053804063605,0.17219374025934908]],"imag":[[-0.7934527931442922,0.5521389362864798],[0.43005437601915186,0.8060569443396716]]},{"name":"u","qubits":[1],"real":[[0.7018062686740475,-0.7123678552895341],[0.7123678552895341,0.7018062686740475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9438152203900911,0.3304736445769976],[-0.3304736445769976,0.9438152203900911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8260689219640799,0.09916363247153813],[0.4900245268781779,-0.32306496684865366]],"imag":[[0.059583077556652334,0.5515673730642797],[0.2719116696499045,0.7626067362416209]]},{"name":"u","qubits":[1],"real":[[0.9976246604371922,0.0],[0.0,0.9976246604371922]],"imag":[[0.06888422814822576,0.0],[0.0,-0.06888422814822576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7026162412093309,0.0],[0.0,0.7026162412093309]],"imag":[[-0.7115689830149087,0.0],[0.0,0.7115689830149087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09918456813069265,-0.37074655144800667],[0.6463690798256398,0.3469874554419941]],"imag":[[0.7148023483494889,-0.5846084320536218],[-0.24784478385501546,-0.6327556254409015]]},{"name":"u","qubits":[2],"real":[[0.9922798086738585,0.0],[0.0,0.9922798086738585]],"imag":[[-0.1240192779295661,0.0],[0.0,0.1240192779295661]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9624925488342194,0.0],[0.0,0.9624925488342194]],"imag":[[0.27130811532021615,0.0],[0.0,-0.27130811532021615]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9806715244730365,0.0],[0.0,0.9806715244730365]],"imag":[[0.1956613428547669,0.0],[0.0,-0.1956613428547669]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6693784408202419,0.0],[0.0,0.6693784408202419]],"imag":[[-0.7429215994740372,0.0],[0.0,0.7429215994740372]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4576156983951577,-0.0431184256228947],[0.8726060413286324,0.16998496170071062]],"imag":[[0.1506689227375914,-0.8752299981577463],[0.08028352844873299,-0.450797476137791]]},{"name":"u","qubits":[1],"real":[[0.9919497389422792,0.0],[0.0,0.9919497389422792]],"imag":[[-0.1266322052731614,0.0],[0.0,0.1266322052731614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5496531461968218,0.0],[0.0,0.5496531461968218]],"imag":[[-0.8353929727235772,0.0],[0.0,0.8353929727235772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20998737738345818,0.35994018978921816],[0.24875985911566087,0.3998003945982582]],"imag":[[-0.8090449751300031,-0.414481108533322],[0.4893567840024969,-0.7340354997699818]]},{"name":"u","qubits":[1],"real":[[0.6078112897038079,-0.7940815047012452],[0.7940815047012452,0.6078112897038079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8954757802135928,0.44511024145806544],[-0.44511024145806544,0.8954757802135928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24141655290092903,0.28493264696476434],[-0.28015734654975943,-0.32224266514180994]],"imag":[[0.9267184067382159,0.04152624822529232],[0.06650491539888995,-0.9018029841180876]]},{"name":"u","qubits":[1],"real":[[0.9999504734600245,0.0],[0.0,0.9999504734600245]],"imag":[[0.009952418152026557,0.0],[0.0,-0.009952418152026557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6404280920898383,0.0],[0.0,0.6404280920898383]],"imag":[[-0.7680181370658961,0.0],[0.0,0.7680181370658961]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.015004168729421341,-0.4512471398494218],[0.4440273994186106,-0.0036897603447089145]],"imag":[[0.7536831325698611,0.4776113790291606],[0.4843307538923849,-0.7538234375954217]]},{"name":"u","qubits":[2],"real":[[0.7427197597528352,-0.6696023883415372],[0.6696023883415372,0.7427197597528352]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9784869273902239,0.20630882900748276],[-0.20630882900748276,0.9784869273902239]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985919791881596,-0.053047705898316456],[0.053047705898316456,0.9985919791881596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9063089805129587,0.4226157023130605],[-0.4226157023130605,0.9063089805129587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7510503277900972,-0.3100202210993753],[-0.3065432325699475,0.6587053931328286]],"imag":[[0.5829312132985751,0.0014381231286871052],[-0.046323344592180606,0.6855600625540311]]},{"name":"u","qubits":[1],"real":[[0.9999999693524655,0.0],[0.0,0.9999999693524655]],"imag":[[-0.00024757840787423686,0.0],[0.0,0.00024757840787423686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5359215961528682,0.0],[0.0,0.5359215961528682]],"imag":[[-0.8442677553815271,0.0],[0.0,0.8442677553815271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0004340298468556991,-0.3984723572765326],[0.30798600449841984,0.8722242674597663]],"imag":[[-0.8765502021687998,0.2699617291069453],[-0.36987048507420495,0.08697857528349007]]},{"name":"u","qubits":[1],"real":[[0.6884310758555041,-0.7253017674019782],[0.7253017674019782,0.6884310758555041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9837199949867355,0.17970801724824928],[-0.17970801724824928,0.9837199949867355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6330194022510552,0.2142834515184817],[-0.03735799720768022,0.46488389481753517]],"imag":[[0.7426630080905677,-0.0426696050240938],[-0.21527301928531759,-0.8579888528131894]]},{"name":"u","qubits":[1],"real":[[0.9211021258073229,0.0],[0.0,0.9211021258073229]],"imag":[[0.38932104211464175,0.0],[0.0,-0.38932104211464175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4307122626508232,0.0],[0.0,0.4307122626508232]],"imag":[[0.9024893056442321,0.0],[0.0,-0.9024893056442321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5568562608913543,0.26740736422285993],[-0.3066002620411329,-0.5932750506956692]],"imag":[[0.5410556005558401,-0.5706691189933462],[-0.5506053224675255,-0.500854043019313]]},{"name":"u","qubits":[2],"real":[[0.9624386438876504,0.0],[0.0,0.9624386438876504]],"imag":[[0.27149927578485433,0.0],[0.0,-0.27149927578485433]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997030155254888,0.0],[0.0,0.9997030155254888]],"imag":[[-0.0243696686322231,0.0],[0.0,0.0243696686322231]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9390822820165988,0.0],[0.0,0.9390822820165988]],"imag":[[0.34369240259641654,0.0],[0.0,-0.34369240259641654]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7456771138322315,0.0],[0.0,0.7456771138322315]],"imag":[[-0.6663074679956944,0.0],[0.0,0.6663074679956944]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5693721344418257,0.6796617074896826],[-0.6972062523915409,0.663719693218121]],"imag":[[0.43474594622521684,0.15770636681538813],[-0.026735302280754106,-0.2695641557636006]]},{"name":"u","qubits":[1],"real":[[0.9199832201988926,0.0],[0.0,0.9199832201988926]],"imag":[[0.39195774587635845,0.0],[0.0,-0.39195774587635845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7235203863055556,0.0],[0.0,0.7235203863055556]],"imag":[[-0.6903030136108776,0.0],[0.0,0.6903030136108776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5193283533891038,0.5320842430477154],[0.4840732961238875,0.46594839225028145]],"imag":[[0.49884089475556964,-0.4453562409868805],[0.49712057598270853,0.5490321235353655]]},{"name":"u","qubits":[1],"real":[[0.7392244350842563,-0.673459155832306],[0.673459155832306,0.7392244350842563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7851459367253477,0.619310792771833],[-0.619310792771833,0.7851459367253477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46671500087695517,-0.27238239127344827],[-0.7544046056464747,-0.364214727722658]],"imag":[[0.34089732364996367,-0.7692684548380195],[-0.3111909601259375,0.44875551186051676]]},{"name":"u","qubits":[1],"real":[[0.9535141006777335,0.0],[0.0,0.9535141006777335]],"imag":[[-0.30134840269816127,0.0],[0.0,0.30134840269816127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5123319711815915,0.0],[0.0,0.5123319711815915]],"imag":[[-0.8587874890246043,0.0],[0.0,0.8587874890246043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49916894698650793,-0.04953115747585973],[-0.2872631269078012,-0.8436966466725576]],"imag":[[-0.7108461993610792,0.4930260719854395],[0.4037424168172607,0.2065137408871177]]},{"name":"u","qubits":[3],"real":[[0.977477436365738,0.0],[0.0,0.977477436365738]],"imag":[[0.2110399521319708,0.0],[0.0,-0.2110399521319708]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999177078591573,0.0],[0.0,0.9999177078591573]],"imag":[[0.012828776624794503,0.0],[0.0,-0.012828776624794503]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9108471691726018,0.0],[0.0,0.9108471691726018]],"imag":[[0.4127437878518074,0.0],[0.0,-0.4127437878518074]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9143150284794161,0.0],[0.0,0.9143150284794161]],"imag":[[-0.40500373911444876,0.0],[0.0,0.40500373911444876]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9124519385509562,0.0],[0.0,0.9124519385509562]],"imag":[[0.4091838948866415,0.0],[0.0,-0.4091838948866415]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9915159906977727,0.0],[0.0,0.9915159906977727]],"imag":[[-0.1299847690716657,0.0],[0.0,0.1299847690716657]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8873899325737834,0.0],[0.0,0.8873899325737834]],"imag":[[-0.46101963902495097,0.0],[0.0,0.46101963902495097]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9305770897403072,0.0],[0.0,0.9305770897403072]],"imag":[[-0.3660959984081501,0.0],[0.0,0.3660959984081501]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.07563412547430465,0.5127513941178523],[0.6247955782266782,0.564476496163845]],"imag":[[-0.7567771839584475,0.3983136712866612],[0.17663028713119983,-0.5097043381951242]]},{"name":"u","qubits":[1],"real":[[0.7181880703480482,0.0],[0.0,0.7181880703480482]],"imag":[[-0.6958490465681094,0.0],[0.0,0.6958490465681094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9170105193854243,0.0],[0.0,0.9170105193854243]],"imag":[[-0.39886301826125015,0.0],[0.0,0.39886301826125015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7405768635027425,0.5478913867578964],[-0.10924945462763966,0.34530258557585175]],"imag":[[-0.023405176513995624,-0.388346668935499],[0.6626180375000005,0.6555669435212872]]},{"name":"u","qubits":[1],"real":[[0.7246258909073754,-0.6891424513311398],[0.6891424513311398,0.7246258909073754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8781169040448338,0.4784461336772576],[-0.4784461336772576,0.8781169040448338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07339268479118546,0.2603362038354163],[0.3045431822106849,0.4481218267546718]],"imag":[[-0.9485398605478332,0.164653295574681],[-0.04625037232312921,-0.839226537720905]]},{"name":"u","qubits":[1],"real":[[0.9681142076561259,0.0],[0.0,0.9681142076561259]],"imag":[[0.25050924321140644,0.0],[0.0,-0.25050924321140644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9109157323314513,0.0],[0.0,0.9109157323314513]],"imag":[[-0.41259244853857385,0.0],[0.0,0.41259244853857385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43507760339899537,-0.37208494996775987],[-0.1787603423306465,0.795524760684592]],"imag":[[0.784406798555658,-0.2386760218533473],[0.4042996332054729,0.4143994470766975]]},{"name":"u","qubits":[2],"real":[[0.974902289569295,0.0],[0.0,0.974902289569295]],"imag":[[0.2226331641794331,0.0],[0.0,-0.2226331641794331]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8820958672684204,0.0],[0.0,0.8820958672684204]],"imag":[[0.4710699321204584,0.0],[0.0,-0.4710699321204584]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5633337217807252,0.0],[0.0,0.5633337217807252]],"imag":[[-0.8262294583859114,0.0],[0.0,0.8262294583859114]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9490353474436097,0.0],[0.0,0.9490353474436097]],"imag":[[0.31516965162049937,0.0],[0.0,-0.31516965162049937]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20232966687353376,-0.6117203962945837],[-0.8216502657532287,-0.5193430790891339]],"imag":[[0.4839112249736455,-0.5921915137897094],[-0.22312210342097338,0.07341753165877422]]},{"name":"u","qubits":[1],"real":[[0.7891499185944197,0.0],[0.0,0.7891499185944197]],"imag":[[-0.6142006235607553,0.0],[0.0,0.6142006235607553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7060146979387282,0.0],[0.0,0.7060146979387282]],"imag":[[-0.7081971803773907,0.0],[0.0,0.7081971803773907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9691254941973262,0.022123952394937113],[-0.020670169778803562,-0.9205042395014912]],"imag":[[-0.24544750243816335,0.00786325467488111],[0.011137509819116615,0.39002646707130806]]},{"name":"u","qubits":[1],"real":[[0.859029672572958,-0.5119257970049923],[0.5119257970049923,0.859029672572958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8989073956317812,0.43813866991911166],[-0.43813866991911166,0.8989073956317812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8262638732280232,-0.4014775078586094],[0.4561425508606183,-0.6244105220131366]],"imag":[[-0.3280547815757431,0.22019056012272015],[0.04002555905774911,0.632805995480262]]},{"name":"u","qubits":[1],"real":[[0.9904727781439101,0.0],[0.0,0.9904727781439101]],"imag":[[0.13770866260291925,0.0],[0.0,-0.13770866260291925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8521549226924071,0.0],[0.0,0.8521549226924071]],"imag":[[-0.5232895830523455,0.0],[0.0,0.5232895830523455]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2308781177837047,0.49394812972873936],[-0.39679322150924007,-0.8325630044836441]],"imag":[[0.8142482632694177,-0.19927444800794478],[0.3553170413246597,-0.15213080908802445]]},{"name":"u","qubits":[2],"real":[[0.75967524645062,-0.650302637185326],[0.650302637185326,0.75967524645062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9855924548924536,0.16913755602782826],[-0.16913755602782826,0.9855924548924536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9947679004451437,0.10216077644556458],[-0.10216077644556458,0.9947679004451437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9440948529538141,0.3296739428983069],[-0.3296739428983069,0.9440948529538141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.002759593710040372,-0.26298942808486586],[0.281338193801571,0.7163461451180445]],"imag":[[-0.9540243847703922,0.1437581949720624],[-0.10333769212876755,0.6300939155939274]]},{"name":"u","qubits":[1],"real":[[0.9484854999901221,0.0],[0.0,0.9484854999901221]],"imag":[[0.3168205427501319,0.0],[0.0,-0.3168205427501319]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7209478143912277,0.0],[0.0,0.7209478143912277]],"imag":[[-0.6929893570066658,0.0],[0.0,0.6929893570066658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5081297665483717,-0.3985382505585603],[-0.02919487994040196,0.8374077064244263]],"imag":[[0.6757452132893683,-0.35544311767950354],[0.5332168471168823,0.11651517565097931]]},{"name":"u","qubits":[1],"real":[[0.6664550011019977,-0.7455452578523561],[0.7455452578523561,0.6664550011019977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9140669352300358,0.4055633586989455],[-0.4055633586989455,0.9140669352300358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.00025343756525826946,0.5045815928231979],[-0.6891846922815162,-0.5123730114646631]],"imag":[[0.724169015056234,-0.4700814712216269],[0.024568950460219403,-0.5117565082348707]]},{"name":"u","qubits":[1],"real":[[0.9772300173874005,0.0],[0.0,0.9772300173874005]],"imag":[[0.21218268807096616,0.0],[0.0,-0.21218268807096616]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6673184910730948,0.0],[0.0,0.6673184910730948]],"imag":[[0.7447724695985531,0.0],[0.0,-0.7447724695985531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39835905401087457,-0.03650917310932354],[-0.006487507974734145,0.3014710581011809]],"imag":[[0.8740953860965444,0.27556197192495147],[-0.2778942826554229,0.9120569505436928]]},{"name":"u","qubits":[2],"real":[[0.9988457577546664,0.0],[0.0,0.9988457577546664]],"imag":[[0.048032824354875076,0.0],[0.0,-0.048032824354875076]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.913686828920408,0.0],[0.0,0.913686828920408]],"imag":[[-0.40641896936212146,0.0],[0.0,0.40641896936212146]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9694125933175577,0.0],[0.0,0.9694125933175577]],"imag":[[-0.24543680228793613,0.0],[0.0,0.24543680228793613]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7338852695986586,0.0],[0.0,0.7338852695986586]],"imag":[[-0.6792734435160145,0.0],[0.0,0.6792734435160145]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.45001872929373804,-0.3487198570622123],[-0.7235626491791854,0.14605463615412936]],"imag":[[0.5136363976056657,0.6419153025361162],[-0.10058770825663534,0.667088636478213]]},{"name":"u","qubits":[1],"real":[[0.47507213040743673,0.0],[0.0,0.47507213040743673]],"imag":[[0.8799468568670152,0.0],[0.0,-0.8799468568670152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9437409635659679,0.0],[0.0,0.9437409635659679]],"imag":[[0.3306856417922894,0.0],[0.0,-0.3306856417922894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7609156989153909,-0.403202182458831],[-0.36490609397453716,0.23714487835996928]],"imag":[[-0.49929428956671457,0.09560602287830791],[0.1963569559002641,-0.8786636416271376]]},{"name":"u","qubits":[1],"real":[[0.5286983565609941,-0.8488097830313361],[0.8488097830313361,0.5286983565609941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9616186677969826,0.27438939072849833],[-0.27438939072849833,0.9616186677969826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17613379745582558,-0.46649075121792416],[-0.8581346063448998,-0.46713616767924754]],"imag":[[0.465461347077135,-0.7312379905332229],[0.12620466379739467,0.17164259691293632]]},{"name":"u","qubits":[1],"real":[[0.9629234878287573,0.0],[0.0,0.9629234878287573]],"imag":[[0.26977464037173904,0.0],[0.0,-0.26977464037173904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7488568055125258,0.0],[0.0,0.7488568055125258]],"imag":[[0.6627318347850624,0.0],[0.0,-0.6627318347850624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47084892135519585,0.1572550793838439],[-0.34839623375987067,0.8586694656089662]],"imag":[[0.7743582392644905,0.39235373140805935],[-0.2393547050796875,-0.28985537478019313]]},{"name":"u","qubits":[3],"real":[[0.7232748812904896,-0.6905602407424194],[0.6905602407424194,0.7232748812904896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9958180978106677,0.09135817463557108],[-0.09135817463557108,0.9958180978106677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9989784835512506,0.04518837684232236],[-0.04518837684232236,0.9989784835512506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9861040864464623,0.16612865705105764],[-0.16612865705105764,0.9861040864464623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9990351256886068,-0.04391830643763163],[0.04391830643763163,0.9990351256886068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999728455580449,0.007369406118979436],[-0.007369406118979436,0.9999728455580449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999918751812861,-0.004031075714401964],[0.004031075714401964,0.9999918751812861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9092766890971783,0.41619214632723844],[-0.41619214632723844,0.9092766890971783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.10533563677500382,0.48121575235831254],[-0.5319968481303247,-0.3936704553680253]],"imag":[[-0.3829052298059099,0.7814853730523118],[-0.7478417895463504,-0.05230281022893247]]},{"name":"u","qubits":[1],"real":[[0.9993519524949378,0.0],[0.0,0.9993519524949378]],"imag":[[0.03599548644699129,0.0],[0.0,-0.03599548644699129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9110608397255063,0.0],[0.0,0.9110608397255063]],"imag":[[-0.41227193248953437,0.0],[0.0,0.41227193248953437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06298775862298922,-0.09380698433093859],[0.0033527565512734767,-0.11376256262723748]],"imag":[[0.8732383026167568,0.4740122981499452],[-0.48319371698125935,0.8680844833527588]]},{"name":"u","qubits":[1],"real":[[0.5471127633723847,-0.8370589131925142],[0.8370589131925142,0.5471127633723847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9828952829993303,0.1841653133944239],[-0.1841653133944239,0.9828952829993303]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08718427186456423,0.3628534598048924],[0.28329425878932485,-0.054946325229589775]],"imag":[[0.8208621772431777,-0.4323442556790313],[0.48818905318333716,0.8236484156681951]]},{"name":"u","qubits":[1],"real":[[0.6733528151241824,0.0],[0.0,0.6733528151241824]],"imag":[[-0.7393213011704306,0.0],[0.0,0.7393213011704306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8827832630864548,0.0],[0.0,0.8827832630864548]],"imag":[[-0.4697804917346303,0.0],[0.0,0.4697804917346303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7046058887444315,0.7044154381325015],[-0.6787135764737237,-0.6828822689078655]],"imag":[[0.0659506193877376,-0.05458889877658061],[0.1962878968741856,0.18571685292994328]]},{"name":"u","qubits":[2],"real":[[0.9978128501667972,0.0],[0.0,0.9978128501667972]],"imag":[[-0.06610231495199516,0.0],[0.0,0.06610231495199516]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5855708288289844,0.0],[0.0,0.5855708288289844]],"imag":[[0.8106212459740593,0.0],[0.0,-0.8106212459740593]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8894124579375611,0.0],[0.0,0.8894124579375611]],"imag":[[-0.4571055454328532,0.0],[0.0,0.4571055454328532]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885173246521732,0.0],[0.0,0.9885173246521732]],"imag":[[-0.15110757380922324,0.0],[0.0,0.15110757380922324]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3204531715282504,0.42817845903545654],[0.9257389774532072,-0.17675921234651698]],"imag":[[0.0915624045531208,0.8399936298258212],[0.1786992908598875,-0.28254219139927156]]},{"name":"u","qubits":[1],"real":[[0.8610970011043888,0.0],[0.0,0.8610970011043888]],"imag":[[-0.5084407091186034,0.0],[0.0,0.5084407091186034]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6757795793304208,0.0],[0.0,0.6757795793304208]],"imag":[[-0.7371037648526831,0.0],[0.0,0.7371037648526831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8412458545197028,-0.26894966995939934],[-0.26235223232593147,0.7998360949898675]],"imag":[[-0.4640087612409736,-0.06831805598641266],[0.09040236688623215,-0.5322226408246149]]},{"name":"u","qubits":[1],"real":[[0.7767301459404325,-0.6298335338701444],[0.6298335338701444,0.7767301459404325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8940237523750857,0.4480195645160727],[-0.4480195645160727,0.8940237523750857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2775826789934744,-0.600620505319912],[-0.7291237887501419,0.5198100280381094]],"imag":[[-0.613598481829292,-0.4309289593527537],[0.12175081148900854,-0.42819712204944327]]},{"name":"u","qubits":[1],"real":[[0.9590934158466654,0.0],[0.0,0.9590934158466654]],"imag":[[-0.2830897731808326,0.0],[0.0,0.2830897731808326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8647975782045226,0.0],[0.0,0.8647975782045226]],"imag":[[-0.5021206515685175,0.0],[0.0,0.5021206515685175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4429325643925852,0.5275689422239425],[0.5416259767220574,0.796892758944227]],"imag":[[-0.6849473798707604,0.23733697859688652],[0.2032218776329596,-0.17408072993145957]]},{"name":"u","qubits":[2],"real":[[0.7054351502396911,-0.7087744696349499],[0.7087744696349499,0.7054351502396911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9853693567533673,0.17043248156221624],[-0.17043248156221624,0.9853693567533673]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992088990242395,-0.03976903457172526],[0.03976903457172526,0.9992088990242395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9409336543530064,0.33859098940446897],[-0.33859098940446897,0.9409336543530064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8903905298895172,0.2515104826905913],[-0.017353829537582927,-0.8378627192951213]],"imag":[[0.1892498236684374,0.3288338267594693],[0.4136279162785213,0.35580451808662344]]},{"name":"u","qubits":[1],"real":[[0.9350534151370697,0.0],[0.0,0.9350534151370697]],"imag":[[0.35450685584414676,0.0],[0.0,-0.35450685584414676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7354617447928375,0.0],[0.0,0.7354617447928375]],"imag":[[0.6775662491198001,0.0],[0.0,-0.6775662491198001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5694292578094495,0.07631934963377246],[-0.030584293702807467,0.4233688697235875]],"imag":[[0.6430243562441954,-0.5064043389415178],[0.511208957869498,0.7473210839536474]]},{"name":"u","qubits":[1],"real":[[0.7516887395017021,-0.6595180353154432],[0.6595180353154432,0.7516887395017021]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7836575342589637,0.6211931012166516],[-0.6211931012166516,0.7836575342589637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3361185315488261,-0.629423206290428],[0.7070905473134103,0.39926238522276186]],"imag":[[-0.347008242172534,0.6086345701624791],[-0.5163647649809294,-0.2719925277143512]]},{"name":"u","qubits":[1],"real":[[0.9539022894564864,0.0],[0.0,0.9539022894564864]],"imag":[[0.30011734733212886,0.0],[0.0,-0.30011734733212886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9610190456642053,0.0],[0.0,0.9610190456642053]],"imag":[[0.2764821764068349,0.0],[0.0,-0.2764821764068349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43034651818850844,-0.45308801682726435],[0.6592645899829693,-0.7466118413483472]],"imag":[[0.6162154154160717,0.4793659198296878],[-0.02122820014068833,-0.08654664795244399]]},{"name":"u","qubits":[2],"real":[[0.9981565615442022,0.0],[0.0,0.9981565615442022]],"imag":[[-0.060691668672522306,0.0],[0.0,0.060691668672522306]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9357782682813307,0.0],[0.0,0.9357782682813307]],"imag":[[-0.3525890421048189,0.0],[0.0,0.3525890421048189]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8106170326310664,0.0],[0.0,0.8106170326310664]],"imag":[[-0.5855766614273528,0.0],[0.0,0.5855766614273528]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995933487759924,0.0],[0.0,0.9995933487759924]],"imag":[[0.028515558609245442,0.0],[0.0,-0.028515558609245442]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4262257512536999,-0.19930986866321787],[-0.35554895279498216,-0.3853063623120867]],"imag":[[0.06875972272724551,-0.879704089880309],[-0.8289684262172373,0.19476985819971088]]},{"name":"u","qubits":[1],"real":[[0.9741057264178167,0.0],[0.0,0.9741057264178167]],"imag":[[0.2260929759192391,0.0],[0.0,-0.2260929759192391]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7353096387626374,0.0],[0.0,0.7353096387626374]],"imag":[[0.6777313148606604,0.0],[0.0,-0.6777313148606604]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.419516076318742,-0.29942565320940595],[-0.03742800710086747,-0.685426501920458]],"imag":[[0.8550422983819126,0.05703689935493203],[-0.3025030148153262,0.6612726977406375]]},{"name":"u","qubits":[1],"real":[[0.6928283106597344,-0.7211025807389533],[0.7211025807389533,0.6928283106597344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9276525785157401,0.3734443647628098],[-0.3734443647628098,0.9276525785157401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.038481179174635206,0.8971205600439326],[0.745615667910334,-0.059120885507999536]],"imag":[[-0.0812049667545197,0.43255017393383177],[-0.6602895031653568,-0.0676739881566253]]},{"name":"u","qubits":[1],"real":[[0.5176153785955332,0.0],[0.0,0.5176153785955332]],"imag":[[-0.8556134172869211,0.0],[0.0,0.8556134172869211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8885475551063843,0.0],[0.0,0.8885475551063843]],"imag":[[0.45878452710882367,0.0],[0.0,-0.45878452710882367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7972372499382168,-0.1921977496555991],[-0.41340422126006626,0.26238829714713674]],"imag":[[0.41776294055715507,-0.39108428482273744],[0.13778186619561536,0.8609677628763096]]},{"name":"u","qubits":[3],"real":[[0.9922041399926388,0.0],[0.0,0.9922041399926388]],"imag":[[-0.12462321044439571,0.0],[0.0,0.12462321044439571]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9808044299531119,0.0],[0.0,0.9808044299531119]],"imag":[[0.19499402602221236,0.0],[0.0,-0.19499402602221236]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8543102451929802,0.0],[0.0,0.8543102451929802]],"imag":[[-0.519763412485248,0.0],[0.0,0.519763412485248]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9908869658112233,0.0],[0.0,0.9908869658112233]],"imag":[[0.13469603181024908,0.0],[0.0,-0.13469603181024908]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9800984447082897,0.0],[0.0,0.9800984447082897]],"imag":[[0.1985120618007675,0.0],[0.0,-0.1985120618007675]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.95462756193771,0.0],[0.0,0.95462756193771]],"imag":[[-0.2978023136056261,0.0],[0.0,0.2978023136056261]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9282660372142122,0.0],[0.0,0.9282660372142122]],"imag":[[0.37191687801795553,0.0],[0.0,-0.37191687801795553]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8990416346128892,0.0],[0.0,0.8990416346128892]],"imag":[[0.4378631512614234,0.0],[0.0,-0.4378631512614234]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7658296561699719,0.06634351044416255],[0.12916678005065865,-0.9574091845827608]],"imag":[[0.6298480114926384,0.11133264917039205],[-0.010600145314898203,-0.25801401730762746]]},{"name":"u","qubits":[1],"real":[[0.999957190676002,0.0],[0.0,0.999957190676002]],"imag":[[-0.009252935499494987,0.0],[0.0,0.009252935499494987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6971405267132049,0.0],[0.0,0.6971405267132049]],"imag":[[0.7169345060840879,0.0],[0.0,-0.7169345060840879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.013697656579513273,-0.6404212542199841],[0.14106317050407677,0.7378634924952441]],"imag":[[-0.7400839113652762,0.20481405099701022],[-0.6574111044619199,-0.05890066298623137]]},{"name":"u","qubits":[1],"real":[[0.8925410629808632,-0.45096613053863677],[0.45096613053863677,0.8925410629808632]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9464995956428466,0.32270499755648013],[-0.32270499755648013,0.9464995956428466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1272034650361464,-0.38802276090490784],[-0.4234727885535866,0.046459688592313704]],"imag":[[0.8276969352213628,-0.3849355776330542],[0.34555442301120914,0.8361246530439973]]},{"name":"u","qubits":[1],"real":[[0.662835282680152,0.0],[0.0,0.662835282680152]],"imag":[[-0.7487652422717838,0.0],[0.0,0.7487652422717838]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7989327987525513,0.0],[0.0,0.7989327987525513]],"imag":[[0.6014203048429737,0.0],[0.0,-0.6014203048429737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8713894166917913,0.4012785604059173],[-0.3129971720777906,-0.22277753074075984]],"imag":[[0.10648474863066801,-0.2613752087424467],[0.3624558635998442,0.8491340818801509]]},{"name":"u","qubits":[2],"real":[[0.9719688850248942,0.0],[0.0,0.9719688850248942]],"imag":[[-0.23510952031651952,0.0],[0.0,0.23510952031651952]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6293429703397404,0.0],[0.0,0.6293429703397404]],"imag":[[0.77712767656541,0.0],[0.0,-0.77712767656541]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8973696077559704,0.0],[0.0,0.8973696077559704]],"imag":[[-0.4412797152327488,0.0],[0.0,0.4412797152327488]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9765014546508062,0.0],[0.0,0.9765014546508062]],"imag":[[-0.2155108096241565,0.0],[0.0,0.2155108096241565]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3551241076201739,0.7593733820054606],[-0.10828187530694301,0.2197456922997826]],"imag":[[-0.026035556572524914,-0.5445742232997455],[-0.9281616526559074,0.2801835340178923]]},{"name":"u","qubits":[1],"real":[[0.7882605810824007,0.0],[0.0,0.7882605810824007]],"imag":[[0.615341576940512,0.0],[0.0,-0.615341576940512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.751011861640216,0.0],[0.0,0.751011861640216]],"imag":[[0.6602887123642937,0.0],[0.0,-0.6602887123642937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8619559077599828,-0.3526236059984108],[0.24549982505345347,-0.10236943344270483]],"imag":[[0.21565311646604415,0.2935682866537599],[-0.38762814956459285,0.8826067939124834]]},{"name":"u","qubits":[1],"real":[[0.6229406924929345,-0.7822690672885022],[0.7822690672885022,0.6229406924929345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9642772806987707,0.26489493375333567],[-0.26489493375333567,0.9642772806987707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6731858170947257,-0.43682177828601165],[-0.20214174289298673,-0.3562284007377448]],"imag":[[-0.5924208586799228,0.07102897914580647],[0.3936967076870651,-0.8229477168352671]]},{"name":"u","qubits":[1],"real":[[0.8171186867029808,0.0],[0.0,0.8171186867029808]],"imag":[[-0.5764694717335827,0.0],[0.0,0.5764694717335827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9371196671129491,0.0],[0.0,0.9371196671129491]],"imag":[[0.34900820837068486,0.0],[0.0,-0.34900820837068486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9206481832668849,0.003450703111239836],[0.19017996856069552,0.129756291445339]],"imag":[[-0.3277337338057242,-0.21209812592566926],[0.09396330098179728,-0.9685895841155887]]},{"name":"u","qubits":[2],"real":[[0.6785018688553042,-0.7345986754411279],[0.7345986754411279,0.6785018688553042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9870472106751185,0.16043005921107253],[-0.16043005921107253,0.9870472106751185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985171936387717,0.05443724834845765],[-0.05443724834845765,0.9985171936387717]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8995317585776859,0.4368553711586203],[-0.4368553711586203,0.8995317585776859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.561689553616616,-0.6121485023357579],[-0.09398380524984079,0.4223255553905749]],"imag":[[0.5207968154405348,0.19634086042658885],[0.6359579913293997,-0.6390348995783236]]},{"name":"u","qubits":[1],"real":[[0.6654054498696238,0.0],[0.0,0.6654054498696238]],"imag":[[0.7464821413026594,0.0],[0.0,-0.7464821413026594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9710726564351811,0.0],[0.0,0.9710726564351811]],"imag":[[0.23878420367336015,0.0],[0.0,-0.23878420367336015]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7809531592296186,-0.6149250974899143],[0.12332373543956496,-0.14624605397439014]],"imag":[[-0.08998815625571097,-0.06230103771202539],[-0.6056447400087018,0.7723974345335075]]},{"name":"u","qubits":[1],"real":[[0.6387491264601757,-0.7694150722765719],[0.7694150722765719,0.6387491264601757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9512061225810209,0.30855617375832867],[-0.30855617375832867,0.9512061225810209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1830521051612149,-0.15711603973825825],[-0.525994936190768,-0.17857188113244402]],"imag":[[-0.02611640683058524,0.9701156684371574],[-0.8301440761650813,0.04798148787306819]]},{"name":"u","qubits":[1],"real":[[0.8314905303708512,0.0],[0.0,0.8314905303708512]],"imag":[[0.5555389256421196,0.0],[0.0,-0.5555389256421196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6552168294823194,0.0],[0.0,0.6552168294823194]],"imag":[[0.7554408688726982,0.0],[0.0,-0.7554408688726982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9168556318781507,0.0898669327751319],[0.11363816870834824,0.7285238110554533]],"imag":[[0.3798549300358438,-0.0837252459797595],[-0.046608465254654,-0.6739191897434417]]},{"name":"u","qubits":[2],"real":[[0.9980842374552655,0.0],[0.0,0.9980842374552655]],"imag":[[-0.06186966092796393,0.0],[0.0,0.06186966092796393]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9472826646417117,0.0],[0.0,0.9472826646417117]],"imag":[[-0.32039905316542117,0.0],[0.0,0.32039905316542117]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984946719141861,0.0],[0.0,0.9984946719141861]],"imag":[[0.054848793596413495,0.0],[0.0,-0.054848793596413495]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7379370578671047,0.0],[0.0,0.7379370578671047]],"imag":[[-0.6748695419312101,0.0],[0.0,0.6748695419312101]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.31360661470844986,-0.783003933020353],[0.8991976290223539,-0.4167315067981873]],"imag":[[0.2749780411016002,0.46145726670807924],[-0.1322179718631694,-0.017230296534874515]]},{"name":"u","qubits":[1],"real":[[0.8938863676826342,0.0],[0.0,0.8938863676826342]],"imag":[[0.4482936110086184,0.0],[0.0,-0.4482936110086184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5189456365664149,0.0],[0.0,0.5189456365664149]],"imag":[[0.8548072451077369,0.0],[0.0,-0.8548072451077369]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7210531614856339,0.36411931216324467],[0.393339686846915,0.6416530668728497]],"imag":[[0.5380731298585061,0.2407836617082002],[-0.18932389174907158,0.630651802928385]]},{"name":"u","qubits":[1],"real":[[0.6448570944728675,-0.7643031647900008],[0.7643031647900008,0.6448570944728675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8381065236635077,0.5455066039863039],[-0.5455066039863039,0.8381065236635077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1287840854954443,-0.9394388698239886],[-0.16485704248324698,-0.12783514458037298]],"imag":[[0.11110456647537836,-0.297531585710235],[-0.9715413476404885,0.11219510318500868]]},{"name":"u","qubits":[1],"real":[[0.92688006270174,0.0],[0.0,0.92688006270174]],"imag":[[-0.3753576286237147,0.0],[0.0,0.3753576286237147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5585911514183014,0.0],[0.0,0.5585911514183014]],"imag":[[0.8294431418470927,0.0],[0.0,-0.8294431418470927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5179363144577562,-0.6070253784062651],[-0.5528990036035265,0.5989090518917146]],"imag":[[-0.5346025465326825,0.27832046525079257],[-0.3744927011584001,-0.4420020997184065]]},{"name":"u","qubits":[4],"real":[[0.9957213562636278,0.0],[0.0,0.9957213562636278]],"imag":[[0.09240660517799434,0.0],[0.0,-0.09240660517799434]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9959456092446733,0.0],[0.0,0.9959456092446733]],"imag":[[0.08995745342247338,0.0],[0.0,-0.08995745342247338]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9915346647828878,0.0],[0.0,0.9915346647828878]],"imag":[[-0.12984224479685483,0.0],[0.0,0.12984224479685483]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9902634581766774,0.0],[0.0,0.9902634581766774]],"imag":[[0.1392059028919678,0.0],[0.0,-0.1392059028919678]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9929705013060829,0.0],[0.0,0.9929705013060829]],"imag":[[-0.11836208656468687,0.0],[0.0,0.11836208656468687]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9914496294204898,0.0],[0.0,0.9914496294204898]],"imag":[[0.130489970196845,0.0],[0.0,-0.130489970196845]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9956544777874446,0.0],[0.0,0.9956544777874446]],"imag":[[-0.0931244375113804,0.0],[0.0,0.0931244375113804]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9933454543155282,0.0],[0.0,0.9933454543155282]],"imag":[[0.11517294990872091,0.0],[0.0,-0.11517294990872091]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.8948571792938698,0.0],[0.0,0.8948571792938698]],"imag":[[0.4463525833533609,0.0],[0.0,-0.4463525833533609]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9936774026864953,0.0],[0.0,0.9936774026864953]],"imag":[[-0.11227296820793763,0.0],[0.0,0.11227296820793763]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.99884851345338,0.0],[0.0,0.99884851345338]],"imag":[[0.047975485114514896,0.0],[0.0,-0.047975485114514896]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986485874383825,0.0],[0.0,0.9986485874383825]],"imag":[[-0.051971134366331447,0.0],[0.0,0.051971134366331447]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9700535657456971,0.0],[0.0,0.9700535657456971]],"imag":[[0.2428910858472546,0.0],[0.0,-0.2428910858472546]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9985571792569891,0.0],[0.0,0.9985571792569891]],"imag":[[-0.053698787270527196,0.0],[0.0,0.053698787270527196]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9841199062525137,0.0],[0.0,0.9841199062525137]],"imag":[[0.17750495800834304,0.0],[0.0,-0.17750495800834304]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8205992028088638,0.0],[0.0,0.8205992028088638]],"imag":[[0.5715041105271748,0.0],[0.0,-0.5715041105271748]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.17056286342185514,-0.9073731484633728],[0.6501702080262611,0.3910945726721938]],"imag":[[0.38412573364283054,-0.005449754339521727],[0.6329568950329738,-0.153913303036675]]},{"name":"u","qubits":[1],"real":[[0.6217342693174097,0.0],[0.0,0.6217342693174097]],"imag":[[0.7832282543143771,0.0],[0.0,-0.7832282543143771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9861183950408055,0.0],[0.0,0.9861183950408055]],"imag":[[0.16604370196471185,0.0],[0.0,-0.16604370196471185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7612119612853536,0.26889852059907304],[0.5392434944212996,-0.23835947560035708]],"imag":[[-0.17733871109156296,-0.5628507059284179],[-0.31356623745039,-0.7443637745397302]]},{"name":"u","qubits":[1],"real":[[0.720587770514804,-0.6933637320948538],[0.6933637320948538,0.720587770514804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7931422050534714,0.6090364870538686],[-0.6090364870538686,0.7931422050534714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18521533668803042,-0.7236537986600993],[0.08458647743277217,-0.6310109439204619]],"imag":[[0.6645546498347138,-0.019686953126589295],[-0.7189628114681003,-0.2788598074553005]]},{"name":"u","qubits":[1],"real":[[0.9997024209184805,0.0],[0.0,0.9997024209184805]],"imag":[[-0.024394048653909685,0.0],[0.0,0.024394048653909685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.20213840163892086,0.0],[0.0,0.20213840163892086]],"imag":[[-0.9793569658622244,0.0],[0.0,0.9793569658622244]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03877670159934565,-0.5946866499113473],[0.01800288025841394,0.764794876008081]],"imag":[[-0.7940887818261014,-0.11944522764946336],[-0.6062963551708148,0.21718522887335215]]},{"name":"u","qubits":[2],"real":[[0.952027207599562,0.0],[0.0,0.952027207599562]],"imag":[[-0.30601339184777593,0.0],[0.0,0.30601339184777593]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.765226779810708,0.0],[0.0,0.765226779810708]],"imag":[[0.6437608060922428,0.0],[0.0,-0.6437608060922428]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8899636029445981,0.0],[0.0,0.8899636029445981]],"imag":[[0.4560315618834619,0.0],[0.0,-0.4560315618834619]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99748218552631,0.0],[0.0,0.99748218552631]],"imag":[[0.0709174841464094,0.0],[0.0,-0.0709174841464094]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23582217545301812,-0.8996544699200169],[0.18041198936347078,0.0902734121455546]],"imag":[[-0.13339360218530563,0.34236805226768396],[-0.9455398260012896,-0.25545383653209147]]},{"name":"u","qubits":[1],"real":[[0.9470498930031628,0.0],[0.0,0.9470498930031628]],"imag":[[0.3210864372138722,0.0],[0.0,-0.3210864372138722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.588742103588679,0.0],[0.0,0.588742103588679]],"imag":[[-0.8083209359295213,0.0],[0.0,0.8083209359295213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5540334596970571,-0.31552298213001473],[-0.005038771947302027,0.909442760820967]],"imag":[[0.723146188877959,-0.26561581804398393],[0.41240893034057285,0.05298442924996834]]},{"name":"u","qubits":[1],"real":[[0.7301417360717816,-0.6832957231287818],[0.6832957231287818,0.7301417360717816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8639196505103659,0.5036296630084921],[-0.5036296630084921,0.8639196505103659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15116755994777648,-0.4292791080238619],[-0.2071455703402537,0.6918126270236284]],"imag":[[0.8734984543023229,-0.17282438070227796],[0.4138109856435658,0.5542981778246951]]},{"name":"u","qubits":[1],"real":[[0.9726615475136745,0.0],[0.0,0.9726615475136745]],"imag":[[0.23222728949954152,0.0],[0.0,-0.23222728949954152]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.34098727667193157,0.0],[0.0,0.34098727667193157]],"imag":[[-0.9400679109233862,0.0],[0.0,0.9400679109233862]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3609661002217961,-0.591625720621752],[-0.5447878344367046,0.7067005261012017]],"imag":[[0.7128446696360521,0.10740092253294889],[0.25448411917426533,0.37285173319450815]]},{"name":"u","qubits":[2],"real":[[0.7220667719034858,-0.6918233711814594],[0.6918233711814594,0.7220667719034858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9669465917414649,0.25497899662435863],[-0.25497899662435863,0.9669465917414649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981352755090783,-0.06104073872764191],[0.06104073872764191,0.9981352755090783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9511166365653453,0.3088319019282577],[-0.3088319019282577,0.9511166365653453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12231328203596276,-0.27800160082263087],[-0.3499601112459711,0.8721679522750445]],"imag":[[-0.8638617640413736,-0.4018674204323759],[-0.34104286270441836,0.023254018135335952]]},{"name":"u","qubits":[1],"real":[[0.9957542416524819,0.0],[0.0,0.9957542416524819]],"imag":[[0.09205156289325397,0.0],[0.0,-0.09205156289325397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8114806668897425,0.0],[0.0,0.8114806668897425]],"imag":[[-0.5843792666275719,0.0],[0.0,0.5843792666275719]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17185637845974622,-0.33828438838073804],[0.3154362911960224,-0.3503500696679216]],"imag":[[0.9215719972301852,-0.08206163343328043],[-0.1472086454674666,-0.8695311320360039]]},{"name":"u","qubits":[1],"real":[[0.5213588954408478,-0.8533375077568659],[0.8533375077568659,0.5213588954408478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9147819071752068,0.4039480935774933],[-0.4039480935774933,0.9147819071752068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9508274132100952,0.21923099908437726],[-0.16941055470490612,-0.8589637153087772]],"imag":[[0.1705973661908515,-0.13697276363353875],[-0.19525325321622553,-0.4419927226165588]]},{"name":"u","qubits":[1],"real":[[0.6639011578465007,0.0],[0.0,0.6639011578465007]],"imag":[[-0.7478203344454306,0.0],[0.0,0.7478203344454306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7943671857828392,0.0],[0.0,0.7943671857828392]],"imag":[[-0.6074378767836693,0.0],[0.0,0.6074378767836693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9400951663115096,0.0370999898801911],[-0.3145683043556105,0.20434855338299038]],"imag":[[0.11216345236802991,0.3197874747101732],[-0.06846327574295576,-0.9244464454470358]]},{"name":"u","qubits":[2],"real":[[0.9641937192017116,0.0],[0.0,0.9641937192017116]],"imag":[[-0.265198928828853,0.0],[0.0,0.265198928828853]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983642832448913,0.0],[0.0,0.9983642832448913]],"imag":[[-0.057173052576492495,0.0],[0.0,0.057173052576492495]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9720000411083616,0.0],[0.0,0.9720000411083616]],"imag":[[0.23498068023848964,0.0],[0.0,-0.23498068023848964]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7385289855686507,0.0],[0.0,0.7385289855686507]],"imag":[[-0.6742217272344015,0.0],[0.0,0.6742217272344015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8565326149784107,-0.24073325020053254],[0.05183682716168257,0.3878088652755816]],"imag":[[0.32396148429958466,0.32163385769620506],[-0.39838898016695323,0.8295802841467551]]},{"name":"u","qubits":[1],"real":[[0.9997259873383586,0.0],[0.0,0.9997259873383586]],"imag":[[-0.02340833698373252,0.0],[0.0,0.02340833698373252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5576534675080631,0.0],[0.0,0.5576534675080631]],"imag":[[-0.8300738582657772,0.0],[0.0,0.8300738582657772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.033531473109156495,0.6938869917643335],[-0.3753130318101665,-0.6550061733565029]],"imag":[[-0.715640467529201,0.07249278726852831],[-0.5881109501609176,0.29022844677797255]]},{"name":"u","qubits":[1],"real":[[0.898475656996341,-0.4390233408202727],[0.4390233408202727,0.898475656996341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9658619683464574,0.25905724869593366],[-0.25905724869593366,0.9658619683464574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29295950360161416,-0.08276358537274525],[-0.08649108261036713,0.3493736120500976]],"imag":[[-0.9503365987304726,-0.06469364187569474],[0.05961854570332149,-0.9310762594117497]]},{"name":"u","qubits":[1],"real":[[0.9183620626668815,0.0],[0.0,0.9183620626668815]],"imag":[[0.39574123092524843,0.0],[0.0,-0.39574123092524843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.502402477422129,0.0],[0.0,0.502402477422129]],"imag":[[0.8646338824497379,0.0],[0.0,-0.8646338824497379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.69196901734601,0.014662890003852042],[0.18185852664864688,0.9384440387307904]],"imag":[[0.6538040994202174,-0.3057843656422786],[0.24626521252442307,0.16001158569343388]]},{"name":"u","qubits":[3],"real":[[0.9764271573143452,0.0],[0.0,0.9764271573143452]],"imag":[[0.2158471831158032,0.0],[0.0,-0.2158471831158032]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999999936237319,0.0],[0.0,0.999999936237319]],"imag":[[-0.0003571069280808659,0.0],[0.0,0.0003571069280808659]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9937542643577687,0.0],[0.0,0.9937542643577687]],"imag":[[-0.11159060027954874,0.0],[0.0,0.11159060027954874]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9899032813466105,0.0],[0.0,0.9899032813466105]],"imag":[[0.1417444657798438,0.0],[0.0,-0.1417444657798438]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9424913720920637,0.0],[0.0,0.9424913720920637]],"imag":[[0.3342304796574052,0.0],[0.0,-0.3342304796574052]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997934018860395,0.0],[0.0,0.997934018860395]],"imag":[[-0.06424713224059705,0.0],[0.0,0.06424713224059705]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999422843861686,0.0],[0.0,0.9999422843861686]],"imag":[[0.010743737551278564,0.0],[0.0,-0.010743737551278564]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6238464975135345,0.0],[0.0,0.6238464975135345]],"imag":[[-0.7815468940121864,0.0],[0.0,0.7815468940121864]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6252100530043655,-0.7224146438240445],[-0.5906836941697754,0.5176476921466365]],"imag":[[-0.19771149633518736,-0.21940746620787277],[-0.4702290157796808,0.4025149847845189]]},{"name":"u","qubits":[1],"real":[[0.8643539893656295,0.0],[0.0,0.8643539893656295]],"imag":[[0.502883864393879,0.0],[0.0,-0.502883864393879]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7321459264191645,0.0],[0.0,0.7321459264191645]],"imag":[[-0.6811478124664451,0.0],[0.0,0.6811478124664451]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8042651070074467,-0.24906810361023415],[0.1431604576992852,-0.6134261166132753]],"imag":[[0.45722121452582265,0.2864812007825885],[0.3515842459342614,-0.6925330322944344]]},{"name":"u","qubits":[1],"real":[[0.6707047539985243,-0.7417244319582436],[0.7417244319582436,0.6707047539985243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9688649377135813,0.24758984726611502],[-0.24758984726611502,0.9688649377135813]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.538994340310045,-0.05619125878532748],[-0.0014902758688214003,0.17400863032854708]],"imag":[[-0.8292055761781579,0.13691514154727047],[0.14798983960604709,0.9735593371861799]]},{"name":"u","qubits":[1],"real":[[0.9919273222303124,0.0],[0.0,0.9919273222303124]],"imag":[[-0.12680767884084115,0.0],[0.0,0.12680767884084115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9770904054819144,0.0],[0.0,0.9770904054819144]],"imag":[[-0.21282466848367979,0.0],[0.0,0.21282466848367979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22954853442905088,-0.387715773816865],[-0.06049256806122626,-0.9097221685025322]],"imag":[[-0.883125696454974,0.1306635118768113],[0.40464444122185833,-0.0707750064122807]]},{"name":"u","qubits":[2],"real":[[0.9938051236410109,0.0],[0.0,0.9938051236410109]],"imag":[[0.1111367456104195,0.0],[0.0,-0.1111367456104195]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8877967756329463,0.0],[0.0,0.8877967756329463]],"imag":[[0.4602356843789319,0.0],[0.0,-0.4602356843789319]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7084989970780259,0.0],[0.0,0.7084989970780259]],"imag":[[0.705711818761335,0.0],[0.0,-0.705711818761335]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9949436680802795,0.0],[0.0,0.9949436680802795]],"imag":[[0.10043454259844478,0.0],[0.0,-0.10043454259844478]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2508148938851298,0.9501255710829843],[-0.944115251268158,-0.2819285400789976]],"imag":[[-0.14855210142121253,0.11084025145661475],[-0.1538523788948202,0.07410894763921651]]},{"name":"u","qubits":[1],"real":[[0.9793021825782625,0.0],[0.0,0.9793021825782625]],"imag":[[0.20240364422967158,0.0],[0.0,-0.20240364422967158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7333751732993309,0.0],[0.0,0.7333751732993309]],"imag":[[-0.679824135485183,0.0],[0.0,0.679824135485183]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3090594794856396,-0.45578466968476583],[-0.1193711918697439,-0.16684263472334218]],"imag":[[0.715732444565667,0.42949929082184607],[-0.6147843723515722,0.7615472600583981]]},{"name":"u","qubits":[1],"real":[[0.5396612062967484,-0.8418822853691236],[0.8418822853691236,0.5396612062967484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9916214932870716,0.12917745179062107],[-0.12917745179062107,0.9916214932870716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.16874825605934432,-0.4562423072282321],[-0.14888237282925293,0.4979866887479248]],"imag":[[0.5417088500357005,0.6855060211004628],[0.809882452539046,-0.27190753935841566]]},{"name":"u","qubits":[1],"real":[[0.7896248803973883,0.0],[0.0,0.7896248803973883]],"imag":[[0.6135898860455655,0.0],[0.0,-0.6135898860455655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8966657446992786,0.0],[0.0,0.8966657446992786]],"imag":[[-0.4427081908920231,0.0],[0.0,0.4427081908920231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9314177678682687,0.26762607478582656],[-0.08295762166401156,-0.2936250409384634]],"imag":[[0.23743167869046733,-0.06680885980354516],[0.2630687603296319,0.9152579940543359]]},{"name":"u","qubits":[2],"real":[[0.5194633463043379,-0.854492733641603],[0.854492733641603,0.5194633463043379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9889346609418018,0.14835173200176452],[-0.14835173200176452,0.9889346609418018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995435963657271,0.030209252957799932],[-0.030209252957799932,0.9995435963657271]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9474987163579339,0.31975956983344134],[-0.31975956983344134,0.9474987163579339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5167708913838244,0.7871229044997529],[0.7696842279283872,0.590766019585436]],"imag":[[0.33199952645788583,-0.056228937941063525],[-0.17409867756071468,0.16814086312694182]]},{"name":"u","qubits":[1],"real":[[0.9004282847489743,0.0],[0.0,0.9004282847489743]],"imag":[[-0.43500448736078573,0.0],[0.0,0.43500448736078573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8140562493862207,0.0],[0.0,0.8140562493862207]],"imag":[[0.5807860387743832,0.0],[0.0,-0.5807860387743832]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6005550691353636,0.32374820424856554],[0.006237661423898401,-0.27143410404691115]],"imag":[[-0.47648648911456,0.5545099952867647],[0.6420711223899261,0.7169583617848054]]},{"name":"u","qubits":[1],"real":[[0.7870796115839499,-0.6168514286510638],[0.6168514286510638,0.7870796115839499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8917045185430046,0.4526179974437477],[-0.4526179974437477,0.8917045185430046]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6726646192609651,0.41192808835245415],[-0.12505904128830292,0.8450322034094425]],"imag":[[-0.6115008950021225,0.062483721339216855],[0.3974282345256243,-0.33515908132538846]]},{"name":"u","qubits":[1],"real":[[0.9567284544608419,0.0],[0.0,0.9567284544608419]],"imag":[[-0.2909822407381056,0.0],[0.0,0.2909822407381056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6135234970348412,0.0],[0.0,0.6135234970348412]],"imag":[[-0.7896764645005822,0.0],[0.0,0.7896764645005822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5224234197501698,-0.28057494993511806],[-0.30699975811984676,0.40351787025011443]],"imag":[[-0.7793994059827497,0.2022078977665831],[-0.15925289625193803,-0.8470908994544428]]},{"name":"u","qubits":[2],"real":[[0.9777845784403524,0.0],[0.0,0.9777845784403524]],"imag":[[0.2096123044199038,0.0],[0.0,-0.2096123044199038]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9399509988313184,0.0],[0.0,0.9399509988313184]],"imag":[[-0.3413094194363918,0.0],[0.0,0.3413094194363918]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7963060331978189,0.0],[0.0,0.7963060331978189]],"imag":[[-0.604893958882674,0.0],[0.0,0.604893958882674]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998728375087572,0.0],[0.0,0.9998728375087572]],"imag":[[-0.015947062807500304,0.0],[0.0,0.015947062807500304]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.012550882571446388,0.5930543469296765],[-0.16226418229468853,0.6727520018333664]],"imag":[[0.7886588440526072,-0.16169800441594517],[-0.5928996864466368,-0.41175847408998745]]},{"name":"u","qubits":[1],"real":[[0.8044563069380333,0.0],[0.0,0.8044563069380333]],"imag":[[0.5940118266731907,0.0],[0.0,-0.5940118266731907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6605634620868311,0.0],[0.0,0.6605634620868311]],"imag":[[0.7507702128853139,0.0],[0.0,-0.7507702128853139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7761846003074655,-0.5392155112616508],[-0.22454842651386797,0.38094545819008246]],"imag":[[0.23901633758583862,0.22283466747216235],[-0.5385040954001544,0.7172669665276352]]},{"name":"u","qubits":[1],"real":[[0.6146192183248749,-0.7888239451650285],[0.7888239451650285,0.6146192183248749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8707983585017586,0.49164033482886943],[-0.49164033482886943,0.8707983585017586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0013109241842414183,0.09088540359148427],[0.563096147427283,0.7970017418247047]],"imag":[[0.8245916788555702,-0.5583786242810056],[0.05449379223807811,0.21152158019561776]]},{"name":"u","qubits":[1],"real":[[0.6000259801303115,0.0],[0.0,0.6000259801303115]],"imag":[[0.7999805142431027,0.0],[0.0,-0.7999805142431027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8621559682390465,0.0],[0.0,0.8621559682390465]],"imag":[[-0.5066429575448496,0.0],[0.0,0.5066429575448496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9275269541911146,0.07099416071956538],[0.21422348885980363,-0.5421736918569195]],"imag":[[-0.27046332738303613,-0.2479983204249085],[-0.14370676605708116,-0.7996901587917579]]},{"name":"u","qubits":[3],"real":[[0.6692608720679533,-0.7430275130295262],[0.7430275130295262,0.6692608720679533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935064253902354,0.11377601991771649],[-0.11377601991771649,0.9935064253902354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999711939426881,0.007590209801774542],[-0.007590209801774542,0.9999711939426881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9853896592809865,0.1703150591759324],[-0.1703150591759324,0.9853896592809865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998651698717942,0.016420781870794945],[-0.016420781870794945,0.9998651698717942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994915058901638,0.031886198478536444],[-0.031886198478536444,0.9994915058901638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994031123705759,0.0345458967752475],[-0.0345458967752475,0.9994031123705759]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9235955005628075,0.3833684276777852],[-0.3833684276777852,0.9235955005628075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9504941894343701,-0.1720520810145501],[0.13917105229232435,-0.27723121210297746]],"imag":[[-0.25207923172523816,0.05843747259144674],[-0.1168258318530646,0.9434648897821266]]},{"name":"u","qubits":[1],"real":[[0.933077275966108,0.0],[0.0,0.933077275966108]],"imag":[[-0.35967596121462914,0.0],[0.0,0.35967596121462914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8331119112392424,0.0],[0.0,0.8331119112392424]],"imag":[[-0.5531044597101858,0.0],[0.0,0.5531044597101858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5092529376336636,-0.008628799791251973],[-0.5580250757868336,0.2286134170843104]],"imag":[[-0.5624045685416309,-0.6513740020979868],[-0.3361109364303461,0.723445477374798]]},{"name":"u","qubits":[1],"real":[[0.8319427999333401,-0.5548614039911899],[0.5548614039911899,0.8319427999333401]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.993587444095968,0.11306631211303222],[-0.11306631211303222,0.993587444095968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.601697220032018,-0.7669592248262517],[-0.6129811571273697,0.45800366752806454]],"imag":[[0.16635392869489102,0.14852734855046518],[-0.4842942564395202,0.4242002059373918]]},{"name":"u","qubits":[1],"real":[[0.9253594799231462,0.0],[0.0,0.9253594799231462]],"imag":[[-0.3790907977204993,0.0],[0.0,0.3790907977204993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8786082435177285,0.0],[0.0,0.8786082435177285]],"imag":[[-0.4775432487457989,0.0],[0.0,0.4775432487457989]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.524861206814057,0.6592745050908322],[0.6631621321593517,0.5984874570963359]],"imag":[[-0.5330827025631261,0.07550279959659523],[0.023654434669799787,-0.44885322532947947]]},{"name":"u","qubits":[2],"real":[[0.9651008579919689,0.0],[0.0,0.9651008579919689]],"imag":[[-0.26187847162981065,0.0],[0.0,0.26187847162981065]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6741513398574198,0.0],[0.0,0.6741513398574198]],"imag":[[0.7385932378301644,0.0],[0.0,-0.7385932378301644]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9091625687985044,0.0],[0.0,0.9091625687985044]],"imag":[[-0.4164413806236175,0.0],[0.0,0.4164413806236175]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999950781383375,0.0],[0.0,0.9999950781383375]],"imag":[[-0.003137466987901724,0.0],[0.0,0.003137466987901724]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47718386547421077,-0.8435868439008696],[-0.8456825681892829,0.47781068684904565]],"imag":[[0.07150617861513024,0.23567702846972965],[-0.22804258113723028,0.0671901970669205]]},{"name":"u","qubits":[1],"real":[[0.9398661117084902,0.0],[0.0,0.9398661117084902]],"imag":[[-0.3415431042518114,0.0],[0.0,0.3415431042518114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9370330932744223,0.0],[0.0,0.9370330932744223]],"imag":[[0.349240579126435,0.0],[0.0,-0.349240579126435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5961383316432536,-0.2761893731408725],[-0.22992740374926723,-0.7484343182769653]],"imag":[[-0.71191654547618,0.2480188540956361],[0.2914229071778366,-0.5495927122901408]]},{"name":"u","qubits":[1],"real":[[0.7200755802203778,-0.6938956396824282],[0.6938956396824282,0.7200755802203778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9057910303320418,0.4237246858161774],[-0.4237246858161774,0.9057910303320418]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4221126716383038,0.5793989500836761],[-0.6977833417674963,-0.029352049920231157]],"imag":[[0.5761578936664453,-0.39263192770093486],[0.05441858101792098,-0.7136353993162489]]},{"name":"u","qubits":[1],"real":[[0.8382591049666942,0.0],[0.0,0.8382591049666942]],"imag":[[0.5452721090798949,0.0],[0.0,-0.5452721090798949]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9486918570567813,0.0],[0.0,0.9486918570567813]],"imag":[[0.31620208783965315,0.0],[0.0,-0.31620208783965315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8794494873178285,0.10028081544681149],[-0.2099683343433196,-0.09654630235673423]],"imag":[[0.3899659137402922,-0.2538482685196615],[0.17438028544018291,0.9571748148191818]]},{"name":"u","qubits":[2],"real":[[0.7388681488637802,-0.6738500267823775],[0.6738500267823775,0.7388681488637802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9880242008239397,0.15429899087879728],[-0.15429899087879728,0.9880242008239397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996525362860799,-0.026359186193958915],[0.026359186193958915,0.9996525362860799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9362527666142879,0.35132713673596544],[-0.35132713673596544,0.9362527666142879]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7304731527084282,0.6238065826759716],[-0.3151561420827567,0.0357052536775837]],"imag":[[-0.22251692010905613,-0.16661494785137426],[0.5635350916712312,0.7627777798431401]]},{"name":"u","qubits":[1],"real":[[0.9707366358452522,0.0],[0.0,0.9707366358452522]],"imag":[[0.24014658820779103,0.0],[0.0,-0.24014658820779103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9158719098690176,0.0],[0.0,0.9158719098690176]],"imag":[[0.4014706025512679,0.0],[0.0,-0.4014706025512679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43265651961519946,0.024747747831388833],[-0.11425958389687996,-0.6189822976952193]],"imag":[[0.8209400238930552,-0.37182437007572094],[-0.35469784421764466,-0.6913718984273328]]},{"name":"u","qubits":[1],"real":[[0.5909075153809235,-0.8067393062609158],[0.8067393062609158,0.5909075153809235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9523418395085536,0.30503281908913404],[-0.30503281908913404,0.9523418395085536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03510402930965157,-0.9174962363262349],[0.9269858772613029,0.116936161958532]],"imag":[[-0.2594462767196452,0.2994261059923373],[-0.26861221115324124,0.23424473826292766]]},{"name":"u","qubits":[1],"real":[[0.9465994354466404,0.0],[0.0,0.9465994354466404]],"imag":[[0.3224120171645309,0.0],[0.0,-0.3224120171645309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4906090287136773,0.0],[0.0,0.4906090287136773]],"imag":[[-0.8713798144004842,0.0],[0.0,0.8713798144004842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.525247113143112,-0.07223344691450911],[-0.34261987489674367,0.1906180960905689]],"imag":[[0.6816112792465939,0.5042854977941537],[0.3770055111856964,-0.8391324134510345]]},{"name":"u","qubits":[2],"real":[[0.9289683403772784,0.0],[0.0,0.9289683403772784]],"imag":[[0.37015918545496745,0.0],[0.0,-0.37015918545496745]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9175811330650264,0.0],[0.0,0.9175811330650264]],"imag":[[-0.39754856840781383,0.0],[0.0,0.39754856840781383]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7924997418577238,0.0],[0.0,0.7924997418577238]],"imag":[[-0.6098722482253486,0.0],[0.0,0.6098722482253486]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993781378541664,0.0],[0.0,0.9993781378541664]],"imag":[[-0.03526099231642233,0.0],[0.0,0.03526099231642233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18479351001367159,-0.4474554070615638],[-0.8456067090660372,0.3775468338199489]],"imag":[[-0.4380562299562841,-0.7574574289982802],[-0.2427084498648951,-0.28896416770807]]},{"name":"u","qubits":[1],"real":[[0.7565855771083323,0.0],[0.0,0.7565855771083323]],"imag":[[0.653894689159999,0.0],[0.0,-0.653894689159999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8061373693620936,0.0],[0.0,0.8061373693620936]],"imag":[[0.5917284357861835,0.0],[0.0,-0.5917284357861835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9874773133360251,0.05183305073285628],[-0.06277607511083191,-0.9377375188323104]],"imag":[[0.14455402425124,-0.03613896195469463],[-0.007200980010867089,0.3415489072662718]]},{"name":"u","qubits":[1],"real":[[0.732324564620163,-0.6809557489689684],[0.6809557489689684,0.732324564620163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9247079080197087,0.3806774025941307],[-0.3806774025941307,0.9247079080197087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4397562420752832,0.2628740472363702],[-0.867685387128588,-0.23384417733428567]],"imag":[[0.0011298552066411889,-0.8587842606106657],[-0.23180862785183384,0.37242949633966194]]},{"name":"u","qubits":[1],"real":[[0.8338184428012874,0.0],[0.0,0.8338184428012874]],"imag":[[0.5520387707801294,0.0],[0.0,-0.5520387707801294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.556546991642938,0.0],[0.0,0.556546991642938]],"imag":[[-0.8308161325426917,0.0],[0.0,0.8308161325426917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.88840623086039,0.2277128683913862],[0.09785101278310938,0.46236735312676935]],"imag":[[0.3768501297959239,-0.12986607798111974],[0.24319442415185177,0.8470525852161214]]},{"name":"u","qubits":[3],"real":[[0.989639561333491,0.0],[0.0,0.989639561333491]],"imag":[[-0.14357415729738998,0.0],[0.0,0.14357415729738998]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.924894383977518,0.0],[0.0,0.924894383977518]],"imag":[[-0.38022411613001034,0.0],[0.0,0.38022411613001034]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9761905550699217,0.0],[0.0,0.9761905550699217]],"imag":[[-0.216914730233514,0.0],[0.0,0.216914730233514]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9768025532819565,0.0],[0.0,0.9768025532819565]],"imag":[[0.21414194335031708,0.0],[0.0,-0.21414194335031708]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8302320409765829,0.0],[0.0,0.8302320409765829]],"imag":[[-0.5574179384769185,0.0],[0.0,0.5574179384769185]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9645889575225725,0.0],[0.0,0.9645889575225725]],"imag":[[0.26375773547996073,0.0],[0.0,-0.26375773547996073]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9858571741611396,0.0],[0.0,0.9858571741611396]],"imag":[[0.16758768497420254,0.0],[0.0,-0.16758768497420254]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9079965175139754,0.0],[0.0,0.9079965175139754]],"imag":[[0.4189777132288697,0.0],[0.0,-0.4189777132288697]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.654875413743974,0.2510558106663182],[-0.4743359773783996,0.8654099334566789]],"imag":[[-0.5657693342437995,-0.43360608025449227],[-0.16139589049125638,-0.004732248040786053]]},{"name":"u","qubits":[1],"real":[[0.9958636872465579,0.0],[0.0,0.9958636872465579]],"imag":[[-0.09085987246133376,0.0],[0.0,0.09085987246133376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7368485222182833,0.0],[0.0,0.7368485222182833]],"imag":[[-0.6760578786647871,0.0],[0.0,0.6760578786647871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16784766947091434,0.3626992940816002],[-0.37147169285007003,0.16141953681856577]],"imag":[[-0.9121847189827558,-0.09052856112985888],[0.04189247806751164,0.9133441491714644]]},{"name":"u","qubits":[1],"real":[[0.7578864623457638,-0.6523864730303833],[0.6523864730303833,0.7578864623457638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8866790162460516,0.4623854692233895],[-0.4623854692233895,0.8866790162460516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.784057083890479,0.21100224571250872],[0.17817333739442975,-0.8312457273005871]],"imag":[[-0.49683355517221045,0.30641305448753137],[-0.32659634030073176,-0.4130612947111089]]},{"name":"u","qubits":[1],"real":[[0.9621021979641957,0.0],[0.0,0.9621021979641957]],"imag":[[0.2726891282623192,0.0],[0.0,-0.2726891282623192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7077156863283791,0.0],[0.0,0.7077156863283791]],"imag":[[-0.7064973512510512,0.0],[0.0,0.7064973512510512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48557711827193595,-0.04986457688847645],[0.2329006718113988,-0.817179448995976]],"imag":[[0.7877932763278512,0.37564629634149943],[0.29892121546178607,-0.4343053443779857]]},{"name":"u","qubits":[2],"real":[[0.9347254331936506,0.0],[0.0,0.9347254331936506]],"imag":[[-0.3553707423817303,0.0],[0.0,0.3553707423817303]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886643357512789,0.0],[0.0,0.9886643357512789]],"imag":[[0.15014270283128167,0.0],[0.0,-0.15014270283128167]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9475891591283976,0.0],[0.0,0.9475891591283976]],"imag":[[0.3194914482460154,0.0],[0.0,-0.3194914482460154]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7138405292350408,0.0],[0.0,0.7138405292350408]],"imag":[[0.7003082884140647,0.0],[0.0,-0.7003082884140647]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6284839005242399,0.4999489846972882],[-0.4763892520416322,0.6230327970999532]],"imag":[[0.12462206970412729,0.5826906033433582],[0.6021051461860387,-0.14950855230826154]]},{"name":"u","qubits":[1],"real":[[0.8789567014373663,0.0],[0.0,0.8789567014373663]],"imag":[[0.4769015799914533,0.0],[0.0,-0.4769015799914533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9484107999193789,0.0],[0.0,0.9484107999193789]],"imag":[[0.31704408935711736,0.0],[0.0,-0.31704408935711736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.644609653804352,0.6133429342536225],[-0.5172122623797121,-0.06107279452143155]],"imag":[[0.4191509582556525,0.1805583379873614],[-0.3758754368932103,-0.7664719468798198]]},{"name":"u","qubits":[1],"real":[[0.867392010981466,-0.49762546084935044],[0.49762546084935044,0.867392010981466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9122575881218417,0.4096170075987084],[-0.4096170075987084,0.9122575881218417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4661848576946744,0.6160790173886023],[-0.11274932393183935,-0.5566764751952146]],"imag":[[-0.6346115764717963,0.019658835104662396],[-0.6059929169694076,0.5569304054368495]]},{"name":"u","qubits":[1],"real":[[0.9978558567551029,0.0],[0.0,0.9978558567551029]],"imag":[[0.06544989793376028,0.0],[0.0,-0.06544989793376028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8340401587463792,0.0],[0.0,0.8340401587463792]],"imag":[[0.5517037371618164,0.0],[0.0,-0.5517037371618164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10957395003274106,-0.5224561826976001],[0.5443023603466509,0.13364263763433595]],"imag":[[0.8316943333993086,-0.15270108849236808],[0.003609125485034077,-0.8281675918196966]]},{"name":"u","qubits":[2],"real":[[0.6522804615144328,-0.7579777038452508],[0.7579777038452508,0.6522804615144328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9675349876430377,0.25273711181104164],[-0.25273711181104164,0.9675349876430377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999323107557839,0.01163502929082636],[-0.01163502929082636,0.9999323107557839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9454323828896055,0.3258183687020765],[-0.3258183687020765,0.9454323828896055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5121573135544055,-0.04191100923396266],[-0.23461233577490503,0.33951009466434634]],"imag":[[-0.8165747520506308,-0.262952520031994],[0.12592701214762742,-0.9021265627032724]]},{"name":"u","qubits":[1],"real":[[0.9990509913697083,0.0],[0.0,0.9990509913697083]],"imag":[[0.04355590250704155,0.0],[0.0,-0.04355590250704155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7263484325981631,0.0],[0.0,0.7263484325981631]],"imag":[[-0.6873266723052378,0.0],[0.0,0.6873266723052378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07768403509878974,-0.44260675664060734],[0.2739924861856012,-0.648747534976283]],"imag":[[0.8892342042158511,-0.08559777870630889],[-0.3579886007363993,-0.6131059574974171]]},{"name":"u","qubits":[1],"real":[[0.6836281405897768,-0.7298305045651109],[0.7298305045651109,0.6836281405897768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8924675742041694,0.4511115482828225],[-0.4511115482828225,0.8924675742041694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.617777041042013,-0.7828286240518544],[-0.7250062250969438,-0.6019943071999905]],"imag":[[-0.07366832457534919,-0.010190725230153595],[0.29544962190924495,0.15709343902011788]]},{"name":"u","qubits":[1],"real":[[0.7597459990062934,0.0],[0.0,0.7597459990062934]],"imag":[[-0.6502199758496576,0.0],[0.0,0.6502199758496576]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7655161402568798,0.0],[0.0,0.7655161402568798]],"imag":[[-0.6434166915819087,0.0],[0.0,0.6434166915819087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8031413435742627,0.5520429729439053],[0.21240113492967944,0.4197592758598624]],"imag":[[-0.12553337618085805,0.18561764390708657],[-0.5423016794985495,-0.6961298705150071]]},{"name":"u","qubits":[2],"real":[[0.8738244988785322,0.0],[0.0,0.8738244988785322]],"imag":[[-0.4862414473897532,0.0],[0.0,0.4862414473897532]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9913911431706216,0.0],[0.0,0.9913911431706216]],"imag":[[0.13093357568953828,0.0],[0.0,-0.13093357568953828]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9287012957940363,0.0],[0.0,0.9287012957940363]],"imag":[[0.370828670939125,0.0],[0.0,-0.370828670939125]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7502912712826628,0.0],[0.0,0.7502912712826628]],"imag":[[0.6611074105143927,0.0],[0.0,-0.6611074105143927]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15908297535314175,-0.36532665888230936],[0.19553531780498212,-0.09529413155801006]],"imag":[[-0.32073058799999576,-0.8592793080156518],[-0.9130117394452677,0.3451007557462543]]},{"name":"u","qubits":[1],"real":[[0.9930641731860657,0.0],[0.0,0.9930641731860657]],"imag":[[0.11757358518934344,0.0],[0.0,-0.11757358518934344]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.35911159437633317,0.0],[0.0,0.35911159437633317]],"imag":[[0.9332946280700901,0.0],[0.0,-0.9332946280700901]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.184283197993512,-0.2509651895198315],[0.5104279291266114,-0.7254759597123688]],"imag":[[0.7673483873007322,0.5605645628235203],[-0.3415837885669759,0.31059374822292873]]},{"name":"u","qubits":[1],"real":[[0.6410544250252238,-0.7674954228890096],[0.7674954228890096,0.6410544250252238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9859337470895524,0.16713660984342887],[-0.16713660984342887,0.9859337470895524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6744460801277437,-0.26059791765629664],[0.5939199519091629,0.2583618185744819]],"imag":[[-0.3121836216930963,0.6162406970170867],[-0.30809570277938086,-0.6968395076027075]]},{"name":"u","qubits":[1],"real":[[0.999824041447352,0.0],[0.0,0.999824041447352]],"imag":[[0.01875862851819295,0.0],[0.0,-0.01875862851819295]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.448437455474604,0.0],[0.0,0.448437455474604]],"imag":[[-0.8938142136526263,0.0],[0.0,0.8938142136526263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.028850038268933842,-0.6128576887432122],[-0.4265939987313985,-0.6819419496233035]],"imag":[[0.7685745286399972,-0.18129071285097656],[-0.4758974989050087,0.3556603831273322]]},{"name":"u","qubits":[5],"real":[[0.9997430493878418,0.0],[0.0,0.9997430493878418]],"imag":[[-0.02266793331337034,0.0],[0.0,0.02266793331337034]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9944019022823697,0.0],[0.0,0.9944019022823697]],"imag":[[-0.10566388568098568,0.0],[0.0,0.10566388568098568]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.998390685958963,0.0],[0.0,0.998390685958963]],"imag":[[0.056710124231845425,0.0],[0.0,-0.056710124231845425]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9935775501201467,0.0],[0.0,0.9935775501201467]],"imag":[[-0.11315322309703527,0.0],[0.0,0.11315322309703527]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9993225065454427,0.0],[0.0,0.9993225065454427]],"imag":[[0.03680391163631372,0.0],[0.0,-0.03680391163631372]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9996543189417445,0.0],[0.0,0.9996543189417445]],"imag":[[-0.026291493322307603,0.0],[0.0,0.026291493322307603]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9990444933240457,0.0],[0.0,0.9990444933240457]],"imag":[[0.043704694929732474,0.0],[0.0,-0.043704694929732474]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9939338046394055,0.0],[0.0,0.9939338046394055]],"imag":[[-0.10997996178866419,0.0],[0.0,0.10997996178866419]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9770874669453042,0.0],[0.0,0.9770874669453042]],"imag":[[-0.21283815902795508,0.0],[0.0,0.21283815902795508]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989123898987572,0.0],[0.0,0.9989123898987572]],"imag":[[0.046626572968139914,0.0],[0.0,-0.046626572968139914]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9998636050516577,0.0],[0.0,0.9998636050516577]],"imag":[[-0.0165157892061684,0.0],[0.0,0.0165157892061684]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9994363777228205,0.0],[0.0,0.9994363777228205]],"imag":[[0.03356973166839001,0.0],[0.0,-0.03356973166839001]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9874806113630671,0.0],[0.0,0.9874806113630671]],"imag":[[-0.1577404265938928,0.0],[0.0,0.1577404265938928]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9979385745598321,0.0],[0.0,0.9979385745598321]],"imag":[[0.06417633057047062,0.0],[0.0,-0.06417633057047062]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9924892887886225,0.0],[0.0,0.9924892887886225]],"imag":[[-0.12233156436445299,0.0],[0.0,0.12233156436445299]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.8858249387901657,0.0],[0.0,0.8858249387901657]],"imag":[[-0.46401958775185254,0.0],[0.0,0.46401958775185254]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9199129715818393,0.0],[0.0,0.9199129715818393]],"imag":[[-0.3921225888870343,0.0],[0.0,0.3921225888870343]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9983114935515718,0.0],[0.0,0.9983114935515718]],"imag":[[-0.05808753603682977,0.0],[0.0,0.05808753603682977]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9979390802962709,0.0],[0.0,0.9979390802962709]],"imag":[[0.06416846591148288,0.0],[0.0,-0.06416846591148288]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9963786431321845,0.0],[0.0,0.9963786431321845]],"imag":[[-0.0850270516369174,0.0],[0.0,0.0850270516369174]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9956963523485958,0.0],[0.0,0.9956963523485958]],"imag":[[0.09267563822116856,0.0],[0.0,-0.09267563822116856]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9936773635756697,0.0],[0.0,0.9936773635756697]],"imag":[[-0.112273314359675,0.0],[0.0,0.112273314359675]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9966378088764976,0.0],[0.0,0.9966378088764976]],"imag":[[0.08193337487162365,0.0],[0.0,-0.08193337487162365]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9894163170046482,0.0],[0.0,0.9894163170046482]],"imag":[[-0.14510462309987773,0.0],[0.0,0.14510462309987773]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9993951435274189,0.0],[0.0,0.9993951435274189]],"imag":[[-0.03477566812887695,0.0],[0.0,0.03477566812887695]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9957058692888049,0.0],[0.0,0.9957058692888049]],"imag":[[0.09257333235778799,0.0],[0.0,-0.09257333235778799]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9937364650270185,0.0],[0.0,0.9937364650270185]],"imag":[[-0.11174899585949402,0.0],[0.0,0.11174899585949402]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9952320373683208,0.0],[0.0,0.9952320373683208]],"imag":[[0.09753559245578695,0.0],[0.0,-0.09753559245578695]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.999259877321584,0.0],[0.0,0.999259877321584]],"imag":[[-0.03846683734404126,0.0],[0.0,0.03846683734404126]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9977536616153481,0.0],[0.0,0.9977536616153481]],"imag":[[0.06698978081144519,0.0],[0.0,-0.06698978081144519]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.999615389813871,0.0],[0.0,0.999615389813871]],"imag":[[-0.02773215547451706,0.0],[0.0,0.02773215547451706]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9979857173886795,0.0],[0.0,0.9979857173886795]],"imag":[[0.0634390091994089,0.0],[0.0,-0.0634390091994089]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.3096873746110402,0.29950766869224177],[0.49830153738743377,0.4703130896268925]],"imag":[[-0.8097837926899225,0.3982952365994151],[0.006286250119564248,-0.7283279883557691]]},{"name":"u","qubits":[1],"real":[[0.6978236828634139,0.0],[0.0,0.6978236828634139]],"imag":[[0.7162695774880723,0.0],[0.0,-0.7162695774880723]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8946213667303305,0.0],[0.0,0.8946213667303305]],"imag":[[0.44682503308292315,0.0],[0.0,-0.44682503308292315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9880911941251995,-0.003933793813446383],[-0.011741342087086071,0.9854506009882082]],"imag":[[-0.025782355886945735,0.15164296054676932],[-0.1512388941481317,-0.07665540290692907]]},{"name":"u","qubits":[1],"real":[[0.8517221401897165,-0.5239936983501319],[0.5239936983501319,0.8517221401897165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9340633402695057,0.3571073737191289],[-0.3571073737191289,0.9340633402695057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3183574596490831,-0.6771562136525058],[-0.7546670729244904,0.35068791498509383]],"imag":[[-0.2574946135769768,-0.6113955464152708],[0.5126623263983883,-0.21135972752343762]]},{"name":"u","qubits":[1],"real":[[0.875327885101529,0.0],[0.0,0.875327885101529]],"imag":[[-0.4835298269638435,0.0],[0.0,0.4835298269638435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5529034496679209,0.0],[0.0,0.5529034496679209]],"imag":[[0.8332453272268094,0.0],[0.0,-0.8332453272268094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6977853560970746,0.49520184537128864],[-0.5411361861815357,-0.7732952036257708]],"imag":[[-0.4388681713491216,0.2743455072240609],[0.16631882935512524,0.28552443512985204]]},{"name":"u","qubits":[2],"real":[[0.8769817499237884,0.0],[0.0,0.8769817499237884]],"imag":[[-0.4805236833919945,0.0],[0.0,0.4805236833919945]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9743325081610626,0.0],[0.0,0.9743325081610626]],"imag":[[-0.22511366804477423,0.0],[0.0,0.22511366804477423]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9183315094877926,0.0],[0.0,0.9183315094877926]],"imag":[[-0.3958121254861607,0.0],[0.0,0.3958121254861607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6450964859031073,0.0],[0.0,0.6450964859031073]],"imag":[[0.7641011214986287,0.0],[0.0,-0.7641011214986287]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6025669495313675,0.49310598966007385],[0.7000097157924594,0.703336050004442]],"imag":[[-0.3709355266961526,0.5061288268103972],[-0.09646918763662456,0.07744994768906459]]},{"name":"u","qubits":[1],"real":[[0.9088630218208892,0.0],[0.0,0.9088630218208892]],"imag":[[0.41709472253506397,0.0],[0.0,-0.41709472253506397]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867515103883877,0.0],[0.0,0.9867515103883877]],"imag":[[-0.16223888789755525,0.0],[0.0,0.16223888789755525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7524351597441659,-0.09998155351793514],[-0.01459699658325784,-0.9283299558865756]],"imag":[[0.6471369091159234,-0.07112552422865413],[-0.12182807119629267,0.3509249802492949]]},{"name":"u","qubits":[1],"real":[[0.6563774428156299,-0.7544326693369093],[0.7544326693369093,0.6563774428156299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8194241396261659,0.5731876476320105],[-0.5731876476320105,0.8194241396261659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4720808662627273,-0.11499614683603866],[-0.08089666353311482,0.2942867473337831]],"imag":[[-0.5575735582675131,0.6730730042442655],[0.678017044519345,0.6686882139788055]]},{"name":"u","qubits":[1],"real":[[0.9999767165670395,0.0],[0.0,0.9999767165670395]],"imag":[[0.00682395221281672,0.0],[0.0,-0.00682395221281672]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4669590925815653,0.0],[0.0,0.4669590925815653]],"imag":[[0.884278918585873,0.0],[0.0,-0.884278918585873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.012756636555246503,0.3542497363639109],[0.3031200476776687,0.4338710255082888]],"imag":[[0.9346303355918099,0.028469778738827584],[-0.1855307001852417,0.8279206056193116]]},{"name":"u","qubits":[2],"real":[[0.6836090747049203,-0.7298483630050031],[0.7298483630050031,0.6836090747049203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9904551609653625,0.1378353152028825],[-0.1378353152028825,0.9904551609653625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999180509272775,-0.01280200881871621],[0.01280200881871621,0.9999180509272775]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.90935551128392,0.41601989627608005],[-0.41601989627608005,0.90935551128392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.24876646253035867,-0.496240941592579],[-0.039148186938026644,-0.5264668173117063]],"imag":[[0.5546107565416201,0.6198928001967549],[-0.7930886301718924,0.303826487359511]]},{"name":"u","qubits":[1],"real":[[0.9954669400417292,0.0],[0.0,0.9954669400417292]],"imag":[[-0.09510820828906624,0.0],[0.0,0.09510820828906624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5689879880134404,0.0],[0.0,0.5689879880134404]],"imag":[[0.8223458332699309,0.0],[0.0,-0.8223458332699309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16145533001899182,-0.36948082684873085],[-0.2665195550478749,-0.851157265510081]],"imag":[[-0.8372376055401642,0.3693904260657127],[0.44936921907815774,0.05065511910528686]]},{"name":"u","qubits":[1],"real":[[0.6405780978499739,-0.7678930267653882],[0.7678930267653882,0.6405780978499739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9305673196401106,0.36612083199105216],[-0.36612083199105216,0.9305673196401106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2917724488363063,0.06336476999846552],[-0.6982796169688793,-0.6811491316040015]],"imag":[[0.6165906127462095,-0.7284708369566765],[-0.21700329697752035,0.036756035447197126]]},{"name":"u","qubits":[1],"real":[[0.7939503695569103,0.0],[0.0,0.7939503695569103]],"imag":[[0.6079825743230192,0.0],[0.0,-0.6079825743230192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6666980497107595,0.0],[0.0,0.6666980497107595]],"imag":[[-0.7453279214626738,0.0],[0.0,0.7453279214626738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7329552464170048,0.6502667400330384],[0.6428144824084129,0.7576371226328847]],"imag":[[0.1979374443449059,-0.027396015819824857],[-0.10191622089735988,0.04887346450342611]]},{"name":"u","qubits":[2],"real":[[0.9764286668479011,0.0],[0.0,0.9764286668479011]],"imag":[[-0.21584035433076582,0.0],[0.0,0.21584035433076582]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997372484398606,0.0],[0.0,0.9997372484398606]],"imag":[[-0.022922348961143695,0.0],[0.0,0.022922348961143695]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9742042422555739,0.0],[0.0,0.9742042422555739]],"imag":[[-0.22566810667713594,0.0],[0.0,0.22566810667713594]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.737287396940297,0.0],[0.0,0.737287396940297]],"imag":[[0.675579228745971,0.0],[0.0,-0.675579228745971]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5637265639455309,-0.6278124862448384],[0.5880548036392397,-0.11456835787931158]],"imag":[[0.06336543297874539,0.532962161058978],[-0.576531639133878,0.5555869944187465]]},{"name":"u","qubits":[1],"real":[[0.7821637840464943,0.0],[0.0,0.7821637840464943]],"imag":[[0.623072880910467,0.0],[0.0,-0.623072880910467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.800001979514047,0.0],[0.0,0.800001979514047]],"imag":[[-0.5999973606388668,0.0],[0.0,0.5999973606388668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7127832046378397,0.6485715717130969],[0.31957824369695287,0.28371930875692747]],"imag":[[0.1634879430822602,-0.21110829452806046],[-0.6025624795890581,-0.6740115415818546]]},{"name":"u","qubits":[1],"real":[[0.614435330598909,-0.7889671884887289],[0.7889671884887289,0.614435330598909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9856417616343863,0.1688499858521272],[-0.1688499858521272,0.9856417616343863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.42499617317700034,-0.3695316948634933],[0.4209361810408453,-0.7192406643854343]],"imag":[[0.6319191127043884,0.5324498232463956],[-0.49281763287706354,-0.25027260918965044]]},{"name":"u","qubits":[1],"real":[[0.9591198306542454,0.0],[0.0,0.9591198306542454]],"imag":[[-0.28300026580512516,0.0],[0.0,0.28300026580512516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7966165702290335,0.0],[0.0,0.7966165702290335]],"imag":[[0.604484937807826,0.0],[0.0,-0.604484937807826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.530333263975103,0.17790098379228844],[-0.16947773320396145,-0.5847268313014493]],"imag":[[-0.8204389122752048,-0.11822800138684832],[-0.13001506948903868,0.7826032918471362]]},{"name":"u","qubits":[3],"real":[[0.9096623682936951,0.0],[0.0,0.9096623682936951]],"imag":[[-0.4153484991068416,0.0],[0.0,0.4153484991068416]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9913066391068363,0.0],[0.0,0.9913066391068363]],"imag":[[0.131571833090174,0.0],[0.0,-0.131571833090174]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9924741748199309,0.0],[0.0,0.9924741748199309]],"imag":[[0.12245412330949569,0.0],[0.0,-0.12245412330949569]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.940645657089394,0.0],[0.0,0.940645657089394]],"imag":[[0.33939025884497953,0.0],[0.0,-0.33939025884497953]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.997118441364134,0.0],[0.0,0.997118441364134]],"imag":[[0.07586048966069385,0.0],[0.0,-0.07586048966069385]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991210149388762,0.0],[0.0,0.9991210149388762]],"imag":[[-0.0419189397231123,0.0],[0.0,0.0419189397231123]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9981623073655391,0.0],[0.0,0.9981623073655391]],"imag":[[0.06059709691646088,0.0],[0.0,-0.06059709691646088]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7323534249081223,0.0],[0.0,0.7323534249081223]],"imag":[[0.6809247102472809,0.0],[0.0,-0.6809247102472809]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.49327299993344215,0.590755353709947],[-0.7557863030747594,-0.6317755673870858]],"imag":[[-0.41007444508245716,0.48941680507519725],[0.13155896439074757,0.1110807608262942]]},{"name":"u","qubits":[1],"real":[[0.9476155142789034,0.0],[0.0,0.9476155142789034]],"imag":[[0.3194132700717509,0.0],[0.0,-0.3194132700717509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5788112154498252,0.0],[0.0,0.5788112154498252]],"imag":[[0.8154615728956798,0.0],[0.0,-0.8154615728956798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48635566733561975,-0.5020536144436187],[-0.4475511699789599,0.38348189079968364]],"imag":[[0.6394768584788963,0.3201088573354133],[-0.3927154982566261,0.705984509113489]]},{"name":"u","qubits":[1],"real":[[0.6341551125354451,-0.7732058543784811],[0.7732058543784811,0.6341551125354451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9853359056557706,0.17062576893752696],[-0.17062576893752696,0.9853359056557706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.014660140369702644,-0.4967837215835098],[0.6620529056079828,0.3700126544222418]],"imag":[[0.380993301969329,-0.7796378121336129],[0.6452248711223677,0.09198614802544143]]},{"name":"u","qubits":[1],"real":[[0.8828963035021736,0.0],[0.0,0.8828963035021736]],"imag":[[-0.4695680113276433,0.0],[0.0,0.4695680113276433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7945773697315258,0.0],[0.0,0.7945773697315258]],"imag":[[-0.6071629134841242,0.0],[0.0,0.6071629134841242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7231170522196435,0.060177895990867564],[0.48147524635776323,0.4463351686595875]],"imag":[[-0.4875187841961516,0.485598377961863],[0.08722815479999123,0.7492381152694635]]},{"name":"u","qubits":[2],"real":[[0.9313026861124277,0.0],[0.0,0.9313026861124277]],"imag":[[-0.3642462173307734,0.0],[0.0,0.3642462173307734]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9215164749568041,0.0],[0.0,0.9215164749568041]],"imag":[[-0.3883392671147045,0.0],[0.0,0.3883392671147045]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7269701910974674,0.0],[0.0,0.7269701910974674]],"imag":[[-0.6866690187096777,0.0],[0.0,0.6866690187096777]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996988377334253,0.0],[0.0,0.9996988377334253]],"imag":[[0.02454045302024062,0.0],[0.0,-0.02454045302024062]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2056509780283489,-0.16489914996212943],[-0.6441361512237387,-0.18351119262698218]],"imag":[[-0.5305956689417687,0.8055955447232734],[-0.5111404210418986,-0.5386536278949601]]},{"name":"u","qubits":[1],"real":[[0.3756149586708969,0.0],[0.0,0.3756149586708969]],"imag":[[0.9267758104432056,0.0],[0.0,-0.9267758104432056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9641995739719357,0.0],[0.0,0.9641995739719357]],"imag":[[0.26517764150157486,0.0],[0.0,-0.26517764150157486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5935815878868511,-0.19083231005184853],[-0.019631705204451837,-0.29933912621092146]],"imag":[[-0.6120015587747607,-0.486516207355174],[-0.5222351833510961,0.7982988769504155]]},{"name":"u","qubits":[1],"real":[[0.8178378131525834,-0.5754487912732115],[0.5754487912732115,0.8178378131525834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9634024042655238,0.2680593356990357],[-0.2680593356990357,0.9634024042655238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1161053583634772,-0.26114938417251216],[-0.3612563712829169,-0.8882384850032664]],"imag":[[-0.9160403731457724,0.2814082082537041],[0.12993619485632837,-0.2522752727336928]]},{"name":"u","qubits":[1],"real":[[0.9105121429834048,0.0],[0.0,0.9105121429834048]],"imag":[[-0.4134823303114269,0.0],[0.0,0.4134823303114269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9033820702941943,0.0],[0.0,0.9033820702941943]],"imag":[[-0.4288366064959655,0.0],[0.0,0.4288366064959655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7483260411478858,0.07271319925778824],[0.003762264393902227,0.993189760044775]],"imag":[[-0.6540135964378718,-0.0835891288866587],[0.11072577469118755,-0.03605202806873515]]},{"name":"u","qubits":[2],"real":[[0.5717722775894987,-0.8204123734928169],[0.8204123734928169,0.5717722775894987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9915127696260165,0.1300093368514193],[-0.1300093368514193,0.9915127696260165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998683359308977,-0.016226854370992843],[0.016226854370992843,0.9998683359308977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9836608213066975,0.18003163229342042],[-0.18003163229342042,0.9836608213066975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4417744633960313,-0.2561380832892638],[0.06696509838867301,0.6362835468770074]],"imag":[[-0.6709320818047798,-0.5376604387391309],[-0.5917779488068544,0.49036494866309827]]},{"name":"u","qubits":[1],"real":[[0.5729940442033825,0.0],[0.0,0.5729940442033825]],"imag":[[0.8195595312772905,0.0],[0.0,-0.8195595312772905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.829511381151598,0.0],[0.0,0.829511381151598]],"imag":[[-0.5584898105963692,0.0],[0.0,0.5584898105963692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7670945417886348,-0.5222506632188705],[-0.1566834676049063,0.29050292451499377]],"imag":[[-0.28043517263539197,-0.24530862739514897],[0.5553128567630543,-0.7633387013254299]]},{"name":"u","qubits":[1],"real":[[0.7790184103285005,-0.6270010497353701],[0.6270010497353701,0.7790184103285005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8826796714041798,0.4699751032659168],[-0.4699751032659168,0.8826796714041798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9331518876822681,-0.23091275781689838],[-0.3274544076775309,-0.4243446303756754]],"imag":[[-0.13907850888328935,-0.23783191787313837],[-0.05155903193794615,-0.8426428138835048]]},{"name":"u","qubits":[1],"real":[[0.9986322750227744,0.0],[0.0,0.9986322750227744]],"imag":[[-0.05228364259343284,0.0],[0.0,0.05228364259343284]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2960553596745647,0.0],[0.0,0.2960553596745647]],"imag":[[-0.9551707826394001,0.0],[0.0,0.9551707826394001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10136508660189913,0.03147837233101956],[-0.236203205944309,-0.9491393338900233]],"imag":[[-0.9653973310936894,0.23820626442384032],[0.04405857279805166,0.20347337056094725]]},{"name":"u","qubits":[2],"real":[[0.9620107908751327,0.0],[0.0,0.9620107908751327]],"imag":[[-0.27301142510855053,0.0],[0.0,0.27301142510855053]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9600696533816355,0.0],[0.0,0.9600696533816355]],"imag":[[0.2797610778068785,0.0],[0.0,-0.2797610778068785]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999645572993483,0.0],[0.0,0.999645572993483]],"imag":[[-0.026621953244100095,0.0],[0.0,0.026621953244100095]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8084088042240319,0.0],[0.0,0.8084088042240319]],"imag":[[0.5886214447784508,0.0],[0.0,-0.5886214447784508]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2776454819835872,0.15928055757895287],[-0.6468528251295478,0.6931608605536697]],"imag":[[-0.6909933481114476,-0.6481287550920509],[0.16438552801799838,0.27218898250418366]]},{"name":"u","qubits":[1],"real":[[0.9842075881610459,0.0],[0.0,0.9842075881610459]],"imag":[[0.17701814428531637,0.0],[0.0,-0.17701814428531637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8852275216451805,0.0],[0.0,0.8852275216451805]],"imag":[[-0.4651582901786569,0.0],[0.0,0.4651582901786569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31324610298955124,-0.39814368169017467],[-0.38042075656565644,-0.5019547974092509]],"imag":[[0.8426424098415604,-0.18251645632232796],[-0.2170499851929988,0.7457953695616315]]},{"name":"u","qubits":[1],"real":[[0.7204040641920774,-0.693554600803381],[0.693554600803381,0.7204040641920774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9134875468457976,0.40686668794292646],[-0.40686668794292646,0.9134875468457976]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.912926992078584,0.06449666523824941],[-0.050394543818522396,0.18422933018060583]],"imag":[[0.39748265983159525,0.06642305654435639],[-0.07766744633932943,0.9785130104570177]]},{"name":"u","qubits":[1],"real":[[0.9925202078066749,0.0],[0.0,0.9925202078066749]],"imag":[[0.1220804533715159,0.0],[0.0,-0.1220804533715159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6938297146497322,0.0],[0.0,0.6938297146497322]],"imag":[[-0.7201391025830157,0.0],[0.0,0.7201391025830157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23540549940936928,0.11755231840694896],[-0.22864658802063595,0.4955373862553636]],"imag":[[0.9424517637779093,0.20627742541753075],[0.06395046197061632,-0.8355080939305548]]},{"name":"u","qubits":[3],"real":[[0.7206046755055381,-0.6933461629226473],[0.6933461629226473,0.7206046755055381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.98976058784207,0.14273744692448465],[-0.14273744692448465,0.98976058784207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999671939492897,-0.00810006328269537],[0.00810006328269537,0.9999671939492897]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9818219528946529,0.18980424867249382],[-0.18980424867249382,0.9818219528946529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997514264879446,-0.022295408390964118],[0.022295408390964118,0.9997514264879446]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999506249574607,-0.009937185073435655],[0.009937185073435655,0.9999506249574607]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999870459561018,0.00508998231718082],[-0.00508998231718082,0.9999870459561018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9179619417419538,0.39666846800992633],[-0.39666846800992633,0.9179619417419538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7855013403948509,-0.2508497721299385],[-0.1345558055636478,-0.9171242735178127]],"imag":[[0.5028254417625839,0.25928480706842993],[-0.3347371424614735,0.16949586298865724]]},{"name":"u","qubits":[1],"real":[[0.689617322614838,0.0],[0.0,0.689617322614838]],"imag":[[-0.7241739765757552,0.0],[0.0,0.7241739765757552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9567488191989508,0.0],[0.0,0.9567488191989508]],"imag":[[0.2909152745412544,0.0],[0.0,-0.2909152745412544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9225194852908363,-0.38288141914303],[0.3823757037971993,-0.9215096672689823]],"imag":[[0.04512440253807077,0.01798350436738219],[-0.026653493202744946,0.062436732581850535]]},{"name":"u","qubits":[1],"real":[[0.7999414559247943,-0.6000780508341564],[0.6000780508341564,0.7999414559247943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9597006747646623,0.28102422467867766],[-0.28102422467867766,0.9597006747646623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04745513873345608,-0.38682755244126515],[-0.44581021674190574,-0.4191892466149781]],"imag":[[-0.8929035358944104,0.22546780272879166],[-0.04152753356008531,-0.7898158583665678]]},{"name":"u","qubits":[1],"real":[[0.9603256982896806,0.0],[0.0,0.9603256982896806]],"imag":[[0.2788808942979733,0.0],[0.0,-0.2788808942979733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9992016851899496,0.0],[0.0,0.9992016851899496]],"imag":[[-0.03994987250999668,0.0],[0.0,0.03994987250999668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4253241333564064,-0.5822060187739284],[0.006365891883018865,0.5137358000014226]],"imag":[[0.6705437463422391,0.1746614368695887],[0.607807486994419,-0.605479200279383]]},{"name":"u","qubits":[2],"real":[[0.9535588896612484,0.0],[0.0,0.9535588896612484]],"imag":[[-0.3012066465867032,0.0],[0.0,0.3012066465867032]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6233241197870444,0.0],[0.0,0.6233241197870444]],"imag":[[0.7819635807962583,0.0],[0.0,-0.7819635807962583]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9334253460686334,0.0],[0.0,0.9334253460686334]],"imag":[[-0.35877168689384054,0.0],[0.0,0.35877168689384054]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9996946389871505,0.0],[0.0,0.9996946389871505]],"imag":[[-0.024710904077972187,0.0],[0.0,0.024710904077972187]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.11948605486054158,-0.009482367645385605],[0.10722154165442585,0.14330423409512538]],"imag":[[-0.9279917058169681,0.3527953533319495],[0.3362410112315652,0.9246131190187773]]},{"name":"u","qubits":[1],"real":[[0.9999342160621401,0.0],[0.0,0.9999342160621401]],"imag":[[0.011470115439412554,0.0],[0.0,-0.011470115439412554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9811516441169118,0.0],[0.0,0.9811516441169118]],"imag":[[0.19323936257057167,0.0],[0.0,-0.19323936257057167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.019707394597759054,-0.41809811992927587],[-0.11090508085922306,-0.5631216345754657]],"imag":[[0.8589061429452223,0.2951030638958774],[-0.49959175258278504,0.6488467989162972]]},{"name":"u","qubits":[1],"real":[[0.5773290876390987,-0.8165115581336285],[0.8165115581336285,0.5773290876390987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9343730329799826,0.35629627452414964],[-0.35629627452414964,0.9343730329799826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4682286437861226,0.18610247378577618],[-0.7437309054408852,0.5325862663911187]],"imag":[[0.3053431535508013,0.8080181711871797],[0.36659492087308254,0.16977742233202903]]},{"name":"u","qubits":[1],"real":[[0.9080533841402336,0.0],[0.0,0.9080533841402336]],"imag":[[0.41885445151206074,0.0],[0.0,-0.41885445151206074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6906501869835205,0.0],[0.0,0.6906501869835205]],"imag":[[0.7231889927395384,0.0],[0.0,-0.7231889927395384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6194555324620818,-0.16945422936910287],[0.1732726273485135,-0.6230808218786095]],"imag":[[0.5286057502874921,0.5551000524356302],[0.5539200309402605,-0.5243276507509029]]},{"name":"u","qubits":[2],"real":[[0.6631644317700972,-0.7484737379728457],[0.7484737379728457,0.6631644317700972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9760302639968844,0.21763484041433262],[-0.21763484041433262,0.9760302639968844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994416121792391,0.033413527867669345],[-0.033413527867669345,0.9994416121792391]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9564064960224985,0.292038720662118],[-0.292038720662118,0.9564064960224985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10652450059856104,0.5152155995906862],[0.17612312817453005,-0.5236097017539411]],"imag":[[0.7448872627664767,-0.4103027936523258],[0.6346464687229509,0.5404048331470178]]},{"name":"u","qubits":[1],"real":[[0.9345968388261464,0.0],[0.0,0.9345968388261464]],"imag":[[0.35570879783352854,0.0],[0.0,-0.35570879783352854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7782317226829484,0.0],[0.0,0.7782317226829484]],"imag":[[-0.62797721758829,0.0],[0.0,0.62797721758829]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5423310514463435,0.5424970061587246],[-0.4960254060280889,0.13635650712823771]],"imag":[[0.6092600936530773,0.20093821743950946],[-0.2977212882775039,-0.8041938410886023]]},{"name":"u","qubits":[1],"real":[[0.803266936674031,-0.5956191975132419],[0.5956191975132419,0.803266936674031]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8838871976863657,0.4677001408660719],[-0.4677001408660719,0.8838871976863657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21293856815788317,-0.21295248858008242],[-0.3928134094210603,-0.476920844767515]],"imag":[[-0.7822029275818735,0.545405339065146],[-0.4341812658927368,-0.6555385278936875]]},{"name":"u","qubits":[1],"real":[[0.9850574271697347,0.0],[0.0,0.9850574271697347]],"imag":[[0.17222620351660486,0.0],[0.0,-0.17222620351660486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9625757594877464,0.0],[0.0,0.9625757594877464]],"imag":[[-0.2710127436977609,0.0],[0.0,0.2710127436977609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24578778158397863,-0.5804904388352871],[-0.18571570749432592,-0.7235095200401062]],"imag":[[0.6814118851067543,-0.3718831263718506],[-0.6639095459843667,0.03560568988306803]]},{"name":"u","qubits":[2],"real":[[0.8791695678321041,0.0],[0.0,0.8791695678321041]],"imag":[[-0.4765090460819304,0.0],[0.0,0.4765090460819304]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954656203962537,0.0],[0.0,0.9954656203962537]],"imag":[[0.0951220195806506,0.0],[0.0,-0.0951220195806506]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9277819807197604,0.0],[0.0,0.9277819807197604]],"imag":[[0.37312276297717095,0.0],[0.0,-0.37312276297717095]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7947654364068162,0.0],[0.0,0.7947654364068162]],"imag":[[0.6069167167685225,0.0],[0.0,-0.6069167167685225]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8742906747532395,0.34228908297346683],[0.34447715784681465,-0.7873367613218909]],"imag":[[0.30201444232125146,0.16504931489131494],[0.1604324792262772,-0.48548710755513036]]},{"name":"u","qubits":[1],"real":[[0.9527115813008861,0.0],[0.0,0.9527115813008861]],"imag":[[-0.30387603205117236,0.0],[0.0,0.30387603205117236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.597981994177927,0.0],[0.0,0.597981994177927]],"imag":[[-0.801509534964488,0.0],[0.0,0.801509534964488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4555833432977905,-0.22121263663050586],[0.47181801577778815,-0.08939615795033368]],"imag":[[-0.6415158059563798,0.5761651303339385],[0.3978555617372408,0.7817333553878678]]},{"name":"u","qubits":[1],"real":[[0.779562658566906,-0.6263242461920961],[0.6263242461920961,0.779562658566906]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9844439134019718,0.17569912169903115],[-0.17569912169903115,0.9844439134019718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2689949397988559,-0.8763098054199773],[-0.8606843054188512,0.05429835438497812]],"imag":[[0.33574700237518373,-0.21678744816868412],[-0.2722833068044353,0.426773963536197]]},{"name":"u","qubits":[1],"real":[[0.9540984845507074,0.0],[0.0,0.9540984845507074]],"imag":[[-0.299493041284841,0.0],[0.0,0.299493041284841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6478386456474738,0.0],[0.0,0.6478386456474738]],"imag":[[0.7617775851294437,0.0],[0.0,-0.7617775851294437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.502234327900942,0.46648229010611564],[-0.4581334642784801,-0.0990227028032763]],"imag":[[-0.7211608066489691,-0.10040938127810103],[0.13342226103426622,0.8732163154100117]]},{"name":"u","qubits":[3],"real":[[0.979010514168352,0.0],[0.0,0.979010514168352]],"imag":[[0.20380974743083047,0.0],[0.0,-0.20380974743083047]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9865600400833724,0.0],[0.0,0.9865600400833724]],"imag":[[-0.16339916557527018,0.0],[0.0,0.16339916557527018]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9798400896565697,0.0],[0.0,0.9798400896565697]],"imag":[[-0.1997833794433499,0.0],[0.0,0.1997833794433499]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9870178862400322,0.0],[0.0,0.9870178862400322]],"imag":[[-0.16061037401817732,0.0],[0.0,0.16061037401817732]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9661058205312645,0.0],[0.0,0.9661058205312645]],"imag":[[-0.25814636068635965,0.0],[0.0,0.25814636068635965]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8602675822819056,0.0],[0.0,0.8602675822819056]],"imag":[[-0.5098428060440245,0.0],[0.0,0.5098428060440245]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9355217666363553,0.0],[0.0,0.9355217666363553]],"imag":[[-0.35326905348415777,0.0],[0.0,0.35326905348415777]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9344962725029717,0.0],[0.0,0.9344962725029717]],"imag":[[0.3559729156523732,0.0],[0.0,-0.3559729156523732]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6690733008951737,-0.039130989574773754],[0.021311052018452646,-0.9838513966881346]],"imag":[[-0.7420027973059866,0.01554131507390136],[0.03631261325206619,0.17396454355839253]]},{"name":"u","qubits":[1],"real":[[0.9260461034865449,0.0],[0.0,0.9260461034865449]],"imag":[[0.3774104055499628,0.0],[0.0,-0.3774104055499628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9074572126223408,0.0],[0.0,0.9074572126223408]],"imag":[[-0.4201445075919615,0.0],[0.0,0.4201445075919615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6910901231031314,0.14689188905017037],[-0.12964892123423352,-0.9865476626122693]],"imag":[[0.7070315915724426,-0.030389853555254615],[0.07544486391158046,-0.06498414519273671]]},{"name":"u","qubits":[1],"real":[[0.7304860573821912,-0.6829276096118989],[0.6829276096118989,0.7304860573821912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9108665699345979,0.4127009713770738],[-0.4127009713770738,0.9108665699345979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2012734218295801,0.6625505280527588],[-0.8931936257789214,-0.020980291036212986]],"imag":[[-0.36073382636816226,0.6248095021330959],[0.17766615616571654,0.41255267689016334]]},{"name":"u","qubits":[1],"real":[[0.9898930293776788,0.0],[0.0,0.9898930293776788]],"imag":[[0.14181604418923108,0.0],[0.0,-0.14181604418923108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5609766992758902,0.0],[0.0,0.5609766992758902]],"imag":[[0.8278315908864118,0.0],[0.0,-0.8278315908864118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2754609089446769,-0.09045456008280685],[0.11146780389412808,0.9642451137987795]],"imag":[[0.941643305106518,-0.17101797025947818],[0.15812685504513804,0.1811137402952439]]},{"name":"u","qubits":[2],"real":[[0.833139370005773,0.0],[0.0,0.833139370005773]],"imag":[[-0.5530630977984191,0.0],[0.0,0.5530630977984191]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8174297010474242,0.0],[0.0,0.8174297010474242]],"imag":[[0.5760283706949847,0.0],[0.0,-0.5760283706949847]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9375523482906309,0.0],[0.0,0.9375523482906309]],"imag":[[0.3478442096898028,0.0],[0.0,-0.3478442096898028]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998308007457609,0.0],[0.0,0.9998308007457609]],"imag":[[0.0183948329726164,0.0],[0.0,-0.0183948329726164]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18789920190658457,0.12154303198399549],[0.035370445779056056,0.10623518123934554]],"imag":[[0.6681046080774964,-0.7096177942840928],[0.7190820913872591,0.6858454371639136]]},{"name":"u","qubits":[1],"real":[[0.4772327278331013,0.0],[0.0,0.4772327278331013]],"imag":[[0.8787769475156805,0.0],[0.0,-0.8787769475156805]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8859891050848812,0.0],[0.0,0.8859891050848812]],"imag":[[-0.4637060552450133,0.0],[0.0,0.4637060552450133]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.811908197915286,-0.21184725784865138],[0.24953202273275674,-0.9612165242657634]],"imag":[[-0.5270650546835909,-0.13464117361098354],[-0.027226382797481196,0.11425973564256546]]},{"name":"u","qubits":[1],"real":[[0.5918365006554294,-0.8060580354366154],[0.8060580354366154,0.5918365006554294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.944842347360718,0.3275254778393405],[-0.3275254778393405,0.944842347360718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43200613251460795,0.25083727717831755],[-0.5008086191641054,0.148710639755434]],"imag":[[-0.5753488221096748,0.6476303689177566],[0.4811810068339394,0.7039465258503295]]},{"name":"u","qubits":[1],"real":[[0.7242932311351934,0.0],[0.0,0.7242932311351934]],"imag":[[-0.6894920705357976,0.0],[0.0,0.6894920705357976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6947360645527251,0.0],[0.0,0.6947360645527251]],"imag":[[-0.7192647639150633,0.0],[0.0,0.7192647639150633]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8586007406101801,-0.5035444612911528],[-0.25757590903437205,0.519595158448861]],"imag":[[-0.04229555717953114,-0.08636451568512532],[0.4412148061337475,-0.6848394098253836]]},{"name":"u","qubits":[2],"real":[[0.7005698718259294,-0.7135838105575272],[0.7135838105575272,0.7005698718259294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9626450649972768,0.2707664654945085],[-0.2707664654945085,0.9626450649972768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995709361092331,-0.02929067574692302],[0.02929067574692302,0.9995709361092331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9464796326177494,0.32276354354197145],[-0.32276354354197145,0.9464796326177494]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.038612920265651156,-0.8302315763048659],[0.6855612092168422,-0.2951344163348265]],"imag":[[0.32246015593399735,0.45303865169532515],[-0.6515629813308316,-0.1355255919415987]]},{"name":"u","qubits":[1],"real":[[0.9219467751101319,0.0],[0.0,0.9219467751101319]],"imag":[[-0.38731659384026895,0.0],[0.0,0.38731659384026895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6019631563054519,0.0],[0.0,0.6019631563054519]],"imag":[[0.7985238621674233,0.0],[0.0,-0.7985238621674233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5420337292197692,-0.4010472013817366],[0.5935305419957425,-0.23295909278783009]],"imag":[[-0.5312572288383192,0.5129584149412274],[0.26774370004423986,0.7223329342431588]]},{"name":"u","qubits":[1],"real":[[0.6107508822949005,-0.7918228083201446],[0.7918228083201446,0.6107508822949005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.986007343962596,0.1667018825683344],[-0.1667018825683344,0.986007343962596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0785754887469277,0.2865937548444276],[0.21517838901408853,0.19435485383934206]],"imag":[[0.9326149710707251,0.20474185694943775],[-0.27884309065177415,0.9155167843825451]]},{"name":"u","qubits":[1],"real":[[0.533901060895753,0.0],[0.0,0.533901060895753]],"imag":[[-0.8455469574035434,0.0],[0.0,0.8455469574035434]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.973778437952864,0.0],[0.0,0.973778437952864]],"imag":[[0.22749846983678865,0.0],[0.0,-0.22749846983678865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6993580908886088,-0.4171071539401907],[0.3103787746421841,-0.6158946106719481]],"imag":[[0.3329951019222496,0.4754304838105615],[0.5510694503019079,-0.46974600130370325]]},{"name":"u","qubits":[2],"real":[[0.7094342677657132,0.0],[0.0,0.7094342677657132]],"imag":[[-0.7047716081963903,0.0],[0.0,0.7047716081963903]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9982841424448795,0.0],[0.0,0.9982841424448795]],"imag":[[-0.058555708031680635,0.0],[0.0,0.058555708031680635]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9687987464909301,0.0],[0.0,0.9687987464909301]],"imag":[[-0.24784872159767643,0.0],[0.0,0.24784872159767643]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9030834244936232,0.0],[0.0,0.9030834244936232]],"imag":[[-0.42946516553135045,0.0],[0.0,0.42946516553135045]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.42357368031549597,-0.8310734045701832],[-0.8747597451701569,-0.3024547833067641]],"imag":[[-0.22640324988817634,-0.28043520107180303],[-0.06420509336416014,-0.3730873869092877]]},{"name":"u","qubits":[1],"real":[[0.8172377272840855,0.0],[0.0,0.8172377272840855]],"imag":[[0.5763007002455773,0.0],[0.0,-0.5763007002455773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9141498315256031,0.0],[0.0,0.9141498315256031]],"imag":[[-0.4053764738138011,0.0],[0.0,0.4053764738138011]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8131830818769326,0.4393723590748055],[-0.15500565313648892,-0.12059189074983806]],"imag":[[0.28985665806299604,-0.248331075797464],[0.48030161421904055,0.8548340205909529]]},{"name":"u","qubits":[1],"real":[[0.7816484412480076,-0.6237192591980466],[0.6237192591980466,0.7816484412480076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8952922172584562,0.44547934375954773],[-0.44547934375954773,0.8952922172584562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7897938852421194,-0.0031081315113136317],[0.20451017095507354,0.7842423378830367]],"imag":[[0.5750948041159036,-0.21326491655112198],[-0.06055720509547369,0.5826425751339332]]},{"name":"u","qubits":[1],"real":[[0.9316768794826745,0.0],[0.0,0.9316768794826745]],"imag":[[-0.3632880293065351,0.0],[0.0,0.3632880293065351]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6080855562619008,0.0],[0.0,0.6080855562619008]],"imag":[[-0.7938714985850385,0.0],[0.0,0.7938714985850385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6104991300786318,-0.11222253621959541],[-0.03436424459091862,0.7211831288825695]],"imag":[[-0.6638075656462623,0.4172007074879649],[-0.4306616150270562,-0.541520605934004]]},{"name":"u","qubits":[4],"real":[[0.9996181422786207,0.0],[0.0,0.9996181422786207]],"imag":[[0.027632763659092244,0.0],[0.0,-0.027632763659092244]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9937563745192579,0.0],[0.0,0.9937563745192579]],"imag":[[-0.11157180693320502,0.0],[0.0,0.11157180693320502]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999951763882635,0.0],[0.0,0.999951763882635]],"imag":[[0.009821909590658895,0.0],[0.0,-0.009821909590658895]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9826049157972666,0.0],[0.0,0.9826049157972666]],"imag":[[0.185708318206392,0.0],[0.0,-0.185708318206392]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9970518413328148,0.0],[0.0,0.9970518413328148]],"imag":[[-0.0767308653336034,0.0],[0.0,0.0767308653336034]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9401758499684276,0.0],[0.0,0.9401758499684276]],"imag":[[-0.3406895524317479,0.0],[0.0,0.3406895524317479]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9472785386589953,0.0],[0.0,0.9472785386589953]],"imag":[[0.3204112516689738,0.0],[0.0,-0.3204112516689738]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9592547506151349,0.0],[0.0,0.9592547506151349]],"imag":[[-0.2825426046144111,0.0],[0.0,0.2825426046144111]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9990652916163647,0.0],[0.0,0.9990652916163647]],"imag":[[-0.04322664788655495,0.0],[0.0,0.04322664788655495]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9477105606044789,0.0],[0.0,0.9477105606044789]],"imag":[[-0.319131153789072,0.0],[0.0,0.319131153789072]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9390137219187598,0.0],[0.0,0.9390137219187598]],"imag":[[0.3438796737934333,0.0],[0.0,-0.3438796737934333]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992539889464708,0.0],[0.0,0.9992539889464708]],"imag":[[0.03861949733705017,0.0],[0.0,-0.03861949733705017]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9383945153761681,0.0],[0.0,0.9383945153761681]],"imag":[[-0.34556581646905776,0.0],[0.0,0.34556581646905776]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996101250488428,0.0],[0.0,0.9996101250488428]],"imag":[[-0.027921280411844867,0.0],[0.0,0.027921280411844867]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9994290654072416,0.0],[0.0,0.9994290654072416]],"imag":[[0.03378673140757465,0.0],[0.0,-0.03378673140757465]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.93521563728607,0.0],[0.0,0.93521563728607]],"imag":[[-0.35407868020485206,0.0],[0.0,0.35407868020485206]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.2962466804247469,-0.25587966624634645],[0.23004281868209484,-0.5428806522771406]],"imag":[[0.9185523046594071,-0.05500149401487599],[-0.12481934751875154,-0.7979856072893398]]},{"name":"u","qubits":[1],"real":[[0.9227673955082035,0.0],[0.0,0.9227673955082035]],"imag":[[-0.3853574104477643,0.0],[0.0,0.3853574104477643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7381746481384395,0.0],[0.0,0.7381746481384395]],"imag":[[0.6746096566501929,0.0],[0.0,-0.6746096566501929]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5358789083966715,-0.4052876895654063],[-0.2512032978359424,0.6585521506978812]],"imag":[[-0.5297068937914235,0.5176739233264199],[-0.6075700003800221,-0.36614841609074567]]},{"name":"u","qubits":[1],"real":[[0.7462717362954165,-0.6656414166851581],[0.6656414166851581,0.7462717362954165]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9288169679572139,0.37053885091143673],[-0.37053885091143673,0.9288169679572139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5860173379352865,0.7116486907877415],[-0.3647736834111124,0.6226759344827109]],"imag":[[0.3868475539849986,0.022108607264072634],[-0.6114513958654059,0.3245643711207673]]},{"name":"u","qubits":[1],"real":[[0.8828926222307344,0.0],[0.0,0.8828926222307344]],"imag":[[-0.46957493290266,0.0],[0.0,0.46957493290266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8149341847725533,0.0],[0.0,0.8149341847725533]],"imag":[[-0.5795535130504291,0.0],[0.0,0.5795535130504291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6950116407623423,-0.42957241990142453],[0.40229888261155383,-0.6566889094274692]],"imag":[[-0.46855452716996787,-0.3359806695829375],[-0.36819978723902064,0.520907095326601]]},{"name":"u","qubits":[2],"real":[[0.9630647168194509,0.0],[0.0,0.9630647168194509]],"imag":[[0.2692700340132016,0.0],[0.0,-0.2692700340132016]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8937144508723629,0.0],[0.0,0.8937144508723629]],"imag":[[0.44863624497125815,0.0],[0.0,-0.44863624497125815]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9923014467236175,0.0],[0.0,0.9923014467236175]],"imag":[[0.12384602872202108,0.0],[0.0,-0.12384602872202108]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5972591719818101,0.0],[0.0,0.5972591719818101]],"imag":[[-0.8020483037096972,0.0],[0.0,0.8020483037096972]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06017418726922254,0.9021918059203698],[0.6314521871819205,-0.3602888606998643]],"imag":[[-0.3875403104378429,-0.17955923897803594],[-0.6689242933810956,-0.15492050181743197]]},{"name":"u","qubits":[1],"real":[[0.8089665848946603,0.0],[0.0,0.8089665848946603]],"imag":[[-0.587854628733899,0.0],[0.0,0.587854628733899]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7132067846198462,0.0],[0.0,0.7132067846198462]],"imag":[[-0.7009536948844911,0.0],[0.0,0.7009536948844911]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.724395942730083,0.6054056777335044],[-0.36559921178783966,-0.3973193284278692]],"imag":[[-0.23523315700829994,0.2310840655868328],[-0.5350262576175244,-0.6497857117985312]]},{"name":"u","qubits":[1],"real":[[0.6409378898443084,-0.7675927444693085],[0.7675927444693085,0.6409378898443084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8301650821828638,0.5575176556166801],[-0.5575176556166801,0.8301650821828638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1533081987254371,0.4557489159930588],[-0.6395611709221077,0.39764499264460523]],"imag":[[-0.6666621701072283,-0.5695182812892268],[-0.35074157979946674,0.5566150489100958]]},{"name":"u","qubits":[1],"real":[[0.9772463967673238,0.0],[0.0,0.9772463967673238]],"imag":[[0.21210723704127196,0.0],[0.0,-0.21210723704127196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9523136873244292,0.0],[0.0,0.9523136873244292]],"imag":[[0.305120698961164,0.0],[0.0,-0.305120698961164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30699315808360006,-0.6699725019025545],[-0.22118519066820486,-0.5736753862745875]],"imag":[[0.6738924173971693,-0.05254576442387188],[-0.6345875212242417,0.46826524590048885]]},{"name":"u","qubits":[2],"real":[[0.7403008230203393,-0.6722757555017199],[0.6722757555017199,0.7403008230203393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9795692183642499,0.20110730079550188],[-0.20110730079550188,0.9795692183642499]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998134508745056,-0.0610532755244608],[0.0610532755244608,0.998134508745056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8896874834371199,0.45657001852434914],[-0.45657001852434914,0.8896874834371199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.258158902208747,0.630604355645625],[-0.7326288206433529,0.010325720081838468]],"imag":[[0.6210703777511535,0.38725148641571505],[0.10431001032089152,-0.6725085965356706]]},{"name":"u","qubits":[1],"real":[[0.9020714102629036,0.0],[0.0,0.9020714102629036]],"imag":[[-0.43158680562118235,0.0],[0.0,0.43158680562118235]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6765590012680012,0.0],[0.0,0.6765590012680012]],"imag":[[0.7363884286185144,0.0],[0.0,-0.7363884286185144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.688430698394402,0.021910376843497587],[0.4573874936590439,-0.36523124294813897]],"imag":[[-0.5547676346101849,-0.4667075963424985],[0.09535578504482403,-0.8051770575949994]]},{"name":"u","qubits":[1],"real":[[0.5652808893189041,-0.8248984884037726],[0.8248984884037726,0.5652808893189041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.886415106900995,0.46289119483707786],[-0.46289119483707786,0.886415106900995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7251560447597611,0.21196077890117584],[0.3804578246652814,-0.4990214247998607]],"imag":[[0.44448185087623543,-0.4813078258221262],[0.3630928788078572,0.6887619491527543]]},{"name":"u","qubits":[1],"real":[[0.9965618558638802,0.0],[0.0,0.9965618558638802]],"imag":[[-0.08285208167052102,0.0],[0.0,0.08285208167052102]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7423034434393405,0.0],[0.0,0.7423034434393405]],"imag":[[-0.6700638759537018,0.0],[0.0,0.6700638759537018]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12502802263094037,-0.2813890965347796],[-0.6356425810827422,-0.7035660751268915]],"imag":[[-0.7467340832781009,0.5895560862031295],[0.15071400579335942,-0.2797115934363995]]},{"name":"u","qubits":[2],"real":[[0.9926622745781342,0.0],[0.0,0.9926622745781342]],"imag":[[-0.12091984381963558,0.0],[0.0,0.12091984381963558]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9416161790529047,0.0],[0.0,0.9416161790529047]],"imag":[[-0.336688240581414,0.0],[0.0,0.336688240581414]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9910334745675143,0.0],[0.0,0.9910334745675143]],"imag":[[-0.13361381772346753,0.0],[0.0,0.13361381772346753]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5836581999678084,0.0],[0.0,0.5836581999678084]],"imag":[[0.8119994492672626,0.0],[0.0,-0.8119994492672626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.40693546348764975,-0.6560298764059326],[-0.831348486133164,0.2926745805327092]],"imag":[[0.22477454970242847,-0.5945626389414153],[0.30453181273269087,0.3611947667780367]]},{"name":"u","qubits":[1],"real":[[0.7556175070833461,0.0],[0.0,0.7556175070833461]],"imag":[[0.655013116654277,0.0],[0.0,-0.655013116654277]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6738680843571208,0.0],[0.0,0.6738680843571208]],"imag":[[0.7388516798958127,0.0],[0.0,-0.7388516798958127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7985702003800077,-0.5861434802606148],[0.3990781552713544,-0.5356950944307681]],"imag":[[0.11448836086149,0.07492576886664473],[0.4357920103415118,-0.6032020519780472]]},{"name":"u","qubits":[1],"real":[[0.8142814926176537,-0.5804701980122372],[0.5804701980122372,0.8142814926176537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9264403519650984,0.3764415947405181],[-0.3764415947405181,0.9264403519650984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20453075983512542,-0.2799256206827668],[0.7870145690972772,0.3524654213396528]],"imag":[[0.3112832672136863,-0.8848228877687372],[0.4918109025455478,-0.1204085998831567]]},{"name":"u","qubits":[1],"real":[[0.844948191486145,0.0],[0.0,0.844948191486145]],"imag":[[-0.5348481594848139,0.0],[0.0,0.5348481594848139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8587543979355323,0.0],[0.0,0.8587543979355323]],"imag":[[-0.5123874354688855,0.0],[0.0,0.5123874354688855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8657197759094302,0.2872080924676166],[0.19719520405062158,0.267464767934899]],"imag":[[-0.4098298238885667,-0.008960841026672023],[-0.20900439361464643,-0.9197248571517129]]},{"name":"u","qubits":[3],"real":[[0.9940529692108603,0.0],[0.0,0.9940529692108603]],"imag":[[0.10889763267891771,0.0],[0.0,-0.10889763267891771]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9907422377486206,0.0],[0.0,0.9907422377486206]],"imag":[[0.13575646703143018,0.0],[0.0,-0.13575646703143018]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9885278801240437,0.0],[0.0,0.9885278801240437]],"imag":[[-0.15103850574427777,0.0],[0.0,0.15103850574427777]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9888982353246176,0.0],[0.0,0.9888982353246176]],"imag":[[0.14859434771167174,0.0],[0.0,-0.14859434771167174]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9975257081217213,0.0],[0.0,0.9975257081217213]],"imag":[[-0.07030264316694365,0.0],[0.0,0.07030264316694365]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9510931940646178,0.0],[0.0,0.9510931940646178]],"imag":[[-0.30890408900492616,0.0],[0.0,0.30890408900492616]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999377574268995,0.0],[0.0,0.999377574268995]],"imag":[[0.03527696200382531,0.0],[0.0,-0.03527696200382531]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7027430752293341,0.0],[0.0,0.7027430752293341]],"imag":[[0.7114437224526045,0.0],[0.0,-0.7114437224526045]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6882127969371107,-0.4776478449407088],[0.5425645747631442,-0.558738391593209]],"imag":[[-0.3584140189485233,-0.4120134383447509],[0.3217549057361137,-0.5384318644050211]]},{"name":"u","qubits":[1],"real":[[0.803293856193421,0.0],[0.0,0.803293856193421]],"imag":[[0.5955828914617205,0.0],[0.0,-0.5955828914617205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8935559496235691,0.0],[0.0,0.8935559496235691]],"imag":[[-0.4489518514187481,0.0],[0.0,0.4489518514187481]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8185514393251547,-0.3923572161321033],[0.15310072123869045,0.5548915214376215]],"imag":[[0.24856398090213014,-0.33800192828720604],[0.49472179832002183,-0.6510805717112422]]},{"name":"u","qubits":[1],"real":[[0.8150953991270309,-0.5793267560901587],[0.5793267560901587,0.8150953991270309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9671535553061574,0.2541928410845977],[-0.2541928410845977,0.9671535553061574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4542318890706962,0.7874844161210101],[0.08139020810526214,0.49212526143437213]],"imag":[[-0.4090821688313629,-0.078698567090177],[0.7872107749009012,0.3626121301923803]]},{"name":"u","qubits":[1],"real":[[0.7864412225324231,0.0],[0.0,0.7864412225324231]],"imag":[[0.6176651224585274,0.0],[0.0,-0.6176651224585274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.795537255276071,0.0],[0.0,0.795537255276071]],"imag":[[0.6059046752318515,0.0],[0.0,-0.6059046752318515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.698388501863233,0.690412751386165],[0.3204783211508515,0.40685178248072545]],"imag":[[0.17035649093445637,-0.0810086364847156],[-0.6168677428217972,-0.592654587960415]]},{"name":"u","qubits":[2],"real":[[0.9738841584820426,0.0],[0.0,0.9738841584820426]],"imag":[[-0.2270454709033496,0.0],[0.0,0.2270454709033496]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7190199554322966,0.0],[0.0,0.7190199554322966]],"imag":[[0.6949894270347847,0.0],[0.0,-0.6949894270347847]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9125985863564373,0.0],[0.0,0.9125985863564373]],"imag":[[0.40885672329097406,0.0],[0.0,-0.40885672329097406]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989149045261427,0.0],[0.0,0.9989149045261427]],"imag":[[-0.04657266919049383,0.0],[0.0,0.04657266919049383]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3285695506364832,0.34440433038723256],[0.8927264787651218,-0.4171056522555163]],"imag":[[-0.3008584732523912,-0.8263848296509936],[0.06756969423051927,0.15651404214868578]]},{"name":"u","qubits":[1],"real":[[0.7482807155416686,0.0],[0.0,0.7482807155416686]],"imag":[[-0.6633822207057167,0.0],[0.0,0.6633822207057167]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9131655600972404,0.0],[0.0,0.9131655600972404]],"imag":[[0.4075888367611328,0.0],[0.0,-0.4075888367611328]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8151922411333954,0.061705789512609396],[-0.3869042019571384,0.6102037041821172]],"imag":[[-0.0984085117930052,-0.5674238013541762],[0.4196218694378404,0.5494306731516041]]},{"name":"u","qubits":[1],"real":[[0.7660868031263277,-0.6427371236171777],[0.6427371236171777,0.7660868031263277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9140831658725654,0.40552677577243657],[-0.40552677577243657,0.9140831658725654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6217619250944579,0.7394552601479275],[-0.6802201780517615,-0.6362966150581885]],"imag":[[-0.1354450875991761,-0.21971038889330288],[-0.3638230972867377,0.007738276126266024]]},{"name":"u","qubits":[1],"real":[[0.48607809134376995,0.0],[0.0,0.48607809134376995]],"imag":[[-0.8739153786926956,0.0],[0.0,0.8739153786926956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9526712884389718,0.0],[0.0,0.9526712884389718]],"imag":[[-0.3040023292411251,0.0],[0.0,0.3040023292411251]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7857963196590374,0.36814891321399934],[-0.38002366005506655,-0.6211965612016265]],"imag":[[0.4878552126358854,0.09480407804339655],[-0.010171200158216874,-0.6852688500413299]]},{"name":"u","qubits":[2],"real":[[0.6309427422934182,-0.7758293987387055],[0.7758293987387055,0.6309427422934182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9929417626195419,0.1186029343903316],[-0.1186029343903316,0.9929417626195419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999896687278051,0.004545595412546702],[-0.004545595412546702,0.9999896687278051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9396072258082685,0.34225467302710355],[-0.34225467302710355,0.9396072258082685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.11759604728514561,-0.10758702717219602],[0.05019193433899266,-0.05741804826452153]],"imag":[[0.9399400983862829,-0.3018423639795188],[-0.31648783678967085,-0.9455259841088438]]},{"name":"u","qubits":[1],"real":[[0.5558836077225716,0.0],[0.0,0.5558836077225716]],"imag":[[0.8312601365790002,0.0],[0.0,-0.8312601365790002]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8647443760400364,0.0],[0.0,0.8647443760400364]],"imag":[[0.5022122699687137,0.0],[0.0,-0.5022122699687137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7047949755275666,0.6371455565562154],[-0.6318590966997819,-0.6918483084851148]],"imag":[[-0.291313338919507,0.11156218355399704],[0.1384003719518161,0.3208509576230371]]},{"name":"u","qubits":[1],"real":[[0.4665620398214633,-0.8844884753334185],[0.8844884753334185,0.4665620398214633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.975663646672237,0.21927254402280313],[-0.21927254402280313,0.975663646672237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03088437654605929,0.45905649207566407],[0.4703043629670572,0.7533571279937243]],"imag":[[0.8288222073392448,-0.318381910588289],[-0.30151900451018687,0.3469194918052082]]},{"name":"u","qubits":[1],"real":[[0.9888521471617688,0.0],[0.0,0.9888521471617688]],"imag":[[-0.1489007422867979,0.0],[0.0,0.1489007422867979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.694603384016578,0.0],[0.0,0.694603384016578]],"imag":[[0.7193928960677318,0.0],[0.0,-0.7193928960677318]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2723878092866574,0.2814208584668741],[-0.3112462344904965,-0.15930357799054035]],"imag":[[-0.8839578469990933,-0.2553932389483149],[-0.21805776206370256,0.9111525470296775]]},{"name":"u","qubits":[2],"real":[[0.6335350071410778,0.0],[0.0,0.6335350071410778]],"imag":[[0.7737140264508293,0.0],[0.0,-0.7737140264508293]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9519639286037983,0.0],[0.0,0.9519639286037983]],"imag":[[-0.3062101870239174,0.0],[0.0,0.3062101870239174]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9703396086631971,0.0],[0.0,0.9703396086631971]],"imag":[[-0.2417458249057333,0.0],[0.0,0.2417458249057333]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8896651732855181,0.0],[0.0,0.8896651732855181]],"imag":[[-0.45661349021119496,0.0],[0.0,0.45661349021119496]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5966059596320199,-0.1829373695884156],[-0.19522623069445055,-0.6248553355300233]],"imag":[[0.7171037490973524,-0.31041498154913466],[0.3028370202120529,0.6926270769307131]]},{"name":"u","qubits":[1],"real":[[0.7928996349920131,0.0],[0.0,0.7928996349920131]],"imag":[[-0.6093522534868746,0.0],[0.0,0.6093522534868746]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8377434675237936,0.0],[0.0,0.8377434675237936]],"imag":[[-0.5460639913244697,0.0],[0.0,0.5460639913244697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9155286149609079,-0.30970671548804524],[0.2351708289712765,-0.7010028668744832]],"imag":[[-0.24385379257314668,-0.08015256338422014],[0.21688099095222035,-0.6373792415809454]]},{"name":"u","qubits":[1],"real":[[0.7108914983397908,-0.703301697415986],[0.703301697415986,0.7108914983397908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8681522644067073,0.49629794056141974],[-0.49629794056141974,0.8681522644067073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.93061847308316,-0.07482024180424235],[0.317287440865475,0.5184631567888522]],"imag":[[-0.17525976659823234,0.312466323280855],[0.05061572519819095,-0.7924409651729503]]},{"name":"u","qubits":[1],"real":[[0.6166456158829241,0.0],[0.0,0.6166456158829241]],"imag":[[0.7872408681035108,0.0],[0.0,-0.7872408681035108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7916886648389015,0.0],[0.0,0.7916886648389015]],"imag":[[-0.6109247563862488,0.0],[0.0,0.6109247563862488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8328932085662009,-0.11377600285599473],[0.09891870932293312,-0.8386003640732538]],"imag":[[-0.20545417862943527,0.5011312251118621],[0.504274302888704,0.1807538264275561]]},{"name":"u","qubits":[3],"real":[[0.7432642035006052,-0.6689979998435055],[0.6689979998435055,0.7432642035006052]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9976230830709413,0.06890706875226751],[-0.06890706875226751,0.9976230830709413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998423260775889,-0.017757336054606894],[0.017757336054606894,0.9998423260775889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9770040844121205,0.21322058775370203],[-0.21322058775370203,0.9770040844121205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998561609411493,-0.016960466621722972],[0.016960466621722972,0.9998561609411493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999853838172095,-0.005406676608436576],[0.005406676608436576,0.9999853838172095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999968558900025,-0.0025076303773669518],[0.0025076303773669518,0.9999968558900025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.921295882055825,0.38886231201670773],[-0.38886231201670773,0.921295882055825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.8800574268711242,0.36050603336251613],[-0.21036748309672398,0.06325451982154662]],"imag":[[0.29925619767624245,-0.07733080544361542],[0.3028038566743878,-0.9273910783271596]]},{"name":"u","qubits":[1],"real":[[0.6733866984495532,0.0],[0.0,0.6733866984495532]],"imag":[[-0.7392904397807472,0.0],[0.0,0.7392904397807472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8196906830000871,0.0],[0.0,0.8196906830000871]],"imag":[[0.5728064107557201,0.0],[0.0,-0.5728064107557201]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9924076261378172,0.07615189136030448],[0.073481825616887,0.7802957448391281]],"imag":[[0.09279689837348427,-0.02677178884595261],[-0.033410485476468355,-0.6201795799203539]]},{"name":"u","qubits":[1],"real":[[0.7939413148220498,-0.6079943985092584],[0.6079943985092584,0.7939413148220498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8522457723969493,0.523141609348298],[-0.523141609348298,0.8522457723969493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3686379675611642,0.7505967489222387],[0.7348467047831857,-0.1233034988503128]],"imag":[[0.3331027673857725,0.43560660662997364],[0.46168053424593064,0.4812978827492975]]},{"name":"u","qubits":[1],"real":[[0.7341034471362301,0.0],[0.0,0.7341034471362301]],"imag":[[-0.6790376491054854,0.0],[0.0,0.6790376491054854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9347763148112946,0.0],[0.0,0.9347763148112946]],"imag":[[0.355236880500625,0.0],[0.0,-0.355236880500625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8440678845732106,0.03797662819485035],[-0.5103001112119205,0.24548493894019566]],"imag":[[-0.06588153767367064,-0.5308171106292716],[0.1510060453192516,0.8102642257484097]]},{"name":"u","qubits":[2],"real":[[0.9341974974066877,0.0],[0.0,0.9341974974066877]],"imag":[[-0.35675626951615275,0.0],[0.0,0.35675626951615275]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9267641032777897,0.0],[0.0,0.9267641032777897]],"imag":[[-0.37564384312233084,0.0],[0.0,0.37564384312233084]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9939864023208628,0.0],[0.0,0.9939864023208628]],"imag":[[-0.1095035707236429,0.0],[0.0,0.1095035707236429]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6617305224034525,0.0],[0.0,0.6617305224034525]],"imag":[[0.7497417660232447,0.0],[0.0,-0.7497417660232447]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.650111574383261,-0.6592085608600458],[-0.5206242406271107,0.4927444609556717]],"imag":[[0.25365428883365465,0.280104473184628],[0.49189922004477227,-0.4941542811595321]]},{"name":"u","qubits":[1],"real":[[0.9721302396680761,0.0],[0.0,0.9721302396680761]],"imag":[[0.2344414577733404,0.0],[0.0,-0.2344414577733404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6792651451211287,0.0],[0.0,0.6792651451211287]],"imag":[[0.7338929503841632,0.0],[0.0,-0.7338929503841632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3326925031266834,0.1358025156733224],[-0.5764925274458131,-0.6985650114946589]],"imag":[[0.6496515305924805,-0.6699449707990544],[-0.3673213211362597,-0.2115143908894097]]},{"name":"u","qubits":[1],"real":[[0.7246186873589299,-0.6891500257057395],[0.6891500257057395,0.7246186873589299]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9281549008614263,0.3721941428971122],[-0.3721941428971122,0.9281549008614263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3261584093608079,-0.9322077234447257],[0.26089566538805764,0.13658298987110443]],"imag":[[-0.004642772869738379,0.15680528375443686],[0.9085882392178707,0.29621942916453364]]},{"name":"u","qubits":[1],"real":[[0.18523301885014715,0.0],[0.0,0.18523301885014715]],"imag":[[-0.9826946263858681,0.0],[0.0,0.9826946263858681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9928530084127452,0.0],[0.0,0.9928530084127452]],"imag":[[-0.11934363697223871,0.0],[0.0,0.11934363697223871]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2950645199933857,-0.28866040829090367],[0.5716877168001144,-0.7579001287563559]],"imag":[[0.7548761975865058,0.5096803155348855],[0.12756178823724443,-0.28720818141669924]]},{"name":"u","qubits":[2],"real":[[0.6634258051482074,-0.7482420738393777],[0.7482420738393777,0.6634258051482074]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9838400469309664,0.17904960780430032],[-0.17904960780430032,0.9838400469309664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992505623471847,-0.03870805663986755],[0.03870805663986755,0.9992505623471847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9617447245973912,0.273947229789038],[-0.273947229789038,0.9617447245973912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2722583347183111,0.3259365376019777],[-0.6755183874700388,0.27360624408225764]],"imag":[[-0.1774237856900421,-0.8877846433138277],[0.661869403763087,0.17533802711156007]]},{"name":"u","qubits":[1],"real":[[0.9052431626649571,0.0],[0.0,0.9052431626649571]],"imag":[[-0.4248938884572783,0.0],[0.0,0.4248938884572783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6076189418229887,0.0],[0.0,0.6076189418229887]],"imag":[[-0.7942286959924777,0.0],[0.0,0.7942286959924777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5466358759987697,-0.6665234070045605],[-0.5790899389181523,0.6907257217500704]],"imag":[[-0.45402098625039894,-0.22539013072959885],[-0.3996360916622058,0.16686465832395847]]},{"name":"u","qubits":[1],"real":[[0.6683333179139072,-0.743861933537527],[0.743861933537527,0.6683333179139072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9437848151359829,0.33056046756794544],[-0.33056046756794544,0.9437848151359829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33027054455266575,-0.5455691931570887],[0.15273464984945784,-0.1156898437515235]],"imag":[[-0.36287471774177993,-0.6794097159318757],[-0.8578551354162727,0.4768359816834706]]},{"name":"u","qubits":[1],"real":[[0.9682019481413279,0.0],[0.0,0.9682019481413279]],"imag":[[-0.25016991748677025,0.0],[0.0,0.25016991748677025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7226415258780317,0.0],[0.0,0.7226415258780317]],"imag":[[-0.6912229922945778,0.0],[0.0,0.6912229922945778]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45776257641231344,-0.23106124444236395],[0.30901052925786127,-0.9434283595483544]],"imag":[[-0.8266714357475601,-0.23168612878671563],[0.10761158749505043,-0.05362060652838799]]},{"name":"u","qubits":[2],"real":[[0.9877956294659286,0.0],[0.0,0.9877956294659286]],"imag":[[0.1557555597980694,0.0],[0.0,-0.1557555597980694]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6904965296476894,0.0],[0.0,0.6904965296476894]],"imag":[[0.7233357052880064,0.0],[0.0,-0.7233357052880064]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9196243685564526,0.0],[0.0,0.9196243685564526]],"imag":[[0.3927989571742087,0.0],[0.0,-0.3927989571742087]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999263060176236,0.0],[0.0,0.9999263060176236]],"imag":[[0.01214012083753242,0.0],[0.0,-0.01214012083753242]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1839583014642125,-0.8864681847820136],[-0.1877210463732546,0.3807779283166771]],"imag":[[-0.33342134330065426,0.26298993996590636],[-0.9054006626364484,0.004314875765331654]]},{"name":"u","qubits":[1],"real":[[0.9736424920426384,0.0],[0.0,0.9736424920426384]],"imag":[[0.22807958630487035,0.0],[0.0,-0.22807958630487035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7369602802893562,0.0],[0.0,0.7369602802893562]],"imag":[[-0.6759360511733589,0.0],[0.0,0.6759360511733589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4088141231143727,0.08923503378781891],[-0.09465463421680362,0.7407231086047641]],"imag":[[0.8247043622289462,0.38048762976956346],[-0.3791757216437475,0.5464389707150482]]},{"name":"u","qubits":[1],"real":[[0.6812467975581926,-0.732053823715652],[0.732053823715652,0.6812467975581926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.883926050254682,0.4676267076217498],[-0.4676267076217498,0.883926050254682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3991899153848866,0.15924510538078074],[-0.35011184148503877,-0.2222691045329282]],"imag":[[0.570259069595234,0.7000664264279849],[0.626796381172818,-0.6596547886362572]]},{"name":"u","qubits":[1],"real":[[0.9811624040421635,0.0],[0.0,0.9811624040421635]],"imag":[[-0.19318472220701707,0.0],[0.0,0.19318472220701707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8624581682071589,0.0],[0.0,0.8624581682071589]],"imag":[[0.5061283514018474,0.0],[0.0,-0.5061283514018474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27085056601498647,0.6890959818244107],[0.025436922283096953,-0.5900057722898145]],"imag":[[-0.6611446405747088,0.12113819778316076],[-0.6992000415571099,-0.40294596850694364]]},{"name":"u","qubits":[3],"real":[[0.9952970664690579,0.0],[0.0,0.9952970664690579]],"imag":[[-0.09686975522880018,0.0],[0.0,0.09686975522880018]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999207926706457,0.0],[0.0,0.9999207926706457]],"imag":[[0.012586039285950746,0.0],[0.0,-0.012586039285950746]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9920471101330417,0.0],[0.0,0.9920471101330417]],"imag":[[-0.12586711753544155,0.0],[0.0,0.12586711753544155]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9824410985977279,0.0],[0.0,0.9824410985977279]],"imag":[[0.18657300926471007,0.0],[0.0,-0.18657300926471007]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9794274006663243,0.0],[0.0,0.9794274006663243]],"imag":[[0.20179684542630363,0.0],[0.0,-0.20179684542630363]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9813226513761162,0.0],[0.0,0.9813226513761162]],"imag":[[0.19236905649337052,0.0],[0.0,-0.19236905649337052]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9794719383398199,0.0],[0.0,0.9794719383398199]],"imag":[[0.2015805595905416,0.0],[0.0,-0.2015805595905416]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7403066898655516,0.0],[0.0,0.7403066898655516]],"imag":[[0.6722692949557566,0.0],[0.0,-0.6722692949557566]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.04546262136140929,-0.6716964227509425],[0.9565171894032519,0.1853675813979114]],"imag":[[-0.24663719095294462,0.6970847593810792],[0.1489231764162103,0.16892487581436538]]},{"name":"u","qubits":[1],"real":[[0.7141282574172445,0.0],[0.0,0.7141282574172445]],"imag":[[-0.7000148798120007,0.0],[0.0,0.7000148798120007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8975692205512226,0.0],[0.0,0.8975692205512226]],"imag":[[-0.440873558199027,0.0],[0.0,0.440873558199027]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7400346582023081,0.6723095499207521],[-0.6320723923309798,-0.6965319141382298]],"imag":[[-0.014772802978520544,0.011416568525906855],[-0.22937951042877158,-0.2504252855351926]]},{"name":"u","qubits":[1],"real":[[0.6793908656907037,-0.7337765679115382],[0.7337765679115382,0.6793908656907037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9328229931680178,0.36033493227421115],[-0.36033493227421115,0.9328229931680178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4696908910016263,-0.2839352781622107],[-0.5723866536134727,0.43787207906133013]],"imag":[[-0.003621905208516592,-0.8359175237591968],[0.672124145882239,0.16997262622478096]]},{"name":"u","qubits":[1],"real":[[0.7335897848734397,0.0],[0.0,0.7335897848734397]],"imag":[[0.6795925452279037,0.0],[0.0,-0.6795925452279037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9073684750770827,0.0],[0.0,0.9073684750770827]],"imag":[[-0.4203361160265551,0.0],[0.0,0.4203361160265551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.890003568005308,0.38768169803171687],[-0.4213793225032828,-0.6071200375300868]],"imag":[[0.06811294029362913,-0.23012426493879914],[0.160292678775583,0.6543324718574556]]},{"name":"u","qubits":[2],"real":[[0.9769344590089721,0.0],[0.0,0.9769344590089721]],"imag":[[0.2135393706107772,0.0],[0.0,-0.2135393706107772]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9863654575639162,0.0],[0.0,0.9863654575639162]],"imag":[[-0.16456969382218029,0.0],[0.0,0.16456969382218029]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9228619085720469,0.0],[0.0,0.9228619085720469]],"imag":[[-0.38513101369113223,0.0],[0.0,0.38513101369113223]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7009017719887992,0.0],[0.0,0.7009017719887992]],"imag":[[0.7132578117503946,0.0],[0.0,-0.7132578117503946]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.052536448280591105,-0.44739869669750365],[0.41637399653057644,-0.5665370438231725]],"imag":[[0.8878711277053276,0.09359053575392325],[-0.18856690378347668,-0.685646407258705]]},{"name":"u","qubits":[1],"real":[[0.6887497167478935,0.0],[0.0,0.6887497167478935]],"imag":[[0.7249991915027881,0.0],[0.0,-0.7249991915027881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8187457954099645,0.0],[0.0,0.8187457954099645]],"imag":[[0.5741561830186144,0.0],[0.0,-0.5741561830186144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9668432324413001,0.21812506185769934],[0.2153502021258892,0.965511057466536]],"imag":[[-0.0496136423002612,0.1231832284433823],[-0.12797242212484036,-0.07096300113222298]]},{"name":"u","qubits":[1],"real":[[0.6448749742966488,-0.764288078885113],[0.764288078885113,0.6448749742966488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8700123231554433,0.49302997632767565],[-0.49302997632767565,0.8700123231554433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5151612099103234,0.6781036479219843],[-0.0020265111246946877,0.592060668623734]],"imag":[[0.4065535486161572,-0.330905700443856],[-0.7545323274479387,0.2830919016105466]]},{"name":"u","qubits":[1],"real":[[0.990379789732942,0.0],[0.0,0.990379789732942]],"imag":[[0.13837583636073722,0.0],[0.0,-0.13837583636073722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8550715768376875,0.0],[0.0,0.8550715768376875]],"imag":[[0.5185099791559566,0.0],[0.0,-0.5185099791559566]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24598445365678567,0.41294567430897766],[0.14123157743676976,-0.8707932905396738]],"imag":[[0.86309216559811,0.15504654885498376],[0.4178722337952821,0.21715313239451642]]},{"name":"u","qubits":[2],"real":[[0.758107807131502,-0.652129245446227],[0.652129245446227,0.758107807131502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9737347810683481,0.227685256742232],[-0.227685256742232,0.9737347810683481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994732033697616,-0.03245482623258139],[0.03245482623258139,0.9994732033697616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9345652061103329,0.3557918991882067],[-0.3557918991882067,0.9345652061103329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47549815992055555,0.8097799916411642],[-0.05115853874779977,-0.12587007286626892]],"imag":[[-0.24188782734034348,0.2442296952345687],[-0.8442597839586604,-0.5184254487001059]]},{"name":"u","qubits":[1],"real":[[0.9671311145655366,0.0],[0.0,0.9671311145655366]],"imag":[[0.2542782083451569,0.0],[0.0,-0.2542782083451569]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9927474675750326,0.0],[0.0,0.9927474675750326]],"imag":[[-0.12021840800542793,0.0],[0.0,0.12021840800542793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4517530474810221,-0.33423620783748786],[-0.361418579510004,0.33062404165757964]],"imag":[[0.7997196220056069,-0.21131461767051135],[0.16045036820085426,0.8569247532935363]]},{"name":"u","qubits":[1],"real":[[0.4475444342519737,-0.8942616951262538],[0.8942616951262538,0.4475444342519737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9517362945693509,0.30691696857521844],[-0.30691696857521844,0.9517362945693509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.191275194235119,-0.2977252375922161],[0.7445642513904738,-0.19832015624471563]],"imag":[[-0.06785150593458093,-0.9328288460984606],[-0.635951294333198,-0.04311777376378094]]},{"name":"u","qubits":[1],"real":[[0.9072544632163485,0.0],[0.0,0.9072544632163485]],"imag":[[-0.42058214295665863,0.0],[0.0,0.42058214295665863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5352250885712657,0.0],[0.0,0.5352250885712657]],"imag":[[0.8447094793855937,0.0],[0.0,-0.8447094793855937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7430890050975074,0.08260391641712578],[-0.06031720941952368,0.9717496955186554]],"imag":[[-0.6292339987160265,-0.21227316918439987],[0.2196477625901928,-0.0617998697115473]]},{"name":"u","qubits":[2],"real":[[0.9677003335353337,0.0],[0.0,0.9677003335353337]],"imag":[[-0.25210328136619725,0.0],[0.0,0.25210328136619725]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9701642103021157,0.0],[0.0,0.9701642103021157]],"imag":[[0.24244876788483005,0.0],[0.0,-0.24244876788483005]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9849836447766991,0.0],[0.0,0.9849836447766991]],"imag":[[0.1726476745351919,0.0],[0.0,-0.1726476745351919]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.689173567599015,0.0],[0.0,0.689173567599015]],"imag":[[0.72459629706675,0.0],[0.0,-0.72459629706675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08829012631294578,-0.5490451619387015],[0.4392704937483569,-0.5663612958910192]],"imag":[[0.5635198678473121,0.6109006648291502],[-0.6940400892304902,0.06771019406007833]]},{"name":"u","qubits":[1],"real":[[0.6949498147898502,0.0],[0.0,0.6949498147898502]],"imag":[[0.7190582416769541,0.0],[0.0,-0.7190582416769541]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7388447670380585,0.0],[0.0,0.7388447670380585]],"imag":[[0.6738756637692722,0.0],[0.0,-0.6738756637692722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9921881000050967,-0.11958251492274172],[-0.06422464943420435,0.6310483284128819]],"imag":[[-0.033842876034700646,0.010837715383248892],[-0.1014525916624588,0.7663945284625482]]},{"name":"u","qubits":[1],"real":[[0.7898856849525188,-0.6132541110396981],[0.6132541110396981,0.7898856849525188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8885406667958716,0.4587978677478218],[-0.4587978677478218,0.8885406667958716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8111590391337813,-0.42249095127340186],[0.14900744195166993,-0.4091182136276973]],"imag":[[-0.3102616940731382,-0.25934550413400914],[-0.4728165359475567,0.7660702271043137]]},{"name":"u","qubits":[1],"real":[[0.9890849435262067,0.0],[0.0,0.9890849435262067]],"imag":[[0.14734644376353506,0.0],[0.0,-0.14734644376353506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9021460128482242,0.0],[0.0,0.9021460128482242]],"imag":[[-0.4314308420848603,0.0],[0.0,0.4314308420848603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2336073878987781,-0.5980373201406768],[0.5932222632746742,-0.13849063661316766]],"imag":[[0.7666616508452596,0.002977442071511016],[0.07579477421039348,-0.7894066392729088]]},{"name":"u","qubits":[4],"real":[[0.6523656516356142,-0.7579043848441837],[0.7579043848441837,0.6523656516356142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9983056042477789,0.05818866322125753],[-0.05818866322125753,0.9983056042477789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999557518273645,0.009407145548471895],[-0.009407145548471895,0.9999557518273645]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9947406550562433,0.10242572517817973],[-0.10242572517817973,0.9947406550562433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9996331389274505,0.02708482154366941],[-0.02708482154366941,0.9996331389274505]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999755311846206,0.0069955008424016476],[-0.0069955008424016476,0.9999755311846206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999499933169116,0.010000543260667287],[-0.010000543260667287,0.9999499933169116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9789532197442108,0.20408477050589288],[-0.20408477050589288,0.9789532197442108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9990069018871186,0.04455569528018814],[-0.04455569528018814,0.9990069018871186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9987678228890166,-0.04962696808726122],[0.04962696808726122,0.9987678228890166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999898531469415,-0.014245236583061453],[0.014245236583061453,0.999898531469415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9979939266395076,-0.06330973377496579],[0.06330973377496579,0.9979939266395076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.999995185037869,0.003103208191237024],[-0.003103208191237024,0.999995185037869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998798069043923,-0.015503926755349942],[0.015503926755349942,0.9998798069043923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999863367837711,-0.005227451173779012],[0.005227451173779012,0.9999863367837711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8574254230343399,0.5146082431659866],[-0.5146082431659866,0.8574254230343399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.7678511583622555,-0.4366178659251314],[0.14351590561600905,0.34068445631605293]],"imag":[[0.09694114425649385,0.4586631141774632],[-0.6167740250587741,0.6949295561944757]]},{"name":"u","qubits":[1],"real":[[0.7697740171588647,0.0],[0.0,0.7697740171588647]],"imag":[[-0.6383165065287782,0.0],[0.0,0.6383165065287782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9058721790665862,0.0],[0.0,0.9058721790665862]],"imag":[[0.42355117187083163,0.0],[0.0,-0.42355117187083163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9563183187539996,-0.1303349944228091],[0.03120831202536108,0.5865139580576408]],"imag":[[-0.18013128032859818,-0.18979142312420338],[0.2281097023873202,-0.7765264850221503]]},{"name":"u","qubits":[1],"real":[[0.6946282532171363,-0.7193688830026707],[0.7193688830026707,0.6946282532171363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9221177717527718,0.3869093111023605],[-0.3869093111023605,0.9221177717527718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20693661632238958,-0.33504550107534037],[-0.13770734744460644,0.08055272848462519]],"imag":[[0.476926026020492,0.7857883396554795],[0.8430631583630682,-0.5136072968760681]]},{"name":"u","qubits":[1],"real":[[0.9680701360055586,0.0],[0.0,0.9680701360055586]],"imag":[[-0.2506795001075661,0.0],[0.0,0.2506795001075661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5791864858518451,0.0],[0.0,0.5791864858518451]],"imag":[[-0.8151950776388376,0.0],[0.0,0.8151950776388376]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.461133826901174,0.30812581072856904],[-0.1775089941968821,0.5482042457520153]],"imag":[[-0.8306949027873881,-0.048580417180091776],[0.2564997644243382,0.7759964772915755]]},{"name":"u","qubits":[2],"real":[[0.9924406181396225,0.0],[0.0,0.9924406181396225]],"imag":[[-0.1227257897373006,0.0],[0.0,0.1227257897373006]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9959577808227184,0.0],[0.0,0.9959577808227184]],"imag":[[-0.0898225963702131,0.0],[0.0,0.0898225963702131]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9693902550332885,0.0],[0.0,0.9693902550332885]],"imag":[[-0.2455250159281046,0.0],[0.0,0.2455250159281046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8681739392866308,0.0],[0.0,0.8681739392866308]],"imag":[[-0.49626002372096584,0.0],[0.0,0.49626002372096584]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5966646902960971,0.6147729923260198],[0.5935078942435957,-0.5919327875630833]],"imag":[[0.10301939726940756,0.5054032242147081],[-0.5302137593562083,0.12742575825823968]]},{"name":"u","qubits":[1],"real":[[0.9763071847488347,0.0],[0.0,0.9763071847488347]],"imag":[[-0.2163891887498187,0.0],[0.0,0.2163891887498187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6601096769327673,0.0],[0.0,0.6601096769327673]],"imag":[[-0.7511692315448747,0.0],[0.0,0.7511692315448747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33013363780460536,-0.6189502988463866],[0.2004398868925684,0.6292639514697929]],"imag":[[-0.7081648488161203,0.08009279398989472],[-0.591048373514075,0.4631549970468667]]},{"name":"u","qubits":[1],"real":[[0.7121544350022371,-0.7020228348897524],[0.7020228348897524,0.7121544350022371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9570886090274716,0.28979543555732484],[-0.28979543555732484,0.9570886090274716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5144480879476159,0.3951576365028667],[-0.3220569060871177,-0.5191803023897448]],"imag":[[0.07452121549450688,0.757390385179091],[0.7912452859195163,-0.0257305336561413]]},{"name":"u","qubits":[1],"real":[[0.9979718071175849,0.0],[0.0,0.9979718071175849]],"imag":[[-0.06365745988069141,0.0],[0.0,0.06365745988069141]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7581610144322181,0.0],[0.0,0.7581610144322181]],"imag":[[-0.6520673862378873,0.0],[0.0,0.6520673862378873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09132171204718342,-0.6366842570830027],[-0.2565973643438262,-0.7157122251102466]],"imag":[[-0.7129225832822133,0.2793472604799482],[0.6461884614930762,-0.06598693562177788]]},{"name":"u","qubits":[2],"real":[[0.7768813207015258,-0.6296470547418236],[0.6296470547418236,0.7768813207015258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9730717446373177,0.2305024507212165],[-0.2305024507212165,0.9730717446373177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9965752839096335,-0.08269040754787335],[0.08269040754787335,0.9965752839096335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9554878103302563,0.2950305819915831],[-0.2950305819915831,0.9554878103302563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9357998915571101,0.012856615465751599],[0.11732589962813711,-0.9261180831592304]],"imag":[[-0.1937636901160467,-0.2942259383417436],[-0.27012743035604897,-0.23573523430144888]]},{"name":"u","qubits":[1],"real":[[0.9983835939085784,0.0],[0.0,0.9983835939085784]],"imag":[[0.05683484331104178,0.0],[0.0,-0.05683484331104178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.251574375237824,0.0],[0.0,0.251574375237824]],"imag":[[0.9678379687342807,0.0],[0.0,-0.9678379687342807]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08979975445965671,-0.19287327787935124],[0.20762939698380897,-0.10984924811082014]],"imag":[[0.7861731962063506,0.5802306509878211],[0.5751154172631924,-0.7836232723852778]]},{"name":"u","qubits":[1],"real":[[0.7542348336078518,-0.6566047637449305],[0.6566047637449305,0.7542348336078518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8963676097085486,0.4433115250761965],[-0.4433115250761965,0.8963676097085486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29844163208964497,-0.18584127858531838],[-0.08341559501517427,0.744772544881571]],"imag":[[-0.9257425036244111,0.13927106085849525],[-0.21673773950823852,-0.6256040658209885]]},{"name":"u","qubits":[1],"real":[[0.9963689587518886,0.0],[0.0,0.9963689587518886]],"imag":[[-0.08514046062641048,0.0],[0.0,0.08514046062641048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6208691988712636,0.0],[0.0,0.6208691988712636]],"imag":[[-0.7839141776323192,0.0],[0.0,0.7839141776323192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13418483118796187,-0.1672868530806193],[0.611791964257781,0.7207779142511788]],"imag":[[-0.7794259194679092,0.5886465628261545],[-0.014151311256151449,0.3255603341733415]]},{"name":"u","qubits":[2],"real":[[0.9252595724927647,0.0],[0.0,0.9252595724927647]],"imag":[[0.3793345799034229,0.0],[0.0,-0.3793345799034229]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9852397256704419,0.0],[0.0,0.9852397256704419]],"imag":[[-0.1711802645191096,0.0],[0.0,0.1711802645191096]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9165511877256637,0.0],[0.0,0.9165511877256637]],"imag":[[-0.3999173918182043,0.0],[0.0,0.3999173918182043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7170786958143383,0.0],[0.0,0.7170786958143383]],"imag":[[-0.6969922123016926,0.0],[0.0,0.6969922123016926]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2683329318668389,0.3887914521285489],[-0.03604825040863596,-0.7581860926222386]],"imag":[[-0.8774526963479041,-0.08315894479437487],[-0.3959478841842902,0.5167974899384509]]},{"name":"u","qubits":[1],"real":[[0.9869301078154462,0.0],[0.0,0.9869301078154462]],"imag":[[0.16114888236469915,0.0],[0.0,-0.16114888236469915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5776685058480497,0.0],[0.0,0.5776685058480497]],"imag":[[-0.8162714605762483,0.0],[0.0,0.8162714605762483]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27851612423065997,0.10751053385657303],[0.4720284938638707,-0.6334396687568937]],"imag":[[0.8301248708563774,0.470917139674369],[-0.10252106276185614,0.6045103131592899]]},{"name":"u","qubits":[1],"real":[[0.6251708722166888,-0.7804879118422172],[0.7804879118422172,0.6251708722166888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9183704378503925,0.39572179480346836],[-0.39572179480346836,0.9183704378503925]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.567344451184582,0.41196112214533304],[-0.3857218845628881,0.6108114707845355]],"imag":[[-0.4465114428229664,-0.5559099198422132],[0.5744270475068806,0.3849175782161867]]},{"name":"u","qubits":[1],"real":[[0.4659576977598965,0.0],[0.0,0.4659576977598965]],"imag":[[-0.8848069981065345,0.0],[0.0,0.8848069981065345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9784820123769311,0.0],[0.0,0.9784820123769311]],"imag":[[0.20633213868612732,0.0],[0.0,-0.20633213868612732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7836498476011022,-0.30490361087682816],[-0.1582876143744939,-0.25108883840458973]],"imag":[[0.5376931622347614,-0.061747613030978685],[-0.26781338797077203,0.916610831044387]]},{"name":"u","qubits":[3],"real":[[0.9954564820430786,0.0],[0.0,0.9954564820430786]],"imag":[[-0.0952176052965944,0.0],[0.0,0.0952176052965944]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999620028326245,0.0],[0.0,0.999620028326245]],"imag":[[0.027564451183312046,0.0],[0.0,-0.027564451183312046]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9378080398338257,0.0],[0.0,0.9378080398338257]],"imag":[[-0.3471542602691744,0.0],[0.0,0.3471542602691744]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9150584557502317,0.0],[0.0,0.9150584557502317]],"imag":[[-0.40332123990685304,0.0],[0.0,0.40332123990685304]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.925877336731368,0.0],[0.0,0.925877336731368]],"imag":[[-0.37782424131761194,0.0],[0.0,0.37782424131761194]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9823619665581016,0.0],[0.0,0.9823619665581016]],"imag":[[-0.1869892153577296,0.0],[0.0,0.1869892153577296]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9621965686683286,0.0],[0.0,0.9621965686683286]],"imag":[[0.27235594952725817,0.0],[0.0,-0.27235594952725817]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9263070775920331,0.0],[0.0,0.9263070775920331]],"imag":[[-0.376769422860862,0.0],[0.0,0.376769422860862]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5976635328183679,0.7539317488780592],[0.7363903575596116,0.523197990565203]],"imag":[[-0.27270855664164145,-0.00390675148568951],[-0.1617330701085207,-0.39728518471626095]]},{"name":"u","qubits":[1],"real":[[0.9288355673997223,0.0],[0.0,0.9288355673997223]],"imag":[[-0.3704922249295333,0.0],[0.0,0.3704922249295333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9643537143987153,0.0],[0.0,0.9643537143987153]],"imag":[[-0.2646165405363033,0.0],[0.0,0.2646165405363033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5531033555420406,0.5506769393956332],[0.3360730765583177,-0.4541411343681988]],"imag":[[-0.5830132594652344,-0.2256703919297255],[-0.4911487601414514,-0.6630110200433381]]},{"name":"u","qubits":[1],"real":[[0.613374324607513,-0.7897923384740304],[0.7897923384740304,0.613374324607513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8862895174288142,0.4631316133625511],[-0.4631316133625511,0.8862895174288142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18677874945712789,0.34910547716021306],[-0.20267271841451986,-0.49765534492980074]],"imag":[[0.552453030878791,-0.7335084956841393],[0.78665946675454,0.3040227133599271]]},{"name":"u","qubits":[1],"real":[[0.8960313899730358,0.0],[0.0,0.8960313899730358]],"imag":[[-0.4439907073160311,0.0],[0.0,0.4439907073160311]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8343714099372295,0.0],[0.0,0.8343714099372295]],"imag":[[0.551202639942299,0.0],[0.0,-0.551202639942299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5970953204564577,-0.022081369173884258],[0.49351709790428094,-0.7409798826357548]],"imag":[[-0.4545755253815226,-0.6605684545514716],[-0.43963523981733893,-0.11878780878520345]]},{"name":"u","qubits":[2],"real":[[0.9849112048795557,0.0],[0.0,0.9849112048795557]],"imag":[[-0.173060447539875,0.0],[0.0,0.173060447539875]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9199023444470278,0.0],[0.0,0.9199023444470278]],"imag":[[-0.39214751902933387,0.0],[0.0,0.39214751902933387]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999616780287314,0.0],[0.0,0.999616780287314]],"imag":[[-0.027681989957798844,0.0],[0.0,0.027681989957798844]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6101322765729109,0.0],[0.0,0.6101322765729109]],"imag":[[0.7922995677671149,0.0],[0.0,-0.7922995677671149]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7070562214168926,0.5601927364114455],[-0.5221558721711355,-0.10875473599625914]],"imag":[[-0.014387764124643347,-0.4313335021430828],[0.4766736170131094,0.6987903229146956]]},{"name":"u","qubits":[1],"real":[[0.9717370924154358,0.0],[0.0,0.9717370924154358]],"imag":[[0.23606571801935755,0.0],[0.0,-0.23606571801935755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6588642481757828,0.0],[0.0,0.6588642481757828]],"imag":[[0.7522618576504863,0.0],[0.0,-0.7522618576504863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33792131395624114,-0.15758198705262],[0.5090888436744909,0.10302422675056921]],"imag":[[0.6544610125135875,-0.657767349471168],[-0.44532967329827394,-0.729312032005965]]},{"name":"u","qubits":[1],"real":[[0.7398548501585036,-0.6727665276282242],[0.6727665276282242,0.7398548501585036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9519760747271363,0.30617242388417953],[-0.30617242388417953,0.9519760747271363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15802983828346623,-0.8975321787362686],[-0.5216724951413348,0.18933898202296606]],"imag":[[0.39750833328560103,-0.10700319300624823],[0.73815411872699,0.3835844818366639]]},{"name":"u","qubits":[1],"real":[[0.9140627935851915,0.0],[0.0,0.9140627935851915]],"imag":[[0.4055726930936496,0.0],[0.0,-0.4055726930936496]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4800209247198063,0.0],[0.0,0.4800209247198063]],"imag":[[0.8772570386330006,0.0],[0.0,-0.8772570386330006]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5564812689321703,0.38711403345842044],[-0.2100997690228996,0.7334478736630914]],"imag":[[0.5036308266052545,0.53556261344506],[-0.6265322616410699,-0.1592784630718802]]},{"name":"u","qubits":[2],"real":[[0.6918528120841042,-0.7220385629669078],[0.7220385629669078,0.6918528120841042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.986789951773283,0.16200491066409603],[-0.16200491066409603,0.986789951773283]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999718736472664,0.0075001276239507935],[-0.0075001276239507935,0.9999718736472664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9464884437279235,0.3227377044745366],[-0.3227377044745366,0.9464884437279235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3133092203024519,-0.021875411201827004],[-0.22706014651929707,-0.6679207735203745]],"imag":[[-0.9112611579552297,0.266386750534471],[0.1410110787782249,0.6945800211814196]]},{"name":"u","qubits":[1],"real":[[0.36285038477667686,0.0],[0.0,0.36285038477667686]],"imag":[[-0.9318474114721882,0.0],[0.0,0.9318474114721882]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9745353825047173,0.0],[0.0,0.9745353825047173]],"imag":[[0.22423378034182168,0.0],[0.0,-0.22423378034182168]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6182240898331386,-0.20966631175883027],[-0.010053643302623134,-0.8835822116923955]],"imag":[[0.673475719377993,-0.3467988867798324],[-0.40512757794875637,-0.2346338531041356]]},{"name":"u","qubits":[1],"real":[[0.7014208957948833,-0.7127473093195816],[0.7127473093195816,0.7014208957948833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8009720752483397,0.5987017075909906],[-0.5987017075909906,0.8009720752483397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22501812649029151,-0.2817599975411144],[0.8927277912898816,-0.32392389200725924]],"imag":[[-0.3705931884428673,-0.8559432429876291],[0.12273802218236218,0.28817664852711605]]},{"name":"u","qubits":[1],"real":[[0.920185183274169,0.0],[0.0,0.920185183274169]],"imag":[[0.3914833693564568,0.0],[0.0,-0.3914833693564568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6799793059420092,0.0],[0.0,0.6799793059420092]],"imag":[[0.7332313028578523,0.0],[0.0,-0.7332313028578523]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5741403207606386,-0.06640752634818803],[-0.03488705565112967,0.5444274230282805]],"imag":[[0.5526299338360449,0.6004607303975457],[-0.6031135396036424,0.5819241640880247]]},{"name":"u","qubits":[2],"real":[[0.9943989618710072,0.0],[0.0,0.9943989618710072]],"imag":[[-0.1056915542030831,0.0],[0.0,0.1056915542030831]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8246030961703683,0.0],[0.0,0.8246030961703683]],"imag":[[-0.5657117055411195,0.0],[0.0,0.5657117055411195]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8668093476328146,0.0],[0.0,0.8668093476328146]],"imag":[[-0.4986397044523975,0.0],[0.0,0.4986397044523975]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9965304983494571,0.0],[0.0,0.9965304983494571]],"imag":[[-0.08322839575158664,0.0],[0.0,0.08322839575158664]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3851888268257065,0.7468557581539188],[0.7099912851206311,-0.43049200977331653]],"imag":[[-0.44674128606632263,0.3070150933175417],[-0.3846611054749346,-0.40326770080045726]]},{"name":"u","qubits":[1],"real":[[0.9719025709194168,0.0],[0.0,0.9719025709194168]],"imag":[[-0.23538350120649487,0.0],[0.0,0.23538350120649487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8375494246442478,0.0],[0.0,0.8375494246442478]],"imag":[[0.5463615664357163,0.0],[0.0,-0.5463615664357163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32693828757069343,-0.4386153359742237],[0.461394902253396,-0.3536622030855624]],"imag":[[-0.6353766124208923,-0.5449995445476195],[-0.5258542199920743,0.6208986468013703]]},{"name":"u","qubits":[1],"real":[[0.7191114906325345,-0.6948947143562499],[0.6948947143562499,0.7191114906325345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9055490545570106,0.42424157008820373],[-0.42424157008820373,0.9055490545570106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.651263117327816,-0.5215590573535372],[0.4117772421436983,-0.33464154436862775]],"imag":[[0.23811162710157496,0.4971271011924269],[-0.59126872731443,-0.6073350242947329]]},{"name":"u","qubits":[1],"real":[[0.8777141936641805,0.0],[0.0,0.8777141936641805]],"imag":[[-0.4791845095998383,0.0],[0.0,0.4791845095998383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6805263848981924,0.0],[0.0,0.6805263848981924]],"imag":[[-0.732723576430701,0.0],[0.0,0.732723576430701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8245418041542087,0.10602556327578391],[-0.024480795616364345,0.9733911135374732]],"imag":[[-0.5300720365851106,-0.16707192811686866],[0.19635462785130675,0.11556509357778542]]},{"name":"u","qubits":[3],"real":[[0.7213447787792335,-0.6925761403108964],[0.6925761403108964,0.7213447787792335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9949355769021333,0.10051466467346519],[-0.10051466467346519,0.9949355769021333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999945940760921,-0.010397863037981825],[0.010397863037981825,0.999945940760921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9787403234445504,0.20510333801198058],[-0.20510333801198058,0.9787403234445504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9994541317964089,0.03303692532737421],[-0.03303692532737421,0.9994541317964089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998130987161635,0.019333071033415063],[-0.019333071033415063,0.9998130987161635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999999160007947,0.00040987608308552294],[-0.00040987608308552294,0.9999999160007947]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9256145464346398,0.3784675830617412],[-0.3784675830617412,0.9256145464346398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5596125665899476,0.49804629670158757],[-0.3129974625679012,0.8621651900420582]],"imag":[[0.6599559047058865,-0.056937382274575066],[-0.39156681113764236,-0.07334307002911263]]},{"name":"u","qubits":[1],"real":[[0.9665504541692904,0.0],[0.0,0.9665504541692904]],"imag":[[-0.2564765477487922,0.0],[0.0,0.2564765477487922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4939666411133404,0.0],[0.0,0.4939666411133404]],"imag":[[0.8694808551470264,0.0],[0.0,-0.8694808551470264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38518150973925724,0.49574174580326336],[0.1122397440888679,-0.7764559429067173]],"imag":[[-0.6746877826406381,-0.388164555283424],[-0.6195432514016364,-0.02616425451632487]]},{"name":"u","qubits":[1],"real":[[0.5347535572150269,-0.8450080668525448],[0.8450080668525448,0.5347535572150269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9888964909573953,0.14860595604534263],[-0.14860595604534263,0.9888964909573953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5072516736169035,0.6471924459765187],[-0.17556954486277906,-0.3956059645682203]],"imag":[[0.4894189575849505,-0.29035626640429446],[0.6872700768155028,0.5833790339296893]]},{"name":"u","qubits":[1],"real":[[0.859012374388326,0.0],[0.0,0.859012374388326]],"imag":[[0.5119548228581605,0.0],[0.0,-0.5119548228581605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8982372727823995,0.0],[0.0,0.8982372727823995]],"imag":[[-0.4395108665146257,0.0],[0.0,0.4395108665146257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.796426632470074,-0.37820062373898283],[0.4021136789701564,-0.8504824217641043]],"imag":[[0.4308372868099099,0.19247893284746104],[0.1356039843505314,-0.3107986468497111]]},{"name":"u","qubits":[2],"real":[[0.9730107218380939,0.0],[0.0,0.9730107218380939]],"imag":[[0.2307599081038805,0.0],[0.0,-0.2307599081038805]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7462568393882222,0.0],[0.0,0.7462568393882222]],"imag":[[-0.6656581177048028,0.0],[0.0,0.6656581177048028]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9043037565704208,0.0],[0.0,0.9043037565704208]],"imag":[[-0.42688958274081246,0.0],[0.0,0.42688958274081246]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945388270274722,0.0],[0.0,0.9945388270274722]],"imag":[[-0.10436724359117575,0.0],[0.0,0.10436724359117575]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07367838882409529,-0.3339300471972106],[-0.3328535551212433,0.008007563974906822]],"imag":[[0.9397062377191168,0.003795443444071382],[-0.02705905865358288,0.9425562036860824]]},{"name":"u","qubits":[1],"real":[[0.9744106407057328,0.0],[0.0,0.9744106407057328]],"imag":[[-0.2247752283492186,0.0],[0.0,0.2247752283492186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6977084814989555,0.0],[0.0,0.6977084814989555]],"imag":[[0.7163817940486914,0.0],[0.0,-0.7163817940486914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3831943411932319,-0.4163525787820134],[-0.44929300745987927,0.25870181731955283]],"imag":[[-0.786385002690128,0.24781294268681717],[-0.18137397241387543,-0.8356510308101273]]},{"name":"u","qubits":[1],"real":[[0.8930806812685493,-0.4498965400454906],[0.4498965400454906,0.8930806812685493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9669225483347015,0.2550701580387775],[-0.2550701580387775,0.9669225483347015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2459172215317995,-0.715346505255775],[-0.22543071188441852,0.5615002178270997]],"imag":[[0.5407070077582998,-0.3680217783413029],[0.772231601305224,0.1937959067291515]]},{"name":"u","qubits":[1],"real":[[0.8956277487006318,0.0],[0.0,0.8956277487006318]],"imag":[[-0.44480437920218147,0.0],[0.0,0.44480437920218147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.854199055694925,0.0],[0.0,0.854199055694925]],"imag":[[-0.5199461253340565,0.0],[0.0,0.5199461253340565]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7652840960705347,-0.20177452217106254],[0.19358664394475955,-0.7403525230415441]],"imag":[[-0.5804266527266432,-0.19165645125768352],[-0.1999233963103226,0.611909297625041]]},{"name":"u","qubits":[2],"real":[[0.7264727787386743,-0.6871952428180139],[0.6871952428180139,0.7264727787386743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9679846750654205,0.2510093003027819],[-0.2510093003027819,0.9679846750654205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984328294086331,0.05596324828913429],[-0.05596324828913429,0.9984328294086331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9448173240157698,0.3275976560350819],[-0.3275976560350819,0.9448173240157698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2971342030251908,0.1914613464108147],[-0.7280405394830951,-0.5218521740017797]],"imag":[[-0.43834984310283365,0.8263795939366263],[0.4353362531577969,0.0900534732551186]]},{"name":"u","qubits":[1],"real":[[0.9976148399938034,0.0],[0.0,0.9976148399938034]],"imag":[[0.0690263067542958,0.0],[0.0,-0.0690263067542958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9731712989872332,0.0],[0.0,0.9731712989872332]],"imag":[[-0.23008177421843098,0.0],[0.0,0.23008177421843098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12944022032061908,0.06522313494097642],[-0.3415258376690266,-0.9375687598739612]],"imag":[[0.9309007051723012,-0.3352835354465427],[-0.005404505299424878,-0.06554169692142901]]},{"name":"u","qubits":[1],"real":[[0.9232136649540734,-0.38428703964883826],[0.38428703964883826,0.9232136649540734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9266345940256918,0.3759632018626841],[-0.3759632018626841,0.9266345940256918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.74877551388425,0.3794845022334451],[-0.23546421777337634,0.9081622787758198]],"imag":[[-0.5163454819769073,0.1694523107368153],[0.342460472460376,0.05018667511699065]]},{"name":"u","qubits":[1],"real":[[0.7549497612768287,0.0],[0.0,0.7549497612768287]],"imag":[[-0.6557826301054789,0.0],[0.0,0.6557826301054789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.739030810355539,0.0],[0.0,0.739030810355539]],"imag":[[-0.6736716272378075,0.0],[0.0,0.6736716272378075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9838038084336176,-0.1097528841053502],[-0.11297669845147662,0.9799303603093571]],"imag":[[-0.13899940147552625,-0.0276321792754848],[-0.006745258183278336,0.16409526514503336]]},{"name":"u","qubits":[2],"real":[[0.9784112897998416,0.0],[0.0,0.9784112897998416]],"imag":[[0.2066672397653059,0.0],[0.0,-0.2066672397653059]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999188564449319,0.0],[0.0,0.999188564449319]],"imag":[[-0.040276701375720585,0.0],[0.0,0.040276701375720585]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9593054179734669,0.0],[0.0,0.9593054179734669]],"imag":[[-0.2823705279358168,0.0],[0.0,0.2823705279358168]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7633612775276003,0.0],[0.0,0.7633612775276003]],"imag":[[0.6459717950277937,0.0],[0.0,-0.6459717950277937]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.982759092133205,-0.031713872329292465],[-0.1616962265563968,0.625160730797772]],"imag":[[-0.02009589265373622,-0.18103853796871494],[0.08737878601463227,0.7585468599502784]]},{"name":"u","qubits":[1],"real":[[0.9642237803506784,0.0],[0.0,0.9642237803506784]],"imag":[[0.2650896101439036,0.0],[0.0,-0.2650896101439036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7415667990812448,0.0],[0.0,0.7415667990812448]],"imag":[[0.6708790371597526,0.0],[0.0,-0.6708790371597526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5068333355156065,0.11191210751565281],[0.09260926270314268,0.6955854777229414]],"imag":[[0.8520945203549275,0.06730957274144314],[-0.09207835170555001,0.7064743058241514]]},{"name":"u","qubits":[1],"real":[[0.6275538029721991,-0.7785731978273658],[0.7785731978273658,0.6275538029721991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8912864993421525,0.4534405981938662],[-0.4534405981938662,0.8912864993421525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.040374317085868375,-0.06351270619861785],[-0.7174733887709693,0.6261595634242686]],"imag":[[-0.6736407990580855,-0.7352170594562955],[0.17265550894696502,-0.2516867353836822]]},{"name":"u","qubits":[1],"real":[[0.4076708341201537,0.0],[0.0,0.4076708341201537]],"imag":[[0.9131289563954141,0.0],[0.0,-0.9131289563954141]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9642639659590495,0.0],[0.0,0.9642639659590495]],"imag":[[0.2649433976398073,0.0],[0.0,-0.2649433976398073]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6052490459497666,0.5230693966942067],[-0.13735045246329092,0.6603038766225761]],"imag":[[-0.5427308793113107,-0.2559593547046626],[0.565907800111465,0.47421725558896444]]},{"name":"u","qubits":[3],"real":[[0.9995873131277493,0.0],[0.0,0.9995873131277493]],"imag":[[0.028726354346607922,0.0],[0.0,-0.028726354346607922]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9546231368509992,0.0],[0.0,0.9546231368509992]],"imag":[[0.29781649818094086,0.0],[0.0,-0.29781649818094086]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8990574408212118,0.0],[0.0,0.8990574408212118]],"imag":[[0.43783069570784244,0.0],[0.0,-0.43783069570784244]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9278204964335256,0.0],[0.0,0.9278204964335256]],"imag":[[0.3730269781099566,0.0],[0.0,-0.3730269781099566]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9990793556471106,0.0],[0.0,0.9990793556471106]],"imag":[[0.04290036269956514,0.0],[0.0,-0.04290036269956514]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9513409133899734,0.0],[0.0,0.9513409133899734]],"imag":[[0.3081403357406024,0.0],[0.0,-0.3081403357406024]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9550940582988529,0.0],[0.0,0.9550940582988529]],"imag":[[0.29630278399337967,0.0],[0.0,-0.29630278399337967]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9280424287763908,0.0],[0.0,0.9280424287763908]],"imag":[[-0.37247449629581036,0.0],[0.0,0.37247449629581036]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6923761023189974,-0.6246385502962546],[-0.6688709824399132,-0.5613729807336132]],"imag":[[0.27013532796772133,0.23972675905104546],[-0.015932556957066343,0.4870504480861643]]},{"name":"u","qubits":[1],"real":[[0.9572558917735592,0.0],[0.0,0.9572558917735592]],"imag":[[0.2892423856643557,0.0],[0.0,-0.2892423856643557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7178517751526784,0.0],[0.0,0.7178517751526784]],"imag":[[0.6961959701909718,0.0],[0.0,-0.6961959701909718]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49472525157781866,0.08200187383910246],[-0.18202131145301714,-0.6534839436208515]],"imag":[[0.7439110767158498,-0.44172268232184425],[-0.41074502744117647,-0.6091924983443335]]},{"name":"u","qubits":[1],"real":[[0.7317834722751255,-0.6815371961272257],[0.6815371961272257,0.7317834722751255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9423304786802804,0.3346838343126144],[-0.3346838343126144,0.9423304786802804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23709374258012864,-0.0417069878087674],[-0.7215283834108078,-0.36821857438290717]],"imag":[[-0.28262135407565786,0.9285323121021197],[0.5859253530803867,-0.022435552804197945]]},{"name":"u","qubits":[1],"real":[[0.8446077463317205,0.0],[0.0,0.8446077463317205]],"imag":[[0.5353856132139264,0.0],[0.0,-0.5353856132139264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8864318183979921,0.0],[0.0,0.8864318183979921]],"imag":[[0.46285919168968553,0.0],[0.0,-0.46285919168968553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7401485362261129,0.5733352374265712],[0.3062904978517551,0.7181183216479894]],"imag":[[0.34923253813043326,0.03877478766331138],[-0.4862128233181863,-0.3925420964433717]]},{"name":"u","qubits":[2],"real":[[0.9161978132448452,0.0],[0.0,0.9161978132448452]],"imag":[[0.4007262993682394,0.0],[0.0,-0.4007262993682394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971540306842375,0.0],[0.0,0.9971540306842375]],"imag":[[-0.07539124014219967,0.0],[0.0,0.07539124014219967]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9164261127233723,0.0],[0.0,0.9164261127233723]],"imag":[[-0.4002039229177157,0.0],[0.0,0.4002039229177157]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7656240929183591,0.0],[0.0,0.7656240929183591]],"imag":[[-0.6432882311553195,0.0],[0.0,0.6432882311553195]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5458086069952988,-0.7700896382457789],[0.6685481965497927,-0.5312009515161075]],"imag":[[0.005383614251203008,-0.3301907483469688],[-0.5050814687923778,0.12554508306156958]]},{"name":"u","qubits":[1],"real":[[0.9518749340202513,0.0],[0.0,0.9518749340202513]],"imag":[[0.306486720730185,0.0],[0.0,-0.306486720730185]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7051437675412332,0.0],[0.0,0.7051437675412332]],"imag":[[-0.7090643603353332,0.0],[0.0,0.7090643603353332]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4222877602118451,-0.25250265362244284],[-0.6889354178940266,0.7105639197808904]],"imag":[[0.5877781675972429,0.6422089093004827],[-0.03946977631649308,-0.1375101546589409]]},{"name":"u","qubits":[1],"real":[[0.8481996992731582,-0.529676571270548],[0.529676571270548,0.8481996992731582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9678598062981836,0.2514903484280116],[-0.2514903484280116,0.9678598062981836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4401838486804987,0.7768149580782638],[0.5525179320206695,-0.5427905963774818]],"imag":[[-0.3313034608362173,0.3050159292637576],[-0.6254599355629193,-0.0943513237077724]]},{"name":"u","qubits":[1],"real":[[0.906616933382,0.0],[0.0,0.906616933382]],"imag":[[0.42195466119598474,0.0],[0.0,-0.42195466119598474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9550586481660593,0.0],[0.0,0.9550586481660593]],"imag":[[0.2964168999284948,0.0],[0.0,-0.2964168999284948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6776713522058753,-0.460290401636715],[-0.341419751041536,-0.002848760179330445]],"imag":[[0.5703266856873642,-0.06018102818528867],[-0.3145179861169508,0.8857216687950642]]},{"name":"u","qubits":[2],"real":[[0.7004793267794341,-0.7136726930145435],[0.7136726930145435,0.7004793267794341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9870634154453075,0.16033032741638215],[-0.16033032741638215,0.9870634154453075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999777463926099,-0.021095559378641677],[0.021095559378641677,0.999777463926099]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.860647701152641,0.5092008783384749],[-0.5092008783384749,0.860647701152641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05456348365411239,-0.38423914519656266],[-0.8679739397763724,-0.16135772997066836]],"imag":[[-0.1569194224228119,0.9081626508597638],[0.46799611214955716,-0.039554542857860975]]},{"name":"u","qubits":[1],"real":[[0.9999958486653294,0.0],[0.0,0.9999958486653294]],"imag":[[-0.0028814323013914953,0.0],[0.0,0.0028814323013914953]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7507848912013181,0.0],[0.0,0.7507848912013181]],"imag":[[0.6605467789216938,0.0],[0.0,-0.6605467789216938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.004358844893415981,-0.18068993602891245],[0.07591834793443547,-0.2878571694566593]],"imag":[[-0.7563583232831895,-0.6286924799051639],[0.6497226267557128,-0.6994534743075933]]},{"name":"u","qubits":[1],"real":[[0.6791763552036785,-0.7339751211943405],[0.7339751211943405,0.6791763552036785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8933365634901708,0.4493882334146857],[-0.4493882334146857,0.8933365634901708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14475352476745634,0.5950064741211123],[-0.45262445914616817,0.49724617815781125]],"imag":[[-0.7863722519275651,-0.08143951264422894],[0.3947102702595994,0.6261638282763411]]},{"name":"u","qubits":[1],"real":[[0.9300456393496872,0.0],[0.0,0.9300456393496872]],"imag":[[-0.3674440212149759,0.0],[0.0,0.3674440212149759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9196542610300724,0.0],[0.0,0.9196542610300724]],"imag":[[-0.3927289652791494,0.0],[0.0,0.3927289652791494]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49405546501859554,-0.4339586852906092],[0.028666311979218654,-0.7110741844308558]],"imag":[[-0.5276611851014918,0.5377385337535283],[0.6904064844568443,0.1299639681351909]]},{"name":"u","qubits":[2],"real":[[0.9802596251206388,0.0],[0.0,0.9802596251206388]],"imag":[[-0.19771461088737127,0.0],[0.0,0.19771461088737127]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9375878166314975,0.0],[0.0,0.9375878166314975]],"imag":[[0.3477485961210793,0.0],[0.0,-0.3477485961210793]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9865314243711166,0.0],[0.0,0.9865314243711166]],"imag":[[0.16357184576905565,0.0],[0.0,-0.16357184576905565]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7368536958665277,0.0],[0.0,0.7368536958665277]],"imag":[[0.67605223976246,0.0],[0.0,-0.67605223976246]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7285260341828301,0.48616696878470905],[0.6431803423114043,0.7277751657255299]],"imag":[[0.207391182733357,-0.43575267446681865],[0.1120614211336018,-0.21001093616971506]]},{"name":"u","qubits":[1],"real":[[0.9784730898116422,0.0],[0.0,0.9784730898116422]],"imag":[[-0.20637444733895247,0.0],[0.0,0.20637444733895247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4936319911302515,0.0],[0.0,0.4936319911302515]],"imag":[[-0.8696708902411207,0.0],[0.0,0.8696708902411207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34765042694962034,0.4996312403669605],[0.47359597023895755,-0.12902442485274923]],"imag":[[-0.7874866880965007,-0.09681177801240848],[-0.18630822227151414,-0.8510868352165165]]},{"name":"u","qubits":[1],"real":[[0.4605669903728929,-0.8876249474743573],[0.8876249474743573,0.4605669903728929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9649192214072496,0.26254694086739444],[-0.26254694086739444,0.9649192214072496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5304968961325058,0.6754339715708384],[0.08365709905531982,-0.3557077070402758]],"imag":[[0.5045585974247822,-0.08821913061551753],[0.6760141675558009,0.6399049634075636]]},{"name":"u","qubits":[1],"real":[[0.9631243258142386,0.0],[0.0,0.9631243258142386]],"imag":[[0.26905674684881714,0.0],[0.0,-0.26905674684881714]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112379269451488,0.0],[0.0,0.9112379269451488]],"imag":[[0.41188037158464796,0.0],[0.0,-0.41188037158464796]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49236940435470467,0.2621960631281578],[-0.1946683186044003,-0.7252754504375282]],"imag":[[0.8124770742209871,0.16943021572550981],[0.24404429772570677,-0.6136140052768865]]},{"name":"u","qubits":[4],"real":[[0.9953015619791442,0.0],[0.0,0.9953015619791442]],"imag":[[0.0968235545819086,0.0],[0.0,-0.0968235545819086]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9939460225874478,0.0],[0.0,0.9939460225874478]],"imag":[[-0.10986948704072823,0.0],[0.0,0.10986948704072823]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9963480389548218,0.0],[0.0,0.9963480389548218]],"imag":[[-0.08538492414285395,0.0],[0.0,0.08538492414285395]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9545793650699229,0.0],[0.0,0.9545793650699229]],"imag":[[0.29795676831161727,0.0],[0.0,-0.29795676831161727]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9112056069779608,0.0],[0.0,0.9112056069779608]],"imag":[[0.4119518683194991,0.0],[0.0,-0.4119518683194991]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999190735821432,0.0],[0.0,0.9999190735821432]],"imag":[[-0.012721882196769846,0.0],[0.0,0.012721882196769846]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9993148865878241,0.0],[0.0,0.9993148865878241]],"imag":[[-0.03701023431382646,0.0],[0.0,0.03701023431382646]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951997201974971,0.0],[0.0,0.9951997201974971]],"imag":[[0.09786478896326029,0.0],[0.0,-0.09786478896326029]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9631590873216616,0.0],[0.0,0.9631590873216616]],"imag":[[0.26893228238667044,0.0],[0.0,-0.26893228238667044]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9968682766882832,0.0],[0.0,0.9968682766882832]],"imag":[[0.0790799527853466,0.0],[0.0,-0.0790799527853466]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.998357711937259,0.0],[0.0,0.998357711937259]],"imag":[[0.05728768642039006,0.0],[0.0,-0.05728768642039006]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9389333796902776,0.0],[0.0,0.9389333796902776]],"imag":[[0.3440989806776433,0.0],[0.0,-0.3440989806776433]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.969100441957836,0.0],[0.0,0.969100441957836]],"imag":[[0.2466664415706503,0.0],[0.0,-0.2466664415706503]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9921136594807978,0.0],[0.0,0.9921136594807978]],"imag":[[0.12534148025143005,0.0],[0.0,-0.12534148025143005]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9946762953023676,0.0],[0.0,0.9946762953023676]],"imag":[[0.10304886007888345,0.0],[0.0,-0.10304886007888345]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.929593324981591,0.0],[0.0,0.929593324981591]],"imag":[[-0.36858682850811464,0.0],[0.0,0.36858682850811464]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.8087070069700583,0.2882044244849611],[0.34670048191689085,0.935916145311363]],"imag":[[-0.47334414994667856,0.19717125119063142],[-0.04167815287872201,-0.04607251194294157]]},{"name":"u","qubits":[1],"real":[[0.9252728843902045,0.0],[0.0,0.9252728843902045]],"imag":[[-0.37930210836776423,0.0],[0.0,0.37930210836776423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6880761761897816,0.0],[0.0,0.6880761761897816]],"imag":[[-0.725638460777851,0.0],[0.0,0.725638460777851]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5946541254965179,0.35172201596975183],[0.5300572522642584,-0.0008079519557930431]],"imag":[[-0.6034173524345146,-0.3982029549024795],[0.03623919332651794,-0.8471867429337787]]},{"name":"u","qubits":[1],"real":[[0.6719366109390907,-0.7406086624390029],[0.7406086624390029,0.6719366109390907]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9805600243153902,0.19621936376056592],[-0.19621936376056592,0.9805600243153902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3886033639676329,0.5569925682146686],[0.18076931909439545,-0.4927735955273424]],"imag":[[-0.322395349658203,-0.6593996837923356],[-0.8440208038348066,-0.11011593671785598]]},{"name":"u","qubits":[1],"real":[[0.992065263325265,0.0],[0.0,0.992065263325265]],"imag":[[0.12572395675992964,0.0],[0.0,-0.12572395675992964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9357981678340611,0.0],[0.0,0.9357981678340611]],"imag":[[-0.3525362237819177,0.0],[0.0,0.3525362237819177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17970489915805765,0.5359790041067547],[0.49132797369514575,0.1120214753476442]],"imag":[[0.6976226559941743,-0.4401764262417486],[0.4895156803687172,0.7116336206213918]]},{"name":"u","qubits":[2],"real":[[0.881276084564716,0.0],[0.0,0.881276084564716]],"imag":[[0.47260180149284625,0.0],[0.0,-0.47260180149284625]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932478239352679,0.0],[0.0,0.9932478239352679]],"imag":[[0.11601189700998381,0.0],[0.0,-0.11601189700998381]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.963070570743887,0.0],[0.0,0.963070570743887]],"imag":[[0.26924909613041165,0.0],[0.0,-0.26924909613041165]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8190063723013763,0.0],[0.0,0.8190063723013763]],"imag":[[0.5737844213027566,0.0],[0.0,-0.5737844213027566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7953566529552115,-0.36210443604088155],[0.2727332214918572,0.11785542337187833]],"imag":[[-0.48232885821490346,-0.06039076529160945],[0.2457300490938473,0.9226827363990531]]},{"name":"u","qubits":[1],"real":[[0.8223896898420608,0.0],[0.0,0.8223896898420608]],"imag":[[-0.5689245978523684,0.0],[0.0,0.5689245978523684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8630762353920536,0.0],[0.0,0.8630762353920536]],"imag":[[0.5050736697764798,0.0],[0.0,-0.5050736697764798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7650141542051416,0.40805134042857627],[0.3380175753193383,0.8012032792976924]],"imag":[[-0.28830389317546257,-0.40635983145496246],[0.4662384881376684,-0.16260103381270513]]},{"name":"u","qubits":[1],"real":[[0.8345957103089415,-0.5508629596677502],[0.5508629596677502,0.8345957103089415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9747575040985623,0.22326622718974165],[-0.22326622718974165,0.9747575040985623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.38199840906282934,0.06662453813716815],[-0.24485201637217058,-0.9225072459055715]],"imag":[[0.8560620798433654,-0.341754446709516],[0.24755286507370663,0.16656965607216292]]},{"name":"u","qubits":[1],"real":[[0.9963835671893004,0.0],[0.0,0.9963835671893004]],"imag":[[-0.08496932996749335,0.0],[0.0,0.08496932996749335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9433039562066315,0.0],[0.0,0.9433039562066315]],"imag":[[0.3319301827266051,0.0],[0.0,-0.3319301827266051]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13223428096665613,0.5807867696217837],[0.13281371827162908,0.7128030378053349]],"imag":[[-0.7696771065806163,-0.2297780989894711],[0.6103046475177676,-0.31906203589986126]]},{"name":"u","qubits":[2],"real":[[0.71485405794495,-0.6992736773536081],[0.6992736773536081,0.71485405794495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9816634373517509,0.19062239051786398],[-0.19062239051786398,0.9816634373517509]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9916847935916205,0.12869059856549378],[-0.12869059856549378,0.9916847935916205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9557164315242952,0.2942891478027472],[-0.2942891478027472,0.9557164315242952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7163980610255067,-0.5700654090447924],[0.6494878234162872,-0.7328531946345135]],"imag":[[0.16023067592061677,0.3689517286360245],[0.19815528225836126,0.042734604959812295]]},{"name":"u","qubits":[1],"real":[[0.7173572513007997,0.0],[0.0,0.7173572513007997]],"imag":[[-0.6967055145512782,0.0],[0.0,0.6967055145512782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8533030962633141,0.0],[0.0,0.8533030962633141]],"imag":[[0.5214152144955507,0.0],[0.0,-0.5214152144955507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9085016398488763,-0.4072421471090623],[-0.22436611051560731,0.6610698523420738]],"imag":[[-0.026542158996753613,0.08985609498356185],[-0.351539660123566,0.6237518465998596]]},{"name":"u","qubits":[1],"real":[[0.6271307115889606,-0.7789140328572364],[0.7789140328572364,0.6271307115889606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8490132121602881,0.5283716169300444],[-0.5283716169300444,0.8490132121602881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3148224532384742,-0.6190185115292868],[0.05472260032722585,-0.6898845007310024]],"imag":[[-0.6138705330072932,-0.3753210279564907],[0.7218415537052971,0.003095805046359795]]},{"name":"u","qubits":[1],"real":[[0.6083609335577542,0.0],[0.0,0.6083609335577542]],"imag":[[0.7936604907142208,0.0],[0.0,-0.7936604907142208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8551053493101144,0.0],[0.0,0.8551053493101144]],"imag":[[0.5184542810906544,0.0],[0.0,-0.5184542810906544]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9632064336569706,0.0184999101261872],[0.06266309432020503,0.4755424119515132]],"imag":[[-0.2591327666099153,-0.06885730721016041],[0.03401340972511432,-0.8767986308180609]]},{"name":"u","qubits":[2],"real":[[0.999660077794924,0.0],[0.0,0.999660077794924]],"imag":[[-0.02607161028871182,0.0],[0.0,0.02607161028871182]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9554885372994326,0.0],[0.0,0.9554885372994326]],"imag":[[0.2950282276145638,0.0],[0.0,-0.2950282276145638]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9966887426930144,0.0],[0.0,0.9966887426930144]],"imag":[[0.08131143947205692,0.0],[0.0,-0.08131143947205692]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6048033787720523,0.0],[0.0,0.6048033787720523]],"imag":[[-0.7963748319892521,0.0],[0.0,0.7963748319892521]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15774123149911634,0.11579874838586804],[0.6160573208010299,0.6801837122326023]],"imag":[[0.6710004175958854,-0.7151690662658418],[-0.3812473225594461,-0.11168694705374906]]},{"name":"u","qubits":[1],"real":[[0.685995965947341,0.0],[0.0,0.685995965947341]],"imag":[[0.72760534268515,0.0],[0.0,-0.72760534268515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.731479763281529,0.0],[0.0,0.731479763281529]],"imag":[[0.6818631504265342,0.0],[0.0,-0.6818631504265342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9056728446463347,-0.41766045679796476],[0.39199685408449286,-0.8244605516977882]],"imag":[[-0.05336322380646,-0.04968709734441279],[0.15247141110076526,-0.37862347243532163]]},{"name":"u","qubits":[1],"real":[[0.6653732416893768,-0.7465108500509353],[0.7465108500509353,0.6653732416893768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8166127100396037,0.577186002777072],[-0.577186002777072,0.8166127100396037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32910607885483795,-0.12447651303287134],[0.2502674184784109,0.7101905596116751]],"imag":[[0.9100505606400604,-0.21909533003394308],[0.029383416881926656,-0.6573676316179187]]},{"name":"u","qubits":[1],"real":[[0.8683520679438029,0.0],[0.0,0.8683520679438029]],"imag":[[0.495948269578311,0.0],[0.0,-0.495948269578311]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8034544982124235,0.0],[0.0,0.8034544982124235]],"imag":[[-0.5953661640555521,0.0],[0.0,0.5953661640555521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8181558256914938,-0.31210383789020957],[0.3094444038064853,-0.773392363999048]],"imag":[[0.4826117572148175,0.017266472114981946],[0.04417123088555011,-0.5515045916607303]]},{"name":"u","qubits":[3],"real":[[0.997557207187384,0.0],[0.0,0.997557207187384]],"imag":[[0.06985426535657362,0.0],[0.0,-0.06985426535657362]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9504530007284298,0.0],[0.0,0.9504530007284298]],"imag":[[-0.3108682894833814,0.0],[0.0,0.3108682894833814]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9432822190655389,0.0],[0.0,0.9432822190655389]],"imag":[[0.3319919504969852,0.0],[0.0,-0.3319919504969852]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9282378023148707,0.0],[0.0,0.9282378023148707]],"imag":[[0.37198734165782976,0.0],[0.0,-0.37198734165782976]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9964903127124151,0.0],[0.0,0.9964903127124151]],"imag":[[-0.08370816370171567,0.0],[0.0,0.08370816370171567]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9544644515306336,0.0],[0.0,0.9544644515306336]],"imag":[[-0.29832467340856444,0.0],[0.0,0.29832467340856444]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8858029883115389,0.0],[0.0,0.8858029883115389]],"imag":[[0.46406148935065444,0.0],[0.0,-0.46406148935065444]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8836596299767208,0.0],[0.0,0.8836596299767208]],"imag":[[-0.4681299588249026,0.0],[0.0,0.4681299588249026]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5992610327041552,0.2943022885426878],[0.7853118853140425,0.04399558648593792]],"imag":[[0.08603311414294887,0.7395070526450392],[0.1294981109426697,0.6038044968502159]]},{"name":"u","qubits":[1],"real":[[0.9001266634576895,0.0],[0.0,0.9001266634576895]],"imag":[[0.43562827012549044,0.0],[0.0,-0.43562827012549044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7962507751743352,0.0],[0.0,0.7962507751743352]],"imag":[[0.6049666958058685,0.0],[0.0,-0.6049666958058685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7549936262328367,-0.16504606999263066],[-0.03321697503388976,0.9537771024958152]],"imag":[[0.5973166360309554,-0.2143764339857413],[0.26850343245115726,0.13081199519245926]]},{"name":"u","qubits":[1],"real":[[0.8772433079040847,-0.4800460173124023],[0.4800460173124023,0.8772433079040847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9913812530046542,0.13100843938816237],[-0.13100843938816237,0.9913812530046542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18773445309423661,-0.4727471867398314],[0.5150098773484717,0.7847451755267276]],"imag":[[0.7625861646194877,-0.39966012320711086],[0.3434864522595613,-0.030933684474669657]]},{"name":"u","qubits":[1],"real":[[0.9998609754585714,0.0],[0.0,0.9998609754585714]],"imag":[[-0.01667422427083266,0.0],[0.0,0.01667422427083266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6331924376812125,0.0],[0.0,0.6331924376812125]],"imag":[[-0.7739944036382459,0.0],[0.0,0.7739944036382459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.031146105692742232,0.22620706863170642],[0.08359168485800994,0.4339781525400149]],"imag":[[-0.9335701129421634,-0.2762374457280962],[0.34711553486401575,-0.8271554864695169]]},{"name":"u","qubits":[2],"real":[[0.9604844080885592,0.0],[0.0,0.9604844080885592]],"imag":[[-0.2783337956820375,0.0],[0.0,0.2783337956820375]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5844752110442691,0.0],[0.0,0.5844752110442691]],"imag":[[0.8114115649131193,0.0],[0.0,-0.8114115649131193]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8897680844226646,0.0],[0.0,0.8897680844226646]],"imag":[[-0.4564129226290836,0.0],[0.0,0.4564129226290836]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9644015230648698,0.0],[0.0,0.9644015230648698]],"imag":[[-0.26444224758944884,0.0],[0.0,0.26444224758944884]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.833361082723887,-0.4387157337409905],[-0.5293704450757838,0.4844010661917498]],"imag":[[0.0041803316033061895,-0.33618497229510586],[-0.15893005539929667,0.6781325655381394]]},{"name":"u","qubits":[1],"real":[[0.9462951181018946,0.0],[0.0,0.9462951181018946]],"imag":[[0.32330411295948785,0.0],[0.0,-0.32330411295948785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6637970992863004,0.0],[0.0,0.6637970992863004]],"imag":[[0.7479127027796049,0.0],[0.0,-0.7479127027796049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4912243326110317,0.4298335573718223],[-0.15750625235173332,-0.7471421482578076]],"imag":[[0.6349806242053045,0.4132086336123345],[0.5750565558315114,-0.29373516705021885]]},{"name":"u","qubits":[1],"real":[[0.6835292288893536,-0.72992314201834],[0.72992314201834,0.6835292288893536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8847495180931276,0.4660668302228537],[-0.4660668302228537,0.8847495180931276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3974034017936942,-0.7229663892554474],[-0.22313995693861774,-0.37735521982258385]],"imag":[[0.10569672428859034,0.5551741517077339],[-0.8838027485445454,-0.16341450166734905]]},{"name":"u","qubits":[1],"real":[[0.7033841735841174,0.0],[0.0,0.7033841735841174]],"imag":[[-0.7108098932565501,0.0],[0.0,0.7108098932565501]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.922589092770135,0.0],[0.0,0.922589092770135]],"imag":[[0.38578409233867994,0.0],[0.0,-0.38578409233867994]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7697880537870279,0.6036264336110158],[-0.0017991242044465105,-0.2445027487905797]],"imag":[[0.00808430474650792,-0.20735506965008405],[-0.6382458455921529,-0.7299708278899271]]},{"name":"u","qubits":[2],"real":[[0.7464810690218171,-0.6654066528011613],[0.6654066528011613,0.7464810690218171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9840277495502475,0.17801513451129744],[-0.17801513451129744,0.9840277495502475]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961133756044085,-0.08808032096893503],[0.08808032096893503,0.9961133756044085]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8833844347052938,0.4686490590200823],[-0.4686490590200823,0.8833844347052938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.09291845982388267,0.016087099517212874],[-0.08921630108523293,-0.6662847362724575]],"imag":[[-0.9810858425614175,0.16905009487910608],[-0.1444893801294083,-0.7261046211537499]]},{"name":"u","qubits":[1],"real":[[0.7379410109268592,0.0],[0.0,0.7379410109268592]],"imag":[[0.6748652194269943,0.0],[0.0,-0.6748652194269943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7354135298141589,0.0],[0.0,0.7354135298141589]],"imag":[[0.6776185801513115,0.0],[0.0,-0.6776185801513115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8374346084935931,0.5299460947676103],[0.5263837368231039,0.8348068465105131]],"imag":[[0.07492513365329548,-0.11066452676796242],[0.1265292948386398,0.10004013282155856]]},{"name":"u","qubits":[1],"real":[[0.8115206016318265,-0.584323808454797],[0.584323808454797,0.8115206016318265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9724957979455235,0.23292042198635027],[-0.23292042198635027,0.9724957979455235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.609220328426425,0.6129328076889231],[-0.16671659977627434,-0.39634973702910914]],"imag":[[-0.12036732336615387,0.4885444423552889],[0.7658771926730185,0.4780633713842648]]},{"name":"u","qubits":[1],"real":[[0.7830851362701197,0.0],[0.0,0.7830851362701197]],"imag":[[-0.621914519329472,0.0],[0.0,0.621914519329472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8620477326598711,0.0],[0.0,0.8620477326598711]],"imag":[[-0.5068270973576446,0.0],[0.0,0.5068270973576446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.693882501665247,-0.6891708890760467],[0.5704578107224959,-0.5626622166485684]],"imag":[[-0.16131633601190445,-0.13246735170827684],[-0.40875665108248677,0.4369291891572895]]},{"name":"u","qubits":[2],"real":[[0.9145763271717295,0.0],[0.0,0.9145763271717295]],"imag":[[-0.4044133303651964,0.0],[0.0,0.4044133303651964]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8438180991386973,0.0],[0.0,0.8438180991386973]],"imag":[[0.5366293092684703,0.0],[0.0,-0.5366293092684703]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9033533636072429,0.0],[0.0,0.9033533636072429]],"imag":[[0.42889707443567426,0.0],[0.0,-0.42889707443567426]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998696219998733,0.0],[0.0,0.9998696219998733]],"imag":[[0.016147414710427587,0.0],[0.0,-0.016147414710427587]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.640998769055072,0.7592008058001697],[0.13374400434731018,-0.09118131081009452]],"imag":[[0.0851269055079743,0.07408187700707818],[-0.7509903656703362,0.6401655883679115]]},{"name":"u","qubits":[1],"real":[[0.9773910772216793,0.0],[0.0,0.9773910772216793]],"imag":[[-0.21143954731186246,0.0],[0.0,0.21143954731186246]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39202378007663324,0.0],[0.0,0.39202378007663324]],"imag":[[0.9199550836070354,0.0],[0.0,-0.9199550836070354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34170701828601735,-0.2931721358805344],[0.480873720117062,-0.6491591504670634]],"imag":[[-0.7528190233115012,-0.480156152243874],[-0.2919936593407028,0.5119497686008695]]},{"name":"u","qubits":[1],"real":[[0.6845575379364806,-0.7289588309735633],[0.7289588309735633,0.6845575379364806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9445059094623008,0.32849442459620537],[-0.32849442459620537,0.9445059094623008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5525308818866906,-0.39896207692443353],[0.5477386639529725,0.2095119800248682]],"imag":[[0.019027936078812344,-0.7315578059088971],[0.6279569397825852,-0.5116220949255048]]},{"name":"u","qubits":[1],"real":[[0.9974648871714548,0.0],[0.0,0.9974648871714548]],"imag":[[-0.07116037422637052,0.0],[0.0,0.07116037422637052]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9531324241500958,0.0],[0.0,0.9531324241500958]],"imag":[[-0.30255343665832296,0.0],[0.0,0.30255343665832296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10690805800884196,0.24734070718076825],[-0.5665072276576408,-0.5372678160298193]],"imag":[[-0.7454591011614676,0.6096588965968037],[0.3345608414623097,0.5277138412342748]]},{"name":"u","qubits":[3],"real":[[0.7031671450585444,-0.7110245889631497],[0.7110245889631497,0.7031671450585444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953248257322252,0.0965841150558174],[-0.0965841150558174,0.9953248257322252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994990768441284,-0.03164799184363784],[0.03164799184363784,0.9994990768441284]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9818775769155726,0.18951628940648807],[-0.18951628940648807,0.9818775769155726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996692519141815,-0.025717441111835864],[0.025717441111835864,0.9996692519141815]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999688690380203,-0.007890561122164371],[0.007890561122164371,0.9999688690380203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996027983055615,0.028182363628532416],[-0.028182363628532416,0.9996027983055615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9242223697257476,0.38185469919659704],[-0.38185469919659704,0.9242223697257476]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2902044658186017,0.49065370106207573],[0.4354630444085946,0.42026603241947125]],"imag":[[-0.7742730983112323,-0.2748481087520027],[0.35588547905873297,-0.712105276447191]]},{"name":"u","qubits":[1],"real":[[0.9466081800435642,0.0],[0.0,0.9466081800435642]],"imag":[[0.32238634194799765,0.0],[0.0,-0.32238634194799765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7490404687734115,0.0],[0.0,0.7490404687734115]],"imag":[[-0.6625242456995125,0.0],[0.0,0.6625242456995125]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5968012233900639,0.16453908843917792],[-0.1984377454262109,-0.3034374978960577]],"imag":[[0.7745536896394123,0.12969876638465228],[0.06721118073846458,-0.9295325724494455]]},{"name":"u","qubits":[1],"real":[[0.6882797511267743,-0.7254453695412671],[0.7254453695412671,0.6882797511267743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8830655203403979,0.4692497062182803],[-0.4692497062182803,0.8830655203403979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4905082941066268,0.689673940768637],[0.6896205298085184,0.490324477328888]],"imag":[[0.5115533052089593,-0.14854186200211592],[0.14878963071738266,0.5117294965015757]]},{"name":"u","qubits":[1],"real":[[0.7393710702421151,0.0],[0.0,0.7393710702421151]],"imag":[[-0.6732981661114408,0.0],[0.0,0.6732981661114408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9257287412102893,0.0],[0.0,0.9257287412102893]],"imag":[[0.378188177627505,0.0],[0.0,-0.378188177627505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.804012469560516,-0.4503996106721037],[-0.036851828440768404,-0.5402277319553572]],"imag":[[-0.07537490660446998,0.38081854334050685],[0.588663329065214,-0.6002261451992927]]},{"name":"u","qubits":[2],"real":[[0.9928835733492578,0.0],[0.0,0.9928835733492578]],"imag":[[0.11908908335027603,0.0],[0.0,-0.11908908335027603]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9301673488815433,0.0],[0.0,0.9301673488815433]],"imag":[[0.3671358101230135,0.0],[0.0,-0.3671358101230135]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9837172755085943,0.0],[0.0,0.9837172755085943]],"imag":[[0.17972290300890492,0.0],[0.0,-0.17972290300890492]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7117541112661783,0.0],[0.0,0.7117541112661783]],"imag":[[-0.7024287046353478,0.0],[0.0,0.7024287046353478]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.013746012837115214,-0.7547902811839325],[0.486003819554929,0.34917737986020553]],"imag":[[0.6183346202462972,0.2185519983121403],[0.6174735880294555,-0.51049173632686]]},{"name":"u","qubits":[1],"real":[[0.9359821907943605,0.0],[0.0,0.9359821907943605]],"imag":[[-0.35204735266124243,0.0],[0.0,0.35204735266124243]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5020541569526716,0.0],[0.0,0.5020541569526716]],"imag":[[0.8648361830349965,0.0],[0.0,-0.8648361830349965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.537341628541733,0.5040966491131917],[-0.40122735255570036,-0.7276966569595805]],"imag":[[-0.6132563224685209,0.2847230681580885],[-0.41736946312547546,-0.36780010639115773]]},{"name":"u","qubits":[1],"real":[[0.6812046969485783,-0.732093000140826],[0.732093000140826,0.6812046969485783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9755682299213148,0.21969667445865637],[-0.21969667445865637,0.9755682299213148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2527225412106361,0.7526701506373314],[0.9074768939761936,0.39195602132781127]],"imag":[[0.3343347273750275,-0.5077787427361263],[0.028936035222963688,0.14838756723448232]]},{"name":"u","qubits":[1],"real":[[0.8978473956573768,0.0],[0.0,0.8978473956573768]],"imag":[[0.44030677272927093,0.0],[0.0,-0.44030677272927093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.47789636768091776,0.0],[0.0,0.47789636768091776]],"imag":[[-0.8784162235281092,0.0],[0.0,0.8784162235281092]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7686100290764153,-0.1867883690303035],[0.06549321048435784,-0.2805135438311073]],"imag":[[0.5951877289014971,0.1417755118602263],[-0.22516844794216087,0.9307641812828228]]},{"name":"u","qubits":[2],"real":[[0.7768869728211804,-0.6296400808880758],[0.6296400808880758,0.7768869728211804]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9649287207479489,0.2625120261544735],[-0.2625120261544735,0.9649287207479489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990853041690153,-0.04276160653560703],[0.04276160653560703,0.9990853041690153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9476398613328827,0.31934102964228506],[-0.31934102964228506,0.9476398613328827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6287916774404008,-0.2966716897707038],[-0.12107096514821748,0.9147133558263293]],"imag":[[-0.6900474752256756,0.20110051418371244],[-0.3373385980205009,-0.18666539142695088]]},{"name":"u","qubits":[1],"real":[[0.9998070212293012,0.0],[0.0,0.9998070212293012]],"imag":[[0.019644854303142452,0.0],[0.0,-0.019644854303142452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8439135645993223,0.0],[0.0,0.8439135645993223]],"imag":[[0.5364791659377515,0.0],[0.0,-0.5364791659377515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03471414613683654,-0.46625326038261483],[-0.38403353048234273,0.5925157838179471]],"imag":[[0.8830314297243865,0.04072246750232375],[0.2675232132772103,0.6556482469660903]]},{"name":"u","qubits":[1],"real":[[0.6408728626407643,-0.7676470373359309],[0.7676470373359309,0.6408728626407643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8588156060944095,0.5122848374963795],[-0.5122848374963795,0.8588156060944095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7007178766099654,-0.5849485721660868],[-0.06324600373273244,-0.5039458981661843]],"imag":[[-0.23755766269814568,0.33225890840348044],[0.6697467859605264,-0.5417358373126723]]},{"name":"u","qubits":[1],"real":[[0.9746220645799326,0.0],[0.0,0.9746220645799326]],"imag":[[0.22385672032340181,0.0],[0.0,-0.22385672032340181]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8485537210272021,0.0],[0.0,0.8485537210272021]],"imag":[[-0.5291092349703315,0.0],[0.0,0.5291092349703315]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3455635680347915,-0.5050670596797969],[-0.4669655375452407,-0.5925231530132045]],"imag":[[0.7125677221463277,-0.34313310395335317],[-0.3934161264454504,0.5254362485982791]]},{"name":"u","qubits":[2],"real":[[0.9095016472728522,0.0],[0.0,0.9095016472728522]],"imag":[[-0.41570031706503224,0.0],[0.0,0.41570031706503224]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9217660396023855,0.0],[0.0,0.9217660396023855]],"imag":[[-0.3877465257558519,0.0],[0.0,0.3877465257558519]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9981064454350396,0.0],[0.0,0.9981064454350396]],"imag":[[-0.06151035344582543,0.0],[0.0,0.06151035344582543]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6948410224567674,0.0],[0.0,0.6948410224567674]],"imag":[[0.7191633705294187,0.0],[0.0,-0.7191633705294187]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5221710720877973,0.23803105372397823],[-0.24341372617348742,0.30121972224697147]],"imag":[[0.8173119582583428,-0.051766319413750095],[0.009396396805815992,-0.9219154758256661]]},{"name":"u","qubits":[1],"real":[[0.3927175474045405,0.0],[0.0,0.3927175474045405]],"imag":[[0.9196591368330782,0.0],[0.0,-0.9196591368330782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9540240849094508,0.0],[0.0,0.9540240849094508]],"imag":[[0.2997299541465368,0.0],[0.0,-0.2997299541465368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6749166945233795,0.2640127327035903],[-0.3538434043008705,-0.9304796680529658]],"imag":[[-0.6461509118873257,0.23931930864682774],[-0.04208681211001574,-0.08503606775498318]]},{"name":"u","qubits":[1],"real":[[0.8235647144219246,-0.5672223207518668],[0.5672223207518668,0.8235647144219246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9847510603264997,0.17396939151998664],[-0.17396939151998664,0.9847510603264997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25503778738845195,-0.04213185415593213],[-0.20377513028598582,-0.0835391272105061]],"imag":[[0.5288995149045866,0.8083600293205245],[0.7833879794933194,-0.5812058018354695]]},{"name":"u","qubits":[1],"real":[[0.8391718453074718,0.0],[0.0,0.8391718453074718]],"imag":[[-0.5438663567856101,0.0],[0.0,0.5438663567856101]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8674043272005134,0.0],[0.0,0.8674043272005134]],"imag":[[-0.4976039923009306,0.0],[0.0,0.4976039923009306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8623056495713262,-0.30097597381460867],[0.3231448051042659,-0.9287531005925707]],"imag":[[-0.3858280800549166,-0.13030396212263978],[-0.05606330611582191,0.17277736767637092]]},{"name":"u","qubits":[3],"real":[[0.9997552337879524,0.0],[0.0,0.9997552337879524]],"imag":[[0.022124025709544675,0.0],[0.0,-0.022124025709544675]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9180557689534412,0.0],[0.0,0.9180557689534412]],"imag":[[-0.39645126445920903,0.0],[0.0,0.39645126445920903]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9222573802771052,0.0],[0.0,0.9222573802771052]],"imag":[[-0.3865764148579306,0.0],[0.0,0.3865764148579306]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9994636255904559,0.0],[0.0,0.9994636255904559]],"imag":[[0.03274845220130341,0.0],[0.0,-0.03274845220130341]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9199776526481375,0.0],[0.0,0.9199776526481375]],"imag":[[-0.3919708134900134,0.0],[0.0,0.3919708134900134]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9202412601632184,0.0],[0.0,0.9202412601632184]],"imag":[[0.39135153390936367,0.0],[0.0,-0.39135153390936367]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9689262215172476,0.0],[0.0,0.9689262215172476]],"imag":[[0.2473499085431598,0.0],[0.0,-0.2473499085431598]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9262971276500934,0.0],[0.0,0.9262971276500934]],"imag":[[0.3767938843813506,0.0],[0.0,-0.3767938843813506]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3798729548265514,-0.338908777065475],[0.833270365535959,-0.2059881332133804]],"imag":[[-0.20811665837034693,-0.8351795229338959],[0.34357603615455323,-0.38103135602619553]]},{"name":"u","qubits":[1],"real":[[0.9966089521016156,0.0],[0.0,0.9966089521016156]],"imag":[[0.08228363501280016,0.0],[0.0,-0.08228363501280016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7544125491992291,0.0],[0.0,0.7544125491992291]],"imag":[[0.6564005679542948,0.0],[0.0,-0.6564005679542948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13653858035816246,0.5260028676014369],[0.0017589479492664789,0.8221637908733623]],"imag":[[0.8212324255705928,0.17394108928106508],[-0.5540139216367492,0.13081353795201803]]},{"name":"u","qubits":[1],"real":[[0.8698889907302824,-0.4932475482009523],[0.4932475482009523,0.8698889907302824]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9665188917550148,0.25659546348417356],[-0.25659546348417356,0.9665188917550148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18927908958563808,-0.57530425302216],[0.5668039391585935,-0.20057919598249596]],"imag":[[0.6389518930068007,-0.4742772618661712],[-0.4844039628481168,-0.6354951466929998]]},{"name":"u","qubits":[1],"real":[[0.8912805157952087,0.0],[0.0,0.8912805157952087]],"imag":[[0.45345235931002364,0.0],[0.0,-0.45345235931002364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6106247778024945,0.0],[0.0,0.6106247778024945]],"imag":[[0.7919200595600886,0.0],[0.0,-0.7919200595600886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7862087303255094,0.03812003324972256],[-0.14518797023233598,-0.9657786357051032]],"imag":[[0.5726661298638523,-0.22907684110740623],[-0.1812451085312984,-0.11550883407290263]]},{"name":"u","qubits":[2],"real":[[0.9717092975150986,0.0],[0.0,0.9717092975150986]],"imag":[[0.23618010314739363,0.0],[0.0,-0.23618010314739363]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9180313423466954,0.0],[0.0,0.9180313423466954]],"imag":[[-0.39650782396962175,0.0],[0.0,0.39650782396962175]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984552797879404,0.0],[0.0,0.9984552797879404]],"imag":[[-0.055561265856582095,0.0],[0.0,0.055561265856582095]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7895657755656713,0.0],[0.0,0.7895657755656713]],"imag":[[-0.6136659401134953,0.0],[0.0,0.6136659401134953]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8827100122373412,0.21867551522637454],[-0.4133223089404089,0.023345178604184055]],"imag":[[-0.15785715410458237,-0.3848183626523493],[0.15833136810538964,0.8964099784373124]]},{"name":"u","qubits":[1],"real":[[0.9497553382157922,0.0],[0.0,0.9497553382157922]],"imag":[[-0.31299328671811205,0.0],[0.0,0.31299328671811205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9304359637979123,0.0],[0.0,0.9304359637979123]],"imag":[[-0.3664545227875488,0.0],[0.0,0.3664545227875488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45929005117802535,-0.2124856912700796],[0.632396776353063,0.3720636943480563]],"imag":[[-0.6211612484263211,0.5983821382259147],[0.05732076064215526,0.6770208674817451]]},{"name":"u","qubits":[1],"real":[[0.6084325626975691,-0.7936055800265449],[0.7936055800265449,0.6084325626975691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9196189264878672,0.3928116979486516],[-0.3928116979486516,0.9196189264878672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7525358154559038,0.21391228503441184],[0.16399809090041784,0.7347658551355547]],"imag":[[-0.18385823872617524,0.5950861524350768],[-0.610729580657139,-0.245424415285623]]},{"name":"u","qubits":[1],"real":[[0.9264542494163663,0.0],[0.0,0.9264542494163663]],"imag":[[-0.3764073906532087,0.0],[0.0,0.3764073906532087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5661004534647204,0.0],[0.0,0.5661004534647204]],"imag":[[0.8243362642678278,0.0],[0.0,-0.8243362642678278]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6855347215455734,0.18403975149025698],[-0.025639141168711525,-0.7893563629099348]],"imag":[[-0.7043934794014142,0.0011582761360505872],[-0.18224874806794628,-0.5857000602709513]]},{"name":"u","qubits":[2],"real":[[0.6596686310634409,-0.7515565828271921],[0.7515565828271921,0.6596686310634409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9710835320320983,0.23873997113190903],[-0.23873997113190903,0.9710835320320983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999191405998922,-0.012716613620501431],[0.012716613620501431,0.9999191405998922]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9273098826903311,0.37429451166807726],[-0.37429451166807726,0.9273098826903311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.44584600648581757,0.2058329198820489],[-0.49041325968218596,0.7794801787278746]],"imag":[[0.7334433959263017,0.47001588543960143],[-0.1509203703965619,0.3593445804483738]]},{"name":"u","qubits":[1],"real":[[0.9650007744706298,0.0],[0.0,0.9650007744706298]],"imag":[[-0.26224703100528085,0.0],[0.0,0.26224703100528085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39811784685747637,0.0],[0.0,0.39811784685747637]],"imag":[[0.9173342793189225,0.0],[0.0,-0.9173342793189225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47599793070071894,0.17514891306144353],[-0.28540023248698143,0.8263363045645816]],"imag":[[-0.8110959987490063,-0.29132818098388685],[0.18465090868544992,0.44902011199562675]]},{"name":"u","qubits":[1],"real":[[0.6956259345233454,-0.7184041753905125],[0.7184041753905125,0.6956259345233454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8785141347144491,0.4777163542384988],[-0.4777163542384988,0.8785141347144491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46500791344103143,-0.575250689846327],[0.6291764183618489,0.5951186333146463]],"imag":[[0.6041310043998871,-0.2964456337869161],[-0.15142788560023349,-0.4764876098302092]]},{"name":"u","qubits":[1],"real":[[0.9099299022386876,0.0],[0.0,0.9099299022386876]],"imag":[[-0.41476206795208775,0.0],[0.0,0.41476206795208775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.958334910541977,0.0],[0.0,0.958334910541977]],"imag":[[0.2856469835942629,0.0],[0.0,-0.2856469835942629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6248870800630246,0.5517081014216723],[-0.5083037311221642,-0.4675962431203158]],"imag":[[-0.5430401127488012,0.10120150167744502],[0.23717270088136752,0.683176536704599]]},{"name":"u","qubits":[2],"real":[[0.997516603254069,0.0],[0.0,0.997516603254069]],"imag":[[0.07043171325805055,0.0],[0.0,-0.07043171325805055]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9736649391249383,0.0],[0.0,0.9736649391249383]],"imag":[[-0.22798374134755772,0.0],[0.0,0.22798374134755772]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.930966942098749,0.0],[0.0,0.930966942098749]],"imag":[[-0.3651034822064897,0.0],[0.0,0.3651034822064897]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8074479770602966,0.0],[0.0,0.8074479770602966]],"imag":[[-0.5899387801638698,0.0],[0.0,0.5899387801638698]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3399526625371776,-0.5824355037651008],[-0.729961471940117,0.6037143546962186]],"imag":[[0.5081817136581198,0.5356793976729685],[0.30551560127168487,-0.09667184076217877]]},{"name":"u","qubits":[1],"real":[[0.9102802067899137,0.0],[0.0,0.9102802067899137]],"imag":[[-0.4139926872862756,0.0],[0.0,0.4139926872862756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.707130956228134,0.0],[0.0,0.707130956228134]],"imag":[[0.7070826053184202,0.0],[0.0,-0.7070826053184202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7426030502402974,-0.06587770848826839],[0.057670218248217955,0.11208194946266337]],"imag":[[-0.6475447808019544,-0.1577548546140179],[0.1609366725055483,-0.9788826129698566]]},{"name":"u","qubits":[1],"real":[[0.6939559168851384,-0.7200174896626518],[0.7200174896626518,0.6939559168851384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9292532384511832,0.36944339055935005],[-0.36944339055935005,0.9292532384511832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5597072224244137,-0.26085116732267377],[0.24166477164910094,-0.8973107063602006]],"imag":[[0.7854371363950683,0.042106988064469004],[-0.10683851403520588,-0.35357766659376905]]},{"name":"u","qubits":[1],"real":[[0.9434435515978491,0.0],[0.0,0.9434435515978491]],"imag":[[0.33153320338758935,0.0],[0.0,-0.33153320338758935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4196410592646588,0.0],[0.0,0.4196410592646588]],"imag":[[-0.9076901351117765,0.0],[0.0,0.9076901351117765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5149337131482263,0.188424558810328],[0.25678686776792775,-0.8200048378244518]],"imag":[[0.64219725514663,0.5356511385058823],[0.5064449240415501,-0.07187565233776794]]},{"name":"u","qubits":[5],"real":[[0.9468529672385464,-0.32166668840829654],[0.32166668840829654,0.9468529672385464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998945279292923,0.04591654362410171],[-0.04591654362410171,0.998945279292923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989901130313995,0.044930547131229924],[-0.044930547131229924,0.9989901130313995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998831440134484,0.04832964099672818],[-0.04832964099672818,0.998831440134484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.99883867790872,0.04817982475642849],[-0.04817982475642849,0.99883867790872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989908654774549,0.04491381405097725],[-0.04491381405097725,0.9989908654774549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989521551230627,0.0457667103361003],[-0.0457667103361003,0.9989521551230627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998782425342276,0.04933220882345282],[-0.04933220882345282,0.998782425342276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.998782425342276,-0.04933220882345282],[0.04933220882345282,0.998782425342276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989521551230627,-0.0457667103361003],[0.0457667103361003,0.9989521551230627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989908654774549,-0.04491381405097725],[0.04491381405097725,0.9989908654774549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.99883867790872,-0.04817982475642849],[0.04817982475642849,0.99883867790872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.998831440134484,-0.04832964099672818],[0.04832964099672818,0.998831440134484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989901130313995,-0.044930547131229924],[0.044930547131229924,0.9989901130313995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.998945279292923,-0.04591654362410171],[0.04591654362410171,0.998945279292923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9468529672385464,0.32166668840829654],[-0.32166668840829654,0.9468529672385464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9468529672385464,-0.32166668840829654],[0.32166668840829654,0.9468529672385464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998945279292923,0.04591654362410171],[-0.04591654362410171,0.998945279292923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989901130313995,0.044930547131229924],[-0.044930547131229924,0.9989901130313995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998831440134484,0.04832964099672818],[-0.04832964099672818,0.998831440134484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.99883867790872,0.04817982475642849],[-0.04817982475642849,0.99883867790872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989908654774549,0.04491381405097725],[-0.04491381405097725,0.9989908654774549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989521551230627,0.0457667103361003],[-0.0457667103361003,0.9989521551230627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.998782425342276,0.04933220882345282],[-0.04933220882345282,0.998782425342276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.998782425342276,-0.04933220882345282],[0.04933220882345282,0.998782425342276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989521551230627,-0.0457667103361003],[0.0457667103361003,0.9989521551230627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989908654774549,-0.04491381405097725],[0.04491381405097725,0.9989908654774549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.99883867790872,-0.04817982475642849],[0.04817982475642849,0.99883867790872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.998831440134484,-0.04832964099672818],[0.04832964099672818,0.998831440134484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989901130313995,-0.044930547131229924],[0.044930547131229924,0.9989901130313995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.998945279292923,-0.04591654362410171],[0.04591654362410171,0.998945279292923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9468529672385464,0.32166668840829654],[-0.32166668840829654,0.9468529672385464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.0254907913451694,0.25240122528658904],[-0.2511999684735178,-0.014156671963889242]],"imag":[[-0.9620524616751064,0.10049329338465163],[0.10345944316672509,0.9622859804119781]]},{"name":"u","qubits":[1],"real":[[0.686362190346779,0.0],[0.0,0.686362190346779]],"imag":[[0.7272598872908995,0.0],[0.0,-0.7272598872908995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7484224878754128,0.0],[0.0,0.7484224878754128]],"imag":[[0.6632222701646694,0.0],[0.0,-0.6632222701646694]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9542510457180091,0.28059878338690586],[0.29335685095633335,0.9126073907789062]],"imag":[[-0.05526139383848754,0.08726650479366074],[0.017113681488718734,0.2842474805492616]]},{"name":"u","qubits":[1],"real":[[0.7266878769102972,-0.6869677791218484],[0.6869677791218484,0.7266878769102972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.970215083120623,0.24224510827928508],[-0.24224510827928508,0.970215083120623]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5073091376463802,-0.6157571616574042],[0.5651606872934234,-0.2353463782172372]],"imag":[[0.24875033947398528,0.5491846914651576],[-0.6011273617213648,-0.5136646520717244]]},{"name":"u","qubits":[1],"real":[[0.8880796680017342,0.0],[0.0,0.8880796680017342]],"imag":[[-0.4596895727356991,0.0],[0.0,0.4596895727356991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.675704233275112,0.0],[0.0,0.675704233275112]],"imag":[[-0.7371728353202477,0.0],[0.0,0.7371728353202477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.674590343891005,0.4787857011341391],[-0.38744699175575426,-0.603442412588775]],"imag":[[-0.4770330909715476,0.2968695848965297],[-0.4089647009542063,-0.5643491442731987]]},{"name":"u","qubits":[2],"real":[[0.9215601692458405,0.0],[0.0,0.9215601692458405]],"imag":[[-0.388235565680912,0.0],[0.0,0.388235565680912]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991588507143694,0.0],[0.0,0.9991588507143694]],"imag":[[0.04100720716094381,0.0],[0.0,-0.04100720716094381]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9769218348071753,0.0],[0.0,0.9769218348071753]],"imag":[[0.2135971176701174,0.0],[0.0,-0.2135971176701174]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.887576761399325,0.0],[0.0,0.887576761399325]],"imag":[[0.46065984481381256,0.0],[0.0,-0.46065984481381256]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.27757994204227227,0.5265931460964994],[-0.46546750353807137,-0.30840881074005594]],"imag":[[-0.37988416846067363,-0.7080515890900477],[-0.7496515173590905,0.355311991254381]]},{"name":"u","qubits":[1],"real":[[0.8237782003990424,0.0],[0.0,0.8237782003990424]],"imag":[[-0.56691223002094,0.0],[0.0,0.56691223002094]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9000849638499699,0.0],[0.0,0.9000849638499699]],"imag":[[-0.4357144223584965,0.0],[0.0,0.4357144223584965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9257904801864942,0.08965257312018998],[-0.0410898575880822,-0.6952764930522276]],"imag":[[-0.3540736701804388,0.0974999436612313],[0.1259184120151037,0.7064324279985889]]},{"name":"u","qubits":[1],"real":[[0.7027751641335391,-0.711412024551931],[0.711412024551931,0.7027751641335391]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9515748620945309,0.30741711375552017],[-0.30741711375552017,0.9515748620945309]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8483742689511701,0.001871696544841331],[-0.18738895525891275,-0.7291425055910513]],"imag":[[0.16180667656625713,0.5040597146689999],[0.46793704560242183,-0.4628947043769826]]},{"name":"u","qubits":[1],"real":[[0.9014572272140066,0.0],[0.0,0.9014572272140066]],"imag":[[0.43286818721596404,0.0],[0.0,-0.43286818721596404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5518066878697285,0.0],[0.0,0.5518066878697285]],"imag":[[0.8339720494250632,0.0],[0.0,-0.8339720494250632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6796275083461156,-0.023471815039993016],[-0.06681134338068068,0.7251269788519554]],"imag":[[0.5444951847053413,0.4909995087886291],[-0.4869986531065722,0.48224415062195347]]},{"name":"u","qubits":[2],"real":[[0.7257204989411705,-0.6879896492074415],[0.6879896492074415,0.7257204989411705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9870888593901113,0.160173604779093],[-0.160173604779093,0.9870888593901113]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999997832872539,-0.0006583505488819382],[0.0006583505488819382,0.9999997832872539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9395425682922296,0.34243212811715135],[-0.34243212811715135,0.9395425682922296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5697554402891225,-0.32217735154702876],[-0.15633403813684876,-0.9063909071922931]],"imag":[[-0.7546042526596736,0.04639950731447015],[0.2855010133934896,0.2692663425499895]]},{"name":"u","qubits":[1],"real":[[0.9908602359558727,0.0],[0.0,0.9908602359558727]],"imag":[[0.13489252314888445,0.0],[0.0,-0.13489252314888445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3437985498121478,0.0],[0.0,0.3437985498121478]],"imag":[[-0.9390434266566505,0.0],[0.0,0.9390434266566505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21548387119125834,-0.537046447190217],[0.4688319533919539,-0.3818129060672936]],"imag":[[0.776756504143095,-0.24859032179107932],[-0.36112689460425357,-0.7099315954601688]]},{"name":"u","qubits":[1],"real":[[0.6587274133404091,-0.7523816816708484],[0.7523816816708484,0.6587274133404091]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9569773577087498,0.29016260412530687],[-0.29016260412530687,0.9569773577087498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3277032657236441,0.5608594943171191],[-0.45568283228908496,0.1550236065333776]],"imag":[[-0.29126170847444577,-0.7022918299716661],[0.7746808008254782,-0.41011034442791006]]},{"name":"u","qubits":[1],"real":[[0.8514045284656638,0.0],[0.0,0.8514045284656638]],"imag":[[-0.5245096080227327,0.0],[0.0,0.5245096080227327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8379662659332658,0.0],[0.0,0.8379662659332658]],"imag":[[-0.5457220328682536,0.0],[0.0,0.5457220328682536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6757711399321957,-0.25504795637478916],[-0.6529318554075423,-0.08968277235165001]],"imag":[[-0.3403139453389433,0.6020550846821469],[0.0346378006901118,-0.7512903668361115]]},{"name":"u","qubits":[2],"real":[[0.9781834440093672,0.0],[0.0,0.9781834440093672]],"imag":[[0.20774298993220727,0.0],[0.0,-0.20774298993220727]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7001246458906781,0.0],[0.0,0.7001246458906781]],"imag":[[0.7140206441108357,0.0],[0.0,-0.7140206441108357]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8574174035571192,0.0],[0.0,0.8574174035571192]],"imag":[[0.514621604751849,0.0],[0.0,-0.514621604751849]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970973444679452,0.0],[0.0,0.9970973444679452]],"imag":[[-0.07613728163634279,0.0],[0.0,0.07613728163634279]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21751031842977286,0.6666500233310504],[-0.7154054118391614,-0.07202473655374028]],"imag":[[-0.6476090517153434,-0.2981099191668107],[-0.14658401762870546,0.679353118644076]]},{"name":"u","qubits":[1],"real":[[0.7388500198613376,0.0],[0.0,0.7388500198613376]],"imag":[[-0.6738699044703667,0.0],[0.0,0.6738699044703667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8815774188092088,0.0],[0.0,0.8815774188092088]],"imag":[[-0.4720394630173338,0.0],[0.0,0.4720394630173338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9525770410262466,-0.2791336109521537],[0.24183576492249118,-0.9357887485468337]],"imag":[[-0.08781613373398926,0.08348493757862299],[0.16248313872537207,-0.19852987313615106]]},{"name":"u","qubits":[1],"real":[[0.6776696632331942,-0.7353664579877227],[0.7353664579877227,0.6776696632331942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8904370840810627,0.4551063604183252],[-0.4551063604183252,0.8904370840810627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03706510364937182,-0.5275017633989387],[-0.6480971885556575,0.5223046353196951]],"imag":[[0.751983349611984,0.3935595375655535],[0.11453058187250685,0.5422643708798854]]},{"name":"u","qubits":[1],"real":[[0.9859471441280755,0.0],[0.0,0.9859471441280755]],"imag":[[-0.16705756189317453,0.0],[0.0,0.16705756189317453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9586744540002501,0.0],[0.0,0.9586744540002501]],"imag":[[0.2845053448484269,0.0],[0.0,-0.2845053448484269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3148710851365879,-0.26864224648600604],[-0.06311519316777371,-0.540522542136313]],"imag":[[-0.9024838501535025,-0.11920756418940172],[0.28704628955695094,-0.7883249846893597]]},{"name":"u","qubits":[3],"real":[[0.9699219799894261,0.0],[0.0,0.9699219799894261]],"imag":[[0.24341600755371745,0.0],[0.0,-0.24341600755371745]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9816623972667521,0.0],[0.0,0.9816623972667521]],"imag":[[-0.19062774664904727,0.0],[0.0,0.19062774664904727]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9169014531274685,0.0],[0.0,0.9169014531274685]],"imag":[[0.3991136746000275,0.0],[0.0,-0.3991136746000275]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9161764050147876,0.0],[0.0,0.9161764050147876]],"imag":[[0.4007752423668158,0.0],[0.0,-0.4007752423668158]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9152780167813128,0.0],[0.0,0.9152780167813128]],"imag":[[0.4028227302385837,0.0],[0.0,-0.4028227302385837]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9975029977448575,0.0],[0.0,0.9975029977448575]],"imag":[[0.07062414240203463,0.0],[0.0,-0.07062414240203463]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9278782210397074,0.0],[0.0,0.9278782210397074]],"imag":[[-0.37288336905819197,0.0],[0.0,0.37288336905819197]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9411206433507545,0.0],[0.0,0.9411206433507545]],"imag":[[0.3380709018224756,0.0],[0.0,-0.3380709018224756]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5514294336888129,-0.368291699389521],[-0.7455801327210715,-0.4657715650495418]],"imag":[[0.04452204794517282,-0.7471978259264286],[0.37155569246081027,-0.2985188139513113]]},{"name":"u","qubits":[1],"real":[[0.5964750921617789,0.0],[0.0,0.5964750921617789]],"imag":[[-0.8026315869878269,0.0],[0.0,0.8026315869878269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8122464836001734,0.0],[0.0,0.8122464836001734]],"imag":[[0.5833143662547265,0.0],[0.0,-0.5833143662547265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7351617425373074,-0.4827201578099559],[-0.17992094234321138,-0.10736378742787017]],"imag":[[0.22145841850540474,0.4212773794384477],[0.6149161208562721,-0.7602497194781123]]},{"name":"u","qubits":[1],"real":[[0.7994621390303178,-0.6007164790956452],[0.6007164790956452,0.7994621390303178]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9258244925288768,0.3779537128189745],[-0.3779537128189745,0.9258244925288768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5271650066788945,0.5042342832766674],[-0.3858083469623774,-0.2994681965619381]],"imag":[[-0.6216295142882953,0.28534468676918645],[0.4322334116112468,0.7580534259199685]]},{"name":"u","qubits":[1],"real":[[0.9019700975602114,0.0],[0.0,0.9019700975602114]],"imag":[[-0.4317984982688368,0.0],[0.0,0.4317984982688368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.834282103961706,0.0],[0.0,0.834282103961706]],"imag":[[0.5513378011793035,0.0],[0.0,-0.5513378011793035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5977423968836721,-0.07768096335658395],[0.181601303003834,-0.5101775665384014]],"imag":[[-0.481224441505909,0.6364689558785108],[0.6149374200781721,0.5732292619326639]]},{"name":"u","qubits":[2],"real":[[0.9986038867871891,0.0],[0.0,0.9986038867871891]],"imag":[[-0.05282307538868629,0.0],[0.0,0.05282307538868629]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9742853312555401,0.0],[0.0,0.9742853312555401]],"imag":[[-0.22531776072978027,0.0],[0.0,0.22531776072978027]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.938470879049181,0.0],[0.0,0.938470879049181]],"imag":[[-0.3453583778868806,0.0],[0.0,0.3453583778868806]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7663655068069087,0.0],[0.0,0.7663655068069087]],"imag":[[-0.642404786701181,0.0],[0.0,0.642404786701181]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9761239432599786,-0.12610406084543171],[0.03592558909716175,0.647280020727441]],"imag":[[0.04258782818144922,0.1716568965223043],[-0.20994684168474487,0.7318881406893454]]},{"name":"u","qubits":[1],"real":[[0.7292690076866539,0.0],[0.0,0.7292690076866539]],"imag":[[-0.6842270927314433,0.0],[0.0,0.6842270927314433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7737417927622499,0.0],[0.0,0.7737417927622499]],"imag":[[0.6335010956052559,0.0],[0.0,-0.6335010956052559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7222627329089337,-0.6883504175287243],[0.6775198499079685,-0.7225749089837475]],"imag":[[-0.04607747245264243,0.04885809934213006],[0.13107350672038215,-0.040891193719853836]]},{"name":"u","qubits":[1],"real":[[0.669126520626776,-0.743148504266748],[0.743148504266748,0.669126520626776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8140003421353682,0.58086439295545],[-0.58086439295545,0.8140003421353682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6179883229698785,0.6074955765400606],[0.008187128639780222,-0.6089647120463446]],"imag":[[0.34733286405860064,0.35832867412752],[0.7052540571612209,0.36292101794272785]]},{"name":"u","qubits":[1],"real":[[0.9904191085457601,0.0],[0.0,0.9904191085457601]],"imag":[[-0.13809413248730684,0.0],[0.0,0.13809413248730684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6000545001850887,0.0],[0.0,0.6000545001850887]],"imag":[[-0.7999591219603809,0.0],[0.0,0.7999591219603809]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2563971701908918,0.24742936207989846],[0.2999743829199356,0.9371087232142804]],"imag":[[-0.9015729418534143,0.24536795311657467],[0.17731917896180013,0.02001297678553038]]},{"name":"u","qubits":[2],"real":[[0.7547668883657621,-0.6559930976974264],[0.6559930976974264,0.7547668883657621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9846227273133492,0.17469426109068972],[-0.17469426109068972,0.9846227273133492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996567643303658,0.026198349729390995],[-0.026198349729390995,0.9996567643303658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.935853100294279,0.35239037255519073],[-0.35239037255519073,0.935853100294279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8694285459488919,0.016352798249848692],[0.04306201320946052,0.8403906888056631]],"imag":[[-0.34750744364613495,-0.3508064510369271],[0.34853729085719376,-0.4128085634637655]]},{"name":"u","qubits":[1],"real":[[0.7864678822573575,0.0],[0.0,0.7864678822573575]],"imag":[[0.6176311764942143,0.0],[0.0,-0.6176311764942143]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7891109592257266,0.0],[0.0,0.7891109592257266]],"imag":[[-0.6142506768656049,0.0],[0.0,0.6142506768656049]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8884081507803165,-0.31149760269070687],[-0.13375504038976108,-0.10585493018018671]],"imag":[[0.21678885679479085,0.25826883806345774],[0.3818941454998222,-0.9083287865964842]]},{"name":"u","qubits":[1],"real":[[0.6763668764712835,-0.7365648976244249],[0.7365648976244249,0.6763668764712835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9223910116315429,0.3862574551530867],[-0.3862574551530867,0.9223910116315429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22872473661693885,-0.921727148532614],[0.3971728611447206,0.32375566718862103]],"imag":[[-0.23242590796567109,-0.20995774771077452],[-0.8578559963863168,-0.03897532292881604]]},{"name":"u","qubits":[1],"real":[[0.9881483935360169,0.0],[0.0,0.9881483935360169]],"imag":[[0.15350163631762706,0.0],[0.0,-0.15350163631762706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7098615904040216,0.0],[0.0,0.7098615904040216]],"imag":[[-0.7043411974810738,0.0],[0.0,0.7043411974810738]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30196500998036924,-0.014533062380549515],[0.09061040308487421,0.9876221174750298]],"imag":[[0.9484777579211117,-0.09484653696545588],[0.03157261993077462,-0.12407851384362084]]},{"name":"u","qubits":[2],"real":[[0.9998949990661992,0.0],[0.0,0.9998949990661992]],"imag":[[-0.014491060775717986,0.0],[0.0,0.014491060775717986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9034439976149796,0.0],[0.0,0.9034439976149796]],"imag":[[-0.428706126820535,0.0],[0.0,0.428706126820535]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8000672400098087,0.0],[0.0,0.8000672400098087]],"imag":[[-0.5999103361862398,0.0],[0.0,0.5999103361862398]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9966618560512265,0.0],[0.0,0.9966618560512265]],"imag":[[-0.0816403374106471,0.0],[0.0,0.0816403374106471]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07843275718275299,0.012528425415178374],[-0.6480874384041914,0.5372534385034178]],"imag":[[-0.6583445681919643,-0.7485143757400144],[0.37471776621284003,-0.3884945439557768]]},{"name":"u","qubits":[1],"real":[[0.9821023696647669,0.0],[0.0,0.9821023696647669]],"imag":[[0.18834791078971236,0.0],[0.0,-0.18834791078971236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.40346946001303646,0.0],[0.0,0.40346946001303646]],"imag":[[-0.9149931119067448,0.0],[0.0,0.9149931119067448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27669432642494973,-0.6227842675318851],[-0.5432113109462572,0.0895594241430776]],"imag":[[0.6948512453500545,0.229699265724762],[-0.3815015966149684,0.7425342503800338]]},{"name":"u","qubits":[1],"real":[[0.8092749064614416,-0.5874301028818875],[0.5874301028818875,0.8092749064614416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9184401127270957,0.3955600578089751],[-0.3955600578089751,0.9184401127270957]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8218784763678219,0.29665916037984263],[0.19409946529954097,0.2879200117954461]],"imag":[[-0.4846789634482627,0.039942646842081646],[-0.22787599707835973,-0.9096702668185244]]},{"name":"u","qubits":[1],"real":[[0.9996797355714694,0.0],[0.0,0.9996797355714694]],"imag":[[-0.025306645130419907,0.0],[0.0,0.025306645130419907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4074921422418541,0.0],[0.0,0.4074921422418541]],"imag":[[-0.9132087132803457,0.0],[0.0,0.9132087132803457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.046954034768731834,-0.0451910856477597],[0.21750463274971757,-0.5938082555227812]],"imag":[[-0.9268102624441147,-0.3698321535848186],[0.30250585247168105,-0.7131435336773261]]},{"name":"u","qubits":[3],"real":[[0.7230300615312345,-0.6908165676372703],[0.6908165676372703,0.7230300615312345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997105156825563,0.07603490140632418],[-0.07603490140632418,0.997105156825563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999892824697832,-0.00462978893342389],[0.00462978893342389,0.9999892824697832]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9745242434644423,0.22428218587319024],[-0.22428218587319024,0.9745242434644423]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999977340455769,0.002128826839290983],[-0.002128826839290983,0.9999977340455769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999999523389633,-0.0003087427262154987],[0.0003087427262154987,0.9999999523389633]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997882494044683,0.02057805512551502],[-0.02057805512551502,0.9997882494044683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9110146883346155,0.4123739051377807],[-0.4123739051377807,0.9110146883346155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3282621690826754,-0.8740288040228001],[0.8990265789256038,-0.2776721567332562]],"imag":[[0.27943459079612953,-0.22412922066123023],[-0.0768860728679873,-0.32975432606618704]]},{"name":"u","qubits":[1],"real":[[0.8947360665188752,0.0],[0.0,0.8947360665188752]],"imag":[[-0.44659531039894595,0.0],[0.0,0.44659531039894595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8826090602972537,0.0],[0.0,0.8826090602972537]],"imag":[[0.4701076968963588,0.0],[0.0,-0.4701076968963588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.770229233944149,0.12186262425074143],[-0.22418044064461162,-0.5014233392656415]],"imag":[[-0.5793372142513342,0.23720206612092537],[-0.14442454567593754,-0.8230791671998386]]},{"name":"u","qubits":[1],"real":[[0.49596133737996884,-0.8683446043042317],[0.8683446043042317,0.49596133737996884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9863991802265781,0.16436744582895563],[-0.16436744582895563,0.9863991802265781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7652937151178343,0.183473966069844],[0.22105479013876325,-0.8230178714326829]],"imag":[[0.4386377072120658,0.43388915080638646],[0.416001527845262,0.3173627134518651]]},{"name":"u","qubits":[1],"real":[[0.9271118002918569,0.0],[0.0,0.9271118002918569]],"imag":[[-0.3747848846466358,0.0],[0.0,0.3747848846466358]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9174188111320236,0.0],[0.0,0.9174188111320236]],"imag":[[-0.3979230138872398,0.0],[0.0,0.3979230138872398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5496290511802331,-0.39584822663856456],[0.29222576049177496,0.7288204125876369]],"imag":[[-0.5687196536465465,0.4666583794618636],[-0.5376522729049631,0.30717249964916704]]},{"name":"u","qubits":[2],"real":[[0.8598055045457125,0.0],[0.0,0.8598055045457125]],"imag":[[-0.5106216743861279,0.0],[0.0,0.5106216743861279]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9146630242026289,0.0],[0.0,0.9146630242026289]],"imag":[[0.4042172091295732,0.0],[0.0,-0.4042172091295732]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9648311357989638,0.0],[0.0,0.9648311357989638]],"imag":[[0.26287046124066776,0.0],[0.0,-0.26287046124066776]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7265193050976761,0.0],[0.0,0.7265193050976761]],"imag":[[0.6871460538490997,0.0],[0.0,-0.6871460538490997]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12242776963371331,0.7448874247418261],[0.5562207490954638,0.5794600994307512]],"imag":[[0.5721009742616,-0.320709589711522],[-0.5901952174891992,0.08070983023313617]]},{"name":"u","qubits":[1],"real":[[0.9545877582433827,0.0],[0.0,0.9545877582433827]],"imag":[[0.2979298773400765,0.0],[0.0,-0.2979298773400765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8878454128177391,0.0],[0.0,0.8878454128177391]],"imag":[[-0.4601418508878522,0.0],[0.0,0.4601418508878522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4358660881382519,-0.562145370596545],[-0.6293686056115008,0.6040674145778924]],"imag":[[0.6302548218415505,0.31111444047714404],[-0.12920824674597342,0.47149013339480106]]},{"name":"u","qubits":[1],"real":[[0.7370617451536612,-0.6758254092818939],[0.6758254092818939,0.7370617451536612]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8710266415665672,0.4912357780956787],[-0.4912357780956787,0.8710266415665672]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17320453560684756,0.6917854208264456],[-0.21607785893472803,-0.5981241252340257]],"imag":[[0.6349572373518566,0.29708993101701],[0.7212072201925726,-0.2746234426142777]]},{"name":"u","qubits":[1],"real":[[0.8232405026550245,0.0],[0.0,0.8232405026550245]],"imag":[[0.5676927644318737,0.0],[0.0,-0.5676927644318737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8766880400216066,0.0],[0.0,0.8766880400216066]],"imag":[[-0.48105933156220343,0.0],[0.0,0.48105933156220343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7643027251050771,0.07867310354977133],[0.4128029113700715,0.7813826860159225]],"imag":[[0.29065223048632655,-0.5702395707841778],[0.40119369595579296,-0.2409947565493204]]},{"name":"u","qubits":[2],"real":[[0.7691364876737122,-0.6390845510016225],[0.6390845510016225,0.7691364876737122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9720031917775962,0.23496764707968942],[-0.23496764707968942,0.9720031917775962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998957181313207,0.014441359446066188],[-0.014441359446066188,0.9998957181313207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9138103286232746,0.40614121103554973],[-0.40614121103554973,0.9138103286232746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06510619453281873,0.8265496845678009],[-0.84069826309037,0.17880197778021673]],"imag":[[-0.5074520915649391,-0.23466822780404825],[0.17742600890697763,0.47934986652971895]]},{"name":"u","qubits":[1],"real":[[0.6786242363580999,0.0],[0.0,0.6786242363580999]],"imag":[[-0.73448563350646,0.0],[0.0,0.73448563350646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9844173228637679,0.0],[0.0,0.9844173228637679]],"imag":[[0.17584804362213466,0.0],[0.0,-0.17584804362213466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9232405873795138,-0.37611456960217365],[0.06258346249180412,-0.150888589134704]],"imag":[[0.07310716534856497,0.028635480139154276],[0.3719750938065144,-0.9137562440164829]]},{"name":"u","qubits":[1],"real":[[0.7063550901567363,-0.7078576739780879],[0.7078576739780879,0.7063550901567363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9500107140328051,0.31221730128690783],[-0.31221730128690783,0.9500107140328051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4978829366855043,-0.006929095316394991],[0.2999482490096917,0.8146806140270981]],"imag":[[0.6976850428898694,-0.5150729559230173],[0.41878301087937964,0.2663594091509648]]},{"name":"u","qubits":[1],"real":[[0.9874481006484557,0.0],[0.0,0.9874481006484557]],"imag":[[-0.1579438144586784,0.0],[0.0,0.1579438144586784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8800185011355597,0.0],[0.0,0.8800185011355597]],"imag":[[0.4749394041971281,0.0],[0.0,-0.4749394041971281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2666544730338032,-0.21648568629381457],[0.09967147235334058,-0.06840516649218359]],"imag":[[-0.8122219540711315,-0.471513347600928],[-0.5091723548415159,0.8521325271700635]]},{"name":"u","qubits":[2],"real":[[0.9856825900267671,0.0],[0.0,0.9856825900267671]],"imag":[[0.1686114815726506,0.0],[0.0,-0.1686114815726506]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9824391709831997,0.0],[0.0,0.9824391709831997]],"imag":[[0.1865831592557147,0.0],[0.0,-0.1865831592557147]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9340778041701656,0.0],[0.0,0.9340778041701656]],"imag":[[0.3570695391049785,0.0],[0.0,-0.3570695391049785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5883211454187596,0.0],[0.0,0.5883211454187596]],"imag":[[-0.8086273739202494,0.0],[0.0,0.8086273739202494]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3594248650821826,-0.3265945911839421],[0.33530540457069047,0.4051581207185924]],"imag":[[-0.6653664175071043,0.566954380725478],[-0.5618465826897072,-0.6385496068445754]]},{"name":"u","qubits":[1],"real":[[0.8973349939652777,0.0],[0.0,0.8973349939652777]],"imag":[[-0.4413500975476668,0.0],[0.0,0.4413500975476668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9787103234131366,0.0],[0.0,0.9787103234131366]],"imag":[[0.2052464441703036,0.0],[0.0,-0.2052464441703036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.58220443579806,0.5764363786287106],[-0.3331335149674214,0.47210379427878846]],"imag":[[-0.44867985149822776,-0.3569950800641495],[0.5905475823352778,0.5633769800328914]]},{"name":"u","qubits":[1],"real":[[0.8356830371110264,-0.5492120369082335],[0.5492120369082335,0.8356830371110264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8596289751361635,0.5109188048079158],[-0.5109188048079158,0.8596289751361635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.046048373152144675,-0.7857361569171151],[0.7885945416855096,-0.06981459454554012]],"imag":[[-0.6102604703344588,-0.0898910306444888],[0.05983606354889064,0.6080001782164508]]},{"name":"u","qubits":[1],"real":[[0.7653645974336378,0.0],[0.0,0.7653645974336378]],"imag":[[-0.6435969491811202,0.0],[0.0,0.6435969491811202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9293608838462263,0.0],[0.0,0.9293608838462263]],"imag":[[0.3691725173635777,0.0],[0.0,-0.3691725173635777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8855506938034206,0.07120301386032533],[0.2953819234623471,0.6583557378775743]],"imag":[[-0.15421696233867552,-0.4323739446919972],[0.3236767160655768,-0.6120054126985828]]},{"name":"u","qubits":[3],"real":[[0.9995229221591625,0.0],[0.0,0.9995229221591625]],"imag":[[0.030885726127272754,0.0],[0.0,-0.030885726127272754]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9858134501715423,0.0],[0.0,0.9858134501715423]],"imag":[[-0.16784469446747516,0.0],[0.0,0.16784469446747516]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9876693154195074,0.0],[0.0,0.9876693154195074]],"imag":[[-0.15655453803311362,0.0],[0.0,0.15655453803311362]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9810890489442604,0.0],[0.0,0.9810890489442604]],"imag":[[-0.19355691163491584,0.0],[0.0,0.19355691163491584]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8550642722531259,0.0],[0.0,0.8550642722531259]],"imag":[[0.5185220249094846,0.0],[0.0,-0.5185220249094846]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9695829230516345,0.0],[0.0,0.9695829230516345]],"imag":[[0.24476305956301528,0.0],[0.0,-0.24476305956301528]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8808780579625888,0.0],[0.0,0.8808780579625888]],"imag":[[0.47334326550618433,0.0],[0.0,-0.47334326550618433]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8997363914285637,0.0],[0.0,0.8997363914285637]],"imag":[[-0.4364337589361144,0.0],[0.0,0.4364337589361144]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.19095207550972992,0.10931959658523675],[-0.6705911784495817,0.7313882168750443]],"imag":[[-0.715647304406035,-0.6628992882462188],[0.041154731690336406,-0.11698305715547443]]},{"name":"u","qubits":[1],"real":[[0.6068392190436519,0.0],[0.0,0.6068392190436519]],"imag":[[-0.7948246109869087,0.0],[0.0,0.7948246109869087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8487457460494301,0.0],[0.0,0.8487457460494301]],"imag":[[-0.5288011521952238,0.0],[0.0,0.5288011521952238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8750283342417742,-0.41169662127279605],[0.40937637453687015,-0.6868534656370423]],"imag":[[0.23900948837623123,-0.08778251974488656],[0.09803500758017868,-0.5924799051463152]]},{"name":"u","qubits":[1],"real":[[0.4811197158225467,-0.8766549030529812],[0.8766549030529812,0.4811197158225467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9642949885982763,0.26483046456978854],[-0.26483046456978854,0.9642949885982763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21001189803001852,0.35676128819776454],[-0.5211747132545186,0.08353435735466128]],"imag":[[0.24530942088459884,0.8766069095977758],[-0.7899969676999791,0.31193544272854246]]},{"name":"u","qubits":[1],"real":[[0.9999680930691789,0.0],[0.0,0.9999680930691789]],"imag":[[-0.007988294160202664,0.0],[0.0,0.007988294160202664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.27803940190247867,0.0],[0.0,0.27803940190247867]],"imag":[[-0.9605696700342521,0.0],[0.0,0.9605696700342521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01416269888677646,0.38245992014593855],[-0.4288455240329863,0.7297793247515134]],"imag":[[-0.8863809296200177,-0.26048546033926323],[0.1738383792005346,0.5032830929000389]]},{"name":"u","qubits":[2],"real":[[0.9970627077323458,0.0],[0.0,0.9970627077323458]],"imag":[[-0.07658953485589708,0.0],[0.0,0.07658953485589708]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9404805544870314,0.0],[0.0,0.9404805544870314]],"imag":[[0.3398475049662216,0.0],[0.0,-0.3398475049662216]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.545645544542187,0.0],[0.0,0.545645544542187]],"imag":[[-0.8380160736652132,0.0],[0.0,0.8380160736652132]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999600236421784,0.0],[0.0,0.9999600236421784]],"imag":[[-0.008941538879523122,0.0],[0.0,0.008941538879523122]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07441331542315918,-0.581135550778597],[-0.603412623936783,0.43304257293494114]],"imag":[[-0.7730736262857658,-0.24310758616375117],[-0.18086744345745417,-0.6447125740954465]]},{"name":"u","qubits":[1],"real":[[0.9896471375118638,0.0],[0.0,0.9896471375118638]],"imag":[[0.1435219259018428,0.0],[0.0,-0.1435219259018428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9585755751997492,0.0],[0.0,0.9585755751997492]],"imag":[[-0.284838316647304,0.0],[0.0,0.284838316647304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22311005342476342,-0.2787077803539974],[0.5888454457003998,-0.6920993310438428]],"imag":[[0.7530431516584016,0.5526933046195953],[0.19081131224085784,-0.3712823725515177]]},{"name":"u","qubits":[1],"real":[[0.5996976013403779,-0.8002267097183131],[0.8002267097183131,0.5996976013403779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9243436092929749,0.38156112480077964],[-0.38156112480077964,0.9243436092929749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.25347840786422315,-0.36910948982322667],[-0.36546551631761154,0.7209190387649911]],"imag":[[0.6780362685687688,0.5829011063417154],[0.585192679067895,-0.06527039370344163]]},{"name":"u","qubits":[1],"real":[[0.9202728381466563,0.0],[0.0,0.9202728381466563]],"imag":[[0.39127727172619964,0.0],[0.0,-0.39127727172619964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6451732182455209,0.0],[0.0,0.6451732182455209]],"imag":[[0.7640363332059003,0.0],[0.0,-0.7640363332059003]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5812637105836633,-0.24419531744242184],[-0.10708396418780845,0.42873291812822006]],"imag":[[0.5599882429468278,0.5375075008397838],[-0.5805847837600117,0.6838438552721123]]},{"name":"u","qubits":[2],"real":[[0.6494707420447545,-0.7603865827510609],[0.7603865827510609,0.6494707420447545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9789773901357913,0.20396879565981343],[-0.20396879565981343,0.9789773901357913]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9973396570372286,-0.07289450254212103],[0.07289450254212103,0.9973396570372286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9554465190455044,0.2951642750127945],[-0.2951642750127945,0.9554465190455044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04889401794417532,0.3913079271277605],[0.13356126033063317,-0.8361751283086039]],"imag":[[-0.8839498784773742,-0.2512371260703427],[-0.44542493990346194,0.2908077843679222]]},{"name":"u","qubits":[1],"real":[[0.5478821270423412,0.0],[0.0,0.5478821270423412]],"imag":[[-0.8365555420099492,0.0],[0.0,0.8365555420099492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9820760304459127,0.0],[0.0,0.9820760304459127]],"imag":[[-0.18848519948154732,0.0],[0.0,0.18848519948154732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6594755532261685,-0.29727974662010725],[0.5863542838986306,-0.20413298302945618]],"imag":[[0.2875192909445119,0.6277335456077593],[-0.3723080791300777,0.6898587342403455]]},{"name":"u","qubits":[1],"real":[[0.6902249338065162,-0.7235948733592509],[0.7235948733592509,0.6902249338065162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9335169581478682,0.3585332465063056],[-0.3585332465063056,0.9335169581478682]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.015868486456518192,-0.3395711576490069],[0.951816127112154,-0.1300479625217497]],"imag":[[0.14888461039249817,0.9285865564495139],[0.2676333762726033,-0.0742021800090016]]},{"name":"u","qubits":[1],"real":[[0.8320173106387344,0.0],[0.0,0.8320173106387344]],"imag":[[0.5547496685870914,0.0],[0.0,-0.5547496685870914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.895019390016729,0.0],[0.0,0.895019390016729]],"imag":[[0.4460272317853276,0.0],[0.0,-0.4460272317853276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6839554604902431,0.6688684761845405],[0.5053853770232073,0.6781850259773551]],"imag":[[0.2848859904964022,-0.06049679372523731],[-0.4423013917857073,-0.29836248097847506]]},{"name":"u","qubits":[2],"real":[[0.9234860078981795,0.0],[0.0,0.9234860078981795]],"imag":[[0.3836321066025152,0.0],[0.0,-0.3836321066025152]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968785917027257,0.0],[0.0,0.9968785917027257]],"imag":[[-0.0789498157362645,0.0],[0.0,0.0789498157362645]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9278760301257108,0.0],[0.0,0.9278760301257108]],"imag":[[-0.3728888208543547,0.0],[0.0,0.3728888208543547]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7275048954912451,0.0],[0.0,0.7275048954912451]],"imag":[[-0.6861024901836988,0.0],[0.0,0.6861024901836988]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8188920119679124,-0.0836333349146862],[-0.13379379869311706,0.8719983358672055]],"imag":[[-0.5297066976499236,-0.20452909937464872],[-0.17585763171162835,-0.4367976820507037]]},{"name":"u","qubits":[1],"real":[[0.6793854896354089,0.0],[0.0,0.6793854896354089]],"imag":[[0.7337815454703502,0.0],[0.0,-0.7337815454703502]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9389743513979834,0.0],[0.0,0.9389743513979834]],"imag":[[-0.34398716170336424,0.0],[0.0,0.34398716170336424]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.864430064793031,0.32630411262913306],[0.49287021714266466,0.5197847064998227]],"imag":[[-0.06664655793134909,0.37662252386060746],[0.07347005139213225,0.6939055839889703]]},{"name":"u","qubits":[1],"real":[[0.8698441266550861,-0.49332666188201346],[0.49332666188201346,0.8698441266550861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9790429997549989,0.20365363888409505],[-0.20365363888409505,0.9790429997549989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9068406496985147,0.15086223362275575],[0.39228661331147624,0.23886451973731204]],"imag":[[0.1534692727261584,0.3623917836397963],[-0.01408656806649963,0.8881759526284099]]},{"name":"u","qubits":[1],"real":[[0.9788718177977359,0.0],[0.0,0.9788718177977359]],"imag":[[-0.20447485009495917,0.0],[0.0,0.20447485009495917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8676045420656778,0.0],[0.0,0.8676045420656778]],"imag":[[0.4972548225879821,0.0],[0.0,-0.4972548225879821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3377373476630834,-0.29618838015568105],[0.2517010026700035,-0.41061316794639796]],"imag":[[-0.7731415348064917,0.44772546790563705],[0.47416479878359047,0.7370286121708269]]},{"name":"u","qubits":[4],"real":[[0.9980981872119101,0.0],[0.0,0.9980981872119101]],"imag":[[-0.0616442104686134,0.0],[0.0,0.0616442104686134]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9970827063078466,0.0],[0.0,0.9970827063078466]],"imag":[[0.07632874151864825,0.0],[0.0,-0.07632874151864825]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9810489831423869,0.0],[0.0,0.9810489831423869]],"imag":[[0.19375988407120995,0.0],[0.0,-0.19375988407120995]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9940650842096648,0.0],[0.0,0.9940650842096648]],"imag":[[0.10878698614830729,0.0],[0.0,-0.10878698614830729]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9996721537860099,0.0],[0.0,0.9996721537860099]],"imag":[[-0.02560439307697052,0.0],[0.0,0.02560439307697052]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9942799637231032,0.0],[0.0,0.9942799637231032]],"imag":[[0.10680521400561206,0.0],[0.0,-0.10680521400561206]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9996451519436533,0.0],[0.0,0.9996451519436533]],"imag":[[0.02663775883122069,0.0],[0.0,-0.02663775883122069]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.83474832287774,0.0],[0.0,0.83474832287774]],"imag":[[-0.5506316713128661,0.0],[0.0,0.5506316713128661]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.8368383381126153,0.0],[0.0,0.8368383381126153]],"imag":[[-0.5474500852725444,0.0],[0.0,0.5474500852725444]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999168476768867,0.0],[0.0,0.9999168476768867]],"imag":[[-0.012895647789768854,0.0],[0.0,0.012895647789768854]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9961428725013013,0.0],[0.0,0.9961428725013013]],"imag":[[-0.08774609714885426,0.0],[0.0,0.08774609714885426]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999947741346951,0.0],[0.0,0.999947741346951]],"imag":[[0.01022323701825014,0.0],[0.0,-0.01022323701825014]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9976965331039561,0.0],[0.0,0.9976965331039561]],"imag":[[0.06783529930903719,0.0],[0.0,-0.06783529930903719]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9817710824898583,0.0],[0.0,0.9817710824898583]],"imag":[[-0.19006720281703474,0.0],[0.0,0.19006720281703474]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9998449782031029,0.0],[0.0,0.9998449782031029]],"imag":[[0.017607372377409232,0.0],[0.0,-0.017607372377409232]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999819390113144,0.0],[0.0,0.9999819390113144]],"imag":[[-0.006010129047853389,0.0],[0.0,0.006010129047853389]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.13952995656526365,0.1358164910536549],[0.20007213453235698,0.05343586601241294]],"imag":[[0.9247919304703922,-0.3268717750366552],[0.29199729029805693,0.93373086682714]]},{"name":"u","qubits":[1],"real":[[0.9906588547105875,0.0],[0.0,0.9906588547105875]],"imag":[[-0.13636360798800848,0.0],[0.0,0.13636360798800848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8452180681529833,0.0],[0.0,0.8452180681529833]],"imag":[[0.534421572607,0.0],[0.0,-0.534421572607]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25969058004647994,0.2633125527129816],[0.03344165280533217,0.9501675990473002]],"imag":[[-0.9254312348089583,-0.08248837408303557],[0.27389685674125064,-0.1450644734095821]]},{"name":"u","qubits":[1],"real":[[0.7038657855599482,-0.7103329894620388],[0.7103329894620388,0.7038657855599482]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9397143091721611,0.3419605490946111],[-0.3419605490946111,0.9397143091721611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38653594258813884,0.38902700023041853],[0.15066530254850893,0.3821279113199158]],"imag":[[0.03638009134642693,0.8354187256297567],[-0.9091569835012498,-0.06864259136391931]]},{"name":"u","qubits":[1],"real":[[0.794449622448227,0.0],[0.0,0.794449622448227]],"imag":[[-0.6073300563876858,0.0],[0.0,0.6073300563876858]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9117673579091305,0.0],[0.0,0.9117673579091305]],"imag":[[-0.4107070550299854,0.0],[0.0,0.4107070550299854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9439334636581502,0.20355345069205572],[-0.19491640432342103,-0.6674530766820104]],"imag":[[-0.2565778791117577,-0.04151386332535839],[0.0718679585244244,0.7150866956466742]]},{"name":"u","qubits":[2],"real":[[0.9812746268693002,0.0],[0.0,0.9812746268693002]],"imag":[[0.19261387972447802,0.0],[0.0,-0.19261387972447802]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9995151770984212,0.0],[0.0,0.9995151770984212]],"imag":[[-0.031135361727651856,0.0],[0.0,0.031135361727651856]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9455978447039843,0.0],[0.0,0.9455978447039843]],"imag":[[-0.3253378491525073,0.0],[0.0,0.3253378491525073]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.683972040234683,0.0],[0.0,0.683972040234683]],"imag":[[-0.7295082235158183,0.0],[0.0,0.7295082235158183]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.47678917687000016,-0.10608060093271547],[-0.30271030354855655,0.38034581535965045]],"imag":[[-0.32978017871426046,0.8078762409259056],[-0.7564942740512705,-0.43751565251038116]]},{"name":"u","qubits":[1],"real":[[0.8319566454253913,0.0],[0.0,0.8319566454253913]],"imag":[[-0.5548406439082575,0.0],[0.0,0.5548406439082575]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9733429994688164,0.0],[0.0,0.9733429994688164]],"imag":[[-0.2293543227956423,0.0],[0.0,0.2293543227956423]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8669819883688841,-0.12807288434570535],[0.20833257204422626,-0.7396448889256275]],"imag":[[-0.36089902211575087,0.3188909907400996],[0.2732977627154456,0.5786461013489725]]},{"name":"u","qubits":[1],"real":[[0.7784177479316274,-0.6277466126591631],[0.6277466126591631,0.7784177479316274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9489426062208142,0.315448775713029],[-0.315448775713029,0.9489426062208142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5641041615196224,0.6223537658924666],[0.6426696101656765,-0.5508541714385372]],"imag":[[0.28090602544985327,-0.46427803081954605],[0.43572247129532776,0.30607414459008536]]},{"name":"u","qubits":[1],"real":[[0.4839417696392933,0.0],[0.0,0.4839417696392933]],"imag":[[-0.8751002020331096,0.0],[0.0,0.8751002020331096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9262604218875945,0.0],[0.0,0.9262604218875945]],"imag":[[0.3768841079756685,0.0],[0.0,-0.3768841079756685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.649399641026136,-0.30681833133097125],[0.5833550547572318,-0.7641776435428212]],"imag":[[0.4075836203182163,0.5639310332325226],[0.26805331330280047,0.06226419858890736]]},{"name":"u","qubits":[2],"real":[[0.6372927497542691,-0.7706217951178402],[0.7706217951178402,0.6372927497542691]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9638884992285675,0.2663061416019162],[-0.2663061416019162,0.9638884992285675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990145856122344,0.04438307936607596],[-0.04438307936607596,0.9990145856122344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9536963605971274,0.3007710953263194],[-0.3007710953263194,0.9536963605971274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43634726136059915,-0.31020043494187527],[-0.153790219480803,0.5723255270969844]],"imag":[[0.6030680972675166,-0.5913422255539622],[0.6498142087960899,0.4759554112224349]]},{"name":"u","qubits":[1],"real":[[0.6600529801443072,0.0],[0.0,0.6600529801443072]],"imag":[[0.751219051543968,0.0],[0.0,-0.751219051543968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.803815122464402,0.0],[0.0,0.803815122464402]],"imag":[[0.5948791884891742,0.0],[0.0,-0.5948791884891742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7400964820406999,-0.6473772921852945],[-0.15549477818546825,0.24984969347436287]],"imag":[[-0.0960189449307179,-0.1547262131902908],[0.6471931191247504,-0.7032336533367808]]},{"name":"u","qubits":[1],"real":[[0.8161369594913351,-0.5778585149950104],[0.5778585149950104,0.8161369594913351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8386343559548687,0.5446947925326279],[-0.5446947925326279,0.8386343559548687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.359863436571789,0.6748916481519852],[-0.5644037219646975,-0.12884837584728534]],"imag":[[-0.16001720677033698,0.624030499103095],[-0.7254937899035095,-0.3721629958571321]]},{"name":"u","qubits":[1],"real":[[0.9594184385343214,0.0],[0.0,0.9594184385343214]],"imag":[[-0.28198627590782593,0.0],[0.0,0.28198627590782593]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8141076996798965,0.0],[0.0,0.8141076996798965]],"imag":[[0.5807139169349289,0.0],[0.0,-0.5807139169349289]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47555375946637835,-0.38203752627069837],[0.2644417627890873,-0.6954412288015435]],"imag":[[-0.739116322484492,0.2856624095245291],[0.39702170946611276,0.5374065626586683]]},{"name":"u","qubits":[2],"real":[[0.9576911862725924,0.0],[0.0,0.9576911862725924]],"imag":[[-0.2877978313604789,0.0],[0.0,0.2877978313604789]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.959734336656525,0.0],[0.0,0.959734336656525]],"imag":[[-0.2809092434265203,0.0],[0.0,0.2809092434265203]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984715133467088,0.0],[0.0,0.9984715133467088]],"imag":[[0.05526877088494996,0.0],[0.0,-0.05526877088494996]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.767736094840978,0.0],[0.0,0.767736094840978]],"imag":[[-0.6407661731695304,0.0],[0.0,0.6407661731695304]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.0694094277149551,0.759519670708733],[-0.3824446565220917,-0.28212022649947915]],"imag":[[0.27344890203979877,-0.5861210618327997],[0.8798545982235986,-0.00038533410381325366]]},{"name":"u","qubits":[1],"real":[[0.9556815210804313,0.0],[0.0,0.9556815210804313]],"imag":[[-0.29440249704340676,0.0],[0.0,0.29440249704340676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6589826056991133,0.0],[0.0,0.6589826056991133]],"imag":[[0.7521581784345678,0.0],[0.0,-0.7521581784345678]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5071859706504622,0.3441444414732395],[0.32515826463862924,0.5574335754899813]],"imag":[[-0.7450861803361585,-0.26300870413447097],[0.28614869907902235,-0.7082787825913139]]},{"name":"u","qubits":[1],"real":[[0.7614379676886186,-0.6482377814985997],[0.6482377814985997,0.7614379676886186]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8624606135509266,0.5061241844383246],[-0.5061241844383246,0.8624606135509266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8567898095390224,0.22719297693177826],[-0.18029880627418618,-0.6968319425936782]],"imag":[[-0.20242923712496977,0.4163135566612802],[-0.43866384246161877,0.5380442524124135]]},{"name":"u","qubits":[1],"real":[[0.8877686476255726,0.0],[0.0,0.8877686476255726]],"imag":[[-0.4602899393784986,0.0],[0.0,0.4602899393784986]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.724729127444422,0.0],[0.0,0.724729127444422]],"imag":[[0.6890338829358443,0.0],[0.0,-0.6890338829358443]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7781864859517433,-0.15545890881761404],[-0.3031685594220534,0.8133442274593198]],"imag":[[-0.5487135165917951,-0.26300531831272833],[-0.0377901358756451,0.495107965869122]]},{"name":"u","qubits":[3],"real":[[0.9714235617549866,0.0],[0.0,0.9714235617549866]],"imag":[[0.2373526146206436,0.0],[0.0,-0.2373526146206436]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9880935509213423,0.0],[0.0,0.9880935509213423]],"imag":[[0.1538542642491674,0.0],[0.0,-0.1538542642491674]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996501932206472,0.0],[0.0,0.9996501932206472]],"imag":[[0.02644789583166734,0.0],[0.0,-0.02644789583166734]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7510247544762911,0.0],[0.0,0.7510247544762911]],"imag":[[-0.6602740477739729,0.0],[0.0,0.6602740477739729]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8719840649671776,0.0],[0.0,0.8719840649671776]],"imag":[[-0.4895342587024088,0.0],[0.0,0.4895342587024088]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997885323637194,0.0],[0.0,0.997885323637194]],"imag":[[0.06499908360502286,0.0],[0.0,-0.06499908360502286]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9880520148888298,0.0],[0.0,0.9880520148888298]],"imag":[[0.15412078339446575,0.0],[0.0,-0.15412078339446575]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9897040993672812,0.0],[0.0,0.9897040993672812]],"imag":[[-0.14312859845467177,0.0],[0.0,0.14312859845467177]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5209873124770893,0.7115118468967422],[-0.2977365263836063,0.327605432552295]],"imag":[[0.4461172682517017,0.15265154742460207],[-0.6640064488109755,-0.6025969443638799]]},{"name":"u","qubits":[1],"real":[[0.9999855940420969,0.0],[0.0,0.9999855940420969]],"imag":[[-0.0053676538892455505,0.0],[0.0,0.0053676538892455505]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6264499360827734,0.0],[0.0,0.6264499360827734]],"imag":[[-0.7794616588273532,0.0],[0.0,0.7794616588273532]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01071317338939859,-0.06038204037349419],[0.04212632029006443,0.4828444192748623]],"imag":[[-0.9978950401463346,-0.021088526918863447],[-0.04812577174542573,0.8733673625730738]]},{"name":"u","qubits":[1],"real":[[0.7334303526221205,-0.679764604736516],[0.679764604736516,0.7334303526221205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9698901572420946,0.2435427742407995],[-0.2435427742407995,0.9698901572420946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3797655548460021,-0.3151798426884689],[-0.7443883275729603,-0.20181461946583162]],"imag":[[-0.282224236921729,0.8226720307688401],[0.47118321406814395,0.42795239913266725]]},{"name":"u","qubits":[1],"real":[[0.94845322243624,0.0],[0.0,0.94845322243624]],"imag":[[-0.3169171577089386,0.0],[0.0,0.3169171577089386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6798398577670882,0.0],[0.0,0.6798398577670882]],"imag":[[0.7333605987447275,0.0],[0.0,-0.7333605987447275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.582791623163728,-0.19373617538661678],[0.24439999394012912,0.09893339465684277]],"imag":[[-0.7747069591477815,0.1504969958661993],[-0.021253102838163906,0.9643801802212072]]},{"name":"u","qubits":[2],"real":[[0.9702493502785072,0.0],[0.0,0.9702493502785072]],"imag":[[0.24210782367394623,0.0],[0.0,-0.24210782367394623]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9749029124941214,0.0],[0.0,0.9749029124941214]],"imag":[[-0.222630436397361,0.0],[0.0,0.222630436397361]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9933540139433333,0.0],[0.0,0.9933540139433333]],"imag":[[-0.11509910070312408,0.0],[0.0,0.11509910070312408]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8235735906909339,0.0],[0.0,0.8235735906909339]],"imag":[[-0.5672094328521362,0.0],[0.0,0.5672094328521362]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.49325242943699854,-0.7576754577618018],[-0.008645374615647745,0.47248076002418443]],"imag":[[-0.31255199444951454,0.2914467229624876],[-0.8117502997337815,0.343145216762291]]},{"name":"u","qubits":[1],"real":[[0.6343535724282858,0.0],[0.0,0.6343535724282858]],"imag":[[-0.7730430422346944,0.0],[0.0,0.7730430422346944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9323900274144284,0.0],[0.0,0.9323900274144284]],"imag":[[0.3614537823541501,0.0],[0.0,-0.3614537823541501]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7724548377496947,-0.6069797289699581],[0.48834442627416746,-0.6352773161124756]],"imag":[[0.1537333270222495,0.1060905105055068],[-0.37576496527313047,0.4655568105324704]]},{"name":"u","qubits":[1],"real":[[0.8313619781153193,-0.5557312851947274],[0.5557312851947274,0.8313619781153193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8803940368808699,0.47424291225552917],[-0.47424291225552917,0.8803940368808699]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24033770032703491,0.02619015506440109],[0.7607232397747979,-0.5836504355177802]],"imag":[[-0.5353980200648845,-0.8092594303990637],[-0.2772848758563101,-0.06136301172360623]]},{"name":"u","qubits":[1],"real":[[0.6861350825866783,0.0],[0.0,0.6861350825866783]],"imag":[[-0.7274741565470021,0.0],[0.0,0.7274741565470021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7401303203804767,0.0],[0.0,0.7401303203804767]],"imag":[[0.6724634628390549,0.0],[0.0,-0.6724634628390549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7261276457581838,-0.03377682174077146],[-0.04194346571720313,0.7255694716848153]],"imag":[[0.04250557540035818,-0.6854130465920928],[0.6849617973355828,0.05115685324036119]]},{"name":"u","qubits":[2],"real":[[0.628738512378886,-0.777616797048254],[0.777616797048254,0.628738512378886]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977145095447341,0.06757038880982322],[-0.06757038880982322,0.9977145095447341]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999896630544965,-0.004546843317557981],[0.004546843317557981,0.9999896630544965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9301516419951041,0.3671756022583903],[-0.3671756022583903,0.9301516419951041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7411008105878659,0.5978928301517292],[0.5524302636900528,0.2949615257396359]],"imag":[[0.18471343239220242,0.24325850466747215],[0.3338732397171693,0.7045190997364421]]},{"name":"u","qubits":[1],"real":[[0.5732541777109202,0.0],[0.0,0.5732541777109202]],"imag":[[0.8193775977758829,0.0],[0.0,-0.8193775977758829]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8317415274432585,0.0],[0.0,0.8317415274432585]],"imag":[[-0.5551630675093178,0.0],[0.0,0.5551630675093178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7322910829494396,-0.5972779627347625],[0.2705644402464862,-0.3056068085586162]],"imag":[[-0.2671847566492186,-0.1887355580658982],[-0.5649397838010173,0.7171069675547597]]},{"name":"u","qubits":[1],"real":[[0.5773899299638385,-0.8164685350804118],[0.8164685350804118,0.5773899299638385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9463142210445328,0.3232481941927582],[-0.3232481941927582,0.9463142210445328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5971606370986899,-0.7880079036295023],[-0.5627808655270534,0.27860876963249165]],"imag":[[-0.11125944102845027,0.10031975926685548],[0.5606230531101479,-0.5397746225990488]]},{"name":"u","qubits":[1],"real":[[0.8966409411256451,0.0],[0.0,0.8966409411256451]],"imag":[[0.44275842476153693,0.0],[0.0,-0.44275842476153693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.893807351329369,0.0],[0.0,0.893807351329369]],"imag":[[-0.4484511330229615,0.0],[0.0,0.4484511330229615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6748472818750657,0.3935504650949597],[-0.19115953816286055,-0.8360173419554033]],"imag":[[0.5167061747854824,0.35030544744255804],[0.4909724086481355,-0.15322900791114005]]},{"name":"u","qubits":[2],"real":[[0.9965516244497298,0.0],[0.0,0.9965516244497298]],"imag":[[-0.08297505532751888,0.0],[0.0,0.08297505532751888]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9605376171210591,0.0],[0.0,0.9605376171210591]],"imag":[[-0.27815011431850545,0.0],[0.0,0.27815011431850545]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5238629446610006,0.0],[0.0,0.5238629446610006]],"imag":[[0.8518025682111469,0.0],[0.0,-0.8518025682111469]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999907484785149,0.0],[0.0,0.9999907484785149]],"imag":[[0.00430150640817414,0.0],[0.0,-0.00430150640817414]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3933415090316211,-0.7703899743954405],[-0.09438652567374772,-0.004413253022421384]],"imag":[[-0.26951287622562703,0.42325471547557353],[-0.8739201625964212,-0.4767968711898635]]},{"name":"u","qubits":[1],"real":[[0.9969747725907493,0.0],[0.0,0.9969747725907493]],"imag":[[0.07772581821778203,0.0],[0.0,-0.07772581821778203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8148028480029319,0.0],[0.0,0.8148028480029319]],"imag":[[-0.5797381468269196,0.0],[0.0,0.5797381468269196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14191508631659744,0.3912203328962659],[0.36637866452758433,0.3124803231572723]],"imag":[[0.9046273848654568,0.09195680483668497],[-0.16515470627935808,0.8607244883307834]]},{"name":"u","qubits":[1],"real":[[0.6603713747530344,-0.7509391769023557],[0.7509391769023557,0.6603713747530344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9282368011443202,0.3719898399168448],[-0.3719898399168448,0.9282368011443202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2462858175102396,0.9640477943909272],[-0.9624533040085291,0.2506950790460418]],"imag":[[-0.09916980281403431,0.010977086732235214],[0.05650030005411185,0.08742614619757819]]},{"name":"u","qubits":[1],"real":[[0.9370168132557908,0.0],[0.0,0.9370168132557908]],"imag":[[-0.3492842562669588,0.0],[0.0,0.3492842562669588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8216541864694794,0.0],[0.0,0.8216541864694794]],"imag":[[-0.5699863137454951,0.0],[0.0,0.5699863137454951]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6115764493377742,0.3561465608871852],[0.34856788091347535,0.4833913075979984]],"imag":[[-0.7063447845725888,0.014523053767524358],[-0.07450989409463206,-0.7995508437968116]]},{"name":"u","qubits":[3],"real":[[0.6832253712684351,-0.730207567788166],[0.730207567788166,0.6832253712684351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942746809673737,0.10685438122616782],[-0.10685438122616782,0.9942746809673737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999356335580102,-0.03587359106516587],[0.03587359106516587,0.999356335580102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9825888033089829,0.1857935510501396],[-0.1857935510501396,0.9825888033089829]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999834076649743,0.005760589791486512],[-0.005760589791486512,0.9999834076649743]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999879383427915,-0.004911534274887548],[0.004911534274887548,0.9999879383427915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999987446190528,0.005010734611398279],[-0.005010734611398279,0.999987446190528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9320206826294981,0.36240508709294417],[-0.36240508709294417,0.9320206826294981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.790819341969084,-0.6108758698551655],[0.09288491618775266,-0.1806716938546493]],"imag":[[0.02623828205569163,-0.027331164465619052],[-0.6043911922481545,0.7703514899819045]]},{"name":"u","qubits":[1],"real":[[0.7088412436762089,0.0],[0.0,0.7088412436762089]],"imag":[[0.7053680537588625,0.0],[0.0,-0.7053680537588625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7309225653929745,0.0],[0.0,0.7309225653929745]],"imag":[[-0.682460404272184,0.0],[0.0,0.682460404272184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9862970113257106,0.16453498203541675],[0.16452188323375394,0.9778769396111993]],"imag":[[0.004844569333941655,-0.011089422191670925],[-0.01128208913096658,-0.128693260813046]]},{"name":"u","qubits":[1],"real":[[0.6998465581260985,-0.714293213658826],[0.714293213658826,0.6998465581260985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8807864531085671,0.47351369992897774],[-0.47351369992897774,0.8807864531085671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.862619609519991,0.07590259634458711],[0.0848525214020977,-0.3250700641134696]],"imag":[[0.4551391042749734,-0.20730316181743116],[-0.20380347063546275,-0.9195616610026275]]},{"name":"u","qubits":[1],"real":[[0.9874565733976225,0.0],[0.0,0.9874565733976225]],"imag":[[-0.15789083460994732,0.0],[0.0,0.15789083460994732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5446938360559485,0.0],[0.0,0.5446938360559485]],"imag":[[0.8386349771877247,0.0],[0.0,-0.8386349771877247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26605893733146946,0.5124485381986449],[-0.5198434330200256,-0.042947297468790946]],"imag":[[-0.8107014979501268,-0.09681022046014509],[0.04169566204564076,0.8521618429339918]]},{"name":"u","qubits":[2],"real":[[0.9999910973460074,0.0],[0.0,0.9999910973460074]],"imag":[[0.004219624240132504,0.0],[0.0,-0.004219624240132504]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8358802453591642,0.0],[0.0,0.8358802453591642]],"imag":[[-0.54891184667331,0.0],[0.0,0.54891184667331]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7287015539655308,0.0],[0.0,0.7287015539655308]],"imag":[[-0.6848313991401245,0.0],[0.0,0.6848313991401245]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9895506823404725,0.0],[0.0,0.9895506823404725]],"imag":[[-0.14418546070774688,0.0],[0.0,0.14418546070774688]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.470134793818153,-0.23704006304431272],[0.7875476759554989,-0.17201412706395097]],"imag":[[-0.3900173450264878,-0.7554281929687299],[-0.08141501284864498,0.586132573630211]]},{"name":"u","qubits":[1],"real":[[0.5088641187121551,0.0],[0.0,0.5088641187121551]],"imag":[[0.860846855536629,0.0],[0.0,-0.860846855536629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.87339045744738,0.0],[0.0,0.87339045744738]],"imag":[[-0.4870206451885345,0.0],[0.0,0.4870206451885345]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6511115088744055,0.10700510452166745],[-0.019295956994036603,0.5719819494092075]],"imag":[[-0.35830094138757274,0.6604726686384388],[-0.6688063280619869,-0.4745128145139695]]},{"name":"u","qubits":[1],"real":[[0.7439257999144109,-0.668262227139694],[0.668262227139694,0.7439257999144109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.963687574138923,0.2670323191118214],[-0.2670323191118214,0.963687574138923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5447971308357805,0.2058085477092462],[-0.5891409062459982,-0.5140092431268372]],"imag":[[-0.30888797419749736,0.7519488994067871],[-0.5105852506848506,0.35778512035984433]]},{"name":"u","qubits":[1],"real":[[0.9675085342152578,0.0],[0.0,0.9675085342152578]],"imag":[[0.2528383598678082,0.0],[0.0,-0.2528383598678082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6217781615234264,0.0],[0.0,0.6217781615234264]],"imag":[[0.7831934102458651,0.0],[0.0,-0.7831934102458651]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4878444223806291,0.06268490828403216],[-0.010931705917271469,-0.5714969383257933]],"imag":[[0.8696460673446558,-0.04235728246131318],[0.07486010225629729,0.8171093637819601]]},{"name":"u","qubits":[2],"real":[[0.7938247114445933,-0.6081466332225379],[0.6081466332225379,0.7938247114445933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9898004627429609,0.14246067511359284],[-0.14246067511359284,0.9898004627429609]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992736747955169,-0.03810672986053312],[0.03810672986053312,0.9992736747955169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9273364360400377,0.37422871935831054],[-0.37422871935831054,0.9273364360400377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6375205828928213,-0.6190093324182321],[-0.37220018522125886,0.7631304540371732]],"imag":[[0.45629679272965235,-0.04677809008248781],[0.49681763802615897,-0.17964177350601884]]},{"name":"u","qubits":[1],"real":[[0.7561353529029703,0.0],[0.0,0.7561353529029703]],"imag":[[-0.6544152566148658,0.0],[0.0,0.6544152566148658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8805203994455196,0.0],[0.0,0.8805203994455196]],"imag":[[0.47400825537146773,0.0],[0.0,-0.47400825537146773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7369110976532609,0.6624615482582314],[-0.07999995880604917,-0.10482900510245073]],"imag":[[-0.10683844965364857,0.08180633783747036],[-0.6626821156648955,-0.7371996336530282]]},{"name":"u","qubits":[1],"real":[[0.528252104653472,-0.8490875773023518],[0.8490875773023518,0.528252104653472]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9927278894738767,0.12037997117769376],[-0.12037997117769376,0.9927278894738767]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1877063332533903,-0.07480589450723744],[-0.36842742230150183,0.09272924728426633]],"imag":[[0.27014662243702886,-0.9413772957690264],[0.8695104193387813,0.3156170969001216]]},{"name":"u","qubits":[1],"real":[[0.7717732215181055,0.0],[0.0,0.7717732215181055]],"imag":[[-0.635897864871054,0.0],[0.0,0.635897864871054]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8566240317881441,0.0],[0.0,0.8566240317881441]],"imag":[[-0.5159411479645957,0.0],[0.0,0.5159411479645957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8833639638712893,-0.43507597705800166],[-0.3575382919223464,0.5842896697206591]],"imag":[[-0.17213710623012246,0.027309671901151647],[0.24940588164992078,-0.6845207505002311]]},{"name":"u","qubits":[2],"real":[[0.9400026562732073,0.0],[0.0,0.9400026562732073]],"imag":[[-0.341167123561627,0.0],[0.0,0.341167123561627]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6917227416553471,0.0],[0.0,0.6917227416553471]],"imag":[[0.7221631731657395,0.0],[0.0,-0.7221631731657395]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7999904237919445,0.0],[0.0,0.7999904237919445]],"imag":[[-0.6000127680651346,0.0],[0.0,0.6000127680651346]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9302406260789348,0.0],[0.0,0.9302406260789348]],"imag":[[-0.3669501023194726,0.0],[0.0,0.3669501023194726]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1064223050925888,-0.5284744410648108],[-0.29238964841087395,-0.684013058163841]],"imag":[[-0.8370011691502414,-0.09390474408220537],[0.4501240154913688,-0.4939866399422572]]},{"name":"u","qubits":[1],"real":[[0.9250564903736183,0.0],[0.0,0.9250564903736183]],"imag":[[-0.3798295533757793,0.0],[0.0,0.3798295533757793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4389506356745537,0.0],[0.0,0.4389506356745537]],"imag":[[0.8985111793633428,0.0],[0.0,-0.8985111793633428]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6064111890987842,-0.33701559766466915],[0.26946104481773797,0.7568911926870194]],"imag":[[-0.6139458855077151,0.37650551966029916],[-0.4274653959441385,0.4144632710251599]]},{"name":"u","qubits":[1],"real":[[0.7415446306686555,-0.6709035405529526],[0.6709035405529526,0.7415446306686555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9523829278081367,0.30490450770626787],[-0.30490450770626787,0.9523829278081367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04701839870729416,-0.6693560394958041],[-0.05815149138563895,-0.5242455425155803]],"imag":[[-0.6142095775335868,-0.41532921573073345],[0.7855916681703294,-0.3234667619764512]]},{"name":"u","qubits":[1],"real":[[0.9346107156132891,0.0],[0.0,0.9346107156132891]],"imag":[[0.35567233552922783,0.0],[0.0,-0.35567233552922783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4109068923881664,0.0],[0.0,0.4109068923881664]],"imag":[[-0.9116773145076605,0.0],[0.0,0.9116773145076605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6237143365181326,-0.09974734036231608],[-0.0005870801173047951,-0.39391814971493655]],"imag":[[0.7007969812622554,0.3315335361107528],[0.3462133342498401,-0.8514484563669755]]},{"name":"u","qubits":[3],"real":[[0.969356615926439,0.0],[0.0,0.969356615926439]],"imag":[[-0.24565779279241762,0.0],[0.0,0.24565779279241762]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993509067288526,0.0],[0.0,0.9993509067288526]],"imag":[[0.03602450860483726,0.0],[0.0,-0.03602450860483726]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9776898097656355,0.0],[0.0,0.9776898097656355]],"imag":[[0.2100538880393208,0.0],[0.0,-0.2100538880393208]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.858944963384759,0.0],[0.0,0.858944963384759]],"imag":[[0.512067915296355,0.0],[0.0,-0.512067915296355]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8872014181818035,0.0],[0.0,0.8872014181818035]],"imag":[[0.46138231823098363,0.0],[0.0,-0.46138231823098363]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999136287778437,0.0],[0.0,0.9999136287778437]],"imag":[[-0.013142868192463459,0.0],[0.0,0.013142868192463459]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9975935684012404,0.0],[0.0,0.9975935684012404]],"imag":[[-0.06933305333302321,0.0],[0.0,0.06933305333302321]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996530238428015,0.0],[0.0,0.9996530238428015]],"imag":[[-0.02634068947357458,0.0],[0.0,0.02634068947357458]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6102559997349664,0.2624741883898653],[-0.14853219639892767,0.6178207608456363]],"imag":[[0.0964684001222355,-0.7412076382461358],[-0.7721526074541508,-0.0040056089157830535]]},{"name":"u","qubits":[1],"real":[[0.9759954363279123,0.0],[0.0,0.9759954363279123]],"imag":[[-0.21779097379617912,0.0],[0.0,0.21779097379617912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2198735282233691,0.0],[0.0,0.2198735282233691]],"imag":[[0.9755283858435937,0.0],[0.0,-0.9755283858435937]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34562328900858974,-0.31418627389615295],[0.5704430790056775,-0.7683836240247321]],"imag":[[-0.735865269677347,-0.4902385462943746],[-0.11679700592092478,0.2655932215871658]]},{"name":"u","qubits":[1],"real":[[0.733230137991663,-0.6799805620315383],[0.6799805620315383,0.733230137991663]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.934821882467875,0.35511694983373937],[-0.35511694983373937,0.934821882467875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.04840870162758715,-0.5449487916582955],[0.27662061777790453,-0.678026103429457]],"imag":[[0.6963353621549775,0.46454760303911896],[-0.6604957947174211,0.16585216926238852]]},{"name":"u","qubits":[1],"real":[[0.9712421449533335,0.0],[0.0,0.9712421449533335]],"imag":[[0.23809388036328827,0.0],[0.0,-0.23809388036328827]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3637493556535436,0.0],[0.0,0.3637493556535436]],"imag":[[-0.9314968632591479,0.0],[0.0,0.9314968632591479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4537771584290613,0.09101679282454173],[-0.13300989335450134,0.9686726494764646]],"imag":[[0.8699127264214126,0.17045258086061796],[-0.14016599861569579,-0.1559973052912631]]},{"name":"u","qubits":[2],"real":[[0.9701186908772959,0.0],[0.0,0.9701186908772959]],"imag":[[0.24263084224912906,0.0],[0.0,-0.24263084224912906]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8599154590489212,0.0],[0.0,0.8599154590489212]],"imag":[[-0.5104364831089987,0.0],[0.0,0.5104364831089987]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7182482576157284,0.0],[0.0,0.7182482576157284]],"imag":[[0.6957869217166777,0.0],[0.0,-0.6957869217166777]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999997013110711,0.0],[0.0,0.9999997013110711]],"imag":[[0.0007729021727785279,0.0],[0.0,-0.0007729021727785279]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0731410495717539,0.21824701101223382],[-0.1962435547264859,-0.11371531924908074]],"imag":[[0.8580037570463303,0.45918207929551214],[0.4690078965116014,-0.853574183305795]]},{"name":"u","qubits":[1],"real":[[0.9694951457613872,0.0],[0.0,0.9694951457613872]],"imag":[[0.24511051047457477,0.0],[0.0,-0.24511051047457477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8744970978606428,0.0],[0.0,0.8744970978606428]],"imag":[[-0.48503074730713036,0.0],[0.0,0.48503074730713036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4185953590701399,0.1516069642732291],[-0.1991519172213074,-0.49980265653076217]],"imag":[[0.7749280286022053,-0.4486421783955406],[-0.42965450040552094,-0.7252122645633847]]},{"name":"u","qubits":[1],"real":[[0.7568198558714742,-0.6536235198940451],[0.6536235198940451,0.7568198558714742]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9209421939136786,0.38969921153302384],[-0.38969921153302384,0.9209421939136786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05363755306712017,0.8772151690906649],[-0.8857342171967055,0.02821063063916006]],"imag":[[0.44409333207832963,-0.1743492828255246],[-0.12401218404446165,-0.4464303249269729]]},{"name":"u","qubits":[1],"real":[[0.9635323657919275,0.0],[0.0,0.9635323657919275]],"imag":[[-0.26759181615178596,0.0],[0.0,0.26759181615178596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3719689329212769,0.0],[0.0,0.3719689329212769]],"imag":[[0.928245179325703,0.0],[0.0,-0.928245179325703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3752822389984154,0.25927874244531635],[-0.3240849986569843,-0.3082036469647194]],"imag":[[-0.6235379407945901,-0.6349316586830065],[-0.6044274903803443,0.6592775094872174]]},{"name":"u","qubits":[2],"real":[[0.7094169895874426,-0.7047890002580137],[0.7047890002580137,0.7094169895874426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.995138126138396,0.0984891359783491],[-0.0984891359783491,0.995138126138396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999831239192868,0.0058096365311700975],[-0.0058096365311700975,0.9999831239192868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8807762265014405,0.4735327220265598],[-0.4735327220265598,0.8807762265014405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.19124785122853552,-0.48566589487236267],[0.6293146095773915,0.25923590854925904]],"imag":[[0.7503303775738236,-0.40565653260882956],[-0.06626994841439836,-0.7296356349769716]]},{"name":"u","qubits":[1],"real":[[0.8169786547652899,0.0],[0.0,0.8169786547652899]],"imag":[[0.5766679093359517,0.0],[0.0,-0.5766679093359517]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6937551591896514,0.0],[0.0,0.6937551591896514]],"imag":[[0.7202109268108485,0.0],[0.0,-0.7202109268108485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7065362295832702,-0.6608825042415196],[-0.6607743426269141,0.7276840607311676]],"imag":[[0.25112721804960636,0.031240874321630446],[0.03345063178613513,0.18092603769738597]]},{"name":"u","qubits":[1],"real":[[0.7111330443289344,-0.7030574608547027],[0.7030574608547027,0.7111330443289344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9492182084289563,0.314618487675029],[-0.314618487675029,0.9492182084289563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6404828036082271,0.09228828413835016],[-0.3368384838175841,0.13104590257903062]],"imag":[[0.48595944706832284,-0.5874589915032318],[0.4900663525551071,0.7932224009255235]]},{"name":"u","qubits":[1],"real":[[0.9678254818355466,0.0],[0.0,0.9678254818355466]],"imag":[[0.2516224089976727,0.0],[0.0,-0.2516224089976727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3843362062527868,0.0],[0.0,0.3843362062527868]],"imag":[[-0.923193197853632,0.0],[0.0,0.923193197853632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42140632516553267,-0.3056317290345389],[0.5001642236822458,0.2855926140768823]],"imag":[[0.7556559612734222,-0.39747958879643086],[-0.035164280893514296,-0.8167227690485381]]},{"name":"u","qubits":[2],"real":[[0.9888340119494501,0.0],[0.0,0.9888340119494501]],"imag":[[0.14902112874339282,0.0],[0.0,-0.14902112874339282]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6870178626239145,0.0],[0.0,0.6870178626239145]],"imag":[[-0.7266405276583933,0.0],[0.0,0.7266405276583933]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8922201618430935,0.0],[0.0,0.8922201618430935]],"imag":[[-0.4516006895485037,0.0],[0.0,0.4516006895485037]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9986437495415688,0.0],[0.0,0.9986437495415688]],"imag":[[-0.05206401349835078,0.0],[0.0,0.05206401349835078]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2680228152105348,-0.7503231615151152],[-0.8158563967073613,0.4075627795567822]],"imag":[[-0.5041669002572505,-0.3331586116335256],[0.09142126209638869,-0.39989132712317504]]},{"name":"u","qubits":[1],"real":[[0.7475613602810942,0.0],[0.0,0.7475613602810942]],"imag":[[-0.6641927526062597,0.0],[0.0,0.6641927526062597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6911335158419948,0.0],[0.0,0.6911335158419948]],"imag":[[-0.7227271015257993,0.0],[0.0,0.7227271015257993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8466864082451082,-0.4789317136204629],[0.4146658334793471,-0.7977517928250695]],"imag":[[-0.10034904056328849,-0.2089894969599972],[-0.31796924803493837,0.30089845611661376]]},{"name":"u","qubits":[1],"real":[[0.8121067786324492,-0.5835088517745264],[0.5835088517745264,0.8121067786324492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9740534905416666,0.22631791259994297],[-0.22631791259994297,0.9740534905416666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06047862799181634,-0.56007151931898],[0.7385265378699075,0.16978009565234323]],"imag":[[0.17774104640616106,-0.8068893041963062],[0.6475561819954764,0.08015150118126847]]},{"name":"u","qubits":[1],"real":[[0.9820674754001938,0.0],[0.0,0.9820674754001938]],"imag":[[0.18852976889894535,0.0],[0.0,-0.18852976889894535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6964636041625686,0.0],[0.0,0.6964636041625686]],"imag":[[0.717592118181969,0.0],[0.0,-0.717592118181969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2770729622428898,0.14165814555086198],[-0.6566249048238584,-0.7480806998349655]],"imag":[[0.695053051353945,-0.6481240615781916],[-0.09473945198585151,0.015602472140903711]]},{"name":"u","qubits":[4],"real":[[0.6698799131181674,-0.742469461998806],[0.742469461998806,0.6698799131181674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986250221276556,0.052421991382809154],[-0.052421991382809154,0.9986250221276556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999969289828344,0.002478310896544465],[-0.002478310896544465,0.9999969289828344]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9956298233120777,0.09338765941793892],[-0.09338765941793892,0.9956298233120777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9997054798228768,0.024268366490382363],[-0.024268366490382363,0.9997054798228768]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999814296485454,0.006094288970119604],[-0.006094288970119604,0.9999814296485454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999999926841522,0.0001209615455841992],[-0.0001209615455841992,0.9999999926841522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9773145014721974,0.21179321332882714],[-0.21179321332882714,0.9773145014721974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9996488151356403,0.026499932035960856],[-0.026499932035960856,0.9996488151356403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992324954443302,-0.03917167405277169],[0.03917167405277169,0.9992324954443302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999252453898411,-0.012227167785964766],[0.012227167785964766,0.9999252453898411]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9980941608775983,-0.0617093673767845],[0.0617093673767845,0.9980941608775983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.999999698225611,0.0007768839597413215],[-0.0007768839597413215,0.999999698225611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998164696540888,-0.019157948962106208],[0.019157948962106208,0.9998164696540888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999555505191686,0.009428519815242746],[-0.009428519815242746,0.9999555505191686]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8577015597186431,0.5141478721692884],[-0.5141478721692884,0.8577015597186431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.15439351939128662,0.015980651320899562],[0.19218149391007713,-0.5514410533838858]],"imag":[[-0.9075993628828213,-0.3900905746721251],[0.3398415970171396,-0.7372155227463686]]},{"name":"u","qubits":[1],"real":[[0.6541785253636916,0.0],[0.0,0.6541785253636916]],"imag":[[-0.7563401727747813,0.0],[0.0,0.7563401727747813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8472146588503005,0.0],[0.0,0.8472146588503005]],"imag":[[-0.5312507146622666,0.0],[0.0,0.5312507146622666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.808441057379711,-0.5718163097486219],[0.508804471729702,-0.7263403453213856]],"imag":[[0.11772579963754606,0.07476497005913733],[-0.2714437370622768,0.3739866440341617]]},{"name":"u","qubits":[1],"real":[[0.5175326608660861,-0.8556634530800464],[0.8556634530800464,0.5175326608660861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9267768311583502,0.3756124401934617],[-0.3756124401934617,0.9267768311583502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14553347580207973,0.3842243708512915],[-0.8807943409203814,0.31802785095174757]],"imag":[[0.4471459360018852,0.7945137835065498],[0.05551439759732572,-0.34637806899549767]]},{"name":"u","qubits":[1],"real":[[0.9887381344657761,0.0],[0.0,0.9887381344657761]],"imag":[[-0.1496559435944226,0.0],[0.0,0.1496559435944226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7628619351449041,0.0],[0.0,0.7628619351449041]],"imag":[[0.6465614185110121,0.0],[0.0,-0.6465614185110121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26592582570220746,-0.403100705996766],[0.0494964496439624,0.613208981527236]],"imag":[[-0.8583262563114091,-0.17340505695033587],[-0.43601558965670384,0.6568220855172954]]},{"name":"u","qubits":[2],"real":[[0.9103945159918004,0.0],[0.0,0.9103945159918004]],"imag":[[-0.4137412539885955,0.0],[0.0,0.4137412539885955]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9680301599864515,0.0],[0.0,0.9680301599864515]],"imag":[[-0.2508338281743615,0.0],[0.0,0.2508338281743615]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9903310156034003,0.0],[0.0,0.9903310156034003]],"imag":[[-0.1387244734498482,0.0],[0.0,0.1387244734498482]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6440471671738911,0.0],[0.0,0.6440471671738911]],"imag":[[0.7649857818647913,0.0],[0.0,-0.7649857818647913]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4580290899898229,0.1917628197578224],[-0.6076918762759624,-0.0743693508447113]],"imag":[[-0.45879674250197894,-0.7368459287742564],[-0.45872157710409467,0.6440142062581136]]},{"name":"u","qubits":[1],"real":[[0.998075564806005,0.0],[0.0,0.998075564806005]],"imag":[[0.06200941006955307,0.0],[0.0,-0.06200941006955307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9541401385321557,0.0],[0.0,0.9541401385321557]],"imag":[[0.2993603114005573,0.0],[0.0,-0.2993603114005573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09476865475161533,-0.6396691950204081],[0.523687918260982,0.29064246679865]],"imag":[[0.759732874370859,0.06817758149644931],[0.37359848225634,-0.708309321424216]]},{"name":"u","qubits":[1],"real":[[0.5916880053060763,-0.8061670449583738],[0.8061670449583738,0.5916880053060763]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9257844514030061,0.3780517815596627],[-0.3780517815596627,0.9257844514030061]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4268754179963621,-0.7426575941355013],[-0.5557957916319338,-0.40516509450313903]],"imag":[[-0.008165833112262785,0.5159170423167694],[-0.7133033959573206,-0.13464972898691036]]},{"name":"u","qubits":[1],"real":[[0.8914945639071671,0.0],[0.0,0.8914945639071671]],"imag":[[-0.45303139242658447,0.0],[0.0,0.45303139242658447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7079897507436984,0.0],[0.0,0.7079897507436984]],"imag":[[0.7062227076792956,0.0],[0.0,-0.7062227076792956]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5996401950032073,-0.34107727063540233],[-0.6587550745936424,0.06459520731467636]],"imag":[[-0.437639039564749,0.5766888268739597],[-0.12225162282147442,-0.7395429342550806]]},{"name":"u","qubits":[2],"real":[[0.6455755133505223,-0.7636964426800805],[0.7636964426800805,0.6455755133505223]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9943983650132144,0.10569716958862231],[-0.10569716958862231,0.9943983650132144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998438742422139,-0.01766995020705731],[0.01766995020705731,0.9998438742422139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9380312853830179,0.34655058453663473],[-0.34655058453663473,0.9380312853830179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4435369546537261,-0.2211376518536681],[0.2554359296794156,-0.25556336734741014]],"imag":[[0.8482131770134486,-0.18683552962404315],[-0.13624192462697868,-0.9224304792626931]]},{"name":"u","qubits":[1],"real":[[0.9306082635934663,0.0],[0.0,0.9306082635934663]],"imag":[[-0.36601674788396454,0.0],[0.0,0.36601674788396454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8432686864128316,0.0],[0.0,0.8432686864128316]],"imag":[[0.5374922534470404,0.0],[0.0,-0.5374922534470404]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6561810880563896,-0.2532044516313389],[-0.03859460080487237,0.562866113232587]],"imag":[[-0.7051387694610554,-0.08996222070488354],[-0.26592508770101736,0.7816495654027826]]},{"name":"u","qubits":[1],"real":[[0.8373691206239893,-0.54663786534177],[0.54663786534177,0.8373691206239893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9669655601802948,0.2549070525215197],[-0.2549070525215197,0.9669655601802948]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0806625992705411,0.3585533497136769],[-0.01220602436982365,0.9164437785648246]],"imag":[[-0.9244050957723374,-0.1020208772661608],[0.3725852613270399,-0.14547177300346434]]},{"name":"u","qubits":[1],"real":[[0.8088112077384322,0.0],[0.0,0.8088112077384322]],"imag":[[-0.5880683890813199,0.0],[0.0,0.5880683890813199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7239671876287406,0.0],[0.0,0.7239671876287406]],"imag":[[-0.6898344085626144,0.0],[0.0,0.6898344085626144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8043024262063152,-0.15115615393954474],[-0.20505385797365328,-0.7889901373615348]],"imag":[[-0.2607113539863213,0.5121318328589411],[0.49303155318029557,-0.3039199994159201]]},{"name":"u","qubits":[2],"real":[[0.9154289494117122,0.0],[0.0,0.9154289494117122]],"imag":[[0.4024796126252472,0.0],[0.0,-0.4024796126252472]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900632683115853,0.0],[0.0,0.9900632683115853]],"imag":[[-0.1406226323896043,0.0],[0.0,0.1406226323896043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9706186614516172,0.0],[0.0,0.9706186614516172]],"imag":[[-0.2406229707277984,0.0],[0.0,0.2406229707277984]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7527997959042759,0.0],[0.0,0.7527997959042759]],"imag":[[-0.6582495478817137,0.0],[0.0,0.6582495478817137]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12100859081103052,0.8222532850852343],[0.8078763589076097,-0.30565684602908477]],"imag":[[0.545287010206089,0.10917203221051558],[0.1880286844303729,0.4674985508267584]]},{"name":"u","qubits":[1],"real":[[0.43240352904073154,0.0],[0.0,0.43240352904073154]],"imag":[[0.9016802027732012,0.0],[0.0,-0.9016802027732012]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9045805592530249,0.0],[0.0,0.9045805592530249]],"imag":[[-0.4263027232161256,0.0],[0.0,0.4263027232161256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7325430281727279,0.208661491985132],[0.3089125218871755,-0.4255494455916865]],"imag":[[-0.5881301384084213,-0.27192652304208964],[-0.14851500258400407,-0.8375106072076859]]},{"name":"u","qubits":[1],"real":[[0.8061854709441956,-0.5916628993256935],[0.5916628993256935,0.8061854709441956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8788203561608932,0.47715278642929543],[-0.47715278642929543,0.8788203561608932]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2520373769223888,0.5139134871894292],[0.5729420844268875,0.3287441875088495]],"imag":[[0.6401924774936835,-0.5123706471680257],[0.4453853615546367,0.604397639625243]]},{"name":"u","qubits":[1],"real":[[0.9587801989288619,0.0],[0.0,0.9587801989288619]],"imag":[[0.28414878170059416,0.0],[0.0,-0.28414878170059416]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6465627306715381,0.0],[0.0,0.6465627306715381]],"imag":[[-0.7628608230251204,0.0],[0.0,0.7628608230251204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4228706860289375,-0.47705388643570346],[-0.6228309169563366,0.016064547186292633]],"imag":[[0.6507671267060062,-0.4124343816085357],[0.09881385823634854,0.7759248679011873]]},{"name":"u","qubits":[3],"real":[[0.9958601445399309,0.0],[0.0,0.9958601445399309]],"imag":[[-0.09089869370297841,0.0],[0.0,0.09089869370297841]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9130931726068534,0.0],[0.0,0.9130931726068534]],"imag":[[0.40775097564414353,0.0],[0.0,-0.40775097564414353]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998288797040434,0.0],[0.0,0.9998288797040434]],"imag":[[-0.0184989542882156,0.0],[0.0,0.0184989542882156]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999939313375382,0.0],[0.0,0.999939313375382]],"imag":[[-0.01101678566414406,0.0],[0.0,0.01101678566414406]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999129472199477,0.0],[0.0,0.9999129472199477]],"imag":[[-0.013194619430586424,0.0],[0.0,0.013194619430586424]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9789960809689997,0.0],[0.0,0.9789960809689997]],"imag":[[-0.2038790657407958,0.0],[0.0,0.2038790657407958]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9911451450129556,0.0],[0.0,0.9911451450129556]],"imag":[[0.13278291123953914,0.0],[0.0,-0.13278291123953914]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7099571592827023,0.0],[0.0,0.7099571592827023]],"imag":[[0.7042448664940595,0.0],[0.0,-0.7042448664940595]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5193337676386159,0.0721191722925688],[0.19444930477149447,0.039150558034577905]],"imag":[[0.8178009992433916,-0.23726101326308474],[0.15389422114125462,0.9679737963285939]]},{"name":"u","qubits":[1],"real":[[0.7492913318569222,0.0],[0.0,0.7492913318569222]],"imag":[[-0.6622405152239477,0.0],[0.0,0.6622405152239477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8992659006341528,0.0],[0.0,0.8992659006341528]],"imag":[[-0.43740237763030737,0.0],[0.0,0.43740237763030737]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9272522680572761,-0.3538820750971163],[0.23141204124896522,-0.6096318144237829]],"imag":[[-0.11480610526356956,-0.042311541000143324],[0.27105581849839533,-0.7080439684550095]]},{"name":"u","qubits":[1],"real":[[0.7294538926404182,-0.6840299836350314],[0.6840299836350314,0.7294538926404182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9235582190815802,0.383458232362874],[-0.383458232362874,0.9235582190815802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5277826862124905,-0.6299082242072894],[-0.49106695574121184,-0.018610584415866178]],"imag":[[0.5690614414538119,0.028812168624678603],[0.39556005481329415,0.7759118082378064]]},{"name":"u","qubits":[1],"real":[[0.8515368184791581,0.0],[0.0,0.8515368184791581]],"imag":[[0.5242948090286546,0.0],[0.0,-0.5242948090286546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5691532775175818,0.0],[0.0,0.5691532775175818]],"imag":[[0.8222314435066288,0.0],[0.0,-0.8222314435066288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7253480723380727,0.23661483750697973],[0.5642676461157451,-0.2436677342272058]],"imag":[[0.3657394577667161,0.5330274304944316],[0.14733243544768668,0.7749330373062111]]},{"name":"u","qubits":[2],"real":[[0.9987447013305886,0.0],[0.0,0.9987447013305886]],"imag":[[0.0500901343986366,0.0],[0.0,-0.0500901343986366]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983100877504354,0.0],[0.0,0.9983100877504354]],"imag":[[-0.05811169155787812,0.0],[0.0,0.05811169155787812]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9756034808349167,0.0],[0.0,0.9756034808349167]],"imag":[[-0.2195400833169069,0.0],[0.0,0.2195400833169069]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8878035625119047,0.0],[0.0,0.8878035625119047]],"imag":[[-0.46022259222160156,0.0],[0.0,0.46022259222160156]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6421876051925762,0.6401340727624727],[-0.36353382726720485,-0.10971162288896767]],"imag":[[-0.40635595046361883,0.11268669020058476],[-0.5388070876411066,0.7519929777220237]]},{"name":"u","qubits":[1],"real":[[0.484054399756813,0.0],[0.0,0.484054399756813]],"imag":[[-0.8750379066509469,0.0],[0.0,0.8750379066509469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8815384118370273,0.0],[0.0,0.8815384118370273]],"imag":[[-0.47211230491891615,0.0],[0.0,0.47211230491891615]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7506805855508574,0.23246949932537334],[0.03381526309714024,-0.8854935787969279]],"imag":[[0.4708814055279236,0.4008831404393053],[0.46217517067313413,0.033937611942198555]]},{"name":"u","qubits":[1],"real":[[0.7125754275034352,-0.7015955103321975],[0.7015955103321975,0.7125754275034352]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8425207742690587,0.5386638515113724],[-0.5386638515113724,0.8425207742690587]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8092416374915847,-0.3760788142913184],[-0.12395297667137573,-0.0787671551475836]],"imag":[[-0.3133355670261295,-0.3248284470725875],[-0.4812322247737135,0.8642030668098809]]},{"name":"u","qubits":[1],"real":[[0.9513956158904053,0.0],[0.0,0.9513956158904053]],"imag":[[0.3079713981273527,0.0],[0.0,-0.3079713981273527]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9159835217363539,0.0],[0.0,0.9159835217363539]],"imag":[[-0.40121588690811644,0.0],[0.0,0.40121588690811644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5505210819813111,-0.3138742778552511],[0.033720931235996614,0.8941966855509099]],"imag":[[0.7612409555029543,-0.13755611095084264],[0.3410302695592477,-0.2880512829179746]]},{"name":"u","qubits":[2],"real":[[0.7526604488797956,-0.6584088765289124],[0.6584088765289124,0.7526604488797956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9640131736804034,0.265854473294388],[-0.265854473294388,0.9640131736804034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9983733969792661,-0.057013684358061846],[0.057013684358061846,0.9983733969792661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9158020823015688,0.4016298620024544],[-0.4016298620024544,0.9158020823015688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10676887610923666,-0.01527015279590762],[0.41653139434226466,0.41947741699201885]],"imag":[[0.6057779002501792,-0.7882895185757854],[0.6694289657537559,0.44989460318039987]]},{"name":"u","qubits":[1],"real":[[0.9980449844720386,0.0],[0.0,0.9980449844720386]],"imag":[[-0.06249967176080472,0.0],[0.0,0.06249967176080472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9622509856246357,0.0],[0.0,0.9622509856246357]],"imag":[[-0.272163628474521,0.0],[0.0,0.272163628474521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12152368421944604,0.1817529992834003],[0.1921293753237619,0.20002569466530856]],"imag":[[-0.9664888899660385,0.13452533961092547],[-0.11923725459623587,-0.9533407060058403]]},{"name":"u","qubits":[1],"real":[[0.5454751808345072,-0.838126975519558],[0.838126975519558,0.5454751808345072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9214446508683685,0.3885096593214519],[-0.3885096593214519,0.9214446508683685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5581721768130088,-0.4801544251883325],[-0.7140221500038255,0.03593716690931227]],"imag":[[-0.40916496469054836,-0.5389615762498015],[-0.10583110131489226,-0.6911444619852807]]},{"name":"u","qubits":[1],"real":[[0.8659332675486017,0.0],[0.0,0.8659332675486017]],"imag":[[-0.5001595506961772,0.0],[0.0,0.5001595506961772]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7088960320590324,0.0],[0.0,0.7088960320590324]],"imag":[[0.7053129913243902,0.0],[0.0,-0.7053129913243902]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.615744883466635,0.6747654681272047],[0.5906894655183611,0.13264222533833403]],"imag":[[-0.3551980139396046,-0.19845445926230765],[-0.38180959221011374,-0.6983648263474284]]},{"name":"u","qubits":[2],"real":[[0.9999823390839023,0.0],[0.0,0.9999823390839023]],"imag":[[-0.0059431910862304425,0.0],[0.0,0.0059431910862304425]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998583316892701,0.0],[0.0,0.9998583316892701]],"imag":[[0.016832009729963075,0.0],[0.0,-0.016832009729963075]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9643804460982267,0.0],[0.0,0.9643804460982267]],"imag":[[-0.2645191017363116,0.0],[0.0,0.2645191017363116]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7394739890447887,0.0],[0.0,0.7394739890447887]],"imag":[[0.6731851302028201,0.0],[0.0,-0.6731851302028201]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7573913471587792,-0.1557708286668198],[-0.056492679660668364,-0.8613755841754693]],"imag":[[0.5108657194657327,0.3756461271731964],[-0.40271968050807533,0.30439700895803906]]},{"name":"u","qubits":[1],"real":[[0.9966121832461842,0.0],[0.0,0.9966121832461842]],"imag":[[0.08224449042503774,0.0],[0.0,-0.08224449042503774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6741175532476924,0.0],[0.0,0.6741175532476924]],"imag":[[0.7386240751582259,0.0],[0.0,-0.7386240751582259]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15408887673472993,0.07352225453032399],[-0.33415137334541223,-0.9090013308587641]],"imag":[[0.9272416108090421,-0.33327779905007227],[-0.0694440274052212,-0.23924248628977685]]},{"name":"u","qubits":[1],"real":[[0.7189633436844873,-0.6950479914639145],[0.6950479914639145,0.7189633436844873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8603145475511065,0.5097635523180672],[-0.5097635523180672,0.8603145475511065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6430357613012035,-0.16857255459883935],[-0.2711398143689959,-0.5870796366648511]],"imag":[[-0.3130463885610169,-0.678299537175655],[0.6441973062351571,-0.4084489342828306]]},{"name":"u","qubits":[1],"real":[[0.9727646784992002,0.0],[0.0,0.9727646784992002]],"imag":[[0.23179490991897891,0.0],[0.0,-0.23179490991897891]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7767014669133209,0.0],[0.0,0.7767014669133209]],"imag":[[0.6298689000853238,0.0],[0.0,-0.6298689000853238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42295317938282273,0.15883000017473575],[0.2865175365657531,-0.026562677445132965]],"imag":[[0.8371039453757602,0.30844873760609115],[-0.19564072665626162,0.9375109767254184]]},{"name":"u","qubits":[3],"real":[[0.7252135218894282,-0.688524035650704],[0.688524035650704,0.7252135218894282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9947779334372877,0.10206303516082242],[-0.10206303516082242,0.9947779334372877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9996573574732044,0.026175707243358295],[-0.026175707243358295,0.9996573574732044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9849603623822076,0.17278045183385232],[-0.17278045183385232,0.9849603623822076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9998727741848279,0.015951032691840648],[-0.015951032691840648,0.9998727741848279]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998812256033259,-0.01541216032847872],[0.01541216032847872,0.9998812256033259]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995014940759516,0.031571559035634154],[-0.031571559035634154,0.9995014940759516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9236725337712908,0.38318278974469044],[-0.38318278974469044,0.9236725337712908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7246029356654395,-0.19712611206634945],[-0.17754001263246072,0.6824122167115998]],"imag":[[-0.5971579339542432,-0.28194730621541975],[0.2946736015577108,-0.6449500592621369]]},{"name":"u","qubits":[1],"real":[[0.8699817410796072,0.0],[0.0,0.8699817410796072]],"imag":[[0.4930839382783577,0.0],[0.0,-0.4930839382783577]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5750277405794256,0.0],[0.0,0.5750277405794256]],"imag":[[-0.8181339117553561,0.0],[0.0,0.8181339117553561]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6738542625706292,-0.2820243408175551],[0.6134267308919653,0.1561979650670696]],"imag":[[0.403501709306485,-0.5509710288105553],[0.08254967734240184,-0.7697372228928314]]},{"name":"u","qubits":[1],"real":[[0.5139815784030745,-0.8578012223483272],[0.8578012223483272,0.5139815784030745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9959792637530871,0.08958407321538008],[-0.08958407321538008,0.9959792637530871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.821710159064683,-0.25346990626453947],[-0.24310623715616125,-0.1512092099347055]],"imag":[[0.49980432363625893,0.1036390813479183],[0.1260452697254729,0.9498145725701028]]},{"name":"u","qubits":[1],"real":[[0.84882273842129,0.0],[0.0,0.84882273842129]],"imag":[[0.5286775564925962,0.0],[0.0,-0.5286775564925962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6808916148004188,0.0],[0.0,0.6808916148004188]],"imag":[[-0.7323841948693854,0.0],[0.0,0.7323841948693854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6775986857260476,0.5156124572821975],[0.30130346364465765,0.4786499329376061]],"imag":[[0.33294565448175206,-0.4051555332948873],[0.5824289098763753,0.5838553154975765]]},{"name":"u","qubits":[2],"real":[[0.9996803258500382,0.0],[0.0,0.9996803258500382]],"imag":[[0.02528331679905507,0.0],[0.0,-0.02528331679905507]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.972662873435482,0.0],[0.0,0.972662873435482]],"imag":[[0.23222173593406698,0.0],[0.0,-0.23222173593406698]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9946341202127693,0.0],[0.0,0.9946341202127693]],"imag":[[0.1034551444277682,0.0],[0.0,-0.1034551444277682]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9120959858869927,0.0],[0.0,0.9120959858869927]],"imag":[[0.4099767219353249,0.0],[0.0,-0.4099767219353249]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18335693915464193,-0.8348474617290431],[0.5930727413016165,-0.20768561632390378]],"imag":[[0.10147051635397543,-0.5090321039180854],[-0.7773986690879297,-0.027977090582505863]]},{"name":"u","qubits":[1],"real":[[0.9729340510824962,0.0],[0.0,0.9729340510824962]],"imag":[[0.23108295533033735,0.0],[0.0,-0.23108295533033735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6205944213734071,0.0],[0.0,0.6205944213734071]],"imag":[[0.7841317262808628,0.0],[0.0,-0.7841317262808628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39203699973653006,-0.0934184791519947],[0.10227031001520263,0.05584392871726834]],"imag":[[0.7787447083523783,0.48076673949398563],[-0.47896184998405017,0.8700676902256923]]},{"name":"u","qubits":[1],"real":[[0.6821472073793002,-0.7312148709268855],[0.7312148709268855,0.6821472073793002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8974027165723731,0.4412123800263598],[-0.4412123800263598,0.8974027165723731]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3691748456597582,0.6012051050086938],[0.05021759725695784,-0.4241734898543688]],"imag":[[0.6301429717307226,0.32431803869342946],[0.6812546964507517,-0.594514156260638]]},{"name":"u","qubits":[1],"real":[[0.9984886948946653,0.0],[0.0,0.9984886948946653]],"imag":[[-0.054957494189128445,0.0],[0.0,0.054957494189128445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5875450359123522,0.0],[0.0,0.5875450359123522]],"imag":[[0.8091914673145985,0.0],[0.0,-0.8091914673145985]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09772130112794497,-0.18965154434496298],[-0.41630998672116387,-0.8836192212410501]],"imag":[[-0.8850295935236188,0.41376981236050836],[0.1840085890644894,-0.10974473089893927]]},{"name":"u","qubits":[2],"real":[[0.6596860242203605,-0.7515413158624973],[0.7515413158624973,0.6596860242203605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9649665265469463,0.26237302194379963],[-0.26237302194379963,0.9649665265469463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999318949338324,-0.011670710948144862],[0.011670710948144862,0.9999318949338324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9180942125069692,0.3963622294835976],[-0.3963622294835976,0.9180942125069692]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30400797078203035,-0.8409088121125707],[-0.8503577952674035,0.22709851608084303]],"imag":[[-0.42918464437601667,0.12748358499920448],[0.01647163503677882,-0.47439073479680743]]},{"name":"u","qubits":[1],"real":[[0.9258166993989706,0.0],[0.0,0.9258166993989706]],"imag":[[0.3779728020823669,0.0],[0.0,-0.3779728020823669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7494420109637793,0.0],[0.0,0.7494420109637793]],"imag":[[-0.6620699904108074,0.0],[0.0,0.6620699904108074]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.662189334539453,0.04995675816371195],[-0.28449914854967506,-0.41441684706878285]],"imag":[[0.6758198340774291,-0.31980800397039033],[0.15437963455152606,0.8505797080672781]]},{"name":"u","qubits":[1],"real":[[0.8339939966590325,-0.5517735165234859],[0.5517735165234859,0.8339939966590325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9823221719136752,0.18719815855611374],[-0.18719815855611374,0.9823221719136752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2789890409188031,0.6891400168349916],[-0.7437818483085245,-0.4443519445945228]],"imag":[[-0.6029857449251685,0.28923924986231286],[0.07322478126291247,0.49394133545474844]]},{"name":"u","qubits":[1],"real":[[0.9958685290107931,0.0],[0.0,0.9958685290107931]],"imag":[[0.09080678898562056,0.0],[0.0,-0.09080678898562056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6935828446740534,0.0],[0.0,0.6935828446740534]],"imag":[[-0.7203768719037612,0.0],[0.0,0.7203768719037612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15080312967087095,0.5424888948510272],[0.3693174258203579,0.7790601564929539]],"imag":[[0.8200456723734663,-0.1024173338177248],[-0.4103512523295676,0.29712246845729184]]},{"name":"u","qubits":[2],"real":[[0.9305962698345291,0.0],[0.0,0.9305962698345291]],"imag":[[0.36604724089939567,0.0],[0.0,-0.36604724089939567]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8070142949664454,0.0],[0.0,0.8070142949664454]],"imag":[[-0.5905319023726077,0.0],[0.0,0.5905319023726077]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8445229541682959,0.0],[0.0,0.8445229541682959]],"imag":[[-0.5355193552831254,0.0],[0.0,0.5355193552831254]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.976769126468143,0.0],[0.0,0.976769126468143]],"imag":[[-0.21429436198523966,0.0],[0.0,0.21429436198523966]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9335687976580945,-0.2850686818202154],[-0.1474995860805997,0.8037633865417844]],"imag":[[0.03313921755251104,0.21467868768117584],[-0.32495378810729203,0.4760392065320409]]},{"name":"u","qubits":[1],"real":[[0.9779407743305591,0.0],[0.0,0.9779407743305591]],"imag":[[-0.20888236378820121,0.0],[0.0,0.20888236378820121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48288695513358065,0.0],[0.0,0.48288695513358065]],"imag":[[-0.8756826985625669,0.0],[0.0,0.8756826985625669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3668624229969164,-0.2544904159364222],[0.2226692684418184,0.8979605231781784]],"imag":[[-0.8196043177640214,0.3590199898221703],[-0.37957755701172563,-0.002484737041948626]]},{"name":"u","qubits":[1],"real":[[0.712193996121528,-0.7019827005620929],[0.7019827005620929,0.712193996121528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9793665947099705,0.20209174442860478],[-0.20209174442860478,0.9793665947099705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04658447144117321,0.2545327337978706],[-0.4216683244865918,0.18765107063534597]],"imag":[[-0.23276092413671445,-0.9374781739544403],[0.8751274554830507,-0.14537825309804497]]},{"name":"u","qubits":[1],"real":[[0.5640888959491328,0.0],[0.0,0.5640888959491328]],"imag":[[0.8257140651986549,0.0],[0.0,-0.8257140651986549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8578735008178356,0.0],[0.0,0.8578735008178356]],"imag":[[-0.5138609311813372,0.0],[0.0,0.5138609311813372]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8787485769235588,0.11727690790725029],[-0.33182184971185574,0.030117264124735157]],"imag":[[-0.342996873087202,-0.31048383287852016],[0.006952960594237592,0.9428355459964468]]},{"name":"u","qubits":[3],"real":[[0.9913262832210357,0.0],[0.0,0.9913262832210357]],"imag":[[0.13142374288981054,0.0],[0.0,-0.13142374288981054]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9966189232823596,0.0],[0.0,0.9966189232823596]],"imag":[[0.08216277597251909,0.0],[0.0,-0.08216277597251909]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999842397382672,0.0],[0.0,0.9999842397382672]],"imag":[[0.005614292037273994,0.0],[0.0,-0.005614292037273994]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988495351960631,0.0],[0.0,0.9988495351960631]],"imag":[[-0.04795420772579356,0.0],[0.0,0.04795420772579356]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9376205714203536,0.0],[0.0,0.9376205714203536]],"imag":[[-0.34766027102527786,0.0],[0.0,0.34766027102527786]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9953390126027303,0.0],[0.0,0.9953390126027303]],"imag":[[-0.09643780374428854,0.0],[0.0,0.09643780374428854]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9991304530947902,0.0],[0.0,0.9991304530947902]],"imag":[[-0.041693377155122446,0.0],[0.0,0.041693377155122446]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.711844803431411,0.0],[0.0,0.711844803431411]],"imag":[[-0.7023367965781772,0.0],[0.0,0.7023367965781772]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7465696497752763,-0.624355028871061],[-0.3621178677892704,0.6416402833018936]],"imag":[[0.08474499169486013,-0.21361845037467203],[0.5516545062308579,-0.39095485983321177]]},{"name":"u","qubits":[1],"real":[[0.8254177475169395,0.0],[0.0,0.8254177475169395]],"imag":[[0.5645224017557335,0.0],[0.0,-0.5645224017557335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7747372681207936,0.0],[0.0,0.7747372681207936]],"imag":[[-0.6322832951966465,0.0],[0.0,0.6322832951966465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6970222870096137,-0.5922716110186749],[-0.3034498536630226,-0.26678222396377593]],"imag":[[0.2712215024922829,-0.29968844952560336],[-0.5903532961791667,0.6987334377137143]]},{"name":"u","qubits":[1],"real":[[0.6760326299411956,-0.7368716871035218],[0.7368716871035218,0.6760326299411956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8110075301885958,0.5850357134204661],[-0.5850357134204661,0.8110075301885958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.01285671502483153,0.6384239710827175],[0.973445925178126,0.13698252296280605]],"imag":[[0.16820569670770427,-0.750970293434314],[-0.1547403606947735,0.09845933134496788]]},{"name":"u","qubits":[1],"real":[[0.9995909425298909,0.0],[0.0,0.9995909425298909]],"imag":[[-0.028599783429328115,0.0],[0.0,0.028599783429328115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5282886217165451,0.0],[0.0,0.5282886217165451]],"imag":[[-0.8490648574548549,0.0],[0.0,0.8490648574548549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04714876250493094,-0.13350324151237436],[0.5485208574491014,-0.8228319660838019]],"imag":[[-0.8232736284215421,-0.549703930716864],[0.13828375133465567,-0.05431416620719734]]},{"name":"u","qubits":[2],"real":[[0.8696325976260308,0.0],[0.0,0.8696325976260308]],"imag":[[-0.49369944819313083,0.0],[0.0,0.49369944819313083]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9912804391682812,0.0],[0.0,0.9912804391682812]],"imag":[[0.1317690818148913,0.0],[0.0,-0.1317690818148913]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6493292230450526,0.0],[0.0,0.6493292230450526]],"imag":[[0.7605074359266374,0.0],[0.0,-0.7605074359266374]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9599759452122065,0.0],[0.0,0.9599759452122065]],"imag":[[0.28008246038252854,0.0],[0.0,-0.28008246038252854]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6843188393076364,0.05844906990356393],[-0.6679602927126401,-0.21198639864618565]],"imag":[[-0.26935852446960495,0.6750832672282839],[-0.11394190986397824,-0.7042073951080137]]},{"name":"u","qubits":[1],"real":[[0.9583587829894306,0.0],[0.0,0.9583587829894306]],"imag":[[-0.28556688019974846,0.0],[0.0,0.28556688019974846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.80203962927429,0.0],[0.0,0.80203962927429]],"imag":[[-0.5972708205442147,0.0],[0.0,0.5972708205442147]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4968604624390536,0.2476513104552308],[-0.4153848906247389,-0.8909873868395813]],"imag":[[-0.7597026879968329,0.3386005539644662],[0.058625074464006395,0.17366625975571104]]},{"name":"u","qubits":[1],"real":[[0.671397538267787,-0.7410973927952759],[0.7410973927952759,0.671397538267787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8357823244772297,0.5490609311282664],[-0.5490609311282664,0.8357823244772297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7457467847831389,0.277414457579632],[0.35453304887718523,0.9252584396755346]],"imag":[[-0.560571681203837,0.229482770472452],[-0.06266929448909592,-0.11948094656170749]]},{"name":"u","qubits":[1],"real":[[0.7865078754678615,0.0],[0.0,0.7865078754678615]],"imag":[[0.6175802472772512,0.0],[0.0,-0.6175802472772512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8063133077420384,0.0],[0.0,0.8063133077420384]],"imag":[[0.5914886725526474,0.0],[0.0,-0.5914886725526474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9458731752634983,-0.15484349797977512],[0.07529832399070607,-0.7754366603400527]],"imag":[[0.23094123867442717,0.1673725536934163],[0.21522138137429284,-0.5888190768005039]]},{"name":"u","qubits":[2],"real":[[0.6939449299890921,-0.7200280787180693],[0.7200280787180693,0.6939449299890921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9808179071613077,0.19492622448432245],[-0.19492622448432245,0.9808179071613077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994637230871963,-0.03274547652241818],[0.03274547652241818,0.9994637230871963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9147428855941814,0.40403645040371083],[-0.40403645040371083,0.9147428855941814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.853454469383201,0.23924188227199752],[0.02375488253631203,-0.5518643835704091]],"imag":[[0.4602438463321686,0.05054099692489054],[0.24336551965900205,0.7972795190792513]]},{"name":"u","qubits":[1],"real":[[0.9681294956206713,0.0],[0.0,0.9681294956206713]],"imag":[[-0.250450154141028,0.0],[0.0,0.250450154141028]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9110907158973716,0.0],[0.0,0.9110907158973716]],"imag":[[-0.4122059041372588,0.0],[0.0,0.4122059041372588]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38078185587863134,0.37363946498161915],[-0.1753363189452398,-0.32630843233516105]],"imag":[[-0.6867139372891476,0.49378405885033505],[-0.5938739949056491,-0.7142084152546145]]},{"name":"u","qubits":[1],"real":[[0.6559530952598771,-0.7548016539588308],[0.7548016539588308,0.6559530952598771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9969728388190353,0.07775061837126312],[-0.07775061837126312,0.9969728388190353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4586778300336909,0.8164811548195163],[-0.3483213372151879,-0.473214471215351]],"imag":[[0.3407099173133985,-0.08300556791246912],[0.7431040617036793,0.3202134659137464]]},{"name":"u","qubits":[1],"real":[[0.761291997575645,0.0],[0.0,0.761291997575645]],"imag":[[-0.648409202916865,0.0],[0.0,0.648409202916865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9157923234518639,0.0],[0.0,0.9157923234518639]],"imag":[[-0.40165211353438285,0.0],[0.0,0.40165211353438285]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9084287146936294,-0.22648701405744243],[0.3544484573550469,-0.7184119686766195]],"imag":[[-0.14642500424831809,0.31940667011555196],[0.1663829304032981,0.574949784599684]]},{"name":"u","qubits":[2],"real":[[0.9223367391142204,0.0],[0.0,0.9223367391142204]],"imag":[[0.3863870335300429,0.0],[0.0,-0.3863870335300429]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9782414081476973,0.0],[0.0,0.9782414081476973]],"imag":[[-0.20746987103001321,0.0],[0.0,0.20746987103001321]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.63057438340373,0.0],[0.0,0.63057438340373]],"imag":[[0.7761288211340986,0.0],[0.0,-0.7761288211340986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977132411471037,0.0],[0.0,0.9977132411471037]],"imag":[[-0.06758911480217233,0.0],[0.0,0.06758911480217233]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.38054030152081053,0.2869612613838053],[-0.7122837225263594,-0.11972887593222008]],"imag":[[0.32144346832372306,0.818239824290826],[0.4944846551860415,-0.483530578844338]]},{"name":"u","qubits":[1],"real":[[0.9513850975228887,0.0],[0.0,0.9513850975228887]],"imag":[[-0.30800388992894817,0.0],[0.0,0.30800388992894817]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7863639856235533,0.0],[0.0,0.7863639856235533]],"imag":[[-0.6177634515850222,0.0],[0.0,0.6177634515850222]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4819310450927372,-0.37764712064470385],[0.5683169429986131,-0.8131755067812796]],"imag":[[-0.6663012454401166,-0.4256380743889537],[-0.028301420485248877,0.12231302902895061]]},{"name":"u","qubits":[1],"real":[[0.8478877368448549,-0.5301758064152966],[0.5301758064152966,0.8478877368448549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9599945183480757,0.28001879355080117],[-0.28001879355080117,0.9599945183480757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1680969729728316,-0.04420480960903634],[0.16406564351730335,-0.22681677283186927]],"imag":[[-0.9365327508186788,-0.3044597660263159],[-0.260254258252623,0.9240694439492985]]},{"name":"u","qubits":[1],"real":[[0.5918673036090428,0.0],[0.0,0.5918673036090428]],"imag":[[0.8060354179057897,0.0],[0.0,-0.8060354179057897]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8839090054825289,0.0],[0.0,0.8839090054825289]],"imag":[[0.4676589248874512,0.0],[0.0,-0.4676589248874512]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7462737562850643,-0.4642095645213592],[-0.5573034507341962,0.7816002620393808]],"imag":[[-0.23416471941301206,-0.4156342684010742],[0.27866687758354697,-0.02930299502721312]]},{"name":"u","qubits":[4],"real":[[0.9941240523416427,0.0],[0.0,0.9941240523416427]],"imag":[[-0.10824679466769804,0.0],[0.0,0.10824679466769804]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9740882091658972,0.0],[0.0,0.9740882091658972]],"imag":[[-0.2261684344995458,0.0],[0.0,0.2261684344995458]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9562462689237486,0.0],[0.0,0.9562462689237486]],"imag":[[-0.29256293881729056,0.0],[0.0,0.29256293881729056]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9840296643977006,0.0],[0.0,0.9840296643977006]],"imag":[[-0.17800454933891108,0.0],[0.0,0.17800454933891108]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.99999366886386,0.0],[0.0,0.99999366886386]],"imag":[[-0.0035584030402440953,0.0],[0.0,0.0035584030402440953]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9962033981468486,0.0],[0.0,0.9962033981468486]],"imag":[[-0.08705624343303361,0.0],[0.0,0.08705624343303361]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9970246578210528,0.0],[0.0,0.9970246578210528]],"imag":[[-0.07708327767299931,0.0],[0.0,0.07708327767299931]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9594717354593837,0.0],[0.0,0.9594717354593837]],"imag":[[0.2818048772724815,0.0],[0.0,-0.2818048772724815]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.995921331571927,0.0],[0.0,0.995921331571927]],"imag":[[-0.09022583510281261,0.0],[0.0,0.09022583510281261]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9989030934561038,0.0],[0.0,0.9989030934561038]],"imag":[[-0.046825312426360566,0.0],[0.0,0.046825312426360566]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9997143373052059,0.0],[0.0,0.9997143373052059]],"imag":[[-0.02390070681827329,0.0],[0.0,0.02390070681827329]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9944583965522542,0.0],[0.0,0.9944583965522542]],"imag":[[-0.10513085906012333,0.0],[0.0,0.10513085906012333]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9640612100243857,0.0],[0.0,0.9640612100243857]],"imag":[[-0.26568022757878934,0.0],[0.0,0.26568022757878934]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9430723094864966,0.0],[0.0,0.9430723094864966]],"imag":[[-0.3325877614702707,0.0],[0.0,0.3325877614702707]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9436682838612268,0.0],[0.0,0.9436682838612268]],"imag":[[-0.33089298879608653,0.0],[0.0,0.33089298879608653]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9384882949757003,0.0],[0.0,0.9384882949757003]],"imag":[[0.34531104846732447,0.0],[0.0,-0.34531104846732447]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.08586297155682145,0.13472091768906377],[0.06306096709494102,0.20532476286607199]],"imag":[[0.8523052254389578,0.4980498239552908],[-0.5120807233570995,0.8316479958186108]]},{"name":"u","qubits":[1],"real":[[0.9833960145372503,0.0],[0.0,0.9833960145372503]],"imag":[[-0.18147252847814765,0.0],[0.0,0.18147252847814765]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7904559206403677,0.0],[0.0,0.7904559206403677]],"imag":[[0.6125189282990271,0.0],[0.0,-0.6125189282990271]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3354658050315791,0.30830709039581095],[0.3258243915266874,0.8431780097502419]],"imag":[[-0.8779884006411193,0.14678487662505682],[0.10216422015768435,-0.4152731412931219]]},{"name":"u","qubits":[1],"real":[[0.6756186510288373,-0.7372512722145511],[0.7372512722145511,0.6756186510288373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9467292358757575,0.3220306723560728],[-0.3220306723560728,0.9467292358757575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24093458047722774,0.6726949808568617],[-0.35451286874529747,0.6858659171317708]],"imag":[[-0.6549082742394456,-0.24602264731719245],[0.6223875851565107,-0.12861673084797892]]},{"name":"u","qubits":[1],"real":[[0.8890176837591495,0.0],[0.0,0.8890176837591495]],"imag":[[0.45787286222653206,0.0],[0.0,-0.45787286222653206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7327982152899455,0.0],[0.0,0.7327982152899455]],"imag":[[-0.6804460123094783,0.0],[0.0,0.6804460123094783]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.752079810922401,-0.15540616635408316],[-0.29504528081265086,0.9123302323407882]],"imag":[[0.5364560034272822,0.3499140435148045],[-0.2440065504447317,0.14512971014664766]]},{"name":"u","qubits":[2],"real":[[0.9906320277952549,0.0],[0.0,0.9906320277952549]],"imag":[[-0.13655835934230184,0.0],[0.0,0.13655835934230184]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.877574838408787,0.0],[0.0,0.877574838408787]],"imag":[[0.47943967607175714,0.0],[0.0,-0.47943967607175714]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9757062308847594,0.0],[0.0,0.9757062308847594]],"imag":[[0.21908297745981242,0.0],[0.0,-0.21908297745981242]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6968416084819659,0.0],[0.0,0.6968416084819659]],"imag":[[0.7172250502375573,0.0],[0.0,-0.7172250502375573]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.12386108837639588,0.7078451106011969],[0.17769044941793383,-0.5060811304489381]],"imag":[[-0.5696901029743096,0.39883194049287807],[-0.7928037093410878,-0.2894309452083342]]},{"name":"u","qubits":[1],"real":[[0.6363557816893602,0.0],[0.0,0.6363557816893602]],"imag":[[-0.7713956955483503,0.0],[0.0,0.7713956955483503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9078162528491707,0.0],[0.0,0.9078162528491707]],"imag":[[-0.41936815694910684,0.0],[0.0,0.41936815694910684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9594842505100076,0.20805681749340435],[-0.06937061940692783,-0.32208081676774825]],"imag":[[0.18578848498284653,-0.03981171392371696],[0.20015076575953142,0.9227086948756864]]},{"name":"u","qubits":[1],"real":[[0.9536576149396573,-0.3008939239459719],[0.3008939239459719,0.9536576149396573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.984457782354292,0.17562139608279345],[-0.17562139608279345,0.984457782354292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4359019436480159,-0.18140587346606618],[0.3088283841855049,0.1010587815101816]],"imag":[[0.42551277345948246,0.7720234997839864],[-0.7304474000693488,0.6007151966888937]]},{"name":"u","qubits":[1],"real":[[0.7900606553010281,0.0],[0.0,0.7900606553010281]],"imag":[[-0.6130286787298863,0.0],[0.0,0.6130286787298863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9455171204377427,0.0],[0.0,0.9455171204377427]],"imag":[[-0.3255723805225485,0.0],[0.0,0.3255723805225485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8663734433976498,-0.4347617319335061],[0.12248291906206629,-0.2328112230416434]],"imag":[[-0.22216260063269136,-0.10499081817757666],[-0.4301613301930498,0.8635728683616892]]},{"name":"u","qubits":[2],"real":[[0.8116191017312148,-0.584186985223923],[0.584186985223923,0.8116191017312148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9869913848700008,0.1607731513418764],[-0.1607731513418764,0.9869913848700008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991927258417618,0.04017333226046607],[-0.04017333226046607,0.9991927258417618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9307432832577153,0.3656732703803333],[-0.3656732703803333,0.9307432832577153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9580563461340964,-0.01938497618618453],[-0.16381693615849083,-0.39286901240520655]],"imag":[[0.19028473725549622,0.2134103537742543],[0.13814401118917993,-0.8942785822616834]]},{"name":"u","qubits":[1],"real":[[0.9767621711740324,0.0],[0.0,0.9767621711740324]],"imag":[[-0.21432606225886353,0.0],[0.0,0.21432606225886353]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7436450456975455,0.0],[0.0,0.7436450456975455]],"imag":[[-0.6685746375757126,0.0],[0.0,0.6685746375757126]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4135619399004824,-0.14682704851915857],[-0.12997641133759205,0.9666915150961983]],"imag":[[-0.8970035097052234,-0.05284925037702735],[-0.08635599537995126,-0.2028701288971732]]},{"name":"u","qubits":[1],"real":[[0.5980875788720802,-0.801430750594793],[0.801430750594793,0.5980875788720802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9009916835812185,0.4338363586854857],[-0.4338363586854857,0.9009916835812185]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4934828486304191,0.3935552445399925],[0.15634996957764447,0.6719183997161648]],"imag":[[0.5612607539723101,0.5353272958229456],[-0.6457675519651871,0.3272073042657008]]},{"name":"u","qubits":[1],"real":[[0.9842046300788981,0.0],[0.0,0.9842046300788981]],"imag":[[0.17703459021123327,0.0],[0.0,-0.17703459021123327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6601360930910444,0.0],[0.0,0.6601360930910444]],"imag":[[-0.7511460168292793,0.0],[0.0,0.7511460168292793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2557137740073214,-0.5831922625859531],[0.029500891813797444,0.4340014731905799]],"imag":[[0.6878081562305518,0.3484496963200545],[0.678719458530439,-0.5917028944180895]]},{"name":"u","qubits":[2],"real":[[0.8551395500259114,0.0],[0.0,0.8551395500259114]],"imag":[[0.5183978684191147,0.0],[0.0,-0.5183978684191147]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9562967466634233,0.0],[0.0,0.9562967466634233]],"imag":[[-0.29239790067808685,0.0],[0.0,0.29239790067808685]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9945667581357317,0.0],[0.0,0.9945667581357317]],"imag":[[-0.10410073780421024,0.0],[0.0,0.10410073780421024]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7393707596522804,0.0],[0.0,0.7393707596522804]],"imag":[[-0.6732985071802922,0.0],[0.0,0.6732985071802922]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.765471343439693,0.18443767076713224],[-0.10446274115451788,0.7796333747973283]],"imag":[[0.15822919334857566,-0.5958186723717928],[-0.614902171451179,-0.05616632582996509]]},{"name":"u","qubits":[1],"real":[[0.966019690299909,0.0],[0.0,0.966019690299909]],"imag":[[0.2584684854152782,0.0],[0.0,-0.2584684854152782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5136787699459266,0.0],[0.0,0.5136787699459266]],"imag":[[0.857982587997472,0.0],[0.0,-0.857982587997472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43795791370464876,-0.2339576968791761],[-0.3027197280748087,-0.8681529381064008]],"imag":[[0.7598384678752687,-0.41964528429547215],[-0.3730940026250087,0.12438692655093503]]},{"name":"u","qubits":[1],"real":[[0.7224602671198239,-0.6914124401781853],[0.6914124401781853,0.7224602671198239]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9129901563639421,0.4079815858375774],[-0.4079815858375774,0.9129901563639421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.29086608390384805,0.3404520004538014],[-0.7659049456102579,-0.3794855765235127]],"imag":[[0.33919474387482496,-0.8273066434818085],[0.46231316361518343,-0.23589584618743442]]},{"name":"u","qubits":[1],"real":[[0.7346320741622421,0.0],[0.0,0.7346320741622421]],"imag":[[-0.6784657070273206,0.0],[0.0,0.6784657070273206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8107377567874103,0.0],[0.0,0.8107377567874103]],"imag":[[0.5854095060035478,0.0],[0.0,-0.5854095060035478]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9623036896770232,-0.24746469109768432],[-0.2423457270509412,0.9563790270613324]],"imag":[[-0.07661837155044203,-0.08283997003182314],[0.0967976371359156,-0.13129326952389347]]},{"name":"u","qubits":[3],"real":[[0.9736083175819987,0.0],[0.0,0.9736083175819987]],"imag":[[0.22822542350743913,0.0],[0.0,-0.22822542350743913]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.998761157202976,0.0],[0.0,0.998761157202976]],"imag":[[-0.04976093711509462,0.0],[0.0,0.04976093711509462]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9968525710271025,0.0],[0.0,0.9968525710271025]],"imag":[[-0.07927768687755468,0.0],[0.0,0.07927768687755468]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.978949043031552,0.0],[0.0,0.978949043031552]],"imag":[[-0.20410480432270267,0.0],[0.0,0.20410480432270267]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9855084351505022,0.0],[0.0,0.9855084351505022]],"imag":[[-0.1696264255568936,0.0],[0.0,0.1696264255568936]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9600443676471473,0.0],[0.0,0.9600443676471473]],"imag":[[0.2798478374920717,0.0],[0.0,-0.2798478374920717]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9886907442924329,0.0],[0.0,0.9886907442924329]],"imag":[[0.14996870390343162,0.0],[0.0,-0.14996870390343162]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7282734733322934,0.0],[0.0,0.7282734733322934]],"imag":[[-0.6852866174386578,0.0],[0.0,0.6852866174386578]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4343866706864069,-0.5195063377628748],[0.4705421926910137,0.21710931545440876]],"imag":[[-0.7197384509326819,0.15296387679190357],[-0.268094810610977,0.8121445453636411]]},{"name":"u","qubits":[1],"real":[[0.9972814803933546,0.0],[0.0,0.9972814803933546]],"imag":[[0.07368615110344053,0.0],[0.0,-0.07368615110344053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9541255502921276,0.0],[0.0,0.9541255502921276]],"imag":[[0.29940680399707786,0.0],[0.0,-0.29940680399707786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1427038207037279,-0.19238003264856626],[-0.055277205144763863,0.7285499848452499]],"imag":[[0.9604174710902526,-0.1422104912420285],[0.23276239252195827,0.6418574754576156]]},{"name":"u","qubits":[1],"real":[[0.668858130375595,-0.743390073535061],[0.743390073535061,0.668858130375595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9563937066586553,0.29208060165597777],[-0.29208060165597777,0.9563937066586553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3394245676402829,-0.7884742989388833],[0.1959688525256992,-0.4101320595329733]],"imag":[[0.3431184288976213,0.38127285052291865],[-0.8536140319095017,-0.2544228509985032]]},{"name":"u","qubits":[1],"real":[[0.9911102808623137,0.0],[0.0,0.9911102808623137]],"imag":[[-0.13304289221535182,0.0],[0.0,0.13304289221535182]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9050788274106033,0.0],[0.0,0.9050788274106033]],"imag":[[-0.4252438314344457,0.0],[0.0,0.4252438314344457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21613269598743368,0.5347613274091986],[-0.5669810492438194,-0.3851044647621323]],"imag":[[-0.7905397351578939,0.2058249439918364],[0.08286178045437083,0.7234369124938129]]},{"name":"u","qubits":[2],"real":[[0.9485354810073162,0.0],[0.0,0.9485354810073162]],"imag":[[-0.3166708721531224,0.0],[0.0,0.3166708721531224]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968469323423023,0.0],[0.0,0.9968469323423023]],"imag":[[-0.0793485568850584,0.0],[0.0,0.0793485568850584]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9261449333218339,0.0],[0.0,0.9261449333218339]],"imag":[[-0.37716781740002137,0.0],[0.0,0.37716781740002137]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7415013533273258,0.0],[0.0,0.7415013533273258]],"imag":[[-0.67095137157155,0.0],[0.0,0.67095137157155]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9278585190396544,0.15567842937635729],[0.07050389283029775,-0.818062703462956]],"imag":[[0.16917193058796232,0.2936386438696229],[0.3247901286099295,0.4693761675417689]]},{"name":"u","qubits":[1],"real":[[0.749024853959944,0.0],[0.0,0.749024853959944]],"imag":[[-0.6625418991658448,0.0],[0.0,0.6625418991658448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6994814532652173,0.0],[0.0,0.6994814532652173]],"imag":[[0.7146507514429546,0.0],[0.0,-0.7146507514429546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8802602593204514,-0.44879935881761357],[-0.46036983807087517,0.8691507924158187]],"imag":[[-0.10826883484861446,-0.10953935724895447],[-0.03846228615424803,0.17651392234421354]]},{"name":"u","qubits":[1],"real":[[0.7026832765276662,-0.7115027848774336],[0.7115027848774336,0.7026832765276662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9066813502165878,0.4218162267734911],[-0.4218162267734911,0.9066813502165878]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4465176010407591,0.41393433330747686],[0.4422772681161194,-0.7688060039857283]],"imag":[[-0.7756935190951741,-0.16607216534941732],[-0.05755357940468822,-0.45827473401983015]]},{"name":"u","qubits":[1],"real":[[0.6669591281059654,0.0],[0.0,0.6669591281059654]],"imag":[[0.7450943037200932,0.0],[0.0,-0.7450943037200932]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7763555813005749,0.0],[0.0,0.7763555813005749]],"imag":[[-0.6302951779788946,0.0],[0.0,0.6302951779788946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9238441445026839,0.3354695831388006],[-0.36201025130156833,-0.9221638438727723]],"imag":[[-0.10255479577943245,0.15314917342062867],[0.07030710122966077,-0.11670190453908758]]},{"name":"u","qubits":[2],"real":[[0.7791986976623848,-0.626776985507001],[0.626776985507001,0.7791986976623848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9792806373989297,0.20250785963894358],[-0.20250785963894358,0.9792806373989297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9948333387294769,-0.10152156496213934],[0.10152156496213934,0.9948333387294769]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9135565387304655,0.40671175363248546],[-0.40671175363248546,0.9135565387304655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.14781035551951616,0.8408770816703771],[0.2209152775531027,0.2671044878816219]],"imag":[[-0.23605747261944948,0.4640632520930983],[0.9346793078726776,-0.07890642642893181]]},{"name":"u","qubits":[1],"real":[[0.9052917423558854,0.0],[0.0,0.9052917423558854]],"imag":[[-0.4247903732692695,0.0],[0.0,0.4247903732692695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5009317871512601,0.0],[0.0,0.5009317871512601]],"imag":[[-0.8654867674444506,0.0],[0.0,0.8654867674444506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6763961670745859,-0.3798015281641193],[0.08881554060367342,-0.20393665289618532]],"imag":[[-0.5620578277804306,-0.2869320870898769],[0.46764412018631246,-0.8554709920318444]]},{"name":"u","qubits":[1],"real":[[0.9046634982856274,-0.42612668875536375],[0.42612668875536375,0.9046634982856274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9704211053984333,0.241418471118684],[-0.241418471118684,0.9704211053984333]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5695078191188196,0.006837003291844449],[0.022447723520143473,-0.6591271546108418]],"imag":[[-0.78464583885694,-0.24483669437607128],[-0.2439013145429473,0.7110271742539809]]},{"name":"u","qubits":[1],"real":[[0.9615451607127918,0.0],[0.0,0.9615451607127918]],"imag":[[0.2746468712907744,0.0],[0.0,-0.2746468712907744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7584015476106946,0.0],[0.0,0.7584015476106946]],"imag":[[0.6517876130931789,0.0],[0.0,-0.6517876130931789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4643586699739617,-0.38561146482388264],[-0.12371387336489115,0.8305787572212646]],"imag":[[0.7465477575548903,-0.2798951044697949],[0.46014383495471667,0.2882732327896602]]},{"name":"u","qubits":[2],"real":[[0.9419278787909295,0.0],[0.0,0.9419278787909295]],"imag":[[-0.33581523365746807,0.0],[0.0,0.33581523365746807]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9702523571074264,0.0],[0.0,0.9702523571074264]],"imag":[[-0.24209577346059355,0.0],[0.0,0.24209577346059355]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9744772684843008,0.0],[0.0,0.9744772684843008]],"imag":[[-0.22448619825587468,0.0],[0.0,0.22448619825587468]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8381953545159938,0.0],[0.0,0.8381953545159938]],"imag":[[-0.5453701015528881,0.0],[0.0,0.5453701015528881]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.71899042568142,-0.3395129904077345],[-0.024932388120535595,-0.79335692086076]],"imag":[[-0.34627368650225726,-0.4978737100500331],[0.6021010528451134,0.08624090855126254]]},{"name":"u","qubits":[1],"real":[[0.9988617273086435,0.0],[0.0,0.9988617273086435]],"imag":[[0.04769957775487234,0.0],[0.0,-0.04769957775487234]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2647337991425704,0.0],[0.0,0.2647337991425704]],"imag":[[-0.9643215312288433,0.0],[0.0,0.9643215312288433]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09508643206716494,0.05053794546853767],[-0.05132201569810565,-0.9908680961557164]],"imag":[[0.9933170304650458,-0.04154230966928506],[0.040569670069191606,-0.11790067258462295]]},{"name":"u","qubits":[1],"real":[[0.7523147973383182,-0.6588037990978841],[0.6588037990978841,0.7523147973383182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9058705823609614,0.4235545868161654],[-0.4235545868161654,0.9058705823609614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.673278377264294,-0.27631837274863225],[0.12243952963636295,-0.5870073854320254]],"imag":[[-0.02471463680237696,-0.6853711186777811],[0.7287619467415347,0.33066133129256586]]},{"name":"u","qubits":[1],"real":[[0.8472667858642522,0.0],[0.0,0.8472667858642522]],"imag":[[-0.5311675757905968,0.0],[0.0,0.5311675757905968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6504905204067932,0.0],[0.0,0.6504905204067932]],"imag":[[-0.7595143730443153,0.0],[0.0,0.7595143730443153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7262967375745961,0.5895282422690108],[-0.4617849224616298,-0.30299522331510387]],"imag":[[-0.35159432837673166,-0.036481897004179004],[0.3682786480763168,0.7478766057354764]]},{"name":"u","qubits":[3],"real":[[0.7703780243650391,-0.6375874054397713],[0.6375874054397713,0.7703780243650391]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9910873169556464,0.13321385126801963],[-0.13321385126801963,0.9910873169556464]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999005759146744,-0.014101002996327643],[0.014101002996327643,0.9999005759146744]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.981326448739943,0.1923496841781967],[-0.1923496841781967,0.981326448739943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9996192431004854,-0.027592912553997276],[0.027592912553997276,0.9996192431004854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996636527182324,-0.025934175021412518],[0.025934175021412518,0.9996636527182324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994599021359596,-0.0328618931648496],[0.0328618931648496,0.9994599021359596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.919649363136168,0.3927404344898049],[-0.3927404344898049,0.919649363136168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6656576974179469,0.2526157230721043],[0.2949773542133865,-0.6633031489380532]],"imag":[[0.018260313167483333,-0.7019627392447694],[0.6852406521307185,0.0588433664706604]]},{"name":"u","qubits":[1],"real":[[0.987033212202518,0.0],[0.0,0.987033212202518]],"imag":[[0.1605161612087053,0.0],[0.0,-0.1605161612087053]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3215351396795858,0.0],[0.0,0.3215351396795858]],"imag":[[0.9468976470301472,0.0],[0.0,-0.9468976470301472]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26703113351199903,-0.5075083351327808],[-0.46610971055308165,0.7812987497593971]],"imag":[[0.7992903507294657,0.17962349160624114],[0.2693901384501419,0.3158210801361083]]},{"name":"u","qubits":[1],"real":[[0.7330527900966542,-0.680171748113306],[0.680171748113306,0.7330527900966542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.895734375692625,0.44458961774038686],[-0.44458961774038686,0.895734375692625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4752841534821726,-0.07815457110688691],[-0.5751641982196717,-0.5872044027467093]],"imag":[[0.6490559655572317,-0.5888320558855499],[-0.14838285652199434,-0.5498724055374807]]},{"name":"u","qubits":[1],"real":[[0.9859886691770754,0.0],[0.0,0.9859886691770754]],"imag":[[0.16681230246723364,0.0],[0.0,-0.16681230246723364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4847319663692356,0.0],[0.0,0.4847319663692356]],"imag":[[0.8746627468800842,0.0],[0.0,-0.8746627468800842]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2537215108835429,-0.4599489509766146],[0.20079081032410342,-0.5649254624357709]],"imag":[[0.7283817243854923,-0.43992319896966203],[-0.6039606849668107,-0.5251416603122829]]},{"name":"u","qubits":[2],"real":[[0.9466555280624719,0.0],[0.0,0.9466555280624719]],"imag":[[-0.3222472826708745,0.0],[0.0,0.3222472826708745]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.902251929266683,0.0],[0.0,0.902251929266683]],"imag":[[-0.43120929504655686,0.0],[0.0,0.43120929504655686]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7075303256723389,0.0],[0.0,0.7075303256723389]],"imag":[[0.7066829828529863,0.0],[0.0,-0.7066829828529863]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999947850787626,0.0],[0.0,0.999947850787626]],"imag":[[-0.010212526876709635,0.0],[0.0,0.010212526876709635]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8861598833321013,-0.4095212606464198],[0.37749675823793755,-0.5775469164184506]],"imag":[[-0.19792831968931576,0.08852896992718412],[-0.18177249230191367,0.7006386500170668]]},{"name":"u","qubits":[1],"real":[[0.9998304008644434,0.0],[0.0,0.9998304008644434]],"imag":[[0.018416555249188567,0.0],[0.0,-0.018416555249188567]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2602973790385113,0.0],[0.0,0.2602973790385113]],"imag":[[0.9655284949009436,0.0],[0.0,-0.9655284949009436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.035709043549354336,-0.016257554631487148],[0.06529901250024013,-0.2865918685608808]],"imag":[[0.9689888627480922,0.2439695472725102],[-0.2356299790889157,0.9263258890886259]]},{"name":"u","qubits":[1],"real":[[0.7753583907883327,-0.6315214690207509],[0.6315214690207509,0.7753583907883327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9733015312196875,0.22953023618994445],[-0.22953023618994445,0.9733015312196875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07072153977511608,-0.2439176696974266],[0.9738310352456281,-0.002838410505578903]],"imag":[[0.03839623243794573,0.9664514284514175],[0.21254954231622422,-0.08042232450876965]]},{"name":"u","qubits":[1],"real":[[0.949247166301992,0.0],[0.0,0.949247166301992]],"imag":[[-0.3145311069952198,0.0],[0.0,0.3145311069952198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8309470237021396,0.0],[0.0,0.8309470237021396]],"imag":[[0.556351546956199,0.0],[0.0,-0.556351546956199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4392691985900259,0.4755079421434023],[-0.42561618630017306,0.635932632140064]],"imag":[[-0.5900763583781138,-0.4824361713344538],[0.5269756392971084,0.3697799682596534]]},{"name":"u","qubits":[2],"real":[[0.7637027236656349,-0.6455680830599442],[0.6455680830599442,0.7637027236656349]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9862964130663258,0.16498298570610126],[-0.16498298570610126,0.9862964130663258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999814033564712,0.006098601579247739],[-0.006098601579247739,0.9999814033564712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9753191777264338,0.22079968650121082],[-0.22079968650121082,0.9753191777264338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3015149059499467,-0.5943245173447931],[-0.5499919836185103,0.35735935552820214]],"imag":[[-0.6027363276162995,0.4388348766272921],[-0.49326108585310885,-0.5713988188252191]]},{"name":"u","qubits":[1],"real":[[0.9653964302053972,0.0],[0.0,0.9653964302053972]],"imag":[[0.26078675684680674,0.0],[0.0,-0.26078675684680674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.864365924213559,0.0],[0.0,0.864365924213559]],"imag":[[0.5028633502835934,0.0],[0.0,-0.5028633502835934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3741941612354658,-0.15447857744262214],[-0.6020930229433126,0.7340396095347095]],"imag":[[0.6420661097242416,0.6510500822150077],[-0.291914083531179,0.11600004824682802]]},{"name":"u","qubits":[1],"real":[[0.48396080530832625,-0.8750896747907133],[0.8750896747907133,0.48396080530832625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9934116966503229,0.1146001787011122],[-0.1146001787011122,0.9934116966503229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.21506243994196378,-0.4619212946421566],[-0.11783696756180385,0.7576387762219734]],"imag":[[0.8602154742718349,-0.02015446118370413],[0.4470927575183141,0.4606582247343238]]},{"name":"u","qubits":[1],"real":[[0.9379327558600598,0.0],[0.0,0.9379327558600598]],"imag":[[-0.3468171643456441,0.0],[0.0,0.3468171643456441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5860955170859109,0.0],[0.0,0.5860955170859109]],"imag":[[-0.8102419668542223,0.0],[0.0,0.8102419668542223]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4751757983068532,-0.45002939307487166],[-0.41001711870539376,0.5156358352491489]],"imag":[[-0.5546806874773472,0.5138198526835691],[-0.5462812993427738,-0.5172836646984037]]},{"name":"u","qubits":[2],"real":[[0.9952746379494707,0.0],[0.0,0.9952746379494707]],"imag":[[0.0970999230409068,0.0],[0.0,-0.0970999230409068]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9962652489853702,0.0],[0.0,0.9962652489853702]],"imag":[[-0.08634554802720568,0.0],[0.0,0.08634554802720568]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6396299790123305,0.0],[0.0,0.6396299790123305]],"imag":[[-0.7686829580188997,0.0],[0.0,0.7686829580188997]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9438240965514529,0.0],[0.0,0.9438240965514529]],"imag":[[-0.33044829363885897,0.0],[0.0,0.33044829363885897]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8218527892939109,0.36074455386696197],[0.3604682983355628,-0.900784457363915]],"imag":[[-0.4390371945589933,-0.040837499665303374],[-0.04320810593685677,-0.2382918942138202]]},{"name":"u","qubits":[1],"real":[[0.9581969295553853,0.0],[0.0,0.9581969295553853]],"imag":[[-0.2861094968550189,0.0],[0.0,0.2861094968550189]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8878182389333965,0.0],[0.0,0.8878182389333965]],"imag":[[-0.46019427920955563,0.0],[0.0,0.46019427920955563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4511249508133437,0.056817628928200026],[-0.045058426112973365,0.5667189297043085]],"imag":[[-0.6880704743412156,-0.5655237025417146],[0.5665818911064261,-0.5964766161563175]]},{"name":"u","qubits":[1],"real":[[0.7548734350248155,-0.655870488049154],[0.655870488049154,0.7548734350248155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8356411016769953,0.5492758407103462],[-0.5492758407103462,0.8356411016769953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7298228298960443,-0.5886339452984575],[-0.3103824232884008,-0.6154550723221994]],"imag":[[0.34058957511505794,-0.06976716081256648],[-0.5049951777978613,-0.5194782725652751]]},{"name":"u","qubits":[1],"real":[[0.8774560922920271,0.0],[0.0,0.8774560922920271]],"imag":[[-0.4796569671125456,0.0],[0.0,0.4796569671125456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8030433209521203,0.0],[0.0,0.8030433209521203]],"imag":[[0.5959206530018825,0.0],[0.0,-0.5959206530018825]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7086073131730601,0.14161051401929758],[0.010993166468128758,-0.5517168008521008]],"imag":[[-0.45446384357619546,0.5208500292011112],[0.5396456623476298,0.6358225232389262]]},{"name":"u","qubits":[3],"real":[[0.9967319989968217,0.0],[0.0,0.9967319989968217]],"imag":[[0.08077946630053821,0.0],[0.0,-0.08077946630053821]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999734336771315,0.0],[0.0,0.999734336771315]],"imag":[[-0.023048988707080366,0.0],[0.0,0.023048988707080366]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998291596727219,0.0],[0.0,0.9998291596727219]],"imag":[[-0.018483816384576447,0.0],[0.0,0.018483816384576447]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942450833022465,0.0],[0.0,0.9942450833022465]],"imag":[[0.10712942793326671,0.0],[0.0,-0.10712942793326671]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9860669785646868,0.0],[0.0,0.9860669785646868]],"imag":[[0.1663487715142778,0.0],[0.0,-0.1663487715142778]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9918458659386523,0.0],[0.0,0.9918458659386523]],"imag":[[0.12744323528694979,0.0],[0.0,-0.12744323528694979]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.975180831138516,0.0],[0.0,0.975180831138516]],"imag":[[0.22140990623726228,0.0],[0.0,-0.22140990623726228]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6978539502553539,0.0],[0.0,0.6978539502553539]],"imag":[[-0.7162400883174566,0.0],[0.0,0.7162400883174566]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.07649821165739618,-0.33206059781352826],[-0.3182391917412994,0.15389664721440013]],"imag":[[0.32737697340625765,0.8813104448923212],[0.8863950348103395,-0.2989037990383993]]},{"name":"u","qubits":[1],"real":[[0.9930008434365027,0.0],[0.0,0.9930008434365027]],"imag":[[-0.1181072602950138,0.0],[0.0,0.1181072602950138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5290381695957034,0.0],[0.0,0.5290381695957034]],"imag":[[0.8485980291697759,0.0],[0.0,-0.8485980291697759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18358060732900383,-0.566260617291281],[-0.40459377045303835,0.48712086028514306]],"imag":[[-0.7608203846687184,0.2584558302498805],[-0.47302683200411777,-0.612586944514658]]},{"name":"u","qubits":[1],"real":[[0.7212226917103706,-0.6927032762749485],[0.6927032762749485,0.7212226917103706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7553353541980783,0.6553384642293353],[-0.6553384642293353,0.7553353541980783]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8427548508132682,-0.02700058329991387],[0.26532900026635525,0.8477094423783051]],"imag":[[0.34564945352162013,-0.4117786847474931],[0.3160557519308378,-0.3333136429727294]]},{"name":"u","qubits":[1],"real":[[0.8885239561195176,0.0],[0.0,0.8885239561195176]],"imag":[[-0.45883022938960927,0.0],[0.0,0.45883022938960927]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.838363932175638,0.0],[0.0,0.838363932175638]],"imag":[[-0.5451109219480035,0.0],[0.0,0.5451109219480035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7636946696310074,0.1968110455622104],[0.34648601281984376,0.11877920539098388]],"imag":[[-0.5422622704640008,-0.2898059591401158],[0.05166744166900439,-0.9290691140912356]]},{"name":"u","qubits":[2],"real":[[0.993428117586186,0.0],[0.0,0.993428117586186]],"imag":[[0.11445774412055751,0.0],[0.0,-0.11445774412055751]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9976369388616789,0.0],[0.0,0.9976369388616789]],"imag":[[0.06870617307563222,0.0],[0.0,-0.06870617307563222]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9428174205194397,0.0],[0.0,0.9428174205194397]],"imag":[[0.33330963317172513,0.0],[0.0,-0.33330963317172513]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8149207971504221,0.0],[0.0,0.8149207971504221]],"imag":[[0.5795723374797321,0.0],[0.0,-0.5795723374797321]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.24407720094206684,0.15808561432065935],[-0.9602980345804092,-0.06931028146625073]],"imag":[[-0.003801639576095034,-0.9567762570536955],[-0.13505388664463794,0.2340602857518757]]},{"name":"u","qubits":[1],"real":[[0.9991689355772051,0.0],[0.0,0.9991689355772051]],"imag":[[-0.040760743093263385,0.0],[0.0,0.040760743093263385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.14701974708270119,0.0],[0.0,0.14701974708270119]],"imag":[[0.9891335571942439,0.0],[0.0,-0.9891335571942439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06254096514667107,-0.20303533877640248],[0.01619835477782787,0.16428777375582457]],"imag":[[-0.7652583155764826,-0.6076553211546157],[-0.6404732245941741,0.75002745901386]]},{"name":"u","qubits":[1],"real":[[0.6785586963431727,-0.7345461834473405],[0.7345461834473405,0.6785586963431727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8954434165538688,0.44517534494885785],[-0.44517534494885785,0.8954434165538688]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8170618913419582,0.4826661630674916],[0.5624451955213767,0.548202168674223]],"imag":[[-0.06931645515847591,-0.3076336616670396],[-0.10611548801134231,-0.6098108620711125]]},{"name":"u","qubits":[1],"real":[[0.9893585077534736,0.0],[0.0,0.9893585077534736]],"imag":[[-0.1454982581882681,0.0],[0.0,0.1454982581882681]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3060240480098188,0.0],[0.0,0.3060240480098188]],"imag":[[-0.9520237822868104,0.0],[0.0,0.9520237822868104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24826608234543168,0.46955030578390733],[-0.3306796889319293,0.15741573554164273]],"imag":[[-0.825823979564758,0.18947616597059536],[0.3834444555089563,0.847845256559949]]},{"name":"u","qubits":[2],"real":[[0.6869611599747153,-0.7266941342037885],[0.7266941342037885,0.6869611599747153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.98391801095248,0.17862068111871995],[-0.17862068111871995,0.98391801095248]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9988051151009065,0.04887066654205689],[-0.04887066654205689,0.9988051151009065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9198928984590834,0.39216967675299225],[-0.39216967675299225,0.9198928984590834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5040714780578509,0.09209275722097897],[0.028173700305463897,-0.5574055115023093]],"imag":[[0.8586428314942236,-0.012781118870993554],[0.08860403796246862,0.8250179772675822]]},{"name":"u","qubits":[1],"real":[[0.9994266050151355,0.0],[0.0,0.9994266050151355]],"imag":[[-0.03385943277611779,0.0],[0.0,0.03385943277611779]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9358311092598854,0.0],[0.0,0.9358311092598854]],"imag":[[-0.35244876924371904,0.0],[0.0,0.35244876924371904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05374662029732269,-0.5838511224810063],[-0.14876111821638904,0.7112543140424866]],"imag":[[-0.7923072551664477,0.16875538804700188],[-0.5892627969965819,-0.3532092673454745]]},{"name":"u","qubits":[1],"real":[[0.47989333428271175,-0.8773268420098758],[0.8773268420098758,0.47989333428271175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9434214443223755,0.3315961073243818],[-0.3315961073243818,0.9434214443223755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36165212837223,0.2641642307563868],[0.23468593509349034,-0.8964976187023819]],"imag":[[0.8483954330068137,0.28222364622033996],[0.3071733047748635,0.21646961071693455]]},{"name":"u","qubits":[1],"real":[[0.9931583561299538,0.0],[0.0,0.9931583561299538]],"imag":[[0.11677533836066456,0.0],[0.0,-0.11677533836066456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6793335834784844,0.0],[0.0,0.6793335834784844]],"imag":[[-0.733829600355751,0.0],[0.0,0.733829600355751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21024559267911336,0.028104869545132263],[0.07919051758461662,0.3159931034258288]],"imag":[[0.8816947575158233,-0.4214513751739019],[0.41489758646297575,0.8495511834252197]]},{"name":"u","qubits":[2],"real":[[0.9431957390763612,0.0],[0.0,0.9431957390763612]],"imag":[[-0.33223756227765194,0.0],[0.0,0.33223756227765194]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945464463969441,0.0],[0.0,0.9945464463969441]],"imag":[[-0.10429461136228645,0.0],[0.0,0.10429461136228645]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8925503893447209,0.0],[0.0,0.8925503893447209]],"imag":[[-0.45094767155467963,0.0],[0.0,0.45094767155467963]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7152052536868296,0.0],[0.0,0.7152052536868296]],"imag":[[0.6989144762406612,0.0],[0.0,-0.6989144762406612]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26491703959335683,0.603908834490859],[0.09533602333826068,0.26757151077306457]],"imag":[[0.5165434427178485,-0.5461647677598557],[-0.8086487968038608,-0.5151734200289599]]},{"name":"u","qubits":[1],"real":[[0.8422315946044421,0.0],[0.0,0.8422315946044421]],"imag":[[-0.5391158883301982,0.0],[0.0,0.5391158883301982]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9180202116151834,0.0],[0.0,0.9180202116151834]],"imag":[[0.396533593868179,0.0],[0.0,-0.396533593868179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7837524368744577,-0.4652935590425196],[0.27057665996489594,-0.43856107098481345]],"imag":[[-0.36136545154555993,-0.19659357068878894],[-0.42653886013452935,0.7433149123312615]]},{"name":"u","qubits":[1],"real":[[0.8089076144014963,-0.5879357714608631],[0.5879357714608631,0.8089076144014963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9936525626449376,0.11249259864163622],[-0.11249259864163622,0.9936525626449376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.49489173957849636,-0.20383831247606032],[-0.045465414553561866,0.8475998901780335]],"imag":[[-0.7635508304032986,-0.36127861527402166],[-0.4123168582132863,0.33091106159024464]]},{"name":"u","qubits":[1],"real":[[0.6886014753211821,0.0],[0.0,0.6886014753211821]],"imag":[[0.7251399921294449,0.0],[0.0,-0.7251399921294449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7308361117631088,0.0],[0.0,0.7308361117631088]],"imag":[[-0.6825529853007609,0.0],[0.0,0.6825529853007609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7700725879716819,0.028641421226038036],[0.014586842650900038,0.7707644576086243]],"imag":[[-0.039832060529723934,-0.6360670445784039],[0.6365444526739908,-0.022815229096605945]]},{"name":"u","qubits":[5],"real":[[0.9974712696518264,0.0],[0.0,0.9974712696518264]],"imag":[[-0.07107085351375271,0.0],[0.0,0.07107085351375271]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9986094972284538,0.0],[0.0,0.9986094972284538]],"imag":[[-0.05271690473780367,0.0],[0.0,0.05271690473780367]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9907982743313937,0.0],[0.0,0.9907982743313937]],"imag":[[0.13534688611834542,0.0],[0.0,-0.13534688611834542]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9977671355715405,0.0],[0.0,0.9977671355715405]],"imag":[[-0.06678879526809195,0.0],[0.0,0.06678879526809195]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9978206269945907,0.0],[0.0,0.9978206269945907]],"imag":[[-0.06598481904288114,0.0],[0.0,0.06598481904288114]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9967934826306255,0.0],[0.0,0.9967934826306255]],"imag":[[0.0800172043070048,0.0],[0.0,-0.0800172043070048]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9976783911381989,0.0],[0.0,0.9976783911381989]],"imag":[[-0.06810159951054805,0.0],[0.0,0.06810159951054805]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9840876298620951,0.0],[0.0,0.9840876298620951]],"imag":[[-0.1776838111714294,0.0],[0.0,0.1776838111714294]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9764659945281653,0.0],[0.0,0.9764659945281653]],"imag":[[-0.21567142029049907,0.0],[0.0,0.21567142029049907]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9797680462257443,0.0],[0.0,0.9797680462257443]],"imag":[[-0.20013639248019777,0.0],[0.0,0.20013639248019777]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9982031772339424,0.0],[0.0,0.9982031772339424]],"imag":[[-0.059920088117948696,0.0],[0.0,0.059920088117948696]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9781639142471058,0.0],[0.0,0.9781639142471058]],"imag":[[-0.2078349269607508,0.0],[0.0,0.2078349269607508]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9889250291390825,0.0],[0.0,0.9889250291390825]],"imag":[[-0.14841592482703733,0.0],[0.0,0.14841592482703733]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999703758170818,0.0],[0.0,0.9999703758170818]],"imag":[[0.007697239001359802,0.0],[0.0,-0.007697239001359802]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9861469375492913,0.0],[0.0,0.9861469375492913]],"imag":[[-0.1658741015413623,0.0],[0.0,0.1658741015413623]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9690374815989453,0.0],[0.0,0.9690374815989453]],"imag":[[0.24691366761759806,0.0],[0.0,-0.24691366761759806]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9848280795090353,0.0],[0.0,0.9848280795090353]],"imag":[[0.1735328608954085,0.0],[0.0,-0.1735328608954085]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9949015553071171,0.0],[0.0,0.9949015553071171]],"imag":[[-0.10085085645387167,0.0],[0.0,0.10085085645387167]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9995911348576233,0.0],[0.0,0.9995911348576233]],"imag":[[0.028593060592542404,0.0],[0.0,-0.028593060592542404]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9952313517374736,0.0],[0.0,0.9952313517374736]],"imag":[[-0.09754258823099411,0.0],[0.0,0.09754258823099411]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9894448102285109,0.0],[0.0,0.9894448102285109]],"imag":[[-0.1449102049955974,0.0],[0.0,0.1449102049955974]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9962199579286715,0.0],[0.0,0.9962199579286715]],"imag":[[0.08686653800282362,0.0],[0.0,-0.08686653800282362]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.994270582639329,0.0],[0.0,0.994270582639329]],"imag":[[-0.10689250908295307,0.0],[0.0,0.10689250908295307]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9627437932249547,0.0],[0.0,0.9627437932249547]],"imag":[[-0.27041521519105693,0.0],[0.0,0.27041521519105693]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9690683490322849,0.0],[0.0,0.9690683490322849]],"imag":[[-0.24679249361324093,0.0],[0.0,0.24679249361324093]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999891812266147,0.0],[0.0,0.9999891812266147]],"imag":[[0.004651605069723711,0.0],[0.0,-0.004651605069723711]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9777686207580052,0.0],[0.0,0.9777686207580052]],"imag":[[0.20968672886233927,0.0],[0.0,-0.20968672886233927]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9999558617689072,0.0],[0.0,0.9999558617689072]],"imag":[[-0.009395451772122665,0.0],[0.0,0.009395451772122665]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9997384988266302,0.0],[0.0,0.9997384988266302]],"imag":[[-0.022867749427433255,0.0],[0.0,0.022867749427433255]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9900921347348994,0.0],[0.0,0.9900921347348994]],"imag":[[0.1404192463164851,0.0],[0.0,-0.1404192463164851]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9999620544421894,0.0],[0.0,0.9999620544421894]],"imag":[[-0.008711468059727794,0.0],[0.0,0.008711468059727794]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9871477139527701,0.0],[0.0,0.9871477139527701]],"imag":[[-0.1598104841298591,0.0],[0.0,0.1598104841298591]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.08083617958101084,0.7011596938055636],[-0.2858365339257138,0.5763551779725459]],"imag":[[0.7054678968680952,-0.0644642718235588],[-0.6434889543982768,-0.4147699968235189]]},{"name":"u","qubits":[1],"real":[[0.999469989267636,0.0],[0.0,0.999469989267636]],"imag":[[-0.03255365652813198,0.0],[0.0,0.03255365652813198]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8663326219151647,0.0],[0.0,0.8663326219151647]],"imag":[[0.49946750465430306,0.0],[0.0,-0.49946750465430306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05669929794987594,0.09450239952231887],[-0.4906726226764756,-0.8654901880706963]],"imag":[[-0.8694741903377124,0.4815278999529465],[-0.006340292135218616,0.10063256135456468]]},{"name":"u","qubits":[1],"real":[[0.800419717340874,-0.5994399687140951],[0.5994399687140951,0.800419717340874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9629567164149567,0.2696560073711035],[-0.2696560073711035,0.9629567164149567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21758564026294858,-0.2857411643913222],[-0.10045196801206738,-0.541441527225542]],"imag":[[0.6732203389726454,-0.6463612390275357],[-0.6995286030373754,-0.45542310904339595]]},{"name":"u","qubits":[1],"real":[[0.9070648393890807,0.0],[0.0,0.9070648393890807]],"imag":[[-0.4209909466295697,0.0],[0.0,0.4209909466295697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8077142243498565,0.0],[0.0,0.8077142243498565]],"imag":[[-0.5895741953163399,0.0],[0.0,0.5895741953163399]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6748791881650609,-0.4434328663742175],[-0.014203265797003652,-0.7424507396353469]],"imag":[[-0.570431585140655,0.15004393048282047],[0.4679146880535892,-0.479187866248028]]},{"name":"u","qubits":[2],"real":[[0.9985987279344605,0.0],[0.0,0.9985987279344605]],"imag":[[-0.05292051178585977,0.0],[0.0,0.05292051178585977]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9084633503701477,0.0],[0.0,0.9084633503701477]],"imag":[[0.4179645212625664,0.0],[0.0,-0.4179645212625664]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952822598352546,0.0],[0.0,0.9952822598352546]],"imag":[[0.09702176692489518,0.0],[0.0,-0.09702176692489518]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.712838222828508,0.0],[0.0,0.712838222828508]],"imag":[[-0.70132850225461,0.0],[0.0,0.70132850225461]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5175342751295569,0.7787847260918145],[-0.3760035889134607,-0.16513133265000615]],"imag":[[-0.27709793269270694,0.22106415396814078],[-0.7169353603273798,0.5633441516636885]]},{"name":"u","qubits":[1],"real":[[0.9999271569972132,0.0],[0.0,0.9999271569972132]],"imag":[[0.012069825991719164,0.0],[0.0,-0.012069825991719164]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3314195611483792,0.0],[0.0,0.3314195611483792]],"imag":[[-0.9434834786514366,0.0],[0.0,0.9434834786514366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020807869400327528,0.2931954315723448],[0.15320783909050628,-0.7002391364191702]],"imag":[[0.8617904757333473,0.4134255040650207],[0.4831268638230828,-0.5027732523917965]]},{"name":"u","qubits":[1],"real":[[0.705071712816187,-0.7091360093708741],[0.7091360093708741,0.705071712816187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.951276594840415,0.3083388397669434],[-0.3083388397669434,0.951276594840415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42823356251108535,0.0013291609503355039],[0.08849575190658719,-0.5608022007177232]],"imag":[[-0.7604362826725882,-0.48821195117011246],[-0.4801262103120884,0.6686914204145276]]},{"name":"u","qubits":[1],"real":[[0.7937213846391004,0.0],[0.0,0.7937213846391004]],"imag":[[0.6082814838268459,0.0],[0.0,-0.6082814838268459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6582036261127192,0.0],[0.0,0.6582036261127192]],"imag":[[0.7528399475134591,0.0],[0.0,-0.7528399475134591]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.70480334145658,-0.6104531252219567],[0.5274527628508515,-0.45766799823907234]],"imag":[[0.18976554812633195,0.30755205823193366],[-0.4347814043596574,0.5685936306114306]]},{"name":"u","qubits":[2],"real":[[0.584681820605659,-0.8112627001491268],[0.8112627001491268,0.584681820605659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9858563203418517,0.16759270760395378],[-0.16759270760395378,0.9858563203418517]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9963884214680002,0.08491238757982726],[-0.08491238757982726,0.9963884214680002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9209598087489836,0.38965758130573486],[-0.38965758130573486,0.9209598087489836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3484252057210316,0.7330031953823719],[-0.19116811355910973,-0.3673729887050353]],"imag":[[0.15788151996480265,0.5624763259294504],[0.9039513560087798,0.10660105767800539]]},{"name":"u","qubits":[1],"real":[[0.9181943040523278,0.0],[0.0,0.9181943040523278]],"imag":[[0.39613030685099226,0.0],[0.0,-0.39613030685099226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9234234885142069,0.0],[0.0,0.9234234885142069]],"imag":[[-0.38378256977128655,0.0],[0.0,0.38378256977128655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6380157408383706,-0.11443622474454748],[-0.07074977838670757,-0.8183852172996949]],"imag":[[0.6018040659966595,-0.4665534600220741],[-0.47514445114152964,-0.3154011025868127]]},{"name":"u","qubits":[1],"real":[[0.6474084531991786,-0.7621432245491965],[0.7621432245491965,0.6474084531991786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9182412000752534,0.3960215884069431],[-0.3960215884069431,0.9182412000752534]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18609939108602327,-0.4620462730001267],[-0.7916587110213229,0.10822580456339594]],"imag":[[0.13400767611049663,-0.8566925942177676],[0.5662909540553631,0.20218361913302932]]},{"name":"u","qubits":[1],"real":[[0.9458276456786154,0.0],[0.0,0.9458276456786154]],"imag":[[0.32466916187104594,0.0],[0.0,-0.32466916187104594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.521300381324464,0.0],[0.0,0.521300381324464]],"imag":[[0.8533732550478533,0.0],[0.0,-0.8533732550478533]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44296749774697464,0.5061329840234412],[-0.6109863617843997,-0.6817449649082997]],"imag":[[0.5691999082202978,-0.4728854648911465],[0.32632334598562124,0.2354411654753521]]},{"name":"u","qubits":[2],"real":[[0.9999148636228651,0.0],[0.0,0.9999148636228651]],"imag":[[0.013048582530950927,0.0],[0.0,-0.013048582530950927]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9355229982676488,0.0],[0.0,0.9355229982676488]],"imag":[[-0.35326579187958285,0.0],[0.0,0.35326579187958285]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.44869553087154107,0.0],[0.0,0.44869553087154107]],"imag":[[0.8936846874462524,0.0],[0.0,-0.8936846874462524]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9993393039899725,0.0],[0.0,0.9993393039899725]],"imag":[[-0.0363449515178827,0.0],[0.0,0.0363449515178827]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.15777723024674903,0.5733577143252956],[-0.02128322716172068,0.6823124944183302]],"imag":[[-0.7825019278647403,0.18454812360818568],[0.6019502493937617,0.414309765099747]]},{"name":"u","qubits":[1],"real":[[0.9625101378863276,0.0],[0.0,0.9625101378863276]],"imag":[[0.2712457086592203,0.0],[0.0,-0.2712457086592203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7447667080664065,0.0],[0.0,0.7447667080664065]],"imag":[[-0.6673249212759313,0.0],[0.0,0.6673249212759313]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47911275340111437,-0.2599521390894494],[-0.09650604227738697,-0.9157170086280689]],"imag":[[0.7825515944834496,-0.3008136580719587],[-0.3856819354128074,-0.05829569975090307]]},{"name":"u","qubits":[1],"real":[[0.6625390169846594,-0.7490274033525083],[0.7490274033525083,0.6625390169846594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8755830747627492,0.4830675720735247],[-0.4830675720735247,0.8755830747627492]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4945513928693455,-0.7683427230957203],[-0.4300751590062182,0.017873343672342758]],"imag":[[0.03427983979394491,0.4048373404968276],[0.7545059111766237,0.49541571552715097]]},{"name":"u","qubits":[1],"real":[[0.8921506327184009,0.0],[0.0,0.8921506327184009]],"imag":[[0.45173803087647707,0.0],[0.0,-0.45173803087647707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9800653830268374,0.0],[0.0,0.9800653830268374]],"imag":[[0.1986752249085386,0.0],[0.0,-0.1986752249085386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7435831121234653,0.3663210376523258],[-0.1997470027745886,-0.920053007952007]],"imag":[[0.5460063675803905,0.1215322973524822],[0.33024587326568877,0.06738887617415407]]},{"name":"u","qubits":[3],"real":[[0.968984855801691,0.0],[0.0,0.968984855801691]],"imag":[[-0.24712011093186254,0.0],[0.0,0.24712011093186254]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9494520253001034,0.0],[0.0,0.9494520253001034]],"imag":[[0.3139121718785875,0.0],[0.0,-0.3139121718785875]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9042565228841135,0.0],[0.0,0.9042565228841135]],"imag":[[0.4269896261287066,0.0],[0.0,-0.4269896261287066]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9377560315603926,0.0],[0.0,0.9377560315603926]],"imag":[[0.34729472393358374,0.0],[0.0,-0.34729472393358374]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9986694047435161,0.0],[0.0,0.9986694047435161]],"imag":[[0.05156956495095915,0.0],[0.0,-0.05156956495095915]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9589278169508803,0.0],[0.0,0.9589278169508803]],"imag":[[0.28365021043147337,0.0],[0.0,-0.28365021043147337]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9627992683031735,0.0],[0.0,0.9627992683031735]],"imag":[[0.2702176325758069,0.0],[0.0,-0.2702176325758069]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9250560938493166,0.0],[0.0,0.9250560938493166]],"imag":[[-0.37983051909008625,0.0],[0.0,0.37983051909008625]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.17955377520399496,0.2936621731755652],[0.4711092781573675,-0.08145982937587654]],"imag":[[-0.27145570582266243,-0.8987962892847956],[-0.8198343061987328,0.3151064179158203]]},{"name":"u","qubits":[1],"real":[[0.99363425979612,0.0],[0.0,0.99363425979612]],"imag":[[-0.11265415109713776,0.0],[0.0,0.11265415109713776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9952016213412204,0.0],[0.0,0.9952016213412204]],"imag":[[-0.09784545405794873,0.0],[0.0,0.09784545405794873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16873319160641254,0.28501053590670267],[-0.19709414840163908,-0.37928743011428057]],"imag":[[-0.7345666967860055,0.5922076261290329],[-0.6269727064945037,-0.6513065079776914]]},{"name":"u","qubits":[1],"real":[[0.6936005044515668,-0.7203598685549688],[0.7203598685549688,0.6936005044515668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9375571309579771,0.3478313185868211],[-0.3478313185868211,0.9375571309579771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13106591796691283,-0.7756433848081786],[0.8445340068952389,-0.41147171311298414]],"imag":[[0.4706099663094407,0.3996565079678151],[-0.21934059349602725,-0.2633306752927749]]},{"name":"u","qubits":[1],"real":[[0.772991699856185,0.0],[0.0,0.772991699856185]],"imag":[[0.6344161346887747,0.0],[0.0,-0.6344161346887747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7960867714454314,0.0],[0.0,0.7960867714454314]],"imag":[[0.6051824950621008,0.0],[0.0,-0.6051824950621008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7951883854391009,-0.2345686210411913],[-0.04734230708803314,0.7005009250270717]],"imag":[[0.15812393192150365,0.5363299505335061],[-0.5834646174156761,0.4081987263818664]]},{"name":"u","qubits":[2],"real":[[0.9319481811450224,0.0],[0.0,0.9319481811450224]],"imag":[[0.36259148867628493,0.0],[0.0,-0.36259148867628493]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8613866091785886,0.0],[0.0,0.8613866091785886]],"imag":[[0.5079499084829265,0.0],[0.0,-0.5079499084829265]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9162402833009252,0.0],[0.0,0.9162402833009252]],"imag":[[0.4006291842298065,0.0],[0.0,-0.4006291842298065]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.98935076978387,0.0],[0.0,0.98935076978387]],"imag":[[0.14555086508868226,0.0],[0.0,-0.14555086508868226]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7500757017412782,-0.05803560652115682],[0.3039983882359942,-0.8326897531763777]],"imag":[[-0.36228608876968715,-0.550242764529451],[-0.4622988335386637,-0.022193319124731128]]},{"name":"u","qubits":[1],"real":[[0.9981394132318574,0.0],[0.0,0.9981394132318574]],"imag":[[0.060973041199889104,0.0],[0.0,-0.060973041199889104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5602146255527025,0.0],[0.0,0.5602146255527025]],"imag":[[0.8283474955094905,0.0],[0.0,-0.8283474955094905]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11007074517262483,-0.08936616658935212],[0.2442081043839682,-0.5811035576266291]],"imag":[[0.897576804036892,0.41743742067666373],[-0.35014670306208895,0.6928768602007238]]},{"name":"u","qubits":[1],"real":[[0.6794768903919558,-0.7336969097817423],[0.7336969097817423,0.6794768903919558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9489738132841044,0.3153548821582217],[-0.3153548821582217,0.9489738132841044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2510600544979416,-0.7449256439960161],[0.6008818106950498,0.14447691117386396]],"imag":[[-0.14450858501629196,0.6009757921989869],[-0.7450014546750349,-0.2510782831022622]]},{"name":"u","qubits":[1],"real":[[0.9971435324165877,0.0],[0.0,0.9971435324165877]],"imag":[[-0.07552996597225137,0.0],[0.0,0.07552996597225137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.437464510553648,0.0],[0.0,0.437464510553648]],"imag":[[-0.8992356765643016,0.0],[0.0,0.8992356765643016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11144865377879487,-0.6639492521188757],[-0.4159709970956933,-0.586267243087383]],"imag":[[-0.7314493790403019,0.10831617646148939],[0.5287051475517008,-0.45136428326825806]]},{"name":"u","qubits":[2],"real":[[0.7477327320994377,-0.6639998202914745],[0.6639998202914745,0.7477327320994377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9902463222110988,0.13932774794488262],[-0.13932774794488262,0.9902463222110988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977962429090038,-0.06635252547323396],[0.06635252547323396,0.9977962429090038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9221321418845542,0.3868750611029413],[-0.3868750611029413,0.9221321418845542]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.33672405215418744,0.3940331813370643],[0.7917310819169778,0.16146557135053083]],"imag":[[0.2086650756574897,0.8293453146350503],[-0.46501364800217504,0.3617361889094433]]},{"name":"u","qubits":[1],"real":[[0.8885626621135556,0.0],[0.0,0.8885626621135556]],"imag":[[-0.45875526754215173,0.0],[0.0,0.45875526754215173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8382456036777005,0.0],[0.0,0.8382456036777005]],"imag":[[0.5452928643536493,0.0],[0.0,-0.5452928643536493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8123372931307216,0.06909338331063268],[-0.004099422390285269,-0.04709409103879882]],"imag":[[-0.5770072155485862,0.04895814310826829],[0.08458126346884233,0.9952946052276732]]},{"name":"u","qubits":[1],"real":[[0.5537005611166209,-0.832715851067541],[0.832715851067541,0.5537005611166209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9487059558863566,0.31615978439035264],[-0.31615978439035264,0.9487059558863566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6011212074788157,0.6206212641793037],[0.32887688832245504,0.6927095518771079]],"imag":[[-0.3454747247817897,-0.3662372931647461],[0.6412023867574863,0.029205620727159314]]},{"name":"u","qubits":[1],"real":[[0.9999111805221155,0.0],[0.0,0.9999111805221155]],"imag":[[0.01332783053874197,0.0],[0.0,-0.01332783053874197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.668610058098058,0.0],[0.0,0.668610058098058]],"imag":[[0.7436131993248314,0.0],[0.0,-0.7436131993248314]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.021846862547103996,-0.3073589987500965],[0.5720389021291802,0.6545820758967866]],"imag":[[0.8193772058579946,-0.48339854675467514],[-0.03025233161321527,-0.4933341634201505]]},{"name":"u","qubits":[2],"real":[[0.984872801703115,0.0],[0.0,0.984872801703115]],"imag":[[0.17327886329687436,0.0],[0.0,-0.17327886329687436]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9828024249193293,0.0],[0.0,0.9828024249193293]],"imag":[[0.18466021112488207,0.0],[0.0,-0.18466021112488207]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9094012826098316,0.0],[0.0,0.9094012826098316]],"imag":[[0.4159198326451784,0.0],[0.0,-0.4159198326451784]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6191043481296784,0.0],[0.0,0.6191043481296784]],"imag":[[-0.785308733000548,0.0],[0.0,0.785308733000548]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4027384180489175,0.8454290183028388],[0.8546863367088313,-0.2208321750960585]],"imag":[[0.245988647951811,-0.2500822399087822],[-0.21633912625674964,0.4170633030321038]]},{"name":"u","qubits":[1],"real":[[0.9951769475539747,0.0],[0.0,0.9951769475539747]],"imag":[[-0.0980960909371697,0.0],[0.0,0.0980960909371697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6243097326129022,0.0],[0.0,0.6243097326129022]],"imag":[[0.781176905550085,0.0],[0.0,-0.781176905550085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1848606746508712,-0.2753325391763156],[0.14277020643862076,0.34285841990702404]],"imag":[[-0.928587335561215,-0.16656555488356767],[-0.28838994323038,0.8825508555861868]]},{"name":"u","qubits":[1],"real":[[0.7163775761345933,-0.6977128122741656],[0.6977128122741656,0.7163775761345933]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9758607183802108,0.21839381475320863],[-0.21839381475320863,0.9758607183802108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6951099446835174,0.06767000301958641],[0.016594836332086246,-0.8736201915600815]],"imag":[[0.6979558613180743,-0.15843153456667505],[0.17147708844313178,0.45509117816620437]]},{"name":"u","qubits":[1],"real":[[0.9981090688083024,0.0],[0.0,0.9981090688083024]],"imag":[[-0.061467770112664265,0.0],[0.0,0.061467770112664265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.652805360617869,0.0],[0.0,0.652805360617869]],"imag":[[-0.7575256834910444,0.0],[0.0,0.7575256834910444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09533984352701941,-0.5926289761041992],[0.004217749298656997,-0.7569467024258534]],"imag":[[-0.7711249208852832,0.21229123229092137],[0.6294909699247186,0.17537108958068703]]},{"name":"u","qubits":[3],"real":[[0.6978669223813696,-0.7162274489615401],[0.7162274489615401,0.6978669223813696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9963482770771969,0.08538214547141167],[-0.08538214547141167,0.9963482770771969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999718704479141,-0.007500554172856969],[0.007500554172856969,0.9999718704479141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9712096783459538,0.23822628042923594],[-0.23822628042923594,0.9712096783459538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999191024415449,-0.040215627902662525],[0.040215627902662525,0.999191024415449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999598809669162,-0.008957480484524766],[0.008957480484524766,0.9999598809669162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999278111301654,0.01201551199226741],[-0.01201551199226741,0.9999278111301654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9237689348066837,0.38295032978981103],[-0.38295032978981103,0.9237689348066837]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5544974958090708,0.622414251529667],[0.5306142676488922,-0.08767574225943554]],"imag":[[-0.07276968087368307,-0.5475742873617935],[-0.6369345332563167,-0.5523367302038182]]},{"name":"u","qubits":[1],"real":[[0.7844817837040021,0.0],[0.0,0.7844817837040021]],"imag":[[0.6201518612699531,0.0],[0.0,-0.6201518612699531]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6314012603453065,0.0],[0.0,0.6314012603453065]],"imag":[[-0.7754562840253204,0.0],[0.0,0.7754562840253204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.877184754758225,0.4222107426553803],[-0.24105017358440714,-0.5112429091579584]],"imag":[[0.20809415493071004,-0.09477245111222186],[0.3593585152996287,0.7425543475950304]]},{"name":"u","qubits":[1],"real":[[0.6074860119751537,-0.794330375382009],[0.794330375382009,0.6074860119751537]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9778350640754422,0.20937666408789657],[-0.20937666408789657,0.9778350640754422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7201724188251934,0.20426222529338073],[-0.5828788944369302,-0.033993142103120516]],"imag":[[0.18316786694722817,-0.6372426249080245],[0.32871479142480803,0.7423228722116032]]},{"name":"u","qubits":[1],"real":[[0.961358374733461,0.0],[0.0,0.961358374733461]],"imag":[[-0.27529997335604395,0.0],[0.0,0.27529997335604395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8666496176902457,0.0],[0.0,0.8666496176902457]],"imag":[[0.4989172678484389,0.0],[0.0,-0.4989172678484389]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3850028083207975,0.6386642150185122],[-0.6856057777058128,-0.6026033196697634]],"imag":[[-0.6170967213195453,0.2511423790931241],[-0.030152805809321625,0.4073140864262051]]},{"name":"u","qubits":[2],"real":[[0.997850096467035,0.0],[0.0,0.997850096467035]],"imag":[[-0.06553766078163631,0.0],[0.0,0.06553766078163631]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9208868769715298,0.0],[0.0,0.9208868769715298]],"imag":[[0.38982991139934675,0.0],[0.0,-0.38982991139934675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6938445725611264,0.0],[0.0,0.6938445725611264]],"imag":[[-0.7201247871914059,0.0],[0.0,0.7201247871914059]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9969933792697742,0.0],[0.0,0.9969933792697742]],"imag":[[0.07748678398434292,0.0],[0.0,-0.07748678398434292]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5435995752008266,0.21697859368588285],[-0.46821467276607354,-0.4779369080229941]],"imag":[[0.10887657065246881,0.803471022555596],[0.6880555314878278,-0.2809464677567257]]},{"name":"u","qubits":[1],"real":[[0.9857327571163573,0.0],[0.0,0.9857327571163573]],"imag":[[-0.16831794778865555,0.0],[0.0,0.16831794778865555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9199303770649456,0.0],[0.0,0.9199303770649456]],"imag":[[-0.3920817534050099,0.0],[0.0,0.3920817534050099]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2710797135409637,-0.5501985006820377],[-0.31431530005466757,-0.2813066294578572]],"imag":[[-0.7706280243289398,-0.1730024475915348],[0.4835846659861831,-0.766953938119908]]},{"name":"u","qubits":[1],"real":[[0.8527621240196273,-0.5222994924729812],[0.5222994924729812,0.8527621240196273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9624199036615387,0.27156569929966196],[-0.27156569929966196,0.9624199036615387]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16446027847949055,-0.9817277566693426],[-0.8116342439632559,0.1724069040913616]],"imag":[[0.06010382737685521,-0.0745047550300069],[0.5573062001837903,-0.030586151842466106]]},{"name":"u","qubits":[1],"real":[[0.8817784728166704,0.0],[0.0,0.8817784728166704]],"imag":[[0.4716637837242757,0.0],[0.0,-0.4716637837242757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.876667646485766,0.0],[0.0,0.876667646485766]],"imag":[[0.4810964951079025,0.0],[0.0,-0.4810964951079025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7160300028010687,0.48646857645039],[-0.39793341759273676,-0.49132028989477783]],"imag":[[0.4778089258074926,-0.14949244005541648],[-0.31725173076022106,-0.7068272117217334]]},{"name":"u","qubits":[2],"real":[[0.7706652314464985,-0.6372402223961658],[0.6372402223961658,0.7706652314464985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.966804671649167,0.2555165882625755],[-0.2555165882625755,0.966804671649167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993216212030703,0.036827943141956726],[-0.036827943141956726,0.9993216212030703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9296849783060664,0.3683555905806898],[-0.3683555905806898,0.9296849783060664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5343430793376938,0.3787743194320577],[0.12394382686821666,0.396208503188821]],"imag":[[-0.07031173855948848,-0.7523720807708344],[-0.8331696470502961,0.3653561126027875]]},{"name":"u","qubits":[1],"real":[[0.9447490541494549,0.0],[0.0,0.9447490541494549]],"imag":[[0.3277944854382247,0.0],[0.0,-0.3277944854382247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49411264422035966,0.0],[0.0,0.49411264422035966]],"imag":[[0.8693978921193473,0.0],[0.0,-0.8693978921193473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5987620457886693,-0.10495753781706368],[-0.24705034415035618,-0.6534393803855725]],"imag":[[0.75898290506045,-0.2332656802968393],[-0.06629547348166526,0.7124521133468212]]},{"name":"u","qubits":[1],"real":[[0.7970834637794721,-0.6038691511986011],[0.6038691511986011,0.7970834637794721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9301370283492415,0.36721262028100604],[-0.36721262028100604,0.9301370283492415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8881096980709573,0.15980728232212066],[0.09563244262334218,-0.9588892409469567]],"imag":[[-0.3790401517715904,0.20506428273617283],[-0.24175227704238098,-0.11376157549403917]]},{"name":"u","qubits":[1],"real":[[0.62916190104307,0.0],[0.0,0.62916190104307]],"imag":[[-0.7772742773795298,0.0],[0.0,0.7772742773795298]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8651103944928537,0.0],[0.0,0.8651103944928537]],"imag":[[0.5015815041849321,0.0],[0.0,-0.5015815041849321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8469064694432176,-0.2785850224441217],[0.16541691016187468,-0.7745444376933632]],"imag":[[0.1803765692360973,0.41545650862111666],[0.4720709386504724,-0.3871268380678765]]},{"name":"u","qubits":[2],"real":[[0.9751205321972347,0.0],[0.0,0.9751205321972347]],"imag":[[-0.22167532042918472,0.0],[0.0,0.22167532042918472]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9431192307901963,0.0],[0.0,0.9431192307901963]],"imag":[[0.3324546833986676,0.0],[0.0,-0.3324546833986676]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8596075431767842,0.0],[0.0,0.8596075431767842]],"imag":[[0.5109548626968657,0.0],[0.0,-0.5109548626968657]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973227575579837,0.0],[0.0,0.9973227575579837]],"imag":[[0.07312535303804779,0.0],[0.0,-0.07312535303804779]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.029492518985335343,0.9910428750803296],[-0.16909897898594742,-0.10680274928447964]],"imag":[[-0.11035296324407924,0.06918406304680447],[-0.9789575834187408,0.04050627010878775]]},{"name":"u","qubits":[1],"real":[[0.9227897622774083,0.0],[0.0,0.9227897622774083]],"imag":[[-0.38530384715962057,0.0],[0.0,0.38530384715962057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.41459996204504784,0.0],[0.0,0.41459996204504784]],"imag":[[-0.9100037755263682,0.0],[0.0,0.9100037755263682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6571386454776527,0.28030789648444643],[-0.18244507070223065,-0.4672759128518862]],"imag":[[-0.6497208615274886,0.2597288699475631],[-0.33577581641957377,-0.7972588152868949]]},{"name":"u","qubits":[1],"real":[[0.6803149221747513,-0.7329199183173848],[0.7329199183173848,0.6803149221747513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9898229167612567,0.14230457987794493],[-0.14230457987794493,0.9898229167612567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4394741110983805,-0.3764464505146034],[0.5798317489401441,0.4158264824701755]],"imag":[[0.6716944187436178,-0.46257667839820693],[0.1395860180103138,-0.6865851898879841]]},{"name":"u","qubits":[1],"real":[[0.9311911299507328,0.0],[0.0,0.9311911299507328]],"imag":[[-0.36453131484287793,0.0],[0.0,0.36453131484287793]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7489622377062506,0.0],[0.0,0.7489622377062506]],"imag":[[0.6626126821077649,0.0],[0.0,-0.6626126821077649]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6720099664953965,0.13314425396554622],[-0.10893925423573411,-0.964041347417663]],"imag":[[-0.7267858164034364,0.04957408235766638],[-0.09119879874323263,-0.2245869507863057]]},{"name":"u","qubits":[3],"real":[[0.9902395816876487,0.0],[0.0,0.9902395816876487]],"imag":[[-0.13937564657812576,0.0],[0.0,0.13937564657812576]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9875914094783992,0.0],[0.0,0.9875914094783992]],"imag":[[-0.15704524164860553,0.0],[0.0,0.15704524164860553]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9638195392788689,0.0],[0.0,0.9638195392788689]],"imag":[[0.2665556146553077,0.0],[0.0,-0.2665556146553077]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9785516234212845,0.0],[0.0,0.9785516234212845]],"imag":[[-0.20600174829250467,0.0],[0.0,0.20600174829250467]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9013226608012931,0.0],[0.0,0.9013226608012931]],"imag":[[-0.4331483130823404,0.0],[0.0,0.4331483130823404]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9876977143303591,0.0],[0.0,0.9876977143303591]],"imag":[[0.15637527012473623,0.0],[0.0,-0.15637527012473623]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9830472052853612,0.0],[0.0,0.9830472052853612]],"imag":[[-0.1833526443241028,0.0],[0.0,0.1833526443241028]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9378746410554947,0.0],[0.0,0.9378746410554947]],"imag":[[-0.3469742896311297,0.0],[0.0,0.3469742896311297]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7557788205269131,-0.2695696313738752],[0.3978841599641891,-0.8069522074112054]],"imag":[[0.2947442870173891,0.5188992132914755],[0.42850014581461976,-0.08309004296920314]]},{"name":"u","qubits":[1],"real":[[0.9277596550456244,0.0],[0.0,0.9277596550456244]],"imag":[[0.37317827170083734,0.0],[0.0,-0.37317827170083734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7207291493073436,0.0],[0.0,0.7207291493073436]],"imag":[[0.693216772257216,0.0],[0.0,-0.693216772257216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5840872631320078,0.49980661956320244],[0.05397172292676137,0.4277119073790808]],"imag":[[0.6085801323448702,-0.19663579176453422],[-0.5343775301099195,-0.7270421120706058]]},{"name":"u","qubits":[1],"real":[[0.811209688891962,-0.5847553682077713],[0.5847553682077713,0.811209688891962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.922802710931289,0.38527283410313784],[-0.38527283410313784,0.922802710931289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4818019795900085,-0.2945827027552537],[-0.05224826711380829,-0.21828481561374377]],"imag":[[0.5925337295070379,-0.5744490082653456],[0.6434599835601539,0.7318340709565551]]},{"name":"u","qubits":[1],"real":[[0.9999886372145488,0.0],[0.0,0.9999886372145488]],"imag":[[0.004767120911990573,0.0],[0.0,-0.004767120911990573]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7491656843950144,0.0],[0.0,0.7491656843950144]],"imag":[[-0.662382651739121,0.0],[0.0,0.662382651739121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.007314715525803095,-0.5893221656400482],[-0.3025577917781829,0.7649996926140906]],"imag":[[0.767178587796172,0.25314599433759843],[0.5655460122732345,0.05824054375174509]]},{"name":"u","qubits":[2],"real":[[0.9375875911931651,0.0],[0.0,0.9375875911931651]],"imag":[[0.3477492039395607,0.0],[0.0,-0.3477492039395607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8978185847705361,0.0],[0.0,0.8978185847705361]],"imag":[[-0.4403655173155952,0.0],[0.0,0.4403655173155952]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8322223652065699,0.0],[0.0,0.8322223652065699]],"imag":[[-0.5544420031436856,0.0],[0.0,0.5544420031436856]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9929695784192258,0.0],[0.0,0.9929695784192258]],"imag":[[-0.11836982864710478,0.0],[0.0,0.11836982864710478]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.10180283716728043,0.8258483688388107],[0.32819551890034554,0.2967767024465129]],"imag":[[-0.2835306196255276,0.4766770833234301],[0.8952844639851566,-0.05173991501265988]]},{"name":"u","qubits":[1],"real":[[0.6783516610646688,0.0],[0.0,0.6783516610646688]],"imag":[[-0.7347373843291252,0.0],[0.0,0.7347373843291252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9024800818144882,0.0],[0.0,0.9024800818144882]],"imag":[[-0.43073158919228866,0.0],[0.0,0.43073158919228866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8661879563464243,-0.42503405401811234],[-0.4516216555775726,0.5540797014925052]],"imag":[[0.06923629183268361,0.2535168891782025],[0.20239229329951489,-0.669381000791262]]},{"name":"u","qubits":[1],"real":[[0.7612119404840944,-0.6485031855468711],[0.6485031855468711,0.7612119404840944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8945173215608703,0.44703328894788885],[-0.44703328894788885,0.8945173215608703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24970769861644895,0.037169844214839605],[-0.14171530801962406,-0.020264188454477552]],"imag":[[-0.8730260944157053,-0.41724082542577445],[-0.39419319526577334,0.9078093736822419]]},{"name":"u","qubits":[1],"real":[[0.9282965082277146,0.0],[0.0,0.9282965082277146]],"imag":[[-0.3718408164957589,0.0],[0.0,0.3718408164957589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6065835412706349,0.0],[0.0,0.6065835412706349]],"imag":[[-0.7950197528738364,0.0],[0.0,0.7950197528738364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5337877425366286,0.3717507744554195],[-0.6237511061366662,-0.7723948289625482]],"imag":[[-0.5593899242012256,0.51376543316147],[0.11440330507936641,0.03539307237467276]]},{"name":"u","qubits":[2],"real":[[0.67482905143078,-0.7379740858221471],[0.7379740858221471,0.67482905143078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9809759746345176,0.19412917655483486],[-0.19412917655483486,0.9809759746345176]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984054327259452,0.05644990614091497],[-0.05644990614091497,0.9984054327259452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8963562734496855,0.44333444604202904],[-0.44333444604202904,0.8963562734496855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.16309491232391235,0.6341547243669143],[0.6363083645189705,-0.609544143845164]],"imag":[[0.7103392936706946,0.2581974496477373],[0.2528434351227384,0.3995469925585637]]},{"name":"u","qubits":[1],"real":[[0.7618189393815215,0.0],[0.0,0.7618189393815215]],"imag":[[0.6477900150508756,0.0],[0.0,-0.6477900150508756]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8046151782321807,0.0],[0.0,0.8046151782321807]],"imag":[[0.593796610767017,0.0],[0.0,-0.593796610767017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8294149783299332,0.07961067289633295],[-0.359485740763447,0.6367161036804503]],"imag":[[0.1350733094861299,0.5361792009649509],[-0.4057043221043819,-0.5484219256444496]]},{"name":"u","qubits":[1],"real":[[0.69639192068787,-0.7176616840828688],[0.7176616840828688,0.69639192068787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7897222028082038,0.6134646219561143],[-0.6134646219561143,0.7897222028082038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.09835277669692656,-0.013702679362757039],[-0.2582249489638887,-0.8571291302844277]],"imag":[[-0.9499574040773342,0.29617545194181355],[-0.14569673121677476,-0.4212149003337888]]},{"name":"u","qubits":[1],"real":[[0.9641122695316487,0.0],[0.0,0.9641122695316487]],"imag":[[-0.26549488081417605,0.0],[0.0,0.26549488081417605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.38861894456749185,0.0],[0.0,0.38861894456749185]],"imag":[[0.9213985651840623,0.0],[0.0,-0.9213985651840623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5103556712892983,0.04220357755937515],[0.008945584755710641,0.8340656140867412]],"imag":[[-0.8563769298589303,-0.06614000929416403],[0.07794625906110375,-0.5460576055782622]]},{"name":"u","qubits":[2],"real":[[0.9931594814774221,0.0],[0.0,0.9931594814774221]],"imag":[[-0.11676576703596876,0.0],[0.0,0.11676576703596876]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9582114238148807,0.0],[0.0,0.9582114238148807]],"imag":[[-0.28606095027224393,0.0],[0.0,0.28606095027224393]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996907212257827,0.0],[0.0,0.9996907212257827]],"imag":[[0.024868894126483607,0.0],[0.0,-0.024868894126483607]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.771074750930216,0.0],[0.0,0.771074750930216]],"imag":[[-0.6367446336467275,0.0],[0.0,0.6367446336467275]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4439896156191162,-0.24747509745207258],[0.665139823671842,-0.2667715464321228]],"imag":[[-0.40276655507551323,-0.7611888067201731],[0.44524301038958924,-0.5368245697425001]]},{"name":"u","qubits":[1],"real":[[0.9425955029337563,0.0],[0.0,0.9425955029337563]],"imag":[[0.3339366973680176,0.0],[0.0,-0.3339366973680176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7981086623148019,0.0],[0.0,0.7981086623148019]],"imag":[[-0.6025135377218319,0.0],[0.0,0.6025135377218319]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5256394297287961,0.2742409169411093],[-0.19480673439469737,-0.4156804081088291]],"imag":[[0.6487451324711045,-0.47710047420300783],[-0.514668125342836,-0.7241386989417441]]},{"name":"u","qubits":[1],"real":[[0.7716879453698458,-0.6360013482461071],[0.6360013482461071,0.7716879453698458]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9508691357600318,0.30959309853252576],[-0.30959309853252576,0.9508691357600318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.39994099332943583,0.37451668046609254],[0.3672712699732445,-0.4000972127182992]],"imag":[[-0.019795602560203726,0.8362969520610496],[-0.8395041097136947,-0.016336596986690814]]},{"name":"u","qubits":[1],"real":[[0.8630128696552639,0.0],[0.0,0.8630128696552639]],"imag":[[-0.5051819343656169,0.0],[0.0,0.5051819343656169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6400262306451122,0.0],[0.0,0.6400262306451122]],"imag":[[-0.7683530595281115,0.0],[0.0,0.7683530595281115]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6377685319303401,0.06035954931300572],[-0.6709593956069744,-0.2986882406989625]],"imag":[[-0.3580913480179143,0.6792485634588141],[-0.12180055665248651,-0.6676551869895322]]},{"name":"u","qubits":[4],"real":[[0.9946519153027118,0.0],[0.0,0.9946519153027118]],"imag":[[-0.10328391638898544,0.0],[0.0,0.10328391638898544]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.995703554044937,0.0],[0.0,0.995703554044937]],"imag":[[-0.09259823142091371,0.0],[0.0,0.09259823142091371]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995603196577394,0.0],[0.0,0.9995603196577394]],"imag":[[-0.029650756579181856,0.0],[0.0,0.029650756579181856]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9837132312121218,0.0],[0.0,0.9837132312121218]],"imag":[[-0.1797450381462766,0.0],[0.0,0.1797450381462766]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9995411894537258,0.0],[0.0,0.9995411894537258]],"imag":[[-0.030288786463490668,0.0],[0.0,0.030288786463490668]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.99979710916587,0.0],[0.0,0.99979710916587]],"imag":[[0.020143001354553658,0.0],[0.0,-0.020143001354553658]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9994425970375552,0.0],[0.0,0.9994425970375552]],"imag":[[-0.033384056476511846,0.0],[0.0,0.033384056476511846]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9191990965454314,0.0],[0.0,0.9191990965454314]],"imag":[[0.3937931194295586,0.0],[0.0,-0.3937931194295586]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.7030195331539801,0.0],[0.0,0.7030195331539801]],"imag":[[-0.7111705393251043,0.0],[0.0,0.7111705393251043]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998938800434045,0.0],[0.0,0.9998938800434045]],"imag":[[0.014568069595722023,0.0],[0.0,-0.014568069595722023]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999823192684874,0.0],[0.0,0.9999823192684874]],"imag":[[-0.005946524229915841,0.0],[0.0,0.005946524229915841]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9998825022542142,0.0],[0.0,0.9998825022542142]],"imag":[[0.01532911236345212,0.0],[0.0,-0.01532911236345212]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.999903924875264,0.0],[0.0,0.999903924875264]],"imag":[[-0.01386149411291278,0.0],[0.0,0.01386149411291278]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999983559660506,0.0],[0.0,0.9999983559660506]],"imag":[[0.0018133022902693601,0.0],[0.0,-0.0018133022902693601]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999859893214377,0.0],[0.0,0.9999859893214377]],"imag":[[0.005293501754570344,0.0],[0.0,-0.005293501754570344]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9994775683629366,0.0],[0.0,0.9994775683629366]],"imag":[[0.032320122823272325,0.0],[0.0,-0.032320122823272325]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.654134558064736,-0.40520666237500724],[0.4458045837672266,0.7496187419145132]],"imag":[[0.5834676615148576,-0.25977110824482186],[-0.18147104728844818,-0.454310767931673]]},{"name":"u","qubits":[1],"real":[[0.8329610089152265,0.0],[0.0,0.8329610089152265]],"imag":[[0.5533316886162656,0.0],[0.0,-0.5533316886162656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6214669390149052,0.0],[0.0,0.6214669390149052]],"imag":[[-0.7834403893797179,0.0],[0.0,0.7834403893797179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8319363242568498,-0.17087889948133392],[-0.42644717366132345,0.732195509159968]],"imag":[[0.34985454402405947,0.39532790455489863],[-0.06022091400824157,-0.5276419107294797]]},{"name":"u","qubits":[1],"real":[[0.8540027894755606,-0.5202684264569216],[0.5202684264569216,0.8540027894755606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9865496210086796,0.16346206069798194],[-0.16346206069798194,0.9865496210086796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2730199353150354,0.3657852914613933],[0.7143169894315696,-0.669293881246986]],"imag":[[0.6186486237327761,0.6394803482708594],[0.18023660528187568,-0.09649717742623254]]},{"name":"u","qubits":[1],"real":[[0.9977711813683663,0.0],[0.0,0.9977711813683663]],"imag":[[0.06672832704912368,0.0],[0.0,-0.06672832704912368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8024977271368502,0.0],[0.0,0.8024977271368502]],"imag":[[0.5966551750719921,0.0],[0.0,-0.5966551750719921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11676671491407187,-0.4659553941864303],[0.1360843839661654,-0.8071132317159642]],"imag":[[0.869086512460971,-0.11806667089052164],[-0.4610154103575623,-0.34280324246192584]]},{"name":"u","qubits":[2],"real":[[0.9897422322929476,0.0],[0.0,0.9897422322929476]],"imag":[[-0.14286466888553356,0.0],[0.0,0.14286466888553356]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7296165599754857,0.0],[0.0,0.7296165599754857]],"imag":[[-0.6838564728139513,0.0],[0.0,0.6838564728139513]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8718902803664164,0.0],[0.0,0.8718902803664164]],"imag":[[-0.4897012752715392,0.0],[0.0,0.4897012752715392]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9930509012734058,0.0],[0.0,0.9930509012734058]],"imag":[[-0.11768562987925238,0.0],[0.0,0.11768562987925238]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3282876520803268,0.8413492915321087],[-0.8048469393029823,-0.3185154293958301]],"imag":[[-0.10712700974507784,0.4157912828728898],[0.4826721719441531,0.13340502225225845]]},{"name":"u","qubits":[1],"real":[[0.6634501955534502,0.0],[0.0,0.6634501955534502]],"imag":[[-0.748220447475267,0.0],[0.0,0.748220447475267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9986730099340825,0.0],[0.0,0.9986730099340825]],"imag":[[0.05149970125350205,0.0],[0.0,-0.05149970125350205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9721460009818974,0.20155421985144223],[-0.03925856130357569,-0.1881687256470632]],"imag":[[0.11717648239746285,-0.024035831750507088],[-0.19914966761768796,-0.9609322067349486]]},{"name":"u","qubits":[1],"real":[[0.8367791832355429,-0.5475404994186801],[0.5475404994186801,0.8367791832355429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9809289629285599,0.19436658583177263],[-0.19436658583177263,0.9809289629285599]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22677866513250497,-0.3960193353321301],[-0.4004427205491853,-0.23212961754203856]],"imag":[[-0.6854086797712441,0.5674108430212252],[-0.564297799299383,-0.6836149953920171]]},{"name":"u","qubits":[1],"real":[[0.633507732552516,0.0],[0.0,0.633507732552516]],"imag":[[0.77373635871411,0.0],[0.0,-0.77373635871411]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8774524831372289,0.0],[0.0,0.8774524831372289]],"imag":[[0.47966356942789706,0.0],[0.0,-0.47966356942789706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7907362449325679,-0.5818344925652226],[0.5705668908872158,-0.7828952999718695]],"imag":[[-0.15917059430401193,-0.10425706748331076],[0.1544484894136086,-0.19409800726207083]]},{"name":"u","qubits":[2],"real":[[0.6309216998145383,-0.7758465110465689],[0.7758465110465689,0.6309216998145383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9915207484870953,0.12994847178628308],[-0.12994847178628308,0.9915207484870953]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999802268818371,0.006288548747488587],[-0.006288548747488587,0.9999802268818371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8990168263566708,0.4379140850984124],[-0.4379140850984124,0.8990168263566708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.03613361952167409,-0.21269537891466941],[-0.9279056539629165,-0.11171808213201867]],"imag":[[0.10990987813667687,-0.9702447402674179],[0.35440834862047965,0.030081387875225584]]},{"name":"u","qubits":[1],"real":[[0.8984310714776164,0.0],[0.0,0.8984310714776164]],"imag":[[-0.4391145748020467,0.0],[0.0,0.4391145748020467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6398979142291125,0.0],[0.0,0.6398979142291125]],"imag":[[-0.7684599269742252,0.0],[0.0,0.7684599269742252]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6772977605782653,-0.5123319178356516],[0.44418149785571,-0.855147635625592]],"imag":[[-0.527360605552859,-0.025971930876084875],[0.2566346278062389,0.07459213133682746]]},{"name":"u","qubits":[1],"real":[[0.6244279112427222,-0.781082443574973],[0.781082443574973,0.6244279112427222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9269225454469989,0.3752527078410711],[-0.3752527078410711,0.9269225454469989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.45405139878741474,-0.8504183173398518],[0.6995242805549252,-0.38807457470952655]],"imag":[[-0.09317461949327922,-0.24888652650219814],[-0.5438948413577653,0.25346066148920515]]},{"name":"u","qubits":[1],"real":[[0.7472506129172418,0.0],[0.0,0.7472506129172418]],"imag":[[0.6645423398812197,0.0],[0.0,-0.6645423398812197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.74341840248029,0.0],[0.0,0.74341840248029]],"imag":[[-0.6688266433491219,0.0],[0.0,0.6688266433491219]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9392072964159275,0.3230080921151789],[-0.2654728068875862,-0.7704153579509421]],"imag":[[0.110423749154814,-0.036905587785467],[-0.1876710920331234,-0.5484194801897933]]},{"name":"u","qubits":[2],"real":[[0.9892307759912936,0.0],[0.0,0.9892307759912936]],"imag":[[0.14636417536973687,0.0],[0.0,-0.14636417536973687]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9366923980789615,0.0],[0.0,0.9366923980789615]],"imag":[[-0.3501533255319508,0.0],[0.0,0.3501533255319508]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996764719196381,0.0],[0.0,0.996764719196381]],"imag":[[-0.0803747134698448,0.0],[0.0,0.0803747134698448]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6782046993698363,0.0],[0.0,0.6782046993698363]],"imag":[[0.7348730405673282,0.0],[0.0,-0.7348730405673282]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.24011652545354298,0.44072751088934525],[0.42555906107434205,-0.05908166893312351]],"imag":[[0.2412526985739521,0.8306024625416099],[0.8384752084423421,-0.3352136136274494]]},{"name":"u","qubits":[1],"real":[[0.9975947621025706,0.0],[0.0,0.9975947621025706]],"imag":[[0.06931587571051477,0.0],[0.0,-0.06931587571051477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7667997654086822,0.0],[0.0,0.7667997654086822]],"imag":[[0.6418863760582475,0.0],[0.0,-0.6418863760582475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13684002661611605,-0.10303487592982938],[-0.06528648498408947,0.8907553282203026]],"imag":[[0.9799474739261957,0.10179179634672601],[0.12928816782594973,-0.43078671031703447]]},{"name":"u","qubits":[1],"real":[[0.7712641745048766,-0.6365151790219234],[0.6365151790219234,0.7712641745048766]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8509229274770249,0.5252905591136489],[-0.5252905591136489,0.8509229274770249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6114481776579174,-0.10474028521262559],[-0.6277345235294073,0.3455974186038243]],"imag":[[-0.43913753031713326,-0.6498606221024308],[-0.19808766613569903,0.6687847701230885]]},{"name":"u","qubits":[1],"real":[[0.9420687725431379,0.0],[0.0,0.9420687725431379]],"imag":[[0.33541977848520727,0.0],[0.0,-0.33541977848520727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6627048065665987,0.0],[0.0,0.6627048065665987]],"imag":[[-0.748880724383748,0.0],[0.0,0.748880724383748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5542829959299891,0.13397232855207689],[0.45077991451933563,0.8760263361638385]],"imag":[[0.6797117578012177,-0.4613173548783842],[0.16601131104715453,-0.042609524964573764]]},{"name":"u","qubits":[3],"real":[[0.9688650778752935,0.0],[0.0,0.9688650778752935]],"imag":[[0.24758929878672342,0.0],[0.0,-0.24758929878672342]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9874319872899384,0.0],[0.0,0.9874319872899384]],"imag":[[-0.15804452055241552,0.0],[0.0,0.15804452055241552]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9522880727799221,0.0],[0.0,0.9522880727799221]],"imag":[[-0.30520063309420215,0.0],[0.0,0.30520063309420215]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999509678493237,0.0],[0.0,0.9999509678493237]],"imag":[[0.009902620723870253,0.0],[0.0,-0.009902620723870253]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9388227164367544,0.0],[0.0,0.9388227164367544]],"imag":[[-0.34440079428234976,0.0],[0.0,0.34440079428234976]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8953102606244487,0.0],[0.0,0.8953102606244487]],"imag":[[-0.445443079664037,0.0],[0.0,0.445443079664037]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9352923140639627,0.0],[0.0,0.9352923140639627]],"imag":[[-0.35387609025318134,0.0],[0.0,0.35387609025318134]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9368447279809232,0.0],[0.0,0.9368447279809232]],"imag":[[0.3497455584483526,0.0],[0.0,-0.3497455584483526]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.19751581236157933,0.17379829845398426],[-0.9531916350043129,-0.19371603745859514]],"imag":[[0.13047919724322074,-0.9559062895537458],[-0.18811802123059612,0.13605665686555032]]},{"name":"u","qubits":[1],"real":[[0.846591198337199,0.0],[0.0,0.846591198337199]],"imag":[[0.532243687513516,0.0],[0.0,-0.532243687513516]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8514751709047943,0.0],[0.0,0.8514751709047943]],"imag":[[-0.5243949211545162,0.0],[0.0,0.5243949211545162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7476906711987623,-0.30449991844956603],[0.33515944612065846,-0.08151666678268144]],"imag":[[0.3596085316450955,0.46788905077444426],[-0.44643981660073306,0.8256601412604576]]},{"name":"u","qubits":[1],"real":[[0.9163911484978263,-0.4002839778892416],[0.4002839778892416,0.9163911484978263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9613519854064296,0.2753222841600657],[-0.2753222841600657,0.9613519854064296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.963460548604062,-0.08620271526072462],[0.05911851183133492,0.4997180322110692]],"imag":[[0.2535887702864179,-0.0023661677581497216],[-0.06278143377647223,-0.861884784304094]]},{"name":"u","qubits":[1],"real":[[0.9591354875869894,0.0],[0.0,0.9591354875869894]],"imag":[[-0.28294719728470186,0.0],[0.0,0.28294719728470186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9417809504870258,0.0],[0.0,0.9417809504870258]],"imag":[[0.3362270680652499,0.0],[0.0,-0.3362270680652499]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.470505204460387,-0.31133909256004644],[0.4871864727862775,0.09400898183536723]],"imag":[[-0.7280601032790458,0.38938580872045286],[0.1058427102972136,0.8617476270610108]]},{"name":"u","qubits":[2],"real":[[0.8597659832619831,0.0],[0.0,0.8597659832619831]],"imag":[[0.5106882160629471,0.0],[0.0,-0.5106882160629471]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9885151187578418,0.0],[0.0,0.9885151187578418]],"imag":[[0.15112200364993164,0.0],[0.0,-0.15112200364993164]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994125255133528,0.0],[0.0,0.9994125255133528]],"imag":[[0.034272494029789456,0.0],[0.0,-0.034272494029789456]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7036723743815838,0.0],[0.0,0.7036723743815838]],"imag":[[-0.7105245875634313,0.0],[0.0,0.7105245875634313]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06698971382505378,0.7370324884825752],[-0.7891935633096576,-0.03822338725099631]],"imag":[[-0.30781505945040555,-0.5979509832238454],[-0.5271961561390471,0.3126926690056543]]},{"name":"u","qubits":[1],"real":[[0.6141949493557567,0.0],[0.0,0.6141949493557567]],"imag":[[0.7891543348331045,0.0],[0.0,-0.7891543348331045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8517855122778134,0.0],[0.0,0.8517855122778134]],"imag":[[-0.5238906766431551,0.0],[0.0,0.5238906766431551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7676070140944398,0.4738222154165034],[0.422620516689368,0.2562745409350923]],"imag":[[-0.19442126907429935,0.38532110015200827],[0.4408761060862438,0.7492286150594827]]},{"name":"u","qubits":[1],"real":[[0.8176563408260551,-0.5757066165217715],[0.5757066165217715,0.8176563408260551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9173019877075116,0.3981922442085584],[-0.3981922442085584,0.9173019877075116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.027174286264552244,-0.6495900509881288],[-0.6800905096783461,-0.2630017345646415]],"imag":[[-0.7323754833042418,0.2022880996947929],[0.019094718283791175,-0.6840631388951602]]},{"name":"u","qubits":[1],"real":[[0.9642255617400654,0.0],[0.0,0.9642255617400654]],"imag":[[-0.2650831305214563,0.0],[0.0,0.2650831305214563]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7005625364452126,0.0],[0.0,0.7005625364452126]],"imag":[[0.7135910120856696,0.0],[0.0,-0.7135910120856696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4254180426338021,0.44452898442922306],[-0.26882183084295774,-0.6819955309128586]],"imag":[[-0.7152399942105105,-0.33142905980872706],[-0.4849598570455224,0.47689711273136787]]},{"name":"u","qubits":[2],"real":[[0.7408660485203123,-0.6716528107213564],[0.6716528107213564,0.7408660485203123]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9873561216541588,0.15851778774654277],[-0.15851778774654277,0.9873561216541588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994542533400084,0.03303324810802617],[-0.03303324810802617,0.9994542533400084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9652510551515504,0.2613243205842475],[-0.2613243205842475,0.9652510551515504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5027960208004622,-0.43439283323461264],[0.4159828778304906,-0.17862341886046743]],"imag":[[-0.7463402034090533,0.03841000751053765],[-0.13088432906355474,0.8819984194952079]]},{"name":"u","qubits":[1],"real":[[0.7928278763259348,0.0],[0.0,0.7928278763259348]],"imag":[[-0.6094456157201463,0.0],[0.0,0.6094456157201463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8333339622452688,0.0],[0.0,0.8333339622452688]],"imag":[[-0.5527698502709792,0.0],[0.0,0.5527698502709792]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9652636482224404,0.041886003213134904],[-0.04754093857301758,-0.934849243549085]],"imag":[[-0.25685743000164146,0.023149790670449335],[-0.005496292646224472,-0.3518046926384686]]},{"name":"u","qubits":[1],"real":[[0.7010552752866024,-0.7131069351736989],[0.7131069351736989,0.7010552752866024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.979406790633353,0.20189685104348568],[-0.20189685104348568,0.979406790633353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.29075706782028193,-0.07223409293237877],[0.21322769333252567,0.9159991586226174]],"imag":[[0.9299820847594452,-0.2130161621972966],[-0.07160726454151739,-0.33219255239036966]]},{"name":"u","qubits":[1],"real":[[0.9621971426942818,0.0],[0.0,0.9621971426942818]],"imag":[[-0.272353921563395,0.0],[0.0,0.272353921563395]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.49710042769358787,0.0],[0.0,0.49710042769358787]],"imag":[[0.867693012987227,0.0],[0.0,-0.867693012987227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4547009565873039,0.4607608465243224],[0.3875445220790196,-0.42471784119687506]],"imag":[[-0.7388523100584535,-0.1871997497596282],[-0.3116946380777537,-0.7564855923077376]]},{"name":"u","qubits":[2],"real":[[0.9839363572854598,0.0],[0.0,0.9839363572854598]],"imag":[[-0.17851959223519415,0.0],[0.0,0.17851959223519415]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9997708262841686,0.0],[0.0,0.9997708262841686]],"imag":[[-0.021407823594913222,0.0],[0.0,0.021407823594913222]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9633626761251035,0.0],[0.0,0.9633626761251035]],"imag":[[-0.26820207726466055,0.0],[0.0,0.26820207726466055]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5882449573276627,0.0],[0.0,0.5882449573276627]],"imag":[[0.8086827994823288,0.0],[0.0,-0.8086827994823288]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21417840083685624,-0.39774100004013785],[0.7530019043168069,-0.0191801528811218]],"imag":[[0.0781960756620457,0.8887154118462748],[-0.617252880480347,0.22719844931124475]]},{"name":"u","qubits":[1],"real":[[0.6994086289881921,0.0],[0.0,0.6994086289881921]],"imag":[[-0.71472202267515,0.0],[0.0,0.71472202267515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8362815030379103,0.0],[0.0,0.8362815030379103]],"imag":[[0.5483003261686552,0.0],[0.0,-0.5483003261686552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.951398803618468,-0.24186876581795216],[0.2694034593461007,-0.39334508248791067]],"imag":[[0.02060750617210919,0.18951292115424487],[-0.14777490739319807,0.8665240902132292]]},{"name":"u","qubits":[1],"real":[[0.8990433439621173,-0.4378596415261562],[0.4378596415261562,0.8990433439621173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9459629840275163,0.324274625664354],[-0.324274625664354,0.9459629840275163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24153610844473086,0.32006891104205887],[0.28471184390811527,-0.25330615707587545]],"imag":[[0.2956828270964073,-0.8670570144240813],[0.8793015068883324,0.2856641677036175]]},{"name":"u","qubits":[1],"real":[[0.8689688989348769,0.0],[0.0,0.8689688989348769]],"imag":[[0.49486670193488236,0.0],[0.0,-0.49486670193488236]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6784593813555847,0.0],[0.0,0.6784593813555847]],"imag":[[0.7346379161536637,0.0],[0.0,-0.7346379161536637]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7397710562458226,0.35641455123840593],[-0.15246801370947693,-0.4606995310161677]],"imag":[[0.4388611692587418,-0.3648401377635356],[-0.4867167176636496,-0.7263720008808802]]},{"name":"u","qubits":[3],"real":[[0.6975960294272852,-0.7164912977331171],[0.7164912977331171,0.6975960294272852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9926903576510024,0.12068907915269256],[-0.12068907915269256,0.9926903576510024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9986000376041413,-0.05289579281008572],[0.05289579281008572,0.9986000376041413]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9781367926088356,0.20796253255069697],[-0.20796253255069697,0.9781367926088356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999887342600578,-0.015010066860423778],[0.015010066860423778,0.999887342600578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996714124019016,-0.025633322577986818],[0.025633322577986818,0.9996714124019016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9992090817251224,0.03976444389197072],[-0.03976444389197072,0.9992090817251224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9150882617885575,0.4032536089569396],[-0.4032536089569396,0.9150882617885575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.2630004983746105,0.14100285157753983],[0.36970896221916494,-0.26535310948942714]],"imag":[[0.07759917908148067,0.9512766690650983],[0.8877637008322741,0.06912757788108329]]},{"name":"u","qubits":[1],"real":[[0.6397948894191579,0.0],[0.0,0.6397948894191579]],"imag":[[0.7685457042187717,0.0],[0.0,-0.7685457042187717]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8867118005725021,0.0],[0.0,0.8867118005725021]],"imag":[[-0.4623225959494855,0.0],[0.0,0.4623225959494855]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9385939909442744,-0.28107400433086316],[-0.26219314644032554,0.7544873515848368]],"imag":[[-0.17305931935222807,-0.10044499110486435],[-0.14264131977924363,0.5845143660765378]]},{"name":"u","qubits":[1],"real":[[0.5089161791021359,-0.8608160794548873],[0.8608160794548873,0.5089161791021359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9556880193276988,0.29438140177922273],[-0.29438140177922273,0.9556880193276988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4751896600898592,0.5567717367618551],[-0.7664316877018673,-0.5894649803358869]],"imag":[[-0.35944428869657474,0.5787916925892127],[0.2399522001432057,0.08681271042027765]]},{"name":"u","qubits":[1],"real":[[0.9452112150518576,0.0],[0.0,0.9452112150518576]],"imag":[[0.32645942924074206,0.0],[0.0,-0.32645942924074206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7018237816450358,0.0],[0.0,0.7018237816450358]],"imag":[[0.7123506015421487,0.0],[0.0,-0.7123506015421487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5342873539164288,-0.0034219391180756453],[-0.4223205132024469,-0.2824881413988125]],"imag":[[0.6812051579898933,-0.5004846116571595],[0.268592517210304,0.8183543815463439]]},{"name":"u","qubits":[2],"real":[[0.9985791130598691,0.0],[0.0,0.9985791130598691]],"imag":[[0.0532893512867722,0.0],[0.0,-0.0532893512867722]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9925495240417935,0.0],[0.0,0.9925495240417935]],"imag":[[0.12184187426500478,0.0],[0.0,-0.12184187426500478]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8761815410611432,0.0],[0.0,0.8761815410611432]],"imag":[[0.4819812310699663,0.0],[0.0,-0.4819812310699663]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7086137942885453,0.0],[0.0,0.7086137942885453]],"imag":[[-0.7055965494133253,0.0],[0.0,0.7055965494133253]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6700141860010623,-0.1912963628544972],[-0.3143604718735719,0.6923469826962281]],"imag":[[0.6503198084616258,0.3026067395786292],[0.17129690891312932,-0.6264906370183525]]},{"name":"u","qubits":[1],"real":[[0.9989292807971486,0.0],[0.0,0.9989292807971486]],"imag":[[-0.04626328961597326,0.0],[0.0,0.04626328961597326]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5427069606097418,0.0],[0.0,0.5427069606097418]],"imag":[[-0.8399221124043206,0.0],[0.0,0.8399221124043206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06572781031323882,0.04618166954365149],[0.29813957148427367,-0.3993090975054241]],"imag":[[-0.7080841779449795,-0.7015439439504628],[-0.6367177143841555,0.5884348670447683]]},{"name":"u","qubits":[1],"real":[[0.8168310569961424,-0.5768769577011762],[0.5768769577011762,0.8168310569961424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9878539694550785,0.15538511843752886],[-0.15538511843752886,0.9878539694550785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5909639014697304,0.35015680916008046],[0.26133099517152103,0.3444672086298478]],"imag":[[-0.5966856352054909,0.41487121965487767],[0.4758508493863988,0.7659075807691591]]},{"name":"u","qubits":[1],"real":[[0.9965565609761485,0.0],[0.0,0.9965565609761485]],"imag":[[-0.082915745039118,0.0],[0.0,0.082915745039118]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39929862315418757,0.0],[0.0,0.39929862315418757]],"imag":[[-0.9168209255613498,0.0],[0.0,0.9168209255613498]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12284211548509116,0.24278378813507906],[0.16850772204718406,0.20741922177976796]],"imag":[[-0.7331035608476462,-0.6233177487882323],[0.6473593525593941,-0.7137984888612656]]},{"name":"u","qubits":[2],"real":[[0.7715204771420227,-0.6362044901999244],[0.6362044901999244,0.7715204771420227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9934552059332139,0.11422238749122521],[-0.11422238749122521,0.9934552059332139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998911341469727,0.01475533307928316],[-0.01475533307928316,0.9998911341469727]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9131090432164306,0.407715434091444],[-0.407715434091444,0.9131090432164306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1254182481025668,-0.3993196598056112],[0.2668445840303655,0.170465217659197]],"imag":[[-0.30996760765996034,-0.8536592730927106],[-0.9038718455722053,0.2876651948428218]]},{"name":"u","qubits":[1],"real":[[0.5139889951662028,0.0],[0.0,0.5139889951662028]],"imag":[[-0.8577967782919432,0.0],[0.0,0.8577967782919432]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9198248780920725,0.0],[0.0,0.9198248780920725]],"imag":[[-0.39232919040380354,0.0],[0.0,0.39232919040380354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8061829841022039,-0.12618095214064765],[0.3635646041783951,-0.31418867413446655]],"imag":[[0.4311887277979864,0.384998239581559],[-0.17879053597052255,0.8585686925817908]]},{"name":"u","qubits":[1],"real":[[0.6392210480952872,-0.7690230501564712],[0.7690230501564712,0.6392210480952872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582589775086555,0.2859016124894471],[-0.2859016124894471,0.9582589775086555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6533655735363549,-0.2783324991245897],[-0.22108140181927388,0.8090438844830369]],"imag":[[0.612737571435639,0.34669455692255274],[0.38573191420763886,0.3844241109919258]]},{"name":"u","qubits":[1],"real":[[0.8884046526109096,0.0],[0.0,0.8884046526109096]],"imag":[[-0.45906118679244595,0.0],[0.0,0.45906118679244595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9670075319134739,0.0],[0.0,0.9670075319134739]],"imag":[[-0.25474778354798655,0.0],[0.0,0.25474778354798655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7796340873345506,-0.16657737962688762],[0.06350753826117718,0.9361253851136482]],"imag":[[-0.552970605245542,0.24216972601264855],[-0.28698604876266476,0.19306751084898235]]},{"name":"u","qubits":[2],"real":[[0.9996722763844873,0.0],[0.0,0.9996722763844873]],"imag":[[-0.025599606017618057,0.0],[0.0,0.025599606017618057]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9983078055379597,0.0],[0.0,0.9983078055379597]],"imag":[[0.05815088479105956,0.0],[0.0,-0.05815088479105956]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9567563918551246,0.0],[0.0,0.9567563918551246]],"imag":[[0.29089036877209123,0.0],[0.0,-0.29089036877209123]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.794302071466538,0.0],[0.0,0.794302071466538]],"imag":[[0.6075230195342123,0.0],[0.0,-0.6075230195342123]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3230696778221896,0.7771457412623641],[-0.13049462749231844,0.1037157134910467]],"imag":[[0.14942953510348705,0.5189810152099913],[0.9253474750093954,-0.3405088155458251]]},{"name":"u","qubits":[1],"real":[[0.911171722707716,0.0],[0.0,0.911171722707716]],"imag":[[0.41202680948920445,0.0],[0.0,-0.41202680948920445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7076383880765812,0.0],[0.0,0.7076383880765812]],"imag":[[-0.706574774330628,0.0],[0.0,0.706574774330628]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7313491719098799,-0.01671601213763821],[0.1367438931672943,-0.9635186178824423]],"imag":[[0.6433106328549979,0.2258326666818807],[0.18050187279883476,-0.14266062733450047]]},{"name":"u","qubits":[1],"real":[[0.8433175799166174,-0.5374155369949586],[0.5374155369949586,0.8433175799166174]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9408559732654553,0.33880678501280476],[-0.33880678501280476,0.9408559732654553]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8099294995933154,0.5830643824491876],[-0.13522869652743905,0.14470531841668413]],"imag":[[-0.032469146789870895,-0.05473468840148016],[0.5698009826516179,-0.7975590326907886]]},{"name":"u","qubits":[1],"real":[[0.9755553625634478,0.0],[0.0,0.9755553625634478]],"imag":[[-0.21975380445785206,0.0],[0.0,0.21975380445785206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5881364687417497,0.0],[0.0,0.5881364687417497]],"imag":[[-0.8087617041724866,0.0],[0.0,0.8087617041724866]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36622680652314776,-0.17593565205330042],[0.03257033711159511,-0.13664591865364284]],"imag":[[-0.7716490828925515,-0.48936925260126535],[-0.5190132871087002,0.8431442781993845]]},{"name":"u","qubits":[3],"real":[[0.9984843171554234,0.0],[0.0,0.9984843171554234]],"imag":[[0.055036972978787464,0.0],[0.0,-0.055036972978787464]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9888092538897698,0.0],[0.0,0.9888092538897698]],"imag":[[0.1491853190563899,0.0],[0.0,-0.1491853190563899]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8806821366817649,0.0],[0.0,0.8806821366817649]],"imag":[[0.47370768848483047,0.0],[0.0,-0.47370768848483047]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.983882658926979,0.0],[0.0,0.983882658926979]],"imag":[[0.1788153054488848,0.0],[0.0,-0.1788153054488848]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9655001266586158,0.0],[0.0,0.9655001266586158]],"imag":[[-0.26040258336313926,0.0],[0.0,0.26040258336313926]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9807328068097131,0.0],[0.0,0.9807328068097131]],"imag":[[-0.19535393942058626,0.0],[0.0,0.19535393942058626]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8497220097808016,0.0],[0.0,0.8497220097808016]],"imag":[[-0.5272309798314923,0.0],[0.0,0.5272309798314923]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8923343745136451,0.0],[0.0,0.8923343745136451]],"imag":[[0.45137497057473375,0.0],[0.0,-0.45137497057473375]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.1709565067359186,-0.590021150784581],[0.40873581117073593,0.24472200422965168]],"imag":[[-0.3383542162811429,-0.7128571657465921],[-0.8301959610814943,0.28951829565054593]]},{"name":"u","qubits":[1],"real":[[0.999174369350881,0.0],[0.0,0.999174369350881]],"imag":[[0.040627326176714926,0.0],[0.0,-0.040627326176714926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2420115356015516,0.0],[0.0,0.2420115356015516]],"imag":[[0.9702733721151884,0.0],[0.0,-0.9702733721151884]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06519680938301309,-0.1658348696017743],[0.41941353000803194,-0.6675750107419643]],"imag":[[0.8003883786101036,0.5723867708606891],[-0.42334396213760545,0.44633595598013576]]},{"name":"u","qubits":[1],"real":[[0.7144984897675745,-0.6996369830989893],[0.6996369830989893,0.7144984897675745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9270903383056652,0.3748379711559211],[-0.3748379711559211,0.9270903383056652]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.10239788440083242,0.08141556788200927],[-0.6476059744322313,0.06639220638109956]],"imag":[[0.028127556207462344,-0.991007073213143],[-0.7545396051445608,-0.08287678251367903]]},{"name":"u","qubits":[1],"real":[[0.20580600917572775,0.0],[0.0,0.20580600917572775]],"imag":[[0.9785928093886447,0.0],[0.0,-0.9785928093886447]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9948501546494709,0.0],[0.0,0.9948501546494709]],"imag":[[0.10135664652070824,0.0],[0.0,-0.10135664652070824]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34229584941211666,0.2621184053143819],[-0.22435303811207583,-0.2784042346462361]],"imag":[[-0.7778023066137998,0.45733036734611837],[0.4769935404084332,0.8028910005907111]]},{"name":"u","qubits":[2],"real":[[0.8764958689064233,0.0],[0.0,0.8764958689064233]],"imag":[[0.481409380662627,0.0],[0.0,-0.481409380662627]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.824374546135484,0.0],[0.0,0.824374546135484]],"imag":[[-0.5660447046690877,0.0],[0.0,0.5660447046690877]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9062629941926076,0.0],[0.0,0.9062629941926076]],"imag":[[-0.42271430701722135,0.0],[0.0,0.42271430701722135]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9962884219072126,0.0],[0.0,0.9962884219072126]],"imag":[[-0.08607775771728741,0.0],[0.0,0.08607775771728741]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3851942010876858,-0.3889809397574588],[-0.2932428772320665,-0.6283039643179115]],"imag":[[-0.49637842171032737,0.6737415813308455],[0.7205848352979981,0.0004883785548585403]]},{"name":"u","qubits":[1],"real":[[0.9553180266464143,0.0],[0.0,0.9553180266464143]],"imag":[[0.29557988423504195,0.0],[0.0,-0.29557988423504195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8225834798241541,0.0],[0.0,0.8225834798241541]],"imag":[[0.5686443692857474,0.0],[0.0,-0.5686443692857474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41923010695019913,-0.48759476734375873],[-0.6197457008227699,-0.38519659546353957]],"imag":[[0.6126226945605461,-0.45955510485129675],[-0.25466609088686,0.6345738974362227]]},{"name":"u","qubits":[1],"real":[[0.5308275334833611,-0.8474798697880506],[0.8474798697880506,0.5308275334833611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9315124635023346,0.36370940370000293],[-0.36370940370000293,0.9315124635023346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7157552195626159,-0.2854519650589044],[-0.01769329963044409,-0.7899548796961811]],"imag":[[-0.6351200593968948,-0.05323674919232757],[0.2898343026088251,0.5400502867545165]]},{"name":"u","qubits":[1],"real":[[0.9419296725365955,0.0],[0.0,0.9419296725365955]],"imag":[[0.3358102023392111,0.0],[0.0,-0.3358102023392111]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9318191061510095,0.0],[0.0,0.9318191061510095]],"imag":[[0.3629230681727655,0.0],[0.0,-0.3629230681727655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5238730787030736,0.40084843342553717],[0.5535518107126904,-0.20298354443216685]],"imag":[[0.6413342060001381,0.3918774898416958],[0.08847500483773584,0.8028388674356883]]},{"name":"u","qubits":[2],"real":[[0.640991153109258,-0.7675482666488562],[0.7675482666488562,0.640991153109258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9897640311219792,0.14271356872130186],[-0.14271356872130186,0.9897640311219792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993630362340512,-0.035686437326503936],[0.035686437326503936,0.9993630362340512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9404328924613737,0.3399793740460357],[-0.3399793740460357,0.9404328924613737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.13744842964814102,0.7066815678139357],[0.3654700256854498,-0.5078357586324961]],"imag":[[0.632917994547303,-0.2848225817548853],[0.6685464843157555,0.4019702736380851]]},{"name":"u","qubits":[1],"real":[[0.9958719717384285,0.0],[0.0,0.9958719717384285]],"imag":[[-0.09076902503505711,0.0],[0.0,0.09076902503505711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8807979515289708,0.0],[0.0,0.8807979515289708]],"imag":[[0.4734923110065979,0.0],[0.0,-0.4734923110065979]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.17780051715430756,0.15736080325722884],[-0.025935520806475824,-0.8726214384143466]],"imag":[[-0.9672659699585807,-0.08956057758850403],[-0.17919505634989932,0.4535948696358125]]},{"name":"u","qubits":[1],"real":[[0.4178929432386836,-0.9084962784686079],[0.9084962784686079,0.4178929432386836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9465670763284685,0.32250700769281787],[-0.32250700769281787,0.9465670763284685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07575933182033953,0.07439998197230387],[-0.9497347292283377,0.26412462923632385]],"imag":[[0.28374109778611767,0.9530037543219777],[0.10842258605493264,-0.12840041729492296]]},{"name":"u","qubits":[1],"real":[[0.6124475785361113,0.0],[0.0,0.6124475785361113]],"imag":[[0.7905112039340453,0.0],[0.0,-0.7905112039340453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8480949326271345,0.0],[0.0,0.8480949326271345]],"imag":[[0.5298443028401609,0.0],[0.0,-0.5298443028401609]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9118364290316618,-0.29690229189441597],[-0.3275106774252216,0.9416770086080191]],"imag":[[-0.23525026168643245,-0.1583056225631141],[0.07712585325119299,0.005724542933794069]]},{"name":"u","qubits":[2],"real":[[0.9935208249509264,0.0],[0.0,0.9935208249509264]],"imag":[[-0.11365021068537738,0.0],[0.0,0.11365021068537738]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8790845447655479,0.0],[0.0,0.8790845447655479]],"imag":[[-0.47666588209599137,0.0],[0.0,0.47666588209599137]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7389759300217351,0.0],[0.0,0.7389759300217351]],"imag":[[-0.6737318271007475,0.0],[0.0,0.6737318271007475]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9960252594967173,0.0],[0.0,0.9960252594967173]],"imag":[[-0.08907122119122979,0.0],[0.0,0.08907122119122979]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.03381586587416068,-0.5547250362530457],[0.4390730748277502,-0.04579523601593159]],"imag":[[0.033308422194410776,0.8306787407777789],[-0.8971966736381742,-0.012480389903582759]]},{"name":"u","qubits":[1],"real":[[0.7760161337995894,0.0],[0.0,0.7760161337995894]],"imag":[[-0.6307130568513211,0.0],[0.0,0.6307130568513211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6458889604409245,0.0],[0.0,0.6458889604409245]],"imag":[[-0.7634313661230733,0.0],[0.0,0.7634313661230733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8700359863874072,-0.2556260701284748],[-0.4536904538480959,0.5419283399150687]],"imag":[[-0.18167282053260755,-0.38037833921148834],[-0.06478688723597384,0.7044723598029092]]},{"name":"u","qubits":[1],"real":[[0.8261222434205534,-0.5634909395241345],[0.5634909395241345,0.8261222434205534]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9438397602786694,0.3304035516109107],[-0.3304035516109107,0.9438397602786694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22323985545796943,-0.48259196934109866],[-0.514329564615794,-0.7437472228613574]],"imag":[[0.8080696582882461,-0.25355943172460055],[-0.18070000899598643,0.38684967907056067]]},{"name":"u","qubits":[1],"real":[[0.9955104675179876,0.0],[0.0,0.9955104675179876]],"imag":[[0.09465151378672138,0.0],[0.0,-0.09465151378672138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44641443511119017,0.0],[0.0,0.44641443511119017]],"imag":[[-0.8948263251180963,0.0],[0.0,0.8948263251180963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14050479211182587,-0.2774072864070061],[0.5032920303589596,-0.6630000944537875]],"imag":[[0.7322098681245397,0.6059474481033468],[-0.43683434456532005,0.3410333742313385]]},{"name":"u","qubits":[4],"real":[[0.8442200390749145,-0.5359967589681396],[0.5359967589681396,0.8442200390749145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9990785098983711,0.042920054278278906],[-0.042920054278278906,0.9990785098983711]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999536583220809,-0.009627107991867468],[0.009627107991867468,0.9999536583220809]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9952812350637322,0.09703227880459077],[-0.09703227880459077,0.9952812350637322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9972206885794057,-0.0745043506730705],[0.0745043506730705,0.9972206885794057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999769648880785,0.006787465891373592],[-0.006787465891373592,0.9999769648880785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9995056787979782,-0.03143879849155546],[0.03143879849155546,0.9995056787979782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9869539857283016,0.16100257778998273],[-0.16100257778998273,0.9869539857283016]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9997497250495861,0.022371572659892695],[-0.022371572659892695,0.9997497250495861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999097989090487,-0.013431085051689481],[0.013431085051689481,0.9999097989090487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999872172267307,-0.0050562222201314],[0.0050562222201314,0.9999872172267307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9989275967590995,-0.04629963750495143],[0.04629963750495143,0.9989275967590995]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9996820617049322,0.025214589137562082],[-0.025214589137562082,0.9996820617049322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999796271728921,0.006383199759032697],[-0.006383199759032697,0.9999796271728921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9999940316128041,0.0034549585771913934],[-0.0034549585771913934,0.9999940316128041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9286292656011497,0.371009012113007],[-0.371009012113007,0.9286292656011497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.5934535175186018,-0.18791958842690443],[0.24174531085362178,-0.554932214191495]],"imag":[[0.4350491741513444,-0.6505623466667084],[-0.6325380172727308,-0.48322365322642596]]},{"name":"u","qubits":[1],"real":[[0.8390692805909379,0.0],[0.0,0.8390692805909379]],"imag":[[-0.5440245788276538,0.0],[0.0,0.5440245788276538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9623751567686261,0.0],[0.0,0.9623751567686261]],"imag":[[-0.2717242308565109,0.0],[0.0,0.2717242308565109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6574138607541731,-0.6744657366830782],[0.167735391253851,0.28917831029573293]],"imag":[[-0.2938542602651815,0.16294986791295157],[-0.6732915623511209,0.659484052454803]]},{"name":"u","qubits":[1],"real":[[0.7041179697260321,-0.7100830125477516],[0.7100830125477516,0.7041179697260321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9666876256901835,0.25595904816488824],[-0.25595904816488824,0.9666876256901835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23540268494170324,-0.7142068093157594],[0.5524519629511667,0.3765594630489938]],"imag":[[0.5037550967860247,0.42511764478946584],[0.620977621992727,-0.4091290657041047]]},{"name":"u","qubits":[1],"real":[[0.4354942355890331,0.0],[0.0,0.4354942355890331]],"imag":[[0.9001915189384555,0.0],[0.0,-0.9001915189384555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.986651123867172,0.0],[0.0,0.986651123867172]],"imag":[[0.1628482722402864,0.0],[0.0,-0.1628482722402864]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6358804040169259,0.553412686107252],[-0.4108633998083985,0.17798003760496905]],"imag":[[-0.5033876375475378,-0.1897139873787277],[0.41647120530651816,0.7912433936928344]]},{"name":"u","qubits":[2],"real":[[0.9877371965749977,0.0],[0.0,0.9877371965749977]],"imag":[[-0.15612568815593514,0.0],[0.0,0.15612568815593514]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8214912540067362,0.0],[0.0,0.8214912540067362]],"imag":[[-0.5702211146480285,0.0],[0.0,0.5702211146480285]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9002723811344453,0.0],[0.0,0.9002723811344453]],"imag":[[-0.4353270492015355,0.0],[0.0,0.4353270492015355]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.993183999366431,0.0],[0.0,0.993183999366431]],"imag":[[-0.1165570392661948,0.0],[0.0,0.1165570392661948]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21523488142717484,-0.6250396697680929],[0.592352024193417,-0.27521763516327835]],"imag":[[0.6724861680494048,-0.33280882021883246],[-0.3880146634255198,-0.650245302709581]]},{"name":"u","qubits":[1],"real":[[0.9918035194213886,0.0],[0.0,0.9918035194213886]],"imag":[[0.12777237128326005,0.0],[0.0,-0.12777237128326005]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7106910115393452,0.0],[0.0,0.7106910115393452]],"imag":[[-0.7035042900488826,0.0],[0.0,0.7035042900488826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2505187109466336,-0.14635048511633048],[0.06545207010472733,0.8954301679962523]],"imag":[[0.9561598635688472,-0.03975205996995856],[0.13680174445030407,-0.41857630544091073]]},{"name":"u","qubits":[1],"real":[[0.7732764740084421,-0.6340689984103237],[0.6340689984103237,0.7732764740084421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8776947151264831,0.47922018638517483],[-0.47922018638517483,0.8776947151264831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9245377023983901,0.15147413846204483],[-0.0989675346503872,-0.41722639735803574]],"imag":[[0.3306164673430711,-0.11392266562311165],[0.16164224525388943,-0.8888190732551482]]},{"name":"u","qubits":[1],"real":[[0.47705839946958667,0.0],[0.0,0.47705839946958667]],"imag":[[-0.8788715967054097,0.0],[0.0,0.8788715967054097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9684243144444594,0.0],[0.0,0.9684243144444594]],"imag":[[0.24930773592646266,0.0],[0.0,-0.24930773592646266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6563262623400605,-0.3005647011120618],[0.2715468146506246,-0.6778018824238239]],"imag":[[0.42643640747895506,-0.5450217318461582],[-0.5600447796312971,-0.391403603002773]]},{"name":"u","qubits":[2],"real":[[0.7685385624766362,-0.6398034682512634],[0.6398034682512634,0.7685385624766362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9692129889705356,0.2462238453334694],[-0.2462238453334694,0.9692129889705356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9977298681600195,0.06734322669274284],[-0.06734322669274284,0.9977298681600195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9316419621710105,0.3633775644177135],[-0.3633775644177135,0.9316419621710105]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2005805838542264,0.7208416699363587],[-0.23834768924719874,-0.5072801625566523]],"imag":[[-0.5507612292608535,0.36988752967237726],[-0.7743512618665334,-0.29366194672228957]]},{"name":"u","qubits":[1],"real":[[0.7795257240159739,0.0],[0.0,0.7795257240159739]],"imag":[[0.6263702144877035,0.0],[0.0,-0.6263702144877035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7335735041022009,0.0],[0.0,0.7335735041022009]],"imag":[[0.6796101191707038,0.0],[0.0,-0.6796101191707038]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8149495541400902,0.5068825907656674],[-0.05424072778285168,0.07262679318654787]],"imag":[[0.1796904443290913,-0.2159597360675529],[0.5482941836945463,0.831358394729828]]},{"name":"u","qubits":[1],"real":[[0.8120820984827282,-0.5835431991925607],[0.5835431991925607,0.8120820984827282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9991028252823102,0.04235025989182899],[-0.04235025989182899,0.9991028252823102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5978169175898921,-0.17348005757436358],[0.6553911759300374,-0.10316630725376223]],"imag":[[0.12450724364307497,-0.7726691070229993],[0.44449441597928646,0.6018669568300773]]},{"name":"u","qubits":[1],"real":[[0.8906983386606552,0.0],[0.0,0.8906983386606552]],"imag":[[0.45459484104766174,0.0],[0.0,-0.45459484104766174]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8692679823585358,0.0],[0.0,0.8692679823585358]],"imag":[[-0.4943411522889031,0.0],[0.0,0.4943411522889031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7706855962762531,0.3024207741432431],[0.30708198147157406,0.6642767340007201]],"imag":[[0.5583398322869187,0.05331058751067394],[-0.0010000148116960184,0.6814954712184118]]},{"name":"u","qubits":[2],"real":[[0.7225573476317881,0.0],[0.0,0.7225573476317881]],"imag":[[0.6913109860137587,0.0],[0.0,-0.6913109860137587]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9888873650652118,0.0],[0.0,0.9888873650652118]],"imag":[[-0.14866667149829654,0.0],[0.0,0.14866667149829654]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9391863070837969,0.0],[0.0,0.9391863070837969]],"imag":[[-0.34340803803391073,0.0],[0.0,0.34340803803391073]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8284090340473664,0.0],[0.0,0.8284090340473664]],"imag":[[-0.5601236223448439,0.0],[0.0,0.5601236223448439]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.0194531422224086,0.3513475623347571],[0.21219714177523022,0.9116359423177467]],"imag":[[-0.9239786215663316,0.14979977499142214],[0.31758062782304547,-0.15177228511285523]]},{"name":"u","qubits":[1],"real":[[0.9736962199596291,0.0],[0.0,0.9736962199596291]],"imag":[[0.22785010694825172,0.0],[0.0,-0.22785010694825172]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6731082969711857,0.0],[0.0,0.6731082969711857]],"imag":[[-0.739543927396169,0.0],[0.0,0.739543927396169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3308719116260572,0.5343903310775333],[0.4373872782958996,0.46558814471416715]],"imag":[[0.6682622599134039,0.3979652046639168],[-0.5026347569132621,0.5824760505199085]]},{"name":"u","qubits":[1],"real":[[0.5406828221842244,-0.8412265365494019],[0.8412265365494019,0.5406828221842244]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9558902383389483,0.29372410906888236],[-0.29372410906888236,0.9558902383389483]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44699474392408794,-0.1233799388134441],[-0.6085078659633575,-0.5619814966470349]],"imag":[[0.3817556296486031,-0.7995221878311002],[-0.5330820904856572,0.1723904269108966]]},{"name":"u","qubits":[1],"real":[[0.6538894900459982,0.0],[0.0,0.6538894900459982]],"imag":[[-0.7565900705186293,0.0],[0.0,0.7565900705186293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8105447646561206,0.0],[0.0,0.8105447646561206]],"imag":[[0.5856766893846418,0.0],[0.0,-0.5856766893846418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8710737680812268,-0.42545536105458454],[0.13882869734745465,0.013590551274901774]],"imag":[[0.1275262651687752,0.20965514065433674],[-0.45353515304294273,0.8802543692951303]]},{"name":"u","qubits":[3],"real":[[0.9602718130995176,0.0],[0.0,0.9602718130995176]],"imag":[[-0.27906638093214525,0.0],[0.0,0.27906638093214525]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9737226158145287,0.0],[0.0,0.9737226158145287]],"imag":[[0.22773727725454143,0.0],[0.0,-0.22773727725454143]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9553187836697826,0.0],[0.0,0.9553187836697826]],"imag":[[0.29557743751458276,0.0],[0.0,-0.29557743751458276]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9976587909240789,0.0],[0.0,0.9976587909240789]],"imag":[[0.0683881341455155,0.0],[0.0,-0.0683881341455155]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9436976127794114,0.0],[0.0,0.9436976127794114]],"imag":[[0.3308093342613536,0.0],[0.0,-0.3308093342613536]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9177152215748895,0.0],[0.0,0.9177152215748895]],"imag":[[0.39723893576756975,0.0],[0.0,-0.39723893576756975]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9679203470316191,0.0],[0.0,0.9679203470316191]],"imag":[[0.2512572422880386,0.0],[0.0,-0.2512572422880386]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9627474189872625,0.0],[0.0,0.9627474189872625]],"imag":[[-0.27040230626487727,0.0],[0.0,0.27040230626487727]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.03754103321212129,0.4233918361090496],[0.8447437190154823,0.05411440391843679]],"imag":[[-0.1550446760427963,0.8917909914169115],[-0.5108423126954569,-0.15006602557674906]]},{"name":"u","qubits":[1],"real":[[0.9611963112031734,0.0],[0.0,0.9611963112031734]],"imag":[[0.27586527749865913,0.0],[0.0,-0.27586527749865913]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8340262879644057,0.0],[0.0,0.8340262879644057]],"imag":[[-0.5517247057947597,0.0],[0.0,0.5517247057947597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4191202349769103,0.559806264766929],[0.41095539916735896,0.7672139948104737]],"imag":[[0.6700253247580207,-0.24904063673125146],[-0.45444466408024287,-0.18967971254498023]]},{"name":"u","qubits":[1],"real":[[0.7149882559567047,-0.6991364629626965],[0.6991364629626965,0.7149882559567047]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7735137463391668,0.6337795233552019],[-0.6337795233552019,0.7735137463391668]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8960157280169394,0.11823598024613134],[-0.24298583462034998,-0.4801783785022232]],"imag":[[-0.35338068607169754,-0.2414501166556095],[-0.11504690361597264,0.83495557903472]]},{"name":"u","qubits":[1],"real":[[0.7025593901761235,0.0],[0.0,0.7025593901761235]],"imag":[[-0.7116251142809348,0.0],[0.0,0.7116251142809348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9032014657554425,0.0],[0.0,0.9032014657554425]],"imag":[[0.4292168592415963,0.0],[0.0,-0.4292168592415963]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8015843636546545,0.5977544320315172],[-0.1906936326913609,-0.2546504688592098]],"imag":[[0.010277642435847797,-0.0068203370152918755],[-0.5665622794197441,-0.7601291079148731]]},{"name":"u","qubits":[2],"real":[[0.9707822911148499,0.0],[0.0,0.9707822911148499]],"imag":[[-0.23996196210608603,0.0],[0.0,0.23996196210608603]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8908298835811926,0.0],[0.0,0.8908298835811926]],"imag":[[0.45433700984920744,0.0],[0.0,-0.45433700984920744]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7940983704650724,0.0],[0.0,0.7940983704650724]],"imag":[[0.6077892546143907,0.0],[0.0,-0.6077892546143907]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9706983639822087,0.0],[0.0,0.9706983639822087]],"imag":[[0.24030124045094622,0.0],[0.0,-0.24030124045094622]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5277915573424757,-0.7706577559506795],[-0.030869273370907172,0.38322295808652973]],"imag":[[-0.3570117939521153,0.008079243167490669],[-0.7700816443330205,0.5090790836582401]]},{"name":"u","qubits":[1],"real":[[0.902726616360838,0.0],[0.0,0.902726616360838]],"imag":[[-0.43021466282974646,0.0],[0.0,0.43021466282974646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.899860210515041,0.0],[0.0,0.899860210515041]],"imag":[[-0.43617840562300453,0.0],[0.0,0.43617840562300453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6599775786307802,0.24508693880953528],[-0.08412818966707003,-0.45585337426287037]],"imag":[[-0.5351574152024109,0.46687099833197776],[0.5205368232525611,0.717050601083793]]},{"name":"u","qubits":[1],"real":[[0.8408522100922486,-0.5412647788125335],[0.5412647788125335,0.8408522100922486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.887050186780831,0.46167300780107634],[-0.46167300780107634,0.887050186780831]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5512968752265737,0.5135556318014536],[-0.562319625901411,0.5008855862561871]],"imag":[[-0.44376654206142485,0.48518411408172746],[0.42771444894737654,0.4999706171051799]]},{"name":"u","qubits":[1],"real":[[0.7996171553217742,0.0],[0.0,0.7996171553217742]],"imag":[[-0.6005101205767589,0.0],[0.0,0.6005101205767589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8809889880408605,0.0],[0.0,0.8809889880408605]],"imag":[[0.4731367698147552,0.0],[0.0,-0.4731367698147552]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8063668949580995,0.5316478736163999],[-0.31272661725301043,-0.10479977412774405]],"imag":[[-0.2340746488804311,-0.11104966432320557],[0.44405354669074,0.833087941261688]]},{"name":"u","qubits":[2],"real":[[0.747883813576317,-0.6638296478695003],[0.6638296478695003,0.747883813576317]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988109155571871,0.15375401352499402],[-0.15375401352499402,0.988109155571871]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993491193177916,0.03607405880621533],[-0.03607405880621533,0.9993491193177916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9556520071754239,0.2944982872303058],[-0.2944982872303058,0.9556520071754239]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1400688606314529,0.7258114122492814],[-0.5487929230211271,0.3111420749268847]],"imag":[[-0.3199587617281175,-0.5926254288532685],[0.7594955119793295,-0.15869311306851475]]},{"name":"u","qubits":[1],"real":[[0.9995401188697516,0.0],[0.0,0.9995401188697516]],"imag":[[0.030324095532149032,0.0],[0.0,-0.030324095532149032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6293385718203416,0.0],[0.0,0.6293385718203416]],"imag":[[-0.7771312386071819,0.0],[0.0,0.7771312386071819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0503080813233765,-0.5425697709740075],[0.17854752199357873,0.8204181536985551]],"imag":[[0.8283621091621887,-0.13001290967878418],[0.5285887772625173,-0.12501495920058248]]},{"name":"u","qubits":[1],"real":[[0.700092517691923,-0.7140521456250828],[0.7140521456250828,0.700092517691923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8811545205440794,0.47282841594465697],[-0.47282841594465697,0.8811545205440794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3338706033258519,-0.8909591043889775],[0.8589296549602975,0.31814506600761877]],"imag":[[-0.1398238910225601,0.2741743497129771],[0.3622423878619489,0.17263840024995844]]},{"name":"u","qubits":[1],"real":[[0.8882831560039625,0.0],[0.0,0.8882831560039625]],"imag":[[-0.4592962385646546,0.0],[0.0,0.4592962385646546]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6073475234469755,0.0],[0.0,0.6073475234469755]],"imag":[[-0.7944362691637545,0.0],[0.0,0.7944362691637545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7951269091738817,0.1283142037523013],[-0.17327153684037186,-0.6137188533342971]],"imag":[[-0.5633269772111007,-0.1843132663950342],[-0.14287368398263403,0.7569103341930545]]},{"name":"u","qubits":[2],"real":[[0.9911938552509996,0.0],[0.0,0.9911938552509996]],"imag":[[-0.1324188102675011,0.0],[0.0,0.1324188102675011]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9896644955148985,0.0],[0.0,0.9896644955148985]],"imag":[[-0.14340218379523187,0.0],[0.0,0.14340218379523187]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9224471561618466,0.0],[0.0,0.9224471561618466]],"imag":[[-0.38612335346223464,0.0],[0.0,0.38612335346223464]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7109047547586959,0.0],[0.0,0.7109047547586959]],"imag":[[-0.7032882976855783,0.0],[0.0,0.7032882976855783]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7234530382511899,-0.06618709144473689],[0.3133553383243908,-0.8996724392279492]],"imag":[[-0.5349229254506209,-0.4313843230792671],[-0.3037788623589178,-0.01078595480988556]]},{"name":"u","qubits":[1],"real":[[0.9213766431290049,0.0],[0.0,0.9213766431290049]],"imag":[[-0.38867091671017306,0.0],[0.0,0.38867091671017306]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7636438830954447,0.0],[0.0,0.7636438830954447]],"imag":[[-0.6456376846273076,0.0],[0.0,0.6456376846273076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6024978839021216,0.3492856011046984],[-0.5341953959814554,0.18801661111334034]],"imag":[[-0.5870575999884691,-0.4127459788419189],[0.08363583622742381,0.81993297272168]]},{"name":"u","qubits":[1],"real":[[0.7465203473905729,-0.6653625860625606],[0.6653625860625606,0.7465203473905729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9043916296004357,0.4267033868024347],[-0.4267033868024347,0.9043916296004357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8838833347523557,0.17711411096725121],[-0.3315306810370604,-0.6245691032998073]],"imag":[[-0.25681934252977395,-0.34846042464806454],[-0.20707844740757456,0.6761060267100457]]},{"name":"u","qubits":[1],"real":[[0.8606774197913151,0.0],[0.0,0.8606774197913151]],"imag":[[0.5091506447618076,0.0],[0.0,-0.5091506447618076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.619411818087816,0.0],[0.0,0.619411818087816]],"imag":[[0.7850662389971602,0.0],[0.0,-0.7850662389971602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8361784382953645,-0.2866236803063313],[-0.08410476090401524,0.8423680915410532]],"imag":[[0.4594166505435904,-0.08711387042766443],[0.28752104223258573,-0.447966558819126]]},{"name":"u","qubits":[3],"real":[[0.6858161299643655,-0.7277748524651704],[0.7277748524651704,0.6858161299643655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9938746414462549,0.11051333444466377],[-0.11051333444466377,0.9938746414462549]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999995640972461,-0.002952632059206788],[0.002952632059206788,0.999995640972461]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9792966268211524,0.20243052313500703],[-0.20243052313500703,0.9792966268211524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9992907454510841,0.03765642117643005],[-0.03765642117643005,0.9992907454510841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999282627986169,0.01197786527475389],[-0.01197786527475389,0.9999282627986169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9988669767054161,0.0475895245551134],[-0.0475895245551134,0.9988669767054161]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.929346702243988,0.36920821636066614],[-0.36920821636066614,0.929346702243988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3055097922814158,-0.10056010308230615],[-0.33658743622327597,-0.9185036844842407]],"imag":[[-0.8722000228460646,0.36853568705834455],[0.18066484091856982,-0.1020788647144164]]},{"name":"u","qubits":[1],"real":[[0.8995117542427792,0.0],[0.0,0.8995117542427792]],"imag":[[0.4368965598160256,0.0],[0.0,-0.4368965598160256]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5494337707409734,0.0],[0.0,0.5494337707409734]],"imag":[[-0.8355372712029999,0.0],[0.0,0.8355372712029999]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6932809742872912,-0.2192492495726219],[-0.1716912390505881,-0.04167996577087013]],"imag":[[0.5453218259675202,0.41703160956521745],[0.4387570116225922,-0.8810659360335212]]},{"name":"u","qubits":[1],"real":[[0.8786157383172346,-0.4775294591763536],[0.4775294591763536,0.8786157383172346]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9212032635566958,0.38908167164811674],[-0.38908167164811674,0.9212032635566958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33228545814849786,0.2879080128158081],[0.38146629260448967,-0.32042866024452654]],"imag":[[-0.09350081931145321,0.8932821207477413],[-0.8575123548367785,-0.12838030457499297]]},{"name":"u","qubits":[1],"real":[[0.98770467703613,0.0],[0.0,0.98770467703613]],"imag":[[-0.1563312859313648,0.0],[0.0,0.1563312859313648]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8616196530717022,0.0],[0.0,0.8616196530717022]],"imag":[[-0.5075545029261385,0.0],[0.0,0.5075545029261385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2614641391787742,0.1104141409455418],[-0.0003282843405390432,-0.4224104645479856]],"imag":[[-0.8052763101677364,-0.5205528654088806],[-0.5321338745424218,0.733759382382411]]},{"name":"u","qubits":[2],"real":[[0.8651039063565529,0.0],[0.0,0.8651039063565529]],"imag":[[0.5015926945307643,0.0],[0.0,-0.5015926945307643]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9671632698851095,0.0],[0.0,0.9671632698851095]],"imag":[[0.25415587615702073,0.0],[0.0,-0.25415587615702073]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.916966613878619,0.0],[0.0,0.916966613878619]],"imag":[[0.3989639445262938,0.0],[0.0,-0.3989639445262938]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.663218300876835,0.0],[0.0,0.663218300876835]],"imag":[[-0.7484260052817807,0.0],[0.0,0.7484260052817807]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.25113585478689826,0.11198318065840636],[0.8135664538443466,-0.0955487451477822]],"imag":[[-0.016852449846256702,0.9613046055357585],[0.5241721115757383,0.23285974303440868]]},{"name":"u","qubits":[1],"real":[[0.9799457642187934,0.0],[0.0,0.9799457642187934]],"imag":[[-0.19926439518801375,0.0],[0.0,0.19926439518801375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9032424968250125,0.0],[0.0,0.9032424968250125]],"imag":[[-0.429130506873279,0.0],[0.0,0.429130506873279]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3857473837666445,-0.06214573680125579],[0.11240764500974296,-0.7055186859116005]],"imag":[[-0.9092980828426042,-0.1432266031622017],[-0.10835346694645896,0.691279560940156]]},{"name":"u","qubits":[1],"real":[[0.6415309151806352,-0.7670971808496604],[0.7670971808496604,0.6415309151806352]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9710467278814866,0.23888962361445934],[-0.23888962361445934,0.9710467278814866]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5728452900898713,-0.48214186559106037],[0.2954524836080058,0.5854979404531182]],"imag":[[-0.12456012620480325,-0.6510547365821607],[-0.7543479823738883,-0.029310631918504703]]},{"name":"u","qubits":[1],"real":[[0.5960031588553234,0.0],[0.0,0.5960031588553234]],"imag":[[-0.802982088613735,0.0],[0.0,0.802982088613735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8168670540222582,0.0],[0.0,0.8168670540222582]],"imag":[[-0.5768259842040727,0.0],[0.0,0.5768259842040727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.905074351769382,0.29289663193050036],[-0.2957094022584743,-0.7871732934220043]],"imag":[[0.2738035751231487,-0.14171655874591402],[0.13574965721853938,0.5239142927083972]]},{"name":"u","qubits":[2],"real":[[0.7435127448255854,-0.6687217644745264],[0.6687217644745264,0.7435127448255854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9789069676704756,0.20430650661737262],[-0.20430650661737262,0.9789069676704756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9975084382537266,0.070547258009163],[-0.070547258009163,0.9975084382537266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9323844067540035,0.3614682808241754],[-0.3614682808241754,0.9323844067540035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18316449703931062,-0.22884908864735742],[-0.42718544587432344,-0.5959778942744881]],"imag":[[0.7537583270505541,-0.5881558008313451],[-0.4645554286190641,-0.49649894069359396]]},{"name":"u","qubits":[1],"real":[[0.9999613350874477,0.0],[0.0,0.9999613350874477]],"imag":[[0.008793652831967178,0.0],[0.0,-0.008793652831967178]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7956755777131633,0.0],[0.0,0.7956755777131633]],"imag":[[0.6057230184092592,0.0],[0.0,-0.6057230184092592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.01517263684602077,0.1428948587157931],[-0.49737166070767475,-0.7767978847927326]],"imag":[[0.8626038102253019,-0.4850417683339485],[-0.0911366490541531,-0.375367271489679]]},{"name":"u","qubits":[1],"real":[[0.7732971796253296,-0.6340437461118205],[0.6340437461118205,0.7732971796253296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8960696028668471,0.4439135803487554],[-0.4439135803487554,0.8960696028668471]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8698312751211663,0.0701451282751445],[0.1455571928699673,0.4224503163406431]],"imag":[[0.4650123628360529,-0.14911980488848456],[-0.07726680292681536,-0.8912792351406905]]},{"name":"u","qubits":[1],"real":[[0.821632305407005,0.0],[0.0,0.821632305407005]],"imag":[[-0.5700178547305075,0.0],[0.0,0.5700178547305075]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9262126169324076,0.0],[0.0,0.9262126169324076]],"imag":[[0.37700157590548755,0.0],[0.0,-0.37700157590548755]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.717707758465395,0.6385207094062184],[-0.48541800352185244,-0.683393018657772]],"imag":[[-0.26829793679355,0.07213247680678815],[-0.4210476842446245,-0.3464999155828411]]},{"name":"u","qubits":[2],"real":[[0.8756999287684571,0.0],[0.0,0.8756999287684571]],"imag":[[-0.48285570800697714,0.0],[0.0,0.48285570800697714]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9689125071129965,0.0],[0.0,0.9689125071129965]],"imag":[[-0.24740362479156922,0.0],[0.0,0.24740362479156922]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9257147082116142,0.0],[0.0,0.9257147082116142]],"imag":[[-0.3782225257711208,0.0],[0.0,0.3782225257711208]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6562248594172991,0.0],[0.0,0.6562248594172991]],"imag":[[0.7545653940400037,0.0],[0.0,-0.7545653940400037]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07110006648937775,-0.8163702367655373],[-0.4991888541092007,-0.23728243937328733]],"imag":[[-0.2392331610617598,0.5208185017037935],[0.8297727177527274,0.07736128729188836]]},{"name":"u","qubits":[1],"real":[[0.840799152513653,0.0],[0.0,0.840799152513653]],"imag":[[-0.5413471946286624,0.0],[0.0,0.5413471946286624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8711454553428738,0.0],[0.0,0.8711454553428738]],"imag":[[-0.4910250458331602,0.0],[0.0,0.4910250458331602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7627044721311134,-0.4139230283533472],[0.30833519679393095,-0.2608996680318145]],"imag":[[-0.3467682515404822,-0.35595139347044336],[0.45051423321888956,-0.7961769246255084]]},{"name":"u","qubits":[1],"real":[[0.7724897343576252,-0.6350272516294758],[0.6350272516294758,0.7724897343576252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9364669037303566,0.3507559525049846],[-0.3507559525049846,0.9364669037303566]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6040764651311155,-0.08862257532330826],[0.5901436698353051,0.5324255610370913]],"imag":[[0.5287634525060076,-0.5896158704713502],[0.0850369597407034,0.6008512181777744]]},{"name":"u","qubits":[1],"real":[[0.7576333462969065,0.0],[0.0,0.7576333462969065]],"imag":[[0.6526804061552268,0.0],[0.0,-0.6526804061552268]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9609224112854884,0.0],[0.0,0.9609224112854884]],"imag":[[-0.27681784532302584,0.0],[0.0,0.27681784532302584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7034849373524521,0.6469026172315628],[0.5823575925156674,0.4708008742259691]],"imag":[[0.10528718178429053,-0.27484642273293736],[-0.3935520127117815,-0.5332194525314365]]},{"name":"u","qubits":[3],"real":[[0.9951917359175111,0.0],[0.0,0.9951917359175111]],"imag":[[0.09794594816270236,0.0],[0.0,-0.09794594816270236]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7458363513984814,0.0],[0.0,0.7458363513984814]],"imag":[[0.6661292193956072,0.0],[0.0,-0.6661292193956072]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9458096226163208,0.0],[0.0,0.9458096226163208]],"imag":[[-0.3247216619912701,0.0],[0.0,0.3247216619912701]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997903683669014,0.0],[0.0,0.9997903683669014]],"imag":[[0.02047484605010614,0.0],[0.0,-0.02047484605010614]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997613209555276,0.0],[0.0,0.9997613209555276]],"imag":[[0.021847222277865928,0.0],[0.0,-0.021847222277865928]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9910572891935061,0.0],[0.0,0.9910572891935061]],"imag":[[-0.13343706207954076,0.0],[0.0,0.13343706207954076]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8580453154641522,0.0],[0.0,0.8580453154641522]],"imag":[[-0.513573983579799,0.0],[0.0,0.513573983579799]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999263471647117,0.0],[0.0,0.9999263471647117]],"imag":[[0.012136731266550859,0.0],[0.0,-0.012136731266550859]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.6901629977118402,-0.1036546444174479],[-0.5418334102791332,0.008905916989869941]],"imag":[[0.4316349265081015,0.5715085664261259],[-0.20924359563207023,0.8139744208725583]]},{"name":"u","qubits":[1],"real":[[0.7131205680539202,0.0],[0.0,0.7131205680539202]],"imag":[[-0.7010414077773538,0.0],[0.0,0.7010414077773538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9976214775455368,0.0],[0.0,0.9976214775455368]],"imag":[[0.06893030929758004,0.0],[0.0,-0.06893030929758004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9804493536420433,-0.015537730488687816],[-0.02562816184568987,-0.9623212016305009]],"imag":[[-0.01675037117048568,0.19544070440880973],[0.19437512013877176,-0.1884128840708026]]},{"name":"u","qubits":[1],"real":[[0.86985900131507,-0.4933004336417607],[0.4933004336417607,0.86985900131507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9499512960411397,0.31239803960613916],[-0.31239803960613916,0.9499512960411397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2636079983859935,0.6602455377330991],[-0.7110939496924843,0.32430580266948805]],"imag":[[-0.5259658527163736,-0.4668474856597161],[-0.3849884929111659,0.4908716750757075]]},{"name":"u","qubits":[1],"real":[[0.8499429847953734,0.0],[0.0,0.8499429847953734]],"imag":[[0.5268746744693007,0.0],[0.0,-0.5268746744693007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7131605060856806,0.0],[0.0,0.7131605060856806]],"imag":[[-0.7010007792860261,0.0],[0.0,0.7010007792860261]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8587863156640199,-0.19574590938565087],[0.16425253900617207,-0.25404687846706836]],"imag":[[0.42650958005339296,0.2055703799424452],[-0.2315097094744033,0.9245996654716255]]},{"name":"u","qubits":[2],"real":[[0.9996971060178345,0.0],[0.0,0.9996971060178345]],"imag":[[-0.02461089635845679,0.0],[0.0,0.02461089635845679]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9542096514041513,0.0],[0.0,0.9542096514041513]],"imag":[[0.2991386654499349,0.0],[0.0,-0.2991386654499349]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9961385264362911,0.0],[0.0,0.9961385264362911]],"imag":[[0.0877954221433822,0.0],[0.0,-0.0877954221433822]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7895811522321985,0.0],[0.0,0.7895811522321985]],"imag":[[0.613646155402015,0.0],[0.0,-0.613646155402015]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6039608806629775,0.584396354287686],[0.610636876554143,-0.1838071796739681]],"imag":[[-0.4851819203503594,0.24147600271910996],[0.16417175087736108,-0.7525856508772697]]},{"name":"u","qubits":[1],"real":[[0.9985996563087919,0.0],[0.0,0.9985996563087919]],"imag":[[-0.0529029906523507,0.0],[0.0,0.0529029906523507]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7584862492252882,0.0],[0.0,0.7584862492252882]],"imag":[[-0.6516890437441418,0.0],[0.0,0.6516890437441418]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0952421543247024,-0.23955989288496243],[0.03745789957879849,0.6332047509261929]],"imag":[[-0.8963751470112689,0.3606266567810276],[-0.43132056943677105,-0.6415693380643919]]},{"name":"u","qubits":[1],"real":[[0.8227220450757802,-0.5684438728197586],[0.5684438728197586,0.8227220450757802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8620734883924408,0.5067832876199533],[-0.5067832876199533,0.8620734883924408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5426335119940849,0.4011651018224798],[0.16704581342316377,0.6628571034043009]],"imag":[[-0.3970823709148819,0.6220458370967054],[0.7210895634991361,-0.11289817579074692]]},{"name":"u","qubits":[1],"real":[[0.998047296180831,0.0],[0.0,0.998047296180831]],"imag":[[0.062462745585930596,0.0],[0.0,-0.062462745585930596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7390098885510934,0.0],[0.0,0.7390098885510934]],"imag":[[-0.6736945781462846,0.0],[0.0,0.6736945781462846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12356331695855549,0.1324506190022833],[0.10638545600348867,-0.6059634358144487]],"imag":[[0.9832980927132066,0.017714431819333708],[0.08086471616038482,0.7841883363626231]]},{"name":"u","qubits":[2],"real":[[0.8106131498182648,-0.5855820363891906],[0.5855820363891906,0.8106131498182648]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9882341599553015,0.1529485047244317],[-0.1529485047244317,0.9882341599553015]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999839260488661,0.00566988923136851],[-0.00566988923136851,0.9999839260488661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9706088610068082,0.2406625000598689],[-0.2406625000598689,0.9706088610068082]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7358548618100774,0.17853729242262628],[-0.03136604039792354,0.6172939980896252]],"imag":[[-0.6527747723696761,-0.02295983716378241],[0.17725374585025153,0.7658625209620433]]},{"name":"u","qubits":[1],"real":[[0.8426669387715796,0.0],[0.0,0.8426669387715796]],"imag":[[-0.5384351681505721,0.0],[0.0,0.5384351681505721]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8650997791570386,0.0],[0.0,0.8650997791570386]],"imag":[[-0.5015998127017623,0.0],[0.0,0.5015998127017623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7374842095296603,-0.22051556965748664],[-0.560397146608323,0.18678126568893744]],"imag":[[-0.34147877099193547,0.5393349360044123],[-0.15957546092522898,-0.7909509903473092]]},{"name":"u","qubits":[1],"real":[[0.6931432382401368,-0.7207998690912596],[0.7207998690912596,0.6931432382401368]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9880773474321032,0.15395829140237574],[-0.15395829140237574,0.9880773474321032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33638119295405294,-0.2241119735491702],[0.5368634746232237,0.5274284187788636]],"imag":[[0.5102496915383942,-0.7591223673583051],[-0.581610311916201,-0.30874960364775517]]},{"name":"u","qubits":[1],"real":[[0.8766679157803414,0.0],[0.0,0.8766679157803414]],"imag":[[-0.48109600439138145,0.0],[0.0,0.48109600439138145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6701017945103709,0.0],[0.0,0.6701017945103709]],"imag":[[0.7422692132871878,0.0],[0.0,-0.7422692132871878]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7144353567288466,-0.26357282059600723],[-0.49590583431328555,0.2668253915681113]],"imag":[[-0.454899847041646,0.46171161828600077],[-0.19163938455144552,-0.8038382674377422]]},{"name":"u","qubits":[2],"real":[[0.9920799754383652,0.0],[0.0,0.9920799754383652]],"imag":[[-0.1256078115971005,0.0],[0.0,0.1256078115971005]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9105248985078976,0.0],[0.0,0.9105248985078976]],"imag":[[-0.41345424075365655,0.0],[0.0,0.41345424075365655]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994451789368388,0.0],[0.0,0.9994451789368388]],"imag":[[-0.03330667050172052,0.0],[0.0,0.03330667050172052]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6186968848561024,0.0],[0.0,0.6186968848561024]],"imag":[[0.7856297885577881,0.0],[0.0,-0.7856297885577881]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.095680256452825,0.6392656747449279],[-0.49265496421414723,-0.1369274935872905]],"imag":[[-0.6861168244738379,-0.33380891059402484],[-0.52666885035496,0.6790889999115318]]},{"name":"u","qubits":[1],"real":[[0.7694354145681266,0.0],[0.0,0.7694354145681266]],"imag":[[0.638724622046446,0.0],[0.0,-0.638724622046446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8802166963947536,0.0],[0.0,0.8802166963947536]],"imag":[[0.4745719833575366,0.0],[0.0,-0.4745719833575366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9077530116727046,0.3679527780693748],[0.10288348654766204,-0.1829720127011107]],"imag":[[0.1699868538773177,0.10816511646115415],[0.3694643792083652,0.9052250014554828]]},{"name":"u","qubits":[1],"real":[[0.7250977067413036,-0.6886460017153243],[0.6886460017153243,0.7250977067413036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8511492611687101,0.5249237422825899],[-0.5249237422825899,0.8511492611687101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8134707225691656,-0.4622589824351476],[-0.4263813218551375,0.855127787972158]],"imag":[[-0.3112513646387598,0.16644700265048643],[-0.2441043627352339,-0.1654342609755752]]},{"name":"u","qubits":[1],"real":[[0.9630974424454531,0.0],[0.0,0.9630974424454531]],"imag":[[0.2691529608884642,0.0],[0.0,-0.2691529608884642]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6383254226233842,0.0],[0.0,0.6383254226233842]],"imag":[[-0.769766623615676,0.0],[0.0,0.769766623615676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46204565892407556,-0.2705996665526343],[-0.3101007379871139,0.3727211835585248]],"imag":[[0.7620951587031882,-0.36400631672016653],[0.331001979526447,0.8095394623958448]]},{"name":"u","qubits":[4],"real":[[0.978792596112003,0.0],[0.0,0.978792596112003]],"imag":[[-0.20485373756982164,0.0],[0.0,0.20485373756982164]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992692727056358,0.0],[0.0,0.9992692727056358]],"imag":[[0.03822199139696558,0.0],[0.0,-0.03822199139696558]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9923569089065324,0.0],[0.0,0.9923569089065324]],"imag":[[0.12340083202909219,0.0],[0.0,-0.12340083202909219]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996337679063255,0.0],[0.0,0.9996337679063255]],"imag":[[-0.027061597539734465,0.0],[0.0,0.027061597539734465]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9980714916037455,0.0],[0.0,0.9980714916037455]],"imag":[[0.06207493574603625,0.0],[0.0,-0.06207493574603625]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986365836779493,0.0],[0.0,0.9986365836779493]],"imag":[[0.05220128101909241,0.0],[0.0,-0.05220128101909241]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9990291882499972,0.0],[0.0,0.9990291882499972]],"imag":[[0.04405316134571681,0.0],[0.0,-0.04405316134571681]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9638937516591468,0.0],[0.0,0.9638937516591468]],"imag":[[-0.2662871298287902,0.0],[0.0,0.2662871298287902]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.99563561702981,0.0],[0.0,0.99563561702981]],"imag":[[-0.09332587048439289,0.0],[0.0,0.09332587048439289]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999002748494259,0.0],[0.0,0.9999002748494259]],"imag":[[-0.014122335360784687,0.0],[0.0,0.014122335360784687]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9964436736469547,0.0],[0.0,0.9964436736469547]],"imag":[[-0.08426152887861196,0.0],[0.0,0.08426152887861196]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9992773887249692,0.0],[0.0,0.9992773887249692]],"imag":[[-0.03800921444869553,0.0],[0.0,0.03800921444869553]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9913799625987535,0.0],[0.0,0.9913799625987535]],"imag":[[-0.1310182039172199,0.0],[0.0,0.1310182039172199]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951904820397356,0.0],[0.0,0.9951904820397356]],"imag":[[-0.09795868750406274,0.0],[0.0,0.09795868750406274]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9891048166256261,0.0],[0.0,0.9891048166256261]],"imag":[[-0.14721298084063952,0.0],[0.0,0.14721298084063952]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.7079261081130873,0.0],[0.0,0.7079261081130873]],"imag":[[0.7062865038012955,0.0],[0.0,-0.7062865038012955]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.630772254130678,0.27403645517728753],[0.14120231552075832,-0.862020556988808]],"imag":[[0.5959398204745847,0.4145915038028279],[0.47649134292576595,0.09969185291227166]]},{"name":"u","qubits":[1],"real":[[0.8937581351213109,0.0],[0.0,0.8937581351213109]],"imag":[[0.44854921235520706,0.0],[0.0,-0.44854921235520706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5912712629473839,0.0],[0.0,0.5912712629473839]],"imag":[[0.8064727482144736,0.0],[0.0,-0.8064727482144736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6674148426659219,0.37609721542266566],[-0.3961804732108583,-0.4783418177284659]],"imag":[[0.4974524635840183,-0.4070004408040988],[0.38747839541042045,0.6812419769427112]]},{"name":"u","qubits":[1],"real":[[0.6171104853123803,-0.7868765144020492],[0.7868765144020492,0.6171104853123803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9669338762062694,0.2550272123611888],[-0.2550272123611888,0.9669338762062694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9406837398255754,0.1323131387458169],[0.2347509745505677,0.7515796609247963]],"imag":[[0.18096817300151274,0.2546720544219421],[-0.16509573566819094,0.5939388784175562]]},{"name":"u","qubits":[1],"real":[[0.9992006748968659,0.0],[0.0,0.9992006748968659]],"imag":[[0.03997513334121079,0.0],[0.0,-0.03997513334121079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7315600725119502,0.0],[0.0,0.7315600725119502]],"imag":[[0.6817769872225888,0.0],[0.0,-0.6817769872225888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07825177188154142,0.1275390213978838],[-0.08406669865914648,0.9119847421731433]],"imag":[[0.9764079504333911,0.15568549241574642],[-0.18285777179112608,0.3574628029816833]]},{"name":"u","qubits":[2],"real":[[0.9513277131018304,0.0],[0.0,0.9513277131018304]],"imag":[[0.3081810868376604,0.0],[0.0,-0.3081810868376604]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932576311251432,0.0],[0.0,0.9932576311251432]],"imag":[[0.11592790091979176,0.0],[0.0,-0.11592790091979176]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9143560581389975,0.0],[0.0,0.9143560581389975]],"imag":[[0.4049111000510041,0.0],[0.0,-0.4049111000510041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6848119304006484,0.0],[0.0,0.6848119304006484]],"imag":[[-0.7287198501351103,0.0],[0.0,0.7287198501351103]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9434039394796576,-0.15345922798123277],[0.036654865469651784,-0.8124644007062023]],"imag":[[0.0629810525957963,0.2871805343953394],[-0.3235410558578164,-0.4836105908651329]]},{"name":"u","qubits":[1],"real":[[0.940360515506408,0.0],[0.0,0.940360515506408]],"imag":[[-0.34017951272309555,0.0],[0.0,0.34017951272309555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9085026793914522,0.0],[0.0,0.9085026793914522]],"imag":[[-0.4178790273973463,0.0],[0.0,0.4178790273973463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4938926567859856,-0.46245503558342904],[0.6044770531751115,-0.7574822356905088]],"imag":[[-0.593301486854323,-0.4361177929560538],[0.19664913285866234,-0.14885319393274304]]},{"name":"u","qubits":[1],"real":[[0.8182816652363548,-0.5748174634942975],[0.5748174634942975,0.8182816652363548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9353156158884065,0.353814497548208],[-0.353814497548208,0.9353156158884065]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1766153291021733,-0.41634503066299516],[-0.5604781617296073,-0.7841433938011384]],"imag":[[0.7666821305102958,-0.45569984828234733],[-0.25859189180352093,0.06413736567483666]]},{"name":"u","qubits":[1],"real":[[0.8471263948054548,0.0],[0.0,0.8471263948054548]],"imag":[[0.5313914482035939,0.0],[0.0,-0.5313914482035939]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9535913443025177,0.0],[0.0,0.9535913443025177]],"imag":[[-0.3011038825244821,0.0],[0.0,0.3011038825244821]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7985591607880103,-0.4211262871978595],[0.41637204196767796,-0.8099401805341464]],"imag":[[0.3860551686625088,0.18951866320090177],[-0.1997473307410565,0.36156912269413066]]},{"name":"u","qubits":[2],"real":[[0.7700156649372942,-0.6380249805071715],[0.6380249805071715,0.7700156649372942]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9900218295461064,0.14091407673536485],[-0.14091407673536485,0.9900218295461064]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9980134534303211,-0.06300116484704335],[0.06300116484704335,0.9980134534303211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9527054013966278,0.30389540659524666],[-0.30389540659524666,0.9527054013966278]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6946274573463035,-0.1379983612385282],[-0.16068978811228496,-0.9342204498365251]],"imag":[[-0.7010694075642436,0.08337165929505075],[-0.01315953169980929,-0.3181788330940806]]},{"name":"u","qubits":[1],"real":[[0.8870325862992658,0.0],[0.0,0.8870325862992658]],"imag":[[-0.46170682347484915,0.0],[0.0,0.46170682347484915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8121100708733261,0.0],[0.0,0.8121100708733261]],"imag":[[0.5835042697239852,0.0],[0.0,-0.5835042697239852]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7879581983847028,-0.2706216900671653],[0.15873059915316937,-0.855603339330584]],"imag":[[-0.5518449246350643,-0.0367825722053851],[0.22224683045058055,-0.43972021669864136]]},{"name":"u","qubits":[1],"real":[[0.8352146320473678,-0.5499241024123057],[0.5499241024123057,0.8352146320473678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9491442232416814,0.314841616510501],[-0.314841616510501,0.9491442232416814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22094871125082935,0.23127873129154064],[-0.4912012885839925,-0.6357064587264962]],"imag":[[-0.6115353503971855,0.7236824791739569],[-0.5795925088410085,-0.13664229258259825]]},{"name":"u","qubits":[1],"real":[[0.9255068412219262,0.0],[0.0,0.9255068412219262]],"imag":[[0.3787308897507732,0.0],[0.0,-0.3787308897507732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.711647952094117,0.0],[0.0,0.711647952094117]],"imag":[[0.7025362569150786,0.0],[0.0,-0.7025362569150786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6543993454339814,0.24839978749410851],[-0.3355660247632514,0.35449703714006825]],"imag":[[0.665684836066742,0.2586943008634962],[-0.1265726619415119,-0.8635430822677822]]},{"name":"u","qubits":[2],"real":[[0.8963380540046255,0.0],[0.0,0.8963380540046255]],"imag":[[0.4433712811439201,0.0],[0.0,-0.4433712811439201]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.923582681541832,0.0],[0.0,0.923582681541832]],"imag":[[-0.38339930927950167,0.0],[0.0,0.38339930927950167]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.853081607611123,0.0],[0.0,0.853081607611123]],"imag":[[-0.5217775107798553,0.0],[0.0,0.5217775107798553]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9876871124053507,0.0],[0.0,0.9876871124053507]],"imag":[[-0.1564422193283521,0.0],[0.0,0.1564422193283521]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.04319068345088554,-0.8172675017931061],[-0.8286918987668076,0.09804609021425917]],"imag":[[-0.5547081002450626,-0.15002439434443335],[-0.060854131361986495,-0.5476800852761934]]},{"name":"u","qubits":[1],"real":[[0.6697456940990181,0.0],[0.0,0.6697456940990181]],"imag":[[-0.7425905367265492,0.0],[0.0,0.7425905367265492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7991155037241319,0.0],[0.0,0.7991155037241319]],"imag":[[-0.6011775209600962,0.0],[0.0,0.6011775209600962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9764605429311319,-0.18959769265328313],[0.1881761193618274,-0.9690853409797825]],"imag":[[0.10099555783573537,0.01942730904265853],[0.03023993217603274,-0.15668087471676548]]},{"name":"u","qubits":[1],"real":[[0.8028202287002796,-0.5962211673444937],[0.5962211673444937,0.8028202287002796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.919621089520019,0.3928066339944034],[-0.3928066339944034,0.919621089520019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49131317975556116,-0.02474184059200456],[0.23314152594350168,0.17342212139270585]],"imag":[[0.8089264803125957,-0.3219272435996607],[-0.22337040477263553,-0.9304168200135348]]},{"name":"u","qubits":[1],"real":[[0.9091731263886476,0.0],[0.0,0.9091731263886476]],"imag":[[0.4164183308317398,0.0],[0.0,-0.4164183308317398]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8967642960497347,0.0],[0.0,0.8967642960497347]],"imag":[[0.44250852797479934,0.0],[0.0,-0.44250852797479934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6150874087766758,0.265323278301431],[0.022313046856081747,0.33491463940462657]],"imag":[[0.5306045479636285,-0.5193552264453392],[0.5827764761765066,0.7400715445602274]]},{"name":"u","qubits":[3],"real":[[0.9991663848828894,0.0],[0.0,0.9991663848828894]],"imag":[[-0.040823220353832165,0.0],[0.0,0.040823220353832165]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9767109550344194,0.0],[0.0,0.9767109550344194]],"imag":[[0.21455933984740067,0.0],[0.0,-0.21455933984740067]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9838735692277387,0.0],[0.0,0.9838735692277387]],"imag":[[-0.1788653118272799,0.0],[0.0,0.1788653118272799]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8330395790677623,0.0],[0.0,0.8330395790677623]],"imag":[[-0.5532133943665912,0.0],[0.0,0.5532133943665912]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.960204215782521,0.0],[0.0,0.960204215782521]],"imag":[[-0.27929887932727876,0.0],[0.0,0.27929887932727876]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9868396103184737,0.0],[0.0,0.9868396103184737]],"imag":[[-0.16170214440904337,0.0],[0.0,0.16170214440904337]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9292180670112771,0.0],[0.0,0.9292180670112771]],"imag":[[0.3695318442838531,0.0],[0.0,-0.3695318442838531]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9301385145714757,0.0],[0.0,0.9301385145714757]],"imag":[[-0.36720885570853085,0.0],[0.0,0.36720885570853085]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.26162899974220793,0.15852498372433718],[-0.27129230359022155,-0.6316949765234164]],"imag":[[0.8653141294486008,-0.39705359009295005],[0.33042731406954357,0.6466681782526327]]},{"name":"u","qubits":[1],"real":[[0.5347643620421499,0.0],[0.0,0.5347643620421499]],"imag":[[0.8450012290462378,0.0],[0.0,-0.8450012290462378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.938476860629606,0.0],[0.0,0.938476860629606]],"imag":[[-0.34534212320943286,0.0],[0.0,0.34534212320943286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8122443423209038,-0.40065491702461514],[0.026124659579664564,-0.03202187384971998]],"imag":[[-0.38471189774048403,-0.1781334375365737],[-0.4376909711959389,0.8981752142486201]]},{"name":"u","qubits":[1],"real":[[0.893106899940735,-0.4498444901054696],[0.4498444901054696,0.893106899940735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9229492762225954,0.3849215939904999],[-0.3849215939904999,0.9229492762225954]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0033855356247373936,-0.5106506227372142],[-0.5010549807269579,0.006133473524300153]],"imag":[[-0.6074989573103412,0.6084155623531311],[-0.616342000275893,-0.6074774279651427]]},{"name":"u","qubits":[1],"real":[[0.8928474124923634,0.0],[0.0,0.8928474124923634]],"imag":[[-0.4503592987889685,0.0],[0.0,0.4503592987889685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6893092134263292,0.0],[0.0,0.6893092134263292]],"imag":[[-0.7244672582564207,0.0],[0.0,0.7244672582564207]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.697756063192696,0.4132069228707793],[-0.46137031064562967,-0.819325131572524]],"imag":[[-0.515681684463452,0.27653013484687106],[-0.18532758305638716,-0.28547758613750956]]},{"name":"u","qubits":[2],"real":[[0.9608914129477976,0.0],[0.0,0.9608914129477976]],"imag":[[-0.2769254277295336,0.0],[0.0,0.2769254277295336]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9623970472810032,0.0],[0.0,0.9623970472810032]],"imag":[[0.2716466885217018,0.0],[0.0,-0.2716466885217018]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9948655952866355,0.0],[0.0,0.9948655952866355]],"imag":[[0.10120497673023933,0.0],[0.0,-0.10120497673023933]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6963476250732868,0.0],[0.0,0.6963476250732868]],"imag":[[0.7177046642281163,0.0],[0.0,-0.7177046642281163]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5078805625978224,0.7058336307652051],[-0.7320388771547093,-0.467531744428639]],"imag":[[-0.38951859219082624,-0.30353168887910986],[-0.23334884359488234,0.43712866238502074]]},{"name":"u","qubits":[1],"real":[[0.9999814581705403,0.0],[0.0,0.9999814581705403]],"imag":[[0.0060896071400335485,0.0],[0.0,-0.0060896071400335485]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.535220191630951,0.0],[0.0,0.535220191630951]],"imag":[[0.8447125821665782,0.0],[0.0,-0.8447125821665782]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.011299761314227386,-0.3331726892828437],[-0.1437360470854678,0.6123482023170125]],"imag":[[0.9277390557199899,-0.16783479675579957],[0.3442564576798336,0.6970345179638526]]},{"name":"u","qubits":[1],"real":[[0.6109148464529847,-0.7916963119677433],[0.7916963119677433,0.6109148464529847]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8538035363773577,0.5205953527160206],[-0.5205953527160206,0.8538035363773577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.552627047951136,-0.5943402691743062],[-0.5940961926776143,0.24300697627758264]],"imag":[[0.5675613557772121,-0.1386978649401595],[-0.13973964057170282,0.753969598975503]]},{"name":"u","qubits":[1],"real":[[0.6968997901269942,0.0],[0.0,0.6968997901269942]],"imag":[[-0.7171685175193843,0.0],[0.0,0.7171685175193843]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8480317769658561,0.0],[0.0,0.8480317769658561]],"imag":[[-0.5299453795025789,0.0],[0.0,0.5299453795025789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7081558433228088,0.016776636346475124],[-0.13929643828032756,-0.6938187641723804]],"imag":[[0.020305054881279518,0.7055647034729897],[0.6918811376215169,-0.14322191231889428]]},{"name":"u","qubits":[2],"real":[[0.7144458507853225,-0.6996907361796615],[0.6996907361796615,0.7144458507853225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.977869166788593,0.2092173335175237],[-0.2092173335175237,0.977869166788593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964621729877443,-0.08404247619235633],[0.08404247619235633,0.9964621729877443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.948536142331655,0.31666889125801817],[-0.31666889125801817,0.948536142331655]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.22058398622763808,-0.2085978401067569],[-0.3483411094435717,-0.8477227884292422]],"imag":[[0.8284877012615923,-0.4705717532757397],[-0.37895818417053523,-0.12812197352344568]]},{"name":"u","qubits":[1],"real":[[0.6725859849368137,0.0],[0.0,0.6725859849368137]],"imag":[[0.7400189814231635,0.0],[0.0,-0.7400189814231635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8377056683478866,0.0],[0.0,0.8377056683478866]],"imag":[[0.5461219765014227,0.0],[0.0,-0.5461219765014227]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.768947278038199,-0.052741278598018713],[-0.39260228834256283,-0.6129709563354102]],"imag":[[-0.07358157553944927,0.6328698072041543],[0.4991685872798492,-0.4700646459269995]]},{"name":"u","qubits":[1],"real":[[0.8340283140208304,-0.5517216430516126],[0.5517216430516126,0.8340283140208304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9667549805819918,0.2557045316765281],[-0.2557045316765281,0.9667549805819918]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24482355908498363,0.3604232903432951],[0.45613874207115346,0.2448160175147971]],"imag":[[0.013279537613861138,-0.899988961363325],[0.8554662627944304,-0.01341785267735026]]},{"name":"u","qubits":[1],"real":[[0.999098447577195,0.0],[0.0,0.999098447577195]],"imag":[[0.042453410332255775,0.0],[0.0,-0.042453410332255775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3194774053277798,0.0],[0.0,0.3194774053277798]],"imag":[[-0.947593893756724,0.0],[0.0,0.947593893756724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0749783482333859,-0.4586015883810694],[0.2990471084225256,-0.6114929437710996]],"imag":[[0.8806771460348074,-0.09203583477396146],[-0.35966211739951975,-0.6381930491395021]]},{"name":"u","qubits":[2],"real":[[0.9691969196255162,0.0],[0.0,0.9691969196255162]],"imag":[[0.24628709058416096,0.0],[0.0,-0.24628709058416096]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9657025869520003,0.0],[0.0,0.9657025869520003]],"imag":[[0.2596507530399522,0.0],[0.0,-0.2596507530399522]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5616513263312564,0.0],[0.0,0.5616513263312564]],"imag":[[-0.8273740312762666,0.0],[0.0,0.8273740312762666]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988237642336014,0.0],[0.0,0.9988237642336014]],"imag":[[0.0484880191616353,0.0],[0.0,-0.0484880191616353]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5973506405229339,0.4786734068230691],[-0.23927718988091232,0.8554633110782767]],"imag":[[-0.6165072382750292,0.18429000792699984],[0.4536931383920531,0.07135464930650677]]},{"name":"u","qubits":[1],"real":[[0.9972302165438984,0.0],[0.0,0.9972302165438984]],"imag":[[-0.0743767114882707,0.0],[0.0,0.0743767114882707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5437936041832513,0.0],[0.0,0.5437936041832513]],"imag":[[-0.8392189917115731,0.0],[0.0,0.8392189917115731]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11300351321451685,0.24073973144541552],[-0.5246337938337376,-0.49771215909379335]],"imag":[[-0.7533517942042152,0.6014446457273153],[0.38006665538834855,0.5767073144323105]]},{"name":"u","qubits":[1],"real":[[0.8457370846553568,-0.5335998347438442],[0.5335998347438442,0.8457370846553568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8791868918661448,0.4764770814748047],[-0.4764770814748047,0.8791868918661448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.31608515376344615,0.40919139931250453],[-0.3352443850513887,-0.04376238225339912]],"imag":[[0.8496084525374389,0.1040098633589674],[0.2566453881112862,-0.9054442009048546]]},{"name":"u","qubits":[1],"real":[[0.5635066474496303,0.0],[0.0,0.5635066474496303]],"imag":[[-0.8261115289596667,0.0],[0.0,0.8261115289596667]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9062635759787295,0.0],[0.0,0.9062635759787295]],"imag":[[-0.42271305971574324,0.0],[0.0,0.42271305971574324]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.740739673379071,-0.6050584579124964],[0.4825851800443465,-0.7754374137787763]],"imag":[[0.2903328413243749,-0.030262849160879346],[-0.3662282369402285,0.1780034824976767]]},{"name":"u","qubits":[3],"real":[[0.7096274637236362,-0.7045770807577829],[0.7045770807577829,0.7096274637236362]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9940643351929112,0.10879383023625747],[-0.10879383023625747,0.9940643351929112]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999907298092722,-0.004305844344508333],[0.004305844344508333,0.9999907298092722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9766422515766107,0.2148718511936089],[-0.2148718511936089,0.9766422515766107]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999099039985905,0.013423259124729348],[-0.013423259124729348,0.9999099039985905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9992322517070257,0.03917789106763199],[-0.03917789106763199,0.9992322517070257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999976966892001,0.002146302936328249],[-0.002146302936328249,0.9999976966892001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9353524167284629,0.3537171985078247],[-0.3537171985078247,0.9353524167284629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5115487132832939,-0.5934265902806865],[0.4610698249635932,-0.2174181846915153]],"imag":[[0.5925566640983496,0.1871881292141169],[0.4178625734363919,-0.7520204912065918]]},{"name":"u","qubits":[1],"real":[[0.987544563772846,0.0],[0.0,0.987544563772846]],"imag":[[-0.15733955180659162,0.0],[0.0,0.15733955180659162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6575202495347154,0.0],[0.0,0.6575202495347154]],"imag":[[-0.7534368729042968,0.0],[0.0,0.7534368729042968]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22718607147996694,0.5850939631995593],[0.5854763446392843,-0.505569861001594]],"imag":[[-0.6948706615575105,-0.3510075595475967],[-0.3503693800832897,-0.5280699414042631]]},{"name":"u","qubits":[1],"real":[[0.8187568674461677,-0.574140393988908],[0.574140393988908,0.8187568674461677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9195557396594195,0.39295959290926846],[-0.39295959290926846,0.9195557396594195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.02438474760893134,0.14105844350264907],[-0.22377196348958406,-0.23843360653183826]],"imag":[[0.5181550019463216,-0.8432219717006112],[0.8251344656467041,0.46068279459316047]]},{"name":"u","qubits":[1],"real":[[0.7253966500258903,0.0],[0.0,0.7253966500258903]],"imag":[[-0.6883310977510867,0.0],[0.0,0.6883310977510867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.928864898742525,0.0],[0.0,0.928864898742525]],"imag":[[-0.37041868187773536,0.0],[0.0,0.37041868187773536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7914098706134522,-0.4507656039480188],[-0.5624295401885053,0.7316501365651252]],"imag":[[-0.041527404497551934,0.4107995395185755],[-0.23583660380577537,-0.3045360180552331]]},{"name":"u","qubits":[2],"real":[[0.9726894679964557,0.0],[0.0,0.9726894679964557]],"imag":[[-0.23211031611880587,0.0],[0.0,0.23211031611880587]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9287729344095617,0.0],[0.0,0.9287729344095617]],"imag":[[-0.370649209237322,0.0],[0.0,0.370649209237322]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8511996899495532,0.0],[0.0,0.8511996899495532]],"imag":[[-0.5248419646234326,0.0],[0.0,0.5248419646234326]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945877818947771,0.0],[0.0,0.9945877818947771]],"imag":[[-0.10389968289473857,0.0],[0.0,0.10389968289473857]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.26536773080771514,-0.6598282786398599],[-0.5937098141783462,-0.2530826049214049]],"imag":[[0.12208977549451748,-0.6923154605184125],[0.7497884439720153,0.14586000452671627]]},{"name":"u","qubits":[1],"real":[[0.8329286715631579,0.0],[0.0,0.8329286715631579]],"imag":[[-0.5533803647474612,0.0],[0.0,0.5533803647474612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.664314902339876,0.0],[0.0,0.664314902339876]],"imag":[[-0.7474528149182135,0.0],[0.0,0.7474528149182135]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7141399673778142,-0.5748125242049112],[0.4885786707760269,-0.5825283585986171]],"imag":[[-0.30021936827801377,-0.26355834253831395],[0.40145151683247576,-0.5106743321570374]]},{"name":"u","qubits":[1],"real":[[0.8086692578255166,-0.5882635731098164],[0.5882635731098164,0.8086692578255166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9258869678922733,0.377800638812658],[-0.377800638812658,0.9258869678922733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4912281301960009,0.3308640050087905],[0.5132987992039998,0.22423309186537285]],"imag":[[0.5970547118657017,0.5410634023223599],[-0.3724848156352639,0.7399317031790098]]},{"name":"u","qubits":[1],"real":[[0.7353618678797876,0.0],[0.0,0.7353618678797876]],"imag":[[0.6776746441090664,0.0],[0.0,-0.6776746441090664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8088374662314335,0.0],[0.0,0.8088374662314335]],"imag":[[-0.5880322722608978,0.0],[0.0,0.5880322722608978]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7436036716690662,-0.6642308423634988],[0.18839480214312332,-0.20258592883743545]],"imag":[[0.06081661028408308,0.046392967645046176],[0.6386409929837663,-0.7180557234945182]]},{"name":"u","qubits":[2],"real":[[0.7500042962518079,-0.6614329562426039],[0.6614329562426039,0.7500042962518079]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9898339245813179,0.14222799213919143],[-0.14222799213919143,0.9898339245813179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999222866244094,-0.012466784341296186],[0.012466784341296186,0.9999222866244094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9300997788674982,0.36730695793931134],[-0.36730695793931134,0.9300997788674982]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5435316734142073,-0.18008352267551783],[-0.026880008729547312,0.6448685540895188]],"imag":[[0.433230910608255,0.6960274584740676],[0.7184439875312431,-0.2593458113357523]]},{"name":"u","qubits":[1],"real":[[0.6975181812803903,0.0],[0.0,0.6975181812803903]],"imag":[[-0.7165670846356931,0.0],[0.0,0.7165670846356931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9017662250617304,0.0],[0.0,0.9017662250617304]],"imag":[[-0.4322241031431688,0.0],[0.0,0.4322241031431688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8553179725218862,-0.37497056851901855],[0.3194592090183775,0.10439078282846825]],"imag":[[0.02304786971983817,-0.3567870994401998],[0.4072416670182212,-0.849236482305154]]},{"name":"u","qubits":[1],"real":[[0.8459787983133219,-0.533216534631427],[0.533216534631427,0.8459787983133219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9406763163525964,0.33930527236297114],[-0.33930527236297114,0.9406763163525964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31976790467109084,0.09802349864522236],[0.5455608175132884,-0.7674705828874295]],"imag":[[0.7687069414525529,0.5451875998390565],[0.09592455211859525,0.322723998329079]]},{"name":"u","qubits":[1],"real":[[0.9981086288136577,0.0],[0.0,0.9981086288136577]],"imag":[[-0.06147491429615947,0.0],[0.0,0.06147491429615947]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9935389608559666,0.0],[0.0,0.9935389608559666]],"imag":[[0.1134915559028336,0.0],[0.0,-0.1134915559028336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09922157795423803,-0.1793119967338802],[0.18172424162860915,-0.10267672905982411]],"imag":[[-0.802426721261169,-0.5604584224557876],[-0.5596809229184322,0.8019919287843577]]},{"name":"u","qubits":[2],"real":[[0.9891703416948814,0.0],[0.0,0.9891703416948814]],"imag":[[0.1467720515330885,0.0],[0.0,-0.1467720515330885]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8392069163266692,0.0],[0.0,0.8392069163266692]],"imag":[[0.5438122392788551,0.0],[0.0,-0.5438122392788551]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9341505830089762,0.0],[0.0,0.9341505830089762]],"imag":[[0.3568790947421686,0.0],[0.0,-0.3568790947421686]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999366947362126,0.0],[0.0,0.9999366947362126]],"imag":[[-0.011251956275171096,0.0],[0.0,0.011251956275171096]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.643325061019197,-0.6580785763091276],[-0.7303129210792129,0.6402568733101615]],"imag":[[0.06350917712330204,0.38604667812159693],[-0.22077700874528436,-0.08928429813426426]]},{"name":"u","qubits":[1],"real":[[0.9058551897495813,0.0],[0.0,0.9058551897495813]],"imag":[[0.42358750595803696,0.0],[0.0,-0.42358750595803696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5028366310945452,0.0],[0.0,0.5028366310945452]],"imag":[[0.8643814681201166,0.0],[0.0,-0.8643814681201166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6393246752528157,-0.4469711209532034],[0.40668658424598847,-0.5739075791302293]],"imag":[[0.5341304486023278,0.3258610754947495],[0.37493285489949874,-0.603872061887385]]},{"name":"u","qubits":[1],"real":[[0.7754499518277969,-0.6314090371623355],[0.6314090371623355,0.7754499518277969]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8328035799372621,0.5535686021115],[-0.5535686021115,0.8328035799372621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38085269705783376,0.1530955127715594],[-0.6210181025626975,0.656310907789243]],"imag":[[-0.6732445889159814,-0.6150241544917879],[0.12660751529254483,0.40934465390149494]]},{"name":"u","qubits":[1],"real":[[0.7569159886341523,0.0],[0.0,0.7569159886341523]],"imag":[[0.6535121928089664,0.0],[0.0,-0.6535121928089664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8523398491405768,0.0],[0.0,0.8523398491405768]],"imag":[[0.522988318767273,0.0],[0.0,-0.522988318767273]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8661522215080111,0.47869035031057944],[-0.04584380406378708,-0.07457971316636748]],"imag":[[0.12768806698865431,-0.0658151596896428],[-0.48101396274370195,-0.8723312327657332]]},{"name":"u","qubits":[3],"real":[[0.9954906860365721,0.0],[0.0,0.9954906860365721]],"imag":[[-0.09485933804552453,0.0],[0.0,0.09485933804552453]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6865426266070935,0.0],[0.0,0.6865426266070935]],"imag":[[-0.7270895555923169,0.0],[0.0,0.7270895555923169]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9939340706636265,0.0],[0.0,0.9939340706636265]],"imag":[[-0.10997755759259799,0.0],[0.0,0.10997755759259799]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.935936386197648,0.0],[0.0,0.935936386197648]],"imag":[[0.35216910851363337,0.0],[0.0,-0.35216910851363337]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9461269631653917,0.0],[0.0,0.9461269631653917]],"imag":[[0.32379587639658663,0.0],[0.0,-0.32379587639658663]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9812718909631157,0.0],[0.0,0.9812718909631157]],"imag":[[-0.192627817320529,0.0],[0.0,0.192627817320529]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8250517991112407,0.0],[0.0,0.8250517991112407]],"imag":[[0.5650571022324248,0.0],[0.0,-0.5650571022324248]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9901699406225256,0.0],[0.0,0.9901699406225256]],"imag":[[-0.13986954167217436,0.0],[0.0,0.13986954167217436]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.07074640311373039,-0.9867350121817094],[-0.6082719675703562,-0.013072368098955196]],"imag":[[-0.08783835475397032,-0.11676208980378523],[0.7856746039860735,-0.11202563685023248]]},{"name":"u","qubits":[1],"real":[[0.9995130182220606,0.0],[0.0,0.9995130182220606]],"imag":[[0.031204589480183734,0.0],[0.0,-0.031204589480183734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6127661950287372,0.0],[0.0,0.6127661950287372]],"imag":[[0.7902642534178068,0.0],[0.0,-0.7902642534178068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.059085672317505944,0.03626410471278571],[-0.059623806142739245,-0.22329670106642163]],"imag":[[0.9453631395894062,-0.3185629173991057],[0.31502764858580656,0.9205113609621578]]},{"name":"u","qubits":[1],"real":[[0.66480827146375,-0.7470140307874953],[0.7470140307874953,0.66480827146375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8313838400271101,0.555698578855279],[-0.555698578855279,0.8313838400271101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6342309427518129,-0.13672882613797468],[0.7075837731181013,0.28093894738926783]],"imag":[[0.18214287856745978,-0.7388371343849996],[0.25278506099700165,-0.5970747229589471]]},{"name":"u","qubits":[1],"real":[[0.9810499466818493,0.0],[0.0,0.9810499466818493]],"imag":[[-0.1937550053948043,0.0],[0.0,0.1937550053948043]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6020189858436479,0.0],[0.0,0.6020189858436479]],"imag":[[0.7984817722927592,0.0],[0.0,-0.7984817722927592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31106467970149,-0.5442023237628435],[-0.43706956595014246,0.009089542399021544]],"imag":[[-0.7567978434281503,-0.18530952494632227],[0.3734514476406063,-0.8181818813651802]]},{"name":"u","qubits":[2],"real":[[0.961625238504309,0.0],[0.0,0.961625238504309]],"imag":[[-0.27436636213561394,0.0],[0.0,0.27436636213561394]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8286770533615719,0.0],[0.0,0.8286770533615719]],"imag":[[-0.5597270238535768,0.0],[0.0,0.5597270238535768]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7063437850733247,0.0],[0.0,0.7063437850733247]],"imag":[[0.707868954883804,0.0],[0.0,-0.707868954883804]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9827337704191947,0.0],[0.0,0.9827337704191947]],"imag":[[-0.18502523200275514,0.0],[0.0,0.18502523200275514]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2148991881483819,0.41513307365927893],[0.29698409348916543,-0.294493971877907]],"imag":[[-0.5404995412896396,-0.6995306397528667],[-0.7572839843897889,0.5015921806893715]]},{"name":"u","qubits":[1],"real":[[0.5036015858993124,0.0],[0.0,0.5036015858993124]],"imag":[[0.86393601770021,0.0],[0.0,-0.86393601770021]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9926434805723025,0.0],[0.0,0.9926434805723025]],"imag":[[-0.12107402891332612,0.0],[0.0,0.12107402891332612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8353289645970072,-0.2307529844502715],[-0.0657290371872476,0.9376636547692206]],"imag":[[-0.4730465896955682,0.15876241699463056],[-0.27227217733937054,0.20575331259093638]]},{"name":"u","qubits":[1],"real":[[0.8651498827000547,-0.5015133901144432],[0.5015133901144432,0.8651498827000547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9938845581731773,0.11042411432702581],[-0.11042411432702581,0.9938845581731773]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4549237336901701,0.2469659737005824],[0.12215227111419803,-0.759563209779452]],"imag":[[0.8518177502365398,0.08036619153274407],[0.22919367261989979,0.5963328042646837]]},{"name":"u","qubits":[1],"real":[[0.8691225375214149,0.0],[0.0,0.8691225375214149]],"imag":[[-0.4945968204227933,0.0],[0.0,0.4945968204227933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.63533219963405,0.0],[0.0,0.63533219963405]],"imag":[[-0.7722389501366528,0.0],[0.0,0.7722389501366528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7483385591000002,0.23515431959519426],[-0.43015593813497943,-0.3940541788068057]],"imag":[[-0.4445723467414419,-0.43248962467631946],[-0.23939652955746488,0.7761291610859313]]},{"name":"u","qubits":[2],"real":[[0.6957232719694056,-0.7183099114171991],[0.7183099114171991,0.6957232719694056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9788711240075704,0.20447817141239244],[-0.20447817141239244,0.9788711240075704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999637129811219,-0.026937124991134462],[0.026937124991134462,0.999637129811219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9297298379630322,0.36824235009193873],[-0.36824235009193873,0.9297298379630322]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4933256220657427,-0.5045689915801412],[0.7996101988098445,-0.5834510537807944]],"imag":[[-0.3382514311038235,-0.622596123265687],[-0.05328536317737335,-0.13179175950118055]]},{"name":"u","qubits":[1],"real":[[0.9046340819642249,0.0],[0.0,0.9046340819642249]],"imag":[[-0.426189133776008,0.0],[0.0,0.426189133776008]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9619792182436814,0.0],[0.0,0.9619792182436814]],"imag":[[-0.27312265315655476,0.0],[0.0,0.27312265315655476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7076890600751917,-0.0498934565672261],[-0.36988774364587657,0.8515419943375422]],"imag":[[-0.5843721494197789,-0.3939492711304],[0.14445913724289453,0.34233148649699485]]},{"name":"u","qubits":[1],"real":[[0.4502760923938348,-0.8928893775930693],[0.8928893775930693,0.4502760923938348]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9582621341547826,0.2858910321173463],[-0.2858910321173463,0.9582621341547826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5375907955282299,0.7443881520020244],[-0.3281328336317843,-0.15925398701636623]],"imag":[[0.1257656783272937,-0.375586754129072],[0.7664906876218242,-0.5286388530000329]]},{"name":"u","qubits":[1],"real":[[0.9986879064720342,0.0],[0.0,0.9986879064720342]],"imag":[[0.05121001334217162,0.0],[0.0,-0.05121001334217162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8447266758476765,0.0],[0.0,0.8447266758476765]],"imag":[[-0.5351979475963399,0.0],[0.0,0.5351979475963399]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10104435771185694,-0.13815725832157935],[0.14606030511722418,-0.7883278539627872]],"imag":[[0.9826832489824339,0.0709664844626739],[-0.05282099216211215,-0.5953280815840122]]},{"name":"u","qubits":[2],"real":[[0.9883512500374976,0.0],[0.0,0.9883512500374976]],"imag":[[-0.15219003432983347,0.0],[0.0,0.15219003432983347]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999782828383349,0.0],[0.0,0.999782828383349]],"imag":[[-0.020839771346897202,0.0],[0.0,0.020839771346897202]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9344823635095701,0.0],[0.0,0.9344823635095701]],"imag":[[-0.3560094272481667,0.0],[0.0,0.3560094272481667]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7240155897997093,0.0],[0.0,0.7240155897997093]],"imag":[[-0.6897836078995928,0.0],[0.0,0.6897836078995928]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.40733663181683827,0.29161599234908475],[0.5173081999390726,-0.6709877604209157]],"imag":[[0.6857997551651247,0.5279352964159785],[0.31007707182467514,-0.431300198434635]]},{"name":"u","qubits":[1],"real":[[0.6186839184128253,0.0],[0.0,0.6186839184128253]],"imag":[[0.7856399996801031,0.0],[0.0,-0.7856399996801031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8000418434807225,0.0],[0.0,0.8000418434807225]],"imag":[[0.5999442046390373,0.0],[0.0,-0.5999442046390373]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.833357922995597,0.5147129343035438],[0.10066023759251962,-0.056956280365811573]],"imag":[[-0.20099196408309117,-0.01368933216492857],[-0.5049597202968802,-0.8553590939321363]]},{"name":"u","qubits":[1],"real":[[0.7044414005882979,-0.7097621525111051],[0.7097621525111051,0.7044414005882979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9634021850202868,0.26806012366284],[-0.26806012366284,0.9634021850202868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.812157488861242,-0.14972450133735873],[0.33305996688451617,-0.8932148841401195]],"imag":[[0.3766444751849331,0.4196685910317181],[0.2959902212204877,0.0602330320611905]]},{"name":"u","qubits":[1],"real":[[0.796227362777271,0.0],[0.0,0.796227362777271]],"imag":[[0.6049975097178104,0.0],[0.0,-0.6049975097178104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.836741051261183,0.0],[0.0,0.836741051261183]],"imag":[[-0.547598770208928,0.0],[0.0,0.547598770208928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9131989386106727,0.23798161855011624],[0.22977864913943527,0.9029181421670447]],"imag":[[0.2539851038335024,-0.21195285981390583],[0.22081901627958248,0.2884086735772454]]}]}

==> anc/matched_benchmark/results/main_n6_i4_result.json <==
{
  "case": "main_n6_i4",
  "n": 6,
  "generator": 4,
  "M": 42,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.012626906806902635,
  "c": 0.018042195912175804,
  "l": 0.2677861589595422,
  "target_sha256": "89da20af5c6f622467c95af8b09a4e0c251c3cf09245aac0376c313d60531b56",
  "target_unitarity_defect": 1.5871416041501514e-15,
  "structured": {
    "raw": {
      "cx": 1224,
      "one_qubit": 1300,
      "total": 2524
    },
    "optimized": {
      "cx": 1192,
      "one_qubit": 1207,
      "total": 2399
    },
    "depth": 2129,
    "timing_samples": [
      {
        "construction_s": 0.01933969999998908,
        "optimization_s": 0.009476593000044886,
        "total_s": 0.028816293000033966
      },
      {
        "construction_s": 0.017129801000010048,
        "optimization_s": 0.014666615999999522,
        "total_s": 0.03179641700000957
      },
      {
        "construction_s": 0.017427334000046812,
        "optimization_s": 0.010077924999961851,
        "total_s": 0.027505259000008664
      }
    ],
    "median_construction_s": 0.017427334000046812,
    "median_optimization_s": 0.010077924999961851,
    "median_total_s": 0.028816293000033966,
    "validation_s": 0.0430194580000034,
    "phase_aligned_op_error": 3.3091232884667803e-14,
    "phase_aligned_fro_error": 2.0685966228061995e-13,
    "alignment_phase": 2.112763397239205e-16,
    "ordinary_op_error": 3.309728652963672e-14,
    "unitarity_defect": 6.578706505765218e-14,
    "padding_leakage_op": 4.3305014891946316e-15,
    "padding_action_error_op": 3.093190258430832e-14,
    "structure_checks": {
      "generator": 4,
      "reflection_count": 12,
      "core_reflections": 8,
      "spectator_reflections": 4,
      "active_coordinate_bound": 22,
      "actual_active_coordinates": 22,
      "rank_U_minus_I": 12,
      "block_off_pattern_error": 9.016056006251443e-16,
      "fixed_coordinate_error": 4.974792719755582e-16,
      "unitarity_error": 2.6330444404042177e-15,
      "reflection_product_error": 4.673420296571064e-15,
      "normal_Schur_error": 2.381544584623087e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2976,
      "one_qubit": 4000,
      "total": 6976
    },
    "optimized": {
      "cx": 2976,
      "one_qubit": 4000,
      "total": 6976
    },
    "depth": 5827,
    "timing_samples": [
      {
        "construction_s": 0.12756172000001698,
        "optimization_s": 0.03376250599995956,
        "total_s": 0.16132422599997653
      },
      {
        "construction_s": 0.16104328300002635,
        "optimization_s": 0.03551318600000286,
        "total_s": 0.1965564690000292
      },
      {
        "construction_s": 0.18434883599996965,
        "optimization_s": 0.030130792000022666,
        "total_s": 0.21447962799999232
      }
    ],
    "median_construction_s": 0.16104328300002635,
    "median_optimization_s": 0.03376250599995956,
    "median_total_s": 0.1965564690000292,
    "validation_s": 0.14327957299997252,
    "phase_aligned_op_error": 3.618951704043579e-14,
    "phase_aligned_fro_error": 1.5076796293070436e-13,
    "alignment_phase": 1.4340384336611553e-16,
    "ordinary_op_error": 3.6168967102454113e-14,
    "unitarity_defect": 2.3671423831426367e-14,
    "padding_leakage_op": 2.172926626172702e-14,
    "padding_action_error_op": 3.071281110027427e-14
  },
  "cx_reduction_fraction": 0.5994623655913979
}

==> anc/matched_benchmark/results/main_n6_i4_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.5176450688287687,"gates":[{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[3],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[-0.0023795454810896523,-0.0],[-0.0,0.0023795454810896523]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6959868375688258,0.7180545396632103],[-0.7180545396632103,0.6959868375688258]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6959868375688258,-0.7180545396632103],[0.7180545396632103,0.6959868375688258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999971688776441,0.0],[0.0,0.9999971688776441]],"imag":[[0.0023795454810896523,0.0],[0.0,-0.0023795454810896523]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9795946799938201,0.0],[0.0,0.9795946799938201]],"imag":[[0.20098324041522744,0.0],[0.0,-0.20098324041522744]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9012107099969427,0.0],[0.0,0.9012107099969427]],"imag":[[0.43338119039340683,-0.0],[-0.0,-0.43338119039340683]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9739211483562068,0.0],[0.0,0.9739211483562068]],"imag":[[-0.22688674880769802,-0.0],[-0.0,0.22688674880769802]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.997772726762977,0.0],[0.0,0.997772726762977]],"imag":[[0.06670521514824446,-0.0],[-0.0,-0.06670521514824446]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.998767583873919,0.0],[0.0,0.998767583873919]],"imag":[[0.04963177815325912,-0.0],[-0.0,-0.04963177815325912]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9104820841456657,0.0],[0.0,0.9104820841456657]],"imag":[[-0.4135485152310004,-0.0],[-0.0,0.4135485152310004]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9958526481345134,0.0],[0.0,0.9958526481345134]],"imag":[[0.09098078480358984,-0.0],[-0.0,-0.09098078480358984]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9390194984414547,0.0],[0.0,0.9390194984414547]],"imag":[[-0.34386389974342885,-0.0],[-0.0,0.34386389974342885]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9505044309649504,0.0],[0.0,0.9505044309649504]],"imag":[[-0.3107110019230021,-0.0],[-0.0,0.3107110019230021]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9079844628775622,0.0],[0.0,0.9079844628775622]],"imag":[[0.4190038367043252,-0.0],[-0.0,-0.4190038367043252]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8927267381153593,0.0],[0.0,0.8927267381153593]],"imag":[[0.45059845877888965,-0.0],[-0.0,-0.45059845877888965]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9968678484337716,0.0],[0.0,0.9968678484337716]],"imag":[[-0.07908535110260903,-0.0],[-0.0,0.07908535110260903]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9753922189808469,0.0],[0.0,0.9753922189808469]],"imag":[[-0.22047679957678004,-0.0],[-0.0,0.22047679957678004]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973169987774436,0.0],[0.0,0.9973169987774436]],"imag":[[-0.07320385201307772,-0.0],[-0.0,0.07320385201307772]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9722251169608628,0.0],[0.0,0.9722251169608628]],"imag":[[-0.23404769161527023,-0.0],[-0.0,0.23404769161527023]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997888312331229,0.020549767431922973],[-0.020549767431922973,0.9997888312331229]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997870491642807,0.020636286569535485],[-0.020636286569535485,0.9997870491642807]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997888312331229,-0.020549767431922834],[0.020549767431922834,0.9997888312331229]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997870491642807,-0.020636286569535374],[0.020636286569535374,0.9997870491642807]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9520221959565962,0.30602898295092956],[-0.30602898295092956,0.9520221959565962]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998497290599062,0.01733549246004276],[-0.01733549246004276,0.9998497290599062]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8895765196852421,0.45678618151679257],[-0.45678618151679257,0.8895765196852421]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,-0.00032812691632523144],[0.00032812691632523144,0.9999999461663619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,-0.00032812691632522645],[0.00032812691632522645,0.9999999461663619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9664711875832106,0.2567750836266997],[-0.2567750836266997,0.9664711875832106]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9664711875832106,0.2567750836266997],[-0.2567750836266997,0.9664711875832106]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999872712571902,-0.005045525106342627],[0.005045525106342627,0.9999872712571902]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.01625309582430828,0.9998679097141411],[-0.9998679097141411,0.01625309582430828]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6946580161263356,0.7193401425135565],[-0.7193401425135565,0.6946580161263356]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7192538270968756,0.6947379001394167],[-0.6947379001394167,0.7192538270968756]],"imag":[[0.00261144515387926,0.00252243346393897],[0.00252243346393897,-0.00261144515387926]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.0036307459800595555,0.0],[0.0,-0.0036307459800595555]]},{"name":"u","qubits":[3],"real":[[0.6946580161263356,-0.7193401425135565],[0.7193401425135565,0.6946580161263356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.01625309582430828,-0.9998679097141411],[0.9998679097141411,0.01625309582430828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999872712571902,0.005045525106342627],[-0.005045525106342627,0.9999872712571902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9664711875832106,-0.2567750836266997],[0.2567750836266997,0.9664711875832106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9664711875832106,-0.2567750836266997],[0.2567750836266997,0.9664711875832106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,0.00032812691632522645],[-0.00032812691632522645,0.9999999461663619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,0.00032812691632523144],[-0.00032812691632523144,0.9999999461663619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7192585678594965,-0.6947424793120873],[0.6947424793120873,0.7192585678594965]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8895765196852421,-0.45678618151679257],[0.45678618151679257,0.8895765196852421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998497290599062,-0.01733549246004276],[0.01733549246004276,0.9998497290599062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9520221959565962,-0.30602898295092956],[0.30602898295092956,0.9520221959565962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997870491642807,0.020636286569535374],[-0.020636286569535374,0.9997870491642807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997888312331229,0.020549767431922834],[-0.020549767431922834,0.9997888312331229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997870491642807,-0.020636286569535485],[0.020636286569535485,0.9997870491642807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997888312331229,-0.020549767431922973],[0.020549767431922973,0.9997888312331229]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9722251169608628,0.0],[0.0,0.9722251169608628]],"imag":[[0.23404769161527023,0.0],[0.0,-0.23404769161527023]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973169987774436,0.0],[0.0,0.9973169987774436]],"imag":[[0.07320385201307772,0.0],[0.0,-0.07320385201307772]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9753922189808469,0.0],[0.0,0.9753922189808469]],"imag":[[0.22047679957678004,0.0],[0.0,-0.22047679957678004]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9968678484337716,0.0],[0.0,0.9968678484337716]],"imag":[[0.07908535110260903,0.0],[0.0,-0.07908535110260903]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8927267381153593,0.0],[0.0,0.8927267381153593]],"imag":[[-0.45059845877888965,0.0],[0.0,0.45059845877888965]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9079844628775622,0.0],[0.0,0.9079844628775622]],"imag":[[-0.4190038367043252,0.0],[0.0,0.4190038367043252]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9505044309649504,0.0],[0.0,0.9505044309649504]],"imag":[[0.3107110019230021,0.0],[0.0,-0.3107110019230021]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9390194984414547,0.0],[0.0,0.9390194984414547]],"imag":[[0.34386389974342885,0.0],[0.0,-0.34386389974342885]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9958526481345134,0.0],[0.0,0.9958526481345134]],"imag":[[-0.09098078480358984,0.0],[0.0,0.09098078480358984]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9104820841456657,0.0],[0.0,0.9104820841456657]],"imag":[[0.4135485152310004,0.0],[0.0,-0.4135485152310004]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.998767583873919,0.0],[0.0,0.998767583873919]],"imag":[[-0.04963177815325912,0.0],[0.0,0.04963177815325912]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.997772726762977,0.0],[0.0,0.997772726762977]],"imag":[[-0.06670521514824446,0.0],[0.0,0.06670521514824446]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9739211483562068,0.0],[0.0,0.9739211483562068]],"imag":[[0.22688674880769802,0.0],[0.0,-0.22688674880769802]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9012107099969427,0.0],[0.0,0.9012107099969427]],"imag":[[-0.43338119039340683,0.0],[0.0,0.43338119039340683]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9224805788921636,0.0],[0.0,0.9224805788921636]],"imag":[[0.3860434969880707,0.0],[0.0,-0.3860434969880707]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8891953951422025,0.0],[0.0,0.8891953951422025]],"imag":[[0.4575276486267277,-0.0],[-0.0,-0.4575276486267277]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9961126194227136,0.0],[0.0,0.9961126194227136]],"imag":[[-0.0880888723211971,-0.0],[-0.0,0.0880888723211971]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9002294589917105,0.0],[0.0,0.9002294589917105]],"imag":[[0.43541580261112744,-0.0],[-0.0,-0.43541580261112744]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7672968426872211,0.0],[0.0,0.7672968426872211]],"imag":[[-0.6412920981910052,-0.0],[-0.0,0.6412920981910052]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9776424200256781,0.0],[0.0,0.9776424200256781]],"imag":[[-0.2102743411981963,-0.0],[-0.0,0.2102743411981963]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956995313200521,0.0],[0.0,0.9956995313200521]],"imag":[[-0.09264147736855605,-0.0],[-0.0,0.09264147736855605]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9544938594635336,0.0],[0.0,0.9544938594635336]],"imag":[[-0.2982305689335152,-0.0],[-0.0,0.2982305689335152]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9936948126301635,0.0],[0.0,0.9936948126301635]],"imag":[[0.11211877341419825,-0.0],[-0.0,-0.11211877341419825]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9365869035103466,0.0],[0.0,0.9365869035103466]],"imag":[[-0.3504354037093009,-0.0],[-0.0,0.3504354037093009]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9983669609408097,0.0],[0.0,0.9983669609408097]],"imag":[[0.05712627505633335,-0.0],[-0.0,-0.05712627505633335]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9747008970550438,0.0],[0.0,0.9747008970550438]],"imag":[[-0.22351322394903828,-0.0],[-0.0,0.22351322394903828]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999700317821548,0.0],[0.0,0.999700317821548]],"imag":[[-0.024480084711780065,-0.0],[-0.0,0.024480084711780065]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9712240169397272,0.0],[0.0,0.9712240169397272]],"imag":[[-0.23816781671640833,-0.0],[-0.0,0.23816781671640833]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982376223694742,0.0],[0.0,0.9982376223694742]],"imag":[[-0.059343485625121185,-0.0],[-0.0,0.059343485625121185]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9915080795618946,0.13004510049780366],[-0.13004510049780366,0.9915080795618946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9914968220729282,0.13013090262994467],[-0.13013090262994467,0.9914968220729282]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9915080795618946,-0.13004510049780366],[0.13004510049780366,0.9915080795618946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9914968220729282,-0.13013090262994462],[0.13013090262994462,0.9914968220729282]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9322088648100474,0.36192075426750925],[-0.36192075426750925,0.9322088648100474]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.99706422608092,0.07656976602847837],[-0.07656976602847837,0.99706422608092]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9150878293841039,0.4032545901946921],[-0.4032545901946921,0.9150878293841039]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,-0.00032812691631396555],[0.00032812691631396555,0.9999999461663619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,-0.0003281269163139548],[0.0003281269163139548,0.9999999461663619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.96647118758321,0.25677508362670143],[-0.25677508362670143,0.96647118758321]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96647118758321,0.25677508362670143],[-0.25677508362670143,0.96647118758321]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999966119748,-0.00026030847648188363],[0.00026030847648188363,0.999999966119748]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.765829046832193,0.6430442216738245],[-0.6430442216738245,0.765829046832193]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.693218209859952,0.7207277665794233],[-0.7207277665794233,0.693218209859952]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7583896688695663,0.6502155239923781],[-0.6502155239923781,0.7583896688695663]],"imag":[[-0.03449760366013345,-0.029576981809087497],[-0.029576981809087497,0.03449760366013345]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"u","qubits":[3],"real":[[0.693218209859952,-0.7207277665794233],[0.7207277665794233,0.693218209859952]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.765829046832193,-0.6430442216738245],[0.6430442216738245,0.765829046832193]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999966119748,0.00026030847648188363],[-0.00026030847648188363,0.999999966119748]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.96647118758321,-0.25677508362670143],[0.25677508362670143,0.96647118758321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96647118758321,-0.25677508362670143],[0.25677508362670143,0.96647118758321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,0.0003281269163139548],[-0.0003281269163139548,0.9999999461663619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,0.00032812691631396555],[-0.00032812691631396555,0.9999999461663619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.75917387633294,-0.650887874747731],[0.650887874747731,0.75917387633294]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9150878293841039,-0.4032545901946921],[0.4032545901946921,0.9150878293841039]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.99706422608092,-0.07656976602847837],[0.07656976602847837,0.99706422608092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9322088648100474,-0.36192075426750925],[0.36192075426750925,0.9322088648100474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9914968220729282,0.13013090262994462],[-0.13013090262994462,0.9914968220729282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9915080795618946,0.13004510049780366],[-0.13004510049780366,0.9915080795618946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9914968220729282,-0.13013090262994467],[0.13013090262994467,0.9914968220729282]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9915080795618946,-0.13004510049780366],[0.13004510049780366,0.9915080795618946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9982376223694742,0.0],[0.0,0.9982376223694742]],"imag":[[0.059343485625121185,0.0],[0.0,-0.059343485625121185]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9712240169397272,0.0],[0.0,0.9712240169397272]],"imag":[[0.23816781671640833,0.0],[0.0,-0.23816781671640833]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999700317821548,0.0],[0.0,0.999700317821548]],"imag":[[0.024480084711780065,0.0],[0.0,-0.024480084711780065]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9747008970550438,0.0],[0.0,0.9747008970550438]],"imag":[[0.22351322394903828,0.0],[0.0,-0.22351322394903828]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9983669609408097,0.0],[0.0,0.9983669609408097]],"imag":[[-0.05712627505633335,0.0],[0.0,0.05712627505633335]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9365869035103466,0.0],[0.0,0.9365869035103466]],"imag":[[0.3504354037093009,0.0],[0.0,-0.3504354037093009]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9936948126301635,0.0],[0.0,0.9936948126301635]],"imag":[[-0.11211877341419825,0.0],[0.0,0.11211877341419825]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9544938594635336,0.0],[0.0,0.9544938594635336]],"imag":[[0.2982305689335152,0.0],[0.0,-0.2982305689335152]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9956995313200521,0.0],[0.0,0.9956995313200521]],"imag":[[0.09264147736855605,0.0],[0.0,-0.09264147736855605]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9776424200256781,0.0],[0.0,0.9776424200256781]],"imag":[[0.2102743411981963,0.0],[0.0,-0.2102743411981963]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7672968426872211,0.0],[0.0,0.7672968426872211]],"imag":[[0.6412920981910052,0.0],[0.0,-0.6412920981910052]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9002294589917105,0.0],[0.0,0.9002294589917105]],"imag":[[-0.43541580261112744,0.0],[0.0,0.43541580261112744]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9961126194227136,0.0],[0.0,0.9961126194227136]],"imag":[[0.0880888723211971,0.0],[0.0,-0.0880888723211971]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8891953951422025,0.0],[0.0,0.8891953951422025]],"imag":[[-0.4575276486267277,0.0],[0.0,0.4575276486267277]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[-0.13938943088582031,0.0],[0.0,-0.13938943088582031]],"imag":[[-0.9902376414564976,0.0],[0.0,0.9902376414564976]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8728473499017412,0.0],[0.0,0.8728473499017412]],"imag":[[-0.48799334398074273,-0.0],[-0.0,0.48799334398074273]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.985159710168436,0.0],[0.0,0.985159710168436]],"imag":[[0.17164016272668592,-0.0],[-0.0,-0.17164016272668592]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9633075514031396,0.0],[0.0,0.9633075514031396]],"imag":[[0.2684000026260944,-0.0],[-0.0,-0.2684000026260944]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9939866943067668,0.0],[0.0,0.9939866943067668]],"imag":[[-0.10950092027515608,-0.0],[-0.0,0.10950092027515608]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991499477698873,0.0],[0.0,0.9991499477698873]],"imag":[[0.041223559664728515,-0.0],[-0.0,-0.041223559664728515]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9967249116807552,0.0],[0.0,0.9967249116807552]],"imag":[[0.08086686858652856,-0.0],[-0.0,-0.08086686858652856]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9937765985462711,0.0],[0.0,0.9937765985462711]],"imag":[[-0.11139152652604935,-0.0],[-0.0,0.11139152652604935]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9600052290879176,0.0],[0.0,0.9600052290879176]],"imag":[[0.27998207107572953,-0.0],[-0.0,-0.27998207107572953]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.992595838130133,0.0],[0.0,0.992595838130133]],"imag":[[-0.12146399518679966,-0.0],[-0.0,0.12146399518679966]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9627952464605507,0.0],[0.0,0.9627952464605507]],"imag":[[0.2702319621972342,-0.0],[-0.0,-0.2702319621972342]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9070456748346006,0.0],[0.0,0.9070456748346006]],"imag":[[0.42103223601506334,-0.0],[-0.0,-0.42103223601506334]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8724738737393505,0.0],[0.0,0.8724738737393505]],"imag":[[0.48866076130814096,-0.0],[-0.0,-0.48866076130814096]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9398193967166797,0.0],[0.0,0.9398193967166797]],"imag":[[-0.34167162825598524,-0.0],[-0.0,0.34167162825598524]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9575092090781231,0.0],[0.0,0.9575092090781231]],"imag":[[-0.28840269508204525,-0.0],[-0.0,0.28840269508204525]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9994319238112211,-0.033702072146997414],[0.033702072146997414,0.9994319238112211]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994348365616622,-0.033615583692145595],[0.033615583692145595,0.9994348365616622]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994319238112211,0.03370207214699744],[-0.03370207214699744,0.9994319238112211]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994348365616622,0.03361558369214565],[-0.03361558369214565,0.9994348365616622]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.952165117547162,0.3055840128776358],[-0.3055840128776358,0.952165117547162]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998577217715449,0.016868201262021165],[-0.016868201262021165,0.9998577217715449]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.889362939154858,0.45720188369891074],[-0.45720188369891074,0.889362939154858]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,-0.0003281269163137108],[0.0003281269163137108,0.9999999461663619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,-0.00032812691631370995],[0.00032812691631370995,0.9999999461663619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9664711875832109,0.25677508362669815],[-0.25677508362669815,0.9664711875832109]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9664711875832108,0.2567750836266986],[-0.2567750836266986,0.9664711875832108]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999989339397562,0.004617476716517152],[-0.004617476716517152,0.999989339397562]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.3051466007737545,0.9523053880117569],[-0.9523053880117569,0.3051466007737545]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7191287491088334,0.6948768539857725],[-0.6948768539857725,0.7191287491088334]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7181109859770928,0.6942830489381938],[-0.6942830489381938,0.7181109859770928]],"imag":[[-0.034386234211325924,-0.03324525038042482],[-0.03324525038042482,0.034386234211325924]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114349,0.0],[0.0,0.04782948647114349]]},{"name":"u","qubits":[3],"real":[[0.7191287491088334,-0.6948768539857725],[0.6948768539857725,0.7191287491088334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.3051466007737545,-0.9523053880117569],[0.9523053880117569,0.3051466007737545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999989339397562,-0.004617476716517152],[0.004617476716517152,0.999989339397562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.9664711875832108,-0.2567750836266986],[0.2567750836266986,0.9664711875832108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9664711875832109,-0.25677508362669815],[0.25677508362669815,0.9664711875832109]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,0.00032812691631370995],[-0.00032812691631370995,0.9999999461663619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999461663619,0.0003281269163137108],[-0.0003281269163137108,0.9999999461663619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7189337947851864,-0.6950785557875969],[0.6950785557875969,0.7189337947851864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.889362939154858,-0.45720188369891074],[0.45720188369891074,0.889362939154858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998577217715449,-0.016868201262021165],[0.016868201262021165,0.9998577217715449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.952165117547162,-0.3055840128776358],[0.3055840128776358,0.952165117547162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9994348365616622,-0.03361558369214565],[0.03361558369214565,0.9994348365616622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994319238112211,-0.03370207214699744],[0.03370207214699744,0.9994319238112211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994348365616622,0.033615583692145595],[-0.033615583692145595,0.9994348365616622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994319238112211,0.033702072146997414],[-0.033702072146997414,0.9994319238112211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9575092090781231,0.0],[0.0,0.9575092090781231]],"imag":[[0.28840269508204525,0.0],[0.0,-0.28840269508204525]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9398193967166797,0.0],[0.0,0.9398193967166797]],"imag":[[0.34167162825598524,0.0],[0.0,-0.34167162825598524]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8724738737393505,0.0],[0.0,0.8724738737393505]],"imag":[[-0.48866076130814096,0.0],[0.0,0.48866076130814096]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9070456748346006,0.0],[0.0,0.9070456748346006]],"imag":[[-0.42103223601506334,0.0],[0.0,0.42103223601506334]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9627952464605507,0.0],[0.0,0.9627952464605507]],"imag":[[-0.2702319621972342,0.0],[0.0,0.2702319621972342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.992595838130133,0.0],[0.0,0.992595838130133]],"imag":[[0.12146399518679966,0.0],[0.0,-0.12146399518679966]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9600052290879176,0.0],[0.0,0.9600052290879176]],"imag":[[-0.27998207107572953,0.0],[0.0,0.27998207107572953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9937765985462711,0.0],[0.0,0.9937765985462711]],"imag":[[0.11139152652604935,0.0],[0.0,-0.11139152652604935]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9967249116807552,0.0],[0.0,0.9967249116807552]],"imag":[[-0.08086686858652856,0.0],[0.0,0.08086686858652856]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991499477698873,0.0],[0.0,0.9991499477698873]],"imag":[[-0.041223559664728515,0.0],[0.0,0.041223559664728515]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9939866943067668,0.0],[0.0,0.9939866943067668]],"imag":[[0.10950092027515608,0.0],[0.0,-0.10950092027515608]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9633075514031396,0.0],[0.0,0.9633075514031396]],"imag":[[-0.2684000026260944,0.0],[0.0,0.2684000026260944]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.985159710168436,0.0],[0.0,0.985159710168436]],"imag":[[-0.17164016272668592,0.0],[0.0,0.17164016272668592]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8728473499017412,0.0],[0.0,0.8728473499017412]],"imag":[[0.48799334398074273,0.0],[0.0,-0.48799334398074273]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[-0.024542050993504906,0.0],[0.0,-0.024542050993504906]],"imag":[[0.9996987985053459,0.0],[0.0,-0.9996987985053459]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8877135459657295,0.0],[0.0,0.8877135459657295]],"imag":[[-0.4603961992772646,-0.0],[-0.0,0.4603961992772646]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999943176894115,0.0],[0.0,0.9999943176894115]],"imag":[[0.0033711405916162854,-0.0],[-0.0,-0.0033711405916162854]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8865078359810094,0.0],[0.0,0.8865078359810094]],"imag":[[-0.46271357959786286,-0.0],[-0.0,0.46271357959786286]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.6490401308169876,0.0],[0.0,0.6490401308169876]],"imag":[[-0.7607541709311015,-0.0],[-0.0,0.7607541709311015]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9695275785714623,0.0],[0.0,0.9695275785714623]],"imag":[[0.24498219198414595,-0.0],[-0.0,-0.24498219198414595]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9775614181852432,0.0],[0.0,0.9775614181852432]],"imag":[[-0.2106505961910767,-0.0],[-0.0,0.2106505961910767]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9539326408412991,0.0],[0.0,0.9539326408412991]],"imag":[[0.3000208605039739,-0.0],[-0.0,-0.3000208605039739]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9966978184322919,0.0],[0.0,0.9966978184322919]],"imag":[[-0.0812001153466555,-0.0],[-0.0,0.0812001153466555]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9533901060100634,0.0],[0.0,0.9533901060100634]],"imag":[[0.3017404609297867,-0.0],[-0.0,-0.3017404609297867]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969042779103391,0.0],[0.0,0.9969042779103391]],"imag":[[-0.07862480959636992,-0.0],[-0.0,0.07862480959636992]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995699139691525,0.0],[0.0,0.9995699139691525]],"imag":[[-0.029325536443534868,-0.0],[-0.0,0.029325536443534868]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9692321349463704,0.0],[0.0,0.9692321349463704]],"imag":[[0.24614846858613784,-0.0],[-0.0,-0.24614846858613784]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9945167706935291,0.0],[0.0,0.9945167706935291]],"imag":[[-0.10457720979885839,-0.0],[-0.0,0.10457720979885839]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9528119894144685,0.0],[0.0,0.9528119894144685]],"imag":[[0.3035610528840002,-0.0],[-0.0,-0.3035610528840002]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997738298754422,-0.02126708950915535],[0.02126708950915535,0.9997738298754422]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997639482065921,-0.021726662568528163],[0.021726662568528163,0.9997639482065921]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997738298754422,0.02126708950915546],[-0.02126708950915546,0.9997738298754422]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997639482065921,0.021726662568528246],[-0.021726662568528246,0.9997639482065921]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8935441704435725,0.4489752949398307],[-0.4489752949398307,0.8935441704435725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999434181206687,-0.010637695105316718],[0.010637695105316718,0.9999434181206687]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9493046178475428,0.3143576665731738],[-0.3143576665731738,0.9493046178475428]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999995640273086,-0.0009337800558167993],[0.0009337800558167993,0.9999995640273086]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999995739176756,-0.0009231275465978594],[0.0009231275465978594,0.9999995739176756]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9874690362691745,0.15781287149541331],[-0.15781287149541331,0.9874690362691745]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.985635944047365,0.16888394181170588],[-0.16888394181170588,0.985635944047365]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999989925746066,-0.001419454040142543],[0.001419454040142543,0.9999989925746066]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7095600375707635,0.7046449837205802],[-0.7046449837205802,0.7095600375707635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6976921092158227,0.7163977392049591],[-0.7163977392049591,0.6976921092158227]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6987618565118602,0.7137889920228975],[-0.7137889920228975,0.6987618565118602]],"imag":[[-0.03308737946049394,-0.033798935951771185],[-0.033798935951771185,0.03308737946049394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6976921092158227,-0.7163977392049591],[0.7163977392049591,0.6976921092158227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.7095600375707635,-0.7046449837205802],[0.7046449837205802,0.7095600375707635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999989925746066,0.001419454040142543],[-0.001419454040142543,0.9999989925746066]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.985635944047365,-0.16888394181170588],[0.16888394181170588,0.985635944047365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9874690362691745,-0.15781287149541331],[0.15781287149541331,0.9874690362691745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999995739176756,0.0009231275465978594],[-0.0009231275465978594,0.9999995739176756]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999995640273086,0.0009337800558167993],[-0.0009337800558167993,0.9999995640273086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.6995447854108157,-0.7145887581011444],[0.7145887581011444,0.6995447854108157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9493046178475428,-0.3143576665731738],[0.3143576665731738,0.9493046178475428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999434181206687,0.010637695105316718],[-0.010637695105316718,0.9999434181206687]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8935441704435725,-0.4489752949398307],[0.4489752949398307,0.8935441704435725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997639482065921,-0.021726662568528246],[0.021726662568528246,0.9997639482065921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997738298754422,-0.02126708950915546],[0.02126708950915546,0.9997738298754422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997639482065921,0.021726662568528163],[-0.021726662568528163,0.9997639482065921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997738298754422,0.02126708950915535],[-0.02126708950915535,0.9997738298754422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9528119894144685,0.0],[0.0,0.9528119894144685]],"imag":[[-0.3035610528840002,0.0],[0.0,0.3035610528840002]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9945167706935291,0.0],[0.0,0.9945167706935291]],"imag":[[0.10457720979885839,0.0],[0.0,-0.10457720979885839]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9692321349463704,0.0],[0.0,0.9692321349463704]],"imag":[[-0.24614846858613784,0.0],[0.0,0.24614846858613784]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995699139691525,0.0],[0.0,0.9995699139691525]],"imag":[[0.029325536443534868,0.0],[0.0,-0.029325536443534868]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9969042779103391,0.0],[0.0,0.9969042779103391]],"imag":[[0.07862480959636992,0.0],[0.0,-0.07862480959636992]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9533901060100634,0.0],[0.0,0.9533901060100634]],"imag":[[-0.3017404609297867,0.0],[0.0,0.3017404609297867]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9966978184322919,0.0],[0.0,0.9966978184322919]],"imag":[[0.0812001153466555,0.0],[0.0,-0.0812001153466555]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9539326408412991,0.0],[0.0,0.9539326408412991]],"imag":[[-0.3000208605039739,0.0],[0.0,0.3000208605039739]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9775614181852432,0.0],[0.0,0.9775614181852432]],"imag":[[0.2106505961910767,0.0],[0.0,-0.2106505961910767]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9695275785714623,0.0],[0.0,0.9695275785714623]],"imag":[[-0.24498219198414595,0.0],[0.0,0.24498219198414595]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.6490401308169876,0.0],[0.0,0.6490401308169876]],"imag":[[0.7607541709311015,0.0],[0.0,-0.7607541709311015]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8865078359810094,0.0],[0.0,0.8865078359810094]],"imag":[[0.46271357959786286,0.0],[0.0,-0.46271357959786286]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999943176894115,0.0],[0.0,0.9999943176894115]],"imag":[[-0.0033711405916162854,0.0],[0.0,0.0033711405916162854]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8877135459657295,0.0],[0.0,0.8877135459657295]],"imag":[[0.4603961992772646,0.0],[0.0,-0.4603961992772646]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.19438737511926288,0.0],[0.0,0.19438737511926288]],"imag":[[-0.9809248433974149,0.0],[0.0,0.9809248433974149]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8763381121092354,0.0],[0.0,0.8763381121092354]],"imag":[[0.4816964949683787,-0.0],[-0.0,-0.4816964949683787]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9666734621705272,0.0],[0.0,0.9666734621705272]],"imag":[[-0.25601253394169277,-0.0],[-0.0,0.25601253394169277]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.4797285376410239,0.0],[0.0,0.4797285376410239]],"imag":[[-0.8774169648307495,-0.0],[-0.0,0.8774169648307495]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7847687302692864,0.0],[0.0,0.7847687302692864]],"imag":[[-0.6197887059244723,-0.0],[-0.0,0.6197887059244723]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9567609617760373,0.0],[0.0,0.9567609617760373]],"imag":[[0.290875337595665,-0.0],[-0.0,-0.290875337595665]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9422171857197775,0.0],[0.0,0.9422171857197775]],"imag":[[-0.33500264914520034,-0.0],[-0.0,0.33500264914520034]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9594682401254013,0.0],[0.0,0.9594682401254013]],"imag":[[-0.28181677769548286,-0.0],[-0.0,0.28181677769548286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9934909312477802,0.0],[0.0,0.9934909312477802]],"imag":[[0.11391123530371552,-0.0],[-0.0,-0.11391123530371552]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9601013722489462,0.0],[0.0,0.9601013722489462]],"imag":[[-0.27965220364890814,-0.0],[-0.0,0.27965220364890814]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9932458779341368,0.0],[0.0,0.9932458779341368]],"imag":[[0.11602855668690304,-0.0],[-0.0,-0.11602855668690304]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9709435898191868,0.0],[0.0,0.9709435898191868]],"imag":[[-0.23930847329133723,-0.0],[-0.0,0.23930847329133723]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977386400613869,0.0],[0.0,0.9977386400613869]],"imag":[[0.06721313955213083,-0.0],[-0.0,-0.06721313955213083]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9583785666549163,0.0],[0.0,0.9583785666549163]],"imag":[[-0.28550047806696965,-0.0],[-0.0,0.28550047806696965]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950615769180476,0.0],[0.0,0.9950615769180476]],"imag":[[0.09925954937117326,-0.0],[-0.0,-0.09925954937117326]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997695516553592,-0.02146726770788799],[0.02146726770788799,0.9997695516553592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997682783638406,-0.021526485486538006],[0.021526485486538006,0.9997682783638406]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997695516553592,0.02146726770788803],[-0.02146726770788803,0.9997695516553592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997682783638406,0.02152648548653806],[-0.02152648548653806,0.9997682783638406]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.958886530751808,0.28378974812836705],[-0.28378974812836705,0.958886530751808]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9860485755797666,0.1664578222767361],[-0.1664578222767361,0.9860485755797666]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8787048236158371,0.47736551295025553],[-0.47736551295025553,0.8787048236158371]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999995737541084,0.0009233047175553128],[-0.0009233047175553128,0.9999995737541084]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999507596224,0.00099237458121658],[-0.00099237458121658,0.999999507596224]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7995165990997125,0.600643994196254],[-0.600643994196254,0.7995165990997125]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7535695577587234,0.6573681781310395],[-0.6573681781310395,0.7535695577587234]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999948677358,-0.0003203830229628147],[0.0003203830229628147,0.999999948677358]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9232324512218181,0.38424190428811017],[-0.38424190428811017,0.9232324512218181]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6972160887661579,0.7168610224901484],[-0.7168610224901484,0.6972160887661579]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8140330046342099,0.5788895616740432],[-0.5788895616740432,0.8140330046342099]],"imag":[[-0.038545634205265134,-0.027411253797455917],[-0.027411253797455917,0.038545634205265134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6972160887661579,-0.7168610224901484],[0.7168610224901484,0.6972160887661579]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9232324512218181,-0.38424190428811017],[0.38424190428811017,0.9232324512218181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999948677358,0.0003203830229628147],[-0.0003203830229628147,0.999999948677358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7535695577587234,-0.6573681781310395],[0.6573681781310395,0.7535695577587234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7995165990997125,-0.600643994196254],[0.600643994196254,0.7995165990997125]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999507596224,-0.00099237458121658],[0.00099237458121658,0.999999507596224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999995737541084,-0.0009233047175553128],[0.0009233047175553128,0.9999995737541084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8149450892852141,-0.5795381794583635],[0.5795381794583635,0.8149450892852141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8787048236158371,-0.47736551295025553],[0.47736551295025553,0.8787048236158371]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9860485755797666,-0.1664578222767361],[0.1664578222767361,0.9860485755797666]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.958886530751808,-0.28378974812836705],[0.28378974812836705,0.958886530751808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997682783638406,-0.02152648548653806],[0.02152648548653806,0.9997682783638406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997695516553592,-0.02146726770788803],[0.02146726770788803,0.9997695516553592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997682783638406,0.021526485486538006],[-0.021526485486538006,0.9997682783638406]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997695516553592,0.02146726770788799],[-0.02146726770788799,0.9997695516553592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9950615769180476,0.0],[0.0,0.9950615769180476]],"imag":[[-0.09925954937117326,0.0],[0.0,0.09925954937117326]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9583785666549163,0.0],[0.0,0.9583785666549163]],"imag":[[0.28550047806696965,0.0],[0.0,-0.28550047806696965]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9977386400613869,0.0],[0.0,0.9977386400613869]],"imag":[[-0.06721313955213083,0.0],[0.0,0.06721313955213083]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9709435898191868,0.0],[0.0,0.9709435898191868]],"imag":[[0.23930847329133723,0.0],[0.0,-0.23930847329133723]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9932458779341368,0.0],[0.0,0.9932458779341368]],"imag":[[-0.11602855668690304,0.0],[0.0,0.11602855668690304]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9601013722489462,0.0],[0.0,0.9601013722489462]],"imag":[[0.27965220364890814,0.0],[0.0,-0.27965220364890814]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9934909312477802,0.0],[0.0,0.9934909312477802]],"imag":[[-0.11391123530371552,0.0],[0.0,0.11391123530371552]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9594682401254013,0.0],[0.0,0.9594682401254013]],"imag":[[0.28181677769548286,0.0],[0.0,-0.28181677769548286]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9422171857197775,0.0],[0.0,0.9422171857197775]],"imag":[[0.33500264914520034,0.0],[0.0,-0.33500264914520034]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9567609617760373,0.0],[0.0,0.9567609617760373]],"imag":[[-0.290875337595665,0.0],[0.0,0.290875337595665]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7847687302692864,0.0],[0.0,0.7847687302692864]],"imag":[[0.6197887059244723,0.0],[0.0,-0.6197887059244723]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.4797285376410239,0.0],[0.0,0.4797285376410239]],"imag":[[0.8774169648307495,0.0],[0.0,-0.8774169648307495]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9666734621705272,0.0],[0.0,0.9666734621705272]],"imag":[[0.25601253394169277,0.0],[0.0,-0.25601253394169277]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8763381121092354,0.0],[0.0,0.8763381121092354]],"imag":[[-0.4816964949683787,0.0],[0.0,0.4816964949683787]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9972287769231957,0.0],[0.0,0.9972287769231957]],"imag":[[0.07439601115830857,0.0],[0.0,-0.07439601115830857]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8380732858952893,0.0],[0.0,0.8380732858952893]],"imag":[[0.5455576664924366,-0.0],[-0.0,-0.5455576664924366]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9957194759339634,0.0],[0.0,0.9957194759339634]],"imag":[[-0.09242686430791264,-0.0],[-0.0,0.09242686430791264]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.977906101172404,0.0],[0.0,0.977906101172404]],"imag":[[-0.20904462989942615,-0.0],[-0.0,0.20904462989942615]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9817427328539018,0.0],[0.0,0.9817427328539018]],"imag":[[0.19021358124106813,-0.0],[-0.0,-0.19021358124106813]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7929074631746937,0.0],[0.0,0.7929074631746937]],"imag":[[0.609342067185478,-0.0],[-0.0,-0.609342067185478]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.968507355947348,0.0],[0.0,0.968507355947348]],"imag":[[-0.2489849422673525,-0.0],[-0.0,0.2489849422673525]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.6423617108982401,0.0],[0.0,0.6423617108982401]],"imag":[[-0.7664016129757855,-0.0],[-0.0,0.7664016129757855]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.951751584142976,0.0],[0.0,0.951751584142976]],"imag":[[0.30686955222265966,-0.0],[-0.0,-0.30686955222265966]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996330966070382,0.0],[0.0,0.996330966070382]],"imag":[[-0.08558391232737299,-0.0],[-0.0,0.08558391232737299]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8910047209739251,0.0],[0.0,0.8910047209739251]],"imag":[[-0.453994038729781,-0.0],[-0.0,0.453994038729781]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8856113289385366,0.0],[0.0,0.8856113289385366]],"imag":[[-0.4644271461227468,-0.0],[-0.0,0.4644271461227468]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9467270425926829,0.0],[0.0,0.9467270425926829]],"imag":[[-0.32203712025745174,-0.0],[-0.0,0.32203712025745174]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8676643151298725,0.0],[0.0,0.8676643151298725]],"imag":[[-0.49715051669510446,-0.0],[-0.0,0.49715051669510446]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9534641675171426,0.0],[0.0,0.9534641675171426]],"imag":[[-0.3015063535994596,-0.0],[-0.0,0.3015063535994596]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9763907571206834,-0.21601178071878108],[0.21601178071878108,0.9763907571206834]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9763388357855761,-0.21624633577673846],[0.21624633577673846,0.9763388357855761]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9847315659137565,-0.17407970327709377],[0.17407970327709377,0.9847315659137565]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.984773357189608,-0.1738431332250681],[0.1738431332250681,0.984773357189608]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9424380615408489,0.33438077121617965],[-0.33438077121617965,0.9424380615408489]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9614230049226573,-0.27507418200457867],[0.27507418200457867,0.9614230049226573]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986612169630963,0.051727881589986126],[-0.051727881589986126,0.9986612169630963]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999834414369,0.00018198111394276755],[-0.00018198111394276755,0.9999999834414369]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998457997206,0.0005553382168981891],[-0.0005553382168981891,0.9999998457997206]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9745850606322287,0.224017766242937],[-0.224017766242937,0.9745850606322287]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.22473628571889132,0.9744196230994514],[-0.9744196230994514,0.22473628571889132]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998830971352,-0.000483534606821584],[0.000483534606821584,0.9999998830971352]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9195712390712315,0.3929233211111299],[-0.3929233211111299,0.9195712390712315]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6969287557148938,0.7171403694240689],[-0.7171403694240689,0.6969287557148938]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7820964029771185,0.6213598584550004],[-0.6213598584550004,0.7820964029771185]],"imag":[[-0.0370333901583709,-0.02942228346700039],[-0.02942228346700039,0.0370333901583709]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.6969287557148938,-0.7171403694240689],[0.7171403694240689,0.6969287557148938]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9195712390712315,-0.3929233211111299],[0.3929233211111299,0.9195712390712315]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998830971352,0.000483534606821584],[-0.000483534606821584,0.9999998830971352]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.22473628571889132,-0.9744196230994514],[0.9744196230994514,0.22473628571889132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9745850606322287,-0.224017766242937],[0.224017766242937,0.9745850606322287]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998457997206,-0.0005553382168981891],[0.0005553382168981891,0.9999998457997206]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999834414369,-0.00018198111394276755],[0.00018198111394276755,0.9999999834414369]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7829727042090097,-0.6220560621548757],[0.6220560621548757,0.7829727042090097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986612169630963,-0.051727881589986126],[0.051727881589986126,0.9986612169630963]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9614230049226573,0.27507418200457867],[-0.27507418200457867,0.9614230049226573]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9424380615408489,-0.33438077121617965],[0.33438077121617965,0.9424380615408489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.984773357189608,0.1738431332250681],[-0.1738431332250681,0.984773357189608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9847315659137565,0.17407970327709377],[-0.17407970327709377,0.9847315659137565]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9763388357855761,0.21624633577673846],[-0.21624633577673846,0.9763388357855761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9763907571206834,0.21601178071878108],[-0.21601178071878108,0.9763907571206834]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9534641675171426,0.0],[0.0,0.9534641675171426]],"imag":[[0.3015063535994596,0.0],[0.0,-0.3015063535994596]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8676643151298725,0.0],[0.0,0.8676643151298725]],"imag":[[0.49715051669510446,0.0],[0.0,-0.49715051669510446]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9467270425926829,0.0],[0.0,0.9467270425926829]],"imag":[[0.32203712025745174,0.0],[0.0,-0.32203712025745174]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8856113289385366,0.0],[0.0,0.8856113289385366]],"imag":[[0.4644271461227468,0.0],[0.0,-0.4644271461227468]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8910047209739251,0.0],[0.0,0.8910047209739251]],"imag":[[0.453994038729781,0.0],[0.0,-0.453994038729781]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996330966070382,0.0],[0.0,0.996330966070382]],"imag":[[0.08558391232737299,0.0],[0.0,-0.08558391232737299]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.951751584142976,0.0],[0.0,0.951751584142976]],"imag":[[-0.30686955222265966,0.0],[0.0,0.30686955222265966]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.6423617108982401,0.0],[0.0,0.6423617108982401]],"imag":[[0.7664016129757855,0.0],[0.0,-0.7664016129757855]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.968507355947348,0.0],[0.0,0.968507355947348]],"imag":[[0.2489849422673525,0.0],[0.0,-0.2489849422673525]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7929074631746937,0.0],[0.0,0.7929074631746937]],"imag":[[-0.609342067185478,0.0],[0.0,0.609342067185478]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9817427328539018,0.0],[0.0,0.9817427328539018]],"imag":[[-0.19021358124106813,0.0],[0.0,0.19021358124106813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.977906101172404,0.0],[0.0,0.977906101172404]],"imag":[[0.20904462989942615,0.0],[0.0,-0.20904462989942615]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9957194759339634,0.0],[0.0,0.9957194759339634]],"imag":[[0.09242686430791264,0.0],[0.0,-0.09242686430791264]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8380732858952893,0.0],[0.0,0.8380732858952893]],"imag":[[-0.5455576664924366,0.0],[0.0,0.5455576664924366]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.9999315625412482,0.0],[0.0,0.9999315625412482]],"imag":[[0.011699155260874818,0.0],[0.0,-0.011699155260874818]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8316333664452988,0.0],[0.0,0.8316333664452988]],"imag":[[0.5553250794038203,-0.0],[-0.0,-0.5553250794038203]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.0048097555434781164,0.0],[0.0,0.0048097555434781164]],"imag":[[-0.9999884330589089,-0.0],[-0.0,0.9999884330589089]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9802840324698633,0.0],[0.0,0.9802840324698633]],"imag":[[-0.19759356185013738,-0.0],[-0.0,0.19759356185013738]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9794510118715549,0.0],[0.0,0.9794510118715549]],"imag":[[0.20168221375170198,-0.0],[-0.0,-0.20168221375170198]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.731822102702663,0.0],[0.0,0.731822102702663]],"imag":[[-0.6814957153173106,-0.0],[-0.0,0.6814957153173106]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9933574545884178,0.0],[0.0,0.9933574545884178]],"imag":[[-0.11506940259521327,-0.0],[-0.0,0.11506940259521327]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807157604491892,0.0],[0.0,0.9807157604491892]],"imag":[[0.19543949756016193,-0.0],[-0.0,-0.19543949756016193]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9821989843088024,0.0],[0.0,0.9821989843088024]],"imag":[[-0.18784343273789747,-0.0],[-0.0,0.18784343273789747]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8328513540537139,0.0],[0.0,0.8328513540537139]],"imag":[[-0.5534967227101668,-0.0],[-0.0,0.5534967227101668]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8260784386119413,0.0],[0.0,0.8260784386119413]],"imag":[[0.5635551554732307,-0.0],[-0.0,-0.5635551554732307]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988400941323545,0.0],[0.0,0.9988400941323545]],"imag":[[-0.04815045538381913,-0.0],[-0.0,0.04815045538381913]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989378602213753,0.0],[0.0,0.9989378602213753]],"imag":[[0.046077667218946884,-0.0],[-0.0,-0.046077667218946884]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9966225118858938,0.0],[0.0,0.9966225118858938]],"imag":[[-0.08211923527561335,-0.0],[-0.0,0.08211923527561335]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997925678199553,0.0],[0.0,0.997925678199553]],"imag":[[0.06437655466054489,-0.0],[-0.0,-0.06437655466054489]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9763949021326331,-0.21599304407643719],[0.21599304407643719,0.9763949021326331]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9763346859130563,-0.21626507134314082],[0.21626507134314082,0.9763346859130563]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9847282252028559,-0.1740985999048634],[0.1740985999048634,0.9847282252028559]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9847766929981826,-0.1738242357312792],[0.1738242357312792,0.9847766929981826]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9360473423988638,0.35187408655373353],[-0.35187408655373353,0.9360473423988638]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9561334776374083,-0.29293134509812285],[0.29293134509812285,0.9561334776374083]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999451364306608,0.03312054325731819],[-0.03312054325731819,0.999451364306608]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999100087172,0.000424243511829872],[-0.000424243511829872,0.9999999100087172]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998718558577,0.0005062492155001537],[-0.0005062492155001537,0.9999998718558577]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999078079935363,0.042930061642959434],[-0.042930061642959434,0.999078079935363]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.04385967784576169,0.9990377013202585],[-0.9990377013202585,0.04385967784576169]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998720047502,-0.0005059550210565549],[0.0005059550210565549,0.9999998720047502]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.34512099614225966,0.93855820172314],[-0.93855820172314,0.34512099614225966]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.696125474668647,0.7179201372836332],[-0.7179201372836332,0.696125474668647]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7703889941026668,0.6358173126098775],[-0.6358173126098775,0.7703889941026668]],"imag":[[-0.03647902750059528,-0.030106864726262342],[-0.030106864726262342,0.03647902750059528]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.04729844343141375,0.0],[0.0,0.04729844343141375]]},{"name":"u","qubits":[3],"real":[[0.696125474668647,-0.7179201372836332],[0.7179201372836332,0.696125474668647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.34512099614225966,-0.93855820172314],[0.93855820172314,0.34512099614225966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998720047502,0.0005059550210565549],[-0.0005059550210565549,0.9999998720047502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.04385967784576169,-0.9990377013202585],[0.9990377013202585,0.04385967784576169]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999078079935363,-0.042930061642959434],[0.042930061642959434,0.999078079935363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998718558577,-0.0005062492155001537],[0.0005062492155001537,0.9999998718558577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999100087172,-0.000424243511829872],[0.000424243511829872,0.9999999100087172]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7712521777485675,-0.6365297151886093],[0.6365297151886093,0.7712521777485675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999451364306608,-0.03312054325731819],[0.03312054325731819,0.999451364306608]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9561334776374083,0.29293134509812285],[-0.29293134509812285,0.9561334776374083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9360473423988638,-0.35187408655373353],[0.35187408655373353,0.9360473423988638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9847766929981826,0.1738242357312792],[-0.1738242357312792,0.9847766929981826]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9847282252028559,0.1740985999048634],[-0.1740985999048634,0.9847282252028559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9763346859130563,0.21626507134314082],[-0.21626507134314082,0.9763346859130563]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9763949021326331,0.21599304407643719],[-0.21599304407643719,0.9763949021326331]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.997925678199553,0.0],[0.0,0.997925678199553]],"imag":[[-0.06437655466054489,0.0],[0.0,0.06437655466054489]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9966225118858938,0.0],[0.0,0.9966225118858938]],"imag":[[0.08211923527561335,0.0],[0.0,-0.08211923527561335]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989378602213753,0.0],[0.0,0.9989378602213753]],"imag":[[-0.046077667218946884,0.0],[0.0,0.046077667218946884]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988400941323545,0.0],[0.0,0.9988400941323545]],"imag":[[0.04815045538381913,0.0],[0.0,-0.04815045538381913]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8260784386119413,0.0],[0.0,0.8260784386119413]],"imag":[[-0.5635551554732307,0.0],[0.0,0.5635551554732307]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8328513540537139,0.0],[0.0,0.8328513540537139]],"imag":[[0.5534967227101668,0.0],[0.0,-0.5534967227101668]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9821989843088024,0.0],[0.0,0.9821989843088024]],"imag":[[0.18784343273789747,0.0],[0.0,-0.18784343273789747]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807157604491892,0.0],[0.0,0.9807157604491892]],"imag":[[-0.19543949756016193,0.0],[0.0,0.19543949756016193]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9933574545884178,0.0],[0.0,0.9933574545884178]],"imag":[[0.11506940259521327,0.0],[0.0,-0.11506940259521327]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.731822102702663,0.0],[0.0,0.731822102702663]],"imag":[[0.6814957153173106,0.0],[0.0,-0.6814957153173106]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9794510118715549,0.0],[0.0,0.9794510118715549]],"imag":[[-0.20168221375170198,0.0],[0.0,0.20168221375170198]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9802840324698633,0.0],[0.0,0.9802840324698633]],"imag":[[0.19759356185013738,0.0],[0.0,-0.19759356185013738]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.0048097555434781164,0.0],[0.0,0.0048097555434781164]],"imag":[[0.9999884330589089,0.0],[0.0,-0.9999884330589089]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8316333664452988,0.0],[0.0,0.8316333664452988]],"imag":[[-0.5553250794038203,0.0],[0.0,0.5553250794038203]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8180452292122141,0.0],[0.0,0.8180452292122141]],"imag":[[0.575153895025615,0.0],[0.0,-0.575153895025615]]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.04284068135267453,-0.02167343431375203],[0.02167343431375203,0.04284068135267453]],"imag":[[0.6320028981688237,-0.7734773913777271],[-0.7734773913777271,-0.6320028981688237]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988129548883228,0.009220703398539844],[-0.009220703398539858,0.9988129548883229]],"imag":[[-0.04782744850138239,-0.0004415268292042498],[-0.00044152682920425043,0.047827448501382396]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[0],"real":[[0.012421074755758536,-0.015461718114073094],[0.015461718114073094,0.012421074755758536]],"imag":[[-0.626160067685045,0.7794422504660192],[0.7794422504660192,0.626160067685045]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988555151892123],[0.9988555151892123,0.0]],"imag":[[0.0,0.04782948647114348],[-0.04782948647114348,0.0]]}]}

==> anc/matched_benchmark/results/main_n6_i5_qsd_reference.json <==
{"num_qubits":6,"ancillas":0,"global_phase":0.0,"gates":[{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.4390031391904892,0.0015298993938154693],[0.7186537197663782,-0.2963006822684332]],"imag":[[0.4725588468395582,0.7641740897612325],[0.25980995192738715,-0.5729236647518565]]},{"name":"u","qubits":[1],"real":[[0.7781760416505642,0.0],[0.0,0.7781760416505642]],"imag":[[-0.6280462150200886,0.0],[0.0,0.6280462150200886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9095107594406012,0.0],[0.0,0.9095107594406012]],"imag":[[0.4156803801742161,0.0],[0.0,-0.4156803801742161]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8340467734071619,-0.4334183663643518],[0.1647989132710464,0.3945960402640958]],"imag":[[-0.1801407236480435,0.28993761251468986],[-0.49472883242979077,0.756557113214352]]},{"name":"u","qubits":[1],"real":[[0.7570885572646975,-0.6533122656577472],[0.6533122656577472,0.7570885572646975]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9668577119300836,0.2553158140055634],[-0.2553158140055634,0.9668577119300836]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9842789475505018,0.15653419935733479],[-0.028027009168776817,0.03634920492115561]],"imag":[[-0.08125311233640775,0.009483120587739636],[-0.15429637682582423,0.9869578765869778]]},{"name":"u","qubits":[1],"real":[[0.7029190119606723,0.0],[0.0,0.7029190119606723]],"imag":[[0.7112698943609467,0.0],[0.0,-0.7112698943609467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8521295740704492,0.0],[0.0,0.8521295740704492]],"imag":[[0.5233308599676831,0.0],[0.0,-0.5233308599676831]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9275526054075609,-0.3359743155583164],[-0.3122779783251756,0.9213049756692937]],"imag":[[-0.010954905388192675,0.16324035510467952],[-0.2049600412341932,0.1080323449593723]]},{"name":"u","qubits":[2],"real":[[0.9999302796762132,0.0],[0.0,0.9999302796762132]],"imag":[[0.011808293130256978,0.0],[0.0,-0.011808293130256978]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.980422251904488,0.0],[0.0,0.980422251904488]],"imag":[[0.19690659707214692,0.0],[0.0,-0.19690659707214692]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964769739819571,0.0],[0.0,0.9964769739819571]],"imag":[[0.08386680108220453,0.0],[0.0,-0.08386680108220453]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6792940343607197,0.0],[0.0,0.6792940343607197]],"imag":[[-0.7338662104784069,0.0],[0.0,0.7338662104784069]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6816078686653216,-0.40999695081450427],[0.28616224114140765,0.1372747821777688]],"imag":[[0.39840735743002353,-0.45671083985597777],[0.5429488582399544,0.7774788378206205]]},{"name":"u","qubits":[1],"real":[[0.9990473609275254,0.0],[0.0,0.9990473609275254]],"imag":[[0.043639095129787954,0.0],[0.0,-0.043639095129787954]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7137775158739957,0.0],[0.0,0.7137775158739957]],"imag":[[0.7003725136188225,0.0],[0.0,-0.7003725136188225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0819681471906919,-0.3374971314924182],[0.2508504650016374,0.674929379680529]],"imag":[[0.936474671503903,-0.048909086192358314],[0.23102046811104093,-0.6543499980639367]]},{"name":"u","qubits":[1],"real":[[0.8472647249440985,-0.5311708631555396],[0.5311708631555396,0.8472647249440985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8731233012788729,0.4874994366805797],[-0.4874994366805797,0.8731233012788729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8440762253346826,0.2941913210898265],[0.350784573934481,0.319095869009023]],"imag":[[-0.4005695160886303,-0.20132276374195046],[-0.06347890432954169,-0.8781221086933764]]},{"name":"u","qubits":[1],"real":[[0.7889446456421316,0.0],[0.0,0.7889446456421316]],"imag":[[0.6144642757008835,0.0],[0.0,-0.6144642757008835]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8026628848258932,0.0],[0.0,0.8026628848258932]],"imag":[[0.596432974711304,0.0],[0.0,-0.596432974711304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8176290629743785,-0.5373456193318612],[-0.5331658487140833,0.7792332232979013]],"imag":[[0.20649710115390343,-0.010067173363626947],[-0.06764495812450257,0.32241885973697026]]},{"name":"u","qubits":[2],"real":[[0.6608521144112269,-0.7505161443155042],[0.7505161443155042,0.6608521144112269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9734035845521266,0.22909705712005746],[-0.22909705712005746,0.9734035845521266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986414542903868,0.05210802023471467],[-0.05210802023471467,0.9986414542903868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.911718463318908,0.41081558349630415],[-0.41081558349630415,0.911718463318908]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6619352332468665,-0.7494406903169214],[0.5569164025755741,-0.48994429713185556]],"imag":[[-0.007170905378589921,-0.011356795312228381],[0.5016317829292207,-0.44515644509037994]]},{"name":"u","qubits":[1],"real":[[0.9595993308776662,0.0],[0.0,0.9595993308776662]],"imag":[[-0.28137008401593644,0.0],[0.0,0.28137008401593644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9886807196588578,0.0],[0.0,0.9886807196588578]],"imag":[[-0.15003477788447206,0.0],[0.0,0.15003477788447206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4079832221639994,0.24590151261919543],[0.4732657755060243,-0.7416792979279484]],"imag":[[-0.6358900695413345,-0.6072280922215219],[-0.4530044322366819,-0.14393856027384727]]},{"name":"u","qubits":[1],"real":[[0.6128200244196049,-0.7902225114930319],[0.7902225114930319,0.6128200244196049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8121391821995008,0.5834637510045728],[-0.5834637510045728,0.8121391821995008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6864531984113628,0.2816132889454685],[0.35177778768028467,0.732924911090792]],"imag":[[0.3932504756366047,-0.5429825276118108],[0.5003883071147442,0.2978002768638076]]},{"name":"u","qubits":[1],"real":[[0.7780368163797072,0.0],[0.0,0.7780368163797072]],"imag":[[-0.62821868195536,0.0],[0.0,0.62821868195536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9385674966036311,0.0],[0.0,0.9385674966036311]],"imag":[[0.3450957176193192,0.0],[0.0,-0.3450957176193192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9137148125695171,-0.09088740661834077],[0.1785455609878838,0.5072941495925551]],"imag":[[-0.19692383856866708,-0.3436360318893034],[0.30735602441786586,-0.7850518471379659]]},{"name":"u","qubits":[2],"real":[[0.9976204825866783,0.0],[0.0,0.9976204825866783]],"imag":[[0.0689447077267215,0.0],[0.0,-0.0689447077267215]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8957080584346762,0.0],[0.0,0.8957080584346762]],"imag":[[0.44464263634427,0.0],[0.0,-0.44464263634427]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7911357399944178,0.0],[0.0,0.7911357399944178]],"imag":[[0.6116406141710056,0.0],[0.0,-0.6116406141710056]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9939173903306485,0.0],[0.0,0.9939173903306485]],"imag":[[0.1101282034644774,0.0],[0.0,-0.1101282034644774]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.39747560253036807,-0.7629697956108609],[0.705753309301151,-0.4154146194760944]],"imag":[[-0.18432042462736323,0.4753064458260904],[0.5567327840793851,0.13925360845314685]]},{"name":"u","qubits":[1],"real":[[0.9169558749391981,0.0],[0.0,0.9169558749391981]],"imag":[[-0.3989886256705695,0.0],[0.0,0.3989886256705695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8419090965193663,0.0],[0.0,0.8419090965193663]],"imag":[[-0.5396193780786086,0.0],[0.0,0.5396193780786086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5432917075017965,0.39667446122227257],[0.31072083877520934,0.6134126475033015]],"imag":[[-0.506097278716119,-0.5397675766938405],[0.5934241530193656,-0.4183602022743907]]},{"name":"u","qubits":[1],"real":[[0.8112934001365142,-0.5846392211397845],[0.5846392211397845,0.8112934001365142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9316884572943405,0.3632583358224446],[-0.3632583358224446,0.9316884572943405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.034848548030292505,0.9047601682533915],[0.8260293800886878,0.25948927616168393]],"imag":[[0.39276320443646884,-0.16103317013296223],[-0.40273826136993157,0.2968883150548508]]},{"name":"u","qubits":[1],"real":[[0.8802455669081014,0.0],[0.0,0.8802455669081014]],"imag":[[-0.4745184316110758,0.0],[0.0,0.4745184316110758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8364721414896977,0.0],[0.0,0.8364721414896977]],"imag":[[0.5480094492904652,0.0],[0.0,-0.5480094492904652]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7107126697339932,-0.452472864232027],[0.1632054297817706,-0.30292312110528663]],"imag":[[-0.4676326553436905,-0.26734903753231415],[0.4995710043883018,-0.79500338487584]]},{"name":"u","qubits":[3],"real":[[0.9928406673593304,0.0],[0.0,0.9928406673593304]],"imag":[[-0.11944626087692915,0.0],[0.0,0.11944626087692915]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9973219745791883,0.0],[0.0,0.9973219745791883]],"imag":[[-0.07313603093871733,0.0],[0.0,0.07313603093871733]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8688638620204162,0.0],[0.0,0.8688638620204162]],"imag":[[0.4950510976404024,0.0],[0.0,-0.4950510976404024]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9962991535863684,0.0],[0.0,0.9962991535863684]],"imag":[[0.08595345579490007,0.0],[0.0,-0.08595345579490007]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9936178401314921,0.0],[0.0,0.9936178401314921]],"imag":[[0.1127988819644443,0.0],[0.0,-0.1127988819644443]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7956746699881525,0.0],[0.0,0.7956746699881525]],"imag":[[0.6057242107917139,0.0],[0.0,-0.6057242107917139]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.980775370268437,0.0],[0.0,0.980775370268437]],"imag":[[0.19514013701647942,0.0],[0.0,-0.19514013701647942]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997999374706749,0.0],[0.0,0.9997999374706749]],"imag":[[-0.02000212572789762,0.0],[0.0,0.02000212572789762]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4350490027456472,0.8418955827254718],[0.8858649074970337,0.35572588710145336]],"imag":[[0.03589086640881568,0.3172633585931111],[0.15712280733144643,0.25301162488597595]]},{"name":"u","qubits":[1],"real":[[0.8172038625736959,0.0],[0.0,0.8172038625736959]],"imag":[[-0.5763487199557503,0.0],[0.0,0.5763487199557503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9263804205261702,0.0],[0.0,0.9263804205261702]],"imag":[[0.3765890551592757,0.0],[0.0,-0.3765890551592757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9316496240783172,-0.0885237992968101],[-0.14339294339175274,0.6677103433984826]],"imag":[[-0.33196030720090386,-0.11829991274667184],[-0.035634199629873645,0.7296105570239981]]},{"name":"u","qubits":[1],"real":[[0.5952802489194641,-0.8035181548953209],[0.8035181548953209,0.5952802489194641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9330738796126714,0.3596847719664512],[-0.3596847719664512,0.9330738796126714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8998216517424507,0.2237088707408048],[0.32326967078864793,0.8287434274993336]],"imag":[[0.0940025835448222,0.36254496341041653],[-0.2774549139780837,0.36290470103633227]]},{"name":"u","qubits":[1],"real":[[0.4524143086145935,0.0],[0.0,0.4524143086145935]],"imag":[[-0.8918078791762155,0.0],[0.0,0.8918078791762155]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9519760501537247,0.0],[0.0,0.9519760501537247]],"imag":[[0.30617250028980914,0.0],[0.0,-0.30617250028980914]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7130028968603213,0.3887076787622217],[-0.2729892690828457,-0.4857227811280762]],"imag":[[0.5218893314758732,-0.26108377052536563],[-0.3804408675813758,-0.7381158344953389]]},{"name":"u","qubits":[2],"real":[[0.9279422319517046,0.0],[0.0,0.9279422319517046]],"imag":[[-0.37272404558934624,0.0],[0.0,0.37272404558934624]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9990505406146662,0.0],[0.0,0.9990505406146662]],"imag":[[0.04356624034207078,0.0],[0.0,-0.04356624034207078]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9729578274679591,0.0],[0.0,0.9729578274679591]],"imag":[[0.23098282613395543,0.0],[0.0,-0.23098282613395543]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7299592083749623,0.0],[0.0,0.7299592083749623]],"imag":[[-0.6834907125254873,0.0],[0.0,0.6834907125254873]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.2658570179737469,-0.5953399413550244],[-0.04893165795333838,0.557540242842044]],"imag":[[0.50504772969385,0.565523819969231],[0.8196661085924756,-0.12207391566767997]]},{"name":"u","qubits":[1],"real":[[0.7762941480421179,0.0],[0.0,0.7762941480421179]],"imag":[[0.6303708398360146,0.0],[0.0,-0.6303708398360146]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9529431047604227,0.0],[0.0,0.9529431047604227]],"imag":[[0.30314920268667406,0.0],[0.0,-0.30314920268667406]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.757621043477622,0.3114832081096574],[-0.05752057101104697,0.5325420917373537]],"imag":[[0.15889672673331715,-0.5511264789311371],[0.6304391870941084,0.5618155709970013]]},{"name":"u","qubits":[1],"real":[[0.5966114893786347,-0.8025302055009563],[0.8025302055009563,0.5966114893786347]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9914517394366219,0.13047393750514633],[-0.13047393750514633,0.9914517394366219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.17224944966200934,-0.04794085616294414],[0.5985763793297557,-0.5984780035946875]],"imag":[[-0.6125015652028941,-0.7699828790469972],[0.4867014257464421,-0.21599101717010755]]},{"name":"u","qubits":[1],"real":[[0.8115679318628535,0.0],[0.0,0.8115679318628535]],"imag":[[0.5842580696677204,0.0],[0.0,-0.5842580696677204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8639174214578568,0.0],[0.0,0.8639174214578568]],"imag":[[-0.5036334866761818,0.0],[0.0,0.5036334866761818]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7326815075034068,-0.38230725752462336],[0.6303044374171521,-0.6847756743837982]],"imag":[[0.24513493017972626,0.5068804942117191],[0.07617736370184082,0.3577647288427115]]},{"name":"u","qubits":[2],"real":[[0.7118825710562752,-0.7022985156087882],[0.7022985156087882,0.7118825710562752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9866980367657574,0.16256378515093692],[-0.16256378515093692,0.9866980367657574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9953185949983865,0.09664830288441642],[-0.09664830288441642,0.9953185949983865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.916275160389014,0.4005494107523898],[-0.4005494107523898,0.916275160389014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1679025540812857,-0.9675423520365116],[-0.7412420007187136,-0.05843440947697506]],"imag":[[0.14750700400128267,-0.1179500450156787],[0.6329381584910686,0.21571973411241427]]},{"name":"u","qubits":[1],"real":[[0.9875452580664473,0.0],[0.0,0.9875452580664473]],"imag":[[0.15733519399827228,0.0],[0.0,-0.15733519399827228]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5746558798902839,0.0],[0.0,0.5746558798902839]],"imag":[[0.8183951488782931,0.0],[0.0,-0.8183951488782931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30137192440850824,0.13547478452967804],[-0.19017212906223369,-0.010205084355884686]],"imag":[[0.9218028395972351,0.2027339903554003],[0.15260750118104732,-0.9697635630216797]]},{"name":"u","qubits":[1],"real":[[0.7459001349175545,-0.6660577968389636],[0.6660577968389636,0.7459001349175545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9327320280836928,0.3605703312626834],[-0.3605703312626834,0.9327320280836928]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.043263337182959445,0.13660144539985553],[0.8397464324819328,-0.5226978561621461]],"imag":[[0.5316879578721854,0.834731240714141],[-0.10130216307347643,0.10653990826914438]]},{"name":"u","qubits":[1],"real":[[0.6424089853884498,0.0],[0.0,0.6424089853884498]],"imag":[[-0.7663619872437454,0.0],[0.0,0.7663619872437454]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.873843186607807,0.0],[0.0,0.873843186607807]],"imag":[[-0.4862078621527148,0.0],[0.0,0.4862078621527148]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8058909347010359,-0.5674021911915518],[0.1799901686524569,-0.24270719836410215]],"imag":[[0.142921694459371,0.09037667868747357],[0.5456342454502037,-0.7816521126707809]]},{"name":"u","qubits":[2],"real":[[0.9699092339375318,0.0],[0.0,0.9699092339375318]],"imag":[[0.24346679018443199,0.0],[0.0,-0.24346679018443199]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973159335847134,0.0],[0.0,0.9973159335847134]],"imag":[[-0.07321836257423171,0.0],[0.0,0.07321836257423171]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9593321046691523,0.0],[0.0,0.9593321046691523]],"imag":[[-0.2822798486450184,0.0],[0.0,0.2822798486450184]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6039805133458725,0.0],[0.0,0.6039805133458725]],"imag":[[-0.7969990837500732,0.0],[0.0,0.7969990837500732]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9210458263940485,-0.17873728658784857],[0.33391604509516265,-0.8192453687261687]],"imag":[[0.12932752843879047,0.32093918186041365],[0.15313082935197503,0.44032720759760646]]},{"name":"u","qubits":[1],"real":[[0.9666620912447594,0.0],[0.0,0.9666620912447594]],"imag":[[-0.2560554653787114,0.0],[0.0,0.2560554653787114]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7564631493372129,0.0],[0.0,0.7564631493372129]],"imag":[[-0.6540363168011586,0.0],[0.0,0.6540363168011586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4432783610759983,0.37189134527816703],[0.16092179183129932,-0.853911370992666]],"imag":[[-0.7780243670413383,-0.24470228073905823],[-0.4150741569954768,-0.2695421889013362]]},{"name":"u","qubits":[1],"real":[[0.8195665558778048,-0.5729839967107223],[0.5729839967107223,0.8195665558778048]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8987401740497354,0.43848158404778126],[-0.43848158404778126,0.8987401740497354]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3660005745381069,-0.6690217586195085],[0.8084974869135861,-0.030364653792762816]],"imag":[[-0.4604541541350534,0.4543516676223474],[-0.018904100929799977,0.5874116413746817]]},{"name":"u","qubits":[1],"real":[[0.8328674573557027,0.0],[0.0,0.8328674573557027]],"imag":[[0.5534724911663153,0.0],[0.0,-0.5534724911663153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.864938547238456,0.0],[0.0,0.864938547238456]],"imag":[[-0.5018777834304177,0.0],[0.0,0.5018777834304177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7261368919649336,0.5788344349452978],[-0.6138457733032197,-0.7804950509642885]],"imag":[[0.30507378337079705,-0.2112010836830434],[-0.053371972280462865,-0.10569898104011698]]},{"name":"u","qubits":[3],"real":[[0.7607695859347513,-0.6490220621185901],[0.6490220621185901,0.7607695859347513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935105801718166,0.11373973398360133],[-0.11373973398360133,0.9935105801718166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9970939822648277,-0.07618130040415112],[0.07618130040415112,0.9970939822648277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9722212956775433,0.2340635645098972],[-0.2340635645098972,0.9722212956775433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999969227801595,-0.007844963344831486],[0.007844963344831486,0.999969227801595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997830829745735,0.02082755381356699],[-0.02082755381356699,0.9997830829745735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999983717428218,0.005706564504303316],[-0.005706564504303316,0.999983717428218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9156713817522054,0.40192775549843157],[-0.40192775549843157,0.9156713817522054]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5414149529059671,0.5778988823602587],[0.7320329961494692,0.10428385898143097]],"imag":[[0.027950656289732357,0.6100176156059485],[0.41257278404086917,0.5320115291731358]]},{"name":"u","qubits":[1],"real":[[0.9978705027150776,0.0],[0.0,0.9978705027150776]],"imag":[[-0.06522622027343208,0.0],[0.0,0.06522622027343208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36914330389867306,0.0],[0.0,0.36914330389867306]],"imag":[[-0.9293724878576791,0.0],[0.0,0.9293724878576791]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1157060519209765,-0.10610776621531107],[0.0793101097652953,-0.06289095638225987]],"imag":[[-0.8812892917145345,-0.44573807982597946],[-0.45127729872792316,0.886624742349981]]},{"name":"u","qubits":[1],"real":[[0.3398746198862138,-0.9404707559287538],[0.9404707559287538,0.3398746198862138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9575893009707397,0.2881366527645696],[-0.2881366527645696,0.9575893009707397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08571532787857906,0.8047079601273128],[0.5155318592011073,-0.48260288039129023]],"imag":[[-0.5849054267423051,0.05462255250177246],[-0.6202946287714566,-0.3414028932272844]]},{"name":"u","qubits":[1],"real":[[0.9731290676142512,0.0],[0.0,0.9731290676142512]],"imag":[[-0.23026032607511465,0.0],[0.0,0.23026032607511465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8931412612540418,0.0],[0.0,0.8931412612540418]],"imag":[[0.4497762637640401,0.0],[0.0,-0.4497762637640401]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4207519850835091,-0.09573107426537043],[0.2305095768578683,0.9350143524506658]],"imag":[[-0.8393148000224987,0.33068715567962065],[-0.2557024999648733,-0.08502780251060615]]},{"name":"u","qubits":[2],"real":[[0.8019107972904841,0.0],[0.0,0.8019107972904841]],"imag":[[0.5974437824506504,0.0],[0.0,-0.5974437824506504]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9740348398093747,0.0],[0.0,0.9740348398093747]],"imag":[[0.2263981688033844,0.0],[0.0,-0.2263981688033844]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9885601340863329,0.0],[0.0,0.9885601340863329]],"imag":[[0.15082725647313072,0.0],[0.0,-0.15082725647313072]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6744036316585307,0.0],[0.0,0.6744036316585307]],"imag":[[-0.7383628793525477,0.0],[0.0,0.7383628793525477]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12409622034122736,-0.7222898903970203],[0.6673838000470929,-0.3289462612509334]],"imag":[[-0.6776272288598206,0.0609818090502588],[0.28287864931713014,0.6052874444462323]]},{"name":"u","qubits":[1],"real":[[0.9935108559433655,0.0],[0.0,0.9935108559433655]],"imag":[[-0.11373732510781664,0.0],[0.0,0.11373732510781664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.798698223094507,0.0],[0.0,0.798698223094507]],"imag":[[0.6017317911043732,0.0],[0.0,-0.6017317911043732]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22390597367702458,-0.10778662739556802],[0.10707546054860528,0.8773916537878304]],"imag":[[-0.9651080200680282,0.08255099942946335],[-0.08347137413759477,0.4601643850966105]]},{"name":"u","qubits":[1],"real":[[0.782772373162205,-0.6223081325308304],[0.6223081325308304,0.782772373162205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8313083523903357,0.5558114997425524],[-0.5558114997425524,0.8313083523903357]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6968973489513803,0.21305423677063295],[0.3367925018817435,-0.5798645595703911]],"imag":[[-0.5994881577170722,-0.33099233522184696],[-0.2037617345277671,-0.7133085298611731]]},{"name":"u","qubits":[1],"real":[[0.6796846342575275,0.0],[0.0,0.6796846342575275]],"imag":[[0.7335044634862226,0.0],[0.0,-0.7335044634862226]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9500782679901043,0.0],[0.0,0.9500782679901043]],"imag":[[0.3120116739689776,0.0],[0.0,-0.3120116739689776]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9582345274352362,0.20953496071384362],[0.18688798559730332,0.9601850937667942]],"imag":[[-0.07309273298444968,-0.18038609440442346],[0.20375702111882113,0.04000678557718418]]},{"name":"u","qubits":[2],"real":[[0.7095922434758264,-0.704612551689894],[0.704612551689894,0.7095922434758264]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9638082678876718,0.2665963667257412],[-0.2665963667257412,0.9638082678876718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999471183939284,-0.010283988315780878],[0.010283988315780878,0.9999471183939284]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9161998063354507,0.4007217424484011],[-0.4007217424484011,0.9161998063354507]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43899004849575485,-0.38513728355823224],[0.1666584775402212,0.8476094444427343]],"imag":[[0.7339176381887803,-0.34687448809401217],[0.49079281732832314,-0.11360278171938412]]},{"name":"u","qubits":[1],"real":[[0.8408497284934497,0.0],[0.0,0.8408497284934497]],"imag":[[0.5412686339448203,0.0],[0.0,-0.5412686339448203]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7407747464946571,0.0],[0.0,0.7407747464946571]],"imag":[[0.6717535075872522,0.0],[0.0,-0.6717535075872522]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8597194039379139,0.3148164419258179],[0.08316825693618496,0.1123059312127388]],"imag":[[0.39107056087963643,-0.09400516368313272],[0.31785122926319026,0.9377851645811609]]},{"name":"u","qubits":[1],"real":[[0.47974743699008626,-0.8774066313297633],[0.8774066313297633,0.47974743699008626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9441114432661994,0.3296264289977578],[-0.3296264289977578,0.9441114432661994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.46354055924366894,-0.44724023059132056],[0.6455699006178471,-0.07990748861065308]],"imag":[[-0.6061153319127423,-0.4666160418341784],[-0.03152550987115596,0.7588546889277056]]},{"name":"u","qubits":[1],"real":[[0.9477573303065475,0.0],[0.0,0.9477573303065475]],"imag":[[-0.3189922300781098,0.0],[0.0,0.3189922300781098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6137537564840904,0.0],[0.0,0.6137537564840904]],"imag":[[0.789497515133308,0.0],[0.0,-0.789497515133308]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4394312811424066,0.6823855049331824],[0.6581964324682437,0.53367984973635]],"imag":[[-0.5788458272778971,-0.07866180810022338],[0.19650728658904001,-0.493303314998872]]},{"name":"u","qubits":[2],"real":[[0.9557700788885588,0.0],[0.0,0.9557700788885588]],"imag":[[0.2941148692286026,0.0],[0.0,-0.2941148692286026]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.749455831178551,0.0],[0.0,0.749455831178551]],"imag":[[-0.662054346041522,0.0],[0.0,0.662054346041522]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.894707873569205,0.0],[0.0,0.894707873569205]],"imag":[[-0.446651789398936,0.0],[0.0,0.446651789398936]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9968888736758625,0.0],[0.0,0.9968888736758625]],"imag":[[-0.07881988036828108,0.0],[0.0,0.07881988036828108]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15589803881711042,-0.8894976520979136],[-0.8296911506260203,0.02877736955678411]],"imag":[[-0.1374076987729522,-0.4069506760323658],[-0.518099913514537,-0.2058080105109901]]},{"name":"u","qubits":[1],"real":[[0.9967368743274452,0.0],[0.0,0.9967368743274452]],"imag":[[0.080719287385078,0.0],[0.0,-0.080719287385078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7697490548227208,0.0],[0.0,0.7697490548227208]],"imag":[[-0.6383466085125916,0.0],[0.0,0.6383466085125916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15455950623923687,0.013662449712913187],[-0.1312060683121367,0.2658049245379607]],"imag":[[0.9480064726976232,0.27786403909526713],[0.24531623344688167,-0.9230128142863862]]},{"name":"u","qubits":[1],"real":[[0.629574360556077,-0.7769402322768507],[0.7769402322768507,0.629574360556077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8788981493109821,0.47700947908582564],[-0.47700947908582564,0.8788981493109821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7178230105418911,-0.5443114138460906],[-0.5519974054282745,-0.8140454782328785]],"imag":[[-0.4190705071183467,0.11329219018545676],[0.06639954819576069,-0.1679878679204416]]},{"name":"u","qubits":[1],"real":[[0.9992909867345866,0.0],[0.0,0.9992909867345866]],"imag":[[0.037650017676175145,0.0],[0.0,-0.037650017676175145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6229900471728551,0.0],[0.0,0.6229900471728551]],"imag":[[0.7822297623611388,0.0],[0.0,-0.7822297623611388]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05461327647072545,-0.13853229642390558],[0.6108033414998492,-0.5967671752436933]],"imag":[[0.72373252057185,0.6738229971938979],[0.3164615406529951,-0.4130863225184468]]},{"name":"u","qubits":[3],"real":[[0.9788751778679987,0.0],[0.0,0.9788751778679987]],"imag":[[-0.2044587639449429,0.0],[0.0,0.2044587639449429]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9839874128036983,0.0],[0.0,0.9839874128036983]],"imag":[[0.17823796297053093,0.0],[0.0,-0.17823796297053093]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9819527025903408,0.0],[0.0,0.9819527025903408]],"imag":[[-0.18912665035770482,0.0],[0.0,0.18912665035770482]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9855429162390003,0.0],[0.0,0.9855429162390003]],"imag":[[0.1694259727760973,0.0],[0.0,-0.1694259727760973]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8734662934091802,0.0],[0.0,0.8734662934091802]],"imag":[[0.48688462111472336,0.0],[0.0,-0.48688462111472336]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9761716213373995,0.0],[0.0,0.9761716213373995]],"imag":[[-0.21699992095738807,0.0],[0.0,0.21699992095738807]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9395771721694267,0.0],[0.0,0.9395771721694267]],"imag":[[0.34233716937852876,0.0],[0.0,-0.34233716937852876]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9217883818427416,0.0],[0.0,0.9217883818427416]],"imag":[[0.3876934086359221,0.0],[0.0,-0.3876934086359221]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6541466008600908,-0.6333998972256323],[-0.44895507017477043,0.2840491104980398]],"imag":[[0.4015931148625141,0.09808040004389935],[-0.4574434824572099,0.7130924962072308]]},{"name":"u","qubits":[1],"real":[[0.6908652389890845,0.0],[0.0,0.6908652389890845]],"imag":[[0.7229835555229145,0.0],[0.0,-0.7229835555229145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8427434844182979,0.0],[0.0,0.8427434844182979]],"imag":[[-0.5383153531811127,0.0],[0.0,0.5383153531811127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9297405929806648,-0.3654309277020004],[0.2640515714453363,-0.6729064488833422]],"imag":[[-0.04226353078502671,-0.01601439378810593],[0.2531264335204715,-0.6429624307233394]]},{"name":"u","qubits":[1],"real":[[0.6095950253470653,-0.792713002966465],[0.792713002966465,0.6095950253470653]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9388406062472149,0.34435202346053084],[-0.34435202346053084,0.9388406062472149]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6919849466677148,-0.01513362770578892],[0.025294483101955034,0.8103113962702132]],"imag":[[0.7194387479020963,-0.057755475193327],[-0.054082443796017,-0.5829500145572288]]},{"name":"u","qubits":[1],"real":[[0.7739691468935181,0.0],[0.0,0.7739691468935181]],"imag":[[0.6332233094706162,0.0],[0.0,-0.6332233094706162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8137704095518736,0.0],[0.0,0.8137704095518736]],"imag":[[-0.5811864765613322,0.0],[0.0,0.5811864765613322]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8719781222242009,0.4487182303518495],[-0.4564748685132293,-0.8886709669499598]],"imag":[[0.17619115761119714,-0.08522194606958561],[-0.015541066817077249,-0.040658113067880544]]},{"name":"u","qubits":[2],"real":[[0.9902261237268861,0.0],[0.0,0.9902261237268861]],"imag":[[0.13947122960964267,0.0],[0.0,-0.13947122960964267]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392154345899284,0.0],[0.0,0.9392154345899284]],"imag":[[-0.34332836676868395,0.0],[0.0,0.34332836676868395]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6315492563072191,0.0],[0.0,0.6315492563072191]],"imag":[[0.7753357574998062,0.0],[0.0,-0.7753357574998062]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9904211209345785,0.0],[0.0,0.9904211209345785]],"imag":[[-0.13807969874928472,0.0],[0.0,0.13807969874928472]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.8652452959083645,-0.14431242423486204],[-0.3562019243454001,-0.7611444945684678]],"imag":[[0.0022651692076699334,-0.48012432882365436],[0.35279687641692814,-0.4114773523186963]]},{"name":"u","qubits":[1],"real":[[0.9985118357941912,0.0],[0.0,0.9985118357941912]],"imag":[[-0.054535435992702,0.0],[0.0,0.054535435992702]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.30739464299558694,0.0],[0.0,0.30739464299558694]],"imag":[[0.951582121236846,0.0],[0.0,-0.951582121236846]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08210700483792976,0.37331169656492347],[0.3833602040811655,0.09611294364250458]],"imag":[[-0.7494233348025846,0.5406121365801326],[-0.533533559335085,-0.7477561080021048]]},{"name":"u","qubits":[1],"real":[[0.6330689689412072,-0.7740953950022676],[0.7740953950022676,0.6330689689412072]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9396338590973958,0.34218154660608946],[-0.34218154660608946,0.9396338590973958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13548550689826436,0.27937957989110396],[0.31794606730038955,-0.6320531988882918]],"imag":[[-0.938008367677653,-0.15404879073558186],[-0.026349153220569754,-0.7062044846840414]]},{"name":"u","qubits":[1],"real":[[0.49863300383362374,0.0],[0.0,0.49863300383362374]],"imag":[[0.8668132021882554,0.0],[0.0,-0.8668132021882554]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9051618245190391,0.0],[0.0,0.9051618245190391]],"imag":[[0.42506713755989683,0.0],[0.0,-0.42506713755989683]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.860267027014201,0.025235115650192548],[0.00471041007830209,-0.6681561669633025]],"imag":[[-0.5003014553479159,0.0948803717690137],[0.0980658352628431,0.7375149086899888]]},{"name":"u","qubits":[2],"real":[[0.7310955520739716,-0.6822750865579474],[0.6822750865579474,0.7310955520739716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9667172110304101,0.2558472862814566],[-0.2558472862814566,0.9667172110304101]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9971223660420183,-0.07580888561881975],[0.07580888561881975,0.9971223660420183]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9232477330270823,0.38420518406230975],[-0.38420518406230975,0.9232477330270823]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.30549681043246707,0.5312737934569102],[-0.8299122060824309,0.08167056069485387]],"imag":[[0.45202080738718164,0.6481489372748627],[0.1165959634808276,-0.5394265761075909]]},{"name":"u","qubits":[1],"real":[[0.6391628412055897,0.0],[0.0,0.6391628412055897]],"imag":[[-0.7690714286865674,0.0],[0.0,0.7690714286865674]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8823672286627812,0.0],[0.0,0.8823672286627812]],"imag":[[-0.47056144527783333,0.0],[0.0,0.47056144527783333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9201653740847451,0.20099353080357654],[-0.027815448545909064,-0.7083179931768733]],"imag":[[0.1712262969469439,-0.2891000521349475],[-0.35100361877266667,-0.611807470510592]]},{"name":"u","qubits":[1],"real":[[0.7872790354744882,-0.6165968863871756],[0.6165968863871756,0.7872790354744882]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9680681288220978,0.25068725128909575],[-0.25068725128909575,0.9680681288220978]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5912428605207748,0.16761553801731008],[0.470762439021171,-0.0638333243821006]],"imag":[[-0.3529575504476294,0.7055195807916237],[0.551575537412655,0.6856183043305571]]},{"name":"u","qubits":[1],"real":[[0.8775359497715673,0.0],[0.0,0.8775359497715673]],"imag":[[0.47951085165876417,0.0],[0.0,-0.47951085165876417]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9486090355898273,0.0],[0.0,0.9486090355898273]],"imag":[[-0.3164504662618429,0.0],[0.0,0.3164504662618429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7779687317216646,-0.03196643438850125],[-0.11361203299311375,0.6511891223789265]],"imag":[[0.4993143793309326,-0.3800367747063909],[0.3640633310509616,0.6561272162001917]]},{"name":"u","qubits":[2],"real":[[0.8336172892855903,0.0],[0.0,0.8336172892855903]],"imag":[[0.5523424798113434,0.0],[0.0,-0.5523424798113434]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9338899163658614,0.0],[0.0,0.9338899163658614]],"imag":[[0.3575606579451443,0.0],[0.0,-0.3575606579451443]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8599770411553949,0.0],[0.0,0.8599770411553949]],"imag":[[0.5103327235104685,0.0],[0.0,-0.5103327235104685]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9991672110425192,0.0],[0.0,0.9991672110425192]],"imag":[[0.04080299471257092,0.0],[0.0,-0.04080299471257092]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04373514697485168,-0.9254572681183758],[-0.9160237394176552,0.04185050578738251]],"imag":[[-0.07540816112434984,-0.36868644000261963],[0.3915371693444038,-0.07647018380001488]]},{"name":"u","qubits":[1],"real":[[0.9693809688963685,0.0],[0.0,0.9693809688963685]],"imag":[[-0.24556167685845834,0.0],[0.0,0.24556167685845834]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8182353654725437,0.0],[0.0,0.8182353654725437]],"imag":[[0.57488336790171,0.0],[0.0,-0.57488336790171]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43458542798263133,-0.16878651689689217],[0.14269512273574222,-0.2583284830415521]],"imag":[[-0.8027420540174295,-0.3718222857910037],[0.38259482804196815,-0.8755145312057471]]},{"name":"u","qubits":[1],"real":[[0.6403965877995884,-0.768044406486138],[0.768044406486138,0.6403965877995884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9070361391314629,0.4210527785319669],[-0.4210527785319669,0.9070361391314629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.737839626644692,0.6131761860156629],[0.6501223398125531,-0.5406870541862002]],"imag":[[0.04349379447450971,-0.27877578822113624],[-0.17618716886221217,0.5039410027378388]]},{"name":"u","qubits":[1],"real":[[0.9894400336883638,0.0],[0.0,0.9894400336883638]],"imag":[[-0.14494281539548473,0.0],[0.0,0.14494281539548473]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.690525734372625,0.0],[0.0,0.690525734372625]],"imag":[[-0.7233078253199995,0.0],[0.0,0.7233078253199995]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28060423460719885,0.1600456951376058],[0.15083395313650813,0.3430422092421409]],"imag":[[-0.9372078744494139,-0.1314839878404982],[0.14195697295918006,-0.9161983295595727]]},{"name":"u","qubits":[4],"real":[[0.9978582806432345,0.0],[0.0,0.9978582806432345]],"imag":[[0.06541293260302475,0.0],[0.0,-0.06541293260302475]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9882389240834263,0.0],[0.0,0.9882389240834263]],"imag":[[0.1529177194651818,0.0],[0.0,-0.1529177194651818]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9026180059805995,0.0],[0.0,0.9026180059805995]],"imag":[[0.4304424877722998,0.0],[0.0,-0.4304424877722998]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9736500076949656,0.0],[0.0,0.9736500076949656]],"imag":[[-0.22804750056861708,0.0],[0.0,0.22804750056861708]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9936794904222657,0.0],[0.0,0.9936794904222657]],"imag":[[0.11225448906011021,0.0],[0.0,-0.11225448906011021]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9976028910790652,0.0],[0.0,0.9976028910790652]],"imag":[[0.06919878402610043,0.0],[0.0,-0.06919878402610043]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9748598069834844,0.0],[0.0,0.9748598069834844]],"imag":[[-0.22281911212488842,0.0],[0.0,0.22281911212488842]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9997735711065322,0.0],[0.0,0.9997735711065322]],"imag":[[0.021279250853631596,0.0],[0.0,-0.021279250853631596]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9780609225090491,0.0],[0.0,0.9780609225090491]],"imag":[[0.20831906264369524,0.0],[0.0,-0.20831906264369524]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9243364227870041,0.0],[0.0,0.9243364227870041]],"imag":[[0.38157853386861895,0.0],[0.0,-0.38157853386861895]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9484527215727023,0.0],[0.0,0.9484527215727023]],"imag":[[-0.3169186566634001,0.0],[0.0,0.3169186566634001]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9971277273752258,0.0],[0.0,0.9971277273752258]],"imag":[[-0.07573833441208776,0.0],[0.0,0.07573833441208776]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9999682352013296,0.0],[0.0,0.9999682352013296]],"imag":[[-0.007970482315290253,0.0],[0.0,0.007970482315290253]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9604443236863015,0.0],[0.0,0.9604443236863015]],"imag":[[-0.2784720831587305,0.0],[0.0,0.2784720831587305]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9445358416237949,0.0],[0.0,0.9445358416237949]],"imag":[[-0.32840834929707485,0.0],[0.0,0.32840834929707485]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.994549499698875,0.0],[0.0,0.994549499698875]],"imag":[[-0.10426549116902256,0.0],[0.0,0.10426549116902256]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.3889912178184606,-0.06819599746649099],[0.1926035110004987,0.5737675666041122]],"imag":[[0.7735437768512681,-0.4956462081811354],[-0.46175723633210963,-0.6484403764097428]]},{"name":"u","qubits":[1],"real":[[0.9621472496869848,0.0],[0.0,0.9621472496869848]],"imag":[[0.2725301266278112,0.0],[0.0,-0.2725301266278112]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9097340337769688,0.0],[0.0,0.9097340337769688]],"imag":[[-0.4151915073648364,0.0],[0.0,0.4151915073648364]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4404982896560765,-0.43227962365680206],[0.5413529083444096,0.13898718037924734]],"imag":[[0.715187140305763,-0.3280288678187791],[0.037491862828960276,-0.8283803187780902]]},{"name":"u","qubits":[1],"real":[[0.8603736119480307,-0.509663857717515],[0.509663857717515,0.8603736119480307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8986785758709771,0.43860781715618397],[-0.43860781715618397,0.8986785758709771]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41481375865750736,-0.9026675158749768],[0.37908480093059804,-0.07033838455790747]],"imag":[[-0.11454634834637421,-0.00018839596748881506],[-0.8192090047187907,0.4245513301696766]]},{"name":"u","qubits":[1],"real":[[0.9546177520807263,0.0],[0.0,0.9546177520807263]],"imag":[[-0.2978337580133269,0.0],[0.0,0.2978337580133269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6590698145524869,0.0],[0.0,0.6590698145524869]],"imag":[[0.7520817638699602,0.0],[0.0,-0.7520817638699602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5517864173619085,-0.2346901386997416],[0.18170343495306668,-0.8578375082287459]],"imag":[[-0.7982171667229061,0.05745992656505755],[0.15926382542819462,0.4535787749797504]]},{"name":"u","qubits":[2],"real":[[0.9847929124677474,0.0],[0.0,0.9847929124677474]],"imag":[[0.1737323215561561,0.0],[0.0,-0.1737323215561561]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8026301534810308,0.0],[0.0,0.8026301534810308]],"imag":[[-0.5964770211190175,0.0],[0.0,0.5964770211190175]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8834314583879315,0.0],[0.0,0.8834314583879315]],"imag":[[-0.4685604105455054,0.0],[0.0,0.4685604105455054]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999742524126646,0.0],[0.0,0.9999742524126646]],"imag":[[0.007175967651300563,0.0],[0.0,-0.007175967651300563]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07034996881571687,0.8625669658205164],[-0.32797736721431053,-0.06805079289809453]],"imag":[[0.022547373977257357,0.5005204564146651],[0.9417926228260269,0.02875050906650659]]},{"name":"u","qubits":[1],"real":[[0.7182206333364844,0.0],[0.0,0.7182206333364844]],"imag":[[-0.6958154366279461,0.0],[0.0,0.6958154366279461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9656531105613355,0.0],[0.0,0.9656531105613355]],"imag":[[0.2598346975737017,0.0],[0.0,-0.2598346975737017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9136908188898192,0.2951875576462861],[0.40279054929186225,0.5683611433683798]],"imag":[[-0.028961868508702984,-0.27783916833260947],[-0.045717294868523384,-0.7159855536671479]]},{"name":"u","qubits":[1],"real":[[0.7365154948557088,-0.6764206722428362],[0.6764206722428362,0.7365154948557088]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.855251532512973,0.518213099153438],[-0.518213099153438,0.855251532512973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8025927655461305,-0.43641174186172754],[0.5875757854262214,-0.6293603721151414]],"imag":[[-0.09627520601328715,-0.39512115732434067],[0.036477853293099424,-0.5072766351912704]]},{"name":"u","qubits":[1],"real":[[0.7046357593646382,0.0],[0.0,0.7046357593646382]],"imag":[[0.7095691979113945,0.0],[0.0,-0.7095691979113945]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8516623481290685,0.0],[0.0,0.8516623481290685]],"imag":[[-0.5240908745430333,0.0],[0.0,0.5240908745430333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8833616875647263,-0.0030672752344529704],[0.11012012593808512,-0.8585605207804398]],"imag":[[-0.006163270201305899,0.46864137127003713],[0.4555301317219366,0.20794155215828136]]},{"name":"u","qubits":[2],"real":[[0.6791996610895956,-0.7339535546448279],[0.7339535546448279,0.6791996610895956]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.97754672614486,0.210718765665201],[-0.210718765665201,0.97754672614486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9944653864243089,0.1050647191208829],[-0.1050647191208829,0.9944653864243089]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9254963169267234,0.3787566070117721],[-0.3787566070117721,0.9254963169267234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9258046313398771,-0.3015391230847561],[0.3329435141254775,-0.928970577165035]],"imag":[[-0.10031299667061458,-0.20468816413723437],[-0.14822855221033884,-0.06473468523957701]]},{"name":"u","qubits":[1],"real":[[0.9918704783227362,0.0],[0.0,0.9918704783227362]],"imag":[[0.1272515392120127,0.0],[0.0,-0.1272515392120127]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6719386635089722,0.0],[0.0,0.6719386635089722]],"imag":[[0.7406068001860205,0.0],[0.0,-0.7406068001860205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19010919064892629,-0.22410864323742616],[-0.5406985373063979,0.6558900217954755]],"imag":[[0.7287143020460312,0.6185541832779535],[0.3748053539893708,-0.3701004156776305]]},{"name":"u","qubits":[1],"real":[[0.7613715854823632,-0.6483157477804102],[0.6483157477804102,0.7613715854823632]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9172213491875865,0.39837795696361455],[-0.39837795696361455,0.9172213491875865]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.07994910884199842,-0.8741587727385455],[0.7792103526171187,-0.0957227496193244]],"imag":[[-0.141707632060881,-0.4575735209289402],[0.6052754029244657,0.13156773234440075]]},{"name":"u","qubits":[1],"real":[[0.9906287872348437,0.0],[0.0,0.9906287872348437]],"imag":[[-0.13658186520040907,0.0],[0.0,0.13658186520040907]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9064328655159966,0.0],[0.0,0.9064328655159966]],"imag":[[0.4223499263791332,0.0],[0.0,-0.4223499263791332]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26403697751163335,-0.06316585952571441],[0.10300324822626014,-0.4749371129960365]],"imag":[[-0.9393286951807872,-0.20965722288263372],[0.19322631231620627,-0.8523430423148356]]},{"name":"u","qubits":[2],"real":[[0.8962220598357593,0.0],[0.0,0.8962220598357593]],"imag":[[-0.4436057026952525,0.0],[0.0,0.4436057026952525]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9454203256880632,0.0],[0.0,0.9454203256880632]],"imag":[[0.3258533531757444,0.0],[0.0,-0.3258533531757444]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994777631026108,0.0],[0.0,0.9994777631026108]],"imag":[[-0.03231410007104382,0.0],[0.0,0.03231410007104382]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7462860658002289,0.0],[0.0,0.7462860658002289]],"imag":[[-0.665625351074023,0.0],[0.0,0.665625351074023]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.01700253108163059,-0.34629552639242117],[0.39776893840399724,0.6960767739914133]],"imag":[[0.7525808729386518,-0.5598324320940241],[0.5245119781898894,0.28660806179518494]]},{"name":"u","qubits":[1],"real":[[0.9699162098074129,0.0],[0.0,0.9699162098074129]],"imag":[[-0.2434389984222383,0.0],[0.0,0.2434389984222383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6555442024592432,0.0],[0.0,0.6555442024592432]],"imag":[[0.7551568039964116,0.0],[0.0,-0.7551568039964116]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4342339188113211,0.39179674130401515],[-0.027257266692047245,0.8144007334299589]],"imag":[[-0.8105491085252869,-0.030762963546772104],[0.39205623045056176,0.4269665080145273]]},{"name":"u","qubits":[1],"real":[[0.7499325932843647,-0.6615142519475962],[0.6615142519475962,0.7499325932843647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.872003412137577,0.4894997949135659],[-0.4894997949135659,0.872003412137577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.617382005642446,0.33907952072561814],[-0.7704970890282302,0.36982199130670684]],"imag":[[0.1491683940702202,0.6939836654734083],[-0.054060014044079265,0.5163752951357371]]},{"name":"u","qubits":[1],"real":[[0.9987539040913419,0.0],[0.0,0.9987539040913419]],"imag":[[-0.04990630283143193,0.0],[0.0,0.04990630283143193]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5682331464538152,0.0],[0.0,0.5682331464538152]],"imag":[[0.8228676025164663,0.0],[0.0,-0.8228676025164663]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08008960277135913,-0.5923423088046275],[-0.01358361236734904,-0.7832051388748378]],"imag":[[-0.7993988309167837,-0.060644487439574235],[0.5952836719849277,-0.17900431777820575]]},{"name":"u","qubits":[3],"real":[[0.9999984609438567,0.0],[0.0,0.9999984609438567]],"imag":[[-0.0017544543077517736,0.0],[0.0,0.0017544543077517736]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991555032898792,0.0],[0.0,0.9991555032898792]],"imag":[[0.041088687561761365,0.0],[0.0,-0.041088687561761365]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9826943694558317,0.0],[0.0,0.9826943694558317]],"imag":[[-0.18523438190521058,0.0],[0.0,0.18523438190521058]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8315311975735771,0.0],[0.0,0.8315311975735771]],"imag":[[0.5554780530874759,0.0],[0.0,-0.5554780530874759]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.840914128150729,0.0],[0.0,0.840914128150729]],"imag":[[-0.5411685773181028,0.0],[0.0,0.5411685773181028]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9892325345773025,0.0],[0.0,0.9892325345773025]],"imag":[[-0.1463522891305973,0.0],[0.0,0.1463522891305973]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9880075780373169,0.0],[0.0,0.9880075780373169]],"imag":[[0.1544053941442306,0.0],[0.0,-0.1544053941442306]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999021829392329,0.0],[0.0,0.9999021829392329]],"imag":[[0.013986584763861264,0.0],[0.0,-0.013986584763861264]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.3483365254433989,-0.03525706079025343],[0.403028323850003,-0.02049568704841154]],"imag":[[-0.49795995644554175,0.7933816776830726],[-0.6842994351842122,-0.6073568802554551]]},{"name":"u","qubits":[1],"real":[[0.9876430043919283,0.0],[0.0,0.9876430043919283]],"imag":[[0.15672043860226195,0.0],[0.0,-0.15672043860226195]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6009243596671784,0.0],[0.0,0.6009243596671784]],"imag":[[-0.7993058951106213,0.0],[0.0,0.7993058951106213]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3073713955675743,-0.01703296384812033],[-0.10435422506251156,-0.9920514392282884]],"imag":[[0.9441312053807394,-0.11768164833865341],[-0.057002525599806064,-0.041168552463349106]]},{"name":"u","qubits":[1],"real":[[0.6787550767136524,-0.7343647226245579],[0.7343647226245579,0.6787550767136524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9792954695455484,0.20243612159781135],[-0.20243612159781135,0.9792954695455484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8790218424900972,0.44362327513792826],[0.3600129592447801,-0.3773558097871373]],"imag":[[0.06302749081995478,-0.16293104548290765],[-0.30616793594704156,0.7964009398497959]]},{"name":"u","qubits":[1],"real":[[0.9695205896428546,0.0],[0.0,0.9695205896428546]],"imag":[[0.2450098493093117,0.0],[0.0,-0.2450098493093117]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5895045786342229,0.0],[0.0,0.5895045786342229]],"imag":[[0.8077650350004557,0.0],[0.0,-0.8077650350004557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3789934324133093,-0.09930707565149657],[0.5797711828008246,-0.7966966534972789]],"imag":[[0.7019631922884252,0.5947686605608686],[0.16576196926181394,0.04077729081749326]]},{"name":"u","qubits":[2],"real":[[0.8768686987320838,0.0],[0.0,0.8768686987320838]],"imag":[[0.48072995037120586,0.0],[0.0,-0.48072995037120586]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9556911532499708,0.0],[0.0,0.9556911532499708]],"imag":[[-0.2943712275337738,0.0],[0.0,0.2943712275337738]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9925317219089133,0.0],[0.0,0.9925317219089133]],"imag":[[0.12198680668222978,0.0],[0.0,-0.12198680668222978]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8638126678020018,0.0],[0.0,0.8638126678020018]],"imag":[[-0.503813134946667,0.0],[0.0,0.503813134946667]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09933689970609529,0.5779650094478421],[-0.4756165431712905,-0.046696744568144564]],"imag":[[-0.09930981267637447,0.8038819498638596],[-0.8683655021503078,-0.13247517723623875]]},{"name":"u","qubits":[1],"real":[[0.9825946290888455,0.0],[0.0,0.9825946290888455]],"imag":[[-0.1857627381520685,0.0],[0.0,0.1857627381520685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7762903199264526,0.0],[0.0,0.7762903199264526]],"imag":[[-0.6303755540854086,0.0],[0.0,0.6303755540854086]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3479307426755818,0.1196819229683181],[-0.025319505865692208,-0.0485614209240462]],"imag":[[-0.8873035664104874,0.27805182367870507],[0.3016546070577496,0.9518430590498569]]},{"name":"u","qubits":[1],"real":[[0.8303879676410245,-0.5571856272347743],[0.5571856272347743,0.8303879676410245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9523322067572825,0.3050628918318393],[-0.3050628918318393,0.9523322067572825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6845642418566152,-0.14436375473770316],[0.4819911567530898,0.26293372110360175]],"imag":[[0.4661850509128257,-0.5414816741079204],[0.28588078264987,0.7853805200219378]]},{"name":"u","qubits":[1],"real":[[0.978158075286668,0.0],[0.0,0.978158075286668]],"imag":[[0.20786240581567716,0.0],[0.0,-0.20786240581567716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7558898042733793,0.0],[0.0,0.7558898042733793]],"imag":[[0.6546988649719445,0.0],[0.0,-0.6546988649719445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3436109580602811,-0.03428590278435645],[-0.3009585888430491,0.6884844192325053]],"imag":[[0.7719721995541206,0.5336805312982014],[-0.4420569651278773,0.48989669508745515]]},{"name":"u","qubits":[2],"real":[[0.7321792843279024,-0.6811119552621879],[0.6811119552621879,0.7321792843279024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9790351263606785,0.20369148571290444],[-0.20369148571290444,0.9790351263606785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999953239175601,-0.009670546118156648],[0.009670546118156648,0.999953239175601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9080689316819284,0.4188207436529873],[-0.4188207436529873,0.9080689316819284]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7296698884266924,-0.17991222362384351],[-0.3189156126517728,0.755064769271768]],"imag":[[0.4998828848934114,0.43050034506924956],[0.34057567047715415,0.46062809172970953]]},{"name":"u","qubits":[1],"real":[[0.9064040652777673,0.0],[0.0,0.9064040652777673]],"imag":[[0.42241173095445267,0.0],[0.0,-0.42241173095445267]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8753249726565472,0.0],[0.0,0.8753249726565472]],"imag":[[-0.48353509928837113,0.0],[0.0,0.48353509928837113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7305070189834693,0.027976824171009995],[0.2806094805981231,-0.7845868466232121]],"imag":[[0.6135357129956099,0.2985811805927462],[0.10579103692329195,0.5426693800197231]]},{"name":"u","qubits":[1],"real":[[0.7326247437144137,-0.6806327827084071],[0.6806327827084071,0.7326247437144137]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.86471983015468,0.5022545324208249],[-0.5022545324208249,0.86471983015468]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9521898082362992,-0.2053691832575812],[0.22338674323692667,-0.9325670308622827]],"imag":[[0.13517853998863325,-0.18134174915219017],[-0.1586180770387195,-0.23506892931913595]]},{"name":"u","qubits":[1],"real":[[0.6292175186265692,0.0],[0.0,0.6292175186265692]],"imag":[[-0.7772292546304617,0.0],[0.0,0.7772292546304617]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8623815120082466,0.0],[0.0,0.8623815120082466]],"imag":[[-0.5062589532505775,0.0],[0.0,0.5062589532505775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9256574085659406,0.2910232990346526],[0.31403814563757343,0.8413508787421854]],"imag":[[0.19701069111551794,-0.14018055846714583],[-0.07566500272707306,-0.43333999271539536]]},{"name":"u","qubits":[2],"real":[[0.9980994018884317,0.0],[0.0,0.9980994018884317]],"imag":[[0.0616245401601903,0.0],[0.0,-0.0616245401601903]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9657474769888997,0.0],[0.0,0.9657474769888997]],"imag":[[0.25948373877677694,0.0],[0.0,-0.25948373877677694]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9990952181076603,0.0],[0.0,0.9990952181076603]],"imag":[[0.04252934462705334,0.0],[0.0,-0.04252934462705334]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6625932182393665,0.0],[0.0,0.6625932182393665]],"imag":[[0.7489794570902457,0.0],[0.0,-0.7489794570902457]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04871486990776557,0.9014549532756839],[-0.7377500719579352,-0.3035213949932964]],"imag":[[0.4271589429537661,-0.050408988476519194],[0.5204679915523645,-0.30448754305690834]]},{"name":"u","qubits":[1],"real":[[0.7520178237148742,0.0],[0.0,0.7520178237148742]],"imag":[[-0.6591427711923603,0.0],[0.0,0.6591427711923603]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.692450277384676,0.0],[0.0,0.692450277384676]],"imag":[[-0.721465600947048,0.0],[0.0,0.721465600947048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9175030918826417,0.3720531272649902],[-0.311287968543192,-0.7291172293485342]],"imag":[[-0.1212957059253397,0.0710767092809399],[-0.21581294852283286,-0.5700110856441745]]},{"name":"u","qubits":[1],"real":[[0.7455776857872157,-0.6664187230684473],[0.6664187230684473,0.7455776857872157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9949509922325441,0.10036196020144285],[-0.10036196020144285,0.9949509922325441]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.955822644877685,-0.26310171829085455],[-0.2644884728692083,-0.6432010630587406]],"imag":[[-0.07647707654695812,-0.1064509940501165],[-0.10295715624070173,-0.7111526307187845]]},{"name":"u","qubits":[1],"real":[[0.9757776646761419,0.0],[0.0,0.9757776646761419]],"imag":[[-0.21876459749962904,0.0],[0.0,0.21876459749962904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7667813216660428,0.0],[0.0,0.7667813216660428]],"imag":[[0.6419084083762079,0.0],[0.0,-0.6419084083762079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38708301516882204,-0.2869653806222315],[-0.35846341049698044,0.8788546104425874]],"imag":[[-0.8198815253121652,-0.3092117302819364],[-0.2224073001375729,0.22283076512052083]]},{"name":"u","qubits":[3],"real":[[0.7607695859347513,-0.6490220621185901],[0.6490220621185901,0.7607695859347513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935105801718166,0.11373973398360121],[-0.11373973398360121,0.9935105801718166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9970939822648277,-0.0761813004041512],[0.0761813004041512,0.9970939822648277]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9722212956775433,0.23406356450989743],[-0.23406356450989743,0.9722212956775433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999969227801595,-0.007844963344831486],[0.007844963344831486,0.999969227801595]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997830829745735,0.02082755381356663],[-0.02082755381356663,0.9997830829745735]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999983717428218,0.005706564504303566],[-0.005706564504303566,0.999983717428218]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9156713817522053,0.40192775549843174],[-0.40192775549843174,0.9156713817522053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.24728797675124878,0.6019765151057647],[0.7423099298113757,0.3494592502562215]],"imag":[[0.43044601625725315,-0.6254511642835544],[0.4500453885398283,0.35258098185782155]]},{"name":"u","qubits":[1],"real":[[0.966745508774328,0.0],[0.0,0.966745508774328]],"imag":[[0.2557403395334138,0.0],[0.0,-0.2557403395334138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8149706395791017,0.0],[0.0,0.8149706395791017]],"imag":[[0.5795022490241346,0.0],[0.0,-0.5795022490241346]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.39908171275440396,0.47314404622406725],[-0.3385017741291356,0.7134353775062248]],"imag":[[0.7015151099744193,0.35319265075211786],[-0.48376325401379683,-0.3773587485403787]]},{"name":"u","qubits":[1],"real":[[0.7367275818440802,-0.6761896702480557],[0.6761896702480557,0.7367275818440802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9500357965254036,0.3121409702687904],[-0.3121409702687904,0.9500357965254036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.20920952562190107,0.7602829181738885],[0.7863109919049804,-0.1330848661488518]],"imag":[[0.5629320860005121,-0.24760598795903122],[0.14509950016997675,0.5856189695202599]]},{"name":"u","qubits":[1],"real":[[0.6622618846726668,0.0],[0.0,0.6622618846726668]],"imag":[[-0.749272444515216,0.0],[0.0,0.749272444515216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.857646593491888,0.0],[0.0,0.857646593491888]],"imag":[[0.5142395557245283,0.0],[0.0,-0.5142395557245283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8121061487926042,0.573941019781187],[-0.30458792047889954,-0.549328021484578]],"imag":[[0.10050245929647862,0.031218016931501294],[0.4874515949988716,0.6065112249935979]]},{"name":"u","qubits":[2],"real":[[0.965593999352254,0.0],[0.0,0.965593999352254]],"imag":[[-0.2600542797473622,0.0],[0.0,0.2600542797473622]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9412196208304724,0.0],[0.0,0.9412196208304724]],"imag":[[0.3377952417719079,0.0],[0.0,-0.3377952417719079]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.6337388026606025,0.0],[0.0,0.6337388026606025]],"imag":[[-0.7735471091034508,0.0],[0.0,0.7735471091034508]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9973126499308532,0.0],[0.0,0.9973126499308532]],"imag":[[0.07326307588341739,0.0],[0.0,-0.07326307588341739]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04731182797929699,-0.9548309883555336],[-0.2501140357675199,0.0797964232003889]],"imag":[[0.08140520790665066,0.28183783765656323],[0.9636273928085566,-0.04997747278016406]]},{"name":"u","qubits":[1],"real":[[0.9880082305035749,0.0],[0.0,0.9880082305035749]],"imag":[[-0.1544012190923208,0.0],[0.0,0.1544012190923208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8903888947315329,0.0],[0.0,0.8903888947315329]],"imag":[[-0.4552006328409036,0.0],[0.0,0.4552006328409036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22479238586479466,-0.341993334056666],[0.2585396064517892,-0.42368053844231046]],"imag":[[-0.7016547331960054,-0.5832577287114687],[0.6247449804012912,-0.6027817040225909]]},{"name":"u","qubits":[1],"real":[[0.7920760588035025,-0.61042240872228],[0.61042240872228,0.7920760588035025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9086414800535086,0.4175771314693481],[-0.4175771314693481,0.9086414800535086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8627389222962719,-0.5010588372083139],[0.3808391698373087,0.668782294166113]],"imag":[[0.05236677889624456,-0.04335105625647515],[-0.3284825705280712,-0.5475317073803225]]},{"name":"u","qubits":[1],"real":[[0.8940779337005058,0.0],[0.0,0.8940779337005058]],"imag":[[-0.44791142926903965,0.0],[0.0,0.44791142926903965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.755522174842913,0.0],[0.0,0.755522174842913]],"imag":[[0.6551230749413692,0.0],[0.0,-0.6551230749413692]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6057445047250043,0.6513556373628713],[-0.6458751223481618,-0.47267543295520037]],"imag":[[-0.4528329317082666,-0.06125165003135419],[0.10421735598115522,0.5903913990944128]]},{"name":"u","qubits":[2],"real":[[0.6742655221065071,-0.7384890017450764],[0.7384890017450764,0.6742655221065071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9817575164824732,0.19013726312894655],[-0.19013726312894655,0.9817575164824732]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999350643506736,0.03603180987228882],[-0.03603180987228882,0.999350643506736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8894611104233793,0.4570108675342514],[-0.4570108675342514,0.8894611104233793]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.07618383479697768,0.26643605356457034],[-0.1697569970402376,-0.008132890757138857]],"imag":[[0.5575648856377692,-0.7825146969739968],[-0.8090117326561149,-0.5626867996217473]]},{"name":"u","qubits":[1],"real":[[0.9823081870555253,0.0],[0.0,0.9823081870555253]],"imag":[[0.18727152918606493,0.0],[0.0,-0.18727152918606493]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6358786993569835,0.0],[0.0,0.6358786993569835]],"imag":[[-0.7717890124276654,0.0],[0.0,0.7717890124276654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3328593589615021,0.3845750888625507],[0.24742082488667244,0.699100206586932]],"imag":[[0.8412561223358161,0.18328880165085315],[-0.34680789955916974,0.5742526598683414]]},{"name":"u","qubits":[1],"real":[[0.8106145693072828,-0.5855800714050713],[0.5855800714050713,0.8106145693072828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9950684579296825,0.09919054407272833],[-0.09919054407272833,0.9950684579296825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4646728956635793,0.1400259133977607],[0.6274311272272053,0.5498702657020657]],"imag":[[0.6227606624065961,-0.613710844756425],[-0.0507783219584921,0.5489940195505029]]},{"name":"u","qubits":[1],"real":[[0.69930599620465,0.0],[0.0,0.69930599620465]],"imag":[[-0.7148224420597202,0.0],[0.0,0.7148224420597202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7534605191856043,0.0],[0.0,0.7534605191856043]],"imag":[[0.6574931528377763,0.0],[0.0,-0.6574931528377763]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7573627092722908,-0.6526142707057684],[-0.6413059213833812,0.7371684561779661]],"imag":[[0.016622241868791927,-0.014833790822611825],[-0.12186936808568347,0.17452002617809628]]},{"name":"u","qubits":[2],"real":[[0.9974859447687181,0.0],[0.0,0.9974859447687181]],"imag":[[0.07086458910385218,0.0],[0.0,-0.07086458910385218]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9594388681177992,0.0],[0.0,0.9594388681177992]],"imag":[[0.2819167578290376,0.0],[0.0,-0.2819167578290376]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8348096621212723,0.0],[0.0,0.8348096621212723]],"imag":[[0.5505386707843213,0.0],[0.0,-0.5505386707843213]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9978244406683646,0.0],[0.0,0.9978244406683646]],"imag":[[0.06592712343842395,0.0],[0.0,-0.06592712343842395]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.37866464839205,0.8800649185890669],[0.017268638918878493,-0.2881377161154422]],"imag":[[-0.28624057886946,-0.012851230891286598],[-0.8799893233309657,0.37722306595060584]]},{"name":"u","qubits":[1],"real":[[0.904788271865017,0.0],[0.0,0.904788271865017]],"imag":[[-0.42586169479716784,0.0],[0.0,0.42586169479716784]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8340511150413258,0.0],[0.0,0.8340511150413258]],"imag":[[0.5516871735851044,0.0],[0.0,-0.5516871735851044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7358596616743225,0.18543687253942548],[-0.12984992682754495,-0.8517209166730975]],"imag":[[-0.6085303252942336,-0.23197967113659526],[-0.2670962336326127,0.4317060094366215]]},{"name":"u","qubits":[1],"real":[[0.903751287394355,-0.428057952306748],[0.428057952306748,0.903751287394355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9497140718764272,0.3131184786624648],[-0.3131184786624648,0.9497140718764272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.26356090084949685,-0.02196576248325546],[0.5443677505539445,-0.013504448918493317]],"imag":[[0.37958362623869285,0.8865491681308009],[0.7000826196897938,-0.46191526022044527]]},{"name":"u","qubits":[1],"real":[[0.9885914885881752,0.0],[0.0,0.9885914885881752]],"imag":[[-0.1506216076498179,0.0],[0.0,0.1506216076498179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.521019618515466,0.0],[0.0,0.521019618515466]],"imag":[[0.8535447013027486,0.0],[0.0,-0.8535447013027486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2629417087120214,-0.10642023738388125],[0.22595825472630376,-0.36674583718265075]],"imag":[[-0.8428663534128173,-0.4572884223106249],[0.4115590300615755,-0.8031559766353074]]},{"name":"u","qubits":[3],"real":[[0.9856258365970777,0.0],[0.0,0.9856258365970777]],"imag":[[-0.16894292004197922,0.0],[0.0,0.16894292004197922]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9794601806472651,0.0],[0.0,0.9794601806472651]],"imag":[[-0.2016376813158364,0.0],[0.0,0.2016376813158364]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9661875635735933,0.0],[0.0,0.9661875635735933]],"imag":[[-0.25784024510483966,0.0],[0.0,0.25784024510483966]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8028036962071278,0.0],[0.0,0.8028036962071278]],"imag":[[0.5962434279354144,0.0],[0.0,-0.5962434279354144]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9791730511007358,0.0],[0.0,0.9791730511007358]],"imag":[[-0.20302742671391902,0.0],[0.0,0.20302742671391902]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9272458983349506,0.0],[0.0,0.9272458983349506]],"imag":[[0.37445299307257557,0.0],[0.0,-0.37445299307257557]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9343093662983254,0.0],[0.0,0.9343093662983254]],"imag":[[0.3564631931170756,0.0],[0.0,-0.3564631931170756]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9188270404132289,0.0],[0.0,0.9188270404132289]],"imag":[[0.39466044874735884,0.0],[0.0,-0.39466044874735884]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.043980227911677446,0.18368284202938642],[0.8708257770979917,0.19308248041450723]],"imag":[[-0.1883765476507462,0.963763782984207],[0.4519319437589043,0.011795758091717484]]},{"name":"u","qubits":[1],"real":[[0.9447787318464321,0.0],[0.0,0.9447787318464321]],"imag":[[-0.3277089377033338,0.0],[0.0,0.3277089377033338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8979480698733618,0.0],[0.0,0.8979480698733618]],"imag":[[-0.4401014244588445,0.0],[0.0,0.4401014244588445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46122490737462885,0.46037699520673214],[0.21123868827438355,0.6661834567809937]],"imag":[[-0.5848604215912194,-0.48297297476963047],[0.6329202861731668,-0.33315121167109707]]},{"name":"u","qubits":[1],"real":[[0.7591579311502467,-0.650906472215231],[0.650906472215231,0.7591579311502467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8465797922299092,0.5322618297304099],[-0.5322618297304099,0.8465797922299092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6465752630678973,-0.6891188753779072],[-0.08240015265824457,0.42365735111481956]],"imag":[[0.1129819258214054,-0.30706789025271686],[0.7499238151094175,-0.5013371472572212]]},{"name":"u","qubits":[1],"real":[[0.9701750441898109,0.0],[0.0,0.9701750441898109]],"imag":[[0.24240541172032098,0.0],[0.0,-0.24240541172032098]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8196581199570715,0.0],[0.0,0.8196581199570715]],"imag":[[-0.5728530059172589,0.0],[0.0,0.5728530059172589]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4680362251346588,-0.08731193317938898],[-0.01891628534717338,0.9762133652329674]],"imag":[[0.8781355432784959,-0.04686881604177584],[0.09727401370018729,0.19284036389678655]]},{"name":"u","qubits":[2],"real":[[0.9978919039969808,0.0],[0.0,0.9978919039969808]],"imag":[[-0.0648979809954096,0.0],[0.0,0.0648979809954096]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8535781589019715,0.0],[0.0,0.8535781589019715]],"imag":[[0.5209648036532992,0.0],[0.0,-0.5209648036532992]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7538385533334203,0.0],[0.0,0.7538385533334203]],"imag":[[0.6570596894561224,0.0],[0.0,-0.6570596894561224]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9888652478282298,0.0],[0.0,0.9888652478282298]],"imag":[[0.14881371454813447,0.0],[0.0,-0.14881371454813447]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2684904200657816,-0.3431428273385953],[-0.4186451346942348,0.8077418047873779]],"imag":[[-0.8012268836291553,-0.4101236098164648],[-0.332692991329332,0.24820314566100246]]},{"name":"u","qubits":[1],"real":[[0.9970128702994311,0.0],[0.0,0.9970128702994311]],"imag":[[-0.07723559061268208,0.0],[0.0,0.07723559061268208]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5927353723766366,0.0],[0.0,0.5927353723766366]],"imag":[[0.8053972798150798,0.0],[0.0,-0.8053972798150798]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11594057923285228,0.6075603521394023],[0.6336531256583567,0.02545750931846935]],"imag":[[-0.7438316457956015,-0.25326405846152594],[0.17820207951523084,-0.7523826489354619]]},{"name":"u","qubits":[1],"real":[[0.7523191556248094,-0.658798822160433],[0.658798822160433,0.7523191556248094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8548114263873314,0.5189387491001765],[-0.5189387491001765,0.8548114263873314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.22457184585530818,0.006231397642919357],[-0.07970546058013049,0.49746009677494996]],"imag":[[-0.9429898305145763,-0.24555821158871108],[-0.23234608916213692,0.8319830446117434]]},{"name":"u","qubits":[1],"real":[[0.867529500187014,0.0],[0.0,0.867529500187014]],"imag":[[0.49738573190761065,0.0],[0.0,-0.49738573190761065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6558325701022337,0.0],[0.0,0.6558325701022337]],"imag":[[0.7549063782967387,0.0],[0.0,-0.7549063782967387]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7876913123350597,-0.2989566165850604],[-0.35563397693014875,0.6772276508485998]],"imag":[[0.4611313063570649,0.27843357586561224],[0.20105916846079125,-0.6119333249274697]]},{"name":"u","qubits":[2],"real":[[0.6791372887064526,-0.7340112690473141],[0.7340112690473141,0.6791372887064526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9816071750722669,0.19091190074650627],[-0.19091190074650627,0.9816071750722669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999409534691964,0.010866902737867756],[-0.010866902737867756,0.9999409534691964]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9082053096747512,0.4185249281447753],[-0.4185249281447753,0.9082053096747512]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6326408993497084,-0.39072220989215717],[0.7412453124375759,0.31763742042732357]],"imag":[[0.1358004576776617,-0.6547212253024327],[0.17854723451750806,0.5637222196966749]]},{"name":"u","qubits":[1],"real":[[0.9987533801768228,0.0],[0.0,0.9987533801768228]],"imag":[[-0.04991678660902459,0.0],[0.0,0.04991678660902459]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6960521994356683,0.0],[0.0,0.6960521994356683]],"imag":[[0.7179911807680988,0.0],[0.0,-0.7179911807680988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07773227000888783,0.12363589037857414],[0.6241528225573582,0.7794879745148301]],"imag":[[-0.7757053944387674,0.6139649842199134],[0.051692256011364096,-0.012635756760340636]]},{"name":"u","qubits":[1],"real":[[0.8797441247323972,-0.47544744714724085],[0.47544744714724085,0.8797441247323972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8861128827770409,0.46346948009179856],[-0.46346948009179856,0.8861128827770409]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05208717471133792,-0.45729393846398053],[0.10355963087192259,0.6406535438494073]],"imag":[[0.8374170777162394,0.2947911430553605],[0.5341301030961053,-0.5417965232201208]]},{"name":"u","qubits":[1],"real":[[0.8003953855927195,0.0],[0.0,0.8003953855927195]],"imag":[[-0.5994724570169024,0.0],[0.0,0.5994724570169024]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.82656509929102,0.0],[0.0,0.82656509929102]],"imag":[[-0.5628411291243972,0.0],[0.0,0.5628411291243972]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.859048103812353,0.2725764753753366],[0.324485737726502,0.16717231311058095]],"imag":[[-0.2517852091798052,0.3526225019006038],[0.30553161830941583,0.8794389427098254]]},{"name":"u","qubits":[2],"real":[[0.9864339383809534,0.0],[0.0,0.9864339383809534]],"imag":[[0.1641587195681103,0.0],[0.0,-0.1641587195681103]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9727149565685896,0.0],[0.0,0.9727149565685896]],"imag":[[-0.23200347684413444,0.0],[0.0,0.23200347684413444]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9967630996854059,0.0],[0.0,0.9967630996854059]],"imag":[[-0.08039479526400667,0.0],[0.0,0.08039479526400667]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7921156270119235,0.0],[0.0,0.7921156270119235]],"imag":[[-0.6103710620954333,0.0],[0.0,0.6103710620954333]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4670210192437621,0.3663304423087755],[0.0882777632635895,0.8710745485847944]],"imag":[[0.7354680149827326,-0.3267723573984395],[-0.48289253777114255,0.015841852351291215]]},{"name":"u","qubits":[1],"real":[[0.9869493820310614,0.0],[0.0,0.9869493820310614]],"imag":[[-0.1610307961493886,0.0],[0.0,0.1610307961493886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3967612817974472,0.0],[0.0,0.3967612817974472]],"imag":[[0.9179218296055752,0.0],[0.0,-0.9179218296055752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3117523354740721,0.06457886408603965],[-0.19450045765603147,-0.9767973447212662]],"imag":[[-0.9299241554934019,0.1840682391660804],[0.014870048014006498,0.08840475659792896]]},{"name":"u","qubits":[1],"real":[[0.7631794497910366,-0.6461866041761084],[0.6461866041761084,0.7631794497910366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.985072404015216,0.17214052064427804],[-0.17214052064427804,0.985072404015216]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6099391982010364,-0.41480916145626756],[-0.3734426445603994,-0.39347916418109247]],"imag":[[-0.6698916758404866,0.08457349886016148],[-0.19939886750239236,-0.8160605554846081]]},{"name":"u","qubits":[1],"real":[[0.7546313212157636,0.0],[0.0,0.7546313212157636]],"imag":[[-0.6561490448367283,0.0],[0.0,0.6561490448367283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9443479469428702,0.0],[0.0,0.9443479469428702]],"imag":[[-0.32894825596860383,0.0],[0.0,0.32894825596860383]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7028323060744228,0.6997794378275574],[-0.5728756350371556,-0.5671743272993626]],"imag":[[-0.09860566764469848,0.08131672792359611],[0.41002094901020386,0.42662584380937707]]},{"name":"u","qubits":[5],"real":[[0.9472495352935022,0.0],[0.0,0.9472495352935022]],"imag":[[0.32049698576779806,0.0],[0.0,-0.32049698576779806]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[0.046060151135794224,0.0],[0.0,-0.046060151135794224]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[0.1437514705230739,0.0],[0.0,-0.1437514705230739]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[0.05331267407234491,0.0],[0.0,-0.05331267407234491]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[-0.04234485717279607,0.0],[0.0,0.04234485717279607]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9901168608289086,0.0],[0.0,0.9901168608289086]],"imag":[[-0.14024479278143517,0.0],[0.0,0.14024479278143517]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[-0.049598671743300134,0.0],[0.0,0.049598671743300134]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[0.04128249761935876,0.0],[0.0,-0.04128249761935876]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.05331267407234492,0.0],[0.0,0.05331267407234492]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.1437514705230739,0.0],[0.0,0.1437514705230739]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[-0.04606015113579424,0.0],[0.0,0.04606015113579424]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.05225086674368017,0.0],[0.0,-0.05225086674368017]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.04128249761935877,0.0],[0.0,0.04128249761935877]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[0.04959867174330015,0.0],[0.0,-0.04959867174330015]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.971853828030601,0.0],[0.0,0.971853828030601]],"imag":[[-0.2355846704313906,0.0],[0.0,0.2355846704313906]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279606,0.0],[0.0,-0.04234485717279606]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[0.04234485717279606,0.0],[0.0,-0.04234485717279606]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.971853828030601,0.0],[0.0,0.971853828030601]],"imag":[[-0.2355846704313906,0.0],[0.0,0.2355846704313906]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[0.04959867174330015,0.0],[0.0,-0.04959867174330015]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[-0.04128249761935877,0.0],[0.0,0.04128249761935877]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9986339904712508,0.0],[0.0,0.9986339904712508]],"imag":[[0.05225086674368017,0.0],[0.0,-0.05225086674368017]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[-0.04606015113579424,0.0],[0.0,0.04606015113579424]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[-0.1437514705230739,0.0],[0.0,0.1437514705230739]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[-0.05331267407234492,0.0],[0.0,0.05331267407234492]]},{"name":"cx","qubits":[3,5]},{"name":"u","qubits":[5],"real":[[0.9991475143292444,0.0],[0.0,0.9991475143292444]],"imag":[[0.04128249761935876,0.0],[0.0,-0.04128249761935876]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9987692284813846,0.0],[0.0,0.9987692284813846]],"imag":[[-0.049598671743300134,0.0],[0.0,0.049598671743300134]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9901168608289086,0.0],[0.0,0.9901168608289086]],"imag":[[-0.14024479278143517,0.0],[0.0,0.14024479278143517]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9991030542796951,0.0],[0.0,0.9991030542796951]],"imag":[[-0.04234485717279607,0.0],[0.0,0.04234485717279607]]},{"name":"cx","qubits":[2,5]},{"name":"u","qubits":[5],"real":[[0.9985778681621459,0.0],[0.0,0.9985778681621459]],"imag":[[0.05331267407234491,0.0],[0.0,-0.05331267407234491]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9896138210041601,0.0],[0.0,0.9896138210041601]],"imag":[[0.1437514705230739,0.0],[0.0,-0.1437514705230739]]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9989386680258943,0.0],[0.0,0.9989386680258943]],"imag":[[0.046060151135794224,0.0],[0.0,-0.046060151135794224]]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9472495352935022,0.0],[0.0,0.9472495352935022]],"imag":[[0.32049698576779806,0.0],[0.0,-0.32049698576779806]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.08671569698708531,0.048317550377515034],[0.6534860226918074,-0.6459823315328677]],"imag":[[0.7058026449874235,0.7014188681168461],[0.2593820201387211,-0.2972941525199564]]},{"name":"u","qubits":[1],"real":[[0.516142155341944,0.0],[0.0,0.516142155341944]],"imag":[[0.8565029337246736,0.0],[0.0,-0.8565029337246736]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9937688599886011,0.0],[0.0,0.9937688599886011]],"imag":[[-0.1114605442161312,0.0],[0.0,0.1114605442161312]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8393696323775375,0.2823885517102291],[-0.19122983634764149,0.26775978090396185]],"imag":[[-0.4435298361386325,-0.13782819218227743],[0.24934124084813922,0.9108044768406813]]},{"name":"u","qubits":[1],"real":[[0.4607621403007239,-0.8875236616933072],[0.8875236616933072,0.4607621403007239]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.983223183395808,0.18240661071631498],[-0.18240661071631498,0.983223183395808]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07121718939802385,0.011066972526059215],[-0.6504785341730314,0.7565907262910594]],"imag":[[-0.7532666539880182,-0.6537545273595043],[0.0662958256909575,0.00728100037258474]]},{"name":"u","qubits":[1],"real":[[0.9253533927966637,0.0],[0.0,0.9253533927966637]],"imag":[[0.3791056560376057,0.0],[0.0,-0.3791056560376057]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.977462104154878,0.0],[0.0,0.977462104154878]],"imag":[[0.21111095410025157,0.0],[0.0,-0.21111095410025157]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6240920917189605,-0.33612934051968685],[0.05555095184241627,-0.06480173285962625]],"imag":[[0.6338272379456634,0.3094982389833975],[0.45352638869356365,-0.8871463475246717]]},{"name":"u","qubits":[2],"real":[[0.9948741540336792,0.0],[0.0,0.9948741540336792]],"imag":[[-0.1011208071356789,0.0],[0.0,0.1011208071356789]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9624836078358054,0.0],[0.0,0.9624836078358054]],"imag":[[-0.27133983240094234,0.0],[0.0,0.27133983240094234]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8339609625051436,0.0],[0.0,0.8339609625051436]],"imag":[[-0.5518234437005141,0.0],[0.0,0.5518234437005141]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999984690312452,0.0],[0.0,0.9999984690312452]],"imag":[[0.0017498386113228481,0.0],[0.0,-0.0017498386113228481]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6073684888041591,0.6448968953124268],[-0.565021538588852,0.008476077665820777]],"imag":[[-0.3894679288593797,0.25204413425852606],[-0.40021108446471576,0.7214637239041655]]},{"name":"u","qubits":[1],"real":[[0.9146399107681911,0.0],[0.0,0.9146399107681911]],"imag":[[0.4042695061836293,0.0],[0.0,-0.4042695061836293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5932171508592904,0.0],[0.0,0.5932171508592904]],"imag":[[0.8050424907583362,0.0],[0.0,-0.8050424907583362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7127611069360116,0.25758264270081355],[-0.23492708745206964,-0.9637139563802761]],"imag":[[0.6487738215752648,-0.06866815169525803],[0.1259896680655425,0.013830307295848943]]},{"name":"u","qubits":[1],"real":[[0.8038900285665311,-0.5947779602265889],[0.5947779602265889,0.8038900285665311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9573792496033275,0.28883381455253715],[-0.28883381455253715,0.9573792496033275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8008223552810235,0.31372212464863136],[0.29813209856962225,-0.025175912462326012]],"imag":[[0.4827774637578361,0.16488755039618327],[0.19164218630609028,0.9347495373959719]]},{"name":"u","qubits":[1],"real":[[0.9709410541597087,0.0],[0.0,0.9709410541597087]],"imag":[[0.23931876095959068,0.0],[0.0,-0.23931876095959068]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8980216746311657,0.0],[0.0,0.8980216746311657]],"imag":[[0.4399512153553356,0.0],[0.0,-0.4399512153553356]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40660369275307584,0.01165265450287803],[0.03662374235572218,0.36607683789137624]],"imag":[[0.7747066007539775,0.48411500227819426],[-0.4828683270661279,0.7946600713334422]]},{"name":"u","qubits":[2],"real":[[0.6450211029308631,-0.7641647576104599],[0.7641647576104599,0.6450211029308631]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9716547749558819,0.23640431109739615],[-0.23640431109739615,0.9716547749558819]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.996045393834318,0.08884578448884507],[-0.08884578448884507,0.996045393834318]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8952852559230219,0.4454933338747609],[-0.4454933338747609,0.8952852559230219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2365307365564542,0.33131264058552473],[0.3460050468786353,0.18382278881821235]],"imag":[[-0.8767129478549823,-0.25624119870882534],[0.23602568771640578,-0.8892589974712689]]},{"name":"u","qubits":[1],"real":[[0.9726501825249482,0.0],[0.0,0.9726501825249482]],"imag":[[-0.2322748855003162,0.0],[0.0,0.2322748855003162]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5341074592037673,0.0],[0.0,0.5341074592037673]],"imag":[[0.8454165967278475,0.0],[0.0,-0.8454165967278475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.43741339673133495,-0.23976217810807005],[0.07251491891038568,0.4741993742587335]],"imag":[[-0.863604937865202,-0.07328116813800618],[-0.23999503784498724,0.8439661852217949]]},{"name":"u","qubits":[1],"real":[[0.8414838760341018,-0.5402822284460451],[0.5402822284460451,0.8414838760341018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9569262759354088,0.29033102215297263],[-0.29033102215297263,0.9569262759354088]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6157892987146368,0.66999415462185],[-0.7774751837744857,-0.5575074596721329]],"imag":[[-0.02874507406589912,-0.4136243381113277],[-0.1245375402049971,0.2630744611406504]]},{"name":"u","qubits":[1],"real":[[0.6249578129779444,0.0],[0.0,0.6249578129779444]],"imag":[[-0.7806585245789767,0.0],[0.0,0.7806585245789767]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9238963218747892,0.0],[0.0,0.9238963218747892]],"imag":[[0.38264289674085933,0.0],[0.0,-0.38264289674085933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8019446614680115,0.40218286159175914],[-0.5008386371981013,-0.39961051708485296]],"imag":[[0.17987052012797344,-0.4034604091775456],[0.2714627330249902,0.7181783056479274]]},{"name":"u","qubits":[2],"real":[[0.9921766759876506,0.0],[0.0,0.9921766759876506]],"imag":[[-0.12484167423619619,0.0],[0.0,0.12484167423619619]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7752097547670319,0.0],[0.0,0.7752097547670319]],"imag":[[-0.6317039149111221,0.0],[0.0,0.6317039149111221]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8954539928856544,0.0],[0.0,0.8954539928856544]],"imag":[[-0.44515407065996637,0.0],[0.0,0.44515407065996637]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9967162514073487,0.0],[0.0,0.9967162514073487]],"imag":[[-0.08097354000217,0.0],[0.0,0.08097354000217]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.649297117782769,0.6612481669862111],[-0.25327400218372365,0.2160596693850004]],"imag":[[-0.3556096336400926,-0.12126789747795715],[0.622741777239321,0.7080700374707971]]},{"name":"u","qubits":[1],"real":[[0.9893929581245725,0.0],[0.0,0.9893929581245725]],"imag":[[-0.14526380971703795,0.0],[0.0,0.14526380971703795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5732549195609091,0.0],[0.0,0.5732549195609091]],"imag":[[-0.8193770787611865,0.0],[0.0,0.8193770787611865]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2143218258485977,-0.5823789488437365],[-0.6533633100837279,-0.29994648622553344]],"imag":[[-0.7141403381527759,0.32388962986120257],[0.1310958329787656,-0.6826143662515415]]},{"name":"u","qubits":[1],"real":[[0.7631745580238518,-0.6461923815591595],[0.6461923815591595,0.7631745580238518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9587079545730909,0.2843924363239649],[-0.2843924363239649,0.9587079545730909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49713750786155364,-0.07058448066672433],[0.43756148952675855,0.8184437582999196]],"imag":[[-0.6531704811855682,0.566780779379493],[-0.36710020930005005,0.06266732573587427]]},{"name":"u","qubits":[1],"real":[[0.9996158384782592,0.0],[0.0,0.9996158384782592]],"imag":[[-0.027715978485465247,0.0],[0.0,0.027715978485465247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8986435633945768,0.0],[0.0,0.8986435633945768]],"imag":[[0.43867954815502525,0.0],[0.0,-0.43867954815502525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.054983122264821604,-0.10727207373951114],[-0.03096987853760247,-0.6673685417255342]],"imag":[[-0.9907596619100623,-0.0621679241530204],[0.12005421784026148,-0.7343344475899676]]},{"name":"u","qubits":[3],"real":[[0.9988394288927622,0.0],[0.0,0.9988394288927622]],"imag":[[-0.048164253229760895,0.0],[0.0,0.048164253229760895]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993881999828016,0.0],[0.0,0.9993881999828016]],"imag":[[-0.03497464417454133,0.0],[0.0,0.03497464417454133]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999451003654553,0.0],[0.0,0.999451003654553]],"imag":[[0.03313142456802424,0.0],[0.0,-0.03313142456802424]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9988909937697149,0.0],[0.0,0.9988909937697149]],"imag":[[-0.047082720458268106,0.0],[0.0,0.047082720458268106]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9612873474991487,0.0],[0.0,0.9612873474991487]],"imag":[[-0.27554788247789347,0.0],[0.0,0.27554788247789347]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9997186543770801,0.0],[0.0,0.9997186543770801]],"imag":[[0.023719445408363658,0.0],[0.0,-0.023719445408363658]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9881776297962825,0.0],[0.0,0.9881776297962825]],"imag":[[-0.1533133130885938,0.0],[0.0,0.1533133130885938]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7674664518342373,0.0],[0.0,0.7674664518342373]],"imag":[[-0.6410891087118594,0.0],[0.0,0.6410891087118594]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.10891644851241174,0.4605151351443509],[-0.46792253604867096,-0.16446939608490138]],"imag":[[0.8756500225516708,-0.09643679563155196],[0.04922139277266934,-0.8669345837505656]]},{"name":"u","qubits":[1],"real":[[0.9041128389881511,0.0],[0.0,0.9041128389881511]],"imag":[[0.42729377994160606,0.0],[0.0,-0.42729377994160606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6132598260221063,0.0],[0.0,0.6132598260221063]],"imag":[[-0.7898812479020729,0.0],[0.0,0.7898812479020729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6781070126025506,-0.41797918632261183],[-0.06243678560443875,-0.7692815313953346]],"imag":[[0.5571643886361726,-0.23458926509116199],[-0.4752266525546619,0.4224537867733283]]},{"name":"u","qubits":[1],"real":[[0.7481491879579246,-0.6635305513372373],[0.6635305513372373,0.7481491879579246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8377872560060142,0.5459968073843594],[-0.5459968073843594,0.8377872560060142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04835150410575359,-0.23801041939378376],[-0.01891907671253921,0.28436265813124434]],"imag":[[-0.7340603191725218,0.6341676593197123],[-0.6770964838214656,-0.6784690846261796]]},{"name":"u","qubits":[1],"real":[[0.7635659262023374,0.0],[0.0,0.7635659262023374]],"imag":[[0.6457298787749925,0.0],[0.0,-0.6457298787749925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8514711124196822,0.0],[0.0,0.8514711124196822]],"imag":[[0.5244015109768363,0.0],[0.0,-0.5244015109768363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8761642908028788,-0.4532325293774797],[0.2265690264921836,-0.44630460887803686]],"imag":[[0.14754974281020822,0.07173202375942045],[-0.3990384507198702,0.7682753329215332]]},{"name":"u","qubits":[2],"real":[[0.9928166292428591,0.0],[0.0,0.9928166292428591]],"imag":[[-0.11964589712500527,0.0],[0.0,0.11964589712500527]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7301915760584208,0.0],[0.0,0.7301915760584208]],"imag":[[-0.6832424622733275,0.0],[0.0,0.6832424622733275]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8683699921655325,0.0],[0.0,0.8683699921655325]],"imag":[[-0.49591688487732805,0.0],[0.0,0.49591688487732805]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.992183955196882,0.0],[0.0,0.992183955196882]],"imag":[[-0.12478380924571832,0.0],[0.0,0.12478380924571832]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.45993862395509794,0.5360917349077314],[0.6507338855787799,0.4333349587726245]],"imag":[[-0.11044866378623124,-0.6991875332310675],[0.5939721921282772,-0.18963981291754312]]},{"name":"u","qubits":[1],"real":[[0.9994707462796144,0.0],[0.0,0.9994707462796144]],"imag":[[0.03253040625738623,0.0],[0.0,-0.03253040625738623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.792192021086671,0.0],[0.0,0.792192021086671]],"imag":[[0.6102719080267545,0.0],[0.0,-0.6102719080267545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.05697086947051533,0.4342570687022482],[0.34500673234152873,-0.8023284866167921]],"imag":[[0.8742650940180869,0.20936968189174332],[0.33672721905474123,0.3519291606984134]]},{"name":"u","qubits":[1],"real":[[0.6904849445090254,-0.7233467642883101],[0.7233467642883101,0.6904849445090254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8180350610384592,0.5751683570154084],[-0.5751683570154084,0.8180350610384592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.044141371214136214,-0.0031509024877448104],[0.021772471592296297,0.0687565739245271]],"imag":[[-0.9754513455209206,0.21572270089694742],[-0.21464429027934503,-0.9740258321386553]]},{"name":"u","qubits":[1],"real":[[0.9411773100231151,0.0],[0.0,0.9411773100231151]],"imag":[[0.3379131117575242,0.0],[0.0,-0.3379131117575242]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7914680099696175,0.0],[0.0,0.7914680099696175]],"imag":[[0.6112105931630549,0.0],[0.0,-0.6112105931630549]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46730023573339063,0.4561355708750157],[-0.5475018107592728,-0.34425172632729295]],"imag":[[0.566889366996746,0.5022024255736619],[0.4006353734817525,-0.6490175757644263]]},{"name":"u","qubits":[2],"real":[[0.8089271039738405,-0.5879089559247209],[0.5879089559247209,0.8089271039738405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9945817243294787,0.10395765306027643],[-0.10395765306027643,0.9945817243294787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9994101248667782,0.03434242731332446],[-0.03434242731332446,0.9994101248667782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9497838842791915,0.31290665247567284],[-0.31290665247567284,0.9497838842791915]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07939170570505923,-0.5950026992073301],[-0.9455574770702437,0.19473767410089785]],"imag":[[-0.3156157203385687,-0.7348846590291566],[0.0021752464144469677,-0.26075575572816195]]},{"name":"u","qubits":[1],"real":[[0.9876903100769396,0.0],[0.0,0.9876903100769396]],"imag":[[-0.15642202971486704,0.0],[0.0,0.15642202971486704]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4858708122434939,0.0],[0.0,0.4858708122434939]],"imag":[[0.8740306366540291,0.0],[0.0,-0.8740306366540291]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.29712598289130376,0.18999777944149548],[0.2705928617305962,-0.30587885069671095]],"imag":[[-0.9145381027499514,-0.19808344887116924],[0.045996870435310415,-0.9116479143765224]]},{"name":"u","qubits":[1],"real":[[0.8115630758353694,-0.5842648149089884],[0.5842648149089884,0.8115630758353694]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8737724884502068,0.4863349035670103],[-0.4863349035670103,0.8737724884502068]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3416344433842334,-0.8220686587272192],[0.6218185286833102,-0.4957254803706192]],"imag":[[0.37738227131071866,0.2550914517037745],[-0.5951556483643853,0.11570531412779066]]},{"name":"u","qubits":[1],"real":[[0.8522812284228344,0.0],[0.0,0.8522812284228344]],"imag":[[0.523083843832004,0.0],[0.0,-0.523083843832004]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6093698936262881,0.0],[0.0,0.6093698936262881]],"imag":[[-0.7928860780351022,0.0],[0.0,0.7928860780351022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7469951159524164,0.22642800218132061],[-0.5449639502889284,0.08679329062167394]],"imag":[[0.3793218886994111,0.4968335348232077],[-0.033578183128841387,-0.833278898812585]]},{"name":"u","qubits":[2],"real":[[0.9899552894668934,0.0],[0.0,0.9899552894668934]],"imag":[[-0.14138077965734708,0.0],[0.0,0.14138077965734708]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8877690051066691,0.0],[0.0,0.8877690051066691]],"imag":[[0.460289249898273,0.0],[0.0,-0.460289249898273]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8221773817927014,0.0],[0.0,0.8221773817927014]],"imag":[[0.5692313702428025,0.0],[0.0,-0.5692313702428025]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989583717429092,0.0],[0.0,0.9989583717429092]],"imag":[[0.04563081770860042,0.0],[0.0,-0.04563081770860042]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.894528337918016,-0.20357343830831134],[0.08976570559494552,-0.9247335810650846]],"imag":[[0.38695252691037824,-0.09297660885747946],[-0.2050095428958033,0.30786524563717876]]},{"name":"u","qubits":[1],"real":[[0.8842300147497768,0.0],[0.0,0.8842300147497768]],"imag":[[0.4670516898755526,0.0],[0.0,-0.4670516898755526]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8698159778043484,0.0],[0.0,0.8698159778043484]],"imag":[[0.4933762912385082,0.0],[0.0,-0.4933762912385082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7262546099674734,0.1590925046767039],[0.4038393281640891,0.2602811184128663]],"imag":[[0.4956742277660594,0.44894417958718036],[-0.25253732092007847,0.8398764420843309]]},{"name":"u","qubits":[1],"real":[[0.6756538524808342,-0.7372190119820616],[0.7372190119820616,0.6756538524808342]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7949615099626944,0.6066598698429235],[-0.6066598698429235,0.7949615099626944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23838703710344028,0.49625963294510195],[-0.9294367513176872,-0.12124550354983249]],"imag":[[0.22187716268194643,-0.804778554591538],[0.17346316762147393,-0.30225383810250506]]},{"name":"u","qubits":[1],"real":[[0.4754331629473329,0.0],[0.0,0.4754331629473329]],"imag":[[-0.8797518443117325,0.0],[0.0,0.8797518443117325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9631842278152427,0.0],[0.0,0.9631842278152427]],"imag":[[-0.2688422275014747,0.0],[0.0,0.2688422275014747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7321721593406756,0.4079916339073447],[-0.47366270618520273,-0.5140148580439816]],"imag":[[0.4795743578408343,0.2597598719001442],[0.09785706493286252,-0.70841821074988]]},{"name":"u","qubits":[3],"real":[[0.7370892103609379,-0.6757954542385507],[0.6757954542385507,0.7370892103609379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997236284045841,0.07429531467355725],[-0.07429531467355725,0.997236284045841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999244592996551,-0.012291285298627335],[0.012291285298627335,0.9999244592996551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9642035665483596,0.2651631238604326],[-0.2651631238604326,0.9642035665483596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999380493377539,0.0111309247867187],[-0.0111309247867187,0.9999380493377539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998268179269849,0.018610055185293496],[-0.018610055185293496,0.9998268179269849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999839648534419,-0.005663041231553201],[0.005663041231553201,0.9999839648534419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9258495346592944,0.377892364531447],[-0.377892364531447,0.9258495346592944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.9559055803323796,0.12030369794591177],[0.12609593513034748,0.9723742962911489]],"imag":[[0.2551651288646971,-0.08162290586237173],[0.07235394698620104,0.1826278987762112]]},{"name":"u","qubits":[1],"real":[[0.6756417892709906,0.0],[0.0,0.6756417892709906]],"imag":[[0.737230067611661,0.0],[0.0,-0.737230067611661]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8444543268793339,0.0],[0.0,0.8444543268793339]],"imag":[[-0.5356275663320281,0.0],[0.0,0.5356275663320281]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8486500096627663,-0.5085241429441791],[-0.5089547331729585,0.7186396370085932]],"imag":[[-0.07412759675444225,0.12530545296069648],[0.12354489094916045,-0.4574481518394843]]},{"name":"u","qubits":[1],"real":[[0.4674123754827173,-0.8840394059348279],[0.8840394059348279,0.4674123754827173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9942100194429526,0.10745434955944637],[-0.10745434955944637,0.9942100194429526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4899060541222116,-0.7684448807338538],[0.04483701274583851,-0.32797291512094034]],"imag":[[0.3884383361063445,0.13638248586703647],[-0.7791645265702027,0.532283805661729]]},{"name":"u","qubits":[1],"real":[[0.7957933312311661,0.0],[0.0,0.7957933312311661]],"imag":[[0.6055683066079361,0.0],[0.0,-0.6055683066079361]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.95956659032607,0.0],[0.0,0.95956659032607]],"imag":[[-0.28148172006366645,0.0],[0.0,0.28148172006366645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9482634663794267,-0.13507547444919898],[0.17524580114754718,-0.36769227883277633]],"imag":[[0.26227292740618396,-0.11731975998180479],[0.036030807096411634,-0.9125749712801109]]},{"name":"u","qubits":[2],"real":[[0.9996289721971585,0.0],[0.0,0.9996289721971585]],"imag":[[-0.027238170717808277,0.0],[0.0,0.027238170717808277]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7190634360844761,0.0],[0.0,0.7190634360844761]],"imag":[[-0.6949444401435172,0.0],[0.0,0.6949444401435172]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9251198240009912,0.0],[0.0,0.9251198240009912]],"imag":[[-0.37967527077803603,0.0],[0.0,0.37967527077803603]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999297776613831,0.0],[0.0,0.9999297776613831]],"imag":[[-0.01185072765938525,0.0],[0.0,0.01185072765938525]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6350802077833143,0.004700461272543313],[-0.10535074192409001,-0.6009099576065181]],"imag":[[0.7649741738672154,-0.10707730227223201],[-0.019719639299881443,-0.7920982135134879]]},{"name":"u","qubits":[1],"real":[[0.5732344986049731,0.0],[0.0,0.5732344986049731]],"imag":[[-0.8193913653493702,0.0],[0.0,0.8193913653493702]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9445083679424966,0.0],[0.0,0.9445083679424966]],"imag":[[0.328487355748439,0.0],[0.0,-0.328487355748439]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6925037946430261,-0.6462356605822422],[0.6688596629267253,-0.7342538358725414]],"imag":[[0.25270560304503153,0.19737741407387435],[-0.09594333694532496,0.0655204694107312]]},{"name":"u","qubits":[1],"real":[[0.7968397663801138,-0.6041906873788156],[0.6041906873788156,0.7968397663801138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8996051715110402,0.43670417377280907],[-0.43670417377280907,0.8996051715110402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8385716000857476,0.49784587937500313],[-0.23518849471340894,0.20140308805370283]],"imag":[[0.22123998410742965,0.00014612016474481964],[0.4387902835253004,-0.8435557214319984]]},{"name":"u","qubits":[1],"real":[[0.737378422963934,0.0],[0.0,0.737378422963934]],"imag":[[0.6754798748646933,0.0],[0.0,-0.6754798748646933]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8912053411428292,0.0],[0.0,0.8912053411428292]],"imag":[[0.4536000880935689,0.0],[0.0,-0.4536000880935689]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7561775521849023,-0.6025805710418742],[-0.307383419340477,0.012230173945050993]],"imag":[[0.0663850083997752,-0.2463436535294953],[-0.5738501317817811,0.7589874060970067]]},{"name":"u","qubits":[2],"real":[[0.7800387971803983,-0.6257311522477984],[0.6257311522477984,0.7800387971803983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9894920622526396,0.144587201159087],[-0.144587201159087,0.9894920622526396]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952183308644936,-0.0976753495580702],[0.0976753495580702,0.9952183308644936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9492376339553737,0.3145598739235567],[-0.3145598739235567,0.9492376339553737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6918160369570889,0.2771121198250522],[-0.2078291618398814,0.9293140166803988]],"imag":[[-0.663419020594033,0.0668928035674054],[0.19512256048948806,0.23475451918611015]]},{"name":"u","qubits":[1],"real":[[0.9531766620340598,0.0],[0.0,0.9531766620340598]],"imag":[[-0.3024140389492654,0.0],[0.0,0.3024140389492654]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9966813874066327,0.0],[0.0,0.9966813874066327]],"imag":[[0.08140154787956845,0.0],[0.0,-0.08140154787956845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5199325642796437,-0.267572710929174],[0.2078148934445521,-0.47546756952784097]],"imag":[[-0.7369064638609675,-0.3391811263728149],[0.3787505276354716,-0.766349527438863]]},{"name":"u","qubits":[1],"real":[[0.9395280415557685,-0.34247198298602777],[0.34247198298602777,0.9395280415557685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9932451286476724,0.11603497066690135],[-0.11603497066690135,0.9932451286476724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24222920063600872,0.8011752770042847],[-0.0730061823685455,0.06353831924663218]],"imag":[[-0.2522314454383949,0.485615576159174],[0.9340098552088567,0.3438874375373644]]},{"name":"u","qubits":[1],"real":[[0.7987273729571608,0.0],[0.0,0.7987273729571608]],"imag":[[0.6016930975912492,0.0],[0.0,-0.6016930975912492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7303790066222915,0.0],[0.0,0.7303790066222915]],"imag":[[-0.6830420973010629,0.0],[0.0,0.6830420973010629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8198561405562783,0.46474857283756726],[0.4769568668644642,0.6984866207265866]],"imag":[[0.23536088685834283,-0.2375919312074024],[-0.2120219537695383,-0.48956641933095785]]},{"name":"u","qubits":[2],"real":[[0.9919696767794834,0.0],[0.0,0.9919696767794834]],"imag":[[-0.12647592794681203,0.0],[0.0,0.12647592794681203]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971521895474927,0.0],[0.0,0.9971521895474927]],"imag":[[-0.0754155877829059,0.0],[0.0,0.0754155877829059]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9596643671767988,0.0],[0.0,0.9596643671767988]],"imag":[[-0.2811481857867027,0.0],[0.0,0.2811481857867027]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5679666058354701,0.0],[0.0,0.5679666058354701]],"imag":[[0.8230515990238617,0.0],[0.0,-0.8230515990238617]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4932297010537425,0.4406121476209249],[0.12804879577396425,0.8153428193168443]],"imag":[[-0.6953343933234986,0.2812391843764926],[0.5067919191943733,-0.24896092771473613]]},{"name":"u","qubits":[1],"real":[[0.9949608386067742,0.0],[0.0,0.9949608386067742]],"imag":[[0.10026429892491429,0.0],[0.0,-0.10026429892491429]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9476613858241232,0.0],[0.0,0.9476613858241232]],"imag":[[-0.3192771489128251,0.0],[0.0,0.3192771489128251]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14741526877594802,-0.6606320573535176],[-0.46890926341030076,-0.2889734772572726]],"imag":[[0.7240012648700563,0.13287660364086842],[-0.4839576527820207,0.6800025164979662]]},{"name":"u","qubits":[1],"real":[[0.4635105590931936,-0.8860913957426261],[0.8860913957426261,0.4635105590931936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9473495981630885,0.32020109128520263],[-0.32020109128520263,0.9473495981630885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.37337101374772513,-0.921687061072227],[0.8649703346757258,0.31981151210285735]],"imag":[[-0.10307655928300878,0.021500476074114778],[0.3190542730482309,0.21852068027331342]]},{"name":"u","qubits":[1],"real":[[0.9816788832546558,0.0],[0.0,0.9816788832546558]],"imag":[[0.19054283028204408,0.0],[0.0,-0.19054283028204408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3061284234666025,0.0],[0.0,0.3061284234666025]],"imag":[[-0.9519902249213762,0.0],[0.0,0.9519902249213762]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.290362678466237,-0.1451387126915876],[-0.6214796759458026,-0.7002477992090409]],"imag":[[0.7197964084795002,-0.6136101363016696],[-0.10651599729723829,0.3347691359862345]]},{"name":"u","qubits":[3],"real":[[0.9999111636997144,0.0],[0.0,0.9999111636997144]],"imag":[[-0.013329092567873548,0.0],[0.0,0.013329092567873548]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9777077072313815,0.0],[0.0,0.9777077072313815]],"imag":[[0.20997056750972315,0.0],[0.0,-0.20997056750972315]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9989498398294688,0.0],[0.0,0.9989498398294688]],"imag":[[0.045817218430176505,0.0],[0.0,-0.045817218430176505]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9751147566165531,0.0],[0.0,0.9751147566165531]],"imag":[[0.2217007249168128,0.0],[0.0,-0.2217007249168128]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9778497065148454,0.0],[0.0,0.9778497065148454]],"imag":[[0.20930826899296373,0.0],[0.0,-0.20930826899296373]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9960323533026665,0.0],[0.0,0.9960323533026665]],"imag":[[-0.08899186015783837,0.0],[0.0,0.08899186015783837]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997553150725828,0.0],[0.0,0.9997553150725828]],"imag":[[-0.02212035226032311,0.0],[0.0,0.02212035226032311]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7250671594291589,0.0],[0.0,0.7250671594291589]],"imag":[[0.6886781645422851,0.0],[0.0,-0.6886781645422851]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.938503529456766,-0.2994225261902685],[-0.1691707724624394,-0.03506748761763376]],"imag":[[-0.056292203888611954,0.16244526397649953],[0.2956747583460892,-0.9395360335472135]]},{"name":"u","qubits":[1],"real":[[0.9730579829306382,0.0],[0.0,0.9730579829306382]],"imag":[[-0.23056053837323895,0.0],[0.0,0.23056053837323895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5525970901585752,0.0],[0.0,0.5525970901585752]],"imag":[[-0.8334485322731545,0.0],[0.0,0.8334485322731545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.389421624583262,-0.42228324634340936],[0.0191558216770757,0.4254110448677813]],"imag":[[-0.7756221381144236,-0.26160649271647407],[-0.4963810549060261,0.7564815567684114]]},{"name":"u","qubits":[1],"real":[[0.4300092313457078,-0.9028244906721757],[0.9028244906721757,0.4300092313457078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9884228230317594,0.1517244967364436],[-0.1517244967364436,0.9884228230317594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42986105128106755,0.9004819477865891],[0.4374240126934448,0.1623654265953254]],"imag":[[0.06305058753713579,-0.019400044155309704],[0.7873400365292764,0.4029806052947964]]},{"name":"u","qubits":[1],"real":[[0.9847287824986151,0.0],[0.0,0.9847287824986151]],"imag":[[-0.17409544772565222,0.0],[0.0,0.17409544772565222]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46307957499577057,0.0],[0.0,0.46307957499577057]],"imag":[[-0.8863167081928087,0.0],[0.0,0.8863167081928087]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2921521373149294,0.23503995952824136],[-0.32963461100914826,0.8497446741753161]],"imag":[[-0.8004183768937251,-0.4676898203062537],[0.4065938683969309,-0.06290022350956015]]},{"name":"u","qubits":[2],"real":[[0.9915289717958383,0.0],[0.0,0.9915289717958383]],"imag":[[-0.1298857116448447,0.0],[0.0,0.1298857116448447]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9541385757545023,0.0],[0.0,0.9541385757545023]],"imag":[[-0.2993652923389248,0.0],[0.0,0.2993652923389248]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986538014749194,0.0],[0.0,0.9986538014749194]],"imag":[[-0.05187084730069706,0.0],[0.0,0.05187084730069706]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6465780276436095,0.0],[0.0,0.6465780276436095]],"imag":[[0.7628478578120933,0.0],[0.0,-0.7628478578120933]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.42412384936194636,-0.30674194605151317],[0.16282144583945488,0.718773962399723]],"imag":[[0.6068860432820545,-0.5980950337566663],[0.6521483478830618,0.17763924145397675]]},{"name":"u","qubits":[1],"real":[[0.8876404312383942,0.0],[0.0,0.8876404312383942]],"imag":[[-0.4605371481551923,0.0],[0.0,0.4605371481551923]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7565610766536748,0.0],[0.0,0.7565610766536748]],"imag":[[0.653923036214991,0.0],[0.0,-0.653923036214991]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7970382148872568,0.20151282260259779],[-0.22001117825137295,-0.9220527746135266]],"imag":[[-0.561341842941722,0.09496315969290495],[0.03493566682587925,0.31653319171197725]]},{"name":"u","qubits":[1],"real":[[0.6330590703553816,-0.7741034901360283],[0.7741034901360283,0.6330590703553816]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9638807982851654,0.26633401340638474],[-0.26633401340638474,0.9638807982851654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3191853869343582,-0.19107619440859722],[-0.08298671039482047,-0.36425292936348935]],"imag":[[0.923503144567272,0.09355489657015435],[-0.1958975156549222,0.9066736859025922]]},{"name":"u","qubits":[1],"real":[[0.9596261317268604,0.0],[0.0,0.9596261317268604]],"imag":[[-0.2812786648626987,0.0],[0.0,0.2812786648626987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6805239943571261,0.0],[0.0,0.6805239943571261]],"imag":[[0.7327257966690011,0.0],[0.0,-0.7327257966690011]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4258156184852029,0.4704614613354329],[-0.5360210580264867,-0.29443293200096926]],"imag":[[-0.6639622749842127,-0.3956022874680856],[-0.30085973775834246,0.7317609528401059]]},{"name":"u","qubits":[2],"real":[[0.7567475034414328,-0.6537072862032047],[0.6537072862032047,0.7567475034414328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9813881245758059,0.1920347597222503],[-0.1920347597222503,0.9813881245758059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9988242450877083,-0.048478112844557004],[0.048478112844557004,0.9988242450877083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9350046770713455,0.35463538156070795],[-0.35463538156070795,0.9350046770713455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.029542192046235947,-0.9633538040047025],[0.8908411403474469,-0.143810905845398]],"imag":[[0.2547545164099205,0.07859289769133257],[-0.3750059438493098,-0.2123464812566369]]},{"name":"u","qubits":[1],"real":[[0.8563763098148839,0.0],[0.0,0.8563763098148839]],"imag":[[0.5163522208607627,0.0],[0.0,-0.5163522208607627]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9235885648605189,0.0],[0.0,0.9235885648605189]],"imag":[[-0.38338513646056643,0.0],[0.0,0.38338513646056643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7907750929623929,0.4477524054173575],[-0.19647424864428578,-0.7250152941626284]],"imag":[[0.41735597745672154,0.0025541876269400687],[0.4023513514965828,0.5233202487949555]]},{"name":"u","qubits":[1],"real":[[0.640676403761625,-0.7678110090791035],[0.7678110090791035,0.640676403761625]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9769496769658794,0.21346973714384865],[-0.21346973714384865,0.9769496769658794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15460634234864246,0.23792486910047933],[0.5055436127378254,0.3027589034084213]],"imag":[[-0.7812046013959111,0.5560647501208377],[-0.332026964693257,-0.7365601107469102]]},{"name":"u","qubits":[1],"real":[[0.846418601176462,0.0],[0.0,0.846418601176462]],"imag":[[0.5325181232432202,0.0],[0.0,-0.5325181232432202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8437448145699971,0.0],[0.0,0.8437448145699971]],"imag":[[0.5367445275792212,0.0],[0.0,-0.5367445275792212]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6588726783332115,-0.6672521043378711],[-0.5089437228311486,0.4161208442990998]],"imag":[[0.3163648512171057,0.1434388507939247],[-0.45472668895851026,0.600868844490547]]},{"name":"u","qubits":[2],"real":[[0.8147694257777387,0.0],[0.0,0.8147694257777387]],"imag":[[-0.5797851177960797,0.0],[0.0,0.5797851177960797]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.948643694692529,0.0],[0.0,0.948643694692529]],"imag":[[-0.3163465513011134,0.0],[0.0,0.3163465513011134]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9776011907329786,0.0],[0.0,0.9776011907329786]],"imag":[[-0.21046593994625945,0.0],[0.0,0.21046593994625945]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7423705464997489,0.0],[0.0,0.7423705464997489]],"imag":[[0.6699895310298992,0.0],[0.0,-0.6699895310298992]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6883579280135821,-0.31963279032344233],[0.5965537780455812,0.0666162102922467]],"imag":[[0.40729899051490387,-0.5080411150846339],[0.06629091314751545,-0.7970516829289748]]},{"name":"u","qubits":[1],"real":[[0.8898250325733577,0.0],[0.0,0.8898250325733577]],"imag":[[0.4563018862615221,0.0],[0.0,-0.4563018862615221]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8458936106558106,0.0],[0.0,0.8458936106558106]],"imag":[[0.5333516658375371,0.0],[0.0,-0.5333516658375371]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6753860855567173,0.5416724168921357],[-0.204507490353688,0.3746992262668576]],"imag":[[0.48535949384671373,0.12194584842243841],[-0.5161942304583346,-0.7425097256371676]]},{"name":"u","qubits":[1],"real":[[0.6877719024432588,-0.7259268628516102],[0.7259268628516102,0.6877719024432588]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9839091775200685,0.1786693325441793],[-0.1786693325441793,0.9839091775200685]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5941022193970064,-0.5243611610952277],[0.4459347955052547,-0.41516989109160135]],"imag":[[-0.38889146274935105,-0.469948248047682],[0.5449294828378328,0.5760451183915773]]},{"name":"u","qubits":[1],"real":[[0.9870648709957635,0.0],[0.0,0.9870648709957635]],"imag":[[0.16032136615597056,0.0],[0.0,-0.16032136615597056]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.978380525977519,0.0],[0.0,0.978380525977519]],"imag":[[-0.20681282936015657,0.0],[0.0,0.20681282936015657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26516760050166277,0.23698629852499714],[-0.4896125403183989,-0.7922759330828633]],"imag":[[0.7947559537398537,-0.4918196945534684],[0.24151330812650898,0.2724880331655542]]},{"name":"u","qubits":[4],"real":[[0.9805925803590121,0.0],[0.0,0.9805925803590121]],"imag":[[0.19605660240056813,0.0],[0.0,-0.19605660240056813]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999860524890486,0.0],[0.0,0.999860524890486]],"imag":[[0.016701220485993862,0.0],[0.0,-0.016701220485993862]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9670273574508911,0.0],[0.0,0.9670273574508911]],"imag":[[-0.25467251508858685,0.0],[0.0,0.25467251508858685]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9999788296278447,0.0],[0.0,0.9999788296278447]],"imag":[[0.0065069421486524,0.0],[0.0,-0.0065069421486524]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9578256926060765,0.0],[0.0,0.9578256926060765]],"imag":[[-0.2873498609425272,0.0],[0.0,0.2873498609425272]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9951652394616932,0.0],[0.0,0.9951652394616932]],"imag":[[-0.09821479607040293,0.0],[0.0,0.09821479607040293]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9693045183768614,0.0],[0.0,0.9693045183768614]],"imag":[[-0.24586327634317562,0.0],[0.0,0.24586327634317562]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9995962685444651,0.0],[0.0,0.9995962685444651]],"imag":[[0.028413023633214046,0.0],[0.0,-0.028413023633214046]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9211573827124596,0.0],[0.0,0.9211573827124596]],"imag":[[0.389190282862164,0.0],[0.0,-0.389190282862164]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.972336024141516,0.0],[0.0,0.972336024141516]],"imag":[[0.2335865067949541,0.0],[0.0,-0.2335865067949541]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999500653504588,0.0],[0.0,0.999500653504588]],"imag":[[-0.03159815886885349,0.0],[0.0,0.03159815886885349]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9804367698943635,0.0],[0.0,0.9804367698943635]],"imag":[[0.19683429639955255,0.0],[0.0,-0.19683429639955255]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9919597372481814,0.0],[0.0,0.9919597372481814]],"imag":[[0.12655386078077113,0.0],[0.0,-0.12655386078077113]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.990977928102133,0.0],[0.0,0.990977928102133]],"imag":[[0.134025169331748,0.0],[0.0,-0.134025169331748]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9953997821579124,0.0],[0.0,0.9953997821579124]],"imag":[[0.09580852613405927,0.0],[0.0,-0.09580852613405927]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8624938971125823,0.0],[0.0,0.8624938971125823]],"imag":[[-0.506067463332262,0.0],[0.0,0.506067463332262]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.37437494046460734,-0.5788709425368656],[0.083130535316749,0.6117033964302819]],"imag":[[-0.7221575961485752,-0.056923125032923065],[-0.5756918658231878,0.5361782768059749]]},{"name":"u","qubits":[1],"real":[[0.8852484831620104,0.0],[0.0,0.8852484831620104]],"imag":[[-0.4651183968188742,0.0],[0.0,0.4651183968188742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5507193706186534,0.0],[0.0,0.5507193706186534]],"imag":[[-0.8346904664756836,0.0],[0.0,0.8346904664756836]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7373720109802262,0.43168573753584605],[0.20299402893293136,0.10483949299614198]],"imag":[[-0.5079997577984919,0.10893203159669529],[-0.3962476343364426,-0.8892636938550122]]},{"name":"u","qubits":[1],"real":[[0.677780137023916,-0.7352646366144924],[0.7352646366144924,0.677780137023916]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.990125980067647,0.14018039661479598],[-0.14018039661479598,0.990125980067647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33957686685385313,-0.08261247806780737],[0.27966277698693204,-0.0021079619134626226]],"imag":[[0.7853872861805478,0.5109105016254512],[0.4354803019329712,-0.8556524962231438]]},{"name":"u","qubits":[1],"real":[[0.9075260241740462,0.0],[0.0,0.9075260241740462]],"imag":[[0.41999585170195264,0.0],[0.0,-0.41999585170195264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6205334748350982,0.0],[0.0,0.6205334748350982]],"imag":[[-0.7841799580511342,0.0],[0.0,0.7841799580511342]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.549622037733793,0.3826305654700002],[-0.6330323470974627,-0.21303637059201253]],"imag":[[0.46663062566600855,0.5777242639841349],[0.28185372510609097,-0.6887989764634384]]},{"name":"u","qubits":[2],"real":[[0.9599158517080527,0.0],[0.0,0.9599158517080527]],"imag":[[0.28028834731326924,0.0],[0.0,-0.28028834731326924]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9754086988888417,0.0],[0.0,0.9754086988888417]],"imag":[[0.22040387957560278,0.0],[0.0,-0.22040387957560278]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9521285570889031,0.0],[0.0,0.9521285570889031]],"imag":[[0.30569790770596283,0.0],[0.0,-0.30569790770596283]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7405428822489216,0.0],[0.0,0.7405428822489216]],"imag":[[0.6720091067466719,0.0],[0.0,-0.6720091067466719]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.32881019760990216,0.12208009997216585],[0.12389616194613505,0.328940244085854]],"imag":[[-0.06719821076300274,0.9340581906973324],[-0.9338190378617289,-0.0665587064383814]]},{"name":"u","qubits":[1],"real":[[0.834921086001602,0.0],[0.0,0.834921086001602]],"imag":[[0.550369675899668,0.0],[0.0,-0.550369675899668]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9218197200285928,0.0],[0.0,0.9218197200285928]],"imag":[[-0.38761888984724,0.0],[0.0,0.38761888984724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9155593384322753,-0.08060520368830336],[0.0821491959551248,-0.894305656785691]],"imag":[[0.3926976067832701,-0.032287591649325736],[-0.028128224971956262,-0.43895068607415]]},{"name":"u","qubits":[1],"real":[[0.6205049625527923,-0.7842025194089585],[0.7842025194089585,0.6205049625527923]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9880060933685855,0.15441489392719207],[-0.15441489392719207,0.9880060933685855]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.694519306167147,-0.5846117712818373],[-0.14664959469617414,-0.29589740084228844]],"imag":[[-0.2413512929538591,0.3429600029585353],[-0.6617298414957976,-0.6730915550088059]]},{"name":"u","qubits":[1],"real":[[0.6145714083483216,0.0],[0.0,0.6145714083483216]],"imag":[[-0.788861194406697,0.0],[0.0,0.788861194406697]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9040630030581623,0.0],[0.0,0.9040630030581623]],"imag":[[-0.42739921209737525,0.0],[0.0,0.42739921209737525]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7555892288552903,0.6240526695841604],[-0.626690992734985,-0.7705262088070068]],"imag":[[0.19061027861783683,-0.05754045974774202],[0.0033224310282928006,-0.11634742205309946]]},{"name":"u","qubits":[2],"real":[[0.6540325519225825,-0.7564664044262868],[0.7564664044262868,0.6540325519225825]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.983307183702249,0.18195324256399378],[-0.18195324256399378,0.983307183702249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99912771333894,-0.041758980328798274],[0.041758980328798274,0.99912771333894]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9232532314643045,0.3841919710128251],[-0.3841919710128251,0.9232532314643045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.812551650081715,0.13132999008697063],[-0.3319082492299079,-0.14639084952950174]],"imag":[[-0.479060877451675,0.30498020484692084],[-0.009869434525390809,0.9318311153472594]]},{"name":"u","qubits":[1],"real":[[0.8889363687523089,0.0],[0.0,0.8889363687523089]],"imag":[[-0.4580307110985673,0.0],[0.0,0.4580307110985673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9672542072816934,0.0],[0.0,0.9672542072816934]],"imag":[[0.25380957132437476,0.0],[0.0,-0.25380957132437476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7617783476352478,-0.19892701598467213],[0.02885156026601918,-0.9305136336747755]],"imag":[[-0.5429658724323813,0.2920785044457891],[0.3522064705795042,0.09624223136186699]]},{"name":"u","qubits":[1],"real":[[0.8075094974054428,-0.5898545681776222],[0.5898545681776222,0.8075094974054428]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9660772221144972,0.25825336573128416],[-0.25825336573128416,0.9660772221144972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37671184379966216,0.08107073001063086],[0.9068237193261371,-0.006538293644439419]],"imag":[[-0.10651190414883101,-0.9166083884359736],[0.15625025786590221,-0.39142540758178934]]},{"name":"u","qubits":[1],"real":[[0.6798905402936565,0.0],[0.0,0.6798905402936565]],"imag":[[-0.7333136117782076,0.0],[0.0,0.7333136117782076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7575509637047693,0.0],[0.0,0.7575509637047693]],"imag":[[-0.6527760239086415,0.0],[0.0,0.6527760239086415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7634318939605624,0.6421841075202598],[0.6156891510215248,0.6964231914535015]],"imag":[[0.057802326275156135,0.0378180698790484],[0.18643364416157066,0.31806305042357663]]},{"name":"u","qubits":[2],"real":[[0.9490845302078403,0.0],[0.0,0.9490845302078403]],"imag":[[0.3150215143766581,0.0],[0.0,-0.3150215143766581]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7327921168945926,0.0],[0.0,0.7327921168945926]],"imag":[[0.680452579844578,0.0],[0.0,-0.680452579844578]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9026592801889145,0.0],[0.0,0.9026592801889145]],"imag":[[-0.4303559269823419,0.0],[0.0,0.4303559269823419]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.99999968563735,0.0],[0.0,0.99999968563735]],"imag":[[-0.000792921938920011,0.0],[0.0,0.000792921938920011]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.09852606293337635,-0.013504808213138627],[-0.7618678423499791,-0.6267715531178558]],"imag":[[0.6203108302726248,-0.7780261621079732],[0.1583176539818704,0.04062427147525648]]},{"name":"u","qubits":[1],"real":[[0.9520284945884054,0.0],[0.0,0.9520284945884054]],"imag":[[0.30600938791438176,0.0],[0.0,-0.30600938791438176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6514338085273484,0.0],[0.0,0.6514338085273484]],"imag":[[-0.7587054719109082,0.0],[0.0,0.7587054719109082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48973415403053977,0.3535383616778737],[-0.16675228439260836,-0.3287019955426761]],"imag":[[0.6831007804643474,-0.4105416043802579],[0.515487592241402,0.7735768972902897]]},{"name":"u","qubits":[1],"real":[[0.8055924846647853,-0.5924700402987628],[0.5924700402987628,0.8055924846647853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9871743443503012,0.15964590147120275],[-0.15964590147120275,0.9871743443503012]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19806618228646608,0.2067772920524705],[0.2639487618775701,-0.7092630742351809]],"imag":[[-0.7834735425029119,-0.5515271046139524],[-0.5265643804281679,0.3873072370793737]]},{"name":"u","qubits":[1],"real":[[0.9978550143933846,0.0],[0.0,0.9978550143933846]],"imag":[[-0.06546273940172437,0.0],[0.0,0.06546273940172437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8722538548359206,0.0],[0.0,0.8722538548359206]],"imag":[[0.4890533843292333,0.0],[0.0,-0.4890533843292333]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12779098741844108,-0.2055209530911835],[-0.18417975055862768,0.43660394783870393]],"imag":[[-0.9697735678899502,0.03114206796453238],[-0.09636654004776618,-0.8753104033284664]]},{"name":"u","qubits":[3],"real":[[0.9333339288481278,0.0],[0.0,0.9333339288481278]],"imag":[[-0.359009438957972,0.0],[0.0,0.359009438957972]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9648337296172796,0.0],[0.0,0.9648337296172796]],"imag":[[0.26286094078963146,0.0],[0.0,-0.26286094078963146]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9847575708394491,0.0],[0.0,0.9847575708394491]],"imag":[[0.17393253483574386,0.0],[0.0,-0.17393253483574386]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9930490818008463,0.0],[0.0,0.9930490818008463]],"imag":[[0.11770098187566749,0.0],[0.0,-0.11770098187566749]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.82656815335819,0.0],[0.0,0.82656815335819]],"imag":[[-0.5628366440220748,0.0],[0.0,0.5628366440220748]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9599864825228086,0.0],[0.0,0.9599864825228086]],"imag":[[-0.28004634147491614,0.0],[0.0,0.28004634147491614]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9593549788433533,0.0],[0.0,0.9593549788433533]],"imag":[[-0.2822020988023818,0.0],[0.0,0.2822020988023818]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.924621346975162,0.0],[0.0,0.924621346975162]],"imag":[[0.3808876011605487,0.0],[0.0,-0.3808876011605487]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.1643109020734913,0.24646847311566417],[-0.42086136682099323,0.7257334857276334]],"imag":[[-0.7353183502054674,-0.6095589742354206],[0.5051579567110377,-0.20248964512466727]]},{"name":"u","qubits":[1],"real":[[0.9432279229290156,0.0],[0.0,0.9432279229290156]],"imag":[[0.3321461807804134,0.0],[0.0,-0.3321461807804134]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3411121981064059,0.0],[0.0,0.3411121981064059]],"imag":[[-0.9400225892514584,0.0],[0.0,0.9400225892514584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5647817922140139,-0.323599451989367],[-0.3985028682361991,-0.39352751611291636]],"imag":[[0.7024924840995117,-0.28776593203401424],[-0.1694735996394309,0.810931721598542]]},{"name":"u","qubits":[1],"real":[[0.688158040294843,-0.7255608255532828],[0.7255608255532828,0.688158040294843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9431224220462181,0.3324456301918786],[-0.3324456301918786,0.9431224220462181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7388833815938658,0.07253192966311806],[0.08034549267950328,-0.866649955937178]],"imag":[[-0.6684788150551194,-0.04389238437658468],[0.027055942656008684,-0.49166089090669995]]},{"name":"u","qubits":[1],"real":[[0.8630890180882144,0.0],[0.0,0.8630890180882144]],"imag":[[0.505051825910492,0.0],[0.0,-0.505051825910492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8317220938385951,0.0],[0.0,0.8317220938385951]],"imag":[[-0.5551921816999437,0.0],[0.0,0.5551921816999437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6597078686963409,0.2781375320092572],[-0.47578958001898175,-0.4777273594466004]],"imag":[[0.37067140419353484,0.5916314320428929],[0.4483441910393015,-0.5868460888025531]]},{"name":"u","qubits":[2],"real":[[0.9498139211420599,0.0],[0.0,0.9498139211420599]],"imag":[[-0.31281546509842667,0.0],[0.0,0.31281546509842667]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9890473784446756,0.0],[0.0,0.9890473784446756]],"imag":[[0.1475983847869432,0.0],[0.0,-0.1475983847869432]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9269712799159305,0.0],[0.0,0.9269712799159305]],"imag":[[0.3751323049418987,0.0],[0.0,-0.3751323049418987]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7504570251995788,0.0],[0.0,0.7504570251995788]],"imag":[[0.6609192487199921,0.0],[0.0,-0.6609192487199921]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7510756514998534,0.5596025143740478],[-0.5508287678074895,-0.2422153920243829]],"imag":[[0.1740670168433258,0.30402477740733613],[-0.31964622307641843,-0.7319464901856817]]},{"name":"u","qubits":[1],"real":[[0.6699740594814533,0.0],[0.0,0.6699740594814533]],"imag":[[0.7423845092820446,0.0],[0.0,-0.7423845092820446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.813263157394885,0.0],[0.0,0.813263157394885]],"imag":[[-0.5818960704662839,0.0],[0.0,0.5818960704662839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9884395533704324,0.1113731908302071],[0.0033739919360768963,0.27010520893648854]],"imag":[[-0.10162005966435186,-0.016019524679969983],[0.11246879116043337,0.9562335296875454]]},{"name":"u","qubits":[1],"real":[[0.8566459748122444,-0.5159047139133152],[0.5159047139133152,0.8566459748122444]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9246566484824257,0.38080189392550007],[-0.38080189392550007,0.9246566484824257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06952594669627694,0.325259226785053],[0.560852964836175,0.18784498547901154]],"imag":[[0.4119146378270878,-0.8483506994580455],[0.7147981713142794,0.37312435936377075]]},{"name":"u","qubits":[1],"real":[[0.8649418458313659,0.0],[0.0,0.8649418458313659]],"imag":[[0.5018720985767486,0.0],[0.0,-0.5018720985767486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5644477154597555,0.0],[0.0,0.5644477154597555]],"imag":[[-0.8254688222533078,0.0],[0.0,0.8254688222533078]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7974695183316554,0.34752657541920495],[-0.2972115553064788,-0.6767965667899084]],"imag":[[0.4558307294845661,-0.1883772618095019],[-0.26062617823570566,-0.6210359842971638]]},{"name":"u","qubits":[2],"real":[[0.7342367531552045,-0.6788935043996984],[0.6788935043996984,0.7342367531552045]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908651048266076,0.13485675376841882],[-0.13485675376841882,0.9908651048266076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987468450319564,-0.05004737294517243],[0.05004737294517243,0.9987468450319564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8918947249540253,0.45224307578909756],[-0.45224307578909756,0.8918947249540253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7715380968428369,-0.2603521340305394],[-0.3024938304873858,0.9413572903049331]],"imag":[[-0.5562613650094554,-0.16588859280762902],[-0.0616420427550872,0.13617706514609174]]},{"name":"u","qubits":[1],"real":[[0.9361924443292025,0.0],[0.0,0.9361924443292025]],"imag":[[-0.35148784784244413,0.0],[0.0,0.35148784784244413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5163873658678687,0.0],[0.0,0.5163873658678687]],"imag":[[-0.8563551181443618,0.0],[0.0,0.8563551181443618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5092978236953494,-0.22093403941678463],[0.5534523535842619,-0.008959899849622643]],"imag":[[-0.5826542722715016,0.5935637084677015],[0.3079289172763561,0.7738152198113818]]},{"name":"u","qubits":[1],"real":[[0.6911379309816902,-0.7227228793654926],[0.7227228793654926,0.6911379309816902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9321611376420083,0.3620436623805987],[-0.3620436623805987,0.9321611376420083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6975091109269175,0.012152444261969805],[0.06906487292546172,0.6380897354845054]],"imag":[[0.3919905465106464,0.599730580943381],[0.5958644937802685,-0.4827183835831074]]},{"name":"u","qubits":[1],"real":[[0.9707329302433688,0.0],[0.0,0.9707329302433688]],"imag":[[-0.2401615667443957,0.0],[0.0,0.2401615667443957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44807406566703967,0.0],[0.0,0.44807406566703967]],"imag":[[0.893996438290785,0.0],[0.0,-0.893996438290785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3560870223192385,-0.6393431847159978],[-0.5389884651827335,0.7136970374746123]],"imag":[[-0.6756034057979546,-0.08945592639522376],[-0.355321692287402,-0.27179857999985796]]},{"name":"u","qubits":[2],"real":[[0.9968311243028185,0.0],[0.0,0.9968311243028185]],"imag":[[0.07954690202125246,0.0],[0.0,-0.07954690202125246]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9141245537522278,0.0],[0.0,0.9141245537522278]],"imag":[[-0.4054334720114885,0.0],[0.0,0.4054334720114885]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5483959774254497,0.0],[0.0,0.5483959774254497]],"imag":[[0.8362187823432249,0.0],[0.0,-0.8362187823432249]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999997316073023,0.0],[0.0,0.9999997316073023]],"imag":[[0.0007326563474676317,0.0],[0.0,-0.0007326563474676317]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.21395265621396653,-0.19845272367486674],[-0.19820684095273175,0.3295320999647981]],"imag":[[-0.956418728775723,-0.010197676796493832],[-0.01419592707635792,-0.9229957307305228]]},{"name":"u","qubits":[1],"real":[[0.8870674293396823,0.0],[0.0,0.8870674293396823]],"imag":[[0.46163987674884394,0.0],[0.0,-0.46163987674884394]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4792156743816977,0.0],[0.0,0.4792156743816977]],"imag":[[-0.8776971786595276,0.0],[0.0,0.8776971786595276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6055487461073499,0.5592885594926383],[0.3776662604285225,0.720513329349025]],"imag":[[0.42423108441457674,0.37487999456479154],[-0.5574108886971838,0.16589707389262393]]},{"name":"u","qubits":[1],"real":[[0.5723927387145443,-0.8199796050310418],[0.8199796050310418,0.5723927387145443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063700323291936,0.4224847506071393],[-0.4224847506071393,0.9063700323291936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40447067267108855,0.1370261357674385],[-0.047913695180817575,0.7814005341799295]],"imag":[[-0.9040919216338988,-0.015655998913067567],[0.12932729796698847,0.6085983346986743]]},{"name":"u","qubits":[1],"real":[[0.9799117007627568,0.0],[0.0,0.9799117007627568]],"imag":[[0.19943183975544457,0.0],[0.0,-0.19943183975544457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9480250506203294,0.0],[0.0,0.9480250506203294]],"imag":[[-0.3181956998394571,0.0],[0.0,0.3181956998394571]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37100676226232143,-0.31446995362444047],[0.3144360600535208,-0.36780726868455765]],"imag":[[0.8737202969573623,0.00868753749979008],[0.009838149134194488,-0.875071990217055]]},{"name":"u","qubits":[3],"real":[[0.7370892103609379,-0.6757954542385506],[0.6757954542385506,0.7370892103609379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.997236284045841,0.07429531467355725],[-0.07429531467355725,0.997236284045841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999244592996551,-0.012291285298627086],[0.012291285298627086,0.9999244592996551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9642035665483596,0.26516312386043267],[-0.26516312386043267,0.9642035665483596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999380493377539,0.011130924786718727],[-0.011130924786718727,0.9999380493377539]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998268179269849,0.01861005518529347],[-0.01861005518529347,0.9998268179269849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999839648534419,-0.005663041231553395],[0.005663041231553395,0.9999839648534419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9258495346592944,0.3778923645314469],[-0.3778923645314469,0.9258495346592944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.7441631772511581,-0.5178231324420757],[-0.2670261126641504,-0.5316015782358231]],"imag":[[0.38834090497450685,-0.16514148677700252],[-0.47340211480570593,-0.6496054609300473]]},{"name":"u","qubits":[1],"real":[[0.9998179552477953,0.0],[0.0,0.9998179552477953]],"imag":[[-0.01908026111241036,0.0],[0.0,0.01908026111241036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5819177640283681,0.0],[0.0,0.5819177640283681]],"imag":[[0.8132476350461921,0.0],[0.0,-0.8132476350461921]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03642511244908153,-0.09579492738104542],[0.2879440898656208,-0.8165117907113767]],"imag":[[-0.954002097390967,-0.28173842699349294],[-0.07510932344367599,0.49472748687797075]]},{"name":"u","qubits":[1],"real":[[0.6195303739963638,-0.7849726846814007],[0.7849726846814007,0.6195303739963638]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.86455006700708,0.5025466959776508],[-0.5025466959776508,0.86455006700708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38616250473581964,0.4747186440794108],[0.12897707294054558,-0.7847641297471353]],"imag":[[-0.7791092518183069,-0.13604963296783726],[-0.47668879609548886,-0.37453700350558783]]},{"name":"u","qubits":[1],"real":[[0.9188110277600615,0.0],[0.0,0.9188110277600615]],"imag":[[-0.394697726452154,0.0],[0.0,0.394697726452154]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7301879942947449,0.0],[0.0,0.7301879942947449]],"imag":[[-0.6832462901383495,0.0],[0.0,0.6832462901383495]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6190050149272126,-0.3342568079233616],[0.5157665597407551,-0.06931228121494358]],"imag":[[-0.5875319672725827,0.3998891912575973],[0.074992231470709,0.8506214368007723]]},{"name":"u","qubits":[2],"real":[[0.9982014039842739,0.0],[0.0,0.9982014039842739]],"imag":[[0.05994962121502025,0.0],[0.0,-0.05994962121502025]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9938738307628443,0.0],[0.0,0.9938738307628443]],"imag":[[-0.11052062488417794,0.0],[0.0,0.11052062488417794]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.95592446443799,0.0],[0.0,0.95592446443799]],"imag":[[-0.2936127011710191,0.0],[0.0,0.2936127011710191]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6168948187104976,0.0],[0.0,0.6168948187104976]],"imag":[[0.7870456039189484,0.0],[0.0,-0.7870456039189484]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.001418810389342355,-0.7612489302699568],[-0.003354738335072136,-0.5323829522347786]],"imag":[[-0.572857879888763,0.303861650408993],[0.819646620292632,0.21151017881735842]]},{"name":"u","qubits":[1],"real":[[0.7461755660622699,0.0],[0.0,0.7461755660622699]],"imag":[[-0.665749220511486,0.0],[0.0,0.665749220511486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8046635491221303,0.0],[0.0,0.8046635491221303]],"imag":[[-0.5937310609309379,0.0],[0.0,0.5937310609309379]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9649604391004185,-0.22353291378635942],[0.14678237247462253,-0.191981164729773]],"imag":[[-0.11029040223737761,0.08197813488745141],[-0.1874628317191607,0.9520797520394786]]},{"name":"u","qubits":[1],"real":[[0.6917031217165422,-0.7221819655790294],[0.7221819655790294,0.6917031217165422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9003496282966774,0.43516726304495246],[-0.43516726304495246,0.9003496282966774]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.15244785453224932,-0.2767004314386019],[0.685471166638636,-0.6228512027270681]],"imag":[[-0.7094624993241836,-0.6299678443721463],[0.059597763450186324,0.3723355550578641]]},{"name":"u","qubits":[1],"real":[[0.9987124014810475,0.0],[0.0,0.9987124014810475]],"imag":[[-0.050730061383355715,0.0],[0.0,0.050730061383355715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46538226281678413,0.0],[0.0,0.46538226281678413]],"imag":[[-0.8851097951415574,0.0],[0.0,0.8851097951415574]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08915887959597657,0.4607727534144724],[0.11964115162448968,-0.724777121024812]],"imag":[[-0.8753619317834134,0.1161062112225127],[-0.4598675650788679,-0.49890474267678014]]},{"name":"u","qubits":[2],"real":[[0.677820395282575,-0.7352275237904072],[0.7352275237904072,0.677820395282575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9739254330252238,0.22686835589528637],[-0.22686835589528637,0.9739254330252238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999852407882187,0.0054330659602384625],[-0.0054330659602384625,0.9999852407882187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9265302659273071,0.3762202364582128],[-0.3762202364582128,0.9265302659273071]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.32418737801187997,0.6204348332609564],[0.1397052425103433,0.6853743322955198]],"imag":[[-0.6244899105749754,-0.3463748160653294],[0.696704629482945,-0.1592078173414511]]},{"name":"u","qubits":[1],"real":[[0.708770303651741,0.0],[0.0,0.708770303651741]],"imag":[[-0.7054393359187017,0.0],[0.0,0.7054393359187017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7280546121083025,0.0],[0.0,0.7280546121083025]],"imag":[[-0.6855191330574437,0.0],[0.0,0.6855191330574437]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.916658914689289,0.3995938298813156],[-0.04981649428973313,-0.13336908795341573]],"imag":[[-0.004318140848195797,-0.006523718345562067],[-0.3965300804188138,-0.9069150448626397]]},{"name":"u","qubits":[1],"real":[[0.8587809703857008,-0.5123428977778399],[0.5123428977778399,0.8587809703857008]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9003686310325556,0.43512794469277855],[-0.43512794469277855,0.9003686310325556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.613375577951873,-0.6157703867670588],[0.7085172013176961,-0.6988270987421031]],"imag":[[0.3403796360822452,0.3588020826214236],[0.07691215215857307,-0.06106211878874502]]},{"name":"u","qubits":[1],"real":[[0.9699700877248425,0.0],[0.0,0.9699700877248425]],"imag":[[-0.24322423587928338,0.0],[0.0,0.24322423587928338]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.80160406388034,0.0],[0.0,0.80160406388034]],"imag":[[0.5978552707558275,0.0],[0.0,-0.5978552707558275]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35097740086511786,-0.6411250516266018],[-0.12633706091511893,-0.6865265177160675]],"imag":[[-0.6558384881368806,0.188810512782218],[0.6562999989331301,-0.2863400057839511]]},{"name":"u","qubits":[2],"real":[[0.9586445502769494,0.0],[0.0,0.9586445502769494]],"imag":[[0.28460608957698946,0.0],[0.0,-0.28460608957698946]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6974729820104034,0.0],[0.0,0.6974729820104034]],"imag":[[-0.7166110795721172,0.0],[0.0,0.7166110795721172]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8723112610440392,0.0],[0.0,0.8723112610440392]],"imag":[[0.488950983080879,0.0],[0.0,-0.488950983080879]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9951798806211084,0.0],[0.0,0.9951798806211084]],"imag":[[0.09806633064898701,0.0],[0.0,-0.09806633064898701]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26803281954376557,0.19794439840047548],[-0.20590766266492802,0.13832145867845322]],"imag":[[0.9408355288383266,0.06168411841633202],[-0.024268287512563217,-0.9684421814161849]]},{"name":"u","qubits":[1],"real":[[0.6801768294318893,0.0],[0.0,0.6801768294318893]],"imag":[[0.7330480753020109,0.0],[0.0,-0.7330480753020109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9656615791597766,0.0],[0.0,0.9656615791597766]],"imag":[[0.25980322271797673,0.0],[0.0,-0.25980322271797673]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7605737180424308,0.04182561541562089],[0.6094428836802723,0.2480305389893909]],"imag":[[-0.05698858238234659,-0.645391771559158],[0.2164700728337244,-0.7212495620986321]]},{"name":"u","qubits":[1],"real":[[0.6429549978289624,-0.765903956620384],[0.765903956620384,0.6429549978289624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8615987860185373,0.5075899249703275],[-0.5075899249703275,0.8615987860185373]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4247794843981443,-0.8190738415904333],[-0.35775669660053117,0.0498629829049362]],"imag":[[-0.06167158696494233,-0.38062717587944567],[-0.8293184858865432,0.42632696131038855]]},{"name":"u","qubits":[1],"real":[[0.815323654127134,0.0],[0.0,0.815323654127134]],"imag":[[0.5790054740853299,0.0],[0.0,-0.5790054740853299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6951491766880084,0.0],[0.0,0.6951491766880084]],"imag":[[0.7188655104746534,0.0],[0.0,-0.7188655104746534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.778086828531745,-0.5154647593527844],[-0.5657841985265963,0.8233148366374758]],"imag":[[0.271548738429317,0.23481535679813043],[-0.027026109976728854,-0.03620096476269405]]},{"name":"u","qubits":[3],"real":[[0.9948126431592776,0.0],[0.0,0.9948126431592776]],"imag":[[-0.1017241613897693,0.0],[0.0,0.1017241613897693]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.965880181561083,0.0],[0.0,0.965880181561083]],"imag":[[0.25898933350145764,0.0],[0.0,-0.25898933350145764]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9241182105325276,0.0],[0.0,0.9241182105325276]],"imag":[[0.38210670363415355,0.0],[0.0,-0.38210670363415355]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9912123647941816,0.0],[0.0,0.9912123647941816]],"imag":[[0.13228018702408223,0.0],[0.0,-0.13228018702408223]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7943727275156096,0.0],[0.0,0.7943727275156096]],"imag":[[-0.6074306296026001,0.0],[0.0,0.6074306296026001]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9809441345831148,0.0],[0.0,0.9809441345831148]],"imag":[[-0.19429000187087347,0.0],[0.0,0.19429000187087347]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9820614517203363,0.0],[0.0,0.9820614517203363]],"imag":[[-0.18856114404867622,0.0],[0.0,0.18856114404867622]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8929881889946685,0.0],[0.0,0.8929881889946685]],"imag":[[0.45008009766709545,0.0],[0.0,-0.45008009766709545]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.1984590853021552,-0.34457751828613875],[-0.672649180165167,-0.348910774712372]],"imag":[[-0.427319718918277,0.811959471387829],[0.5705742105175853,0.3166218912282849]]},{"name":"u","qubits":[1],"real":[[0.730695489638015,0.0],[0.0,0.730695489638015]],"imag":[[0.6827035238100514,0.0],[0.0,-0.6827035238100514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8992779859944596,0.0],[0.0,0.8992779859944596]],"imag":[[0.43737753017930464,0.0],[0.0,-0.43737753017930464]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7621084100338691,-0.5932005710880575],[0.6438783767830243,-0.7021710221773227]],"imag":[[0.051814523781896195,-0.2542028893260385],[-0.04389376256555761,-0.3007487807681857]]},{"name":"u","qubits":[1],"real":[[0.632388486534873,-0.7746514068264078],[0.7746514068264078,0.632388486534873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.901374391652812,0.43304065175514767],[-0.43304065175514767,0.901374391652812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6091571748699904,0.5749466807250041],[0.651512471506958,-0.054059751074440145]],"imag":[[0.0787845362588187,-0.5405153535970971],[-0.4452550197603505,0.6118472114530514]]},{"name":"u","qubits":[1],"real":[[0.6925784493940136,0.0],[0.0,0.6925784493940136]],"imag":[[0.7213425617797579,0.0],[0.0,-0.7213425617797579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9285668161830132,0.0],[0.0,0.9285668161830132]],"imag":[[0.37116528378034247,0.0],[0.0,-0.37116528378034247]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8620511714047041,0.37073243280171264],[0.0636278815820481,-0.5304849200185733]],"imag":[[-0.035088810359342665,-0.34379356674648087],[-0.5015855320408716,-0.6804037010228152]]},{"name":"u","qubits":[2],"real":[[0.7424539651682318,0.0],[0.0,0.7424539651682318]],"imag":[[0.6698970888173571,0.0],[0.0,-0.6698970888173571]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8948585624964424,0.0],[0.0,0.8948585624964424]],"imag":[[-0.4463498102685838,0.0],[0.0,0.4463498102685838]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9762608808007814,0.0],[0.0,0.9762608808007814]],"imag":[[-0.21659799772408436,0.0],[0.0,0.21659799772408436]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9988975853911229,0.0],[0.0,0.9988975853911229]],"imag":[[-0.04694266609156582,0.0],[0.0,0.04694266609156582]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.18560343671183163,-0.6416901240237619],[-0.10589246440143389,0.34438979401142755]],"imag":[[0.6168146662120471,-0.4163229714498677],[0.7575472380053069,0.5443387162000225]]},{"name":"u","qubits":[1],"real":[[0.6153455083118843,0.0],[0.0,0.6153455083118843]],"imag":[[-0.7882575121116124,0.0],[0.0,0.7882575121116124]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9363948031883346,0.0],[0.0,0.9363948031883346]],"imag":[[0.3509483901685263,0.0],[0.0,-0.3509483901685263]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9005963046035439,0.08690700700463307],[-0.06054314289674504,0.9173009773325312]],"imag":[[0.2253110282709679,0.3613978539053831],[-0.36673664191365485,-0.1428204478037488]]},{"name":"u","qubits":[1],"real":[[0.8466829964754307,-0.5320976446850576],[0.5320976446850576,0.8466829964754307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9289860871984779,0.3701146441194431],[-0.3701146441194431,0.9289860871984779]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4067466607675877,0.7442110541501068],[-0.060966570694467946,0.44246438102911634]],"imag":[[-0.2905713259111996,-0.44302975678097706],[0.8639493826436715,0.23259366502098988]]},{"name":"u","qubits":[1],"real":[[0.8663189985428476,0.0],[0.0,0.8663189985428476]],"imag":[[-0.49949113381892757,0.0],[0.0,0.49949113381892757]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8490844798292777,0.0],[0.0,0.8490844798292777]],"imag":[[0.5282570833534036,0.0],[0.0,-0.5282570833534036]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7286497240277976,-0.24853209472564475],[-0.33434955350597606,-0.6841470245798793]],"imag":[[-0.42182841854428826,0.47891769947865015],[0.42348641188708064,-0.49072648570854493]]},{"name":"u","qubits":[2],"real":[[0.6434431375846967,-0.7654939115990153],[0.7654939115990153,0.6434431375846967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9667965396608225,0.25554735549377094],[-0.25554735549377094,0.9667965396608225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999999971001613,-7.615561284812256e-05],[7.615561284812256e-05,0.9999999971001613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.925847392931398,0.3778976117973407],[-0.3778976117973407,0.925847392931398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3119638277092242,-0.22326755276724716],[-0.5955028271596938,0.5835645150218502]],"imag":[[0.5742925495385337,0.7231999983592814],[-0.4671648751675922,0.29425468400991117]]},{"name":"u","qubits":[1],"real":[[0.8959746451675743,0.0],[0.0,0.8959746451675743]],"imag":[[0.44410520737415293,0.0],[0.0,-0.44410520737415293]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.44506255844900316,0.0],[0.0,0.44506255844900316]],"imag":[[0.8954994802158334,0.0],[0.0,-0.8954994802158334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.776263916869042,0.17642448587996118],[-0.21919925801578663,-0.9713725625322512]],"imag":[[0.5906653092983297,-0.13192128160623975],[0.02192051650782953,0.08891862010223901]]},{"name":"u","qubits":[1],"real":[[0.5688455714542568,-0.8224443542495018],[0.8224443542495018,0.5688455714542568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8677183712340839,0.49705616204093933],[-0.49705616204093933,0.8677183712340839]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.37396642495439847,0.6055190344430769],[-0.8549018715154162,0.1157831069908116]],"imag":[[-0.324385693988793,0.623112937973012],[0.1551316364307228,0.48132238426372725]]},{"name":"u","qubits":[1],"real":[[0.8141599775750249,0.0],[0.0,0.8141599775750249]],"imag":[[-0.5806406211375803,0.0],[0.0,0.5806406211375803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7322762824268833,0.0],[0.0,0.7322762824268833]],"imag":[[-0.681007669703553,0.0],[0.0,0.681007669703553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7020306010663624,0.6614851039208988],[0.6552754058623776,0.7420672880622402]],"imag":[[-0.24184877542657582,0.10535493477680599],[0.1388392864536669,0.025960258028087393]]},{"name":"u","qubits":[2],"real":[[0.9907384867448494,0.0],[0.0,0.9907384867448494]],"imag":[[-0.13578383881200923,0.0],[0.0,0.13578383881200923]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.921517439630666,0.0],[0.0,0.921517439630666]],"imag":[[0.38833697796699956,0.0],[0.0,-0.38833697796699956]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9924693035394853,0.0],[0.0,0.9924693035394853]],"imag":[[0.1224935979218877,0.0],[0.0,-0.1224935979218877]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7858193110413979,0.0],[0.0,0.7858193110413979]],"imag":[[0.6184561507450813,0.0],[0.0,-0.6184561507450813]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.1358079082449194,0.6144312395506221],[0.3239050099101332,0.23420294676978007]],"imag":[[0.3392855648030188,-0.6992251207148686],[-0.8726551793976542,-0.2805485023127291]]},{"name":"u","qubits":[1],"real":[[0.9597918306052236,0.0],[0.0,0.9597918306052236]],"imag":[[-0.28071273911861205,0.0],[0.0,0.28071273911861205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9313671577760944,0.0],[0.0,0.9313671577760944]],"imag":[[0.3640813335177728,0.0],[0.0,-0.3640813335177728]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5309053664041055,-0.08648906974892481],[0.12518721834463137,-0.27064157717237913]],"imag":[[-0.829978181858482,0.14763248414958322],[0.11663562888476618,0.9473528525018728]]},{"name":"u","qubits":[1],"real":[[0.6994609964519518,-0.7146707734631679],[0.7146707734631679,0.6994609964519518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9294931985477887,0.3688392520508103],[-0.3688392520508103,0.9294931985477887]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4557564808612614,0.4062368926634641],[0.25212463465650137,0.7140463201942296]],"imag":[[-0.7349107229735896,-0.2952352391746753],[0.4343102900124754,-0.4877966719911947]]},{"name":"u","qubits":[1],"real":[[0.7521790979572243,0.0],[0.0,0.7521790979572243]],"imag":[[0.6589587275362976,0.0],[0.0,-0.6589587275362976]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8210417894515585,0.0],[0.0,0.8210417894515585]],"imag":[[0.5708680933229521,0.0],[0.0,-0.5708680933229521]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8559387531892841,-0.4708148858775358],[0.04524957797587529,0.12516637677955808]],"imag":[[0.11358303695594026,0.1811107057596599],[-0.502414390914158,0.8543217389363557]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[0.2651051819531295,-0.406481825752269],[-0.3880107725313412,-0.8729066888692447]],"imag":[[0.8434214474953121,-0.230503860574205],[-0.26039805069574246,0.14026549155376927]]},{"name":"u","qubits":[1],"real":[[0.6554598585061436,0.0],[0.0,0.6554598585061436]],"imag":[[0.7552300138945129,0.0],[0.0,-0.7552300138945129]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8396811336372161,0.0],[0.0,0.8396811336372161]],"imag":[[0.5430797306231561,0.0],[0.0,-0.5430797306231561]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8430796107000136,-0.5016131068706415],[0.19184092919947732,-0.18651417128831133]],"imag":[[-0.11985204446852633,-0.15243539114723414],[0.48790297738639504,-0.8308791768061145]]},{"name":"u","qubits":[1],"real":[[0.4722300481635289,-0.8814753437342823],[0.8814753437342823,0.4722300481635289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9388928702967863,0.3442094974079915],[-0.3442094974079915,0.9388928702967863]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.36860782636516237,-0.6899004318054535],[0.2780030616433375,0.10206561178834844]],"imag":[[-0.05605683290860339,-0.6205024544844734],[0.8852684336084381,-0.3586038330297973]]},{"name":"u","qubits":[1],"real":[[0.7104637537499255,0.0],[0.0,0.7104637537499255]],"imag":[[-0.7037337952717385,0.0],[0.0,0.7037337952717385]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8711953859667516,0.0],[0.0,0.8711953859667516]],"imag":[[-0.49093645155991705,0.0],[0.0,0.49093645155991705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8691615525011243,0.4944396868888784],[-0.44466237650933893,-0.78191721499957]],"imag":[[-0.008272611752445551,0.004376708564277863],[-0.21625246927074748,-0.37962574904593477]]},{"name":"u","qubits":[2],"real":[[0.8328004982501913,0.0],[0.0,0.8328004982501913]],"imag":[[-0.5535732382569023,0.0],[0.0,0.5535732382569023]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9448877621877523,0.0],[0.0,0.9448877621877523]],"imag":[[-0.32739443622001546,0.0],[0.0,0.32739443622001546]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8681613784796921,0.0],[0.0,0.8681613784796921]],"imag":[[-0.49628199737270423,0.0],[0.0,0.49628199737270423]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998650776425794,0.0],[0.0,0.9998650776425794]],"imag":[[-0.016426396768575005,0.0],[0.0,0.016426396768575005]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6325478359537731,0.16633581750092286],[-0.20241120766230017,0.5447224018499038]],"imag":[[-0.6903104604962412,0.30933331404160974],[0.28702683911501126,0.7615266256429949]]},{"name":"u","qubits":[1],"real":[[0.9824351798976214,0.0],[0.0,0.9824351798976214]],"imag":[[0.18660417278166175,0.0],[0.0,-0.18660417278166175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46093933233132756,0.0],[0.0,0.46093933233132756]],"imag":[[-0.8874316491482316,0.0],[0.0,0.8874316491482316]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.31937528872531096,0.15275075523459322],[0.17211615176011774,-0.7554215136443185]],"imag":[[0.8103936784049273,0.46682836002991157],[0.4600408039035706,-0.4336782514380577]]},{"name":"u","qubits":[1],"real":[[0.6532391527065979,-0.7571516422561374],[0.7571516422561374,0.6532391527065979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.840923954013661,0.5411533087453407],[-0.5411533087453407,0.840923954013661]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.8567803055528622,-0.08301161325885553],[0.41177043999901725,0.6747062632007012]],"imag":[[-0.2709014217960332,0.43087004972473286],[0.15160815422874563,-0.5934909693602041]]},{"name":"u","qubits":[1],"real":[[0.9963202737272895,0.0],[0.0,0.9963202737272895]],"imag":[[0.08570829691446988,0.0],[0.0,-0.08570829691446988]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.19522167917217875,0.0],[0.0,0.19522167917217875]],"imag":[[-0.9807591426956952,0.0],[0.0,0.9807591426956952]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14355229802811187,0.4834467690761858],[0.5363837951067257,0.4022150676959606]],"imag":[[0.8281908095184358,-0.24448301010467588],[0.07606014138135767,0.7380584790911133]]},{"name":"u","qubits":[2],"real":[[0.6941988366182786,-0.719783283522081],[0.719783283522081,0.6941988366182786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9599185008536761,0.2802792745081788],[-0.2802792745081788,0.9599185008536761]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999493580176757,0.010063866058238145],[-0.010063866058238145,0.9999493580176757]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9309808553147135,0.36506800330552713],[-0.36506800330552713,0.9309808553147135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1763931977840373,0.7147497109255962],[-0.8394655203372714,-0.22306740144408516]],"imag":[[0.3299391260509989,-0.5908963222156671],[0.3941107116548584,-0.30035865483910884]]},{"name":"u","qubits":[1],"real":[[0.995703520133506,0.0],[0.0,0.995703520133506]],"imag":[[0.09259859606789274,0.0],[0.0,-0.09259859606789274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8869360470298895,0.0],[0.0,0.8869360470298895]],"imag":[[0.46189224769311044,0.0],[0.0,-0.46189224769311044]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13741943300935322,-0.3901934608526534],[-0.017915842614209906,0.5260344395244975]],"imag":[[0.7324388900853522,-0.5407386012018695],[0.66657947336034,0.5278622895341384]]},{"name":"u","qubits":[1],"real":[[0.6125707474128181,-0.7904157636422121],[0.7904157636422121,0.6125707474128181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8800761144584506,0.47483263657810654],[-0.47483263657810654,0.8800761144584506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6960180644456312,-0.05905106985790678],[0.395259030934396,-0.8047892498260397]],"imag":[[0.5925531591623738,0.4011889563294142],[0.09060853158974738,0.43344510129010905]]},{"name":"u","qubits":[1],"real":[[0.9964496251768191,0.0],[0.0,0.9964496251768191]],"imag":[[-0.0841911188010748,0.0],[0.0,0.0841911188010748]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.734315028939873,0.0],[0.0,0.734315028939873]],"imag":[[0.6788088377982666,0.0],[0.0,-0.6788088377982666]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12573522556482808,0.3368084033067928],[0.5930482258849302,0.5079846174704459]],"imag":[[-0.7387620882028775,0.5700713372449228],[-0.29447416161867696,-0.5509359294211258]]},{"name":"u","qubits":[2],"real":[[0.9975295543411493,0.0],[0.0,0.9975295543411493]],"imag":[[0.07024804777321551,0.0],[0.0,-0.07024804777321551]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7594843600975908,0.0],[0.0,0.7594843600975908]],"imag":[[-0.6505255619629048,0.0],[0.0,0.6505255619629048]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9202912911983581,0.0],[0.0,0.9202912911983581]],"imag":[[-0.39123386783924896,0.0],[0.0,0.39123386783924896]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998730810948286,0.0],[0.0,0.9998730810948286]],"imag":[[-0.015931782760700956,0.0],[0.0,0.015931782760700956]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4944883235988355,-0.3537723806727725],[-0.40527907340191155,-0.7006840142268784]],"imag":[[-0.6880155848947785,0.39618298226883586],[0.34331432453190436,0.4763675675784385]]},{"name":"u","qubits":[1],"real":[[0.49480625469954526,0.0],[0.0,0.49480625469954526]],"imag":[[0.8690033200800839,0.0],[0.0,-0.8690033200800839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9827099702680849,0.0],[0.0,0.9827099702680849]],"imag":[[-0.18515159825316016,0.0],[0.0,0.18515159825316016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7025179390908016,-0.2329551918380386],[0.5074149575956414,-0.8106326003807696]],"imag":[[-0.416893303190149,-0.5276366151116906],[-0.2742235945702578,-0.1010260767776921]]},{"name":"u","qubits":[1],"real":[[0.7542462589413516,-0.6565916393565909],[0.6565916393565909,0.7542462589413516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9828801895342613,0.1842458493999109],[-0.1842458493999109,0.9828801895342613]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09133140747191934,-0.029900568642428616],[0.8549567681090924,-0.4627732954024836]],"imag":[[0.45597706185700987,0.8847877988898275],[0.22976600648029283,-0.045797205077153555]]},{"name":"u","qubits":[1],"real":[[0.9413173302618886,0.0],[0.0,0.9413173302618886]],"imag":[[-0.33752286403832055,0.0],[0.0,0.33752286403832055]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45779439770578273,0.0],[0.0,0.45779439770578273]],"imag":[[0.8890580911443299,0.0],[0.0,-0.8890580911443299]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5577148049308684,0.35062322970141013],[0.4569755810041371,0.212385871683966]],"imag":[[-0.677716925315088,-0.3266761642607842],[0.14431660981438682,-0.8516092272906951]]},{"name":"u","qubits":[3],"real":[[0.9712354763163801,0.0],[0.0,0.9712354763163801]],"imag":[[-0.23812108168848517,0.0],[0.0,0.23812108168848517]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9350913690076069,0.0],[0.0,0.9350913690076069]],"imag":[[-0.3544067318879249,0.0],[0.0,0.3544067318879249]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9482359856848513,0.0],[0.0,0.9482359856848513]],"imag":[[0.31756655279213253,0.0],[0.0,-0.31756655279213253]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998937853197436,0.0],[0.0,0.9998937853197436]],"imag":[[-0.014574569597571172,0.0],[0.0,0.014574569597571172]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.8856026613241212,0.0],[0.0,0.8856026613241212]],"imag":[[0.4644436739321937,0.0],[0.0,-0.4644436739321937]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8618262697225978,0.0],[0.0,0.8618262697225978]],"imag":[[-0.5072035891198249,0.0],[0.0,0.5072035891198249]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9589039163123302,0.0],[0.0,0.9589039163123302]],"imag":[[0.2837309980965699,0.0],[0.0,-0.2837309980965699]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9589647619011611,0.0],[0.0,0.9589647619011611]],"imag":[[0.28352528182130327,0.0],[0.0,-0.28352528182130327]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7852246039610112,-0.14508668634065378],[-0.6133357809467346,0.05336356508481022]],"imag":[[0.06732999367151693,-0.5981963279168093],[-0.052040494779792335,0.7862972317355403]]},{"name":"u","qubits":[1],"real":[[0.8412439301106921,0.0],[0.0,0.8412439301106921]],"imag":[[-0.5406557592885856,0.0],[0.0,0.5406557592885856]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7139244700422541,0.0],[0.0,0.7139244700422541]],"imag":[[0.7002227153376892,0.0],[0.0,-0.7002227153376892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7566336809399787,-0.5185784939319681],[0.44397773385831696,-0.1110527988684053]],"imag":[[-0.34551054096724626,0.1980007186325109],[-0.33318419948396794,0.8243417597791312]]},{"name":"u","qubits":[1],"real":[[0.6558621330253905,-0.7548806941917279],[0.7548806941917279,0.6558621330253905]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8871269728135388,0.46152544253452243],[-0.46152544253452243,0.8871269728135388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2379784816196623,0.2875244572872607],[-0.13014974717642647,0.5210581068354221]],"imag":[[0.9236896433343056,-0.0865642625140955],[-0.2706006806954768,-0.798958549749699]]},{"name":"u","qubits":[1],"real":[[0.9811132531686211,0.0],[0.0,0.9811132531686211]],"imag":[[-0.19343418637067536,0.0],[0.0,0.19343418637067536]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6489277666114133,0.0],[0.0,0.6489277666114133]],"imag":[[0.7608500205170025,0.0],[0.0,-0.7608500205170025]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3175375817983328,-0.14975237903892033],[-0.2729884239183636,-0.7759941685131635]],"imag":[[-0.7739851538925444,0.5269640316679923],[0.47496756321476225,0.31259588086531553]]},{"name":"u","qubits":[2],"real":[[0.888324055983824,0.0],[0.0,0.888324055983824]],"imag":[[-0.45921712899286316,0.0],[0.0,0.45921712899286316]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999455991258162,0.0],[0.0,0.9999455991258162]],"imag":[[-0.01043066579430983,0.0],[0.0,0.01043066579430983]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9726346448272766,0.0],[0.0,0.9726346448272766]],"imag":[[0.2323399399193291,0.0],[0.0,-0.2323399399193291]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7576176425097505,0.0],[0.0,0.7576176425097505]],"imag":[[0.6526986347143434,0.0],[0.0,-0.6526986347143434]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.026988932611426777,0.5385505582504652],[-0.7032235760949263,-0.14130528829911088]],"imag":[[-0.5569547116689324,0.6316932347859874],[0.44107782611522844,0.5394068676170456]]},{"name":"u","qubits":[1],"real":[[0.5623669935108094,0.0],[0.0,0.5623669935108094]],"imag":[[-0.8268877581689145,0.0],[0.0,0.8268877581689145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9052751791490659,0.0],[0.0,0.9052751791490659]],"imag":[[0.42482567014791695,0.0],[0.0,-0.42482567014791695]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7817723871689606,-0.1823387844664938],[0.3797177533611801,0.6185713400834172]],"imag":[[0.3089054751275835,-0.5100606922471363],[0.3862949260327974,-0.5691749776044788]]},{"name":"u","qubits":[1],"real":[[0.7411239238306538,-0.6713682518006457],[0.6713682518006457,0.7411239238306538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.851895179590051,0.5237123284697762],[-0.5237123284697762,0.851895179590051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7072615823282116,0.46870942564176127],[-0.46555320408180795,-0.3321996176309183]],"imag":[[0.5137924059498082,0.12692474961752875],[-0.13805300402405066,-0.8086068242940877]]},{"name":"u","qubits":[1],"real":[[0.9978397629021211,0.0],[0.0,0.9978397629021211]],"imag":[[-0.06569480627446048,0.0],[0.0,0.06569480627446048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8435440420094692,0.0],[0.0,0.8435440420094692]],"imag":[[0.5370600052045644,0.0],[0.0,-0.5370600052045644]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12585286477292867,-0.04666766592716422],[0.04503152909758842,-0.18809971101096473]],"imag":[[-0.951647985603064,-0.27631376527959667],[0.27658512127952667,-0.9413242431763424]]},{"name":"u","qubits":[2],"real":[[0.6392048550241792,-0.769036509740284],[0.769036509740284,0.6392048550241792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9789815480106375,0.203948838326419],[-0.203948838326419,0.9789815480106375]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999936768047755,-0.0035561707588729536],[0.0035561707588729536,0.9999936768047755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9169871322239493,0.39891678246934803],[-0.39891678246934803,0.9169871322239493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.014411190127418004,0.8833284076831518],[0.6233727341793336,-0.31252219123654784]],"imag":[[0.3284204382866674,0.3341605265357544],[0.7094637183087568,0.10196836112246795]]},{"name":"u","qubits":[1],"real":[[0.9992554111253734,0.0],[0.0,0.9992554111253734]],"imag":[[-0.03858268182307966,0.0],[0.0,0.03858268182307966]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6983669439783812,0.0],[0.0,0.6983669439783812]],"imag":[[0.715739904964294,0.0],[0.0,-0.715739904964294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.061265093283993544,0.5821450149713535],[-0.26073080046314673,0.7731329371346712]],"imag":[[-0.7921715713316752,-0.17267881011522815],[0.5483887668512688,0.18317934271829914]]},{"name":"u","qubits":[1],"real":[[0.67890073619979,-0.7342300663874936],[0.7342300663874936,0.67890073619979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9240305308577554,0.38231868649431033],[-0.38231868649431033,0.9240305308577554]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6959489594056201,0.14084805269636194],[-0.12011131354215338,0.6894909054257551]],"imag":[[0.2002508991649015,0.6750677368512923],[0.6790639849418179,-0.22146708118654948]]},{"name":"u","qubits":[1],"real":[[0.6433035374594751,0.0],[0.0,0.6433035374594751]],"imag":[[-0.765611232083311,0.0],[0.0,0.765611232083311]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7945334545737411,0.0],[0.0,0.7945334545737411]],"imag":[[-0.6072203797330231,0.0],[0.0,0.6072203797330231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7061125868836242,0.6450098127426388],[0.6633324200964376,0.618671980469677]],"imag":[[0.12352595601362529,-0.26478046434951014],[-0.21479397869688832,-0.36207544482647747]]},{"name":"u","qubits":[2],"real":[[0.9801079586363088,0.0],[0.0,0.9801079586363088]],"imag":[[0.1984650836237131,0.0],[0.0,-0.1984650836237131]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.854671864516588,0.0],[0.0,0.854671864516588]],"imag":[[-0.5191685699305563,0.0],[0.0,0.5191685699305563]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7955848892989604,0.0],[0.0,0.7955848892989604]],"imag":[[-0.605842127884122,0.0],[0.0,0.605842127884122]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9905656064339106,0.0],[0.0,0.9905656064339106]],"imag":[[-0.13703933504734675,0.0],[0.0,0.13703933504734675]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.677114014355012,-0.02657473435845881],[0.4177614352112275,0.7821760593132152]],"imag":[[-0.5743315726699466,0.4592968971071815],[-0.19270505818157097,0.4201675332992092]]},{"name":"u","qubits":[1],"real":[[0.8387511668626746,0.0],[0.0,0.8387511668626746]],"imag":[[0.544514903456739,0.0],[0.0,-0.544514903456739]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7363361609421711,0.0],[0.0,0.7363361609421711]],"imag":[[-0.6766158866660944,0.0],[0.0,0.6766158866660944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8855080419094654,-0.09837354844485671],[-0.0930779739381241,-0.899370117973298]],"imag":[[0.3945676968306074,-0.22475427759627264],[-0.22699852664506184,0.3618584675881457]]},{"name":"u","qubits":[1],"real":[[0.6590202308981893,-0.752125212492506],[0.752125212492506,0.6590202308981893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9827837298064018,0.18475968290678962],[-0.18475968290678962,0.9827837298064018]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.028068727310356974,0.07815596167615767],[0.29368449596064805,-0.5015923539096959]],"imag":[[0.8997926438206851,0.42834214166695483],[-0.32145724677738796,0.7475424842950213]]},{"name":"u","qubits":[1],"real":[[0.9929571704049515,0.0],[0.0,0.9929571704049515]],"imag":[[-0.11847386944551153,0.0],[0.0,0.11847386944551153]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8219061712577035,0.0],[0.0,0.8219061712577035]],"imag":[[0.5696228977564917,0.0],[0.0,-0.5696228977564917]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2156223407463458,0.28734095185821784],[0.39988207744719473,-0.43640095602862855]],"imag":[[-0.8907271978487272,-0.2784730553731084],[0.014366256302069386,-0.8058797307251735]]},{"name":"u","qubits":[3],"real":[[0.7113169586699125,-0.7028713853249299],[0.7028713853249299,0.7113169586699125]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.992610762854822,0.12134196909877662],[-0.12134196909877662,0.992610762854822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999953054174776,-0.0030641708512407152],[0.0030641708512407152,0.9999953054174776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9664465182170592,0.2568679182500677],[-0.2568679182500677,0.9664465182170592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.999999952341086,-0.00030873585111664193],[0.00030873585111664193,0.999999952341086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999907797660692,-0.004294226688103725],[0.004294226688103725,0.9999907797660692]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999990674393097,0.0043186950389117965],[-0.0043186950389117965,0.999990674393097]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9205332911956365,0.3906641265851388],[-0.3906641265851388,0.9205332911956365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.3639972041104277,-0.7987106041124433],[-0.7034146987811383,0.1852837786732866]],"imag":[[-0.45879222981007,-0.13811986151177333],[0.4027697689801659,-0.555566554154273]]},{"name":"u","qubits":[1],"real":[[0.8655099584060696,0.0],[0.0,0.8655099584060696]],"imag":[[0.5008917167411773,0.0],[0.0,-0.5008917167411773]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5817709260939543,0.0],[0.0,0.5817709260939543]],"imag":[[-0.8133526846035382,0.0],[0.0,0.8133526846035382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.663787773789942,-0.39264252972296443],[0.49446477496693586,-0.3560948969094637]],"imag":[[0.38141705844668455,0.5096456246703409],[-0.411596167632509,0.6777090861882902]]},{"name":"u","qubits":[1],"real":[[0.8139926310310273,-0.5808751988398074],[0.5808751988398074,0.8139926310310273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063342133241022,0.4225615857578405],[-0.4225615857578405,0.9063342133241022]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6737889661762159,-0.6968917671260706],[0.6152865932008309,0.4769008070560787]],"imag":[[-0.0756473531034277,0.23372584782076342],[-0.4021297244111001,-0.4819540571482193]]},{"name":"u","qubits":[1],"real":[[0.9545065740088294,0.0],[0.0,0.9545065740088294]],"imag":[[0.29818987268840486,0.0],[0.0,-0.29818987268840486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.871020964495857,0.0],[0.0,0.871020964495857]],"imag":[[0.49124584416431166,0.0],[0.0,-0.49124584416431166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.527813914067153,-0.06761111039218923],[-0.3434426206301075,0.9271246724492251]],"imag":[[0.7623217784029699,0.3683839247866021],[-0.14941601194105586,-0.012722556593370182]]},{"name":"u","qubits":[2],"real":[[0.849702115714012,0.0],[0.0,0.849702115714012]],"imag":[[-0.5272630411389857,0.0],[0.0,0.5272630411389857]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9704779499051723,0.0],[0.0,0.9704779499051723]],"imag":[[-0.24118986037529389,0.0],[0.0,0.24118986037529389]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.99995982716859,0.0],[0.0,0.99995982716859]],"imag":[[-0.008963484197760916,0.0],[0.0,0.008963484197760916]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7240530959597559,0.0],[0.0,0.7240530959597559]],"imag":[[0.6897442382732114,0.0],[0.0,-0.6897442382732114]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.29729517593703597,-0.42620952546341273],[-0.42251708939160176,0.32888791295649267]],"imag":[[0.8403263231483961,0.15431360728308094],[0.1641540683641856,0.8284717808849366]]},{"name":"u","qubits":[1],"real":[[0.9117877009025108,0.0],[0.0,0.9117877009025108]],"imag":[[0.4106618907117062,0.0],[0.0,-0.4106618907117062]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7017423727143377,0.0],[0.0,0.7017423727143377]],"imag":[[-0.7124307982795602,0.0],[0.0,0.7124307982795602]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6222328391788696,0.1718861760181202],[-0.07434433831670333,-0.513575942634799]],"imag":[[0.5506437299444796,-0.5292191597193943],[-0.55144419108418,-0.6531630536294468]]},{"name":"u","qubits":[1],"real":[[0.7283368447631429,-0.6852192645865041],[0.6852192645865041,0.7283368447631429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9626134957358844,0.27087867732093723],[-0.27087867732093723,0.9626134957358844]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.02595141490422626,-0.18751884088601545],[-0.12298563368567692,0.25487808299001063]],"imag":[[-0.9510628521057501,0.2442184672003941],[-0.28227736238649637,-0.9166412533823648]]},{"name":"u","qubits":[1],"real":[[0.9824567568377859,0.0],[0.0,0.9824567568377859]],"imag":[[-0.186490538483269,0.0],[0.0,0.186490538483269]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3656348019402744,0.0],[0.0,0.3656348019402744]],"imag":[[0.9307583959385466,0.0],[0.0,-0.9307583959385466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3247724263428311,0.4384029741149639],[-0.28499689952780805,-0.8855702732982271]],"imag":[[-0.8246477418317832,0.14927091232482384],[-0.3650421074871603,-0.03586527668054962]]},{"name":"u","qubits":[2],"real":[[0.6404812736283148,-0.7679737873986663],[0.7679737873986663,0.6404812736283148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9909363306784615,0.1343323808376328],[-0.1343323808376328,0.9909363306784615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9987057868172681,0.05086011578537328],[-0.05086011578537328,0.9987057868172681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9070175821065896,0.42109275195557094],[-0.42109275195557094,0.9070175821065896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.26463969091634354,-0.59464100430342],[-0.7296374994490211,0.22272212692913532]],"imag":[[0.22121118259086034,0.7262461860068357],[0.5904748649064031,-0.2633693366504666]]},{"name":"u","qubits":[1],"real":[[0.9844653291349005,0.0],[0.0,0.9844653291349005]],"imag":[[-0.17557908682787948,0.0],[0.0,0.17557908682787948]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6890361396288983,0.0],[0.0,0.6890361396288983]],"imag":[[-0.7247269818940822,0.0],[0.0,0.7247269818940822]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25987611233240737,-0.641281017377314],[0.47309278977357533,-0.7349572918420575]],"imag":[[-0.7053833765298639,-0.1538094766450993],[0.45943651424171567,0.15792112212704973]]},{"name":"u","qubits":[1],"real":[[0.8253276154094491,-0.5646541660543669],[0.5646541660543669,0.8253276154094491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9449822735617133,0.32712154110381575],[-0.32712154110381575,0.9449822735617133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3574760668615951,0.4198102208741923],[0.011650667825512936,0.5889225875775513]],"imag":[[0.8142892977540532,0.18139233620508127],[-0.4571739965522915,0.6663530480582995]]},{"name":"u","qubits":[1],"real":[[0.9928359362272648,0.0],[0.0,0.9928359362272648]],"imag":[[-0.11948557961415456,0.0],[0.0,0.11948557961415456]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4116291717895999,0.0],[0.0,0.4116291717895999]],"imag":[[0.9113514277883192,0.0],[0.0,-0.9113514277883192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.21019366579053456,0.41746418135314395],[0.3448544881390663,-0.03722677391707441]],"imag":[[-0.8606280280547467,0.20214271561271852],[-0.3101828528440566,-0.8851418796529694]]},{"name":"u","qubits":[2],"real":[[0.9607280072836362,0.0],[0.0,0.9607280072836362]],"imag":[[-0.2774917945107811,0.0],[0.0,0.2774917945107811]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9844802297574556,0.0],[0.0,0.9844802297574556]],"imag":[[-0.17549551907871436,0.0],[0.0,0.17549551907871436]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9447945564704416,0.0],[0.0,0.9447945564704416]],"imag":[[-0.3276633120503752,0.0],[0.0,0.3276633120503752]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8366512330329501,0.0],[0.0,0.8366512330329501]],"imag":[[-0.5477359895647211,0.0],[0.0,0.5477359895647211]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5635565680353279,-0.3439809842722318],[-0.7310394004529427,0.6084323925725916]],"imag":[[-0.2968801620191957,-0.6898864011435547],[0.24463760751180688,0.1885307922984805]]},{"name":"u","qubits":[1],"real":[[0.9990308430074563,0.0],[0.0,0.9990308430074563]],"imag":[[-0.04401561904382564,0.0],[0.0,0.04401561904382564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.668543556767856,0.0],[0.0,0.668543556767856]],"imag":[[-0.7436729877467545,0.0],[0.0,0.7436729877467545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06607125802946201,-0.07701571926234155],[-0.6420443450635154,-0.7509613059444618]],"imag":[[-0.7483604351906292,0.6554844215465387],[0.15287349958595833,0.021584000335710896]]},{"name":"u","qubits":[1],"real":[[0.651674451984646,-0.7584987861760303],[0.7584987861760303,0.651674451984646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8498071755384548,0.5270936960383361],[-0.5270936960383361,0.8498071755384548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4225921991637992,-0.23241612219843893],[0.3101373955315142,0.014356997259956334]],"imag":[[-0.8464798393213894,0.22554480922995965],[0.09328724843872188,0.9459948000921248]]},{"name":"u","qubits":[1],"real":[[0.9816981661009045,0.0],[0.0,0.9816981661009045]],"imag":[[0.19044345794518863,0.0],[0.0,-0.19044345794518863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7554074327834427,0.0],[0.0,0.7554074327834427]],"imag":[[-0.655255378074479,0.0],[0.0,0.655255378074479]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.34572421941403086,-0.1511601243602024],[-0.02921439918191227,-0.7055341281917212]],"imag":[[0.8575356158634858,-0.34965418407277643],[-0.3798077810111725,-0.5975902963741604]]},{"name":"u","qubits":[3],"real":[[0.9712029426996861,0.0],[0.0,0.9712029426996861]],"imag":[[0.23825373888245763,0.0],[0.0,-0.23825373888245763]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9864488340719633,0.0],[0.0,0.9864488340719633]],"imag":[[-0.16406918588834468,0.0],[0.0,0.16406918588834468]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8595834210584287,0.0],[0.0,0.8595834210584287]],"imag":[[-0.5109954424860246,0.0],[0.0,0.5109954424860246]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9388086501106474,0.0],[0.0,0.9388086501106474]],"imag":[[-0.3444391361001593,0.0],[0.0,0.3444391361001593]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.922466856979747,0.0],[0.0,0.922466856979747]],"imag":[[0.38607628491517976,0.0],[0.0,-0.38607628491517976]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.996105914483789,0.0],[0.0,0.996105914483789]],"imag":[[0.08816465919184564,0.0],[0.0,-0.08816465919184564]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9435511880136537,0.0],[0.0,0.9435511880136537]],"imag":[[0.3312267434825013,0.0],[0.0,-0.3312267434825013]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9322736775110965,0.0],[0.0,0.9322736775110965]],"imag":[[-0.36175377015303667,0.0],[0.0,0.36175377015303667]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.16379643568101968,0.9443476354749781],[0.8407963655219572,0.2763742419125761]],"imag":[[0.2852469797080355,-0.0035258471968487855],[-0.429960881884276,0.17836028196213313]]},{"name":"u","qubits":[1],"real":[[0.803370470688917,0.0],[0.0,0.803370470688917]],"imag":[[0.5954795435823703,0.0],[0.0,-0.5954795435823703]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.818352819435599,0.0],[0.0,0.818352819435599]],"imag":[[0.5747161585703032,0.0],[0.0,-0.5747161585703032]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.844500842115633,0.4104834031885225],[0.4343545681104653,0.8088687940600473]],"imag":[[0.25668120397297955,0.22899009345326926],[-0.17963628908029483,0.35326786834196555]]},{"name":"u","qubits":[1],"real":[[0.9361483935800708,-0.35160515524868635],[0.35160515524868635,0.9361483935800708]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9947782186102702,0.10206025562665173],[-0.10206025562665173,0.9947782186102702]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.979386245111966,-0.15765932923038173],[-0.09100839460638539,-0.029316225407707147]],"imag":[[-0.09748608225609191,0.08026569976315398],[0.151711959854888,-0.9837893637745847]]},{"name":"u","qubits":[1],"real":[[0.9226026044928199,0.0],[0.0,0.9226026044928199]],"imag":[[0.38575177793895543,0.0],[0.0,-0.38575177793895543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6038629140309453,0.0],[0.0,0.6038629140309453]],"imag":[[-0.7970881890092558,0.0],[0.0,0.7970881890092558]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5323944120734085,0.40724362307435014],[0.582136501429559,-0.4341591743545934]],"imag":[[0.5253635038062959,0.5241202250692663],[0.31885180345222275,0.6090619282653909]]},{"name":"u","qubits":[2],"real":[[0.990945654319154,0.0],[0.0,0.990945654319154]],"imag":[[0.13426358473533948,0.0],[0.0,-0.13426358473533948]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987940599363866,0.0],[0.0,0.9987940599363866]],"imag":[[-0.049096087784973014,0.0],[0.0,0.049096087784973014]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9366493190463263,0.0],[0.0,0.9366493190463263]],"imag":[[-0.35026854430572735,0.0],[0.0,0.35026854430572735]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7763614249968703,0.0],[0.0,0.7763614249968703]],"imag":[[-0.630287980035181,0.0],[0.0,0.630287980035181]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.36680574295780544,-0.8703680197687119],[-0.852978324758264,0.18837535517407333]],"imag":[[-0.13368423549666109,0.30006929579138386],[0.34642466656609644,-0.3419541686398865]]},{"name":"u","qubits":[1],"real":[[0.9498773307593555,0.0],[0.0,0.9498773307593555]],"imag":[[-0.31262286626138197,0.0],[0.0,0.31262286626138197]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7900151062798937,0.0],[0.0,0.7900151062798937]],"imag":[[0.613087377010462,0.0],[0.0,-0.613087377010462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46268266511086087,-0.43243646301396654],[0.09247765999775089,-0.017782472500244062]],"imag":[[-0.6267716010661256,-0.4539612505037041],[-0.6201048249322503,0.7788463726363892]]},{"name":"u","qubits":[1],"real":[[0.6709578940727577,-0.7414954513558731],[0.7414954513558731,0.6709578940727577]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8174405692835904,0.5760129475014599],[-0.5760129475014599,0.8174405692835904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.32324304323653474,-0.3713148911284667],[0.7642377973299715,0.0017484370793510258]],"imag":[[0.4119052333202484,0.7667941479881221],[0.3765482743219106,-0.5235923311176398]]},{"name":"u","qubits":[1],"real":[[0.9143964638171245,0.0],[0.0,0.9143964638171245]],"imag":[[0.4048198450653551,0.0],[0.0,-0.4048198450653551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6387591094619921,0.0],[0.0,0.6387591094619921]],"imag":[[-0.7694067845290441,0.0],[0.0,0.7694067845290441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5270531790313961,0.6990977544822778],[0.3128656539976007,-0.1277828285606856]],"imag":[[0.4785789734129204,-0.06662914045499191],[0.6287226695679008,0.7003530795570875]]},{"name":"u","qubits":[2],"real":[[0.8042178151505043,-0.5943346749050986],[0.5943346749050986,0.8042178151505043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.994902940607976,0.10083718941740742],[-0.10083718941740742,0.994902940607976]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9993495701574677,-0.03606156716068439],[0.03606156716068439,0.9993495701574677]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.957418265029536,0.2887044609766764],[-0.2887044609766764,0.957418265029536]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7983275609619488,0.3446737938388545],[-0.08485498849510882,-0.41450308657994694]],"imag":[[-0.48070306936455254,0.11312665624323612],[-0.35270000771128346,-0.8346193903233096]]},{"name":"u","qubits":[1],"real":[[0.9997903285047187,0.0],[0.0,0.9997903285047187]],"imag":[[0.020476792435014386,0.0],[0.0,-0.020476792435014386]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5020366754352741,0.0],[0.0,0.5020366754352741]],"imag":[[0.8648463311582568,0.0],[0.0,-0.8648463311582568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03902124241988347,0.28291783159847717],[0.10863659987819489,-0.9521625134528126]],"imag":[[0.9522169036261379,0.10824884134379814],[0.2827691642587007,0.04032662751289412]]},{"name":"u","qubits":[1],"real":[[0.45402552851484695,-0.8909886752685546],[0.8909886752685546,0.45402552851484695]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9657625401385143,0.2594276701996235],[-0.2594276701996235,0.9657625401385143]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.456344091638817,0.3745831393890949],[-0.7933049573314824,-0.29973896647597803]],"imag":[[0.0908896802338188,0.8019829223485664],[0.3926275343460159,-0.3559036610131673]]},{"name":"u","qubits":[1],"real":[[0.9351641351384591,0.0],[0.0,0.9351641351384591]],"imag":[[-0.35421468116205707,0.0],[0.0,0.35421468116205707]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.978854550766748,0.0],[0.0,0.978854550766748]],"imag":[[-0.20455749422406422,0.0],[0.0,0.20455749422406422]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5613156459068227,-0.3705889277479832],[-0.49100718409824323,0.26398997213297826]],"imag":[[-0.6346607353132067,0.3805185190532864],[-0.2025893429473031,-0.8050955209795438]]},{"name":"u","qubits":[2],"real":[[0.9913080423522844,0.0],[0.0,0.9913080423522844]],"imag":[[0.1315612601326146,0.0],[0.0,-0.1315612601326146]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.974238366328563,0.0],[0.0,0.974238366328563]],"imag":[[0.2255207431112549,0.0],[0.0,-0.2255207431112549]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9333280745591394,0.0],[0.0,0.9333280745591394]],"imag":[[0.3590246582614204,0.0],[0.0,-0.3590246582614204]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6236924950049557,0.0],[0.0,0.6236924950049557]],"imag":[[-0.7816697970847366,0.0],[0.0,0.7816697970847366]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.00483273345724918,-0.3120533813390294],[-0.9618595784430685,0.04830911919451321]],"imag":[[-0.04814094304812621,-0.9488317983102414],[-0.26923084081711585,0.0026710883328833657]]},{"name":"u","qubits":[1],"real":[[0.8899737484188627,0.0],[0.0,0.8899737484188627]],"imag":[[-0.45601176204707583,0.0],[0.0,0.45601176204707583]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.46624677962595257,0.0],[0.0,0.46624677962595257]],"imag":[[-0.884654701275265,0.0],[0.0,0.884654701275265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7732449536983896,-0.17372626452251097],[0.23053805221362056,-0.6097971809818777]],"imag":[[-0.5564497232862758,0.24954985884519576],[0.1982628394736456,0.7319094554874617]]},{"name":"u","qubits":[1],"real":[[0.7532837186587041,-0.6576957041092136],[0.6576957041092136,0.7532837186587041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9023753772553451,0.43095090036252814],[-0.43095090036252814,0.9023753772553451]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4926182168948305,-0.7175834987768467],[-0.8033690936780425,0.48014363331111454]],"imag":[[-0.009631457369084735,0.4922483618007122],[-0.3344138554773502,-0.11057831604115051]]},{"name":"u","qubits":[1],"real":[[0.8384256560987365,0.0],[0.0,0.8384256560987365]],"imag":[[0.5450159806789184,0.0],[0.0,-0.5450159806789184]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6988888983377378,0.0],[0.0,0.6988888983377378]],"imag":[[-0.7152302480881685,0.0],[0.0,0.7152302480881685]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6526282297470709,-0.5326888865071218],[0.27877093211698045,-0.08656855744869538]],"imag":[[0.28986603972308084,0.45419888038640577],[-0.6421377112108365,0.708838354005192]]},{"name":"u","qubits":[4],"real":[[0.9892245898772748,0.0],[0.0,0.9892245898772748]],"imag":[[0.14640597932508623,0.0],[0.0,-0.14640597932508623]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9995881500142025,0.0],[0.0,0.9995881500142025]],"imag":[[0.028697218526959455,0.0],[0.0,-0.028697218526959455]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9638825936392781,0.0],[0.0,0.9638825936392781]],"imag":[[0.2663275158131774,0.0],[0.0,-0.2663275158131774]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9986122763195394,0.0],[0.0,0.9986122763195394]],"imag":[[0.052664234390219236,0.0],[0.0,-0.052664234390219236]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9975522077434378,0.0],[0.0,0.9975522077434378]],"imag":[[-0.06992562353095655,0.0],[0.0,0.06992562353095655]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9862330687607983,0.0],[0.0,0.9862330687607983]],"imag":[[0.16536122303205966,0.0],[0.0,-0.16536122303205966]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9951845259173067,0.0],[0.0,0.9951845259173067]],"imag":[[-0.09801917860676866,0.0],[0.0,0.09801917860676866]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9752261615679884,0.0],[0.0,0.9752261615679884]],"imag":[[-0.22121015752755985,0.0],[0.0,0.22121015752755985]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.7250121467533157,0.0],[0.0,0.7250121467533157]],"imag":[[0.6887360793948206,0.0],[0.0,-0.6887360793948206]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9835476352886436,0.0],[0.0,0.9835476352886436]],"imag":[[0.1806489665570144,0.0],[0.0,-0.1806489665570144]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9986525698508423,0.0],[0.0,0.9986525698508423]],"imag":[[-0.051894553956156955,0.0],[0.0,0.051894553956156955]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9866520959693574,0.0],[0.0,0.9866520959693574]],"imag":[[0.16284238244165386,0.0],[0.0,-0.16284238244165386]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9685085532622251,0.0],[0.0,0.9685085532622251]],"imag":[[0.24898028487796328,0.0],[0.0,-0.24898028487796328]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9925467837326376,0.0],[0.0,0.9925467837326376]],"imag":[[-0.12186419532412576,0.0],[0.0,0.12186419532412576]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.975186484940775,0.0],[0.0,0.975186484940775]],"imag":[[0.22138500308027992,0.0],[0.0,-0.22138500308027992]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9942000102418707,0.0],[0.0,0.9942000102418707]],"imag":[[-0.10754691829645499,0.0],[0.0,0.10754691829645499]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.8120374298408738,-0.5584710231496313],[-0.49206492544981467,0.8111928460096023]],"imag":[[0.1516870661445212,-0.07547425259053023],[0.27469684316344667,-0.1561407060344807]]},{"name":"u","qubits":[1],"real":[[0.8972837640535226,0.0],[0.0,0.8972837640535226]],"imag":[[-0.4414542408516904,0.0],[0.0,0.4414542408516904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8710487502982031,0.0],[0.0,0.8710487502982031]],"imag":[[0.4911965742998811,0.0],[0.0,-0.4911965742998811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5821716298774635,-0.5773520891641681],[0.5789489090023856,-0.5841852933969379]],"imag":[[-0.44843921345334303,-0.3558694006808325],[-0.35326565919731273,0.44581282818641393]]},{"name":"u","qubits":[1],"real":[[0.6639653828311111,-0.7477633117517442],[0.7477633117517442,0.6639653828311111]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9275187964478523,0.3737765137564526],[-0.3737765137564526,0.9275187964478523]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42838448141460617,0.38559849532661117],[0.8388040766239646,0.4313211196652712]],"imag":[[0.18437038471989198,-0.7961206552547367],[0.2808950308574296,-0.17739164131750654]]},{"name":"u","qubits":[1],"real":[[0.4675352065435332,0.0],[0.0,0.4675352065435332]],"imag":[[0.8839744513515624,0.0],[0.0,-0.8839744513515624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.884788737882091,0.0],[0.0,0.884788737882091]],"imag":[[0.4659923704493632,0.0],[0.0,-0.4659923704493632]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6307993715653113,-0.08668801482370514],[-0.36512269658386015,-0.7559742366592531]],"imag":[[-0.4295146950428578,0.6403861863445948],[0.5331929256979873,-0.10437276432293455]]},{"name":"u","qubits":[2],"real":[[0.9080633709291982,0.0],[0.0,0.9080633709291982]],"imag":[[0.4188328000249042,0.0],[0.0,-0.4188328000249042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8099993623873094,0.0],[0.0,0.8099993623873094]],"imag":[[-0.586430757150537,0.0],[0.0,0.586430757150537]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8979685121500705,0.0],[0.0,0.8979685121500705]],"imag":[[-0.44005971320604736,0.0],[0.0,0.44005971320604736]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998177527058973,0.0],[0.0,0.9998177527058973]],"imag":[[0.019090871486892456,0.0],[0.0,-0.019090871486892456]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6268028458093435,-0.5559062543581423],[0.6035966301234575,-0.541690237583155]],"imag":[[-0.43888627202256286,0.32475416714946953],[0.22398245649838688,0.5404393155495444]]},{"name":"u","qubits":[1],"real":[[0.8310770357874399,0.0],[0.0,0.8310770357874399]],"imag":[[0.55615731640136,0.0],[0.0,-0.55615731640136]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5841372644186736,0.0],[0.0,0.5841372644186736]],"imag":[[-0.8116548874475337,0.0],[0.0,0.8116548874475337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9037902428865754,0.10809569886190158],[0.015427597054030415,-0.5239014853754053]],"imag":[[0.37286742413324814,-0.18013439641228582],[-0.20951150358011347,-0.8254660215527849]]},{"name":"u","qubits":[1],"real":[[0.7954220266793649,-0.606055937577788],[0.606055937577788,0.7954220266793649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9901914106854481,0.1397174656396332],[-0.1397174656396332,0.9901914106854481]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2988506293332938,0.2586895587368601],[0.8091067107716007,-0.4103000599460897]],"imag":[[0.5030800611864704,0.768556091371502],[0.0542686278440232,0.417199122032302]]},{"name":"u","qubits":[1],"real":[[0.7492412954627198,0.0],[0.0,0.7492412954627198]],"imag":[[0.6622971245395419,0.0],[0.0,-0.6622971245395419]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7095470586700013,0.0],[0.0,0.7095470586700013]],"imag":[[-0.7046580529113037,0.0],[0.0,0.7046580529113037]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9512685806221097,0.28444405352223556],[-0.2577348990803601,-0.7749176788424675]],"imag":[[0.11763369948907465,0.018492719690481094],[-0.1217502446065211,-0.5641384499851887]]},{"name":"u","qubits":[2],"real":[[0.638748366468148,-0.7694157032022888],[0.7694157032022888,0.638748366468148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9862356765751241,0.16534566897988967],[-0.16534566897988967,0.9862356765751241]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.990093948523755,-0.14040645674839866],[0.14040645674839866,0.990093948523755]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9719537737409736,0.2351719832605075],[-0.2351719832605075,0.9719537737409736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8545770134070766,-0.3842546080901482],[0.3308802901143121,-0.22727108021588438]],"imag":[[-0.16954224831885178,-0.3054536795534093],[0.36259038570417024,-0.8410673587212114]]},{"name":"u","qubits":[1],"real":[[0.9802285699410335,0.0],[0.0,0.9802285699410335]],"imag":[[0.1978685186464904,0.0],[0.0,-0.1978685186464904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6087128175174699,0.0],[0.0,0.6087128175174699]],"imag":[[0.7933906388343283,0.0],[0.0,-0.7933906388343283]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3533907668403291,-0.3694899155634901],[0.007314563674202724,-0.9081233400823624]],"imag":[[0.8396704954452461,-0.18315465401573708],[-0.41232865792835144,-0.07241252796936745]]},{"name":"u","qubits":[1],"real":[[0.6853889151740921,-0.7281772002448863],[0.7281772002448863,0.6853889151740921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7749808481328618,0.6319847189824056],[-0.6319847189824056,0.7749808481328618]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2341959844678468,-0.2612230912280721],[-0.20590977913084355,0.4525386782343161]],"imag":[[0.9165165693522382,-0.19212526010702008],[0.2505010615151699,0.8306979750426736]]},{"name":"u","qubits":[1],"real":[[0.8625881398143699,0.0],[0.0,0.8625881398143699]],"imag":[[0.5059068106396524,0.0],[0.0,-0.5059068106396524]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6803021565974308,0.0],[0.0,0.6803021565974308]],"imag":[[-0.7329317674442041,0.0],[0.0,0.7329317674442041]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6749580212309276,0.5345446402740043],[0.28857054450247915,0.3911614792309511]],"imag":[[0.377482075566478,-0.3408826480717223],[0.5645050868217194,0.6671234855435686]]},{"name":"u","qubits":[2],"real":[[0.9897775460878335,0.0],[0.0,0.9897775460878335]],"imag":[[0.14261980669018806,0.0],[0.0,-0.14261980669018806]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999921403221322,0.0],[0.0,0.9999921403221322]],"imag":[[0.00396475648191432,0.0],[0.0,-0.00396475648191432]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9631468365182323,0.0],[0.0,0.9631468365182323]],"imag":[[0.2689761537849063,0.0],[0.0,-0.2689761537849063]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5748710133321164,0.0],[0.0,0.5748710133321164]],"imag":[[-0.8182440455209592,0.0],[0.0,0.8182440455209592]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6785047617363019,-0.0603143621998673],[0.3719635853784805,-0.20628742988794757]],"imag":[[0.5161196218158414,-0.5192436826676474],[-0.3672804315917518,-0.8271600038640576]]},{"name":"u","qubits":[1],"real":[[0.7909786000018385,0.0],[0.0,0.7909786000018385]],"imag":[[-0.611843815314931,0.0],[0.0,0.611843815314931]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9210465166380419,0.0],[0.0,0.9210465166380419]],"imag":[[0.38945258272211924,0.0],[0.0,-0.38945258272211924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6862907472034245,-0.6895927967173344],[0.2088558565160372,-0.23923778565435416]],"imag":[[-0.17817856730696907,-0.14737429616783954],[0.6735255300687225,-0.6674637619075663]]},{"name":"u","qubits":[1],"real":[[0.6941186254707966,-0.7198606349666108],[0.7198606349666108,0.6941186254707966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8991589331841611,0.43762222621242775],[-0.43762222621242775,0.8991589331841611]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23325169810832508,0.7925624317988518],[-0.3394139547896401,0.4695031376254629]],"imag":[[0.5430497097485995,0.15011811940147268],[-0.7317710197634237,-0.35899323905653296]]},{"name":"u","qubits":[1],"real":[[0.9058693257424519,0.0],[0.0,0.9058693257424519]],"imag":[[0.4235572743784664,0.0],[0.0,-0.4235572743784664]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8792890965677155,0.0],[0.0,0.8792890965677155]],"imag":[[0.47628844690705097,0.0],[0.0,-0.47628844690705097]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7233898294773289,0.33165129093840917],[-0.2641124410541864,-0.10012711395923718]],"imag":[[0.6044455460435483,0.03688031583059226],[-0.2039542962461848,-0.9373482941646165]]},{"name":"u","qubits":[3],"real":[[0.9908930448198442,0.0],[0.0,0.9908930448198442]],"imag":[[-0.13465130421818533,0.0],[0.0,0.13465130421818533]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.972220859061502,0.0],[0.0,0.972220859061502]],"imag":[[0.23406537805859925,0.0],[0.0,-0.23406537805859925]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8739308808358357,0.0],[0.0,0.8739308808358357]],"imag":[[-0.4860502191353279,0.0],[0.0,0.4860502191353279]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9970722718804356,0.0],[0.0,0.9970722718804356]],"imag":[[0.07646492429334387,0.0],[0.0,-0.07646492429334387]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9460848560471868,0.0],[0.0,0.9460848560471868]],"imag":[[0.3239188866956875,0.0],[0.0,-0.3239188866956875]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.919598454971633,0.0],[0.0,0.919598454971633]],"imag":[[-0.39285962074739317,0.0],[0.0,0.39285962074739317]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9587147888538134,0.0],[0.0,0.9587147888538134]],"imag":[[0.2843693964423525,0.0],[0.0,-0.2843693964423525]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9159683234810148,0.0],[0.0,0.9159683234810148]],"imag":[[0.4012505830268401,0.0],[0.0,-0.4012505830268401]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7568694559999631,-0.4402469043901447],[-0.6405797082647453,0.622611749766942]],"imag":[[-0.12904853387192503,-0.46548659019860217],[0.012358796028753795,0.4492877770119281]]},{"name":"u","qubits":[1],"real":[[0.8375495146658065,0.0],[0.0,0.8375495146658065]],"imag":[[-0.5463614284364079,0.0],[0.0,0.5463614284364079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7479186130021879,0.0],[0.0,0.7479186130021879]],"imag":[[-0.6637904400674082,0.0],[0.0,0.6637904400674082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6829379733826684,0.2305375008124772],[-0.1697437628512016,-0.7085698191792664]],"imag":[[-0.3007062732238898,-0.6245189528548434],[-0.6437068562077679,0.23400288372686462]]},{"name":"u","qubits":[1],"real":[[0.6610375126047442,-0.7503528549484787],[0.7503528549484787,0.6610375126047442]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8977208172830063,0.44056479003289756],[-0.44056479003289756,0.8977208172830063]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5905125471050359,0.4579139039075518],[-0.1460015055419352,0.7344401221707977]],"imag":[[0.445058738752806,-0.4934901289584526],[-0.6571919134855304,-0.08590725332856954]]},{"name":"u","qubits":[1],"real":[[0.9987831292816821,0.0],[0.0,0.9987831292816821]],"imag":[[0.04931795476589274,0.0],[0.0,-0.04931795476589274]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5782831292259168,0.0],[0.0,0.5782831292259168]],"imag":[[-0.8158361492681491,0.0],[0.0,0.8158361492681491]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.097067238488322,0.16935363738638212],[-0.0702570529202597,0.7811907555364778]],"imag":[[0.9805023362884556,-0.022637695314089268],[-0.15574680176520983,-0.6004563961847814]]},{"name":"u","qubits":[2],"real":[[0.9015186364759392,0.0],[0.0,0.9015186364759392]],"imag":[[-0.4327402778648682,0.0],[0.0,0.4327402778648682]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9883412738077145,0.0],[0.0,0.9883412738077145]],"imag":[[0.15225480776692848,0.0],[0.0,-0.15225480776692848]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9583284606620873,0.0],[0.0,0.9583284606620873]],"imag":[[0.2856686218068657,0.0],[0.0,-0.2856686218068657]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.813455203406288,0.0],[0.0,0.813455203406288]],"imag":[[0.5816275716050906,0.0],[0.0,-0.5816275716050906]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3660500100117738,0.6404377885619381],[0.42780245343570333,0.4318236839709963]],"imag":[[0.6540080529256581,-0.16769107269221067],[-0.5052384760815065,0.6125744437070055]]},{"name":"u","qubits":[1],"real":[[0.49605924349168,0.0],[0.0,0.49605924349168]],"imag":[[-0.8682886771958173,0.0],[0.0,0.8682886771958173]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9365763531143081,0.0],[0.0,0.9365763531143081]],"imag":[[-0.35046359980332187,0.0],[0.0,0.35046359980332187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6480211443168329,0.6570235038936706],[0.4916634501384275,0.28232935715163054]],"imag":[[0.38202988846494135,-0.04941534345778531],[0.4386214913062801,0.6972577523789751]]},{"name":"u","qubits":[1],"real":[[0.7586354635334961,-0.6515153363270257],[0.6515153363270257,0.7586354635334961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.993219323321245,0.11625564838444707],[-0.11625564838444707,0.993219323321245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.817334901398306,-0.28183732677983847],[-0.0025343709866433935,0.19759377541889597]],"imag":[[-0.439088194242139,0.24440322802081263],[0.37303993565984417,0.9065271552922771]]},{"name":"u","qubits":[1],"real":[[0.9940396912298927,0.0],[0.0,0.9940396912298927]],"imag":[[-0.10901877021678255,0.0],[0.0,0.10901877021678255]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7997628117692307,0.0],[0.0,0.7997628117692307]],"imag":[[-0.6003161208155033,0.0],[0.0,0.6003161208155033]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16267404254511364,0.28512837301011246],[-0.6106176435553705,-0.6108952274032108]],"imag":[[-0.7327154120692573,0.5961267413082685],[0.2526091332020587,0.4360524513608088]]},{"name":"u","qubits":[2],"real":[[0.6156978226293416,-0.7879823546307924],[0.7879823546307924,0.6156978226293416]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9950681664940328,0.09919346767909497],[-0.09919346767909497,0.9950681664940328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995044133022627,-0.03147900553225481],[0.03147900553225481,0.9995044133022627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9493363015143582,0.31426197133448946],[-0.31426197133448946,0.9493363015143582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3768712288475607,-0.5396188469979789],[-0.5685894910958531,0.4933322749372731]],"imag":[[0.7208115835960968,0.2172791701594719],[-0.12290129550161664,0.6467028132647933]]},{"name":"u","qubits":[1],"real":[[0.9978102130549332,0.0],[0.0,0.9978102130549332]],"imag":[[-0.06614211006060217,0.0],[0.0,0.06614211006060217]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9525093606121422,0.0],[0.0,0.9525093606121422]],"imag":[[-0.30450930683026445,0.0],[0.0,0.30450930683026445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0947270135604199,-0.6363542166318739],[-0.048966336598580906,-0.7010525046494956]],"imag":[[-0.7113793490454685,0.2828772271293752],[0.6946715141228151,0.15348997058798064]]},{"name":"u","qubits":[1],"real":[[0.6440193161265394,-0.7650092290004772],[0.7650092290004772,0.6440193161265394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.915662229286231,0.40194860599157417],[-0.40194860599157417,0.915662229286231]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4905956926289529,-0.45085130869541845],[-0.26922483077453807,0.6553877248562915]],"imag":[[0.5796040793688525,-0.4691567701744601],[0.5923621932967394,0.3835256869556339]]},{"name":"u","qubits":[1],"real":[[0.9980918282013058,0.0],[0.0,0.9980918282013058]],"imag":[[-0.06174708477146926,0.0],[0.0,0.06174708477146926]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9127786308316795,0.0],[0.0,0.9127786308316795]],"imag":[[-0.40845461326449045,0.0],[0.0,0.40845461326449045]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10488145206974431,0.4982622706846558],[-0.3211936163193524,-0.8318647054087889]],"imag":[[-0.8444177919698506,0.16641268950616345],[-0.41568393576394136,0.17900457613883736]]},{"name":"u","qubits":[2],"real":[[0.9814594556522686,0.0],[0.0,0.9814594556522686]],"imag":[[0.19166986437818737,0.0],[0.0,-0.19166986437818737]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8735497589347947,0.0],[0.0,0.8735497589347947]],"imag":[[0.48673485458200133,0.0],[0.0,-0.48673485458200133]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.937224135492785,0.0],[0.0,0.937224135492785]],"imag":[[0.34872757254023046,0.0],[0.0,-0.34872757254023046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994480295223237,0.0],[0.0,0.9994480295223237]],"imag":[[0.033221021717345804,0.0],[0.0,-0.033221021717345804]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6392679715153435,0.18969299855127272],[-0.5943738176635447,0.4848542483435311]],"imag":[[0.3220908197645875,0.6720197398281249],[-0.36648837538740203,-0.5266140839791469]]},{"name":"u","qubits":[1],"real":[[0.9804727013555046,0.0],[0.0,0.9804727013555046]],"imag":[[-0.19665523612820357,0.0],[0.0,0.19665523612820357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7773134958636022,0.0],[0.0,0.7773134958636022]],"imag":[[-0.6291134469619177,0.0],[0.0,0.6291134469619177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3423090222166425,-0.3540477606684945],[0.4273374097913148,-0.07441069317267737]],"imag":[[-0.8190038305770982,0.2944612741512038],[0.17158087597974256,0.8845370483662262]]},{"name":"u","qubits":[1],"real":[[0.926426966250088,-0.3764745359312609],[0.3764745359312609,0.926426966250088]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9708307336065289,0.23976589975434123],[-0.23976589975434123,0.9708307336065289]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7937006931821181,-0.20045420238621417],[-0.5984976521284248,0.39719905764713326]],"imag":[[-0.006966677102403453,-0.5742898116788095],[0.10858745530280779,0.6871988311630439]]},{"name":"u","qubits":[1],"real":[[0.9279617876447064,0.0],[0.0,0.9279617876447064]],"imag":[[0.3726753555995362,0.0],[0.0,-0.3726753555995362]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9275218328322762,0.0],[0.0,0.9275218328322762]],"imag":[[-0.3737689789421469,0.0],[0.0,0.3737689789421469]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5566186680382292,-0.3890435682587672],[-0.039681353683926265,-0.8045014227247893]],"imag":[[0.5812195568272681,-0.4483353512153013],[-0.5922709475592001,-0.020444453549269465]]},{"name":"u","qubits":[3],"real":[[0.717936379340854,-0.6961087237055326],[0.6961087237055326,0.717936379340854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9897203576162452,0.1430161309781928],[-0.1430161309781928,0.9897203576162452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999989203184791,0.0014694767354060053],[-0.0014694767354060053,0.9999989203184791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9876701326649158,0.1565493821184474],[-0.1565493821184474,0.9876701326649158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9999979981226195,0.0020009374686582562],[-0.0020009374686582562,0.9999979981226195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9993687694732142,0.0355255204267803],[-0.0355255204267803,0.9993687694732142]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999933258341297,0.003653530784877617],[-0.003653530784877617,0.9999933258341297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9103770572424912,0.4137796679955432],[-0.4137796679955432,0.9103770572424912]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7248398440865167,0.5566117950993019],[-0.5416439919862728,-0.359783253339332]],"imag":[[0.3736481337206062,0.15867445335678645],[-0.2040001434727849,-0.7318208373808606]]},{"name":"u","qubits":[1],"real":[[0.9038498999618985,0.0],[0.0,0.9038498999618985]],"imag":[[0.4278496912922412,0.0],[0.0,-0.4278496912922412]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5953260160573989,0.0],[0.0,0.5953260160573989]],"imag":[[0.803484246644093,0.0],[0.0,-0.803484246644093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7126267716045416,0.2374562829815109],[-0.11934434153699261,-0.8682234938056339]],"imag":[[0.5840607345445795,0.3076534680908687],[0.369855472987539,-0.30846688971136543]]},{"name":"u","qubits":[1],"real":[[0.9081941074780842,-0.41854923622207957],[0.41854923622207957,0.9081941074780842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9530087678662108,0.3029427146675206],[-0.3029427146675206,0.9530087678662108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28334791045150043,0.40393386690466965],[-0.25988374628110417,-0.49688889707964196]],"imag":[[-0.7603989325843667,-0.4223089581512152],[-0.5234193953095574,0.6415559203932677]]},{"name":"u","qubits":[1],"real":[[0.9831940057625014,0.0],[0.0,0.9831940057625014]],"imag":[[-0.18256381632921265,0.0],[0.0,0.18256381632921265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7908480647418564,0.0],[0.0,0.7908480647418564]],"imag":[[-0.6120125313211001,0.0],[0.0,0.6120125313211001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30210233363120054,-0.47784615681315556],[0.4873350549858122,-0.2711529050009279]],"imag":[[-0.7854353738893336,0.25196925184792446],[0.23308796116462335,0.7966496398365168]]},{"name":"u","qubits":[2],"real":[[0.9789633945684371,0.0],[0.0,0.9789633945684371]],"imag":[[0.2040359578482248,0.0],[0.0,-0.2040359578482248]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9980377029626172,0.0],[0.0,0.9980377029626172]],"imag":[[-0.06261584036889309,0.0],[0.0,0.06261584036889309]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9497103479553971,0.0],[0.0,0.9497103479553971]],"imag":[[-0.31312977339505516,0.0],[0.0,0.31312977339505516]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8433414719037212,0.0],[0.0,0.8433414719037212]],"imag":[[-0.537378043622239,0.0],[0.0,0.537378043622239]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.36402979934159113,0.5910516678773655],[-0.6936718341485495,-0.4169406053137811]],"imag":[[0.33400199837760725,-0.6376385309644251],[-0.5241606211649948,-0.2650199263630804]]},{"name":"u","qubits":[1],"real":[[0.853829946307694,0.0],[0.0,0.853829946307694]],"imag":[[-0.5205520365805903,0.0],[0.0,0.5205520365805903]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8034782785154855,0.0],[0.0,0.8034782785154855]],"imag":[[0.5953340708827204,0.0],[0.0,-0.5953340708827204]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6362078688963446,-0.5599945651826801],[0.6972473812086332,-0.6981070877004045]],"imag":[[-0.3278290914315566,-0.4173412528511806],[0.040171180754800376,-0.15773033866992014]]},{"name":"u","qubits":[1],"real":[[0.8005774611972182,-0.5992292788432626],[0.5992292788432626,0.8005774611972182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615872545486251,0.2744994569933384],[-0.2744994569933384,0.9615872545486251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4906902224345989,-0.28237518164112685],[0.2513140039057905,0.6175884724293759]],"imag":[[-0.3758007979992363,0.7336628126212761],[-0.7448745782150583,0.02424072796202944]]},{"name":"u","qubits":[1],"real":[[0.998462934437659,0.0],[0.0,0.998462934437659]],"imag":[[-0.055423537907094415,0.0],[0.0,0.055423537907094415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7709244687862779,0.0],[0.0,0.7709244687862779]],"imag":[[-0.6369265761660408,0.0],[0.0,0.6369265761660408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.08388924937442965,-0.6485219178610722],[0.6348548046495225,0.010051367228139818]],"imag":[[-0.7533100935042695,-0.07004155136617043],[-0.14981947095554735,0.7579000416630559]]},{"name":"u","qubits":[2],"real":[[0.6125727259467014,-0.7904142302781672],[0.7904142302781672,0.6125727259467014]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9918567381235487,0.12735859232464095],[-0.12735859232464095,0.9918567381235487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999973186899177,-0.002315731628484562],[0.002315731628484562,0.9999973186899177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9392209117854001,0.3433133828807168],[-0.3433133828807168,0.9392209117854001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3999947234657363,0.770751564576278],[0.17316749342726165,-0.3680044917126429]],"imag":[[0.13101703435078954,-0.47831034236436143],[0.8904222465379065,-0.20428885473717412]]},{"name":"u","qubits":[1],"real":[[0.7636893971325248,0.0],[0.0,0.7636893971325248]],"imag":[[0.6455838479294232,0.0],[0.0,-0.6455838479294232]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7052559475702007,0.0],[0.0,0.7052559475702007]],"imag":[[-0.708952782924828,0.0],[0.0,0.708952782924828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7466894426147093,-0.6225851017558901],[0.6388445690222765,-0.730869692886272]],"imag":[[0.12603933658497696,-0.19737465134246915],[-0.13581818196285544,-0.19814270135276962]]},{"name":"u","qubits":[1],"real":[[0.8109164234635234,-0.5851619896721997],[0.5851619896721997,0.8109164234635234]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9559719757377343,0.2934579724664042],[-0.2934579724664042,0.9559719757377343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.49890565245136687,-0.4389689773245606],[0.6906566481960354,-0.5040195818995218]],"imag":[[-0.11369700983660452,-0.7385610176911045],[-0.5110377033144512,-0.08830697116049246]]},{"name":"u","qubits":[1],"real":[[0.8577627722255707,0.0],[0.0,0.8577627722255707]],"imag":[[-0.5140457436686969,0.0],[0.0,0.5140457436686969]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9592852240259582,0.0],[0.0,0.9592852240259582]],"imag":[[-0.28243912435331486,0.0],[0.0,0.28243912435331486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.702207874141628,0.25447767330308246],[0.604706995912404,-0.023812020198332052]],"imag":[[-0.3754579301332323,-0.5487955520809307],[0.016275542637955897,-0.7959255891730773]]},{"name":"u","qubits":[2],"real":[[0.9475691190126309,0.0],[0.0,0.9475691190126309]],"imag":[[-0.3195508796633592,0.0],[0.0,0.3195508796633592]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9977809634118974,0.0],[0.0,0.9977809634118974]],"imag":[[-0.06658189733573128,0.0],[0.0,0.06658189733573128]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9182864808067834,0.0],[0.0,0.9182864808067834]],"imag":[[-0.3959165810716862,0.0],[0.0,0.3959165810716862]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6682122242722769,0.0],[0.0,0.6682122242722769]],"imag":[[0.7439707140291857,0.0],[0.0,-0.7439707140291857]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.05273171702348239,-0.6594950020734847],[0.6912902911664103,-0.09615739315957672]],"imag":[[-0.5939713535431644,-0.45769393641379025],[-0.4080871604558467,0.588503490687097]]},{"name":"u","qubits":[1],"real":[[0.9746124044525996,0.0],[0.0,0.9746124044525996]],"imag":[[-0.2238987741974541,0.0],[0.0,0.2238987741974541]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4352903834508038,0.0],[0.0,0.4352903834508038]],"imag":[[0.9002901099508159,0.0],[0.0,-0.9002901099508159]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41064025793616166,-0.15930971179216347],[0.19522284471830637,-0.5126900965454179]],"imag":[[-0.8465727170883786,-0.2988471665792072],[-0.27672595495149105,0.7889611217674336]]},{"name":"u","qubits":[1],"real":[[0.7636694324065181,-0.6456074643371981],[0.6456074643371981,0.7636694324065181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8435685363525157,0.5370215307378973],[-0.5370215307378973,0.8435685363525157]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4374780721309052,-0.5130829721390738],[-0.45616089728632836,-0.06916409235012934]],"imag":[[-0.7355905075727379,0.06531007023761899],[0.24379659013292254,-0.8530514561009055]]},{"name":"u","qubits":[1],"real":[[0.8748904217141957,0.0],[0.0,0.8748904217141957]],"imag":[[-0.484320916327962,0.0],[0.0,0.484320916327962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7973769102777417,0.0],[0.0,0.7973769102777417]],"imag":[[0.6034816177448343,0.0],[0.0,-0.6034816177448343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7421815397783096,0.03204566168650877],[-0.21842640149791542,-0.8650737621057873]],"imag":[[-0.46492038144116277,0.48165202843959337],[0.43047126275928393,0.13649829736388197]]},{"name":"u","qubits":[3],"real":[[0.9856467179948153,0.0],[0.0,0.9856467179948153]],"imag":[[-0.16882105113417908,0.0],[0.0,0.16882105113417908]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9996381429018253,0.0],[0.0,0.9996381429018253]],"imag":[[-0.026899502891129707,0.0],[0.0,0.026899502891129707]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9807380070691586,0.0],[0.0,0.9807380070691586]],"imag":[[-0.195327830812752,0.0],[0.0,0.195327830812752]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8110013986610174,0.0],[0.0,0.8110013986610174]],"imag":[[-0.5850442131752723,0.0],[0.0,0.5850442131752723]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.811549837122314,0.0],[0.0,0.811549837122314]],"imag":[[-0.5842832034781982,0.0],[0.0,0.5842832034781982]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9933776438515435,0.0],[0.0,0.9933776438515435]],"imag":[[0.11489498116086716,0.0],[0.0,-0.11489498116086716]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.984905673781272,0.0],[0.0,0.984905673781272]],"imag":[[0.17309192284291747,0.0],[0.0,-0.17309192284291747]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9982639111704265,0.0],[0.0,0.9982639111704265]],"imag":[[-0.05889960657528149,0.0],[0.0,0.05889960657528149]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.322399761487333,-0.6094607033305794],[-0.29660928163180517,0.7785084356689544]],"imag":[[-0.722169408528085,0.05556428956535517],[-0.5353061490670286,-0.13926548895246987]]},{"name":"u","qubits":[1],"real":[[0.8376242627961944,0.0],[0.0,0.8376242627961944]],"imag":[[0.5462468255057706,0.0],[0.0,-0.5462468255057706]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7599626497059847,0.0],[0.0,0.7599626497059847]],"imag":[[-0.6499667461123367,0.0],[0.0,0.6499667461123367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6655231826038615,0.6826728479693417],[0.11272942445279902,-0.10613092787460963]],"imag":[[0.2932557748877355,-0.07097694384269837],[0.6770317723522008,0.7194833439605486]]},{"name":"u","qubits":[1],"real":[[0.5647327299458478,-0.8252738598355761],[0.8252738598355761,0.5647327299458478]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9096979940016877,0.41527046573204],[-0.41527046573204,0.9096979940016877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6747350155076118,0.32789244181558663],[0.34275564163810307,-0.4449099504202834]],"imag":[[0.06256412582793967,0.6582590186298555],[0.6506434961886433,0.5111132428432006]]},{"name":"u","qubits":[1],"real":[[0.9241208992022829,0.0],[0.0,0.9241208992022829]],"imag":[[0.3821002010697771,0.0],[0.0,-0.3821002010697771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6127100321876018,0.0],[0.0,0.6127100321876018]],"imag":[[0.7903077985548845,0.0],[0.0,-0.7903077985548845]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6356928379308595,-0.15448706612564456],[-0.4347347822288618,-0.31813847512042953]],"imag":[[0.6372998712273894,-0.4072802921046556],[0.0273707701277658,0.842047754412471]]},{"name":"u","qubits":[2],"real":[[0.993841834611792,0.0],[0.0,0.993841834611792]],"imag":[[0.11080797703896329,0.0],[0.0,-0.11080797703896329]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9980920455148793,0.0],[0.0,0.9980920455148793]],"imag":[[-0.06174357197250628,0.0],[0.0,0.06174357197250628]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9790124922487732,0.0],[0.0,0.9790124922487732]],"imag":[[0.20380024538956237,0.0],[0.0,-0.20380024538956237]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6214133931719331,0.0],[0.0,0.6214133931719331]],"imag":[[0.7834828618333298,0.0],[0.0,-0.7834828618333298]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9447323401311052,0.06663353927044988],[-0.11932001850020364,-0.8169715168944242]],"imag":[[0.05337003499993931,-0.3165318567203061],[0.3006579086929563,-0.47741501412158427]]},{"name":"u","qubits":[1],"real":[[0.9380761382545564,0.0],[0.0,0.9380761382545564]],"imag":[[-0.3464291541389355,0.0],[0.0,0.3464291541389355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7901089899376477,0.0],[0.0,0.7901089899376477]],"imag":[[-0.6129663808233777,0.0],[0.0,0.6129663808233777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.47267186861267496,0.26038047244883694],[0.27365165905797034,0.0665613889446165]],"imag":[[-0.5526825983545293,0.6350789397119136],[0.6294743994739647,0.7241866688937841]]},{"name":"u","qubits":[1],"real":[[0.8777387991862158,-0.4791394373281539],[0.4791394373281539,0.8777387991862158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9664606863447529,0.25681460579575544],[-0.25681460579575544,0.9664606863447529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3566179505588181,0.41565971718208683],[-0.4123676386787959,0.31605613100859953]],"imag":[[0.8346472119017955,0.05843516506261897],[0.07836197786083375,-0.8508353853996008]]},{"name":"u","qubits":[1],"real":[[0.9198308008859915,0.0],[0.0,0.9198308008859915]],"imag":[[-0.3923153039857551,0.0],[0.0,0.3923153039857551]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4527578104446632,0.0],[0.0,0.4527578104446632]],"imag":[[0.8916335374364035,0.0],[0.0,-0.8916335374364035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5190613842076306,-0.10523166500823439],[0.2346523951182645,-0.6046943252494825]],"imag":[[-0.4978092302467925,-0.6867951269375381],[-0.6539873876236578,0.3893372873300455]]},{"name":"u","qubits":[2],"real":[[0.7233155527508864,-0.690517639998197],[0.690517639998197,0.7233155527508864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9904361266373019,0.13797202271365974],[-0.13797202271365974,0.9904361266373019]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999669274105187,-0.008132901399025982],[0.008132901399025982,0.9999669274105187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9748203350249265,0.22299173621883384],[-0.22299173621883384,0.9748203350249265]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5568323078689507,-0.522516895444522],[-0.14207729782193187,-0.4081282978379908]],"imag":[[0.6441966409870571,0.04386983735266785],[-0.5047400420988503,0.7473170838737287]]},{"name":"u","qubits":[1],"real":[[0.9803659325580356,0.0],[0.0,0.9803659325580356]],"imag":[[-0.19718681061271093,0.0],[0.0,0.19718681061271093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9677615006546,0.0],[0.0,0.9677615006546]],"imag":[[0.2518683740582701,0.0],[0.0,-0.2518683740582701]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.32781586142577246,0.2571447056687839],[-0.5297357735847941,-0.8459189545863188]],"imag":[[-0.7819434816273507,0.4636569344727741],[-0.02193542164390059,0.05761917852081712]]},{"name":"u","qubits":[1],"real":[[0.7436637618963838,-0.66855381925625],[0.66855381925625,0.7436637618963838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9942237013198835,0.10732768391142647],[-0.10732768391142647,0.9942237013198835]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7305341352121323,0.21838718874819874],[-0.6725481774141645,-0.39390536031312806]],"imag":[[-0.0791759174222724,0.642151140449709],[0.08792042110391006,-0.6203124339608075]]},{"name":"u","qubits":[1],"real":[[0.8575553010549831,0.0],[0.0,0.8575553010549831]],"imag":[[0.5143917822365528,0.0],[0.0,-0.5143917822365528]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6082047208065317,0.0],[0.0,0.6082047208065317]],"imag":[[-0.7937802073550643,0.0],[0.0,0.7937802073550643]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.697050523152732,-0.607919845155817],[0.5036659305069134,-0.44793458618160964]],"imag":[[0.3719774194925136,0.07865640104861357],[0.34939089571252085,-0.6508465556044043]]},{"name":"u","qubits":[2],"real":[[0.8197516511936815,0.0],[0.0,0.8197516511936815]],"imag":[[0.5727191548789273,0.0],[0.0,-0.5727191548789273]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9417933237255,0.0],[0.0,0.9417933237255]],"imag":[[0.3361924082814417,0.0],[0.0,-0.3361924082814417]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9763021839987303,0.0],[0.0,0.9763021839987303]],"imag":[[0.2164117499566729,0.0],[0.0,-0.2164117499566729]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6982943024032117,0.0],[0.0,0.6982943024032117]],"imag":[[-0.7158107761351543,0.0],[0.0,0.7158107761351543]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.10390253905605619,0.12533813837318114],[0.2988167803075342,-0.14919256298899536]],"imag":[[0.798971957030562,0.5789114140571104],[-0.5114260514122222,0.7917660670250504]]},{"name":"u","qubits":[1],"real":[[0.6902180131847464,0.0],[0.0,0.6902180131847464]],"imag":[[0.7236014747603139,0.0],[0.0,-0.7236014747603139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9593565658357114,0.0],[0.0,0.9593565658357114]],"imag":[[0.28219670371552935,0.0],[0.0,-0.28219670371552935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9107040906215276,-0.01849465156117648],[-0.029919269879297473,0.9091520313504522]],"imag":[[-0.04303154011981071,0.4103952896218033],[-0.40972086006209507,-0.06838302429121663]]},{"name":"u","qubits":[1],"real":[[0.8060624589676626,-0.5918304759329358],[0.5918304759329358,0.8060624589676626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8927839817838219,0.45048502957392983],[-0.45048502957392983,0.8927839817838219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0019151447960496738,-0.4817804678497432],[-0.494088982438141,-0.025444681096694018]],"imag":[[-0.7734429453052201,0.41191009137490037],[-0.39706223694937154,-0.7730266655335317]]},{"name":"u","qubits":[1],"real":[[0.7833476562976982,0.0],[0.0,0.7833476562976982]],"imag":[[0.6215838232876586,0.0],[0.0,-0.6215838232876586]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9465390272266442,0.0],[0.0,0.9465390272266442]],"imag":[[0.322589320866079,0.0],[0.0,-0.322589320866079]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8074665656274953,-0.3477529661330775],[0.5587929147999464,-0.37532525400646793]],"imag":[[0.18844163942819248,-0.43767038792794744],[-0.01542635059672312,-0.7393534065530686]]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.11531331370788174,-0.39258144232159653],[-0.9651336689988351,0.043518161247979956]],"imag":[[0.024487434013180025,0.9121310302812056],[0.23370966223501657,-0.10955804116739702]]},{"name":"u","qubits":[1],"real":[[0.7837891362301964,0.0],[0.0,0.7837891362301964]],"imag":[[-0.6210270444413211,0.0],[0.0,0.6210270444413211]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8341814414825309,0.0],[0.0,0.8341814414825309]],"imag":[[-0.5514900930081399,0.0],[0.0,0.5514900930081399]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6896259720260667,-0.6397516300656452],[0.7058188625622588,-0.6934709947551555]],"imag":[[-0.1619744910885368,-0.29815790241424456],[0.00012725970148549202,-0.14462951458669587]]},{"name":"u","qubits":[1],"real":[[0.6790405942057961,-0.7341007229397335],[0.7341007229397335,0.6790405942057961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8336494387232339,0.5522939555313249],[-0.5522939555313249,0.8336494387232339]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.9199686004892651,-0.28165067105920844],[0.06255640902686838,0.5565781695589599]],"imag":[[-0.27084727053942304,-0.0311838042429842],[-0.2763805815263265,-0.7809745264829259]]},{"name":"u","qubits":[1],"real":[[0.7180470411078076,0.0],[0.0,0.7180470411078076]],"imag":[[-0.6959945737980452,0.0],[0.0,0.6959945737980452]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.933445807673619,0.0],[0.0,0.933445807673619]],"imag":[[-0.35871844688633614,0.0],[0.0,0.35871844688633614]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.878623556374005,-0.44767255286868685],[0.21191812908936578,-0.12345133040510614]],"imag":[[-0.02741154246395588,-0.16388574963209945],[0.42703625149125835,-0.8703393105546634]]},{"name":"u","qubits":[2],"real":[[0.9568003659709143,0.0],[0.0,0.9568003659709143]],"imag":[[-0.2907456958889063,0.0],[0.0,0.2907456958889063]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954344073132234,0.0],[0.0,0.9954344073132234]],"imag":[[0.09544810494175182,0.0],[0.0,-0.09544810494175182]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9601639430715819,0.0],[0.0,0.9601639430715819]],"imag":[[0.27943729605267786,0.0],[0.0,-0.27943729605267786]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8208224650423952,0.0],[0.0,0.8208224650423952]],"imag":[[0.5711834038920651,0.0],[0.0,-0.5711834038920651]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.3640075240129741,-0.7335071351948554],[-0.8181787732820532,-0.47293386014068994]],"imag":[[-0.31956950643388843,0.4768030365232392],[0.3097698306327124,0.1046886379359358]]},{"name":"u","qubits":[1],"real":[[0.5134081670610638,0.0],[0.0,0.5134081670610638]],"imag":[[-0.8581445414351819,0.0],[0.0,0.8581445414351819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9605166645274086,0.0],[0.0,0.9605166645274086]],"imag":[[-0.2782224598502816,0.0],[0.0,0.2782224598502816]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8237346139142918,-0.35284500534528307],[0.26882731804544624,-0.23480241986215955]],"imag":[[0.4420116485727366,-0.03984207033238929],[0.2319889252485479,-0.9048650922990622]]},{"name":"u","qubits":[1],"real":[[0.7437519442450437,-0.6684557168816178],[0.6684557168816178,0.7437519442450437]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7688479510738807,0.6394316446106617],[-0.6394316446106617,0.7688479510738807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.06334034778698598,0.6389720582381753],[0.00791355686237761,-0.7479551726430005]],"imag":[[0.7616081963833828,0.08749665327738894],[0.6448862932034295,-0.1569143211204925]]},{"name":"u","qubits":[1],"real":[[0.8739065804224713,0.0],[0.0,0.8739065804224713]],"imag":[[0.48609390933676877,0.0],[0.0,-0.48609390933676877]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9724165779874466,0.0],[0.0,0.9724165779874466]],"imag":[[-0.2332509353790121,0.0],[0.0,0.2332509353790121]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.665707312223274,0.1485382712263208],[0.6016337205784863,-0.04833534796765315]],"imag":[[0.4132655484405225,0.6033089945506485],[-0.15518449403051315,0.7820603130272162]]},{"name":"u","qubits":[2],"real":[[0.7616198335057968,-0.6480240961651059],[0.6480240961651059,0.7616198335057968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.988655989309532,0.15019765245299424],[-0.15019765245299424,0.988655989309532]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.998639096075455,0.05215319539202041],[-0.05215319539202041,0.998639096075455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9761102965000896,0.21727560623895895],[-0.21727560623895895,0.9761102965000896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.19417988091762337,0.12203683596058015],[-0.5387809027538173,-0.7630550928672405]],"imag":[[0.8196625931153487,-0.5249327747083146],[0.012749357710151144,-0.35679057996971775]]},{"name":"u","qubits":[1],"real":[[0.9499301236178708,0.0],[0.0,0.9499301236178708]],"imag":[[-0.3124624141290225,0.0],[0.0,0.3124624141290225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6673419171003292,0.0],[0.0,0.6673419171003292]],"imag":[[0.744751479139758,0.0],[0.0,-0.744751479139758]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5001038930688764,0.5274573730639883],[0.013732736028589595,-0.5454961104452863]],"imag":[[-0.6779433503101606,0.10989826890367849],[-0.5386096191758533,-0.6419852674177777]]},{"name":"u","qubits":[1],"real":[[0.7279834031855729,-0.6855947525224735],[0.6855947525224735,0.7279834031855729]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8646970249668263,0.5022937935247853],[-0.5022937935247853,0.8646970249668263]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46569911582246054,-0.261843271282064],[0.2753435327523207,-0.4125139472699893]],"imag":[[-0.8163520898528026,0.21938938032513608],[0.20218688851310693,0.8444753663622122]]},{"name":"u","qubits":[1],"real":[[0.876922271426342,0.0],[0.0,0.876922271426342]],"imag":[[0.48063221893300584,0.0],[0.0,-0.48063221893300584]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5402352483993953,0.0],[0.0,0.5402352483993953]],"imag":[[0.8415140381400916,0.0],[0.0,-0.8415140381400916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6911731666552212,0.1555007276844608],[0.3744311744685816,-0.012032422109642282]],"imag":[[0.44111653248693655,-0.550922301374793],[-0.43300941565810513,-0.8198532565988136]]},{"name":"u","qubits":[2],"real":[[0.9724392234296506,0.0],[0.0,0.9724392234296506]],"imag":[[0.2331565069551737,0.0],[0.0,-0.2331565069551737]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7284897188339082,0.0],[0.0,0.7284897188339082]],"imag":[[-0.6850567345507182,0.0],[0.0,0.6850567345507182]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9949841360454479,0.0],[0.0,0.9949841360454479]],"imag":[[-0.1000328396972402,0.0],[0.0,0.1000328396972402]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8760996480939239,0.0],[0.0,0.8760996480939239]],"imag":[[-0.4821300722934659,0.0],[0.0,0.4821300722934659]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.09406280859486739,0.5027721912931308],[0.5460016212429105,0.06479838089547017]],"imag":[[-0.47248489059809784,-0.717725811057435],[0.6854140688633857,-0.4773792555584887]]},{"name":"u","qubits":[1],"real":[[0.9214551199066099,0.0],[0.0,0.9214551199066099]],"imag":[[0.3884848285298863,0.0],[0.0,-0.3884848285298863]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9923007915196201,0.0],[0.0,0.9923007915196201]],"imag":[[0.12385127835244751,0.0],[0.0,-0.12385127835244751]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6101591839866403,-0.2702146147768767],[0.478001082712472,0.5147525576589143]],"imag":[[0.5950031906804257,-0.44795204568999847],[0.2125839556565239,-0.6792295864483053]]},{"name":"u","qubits":[1],"real":[[0.8435091527486746,-0.537114800791426],[0.537114800791426,0.8435091527486746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8703415303774895,0.492448596810032],[-0.492448596810032,0.8703415303774895]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.24020912441980338,-0.3826308746427715],[-0.4057410363302165,0.7343927196207922]],"imag":[[-0.8364623567628543,-0.3101998001841871],[-0.2792928815811157,-0.46694435546837293]]},{"name":"u","qubits":[1],"real":[[0.9998282907591115,0.0],[0.0,0.9998282907591115]],"imag":[[0.01853075815269123,0.0],[0.0,-0.01853075815269123]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6845520568756279,0.0],[0.0,0.6845520568756279]],"imag":[[-0.7289639781411336,0.0],[0.0,0.7289639781411336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03513135096222508,-0.02808094757502],[0.3178976860267896,-0.9450878541822852]],"imag":[[0.9474316297284763,0.31678155810100606],[0.008953010020366362,-0.07529842433617923]]},{"name":"u","qubits":[3],"real":[[0.9989081061901963,0.0],[0.0,0.9989081061901963]],"imag":[[0.04671825539888634,0.0],[0.0,-0.04671825539888634]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9951640355995348,0.0],[0.0,0.9951640355995348]],"imag":[[-0.09822699348574143,0.0],[0.0,0.09822699348574143]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9985767669119442,0.0],[0.0,0.9985767669119442]],"imag":[[-0.05333329713873651,0.0],[0.0,0.05333329713873651]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6977968792533563,0.0],[0.0,0.6977968792533563]],"imag":[[0.7162956898545997,0.0],[0.0,-0.7162956898545997]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9114618217539405,0.0],[0.0,0.9114618217539405]],"imag":[[-0.4113846709407,0.0],[0.0,0.4113846709407]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9980679194714852,0.0],[0.0,0.9980679194714852]],"imag":[[-0.06213234360508994,0.0],[0.0,0.06213234360508994]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9950354239782918,0.0],[0.0,0.9950354239782918]],"imag":[[0.09952137975501067,0.0],[0.0,-0.09952137975501067]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999979232218946,0.0],[0.0,0.999979232218946]],"imag":[[-0.006444775466009029,0.0],[0.0,0.006444775466009029]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6606966521716291,-0.15147337617591256],[0.07890977487639159,0.8804062659443163]],"imag":[[-0.6112307811252603,0.40857396187725425],[-0.428544179103115,-0.18710409100760061]]},{"name":"u","qubits":[1],"real":[[0.9999516616089669,0.0],[0.0,0.9999516616089669]],"imag":[[0.009832316383551813,0.0],[0.0,-0.009832316383551813]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.742867045601525,0.0],[0.0,0.742867045601525]],"imag":[[0.6694389834475296,0.0],[0.0,-0.6694389834475296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.018982307169620682,0.014147013231296413],[-0.09075179644939126,-0.3667902207314045]],"imag":[[0.965161903987083,-0.2605801855920368],[0.24467587242667604,0.8929517136269245]]},{"name":"u","qubits":[1],"real":[[0.6598015699838441,-0.7514398766680236],[0.7514398766680236,0.6598015699838441]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9099278984515385,0.4147664639523867],[-0.4147664639523867,0.9099278984515385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2781439055876293,0.8887774006318593],[-0.3239469868752404,-0.2282627032161651]],"imag":[[0.21824971307395483,-0.2916809261053454],[0.8775314126696825,0.26998723635174354]]},{"name":"u","qubits":[1],"real":[[0.7901050835591953,0.0],[0.0,0.7901050835591953]],"imag":[[0.6129714160822811,0.0],[0.0,-0.6129714160822811]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9134132865082422,0.0],[0.0,0.9134132865082422]],"imag":[[0.4070333745901088,0.0],[0.0,-0.4070333745901088]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8518258391430586,-0.4057356398826196],[-0.4277706357511437,0.2724061478512352]],"imag":[[0.21856378356778136,-0.24900040724826408],[-0.20888967296116506,0.8361652219101738]]},{"name":"u","qubits":[2],"real":[[0.9179717918721719,0.0],[0.0,0.9179717918721719]],"imag":[[-0.39664567226555475,0.0],[0.0,0.39664567226555475]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9143590661371792,0.0],[0.0,0.9143590661371792]],"imag":[[-0.4049043074267617,0.0],[0.0,0.4049043074267617]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7883047315098807,0.0],[0.0,0.7883047315098807]],"imag":[[-0.615285015483991,0.0],[0.0,0.615285015483991]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998450471804471,0.0],[0.0,0.9998450471804471]],"imag":[[0.01760345502251045,0.0],[0.0,-0.01760345502251045]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.02873099434807658,0.4469555179760186],[0.714619729619455,0.5482845436428592]],"imag":[[-0.5478516852474682,0.7065860357281829],[0.43399504948086337,0.018734947746438895]]},{"name":"u","qubits":[1],"real":[[0.6701493538262149,0.0],[0.0,0.6701493538262149]],"imag":[[-0.7422262751791441,0.0],[0.0,0.7422262751791441]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8614292660049785,0.0],[0.0,0.8614292660049785]],"imag":[[-0.5078775636608925,0.0],[0.0,0.5078775636608925]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8379597913611223,0.5163501358707101],[0.5388886073981023,0.8297338076217742]],"imag":[[0.0857495204311119,-0.15444398659111896],[0.008335263906586248,-0.14515991416921628]]},{"name":"u","qubits":[1],"real":[[0.8127802962002145,-0.5825703306114134],[0.5825703306114134,0.8127802962002145]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8628618576138941,0.5054398230008197],[-0.5054398230008197,0.8628618576138941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7429671914776814,0.3930541106128107],[-0.21712408026839447,-0.9068510027413296]],"imag":[[-0.524004912236489,-0.13757568996798833],[-0.35535297678139605,-0.0648278835629309]]},{"name":"u","qubits":[1],"real":[[0.9981289575633712,0.0],[0.0,0.9981289575633712]],"imag":[[0.0611439618724368,0.0],[0.0,-0.0611439618724368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5866555752382272,0.0],[0.0,0.5866555752382272]],"imag":[[-0.8098365489664595,0.0],[0.0,0.8098365489664595]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09291051473363265,0.6254278349650869],[0.6385516346383431,0.40798188861758555]],"imag":[[0.7555011769430665,-0.1715390076351638],[-0.11330232914760793,0.6426236617729346]]},{"name":"u","qubits":[2],"real":[[0.7338647409340575,-0.6792956219598274],[0.6792956219598274,0.7338647409340575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9743624022047213,0.22498424204784898],[-0.22498424204784898,0.9743624022047213]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998090085686875,-0.01954344864393485],[0.01954344864393485,0.9998090085686875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9165525556383237,0.399914256751191],[-0.399914256751191,0.9165525556383237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.35571287192781076,-0.5332175760003507],[-0.65623509184115,0.5959479038102133]],"imag":[[0.648973695451857,0.4098542570240526],[-0.14716317335755422,0.43879904351284077]]},{"name":"u","qubits":[1],"real":[[0.7683649065881478,0.0],[0.0,0.7683649065881478]],"imag":[[0.6400120079528093,0.0],[0.0,-0.6400120079528093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8775675328942805,0.0],[0.0,0.8775675328942805]],"imag":[[0.4794530479722139,0.0],[0.0,-0.4794530479722139]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7993845123990846,-0.5515028672740713],[-0.4286274297005905,0.5113435111151592]],"imag":[[0.1469246515063922,0.18772888830619747],[0.3945580750972763,-0.6317675723905259]]},{"name":"u","qubits":[1],"real":[[0.6447132375704594,-0.7644245164183422],[0.7644245164183422,0.6447132375704594]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8262745143855194,0.5632676334363392],[-0.5632676334363392,0.8262745143855194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4282606481666805,0.2546547274207976],[0.11457588301729837,-0.6801834952500718]],"imag":[[-0.866378477483313,-0.03364700265686402],[-0.2298989300026383,-0.6865633705666537]]},{"name":"u","qubits":[1],"real":[[0.9794573198278985,0.0],[0.0,0.9794573198278985]],"imag":[[0.20165157731976657,0.0],[0.0,-0.20165157731976657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6511202581588889,0.0],[0.0,0.6511202581588889]],"imag":[[0.7589745775815564,0.0],[0.0,-0.7589745775815564]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.35712484576866355,0.3805697507521062],[-0.15234055265140065,-0.8214692425737592]],"imag":[[0.8305466230338104,0.1944757473679472],[0.39930753501494026,-0.3775369279997028]]},{"name":"u","qubits":[2],"real":[[0.9913211403661812,0.0],[0.0,0.9913211403661812]],"imag":[[0.13146252950211357,0.0],[0.0,-0.13146252950211357]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9689391637879422,0.0],[0.0,0.9689391637879422]],"imag":[[0.24729920517042359,0.0],[0.0,-0.24729920517042359]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9480140056067472,0.0],[0.0,0.9480140056067472]],"imag":[[0.3182286052092902,0.0],[0.0,-0.3182286052092902]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7207179740439176,0.0],[0.0,0.7207179740439176]],"imag":[[0.6932283908568885,0.0],[0.0,-0.6932283908568885]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.23587662099030043,-0.08240661981018407],[-0.23352750774276243,0.9355970237745975]],"imag":[[-0.9393740055890267,-0.23483578582764014],[-0.0860441771491798,0.2504386388125638]]},{"name":"u","qubits":[1],"real":[[0.9997078778771143,0.0],[0.0,0.9997078778771143]],"imag":[[-0.024169379603883177,0.0],[0.0,0.024169379603883177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8634094909405161,0.0],[0.0,0.8634094909405161]],"imag":[[0.5045037670363214,0.0],[0.0,-0.5045037670363214]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.034970885710437605,-0.23762207702351373],[0.2824037981194977,-0.4797380523046665]],"imag":[[-0.7228202790025466,-0.647953416478638],[0.6297269060656294,-0.5417965667624859]]},{"name":"u","qubits":[1],"real":[[0.7392108103882999,-0.6734741107162716],[0.6734741107162716,0.7392108103882999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9567621594610093,0.29087139808428425],[-0.29087139808428425,0.9567621594610093]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8504175320002134,-0.22019529113806785],[-0.07697344933962051,-0.634548679601516]],"imag":[[-0.12322819403642535,-0.4616479905965236],[-0.5056480214120765,0.5794334644761084]]},{"name":"u","qubits":[1],"real":[[0.7783493703208523,0.0],[0.0,0.7783493703208523]],"imag":[[0.6278313927489869,0.0],[0.0,-0.6278313927489869]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6607461323821286,0.0],[0.0,0.6607461323821286]],"imag":[[-0.7506094514073605,0.0],[0.0,0.7506094514073605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8190787741732333,0.5427927522909465],[-0.23822636800966526,-0.2791221550863786]],"imag":[[0.17738120335100294,-0.05497179692390373],[-0.4908096046141999,-0.7902182939816771]]},{"name":"u","qubits":[3],"real":[[0.8051848637483568,-0.5930238909104253],[0.5930238909104253,0.8051848637483568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9975472428047351,0.06999641685594332],[-0.06999641685594332,0.9975472428047351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995663903803891,-0.029445393899889268],[0.029445393899889268,0.9995663903803891]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9795914209049958,0.20099912459842026],[-0.20099912459842026,0.9795914209049958]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9927938712525171,-0.1198345910137828],[0.1198345910137828,0.9927938712525171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995296642351081,-0.030666762366641703],[0.030666762366641703,0.9995296642351081]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999999229699802,-0.0003925048198117042],[0.0003925048198117042,0.9999999229699802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8562178065030998,0.516615009293207],[-0.516615009293207,0.8562178065030998]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.21986252589062344,-0.6794227220099954],[-0.5195943313368199,-0.6883270496094132]],"imag":[[0.6742758800419407,-0.18814162782114477],[-0.47648109946282713,0.1708606609882425]]},{"name":"u","qubits":[1],"real":[[0.8587001707118507,0.0],[0.0,0.8587001707118507]],"imag":[[0.5124783086330957,0.0],[0.0,-0.5124783086330957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6836394583085635,0.0],[0.0,0.6836394583085635]],"imag":[[0.7298199031566444,0.0],[0.0,-0.7298199031566444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6672431830072998,-0.269005921942849],[-0.45277680043578966,-0.5808054889581631]],"imag":[[0.35990310107857193,-0.5940472258364584],[-0.4693074275477041,0.48724602762029257]]},{"name":"u","qubits":[1],"real":[[0.448155785355903,-0.8939554754304231],[0.8939554754304231,0.448155785355903]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9619974508858669,0.273058426878011],[-0.273058426878011,0.9619974508858669]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03225028270836706,0.7004912807344643],[-0.6458042916089981,0.148014070510348]],"imag":[[0.6668520023232279,-0.252151327336824],[-0.37041212615427765,-0.6510172875340757]]},{"name":"u","qubits":[1],"real":[[0.9997731341461666,0.0],[0.0,0.9997731341461666]],"imag":[[0.021299770880248693,0.0],[0.0,-0.021299770880248693]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8581711926495487,0.0],[0.0,0.8581711926495487]],"imag":[[0.5133636178250764,0.0],[0.0,-0.5133636178250764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04228512727985079,0.0762860943336507],[0.10234213014734328,0.36744241979418957]],"imag":[[0.9919436736216566,-0.09187027911254267],[0.06152889378010459,0.9223482811622143]]},{"name":"u","qubits":[2],"real":[[0.9586609526820089,0.0],[0.0,0.9586609526820089]],"imag":[[-0.28455083518208674,0.0],[0.0,0.28455083518208674]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7818846579591342,0.0],[0.0,0.7818846579591342]],"imag":[[-0.6234231160681546,0.0],[0.0,0.6234231160681546]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.931716560250967,0.0],[0.0,0.931716560250967]],"imag":[[-0.3631862488505121,0.0],[0.0,0.3631862488505121]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999918406396939,0.0],[0.0,0.9999918406396939]],"imag":[[0.004039635384163098,0.0],[0.0,-0.004039635384163098]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2861628194541213,-0.03825369113607107],[-0.37999892216056663,0.34910704058394393]],"imag":[[-0.22496352685360532,-0.930612114396821],[0.8503546739475613,-0.10306319356135578]]},{"name":"u","qubits":[1],"real":[[0.9156667691192358,0.0],[0.0,0.9156667691192358]],"imag":[[-0.4019382638300814,0.0],[0.0,0.4019382638300814]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8074001961064637,0.0],[0.0,0.8074001961064637]],"imag":[[-0.5900041722964711,0.0],[0.0,0.5900041722964711]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.564859843425797,-0.46238702334119214],[0.26884812644093314,-0.3064921330139624]],"imag":[[-0.5194369135093316,-0.44420365916385185],[0.5820990766854758,-0.7035225101101373]]},{"name":"u","qubits":[1],"real":[[0.8946903612706217,-0.44668686733487506],[0.44668686733487506,0.8946903612706217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9290678145697187,0.3699094428784522],[-0.3699094428784522,0.9290678145697187]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6634545727995649,0.5681649821789589],[0.5486341424874832,-0.09892431863695754]],"imag":[[0.42294388770637137,-0.24111211232277707],[-0.2827491386020336,0.7805558798055691]]},{"name":"u","qubits":[1],"real":[[0.8834916579562798,0.0],[0.0,0.8834916579562798]],"imag":[[0.46844689167680886,0.0],[0.0,-0.46844689167680886]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8747519466997532,0.0],[0.0,0.8747519466997532]],"imag":[[0.48457097699407475,0.0],[0.0,-0.48457097699407475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7425409784420698,-0.40341159937587606],[-0.43300235472507015,0.6150911819683509]],"imag":[[0.5033609367103072,-0.18033231606513067],[0.08814546801146936,0.6529947742029493]]},{"name":"u","qubits":[2],"real":[[0.7534651129092302,-0.6574878885794634],[0.6574878885794634,0.7534651129092302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9769518421449078,0.2134598279060282],[-0.2134598279060282,0.9769518421449078]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997285887070083,-0.02329697237611193],[0.02329697237611193,0.9997285887070083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9518649238378324,0.3065178082382777],[-0.3065178082382777,0.9518649238378324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.43114181987372135,-0.284237448382868],[-0.4391505188067121,-0.7359796478442189]],"imag":[[0.6181917270394165,-0.5925915901468698],[-0.48898112602409805,0.16241378692432656]]},{"name":"u","qubits":[1],"real":[[0.8022731713979114,0.0],[0.0,0.8022731713979114]],"imag":[[0.5969570825906477,0.0],[0.0,-0.5969570825906477]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7800248385458126,0.0],[0.0,0.7800248385458126]],"imag":[[0.6257485527363039,0.0],[0.0,-0.6257485527363039]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9477663688326963,0.13865199861730249],[-0.10676006947483743,-0.7311412348516653]],"imag":[[0.28426152982608893,-0.04135113118216553],[0.09765541631852787,0.6667069835609682]]},{"name":"u","qubits":[1],"real":[[0.5943305917239191,-0.8042208326952841],[0.8042208326952841,0.5943305917239191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9537140312924314,0.30071505867837617],[-0.30071505867837617,0.9537140312924314]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6873661486220429,0.3386762085544209],[0.36686401389552664,0.8848944170938502]],"imag":[[-0.6053973455917768,0.21522141491527386],[0.16258113970382013,0.23651646648215693]]},{"name":"u","qubits":[1],"real":[[0.9993992992091386,0.0],[0.0,0.9993992992091386]],"imag":[[0.03465603468780848,0.0],[0.0,-0.03465603468780848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7371199833796197,0.0],[0.0,0.7371199833796197]],"imag":[[-0.6757618886134591,0.0],[0.0,0.6757618886134591]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.059272172463617157,0.5057046147436652],[0.48281877295538944,-0.42012424402786896]],"imag":[[0.8536079945853442,0.11001383448635649],[0.18634976155949978,0.7454229795415361]]},{"name":"u","qubits":[2],"real":[[0.9991700351372889,0.0],[0.0,0.9991700351372889]],"imag":[[-0.04073378062184941,0.0],[0.0,0.04073378062184941]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9505335429368118,0.0],[0.0,0.9505335429368118]],"imag":[[0.31062193057154236,0.0],[0.0,-0.31062193057154236]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992328949978054,0.0],[0.0,0.9992328949978054]],"imag":[[0.039161480491738246,0.0],[0.0,-0.039161480491738246]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6233792301729016,0.0],[0.0,0.6233792301729016]],"imag":[[-0.7819196476550775,0.0],[0.0,0.7819196476550775]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.48579941571393154,0.4289649913226192],[-0.7942215314138996,0.36955216731914714]],"imag":[[-0.03970101258730781,0.7605338871550239],[0.3628152647424101,0.31781824733355984]]},{"name":"u","qubits":[1],"real":[[0.9893817460649098,0.0],[0.0,0.9893817460649098]],"imag":[[0.1453401546495337,0.0],[0.0,-0.1453401546495337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5178165257204248,0.0],[0.0,0.5178165257204248]],"imag":[[-0.8554916982009987,0.0],[0.0,0.8554916982009987]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2510026440966242,0.03460474033685837],[0.4854819265293131,-0.7793227418689045]],"imag":[[0.8358956671248814,0.48690719678864025],[-0.05082721074129234,0.39291215006357333]]},{"name":"u","qubits":[1],"real":[[0.9316313086892527,-0.3634048770585644],[0.3634048770585644,0.9316313086892527]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9703551555032663,0.24168341314254857],[-0.24168341314254857,0.9703551555032663]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7842246160712028,-0.1251625850362331],[-0.10303934169123304,0.6871997788074676]],"imag":[[-0.5916297991546923,-0.13892537423811452],[0.15604110472561317,-0.7019904071330427]]},{"name":"u","qubits":[1],"real":[[0.9898633376982869,0.0],[0.0,0.9898633376982869]],"imag":[[-0.14202314135663618,0.0],[0.0,0.14202314135663618]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6668380462109011,0.0],[0.0,0.6668380462109011]],"imag":[[-0.7452026705035537,0.0],[0.0,0.7452026705035537]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27570068891008903,0.1874793691523839],[0.1188835405522113,0.7712939813327606]],"imag":[[-0.9410016323455115,-0.05793569020741267],[0.15611457921461358,-0.6054754630059538]]},{"name":"u","qubits":[3],"real":[[0.9991040512047111,0.0],[0.0,0.9991040512047111]],"imag":[[-0.04232132874017512,0.0],[0.0,0.04232132874017512]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.980842510604596,0.0],[0.0,0.980842510604596]],"imag":[[-0.19480238548558126,0.0],[0.0,0.19480238548558126]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9774157814236769,0.0],[0.0,0.9774157814236769]],"imag":[[0.21132531846407573,0.0],[0.0,-0.21132531846407573]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.981905205428969,0.0],[0.0,0.981905205428969]],"imag":[[-0.18937309088541113,0.0],[0.0,0.18937309088541113]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9839260451209885,0.0],[0.0,0.9839260451209885]],"imag":[[0.17857641986715533,0.0],[0.0,-0.17857641986715533]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.972275087726361,0.0],[0.0,0.972275087726361]],"imag":[[0.23384001750491093,0.0],[0.0,-0.23384001750491093]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9983849749727729,0.0],[0.0,0.9983849749727729]],"imag":[[-0.056810577788080616,0.0],[0.0,0.056810577788080616]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6683672277304439,0.0],[0.0,0.6683672277304439]],"imag":[[0.7438314653844115,0.0],[0.0,-0.7438314653844115]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.28820825001329126,0.8195678764287613],[-0.22255244639925334,0.44216874838083253]],"imag":[[-0.44164914327730703,-0.22403244138460698],[0.8199710040412431,0.28741043663832266]]},{"name":"u","qubits":[1],"real":[[0.9863713842558279,0.0],[0.0,0.9863713842558279]],"imag":[[-0.16453416764077272,0.0],[0.0,0.16453416764077272]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6897456825482438,0.0],[0.0,0.6897456825482438]],"imag":[[0.7240517201181538,0.0],[0.0,-0.7240517201181538]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.30688853520319204,-0.3035611162250956],[-0.27273882829537377,0.4845985173707778]],"imag":[[-0.8942925133813825,0.1179448014412798],[-0.17797151179589246,-0.8118521721909691]]},{"name":"u","qubits":[1],"real":[[0.7991957078083262,-0.6010708948374963],[0.6010708948374963,0.7991957078083262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.974056564439448,0.226304682391725],[-0.226304682391725,0.974056564439448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19863925797832227,0.9400951595864101],[-0.1950503552046762,-0.2673493950382136]],"imag":[[-0.20637048428463126,-0.1848641645320971],[-0.9380346621210105,-0.1028135816259357]]},{"name":"u","qubits":[1],"real":[[0.9635235465323733,0.0],[0.0,0.9635235465323733]],"imag":[[-0.26762357010860904,0.0],[0.0,0.26762357010860904]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8438402685120906,0.0],[0.0,0.8438402685120906]],"imag":[[-0.5365944476394093,0.0],[0.0,0.5365944476394093]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.423225653289347,0.4538374644386962],[0.5234693218584286,0.24362441875298166]],"imag":[[-0.7030918603533219,-0.3472368617738696],[0.2291762452257805,-0.7836486842230781]]},{"name":"u","qubits":[2],"real":[[0.9958520400288633,0.0],[0.0,0.9958520400288633]],"imag":[[-0.09098744072865943,0.0],[0.0,0.09098744072865943]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6961035615295568,0.0],[0.0,0.6961035615295568]],"imag":[[0.7179413845334914,0.0],[0.0,-0.7179413845334914]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8712311410635057,0.0],[0.0,0.8712311410635057]],"imag":[[0.49087299665105005,0.0],[0.0,-0.49087299665105005]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999444999471369,0.0],[0.0,0.9999444999471369]],"imag":[[-0.010535512586978314,0.0],[0.0,0.010535512586978314]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7674078282505205,-0.451898477665846],[0.4034593747544507,-0.805666217096518]],"imag":[[0.32786163694572895,-0.3152455202574304],[-0.37524992349344294,-0.21750856183217032]]},{"name":"u","qubits":[1],"real":[[0.9501779554901231,0.0],[0.0,0.9501779554901231]],"imag":[[0.3117079609195276,0.0],[0.0,-0.3117079609195276]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.819429131736487,0.0],[0.0,0.819429131736487]],"imag":[[0.5731805108877892,0.0],[0.0,-0.5731805108877892]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5056280922124392,-0.4264118149006689],[-0.5168741132073504,0.7686045093324703]],"imag":[[0.6877157016465938,0.2992662864197372],[-0.0650268957467413,0.37129471065374764]]},{"name":"u","qubits":[1],"real":[[0.7687372901167405,-0.6395646791247702],[0.6395646791247702,0.7687372901167405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9517094643306376,0.3070001555431052],[-0.3070001555431052,0.9517094643306376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.29983725878389716,0.12680529496389137],[0.10503471435466805,-0.36154448795571337]],"imag":[[0.8941811270274347,-0.3073404423144231],[0.3154448273364742,0.8710613370572339]]},{"name":"u","qubits":[1],"real":[[0.9913279009427212,0.0],[0.0,0.9913279009427212]],"imag":[[-0.1314115398756841,0.0],[0.0,0.1314115398756841]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6000245585185613,0.0],[0.0,0.6000245585185613]],"imag":[[-0.7999815805220802,0.0],[0.0,0.7999815805220802]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.24388289369058858,-0.07469153586745884],[0.24303426225600447,0.2631676952302772]],"imag":[[-0.9037237610271157,0.34383960270723624],[0.254438293678034,0.898297426394551]]},{"name":"u","qubits":[2],"real":[[0.7209068516035984,-0.6930319699054203],[0.6930319699054203,0.7209068516035984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9821242045441286,0.18823402149601576],[-0.18823402149601576,0.9821242045441286]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.999737624842828,0.02290592660471867],[-0.02290592660471867,0.999737624842828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9626106776366057,0.2708886917167176],[-0.2708886917167176,0.9626106776366057]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17676698910197267,0.6603849000942675],[0.461407650228016,0.4527276790360803]],"imag":[[0.7275600237399454,-0.0574597872153813],[-0.47593363374572895,0.5963453741040095]]},{"name":"u","qubits":[1],"real":[[0.9766717654096875,0.0],[0.0,0.9766717654096875]],"imag":[[-0.21473766006810374,0.0],[0.0,0.21473766006810374]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.666202959659416,0.0],[0.0,0.666202959659416]],"imag":[[0.7457704851635216,0.0],[0.0,-0.7457704851635216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.385121224268141,-0.15745349373710982],[0.25753033847293405,-0.12266659897003135]],"imag":[[-0.8334682370854354,0.3636216958569473],[0.30114857654307514,0.9099123941947496]]},{"name":"u","qubits":[1],"real":[[0.5086949426325584,-0.8609468365352521],[0.8609468365352521,0.5086949426325584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9662322344464163,0.2576727946770586],[-0.2576727946770586,0.9662322344464163]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43273154234599254,0.6856070685600613],[-0.6413329923827124,0.19190328525218864]],"imag":[[-0.5853660200910892,0.005743023772918043],[-0.24245005189319452,0.7021987569967924]]},{"name":"u","qubits":[1],"real":[[0.6311104439238653,0.0],[0.0,0.6311104439238653]],"imag":[[-0.7756929853816016,0.0],[0.0,0.7756929853816016]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9841447591878161,0.0],[0.0,0.9841447591878161]],"imag":[[-0.17736711353335938,0.0],[0.0,0.17736711353335938]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7901321627718942,0.26250399075225606],[-0.5241384104858451,-0.14974997196219259]],"imag":[[0.1641435365207062,-0.5289987898010957],[0.2720790168779212,0.7929860535504003]]},{"name":"u","qubits":[2],"real":[[0.8595540810188901,0.0],[0.0,0.8595540810188901]],"imag":[[-0.5110447943221527,0.0],[0.0,0.5110447943221527]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9618159429879667,0.0],[0.0,0.9618159429879667]],"imag":[[-0.27369708039028934,0.0],[0.0,0.27369708039028934]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9878907850287462,0.0],[0.0,0.9878907850287462]],"imag":[[-0.15515088415889786,0.0],[0.0,0.15515088415889786]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8539145929791832,0.0],[0.0,0.8539145929791832]],"imag":[[-0.5204131703725378,0.0],[0.0,0.5204131703725378]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.019646069038445037,-0.8574990003727938],[0.08543184135443989,0.27902776169416194]],"imag":[[0.29158754032883955,-0.4234220148456778],[0.9525188390678182,0.08690667355060806]]},{"name":"u","qubits":[1],"real":[[0.9994839837918482,0.0],[0.0,0.9994839837918482]],"imag":[[-0.032121116785948436,0.0],[0.0,0.032121116785948436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5155989769260105,0.0],[0.0,0.5155989769260105]],"imag":[[-0.8568300268973137,0.0],[0.0,0.8568300268973137]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06005211152705581,-0.04482333247171369],[0.28845223801874825,-0.7946361638977779]],"imag":[[-0.9333288804912451,-0.3511151002281609],[0.20514933859039527,-0.4932164051242848]]},{"name":"u","qubits":[1],"real":[[0.7089661830687431,-0.7052424769289902],[0.7052424769289902,0.7089661830687431]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9400464793015296,0.3410463557242604],[-0.3410463557242604,0.9400464793015296]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4472008158308121,0.8516341471369111],[0.8399515650491672,-0.42445845623204687]],"imag":[[0.252885307671295,0.10382548297328884],[-0.1747621808507343,0.28943836554412916]]},{"name":"u","qubits":[1],"real":[[0.9709587253434391,0.0],[0.0,0.9709587253434391]],"imag":[[-0.23924705573829744,0.0],[0.0,0.23924705573829744]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4513974144082042,0.0],[0.0,0.4513974144082042]],"imag":[[-0.892323021257206,0.0],[0.0,0.892323021257206]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4632573794540138,0.06716163176530052],[0.07574698654116953,-0.06781314183296001]],"imag":[[-0.8829664140396417,-0.0353868235081668],[-0.005030515809322895,-0.994805742713303]]},{"name":"u","qubits":[4],"real":[[0.9690438208141854,0.0],[0.0,0.9690438208141854]],"imag":[[-0.24688878739595485,0.0],[0.0,0.24688878739595485]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9988137520048683,0.0],[0.0,0.9988137520048683]],"imag":[[-0.04869382718535716,0.0],[0.0,0.04869382718535716]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9969812645187726,0.0],[0.0,0.9969812645187726]],"imag":[[-0.07764250252631708,0.0],[0.0,0.07764250252631708]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9894743108071321,0.0],[0.0,0.9894743108071321]],"imag":[[0.14470863226757022,0.0],[0.0,-0.14470863226757022]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9810826557126867,0.0],[0.0,0.9810826557126867]],"imag":[[0.19358931442551716,0.0],[0.0,-0.19358931442551716]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.999622547428364,0.0],[0.0,0.999622547428364]],"imag":[[0.02747294437857297,0.0],[0.0,-0.02747294437857297]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999992447232049,0.0],[0.0,0.999992447232049]],"imag":[[-0.0038865767530880876,0.0],[0.0,0.0038865767530880876]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9869053084404699,0.0],[0.0,0.9869053084404699]],"imag":[[0.16130068869047318,0.0],[0.0,-0.16130068869047318]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9793238137103772,0.0],[0.0,0.9793238137103772]],"imag":[[0.20229895674412746,0.0],[0.0,-0.20229895674412746]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9984586037778631,0.0],[0.0,0.9984586037778631]],"imag":[[0.05550150035773903,0.0],[0.0,-0.05550150035773903]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9963780495524291,0.0],[0.0,0.9963780495524291]],"imag":[[0.08503400713889167,0.0],[0.0,-0.08503400713889167]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.899651873651566,0.0],[0.0,0.899651873651566]],"imag":[[0.43660795484648096,0.0],[0.0,-0.43660795484648096]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.8685164988909226,0.0],[0.0,0.8685164988909226]],"imag":[[0.4956602577918206,0.0],[0.0,-0.4956602577918206]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9996665284534484,0.0],[0.0,0.9996665284534484]],"imag":[[0.025823088309317597,0.0],[0.0,-0.025823088309317597]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9997811270149923,0.0],[0.0,0.9997811270149923]],"imag":[[0.020921234777893583,0.0],[0.0,-0.020921234777893583]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9627066153866567,0.0],[0.0,0.9627066153866567]],"imag":[[-0.27054754238537787,0.0],[0.0,0.27054754238537787]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.14556724067501842,-0.6954048522479389],[-0.04515584243656136,-0.04406241726119443]],"imag":[[-0.09453936766616347,0.6973410771448689],[-0.9837852592397325,-0.16788691724359336]]},{"name":"u","qubits":[1],"real":[[0.43111891931903384,0.0],[0.0,0.43111891931903384]],"imag":[[0.9022951165805944,0.0],[0.0,-0.9022951165805944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9031137755063787,0.0],[0.0,0.9031137755063787]],"imag":[[-0.4294013373181482,0.0],[0.0,0.4294013373181482]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.76894927482083,-0.09502805420690441],[0.011931229396176616,0.9856393075164172]],"imag":[[-0.6209696468945256,0.11867341446953304],[-0.1515630434944606,0.07349452422017508]]},{"name":"u","qubits":[1],"real":[[0.8182256621399254,-0.574897178472534],[0.574897178472534,0.8182256621399254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.881575571049798,0.47204291386294794],[-0.47204291386294794,0.881575571049798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11279787858875256,0.8542524730902086],[0.15564576423878793,0.319031782992278]],"imag":[[-0.30991254622076936,-0.40185017668292633],[0.9311311660315963,-0.08359347558231747]]},{"name":"u","qubits":[1],"real":[[0.9563663528275742,0.0],[0.0,0.9563663528275742]],"imag":[[-0.2921701544978266,0.0],[0.0,0.2921701544978266]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9799959064584762,0.0],[0.0,0.9799959064584762]],"imag":[[0.1990176457619511,0.0],[0.0,-0.1990176457619511]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5312238951953812,-0.1803908925996222],[0.013758516588469398,-0.0165113808153939]],"imag":[[-0.7882883333259911,-0.2527089285773051],[-0.31018281695939043,0.9504339522491771]]},{"name":"u","qubits":[2],"real":[[0.9956152016206177,0.0],[0.0,0.9956152016206177]],"imag":[[0.09354341399551827,0.0],[0.0,-0.09354341399551827]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9999919231660084,0.0],[0.0,0.9999919231660084]],"imag":[[0.004019154481728479,0.0],[0.0,-0.004019154481728479]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9201807339968338,0.0],[0.0,0.9201807339968338]],"imag":[[-0.39149382725791243,0.0],[0.0,0.39149382725791243]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6223436572793627,0.0],[0.0,0.6223436572793627]],"imag":[[0.7827441294855856,0.0],[0.0,-0.7827441294855856]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5854336610631246,-0.4221984994344472],[-0.013634100534469656,0.7075118107058429]],"imag":[[-0.39971133814749776,-0.5650192047407454],[-0.705203790370684,-0.04391768506167018]]},{"name":"u","qubits":[1],"real":[[0.9192934407236345,0.0],[0.0,0.9192934407236345]],"imag":[[0.39357282660582854,0.0],[0.0,-0.39357282660582854]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9305865446147702,0.0],[0.0,0.9305865446147702]],"imag":[[0.3660719642118777,0.0],[0.0,-0.3660719642118777]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5456906796421279,0.41101044601355236],[0.43505638286749526,0.5699775278469925]],"imag":[[0.5204904548694607,-0.5122321561647949],[0.4919728775732923,0.493775504868292]]},{"name":"u","qubits":[1],"real":[[0.9532960967529388,-0.30203733530080606],[0.30203733530080606,0.9532960967529388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9749347737649845,0.222490869259434],[-0.222490869259434,0.9749347737649845]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5362534479549754,0.7763263511697294],[-0.7084522108058638,0.2908234564896132]],"imag":[[0.3192152575156808,-0.08860731011091963],[0.3295896295848552,-0.552166513136967]]},{"name":"u","qubits":[1],"real":[[0.9712429305220437,0.0],[0.0,0.9712429305220437]],"imag":[[-0.23809067581690924,0.0],[0.0,0.23809067581690924]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8073632965068983,0.0],[0.0,0.8073632965068983]],"imag":[[0.5900546648010795,0.0],[0.0,-0.5900546648010795]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3367868319595939,-0.6211720522556827],[0.6694030843756332,-0.6595989873694856]],"imag":[[-0.6456470109645134,-0.2895856497612987],[0.14701727000457754,0.3085686452151921]]},{"name":"u","qubits":[2],"real":[[0.6304941684537807,-0.7761939857701653],[0.7761939857701653,0.6304941684537807]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9789383542492627,0.2041560642737442],[-0.2041560642737442,0.9789383542492627]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9979662283948876,-0.06374485848508207],[0.06374485848508207,0.9979662283948876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9222108823730997,0.38668732644428494],[-0.38668732644428494,0.9222108823730997]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5064713568094815,0.7009221749080498],[-0.36495903966773524,-0.6467237452631677]],"imag":[[-0.4908590457109618,0.10607670195408558],[-0.607740949204586,-0.28143247029704027]]},{"name":"u","qubits":[1],"real":[[0.9947087744665462,0.0],[0.0,0.9947087744665462]],"imag":[[0.10273487236212304,0.0],[0.0,-0.10273487236212304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9215402450979944,0.0],[0.0,0.9215402450979944]],"imag":[[0.3882828565166488,0.0],[0.0,-0.3882828565166488]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20053627361141713,-0.1874466168145935],[0.07776196409794416,0.638151648224967]],"imag":[[0.9604692974602029,0.046343256759902356],[0.176739946084583,-0.7453043286238223]]},{"name":"u","qubits":[1],"real":[[0.540663999309927,-0.8412386343066961],[0.8412386343066961,0.540663999309927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9300460788528861,0.3674429087768208],[-0.3674429087768208,0.9300460788528861]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.355017813683848,0.044695674914280135],[0.11940308581594386,0.9878941122238419]],"imag":[[-0.9231706778511075,0.14042986921244333],[0.08637797532182184,-0.04844555201874168]]},{"name":"u","qubits":[1],"real":[[0.9374878032565793,0.0],[0.0,0.9374878032565793]],"imag":[[0.3480181299087065,0.0],[0.0,-0.3480181299087065]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.3867820638553971,0.0],[0.0,0.3867820638553971]],"imag":[[0.9221711528126216,0.0],[0.0,-0.9221711528126216]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5737004089158626,-0.429413930984438],[0.10888041318930182,-0.8787427012875586]],"imag":[[0.6662285208997974,-0.2064245010310844],[-0.4638452914207138,0.028352534003242086]]},{"name":"u","qubits":[2],"real":[[0.8785208093498741,0.0],[0.0,0.8785208093498741]],"imag":[[-0.47770407946682036,0.0],[0.0,0.47770407946682036]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9994968914943978,0.0],[0.0,0.9994968914943978]],"imag":[[-0.031716933853005315,0.0],[0.0,0.031716933853005315]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.985094922533658,0.0],[0.0,0.985094922533658]],"imag":[[0.17201160890592881,0.0],[0.0,-0.17201160890592881]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6479431259816195,0.0],[0.0,0.6479431259816195]],"imag":[[-0.7616887195522638,0.0],[0.0,0.7616887195522638]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.17648511353030136,0.5900759774787495],[-0.3125943958324021,0.7692226020816665]],"imag":[[-0.7521786662336593,-0.23428742938460953],[0.5525984097509923,-0.07222416272661109]]},{"name":"u","qubits":[1],"real":[[0.48346094775201043,0.0],[0.0,0.48346094775201043]],"imag":[[-0.8753659303392655,0.0],[0.0,0.8753659303392655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.892712079686887,0.0],[0.0,0.892712079686887]],"imag":[[-0.45062749891802334,0.0],[0.0,0.45062749891802334]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7970208847464404,0.3355058613929548],[0.23787006012856365,0.2817128292782125]],"imag":[[0.501456864738966,-0.027102380986531532],[0.23815238100552605,0.8985205394068057]]},{"name":"u","qubits":[1],"real":[[0.6871220547900038,-0.7265420027921049],[0.7265420027921049,0.6871220547900038]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9995072521233889,0.03138873926669172],[-0.03138873926669172,0.9995072521233889]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15373352993222397,0.7057702882284806],[-0.4529259189425862,0.0076891028980563105]],"imag":[[0.4112936117921649,-0.5559603105684986],[-0.7759263358228976,-0.43901857708198294]]},{"name":"u","qubits":[1],"real":[[0.8411274994283355,0.0],[0.0,0.8411274994283355]],"imag":[[-0.540836879017542,0.0],[0.0,0.540836879017542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6605549201219058,0.0],[0.0,0.6605549201219058]],"imag":[[-0.7507777284274906,0.0],[0.0,0.7507777284274906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6888913443498164,0.23493084502088354],[0.5877354135841721,-0.3707125475629165]],"imag":[[-0.31421811473947575,-0.6095106152539477],[-0.2850662653989675,-0.6602094478496504]]},{"name":"u","qubits":[3],"real":[[0.9900370820437602,0.0],[0.0,0.9900370820437602]],"imag":[[0.14080687546521578,0.0],[0.0,-0.14080687546521578]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.968179084705261,0.0],[0.0,0.968179084705261]],"imag":[[0.2502583863515526,0.0],[0.0,-0.2502583863515526]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9080422309421387,0.0],[0.0,0.9080422309421387]],"imag":[[-0.4188786301849544,0.0],[0.0,0.4188786301849544]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995604782066854,0.0],[0.0,0.9995604782066854]],"imag":[[0.029645411233821587,0.0],[0.0,-0.029645411233821587]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9323581331008558,0.0],[0.0,0.9323581331008558]],"imag":[[0.36153604473231543,0.0],[0.0,-0.36153604473231543]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9413762113010847,0.0],[0.0,0.9413762113010847]],"imag":[[-0.33735860563562836,0.0],[0.0,0.33735860563562836]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.960525304823577,0.0],[0.0,0.960525304823577]],"imag":[[0.27819262893465474,0.0],[0.0,-0.27819262893465474]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9292707290943762,0.0],[0.0,0.9292707290943762]],"imag":[[0.36939939367628405,0.0],[0.0,-0.36939939367628405]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.6616541817078204,-0.022027644047118444],[0.1635106239224679,-0.25950505420808606]],"imag":[[-0.6846673089014079,0.30489211673638383],[0.2582802660188046,0.9160855347019727]]},{"name":"u","qubits":[1],"real":[[0.7925350147726323,0.0],[0.0,0.7925350147726323]],"imag":[[-0.609826410021199,0.0],[0.0,0.609826410021199]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7846237714566718,0.0],[0.0,0.7846237714566718]],"imag":[[-0.6199722068489105,0.0],[0.0,0.6199722068489105]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6945516670924319,0.6952043322846939],[-0.45371848965030365,-0.603992473916855]],"imag":[[-0.18410637762003876,-0.019843382558035055],[-0.5271075370436274,-0.3892175073054216]]},{"name":"u","qubits":[1],"real":[[0.6134492561158126,-0.7897341389169877],[0.7897341389169877,0.6134492561158126]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9451424743913996,0.3266583889957559],[-0.3266583889957559,0.9451424743913996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2429950200543729,-0.9187106887573924],[-0.07577885467558239,-0.2934820137621263]],"imag":[[0.297631765047894,-0.0913204414475081],[-0.9201229906090311,-0.24799103801322506]]},{"name":"u","qubits":[1],"real":[[0.42472992955670025,0.0],[0.0,0.42472992955670025]],"imag":[[-0.9053201019190729,0.0],[0.0,0.9053201019190729]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9775608010963469,0.0],[0.0,0.9775608010963469]],"imag":[[0.2106534598810769,0.0],[0.0,-0.2106534598810769]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6331672914973654,0.09150050152629821],[0.5674962767397612,0.6297591306480808]],"imag":[[0.5262793265184407,-0.5601400804063413],[0.008787908948936694,-0.5303528880926232]]},{"name":"u","qubits":[2],"real":[[0.9918271945491757,0.0],[0.0,0.9918271945491757]],"imag":[[-0.12758846402677448,0.0],[0.0,0.12758846402677448]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9974003445680333,0.0],[0.0,0.9974003445680333]],"imag":[[0.07205936896454591,0.0],[0.0,-0.07205936896454591]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9334822652507733,0.0],[0.0,0.9334822652507733]],"imag":[[0.3586235637298321,0.0],[0.0,-0.3586235637298321]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7495300591973041,0.0],[0.0,0.7495300591973041]],"imag":[[0.6619703092735246,0.0],[0.0,-0.6619703092735246]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.12532370371863782,0.38017847819536776],[-0.41710209527938513,-0.1683880145354102]],"imag":[[-0.6914371262435413,0.601392546059037],[0.5763978763422567,0.6822292919704529]]},{"name":"u","qubits":[1],"real":[[0.4273778143728553,0.0],[0.0,0.4273778143728553]],"imag":[[-0.904073118603734,0.0],[0.0,0.904073118603734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9645803984679225,0.0],[0.0,0.9645803984679225]],"imag":[[-0.2637890348203727,0.0],[0.0,0.2637890348203727]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5689902025768359,0.5663694752916473],[-0.4174087080658545,-0.3886992742946475]],"imag":[[0.46733176651792446,-0.370238824048305],[-0.5325609259095168,-0.6253492662408796]]},{"name":"u","qubits":[1],"real":[[0.6256265407661488,-0.7801227028416635],[0.7801227028416635,0.6256265407661488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9637583152039257,0.26677689156913614],[-0.26677689156913614,0.9637583152039257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7470396130517581,-0.06569742279395357],[-0.06945970276810398,-0.7293128166564129]],"imag":[[0.6464899944095387,0.14023677227484166],[-0.13841189743371035,0.6664235228447871]]},{"name":"u","qubits":[1],"real":[[0.9622195363896252,0.0],[0.0,0.9622195363896252]],"imag":[[-0.27227479462876225,0.0],[0.0,0.27227479462876225]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.29679262478012386,0.0],[0.0,0.29679262478012386]],"imag":[[0.9549419552392305,0.0],[0.0,-0.9549419552392305]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5176726604603126,-0.08068351864786984],[-0.14894625341727158,-0.6682102766009917]],"imag":[[-0.8414862682730488,0.13193197769471587],[0.04160397231993706,-0.7277218900960629]]},{"name":"u","qubits":[2],"real":[[0.7525448274689189,-0.6585410257909335],[0.6585410257909335,0.7525448274689189]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9768129516684106,0.214094505891317],[-0.214094505891317,0.9768129516684106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998359249621626,-0.0181141700073945],[0.0181141700073945,0.9998359249621626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8687144507624194,0.49531323729186566],[-0.49531323729186566,0.8687144507624194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6822705628836412,0.2890537937298075],[-0.286051240050972,-0.24642142606780518]],"imag":[[0.2561278653591765,0.6207683142198845],[-0.6221576035654415,0.6858360483130922]]},{"name":"u","qubits":[1],"real":[[0.9991071707056112,0.0],[0.0,0.9991071707056112]],"imag":[[-0.04224762057949109,0.0],[0.0,0.04224762057949109]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5832764621233434,0.0],[0.0,0.5832764621233434]],"imag":[[-0.8122737030908215,0.0],[0.0,0.8122737030908215]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.06233827472056119,-0.6741762293958584],[0.674247920570509,-0.08924774641770061]],"imag":[[-0.7357959077611079,-0.014308506017543937],[0.010395346709737385,0.7330187706549477]]},{"name":"u","qubits":[1],"real":[[0.727836710388551,-0.685750481597186],[0.685750481597186,0.727836710388551]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9841285104906528,0.17745724792030693],[-0.17745724792030693,0.9841285104906528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.48467639221360365,-0.7813827882655374],[0.797871400047874,0.4920175499994437]],"imag":[[-0.16266277678441332,0.3578694651433167],[0.3194226743129461,0.13888525700359985]]},{"name":"u","qubits":[1],"real":[[0.9618780543892607,0.0],[0.0,0.9618780543892607]],"imag":[[0.27347871669351265,0.0],[0.0,-0.27347871669351265]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.931681956891831,0.0],[0.0,0.931681956891831]],"imag":[[-0.36327500767628984,0.0],[0.0,0.36327500767628984]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4126024942570632,-0.0622912530493715],[-0.009721029407276177,-0.3324686825082863]],"imag":[[0.666946730069365,0.6173014180901991],[0.6203601716502233,-0.7102980600906726]]},{"name":"u","qubits":[2],"real":[[0.8992148445859104,0.0],[0.0,0.8992148445859104]],"imag":[[-0.4375073293972766,0.0],[0.0,0.4375073293972766]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9443678159225166,0.0],[0.0,0.9443678159225166]],"imag":[[0.32889121035645774,0.0],[0.0,-0.32889121035645774]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992835874586393,0.0],[0.0,0.9992835874586393]],"imag":[[0.03784589589099256,0.0],[0.0,-0.03784589589099256]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7300115043973336,0.0],[0.0,0.7300115043973336]],"imag":[[0.6834348567694962,0.0],[0.0,-0.6834348567694962]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5359014751491613,-0.7882927370071526],[0.03464455500543151,-0.334732360954089]],"imag":[[-0.23827380845116727,-0.1860907357202441],[0.8092187318318854,0.48157973939003307]]},{"name":"u","qubits":[1],"real":[[0.7723700837965712,0.0],[0.0,0.7723700837965712]],"imag":[[0.6351727746496048,0.0],[0.0,-0.6351727746496048]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9867372168704005,0.0],[0.0,0.9867372168704005]],"imag":[[-0.16232579845131304,0.0],[0.0,0.16232579845131304]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9724446354316671,0.04159830037078319],[-0.09805079500721182,-0.7551522623161607]],"imag":[[0.1913924455824259,0.12645135112133907],[0.09003557292872523,-0.6418915001186993]]},{"name":"u","qubits":[1],"real":[[0.8771639171779649,-0.4801910686393576],[0.4801910686393576,0.8771639171779649]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9481692440012155,0.3177657702304695],[-0.3177657702304695,0.9481692440012155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23871651962979543,-0.5062544727540628],[-0.49364416544195655,-0.008285043820362995]],"imag":[[-0.8283969288016394,-0.021894301184444503],[-0.1144044996185179,-0.862066358490485]]},{"name":"u","qubits":[1],"real":[[0.9005206903441774,0.0],[0.0,0.9005206903441774]],"imag":[[0.4348131624756158,0.0],[0.0,-0.4348131624756158]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7265795835275112,0.0],[0.0,0.7265795835275112]],"imag":[[0.6870823158843403,0.0],[0.0,-0.6870823158843403]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6972469233767489,-0.2639269542554611],[-0.14594652748115428,0.0400787328077748]],"imag":[[0.5536857548913626,0.37097355092981465],[0.4312521580099428,-0.8894463910233618]]},{"name":"u","qubits":[3],"real":[[0.7710266919287977,-0.6368028268886178],[0.6368028268886178,0.7710266919287977]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9935316018861393,0.11355596000898399],[-0.11355596000898399,0.9935316018861393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998080069470235,0.019594622849664504],[-0.019594622849664504,0.9998080069470235]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9793454363989402,0.2021942536388444],[-0.2021942536388444,0.9793454363989402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9955443188213637,-0.09429479976386228],[0.09429479976386228,0.9955443188213637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9939052489443654,-0.11023772548832353],[0.11023772548832353,0.9939052489443654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999796031163629,-0.020196437048542334],[0.020196437048542334,0.999796031163629]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8373179366443181,0.5467162636813557],[-0.5467162636813557,0.8373179366443181]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2170282190704404,-0.25920172668158553],[0.3217885539574726,0.11914696846889979]],"imag":[[0.4532908407364699,-0.8247670160213865],[0.8024202716616124,0.4882395253081563]]},{"name":"u","qubits":[1],"real":[[0.7674222052703484,0.0],[0.0,0.7674222052703484]],"imag":[[-0.6411420738479071,0.0],[0.0,0.6411420738479071]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.975144907423623,0.0],[0.0,0.975144907423623]],"imag":[[-0.22156806973427742,0.0],[0.0,0.22156806973427742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7241471374070645,-0.3907710993354502],[-0.40934542851923494,0.719278267565675]],"imag":[[-0.13089404214953632,0.5529698192840846],[-0.5393644345572975,-0.15543841446956308]]},{"name":"u","qubits":[1],"real":[[0.8379189029460467,-0.5457947527099299],[0.5457947527099299,0.8379189029460467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9614141598036657,0.27510509506189007],[-0.27510509506189007,0.9614141598036657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5908697651921896,-0.6958339319382018],[-0.7548150937517399,-0.586801048961353]],"imag":[[0.026425092689150703,-0.4074184264629161],[0.2835997343134308,-0.07409381809408237]]},{"name":"u","qubits":[1],"real":[[0.8403850644617429,0.0],[0.0,0.8403850644617429]],"imag":[[-0.5419898001158622,0.0],[0.0,0.5419898001158622]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6829190110546786,0.0],[0.0,0.6829190110546786]],"imag":[[0.730494096033705,0.0],[0.0,-0.730494096033705]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8750715713662656,0.2541614813296596],[-0.16197219299393184,-0.5530431204195667]],"imag":[[-0.39624326675059185,0.1124409175954514],[0.22584513994799732,0.7854312754246512]]},{"name":"u","qubits":[2],"real":[[0.9632461680268973,0.0],[0.0,0.9632461680268973]],"imag":[[0.2686202147670542,0.0],[0.0,-0.2686202147670542]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9388662255775658,0.0],[0.0,0.9388662255775658]],"imag":[[-0.34428216693540087,0.0],[0.0,0.34428216693540087]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7283244922234501,0.0],[0.0,0.7283244922234501]],"imag":[[-0.685232394175475,0.0],[0.0,0.685232394175475]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9942391186999145,0.0],[0.0,0.9942391186999145]],"imag":[[-0.10718476965883396,0.0],[0.0,0.10718476965883396]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3914735238632206,0.3044526523940521],[-0.4872951041481986,-0.011579089315650416]],"imag":[[0.7293466000997528,0.4712861121306988],[0.27811058683595513,-0.8276858749873509]]},{"name":"u","qubits":[1],"real":[[0.987957763168562,0.0],[0.0,0.987957763168562]],"imag":[[0.15472381263067264,0.0],[0.0,-0.15472381263067264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7150418729193003,0.0],[0.0,0.7150418729193003]],"imag":[[-0.6990816261153336,0.0],[0.0,0.6990816261153336]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.26682710271779486,0.2972096773155356],[-0.4773503187982174,-0.7420630796561044]],"imag":[[0.8309915169292837,-0.3871986618737083],[-0.10194640351692326,-0.4594409535125299]]},{"name":"u","qubits":[1],"real":[[0.7600439964986453,-0.6498716206962474],[0.6498716206962474,0.7600439964986453]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9085059678758984,0.41787187789306546],[-0.41787187789306546,0.9085059678758984]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1932935971272424,0.5703210227582894],[-0.21941436914945153,0.1635909099499448]],"imag":[[0.6208564627584497,-0.5019051394044656],[-0.7273459785902616,-0.6293355037029709]]},{"name":"u","qubits":[1],"real":[[0.8995642407148083,0.0],[0.0,0.8995642407148083]],"imag":[[0.43678848064846026,0.0],[0.0,-0.43678848064846026]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4443223411557076,0.0],[0.0,0.4443223411557076]],"imag":[[-0.8958669863042789,0.0],[0.0,0.8958669863042789]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5708431830718437,-0.6540535668857173],[-0.4131785345620809,0.2079797576418667]],"imag":[[0.44923663886757964,0.2110413094240933],[-0.5491884933394878,0.6960028144855916]]},{"name":"u","qubits":[2],"real":[[0.7485717341259173,-0.6630538129501383],[0.6630538129501383,0.7485717341259173]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9766526714947524,0.21482448478272503],[-0.21482448478272503,0.9766526714947524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9985283527169242,0.05423217514009318],[-0.05423217514009318,0.9985283527169242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9366761625235615,0.35019675406853035],[-0.35019675406853035,0.9366761625235615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6222072680733844,-0.23754308607744817],[-0.33068094066448706,0.5809746381144287]],"imag":[[0.25973925828808847,-0.6992616931574408],[0.6603360877173521,0.3421620034533337]]},{"name":"u","qubits":[1],"real":[[0.9954775126461161,0.0],[0.0,0.9954775126461161]],"imag":[[0.09499748320825085,0.0],[0.0,-0.09499748320825085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7707720226525375,0.0],[0.0,0.7707720226525375]],"imag":[[-0.6371110492654449,0.0],[0.0,0.6371110492654449]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1596218301209964,0.17372925481653884],[-0.4775885645730471,-0.6906526001727725]],"imag":[[0.8287213624999719,-0.5075036164461333],[-0.24423541445513203,-0.48503320627517277]]},{"name":"u","qubits":[1],"real":[[0.7931907133377115,-0.6089733099855956],[0.6089733099855956,0.7931907133377115]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8807941560174876,0.47349937140976406],[-0.47349937140976406,0.8807941560174876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.41322544379890264,0.38306224509288],[-0.1883680359192684,0.3377113637096881]],"imag":[[0.01151977924001991,0.8260601332033061],[-0.8908588610590222,-0.2384093277073732]]},{"name":"u","qubits":[1],"real":[[0.9917103674553973,0.0],[0.0,0.9917103674553973]],"imag":[[0.12849337368705363,0.0],[0.0,-0.12849337368705363]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5240387207305848,0.0],[0.0,0.5240387207305848]],"imag":[[-0.8516944400282606,0.0],[0.0,0.8516944400282606]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22871915182335067,0.2324893805606753],[0.19541476311252828,-0.8576074676876785]],"imag":[[0.8678086026841119,0.3748926067864906],[0.3954855864052838,-0.26441189963704503]]},{"name":"u","qubits":[2],"real":[[0.9996565069815048,0.0],[0.0,0.9996565069815048]],"imag":[[0.02620816761119968,0.0],[0.0,-0.02620816761119968]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9615416381473603,0.0],[0.0,0.9615416381473603]],"imag":[[-0.27465920357579665,0.0],[0.0,0.27465920357579665]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7257881010456598,0.0],[0.0,0.7257881010456598]],"imag":[[-0.6879183326387917,0.0],[0.0,0.6879183326387917]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932100755532289,0.0],[0.0,0.9932100755532289]],"imag":[[-0.11633462863459583,0.0],[0.0,0.11633462863459583]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.06743315003402824,0.12415952703395207],[0.5212114970684796,0.06157085846508827]],"imag":[[-0.0003245785358440488,0.9899682200818205],[-0.8507592140252709,0.027502081059617302]]},{"name":"u","qubits":[1],"real":[[0.9720409812710158,0.0],[0.0,0.9720409812710158]],"imag":[[-0.2348112661898503,0.0],[0.0,0.2348112661898503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.36979483558095677,0.0],[0.0,0.36979483558095677]],"imag":[[0.9291134374109833,0.0],[0.0,-0.9291134374109833]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3632292396814918,0.49547417627217993],[-0.3424197639136957,-0.58780268866654]],"imag":[[-0.7079526889843168,-0.3483860649447468],[-0.4996160674773875,0.5363026100963021]]},{"name":"u","qubits":[1],"real":[[0.7178526377054135,-0.6961950808066517],[0.6961950808066517,0.7178526377054135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9080868487493053,0.41878189446125325],[-0.41878189446125325,0.9080868487493053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.013489486119339937,-0.5384517695766872],[-0.8714773360781441,-0.3341373875291327]],"imag":[[-0.48024973819984174,0.692277339339483],[-0.09851637135705114,-0.3452158506383892]]},{"name":"u","qubits":[1],"real":[[0.9973782807719742,0.0],[0.0,0.9973782807719742]],"imag":[[-0.07236411434088716,0.0],[0.0,0.07236411434088716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9572919864855111,0.0],[0.0,0.9572919864855111]],"imag":[[-0.28912290225892545,0.0],[0.0,0.28912290225892545]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10392490054152415,0.6323926755071789],[0.007756421366339516,-0.6941477247647583]],"imag":[[-0.7124166415515121,-0.2859049629733111],[-0.6939754907887499,0.19104133666830003]]},{"name":"u","qubits":[3],"real":[[0.9916554066367945,0.0],[0.0,0.9916554066367945]],"imag":[[-0.12891685106305414,0.0],[0.0,0.12891685106305414]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999844877531412,0.0],[0.0,0.999844877531412]],"imag":[[-0.01761308815045605,0.0],[0.0,0.01761308815045605]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999939008293122,0.0],[0.0,0.9999939008293122]],"imag":[[0.003492607074361611,0.0],[0.0,-0.003492607074361611]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9248925065699856,0.0],[0.0,0.9248925065699856]],"imag":[[-0.3802286828879288,0.0],[0.0,0.3802286828879288]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.7566261771346978,0.0],[0.0,0.7566261771346978]],"imag":[[-0.653847710154691,0.0],[0.0,0.653847710154691]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9873479712114233,0.0],[0.0,0.9873479712114233]],"imag":[[-0.15856854588690214,0.0],[0.0,0.15856854588690214]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.999614794716829,0.0],[0.0,0.999614794716829]],"imag":[[-0.027753597662857357,0.0],[0.0,0.027753597662857357]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9986099104284473,0.0],[0.0,0.9986099104284473]],"imag":[[-0.05270907696107487,0.0],[0.0,0.05270907696107487]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.21099854187415376,0.885471843222153],[-0.8683434817469818,0.22343066833183037]],"imag":[[-0.25681673833126717,0.3247528184644946],[0.36810919025120714,0.24607713873686282]]},{"name":"u","qubits":[1],"real":[[0.9941254342075072,0.0],[0.0,0.9941254342075072]],"imag":[[0.10823410304398202,0.0],[0.0,-0.10823410304398202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7001654628816351,0.0],[0.0,0.7001654628816351]],"imag":[[0.7139806191961696,0.0],[0.0,-0.7139806191961696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19364470273313716,-0.12955897445811035],[0.281333529602308,-0.5201344039033062]],"imag":[[0.8787675948387572,0.41651376388069516],[0.3333476990864163,-0.7342962334858129]]},{"name":"u","qubits":[1],"real":[[0.7090673260054949,-0.7051407853694305],[0.7051407853694305,0.7090673260054949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9219301148928063,0.38735624850225003],[-0.38735624850225003,0.9219301148928063]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2583053584697651,-0.42979688850698794],[0.6176530696838494,0.2649831233193236]],"imag":[[0.05915243986429372,-0.8631650857591605],[-0.740462028840119,0.0021479553134845964]]},{"name":"u","qubits":[1],"real":[[0.6887219263501324,0.0],[0.0,0.6887219263501324]],"imag":[[-0.7250255913859612,0.0],[0.0,0.7250255913859612]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8123400862881344,0.0],[0.0,0.8123400862881344]],"imag":[[0.5831840054471542,0.0],[0.0,-0.5831840054471542]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8322729636033468,0.5053575077866791],[-0.5114480929061396,-0.8307423749026153]],"imag":[[0.042772129417523966,0.2238438034068157],[0.2095545448389644,-0.06614263028614925]]},{"name":"u","qubits":[2],"real":[[0.9906970051044407,0.0],[0.0,0.9906970051044407]],"imag":[[-0.13608616416481042,0.0],[0.0,0.13608616416481042]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9135737956387712,0.0],[0.0,0.9135737956387712]],"imag":[[0.4066729889261994,0.0],[0.0,-0.4066729889261994]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9974350549635759,0.0],[0.0,0.9974350549635759]],"imag":[[0.07157730876338045,0.0],[0.0,-0.07157730876338045]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6115766985112756,0.0],[0.0,0.6115766985112756]],"imag":[[-0.7911851501627468,0.0],[0.0,0.7911851501627468]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14874503734279373,0.8097438611169584],[-0.9152511328067372,-0.3300644044446552]],"imag":[[0.34619991362904096,-0.44981708843988505],[0.14260398860172221,-0.18176070876143627]]},{"name":"u","qubits":[1],"real":[[0.750920924253309,0.0],[0.0,0.750920924253309]],"imag":[[-0.6603921301155519,0.0],[0.0,0.6603921301155519]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9602536078144861,0.0],[0.0,0.9602536078144861]],"imag":[[0.27912901798140444,0.0],[0.0,-0.27912901798140444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7980692144536736,0.4973234200614748],[-0.3673982992492173,-0.17359657388783833]],"imag":[[-0.10280744393881903,0.3243232558273006],[-0.46640609785984294,-0.7857150062983025]]},{"name":"u","qubits":[1],"real":[[0.7881843521031127,-0.6154392147887527],[0.6154392147887527,0.7881843521031127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.854422431139502,0.5195789729826092],[-0.5195789729826092,0.854422431139502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3424553380141278,0.3070569635747709],[0.24624359777942995,-0.8808099805352826]],"imag":[[-0.8174764266465897,-0.3466592771915871],[-0.39219985198288143,-0.09857557936265356]]},{"name":"u","qubits":[1],"real":[[0.7802703161420086,0.0],[0.0,0.7802703161420086]],"imag":[[0.6254424304023912,0.0],[0.0,-0.6254424304023912]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7366455914255278,0.0],[0.0,0.7366455914255278]],"imag":[[0.6762789902350467,0.0],[0.0,-0.6762789902350467]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7697700590850303,-0.6033498003003196],[0.10454240642943868,-0.15428476930441817]],"imag":[[0.1716502179777865,0.1181493854489806],[-0.6058557122470246,0.773437748727249]]},{"name":"u","qubits":[2],"real":[[0.6790208430402659,-0.7341189922055461],[0.7341189922055461,0.6790208430402659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9735768225342208,0.22835973949926097],[-0.22835973949926097,0.9735768225342208]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999167008044578,0.0129070311198324],[-0.0129070311198324,0.9999167008044578]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9219786380512148,0.38724074033761874],[-0.38724074033761874,0.9219786380512148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.7064225492525024,0.3235097274688035],[-0.5023900759925884,-0.7841225275224567]],"imag":[[0.343066519434423,-0.5278389919130709],[-0.36176892721032256,-0.0433510862729817]]},{"name":"u","qubits":[1],"real":[[0.8127716485852071,0.0],[0.0,0.8127716485852071]],"imag":[[0.5825823952507357,0.0],[0.0,-0.5825823952507357]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9082255608524126,0.0],[0.0,0.9082255608524126]],"imag":[[0.41848097999111095,0.0],[0.0,-0.41848097999111095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8913861436471433,0.3013110258443618],[-0.087310428368844,-0.8196891227066458]],"imag":[[0.3023287440762249,0.1524458563680388],[0.32619773530362745,0.4626896029707635]]},{"name":"u","qubits":[1],"real":[[0.740170509144488,-0.6724192274115824],[0.6724192274115824,0.740170509144488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9465866142688486,0.32244965760105554],[-0.32244965760105554,0.9465866142688486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4118475787640884,0.8155173277572408],[-0.8467655790721313,0.4094251095002685]],"imag":[[0.011525535348097114,-0.40642369767126835],[-0.3365067428741001,-0.046068924554361596]]},{"name":"u","qubits":[1],"real":[[0.8935105280147155,0.0],[0.0,0.8935105280147155]],"imag":[[0.4490422433656597,0.0],[0.0,-0.4490422433656597]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8575553730425368,0.0],[0.0,0.8575553730425368]],"imag":[[0.5143916622242973,0.0],[0.0,-0.5143916622242973]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6001106132056031,-0.05326119620166969],[-0.26202981925436053,-0.739073602461706]],"imag":[[0.4462585822033034,-0.6617278705835654],[-0.6099679528872151,-0.11423519779990648]]},{"name":"u","qubits":[2],"real":[[0.9999981699278574,0.0],[0.0,0.9999981699278574]],"imag":[[0.0019131494808490115,0.0],[0.0,-0.0019131494808490115]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9494204642669597,0.0],[0.0,0.9494204642669597]],"imag":[[0.3140076146068924,0.0],[0.0,-0.3140076146068924]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9890223050526823,0.0],[0.0,0.9890223050526823]],"imag":[[0.14776630234352858,0.0],[0.0,-0.14776630234352858]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6663041631953791,0.0],[0.0,0.6663041631953791]],"imag":[[-0.7456800668574329,0.0],[0.0,0.7456800668574329]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6312273449407669,0.5903026964974533],[0.026603280714292542,-0.3657569493183386]],"imag":[[0.033689804187208974,-0.5019559369114908],[-0.7744090014637576,-0.5155626227069657]]},{"name":"u","qubits":[1],"real":[[0.6647857822689102,0.0],[0.0,0.6647857822689102]],"imag":[[-0.747034044534192,0.0],[0.0,0.747034044534192]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8423990587489821,0.0],[0.0,0.8423990587489821]],"imag":[[0.5388541786224069,0.0],[0.0,-0.5388541786224069]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8784499399656194,-0.4016341988532904],[0.1303860871381384,-0.7109905492393624]],"imag":[[0.10270011086272521,-0.23763072300243254],[-0.4480824237615096,0.5260361667120681]]},{"name":"u","qubits":[1],"real":[[0.590007979710365,-0.8073974138415936],[0.8073974138415936,0.590007979710365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9614710107886596,0.2749063393467551],[-0.2749063393467551,0.9614710107886596]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5214548216112193,0.6485386324452624],[0.3104220301683769,-0.19490232275532215]],"imag":[[0.025164734554468063,0.5539397506762289],[0.7944115862318208,0.48431547511035145]]},{"name":"u","qubits":[1],"real":[[0.9938462328466882,0.0],[0.0,0.9938462328466882]],"imag":[[0.11076852195658508,0.0],[0.0,-0.11076852195658508]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9905739099143593,0.0],[0.0,0.9905739099143593]],"imag":[[-0.13697930134505254,0.0],[0.0,0.13697930134505254]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1687646549803532,0.6279992459372972],[-0.009312548519155101,-0.7003742721028928]],"imag":[[0.7476971182241483,-0.1344784656770453],[0.6421688150858343,0.31146166433074396]]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[3,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"cx","qubits":[2,5]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[1,5]},{"name":"cx","qubits":[0,5]},{"name":"u","qubits":[5],"real":[[0.9817405888892629,0.0],[0.0,0.9817405888892629]],"imag":[[-0.19022464647716752,0.0],[0.0,0.19022464647716752]]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[0],"real":[[-0.6421035104820026,0.4552981605831601],[-0.4532726007547494,-0.7431387043470075]],"imag":[[-0.6160195197579794,0.03044040199188337],[-0.05260211506072751,0.4894096780792289]]},{"name":"u","qubits":[1],"real":[[0.8293600386735507,0.0],[0.0,0.8293600386735507]],"imag":[[-0.5587145301953463,0.0],[0.0,0.5587145301953463]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.62750840305584,0.0],[0.0,0.62750840305584]],"imag":[[-0.7786097893645504,0.0],[0.0,0.7786097893645504]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6979158610802823,0.21333136088600285],[-0.408658479190143,-0.5636329160619318]],"imag":[[-0.2829134681214222,-0.6223850503270486],[-0.5156274505823718,0.49944420661716205]]},{"name":"u","qubits":[1],"real":[[0.7555248627996917,-0.6551199750362577],[0.6551199750362577,0.7555248627996917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.974780055148637,0.22316774875510198],[-0.22316774875510198,0.974780055148637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33562573053648687,-0.8918800271776056],[0.7220436502469385,0.07835163893714886]],"imag":[[0.1288685024432994,0.27440534834719316],[-0.5911017215487935,-0.35087425467821365]]},{"name":"u","qubits":[1],"real":[[0.6524847825952846,0.0],[0.0,0.6524847825952846]],"imag":[[-0.7578018266549534,0.0],[0.0,0.7578018266549534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8368104723191007,0.0],[0.0,0.8368104723191007]],"imag":[[0.5474926788707623,0.0],[0.0,-0.5474926788707623]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7082120691320386,0.5509306992594195],[0.686438166339724,0.5793914782811337]],"imag":[[0.10636857380610054,0.42848192057040185],[-0.12619047283503845,0.4209324449992297]]},{"name":"u","qubits":[2],"real":[[0.9987117021117315,0.0],[0.0,0.9987117021117315]],"imag":[[-0.050743827852143444,0.0],[0.0,0.050743827852143444]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6946027062026833,0.0],[0.0,0.6946027062026833]],"imag":[[0.7193935505242655,0.0],[0.0,-0.7193935505242655]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9455416891945313,0.0],[0.0,0.9455416891945313]],"imag":[[0.32550101996023356,0.0],[0.0,-0.32550101996023356]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9998939040609882,0.0],[0.0,0.9998939040609882]],"imag":[[-0.01456642103178923,0.0],[0.0,0.01456642103178923]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.1556868128369497,-0.766098456857618],[-0.1996248030713566,-0.2626407201302556]],"imag":[[-0.22164129630162802,-0.5828635401899679],[0.941693522373988,-0.06620498506195968]]},{"name":"u","qubits":[1],"real":[[0.9798299316329474,0.0],[0.0,0.9798299316329474]],"imag":[[-0.19983319312910355,0.0],[0.0,0.19983319312910355]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9453361418855102,0.0],[0.0,0.9453361418855102]],"imag":[[-0.3260974989861446,0.0],[0.0,0.3260974989861446]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3559494313212628,0.05969418805890993],[-0.2590925684438306,-0.36391210901010035]],"imag":[[-0.8363552133420464,0.4126094562290558],[-0.32662057564524094,-0.8329213753159246]]},{"name":"u","qubits":[1],"real":[[0.8977762829579032,-0.4404517519073921],[0.4404517519073921,0.8977762829579032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9714047992449788,0.23742939161742882],[-0.23742939161742882,0.9714047992449788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6461996726336531,-0.45968057414732405],[0.46494585855892795,0.7355012194010323]],"imag":[[-0.6051643857594554,0.06997012968493624],[-0.00523430085508486,0.49278383391001573]]},{"name":"u","qubits":[1],"real":[[0.9669686881129609,0.0],[0.0,0.9669686881129609]],"imag":[[0.2548951867123023,0.0],[0.0,-0.2548951867123023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.2726684655167133,0.0],[0.0,0.2726684655167133]],"imag":[[-0.9621080541772639,0.0],[0.0,0.9621080541772639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4514057986730524,0.2157297123911268],[-0.267323286327602,-0.643451905327671]],"imag":[[0.7967292132934874,-0.33899270906720974],[0.2999893768054046,0.6515476037260096]]},{"name":"u","qubits":[2],"real":[[0.6816486077181493,-0.7316796946724083],[0.7316796946724083,0.6816486077181493]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9654099361311005,0.26073675463836016],[-0.26073675463836016,0.9654099361311005]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9991538602473574,-0.041128622063038335],[0.041128622063038335,0.9991538602473574]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9587201463199498,0.28435133381127986],[-0.28435133381127986,0.9587201463199498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4117345237228184,0.2610081062953293],[0.20380066711285735,-0.9068762317747282]],"imag":[[0.8142163061602632,0.31527964920940615],[0.3549532037351326,0.10024475789082131]]},{"name":"u","qubits":[1],"real":[[0.9653198159647356,0.0],[0.0,0.9653198159647356]],"imag":[[-0.26107020685212035,0.0],[0.0,0.26107020685212035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9178430029305189,0.0],[0.0,0.9178430029305189]],"imag":[[0.39694360049191807,0.0],[0.0,-0.39694360049191807]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4113244337433761,0.4620360167380668],[0.5165275182054003,0.2791016028623906]],"imag":[[-0.7048248400294286,-0.34721301000970867],[0.2592941920285739,-0.7668560100804211]]},{"name":"u","qubits":[1],"real":[[0.5299699079545087,-0.848016448344423],[0.848016448344423,0.5299699079545087]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9341090698797258,0.35698773868080363],[-0.35698773868080363,0.9341090698797258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6757956719654027,-0.4257179134787269],[-0.5247850139913935,0.23275919948824766]],"imag":[[0.14887771523004784,0.5830093428102414],[0.4957179891337039,0.6516805347659846]]},{"name":"u","qubits":[1],"real":[[0.8955969312159225,0.0],[0.0,0.8955969312159225]],"imag":[[0.4448664257916325,0.0],[0.0,-0.4448664257916325]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.808330758508848,0.0],[0.0,0.808330758508848]],"imag":[[-0.588728617317445,0.0],[0.0,0.588728617317445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6160335854742811,-0.6025377489760658],[0.6301798719065302,-0.6978314400753515]],"imag":[[0.46709376016285326,0.19817745039101745],[0.07210665592369206,-0.3327239703684307]]},{"name":"u","qubits":[2],"real":[[0.994504065130063,0.0],[0.0,0.994504065130063]],"imag":[[0.10469796769651002,0.0],[0.0,-0.10469796769651002]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8682012857428518,0.0],[0.0,0.8682012857428518]],"imag":[[0.49621217985299293,0.0],[0.0,-0.49621217985299293]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9818511867994268,0.0],[0.0,0.9818511867994268]],"imag":[[0.18965296459733222,0.0],[0.0,-0.18965296459733222]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7618693637609241,0.0],[0.0,0.7618693637609241]],"imag":[[0.6477307099115532,0.0],[0.0,-0.6477307099115532]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.13396731317090227,-0.6824392060335768],[-0.8354381586077129,0.07327457730454792]],"imag":[[0.21863595928442517,-0.6844909103690201],[0.4861009766002356,0.2457229334256191]]},{"name":"u","qubits":[1],"real":[[0.8125070873414612,0.0],[0.0,0.8125070873414612]],"imag":[[-0.5829513127353735,0.0],[0.0,0.5829513127353735]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8181519209131685,0.0],[0.0,0.8181519209131685]],"imag":[[-0.5750021167840103,0.0],[0.0,0.5750021167840103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.685446460236772,0.6646209397714155],[-0.45962904695649304,-0.5096176641597168]],"imag":[[-0.23178707565913642,0.18632473835651903],[-0.5149553775815247,-0.5136651970594557]]},{"name":"u","qubits":[1],"real":[[0.9117028878606377,-0.4108501481885744],[0.4108501481885744,0.9117028878606377]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9799896948925853,0.19904823009596856],[-0.19904823009596856,0.9799896948925853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.039894191207398885,0.8454360766331184],[0.001230161967261227,-0.4367940065626887]],"imag":[[-0.46789454118739454,-0.25440320784562714],[-0.8828825734696993,0.17241764409702567]]},{"name":"u","qubits":[1],"real":[[0.9772428113187384,0.0],[0.0,0.9772428113187384]],"imag":[[0.21212375568485656,0.0],[0.0,-0.21212375568485656]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7116106028540131,0.0],[0.0,0.7116106028540131]],"imag":[[-0.7025740885527647,0.0],[0.0,0.7025740885527647]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40134223073083963,-0.12773865017398378],[0.208667713028669,0.9011804806207766]],"imag":[[0.8809227322891509,-0.2158295411196977],[0.13913065480905257,-0.35351688471683407]]},{"name":"u","qubits":[3],"real":[[0.9747116690770686,0.0],[0.0,0.9747116690770686]],"imag":[[0.22346624390496905,0.0],[0.0,-0.22346624390496905]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9991217029360191,0.0],[0.0,0.9991217029360191]],"imag":[[0.04190253837453418,0.0],[0.0,-0.04190253837453418]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9936135435916704,0.0],[0.0,0.9936135435916704]],"imag":[[-0.11283672270676627,0.0],[0.0,0.11283672270676627]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8150197423713661,0.0],[0.0,0.8150197423713661]],"imag":[[-0.5794331881631498,0.0],[0.0,0.5794331881631498]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.820550563351737,0.0],[0.0,0.820550563351737]],"imag":[[-0.571573943583109,0.0],[0.0,0.571573943583109]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9823035647703152,0.0],[0.0,0.9823035647703152]],"imag":[[0.18729577314913204,0.0],[0.0,-0.18729577314913204]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9891288557751027,0.0],[0.0,0.9891288557751027]],"imag":[[0.14705137426435727,0.0],[0.0,-0.14705137426435727]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9986663107165729,0.0],[0.0,0.9986663107165729]],"imag":[[-0.05162944740891193,0.0],[0.0,0.05162944740891193]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.11602248234511407,-0.1397189052053214],[0.07241275578519261,0.9861445315170512]],"imag":[[-0.9796450454525658,0.08551605719947847],[-0.14693795054482034,0.026164755842504984]]},{"name":"u","qubits":[1],"real":[[0.6456585587933494,0.0],[0.0,0.6456585587933494]],"imag":[[-0.7636262341334895,0.0],[0.0,0.7636262341334895]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8411453857160863,0.0],[0.0,0.8411453857160863]],"imag":[[-0.5408090606568425,0.0],[0.0,0.5408090606568425]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7233688185537492,-0.6728328121910158],[0.6712465997112451,-0.7213640883685832]],"imag":[[0.12195730620715657,0.09570775645670553],[0.10626368233285764,-0.13330372915007335]]},{"name":"u","qubits":[1],"real":[[0.5947113617294714,-0.8039392988465471],[0.8039392988465471,0.5947113617294714]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.953847392167188,0.30029177886824476],[-0.30029177886824476,0.953847392167188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.08303429036200402,-0.6459299431748943],[0.2457387579447574,0.4601562168939854]],"imag":[[0.6343355548099894,0.41653117414913765],[0.728241837147351,-0.44444633593476096]]},{"name":"u","qubits":[1],"real":[[0.4784333180126886,0.0],[0.0,0.4784333180126886]],"imag":[[-0.8781238865987928,0.0],[0.0,0.8781238865987928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9569420370270895,0.0],[0.0,0.9569420370270895]],"imag":[[-0.2902790687776929,0.0],[0.0,0.2902790687776929]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6757245060013051,-0.2897014952501739],[-0.43855572804959914,0.5037791424645988]],"imag":[[0.43603814087662474,-0.5189799373193171],[0.40116830019959815,0.6268488206318048]]},{"name":"u","qubits":[2],"real":[[0.9752517481382142,0.0],[0.0,0.9752517481382142]],"imag":[[-0.22109732642742905,0.0],[0.0,0.22109732642742905]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9955081832516816,0.0],[0.0,0.9955081832516816]],"imag":[[0.09467553579957382,0.0],[0.0,-0.09467553579957382]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9344992023592124,0.0],[0.0,0.9344992023592124]],"imag":[[0.35596522413010484,0.0],[0.0,-0.35596522413010484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7314479037922129,0.0],[0.0,0.7314479037922129]],"imag":[[-0.6818973266100825,0.0],[0.0,0.6818973266100825]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.04660577283224175,-0.3396059305941717],[-0.03787061790212381,-0.3437612664522857]],"imag":[[0.7802603388226984,0.5231534359098333],[-0.622565275211129,0.7020017707158029]]},{"name":"u","qubits":[1],"real":[[0.9910392429356548,0.0],[0.0,0.9910392429356548]],"imag":[[-0.13357102590578596,0.0],[0.0,0.13357102590578596]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8863848249233965,0.0],[0.0,0.8863848249233965]],"imag":[[0.46294917879343916,0.0],[0.0,-0.46294917879343916]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2500911154697425,-0.049778520534617746],[-0.1967373565441842,-0.8255508721890834]],"imag":[[-0.9109304729586821,0.32431806346818837],[0.26259192664356173,0.45913576426746827]]},{"name":"u","qubits":[1],"real":[[0.614392165086477,-0.7890008032190786],[0.7890008032190786,0.614392165086477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9356323232357245,0.35297614043518677],[-0.35297614043518677,0.9356323232357245]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8831267513927877,-0.18173291077516834],[0.26100051846953026,0.03831004348341906]],"imag":[[-0.378101196323145,0.20999946536744474],[-0.09489655247723279,0.959898804174102]]},{"name":"u","qubits":[1],"real":[[0.9985680980542091,0.0],[0.0,0.9985680980542091]],"imag":[[0.05349536006420881,0.0],[0.0,-0.05349536006420881]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8344245288929104,0.0],[0.0,0.8344245288929104]],"imag":[[-0.5511222238141413,0.0],[0.0,0.5511222238141413]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10527730461391704,0.1690464567043158],[-0.16285649512425993,-0.2752337025335564]],"imag":[[0.9797564498303833,0.020427521257063166],[0.04971669885293876,-0.9461777955757987]]},{"name":"u","qubits":[2],"real":[[0.7235925980896911,-0.6902273190694576],[0.6902273190694576,0.7235925980896911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9908943765692004,0.13464150356979648],[-0.13464150356979648,0.9908943765692004]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9984687049176799,0.055319483909477496],[-0.055319483909477496,0.9984687049176799]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9523425189811883,0.3050306977019938],[-0.3050306977019938,0.9523425189811883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.47975517076890317,0.3831426835237265],[-0.21315768452346917,-0.11993925277907494]],"imag":[[-0.7781157019786705,-0.13256173851069827],[-0.3448691519740992,0.9062249418262863]]},{"name":"u","qubits":[1],"real":[[0.8573267791865331,0.0],[0.0,0.8573267791865331]],"imag":[[-0.5147725650125943,0.0],[0.0,0.5147725650125943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.603700581825783,0.0],[0.0,0.603700581825783]],"imag":[[0.7972111436145453,0.0],[0.0,-0.7972111436145453]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7029809627985826,0.3776056759869634],[0.21777427464363608,-0.03080063513098885]],"imag":[[-0.37434036335548576,0.4723356981724854],[0.5641466330743266,0.7958418577643847]]},{"name":"u","qubits":[1],"real":[[0.714678065258222,-0.6994535460191511],[0.6994535460191511,0.714678065258222]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.821406929173256,0.5703425783738766],[-0.5703425783738766,0.821406929173256]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2627058442395197,-0.1183939935070493],[0.36837198934630316,0.18854260034789694]],"imag":[[-0.8048069408796692,0.5188971859778797],[0.3841529705460527,0.8253364529328291]]},{"name":"u","qubits":[1],"real":[[0.790888451463734,0.0],[0.0,0.790888451463734]],"imag":[[0.6119603396800294,0.0],[0.0,-0.6119603396800294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8821552650590624,0.0],[0.0,0.8821552650590624]],"imag":[[-0.4709586906816513,0.0],[0.0,0.4709586906816513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.808859946766177,0.5345052994136289],[0.21522071977224674,-0.0700335928758472]],"imag":[[0.20974627896974332,0.12671294280581885],[0.5054029350493328,0.8326723310481359]]},{"name":"u","qubits":[2],"real":[[0.9917877738603174,0.0],[0.0,0.9917877738603174]],"imag":[[0.12789453319511343,0.0],[0.0,-0.12789453319511343]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9293258791795336,0.0],[0.0,0.9293258791795336]],"imag":[[-0.36926062650543595,0.0],[0.0,0.36926062650543595]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7469053665201278,0.0],[0.0,0.7469053665201278]],"imag":[[-0.6649303523403286,0.0],[0.0,0.6649303523403286]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9946559031577172,0.0],[0.0,0.9946559031577172]],"imag":[[-0.10324550505230626,0.0],[0.0,0.10324550505230626]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.040615419578278904,0.9562054881294394],[-0.7861191662012379,0.027374960042515068]],"imag":[[0.028812781204935915,0.2884289787848256],[0.6160656360021941,-0.041598079654640886]]},{"name":"u","qubits":[1],"real":[[0.8433242497788811,0.0],[0.0,0.8433242497788811]],"imag":[[-0.5374050704402475,0.0],[0.0,0.5374050704402475]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7117956932235748,0.0],[0.0,0.7117956932235748]],"imag":[[-0.7023865681434764,0.0],[0.0,0.7023865681434764]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8979830903222694,0.11540401309630405],[-0.12879998456230973,-0.8917915628476589]],"imag":[[-0.4184630031913732,0.07209020888159129],[-0.04388221088404916,-0.4315005492214432]]},{"name":"u","qubits":[1],"real":[[0.845335428805429,-0.5342359149349111],[0.5342359149349111,0.845335428805429]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9838794865776511,0.1788327595595885],[-0.1788327595595885,0.9838794865776511]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.04576432980663579,-0.5360182530761296],[-0.8372102374993413,0.02385302532705293]],"imag":[[-0.042815189312254094,0.8418770207403923],[-0.543278477309567,-0.05795297663832007]]},{"name":"u","qubits":[1],"real":[[0.4630419749284485,0.0],[0.0,0.4630419749284485]],"imag":[[-0.8863363523258888,0.0],[0.0,0.8863363523258888]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9173884122190717,0.0],[0.0,0.9173884122190717]],"imag":[[0.3979930918070946,0.0],[0.0,-0.3979930918070946]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8059171678758916,-0.15633175140979036],[0.010368662967022293,-0.059299789941523365]],"imag":[[0.5608125429690096,0.10745786929155929],[-0.18941832276686077,0.9800493481153676]]},{"name":"u","qubits":[3],"real":[[0.9117850917781013,-0.410667683670385],[0.410667683670385,0.9117850917781013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9874999294301062,0.15761944478881795],[-0.15761944478881795,0.9874999294301062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9995353030911168,0.030482419105926088],[-0.030482419105926088,0.9995353030911168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9726493232960798,0.23227848348841526],[-0.23227848348841526,0.9726493232960798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9726493232960798,-0.23227848348841526],[0.23227848348841526,0.9726493232960798]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9995353030911168,-0.030482419105926088],[0.030482419105926088,0.9995353030911168]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9874999294301062,-0.15761944478881795],[0.15761944478881795,0.9874999294301062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9117850917781013,0.410667683670385],[-0.410667683670385,0.9117850917781013]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5842552280764073,-0.04828773167103899],[0.6696059777571033,-0.5704619088662298]],"imag":[[-0.32465696457647986,-0.7422344500139009],[-0.3238387227762078,-0.3483238819192929]]},{"name":"u","qubits":[1],"real":[[0.9750657149730473,0.0],[0.0,0.9750657149730473]],"imag":[[-0.22191631639899775,0.0],[0.0,0.22191631639899775]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5152680897347397,0.0],[0.0,0.5152680897347397]],"imag":[[-0.8570290518419503,0.0],[0.0,0.8570290518419503]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.37853111027223796,0.26380812577021795],[-0.31720929192312863,0.8626954170306569]],"imag":[[-0.7885281944531394,-0.40662360714319545],[0.3664911325341532,0.1442883651780773]]},{"name":"u","qubits":[1],"real":[[0.5954762044671432,-0.8033729457191131],[0.8033729457191131,0.5954762044671432]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9172043870022032,0.3984170082512952],[-0.3984170082512952,0.9172043870022032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38762787666129966,-0.22009572634638258],[0.04601979357060832,-0.057777519461988926]],"imag":[[-0.7670544144589903,-0.46144341553226886],[0.5091702397958336,-0.8574902936773054]]},{"name":"u","qubits":[1],"real":[[0.48253898529475914,0.0],[0.0,0.48253898529475914]],"imag":[[0.8758744931042941,0.0],[0.0,-0.8758744931042941]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9968447051315531,0.0],[0.0,0.9968447051315531]],"imag":[[-0.07937653211867421,0.0],[0.0,0.07937653211867421]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8289137756387865,0.018459354031308148],[-0.048962600979518045,-0.7359710759272378]],"imag":[[-0.523962506846301,-0.1949987082632558],[-0.18965207006756357,0.6480596665608134]]},{"name":"u","qubits":[2],"real":[[0.9865066843816063,0.0],[0.0,0.9865066843816063]],"imag":[[-0.1637209872631178,0.0],[0.0,0.1637209872631178]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.900581609467587,0.0],[0.0,0.900581609467587]],"imag":[[0.4346869732218469,0.0],[0.0,-0.4346869732218469]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.813633168933217,0.0],[0.0,0.813633168933217]],"imag":[[0.5813785912911579,0.0],[0.0,-0.5813785912911579]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9970205751076251,0.0],[0.0,0.9970205751076251]],"imag":[[0.07713606686927021,0.0],[0.0,-0.07713606686927021]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8268998451941307,-0.05991209973452274],[-0.027233337918499623,-0.7020345686537559]],"imag":[[-0.5577815482570402,0.039075961246046474],[0.06614178518696598,-0.7085415118207494]]},{"name":"u","qubits":[1],"real":[[0.8224438295734656,0.0],[0.0,0.8224438295734656]],"imag":[[0.5688463300369725,0.0],[0.0,-0.5688463300369725]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6556259105189232,0.0],[0.0,0.6556259105189232]],"imag":[[-0.7550858662802747,0.0],[0.0,0.7550858662802747]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8194700246386888,0.35354898969447335],[-0.46223949124857955,-0.6807880925477057]],"imag":[[0.30900431913510185,-0.32861576553862426],[0.13899590715115723,0.5509467883296331]]},{"name":"u","qubits":[1],"real":[[0.6753089125692626,-0.7375349975455538],[0.7375349975455538,0.6753089125692626]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9661601081223159,0.2579431051086167],[-0.2579431051086167,0.9661601081223159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7407840046393417,-0.1120395255414677],[-0.10659726409404195,-0.9189657107104647]],"imag":[[0.5473293558101209,-0.3729836182132144],[-0.3745753035460871,-0.06190628239066718]]},{"name":"u","qubits":[1],"real":[[0.6733120417408753,0.0],[0.0,0.6733120417408753]],"imag":[[0.7393584343515218,0.0],[0.0,-0.7393584343515218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7493911677061731,0.0],[0.0,0.7493911677061731]],"imag":[[-0.6621275388956257,0.0],[0.0,0.6621275388956257]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7973413624115104,0.5987574190033095],[0.03017176666064168,-0.017904281506477597]],"imag":[[-0.07471931051712967,0.012382633487935842],[-0.5981249375508241,-0.8006345360276033]]},{"name":"u","qubits":[2],"real":[[0.813053121568901,-0.5821895065243499],[0.5821895065243499,0.813053121568901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9875275619896658,0.1574462267275612],[-0.1574462267275612,0.9875275619896658]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997219017469383,0.023582179023259552],[-0.023582179023259552,0.9997219017469383]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.925354540109929,0.3791028555655335],[-0.3791028555655335,0.925354540109929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4564827770786255,0.27763065064978565],[-0.1533028642095352,0.8812746523193282]],"imag":[[0.8392476419632057,-0.10103510038378621],[-0.25255712525077934,-0.36887412146918364]]},{"name":"u","qubits":[1],"real":[[0.99999005855566,0.0],[0.0,0.99999005855566]],"imag":[[-0.004459012205362839,0.0],[0.0,0.004459012205362839]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.796019036729891,0.0],[0.0,0.796019036729891]],"imag":[[0.605271586284716,0.0],[0.0,-0.605271586284716]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008092960098075475,0.044016448902280125],[-0.2936737993063131,-0.6937459133528836]],"imag":[[-0.9074564452195711,0.41775573754569023],[-0.3003547962448843,-0.5850293186498114]]},{"name":"u","qubits":[1],"real":[[0.5678548264906067,-0.8231287238526687],[0.8231287238526687,0.5678548264906067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9339113088166485,0.3575047793587865],[-0.3575047793587865,0.9339113088166485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.05815827854337272,0.5511230694626023],[-0.8080913846267535,0.06143863078440951]],"imag":[[-0.019887411712188243,-0.832157117255138],[-0.5858416335361273,-0.0017858205608663276]]},{"name":"u","qubits":[1],"real":[[0.9888850728086018,0.0],[0.0,0.9888850728086018]],"imag":[[-0.14868191812162684,0.0],[0.0,0.14868191812162684]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8401664368847381,0.0],[0.0,0.8401664368847381]],"imag":[[-0.5423286442116103,0.0],[0.0,0.5423286442116103]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.27979488692138865,0.29054720444701787],[0.08030843580870635,0.9087728310502158]],"imag":[[-0.9094254234734601,-0.10120544639883647],[0.29700298909392114,-0.28190729176843077]]},{"name":"u","qubits":[2],"real":[[0.9947402075496715,0.0],[0.0,0.9947402075496715]],"imag":[[0.10243007119023374,0.0],[0.0,-0.10243007119023374]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9407388579000971,0.0],[0.0,0.9407388579000971]],"imag":[[-0.3391318345965487,0.0],[0.0,0.3391318345965487]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9997806260945266,0.0],[0.0,0.9997806260945266]],"imag":[[0.02094515901196645,0.0],[0.0,-0.02094515901196645]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8669028990802639,0.0],[0.0,0.8669028990802639]],"imag":[[-0.4984770441717791,0.0],[0.0,0.4984770441717791]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2471814924822188,-0.4633573672171785],[0.31306260186061147,-0.3208667063514993]],"imag":[[0.5349177463247541,0.6618642343310854],[-0.7448195229432252,0.4942471469963505]]},{"name":"u","qubits":[1],"real":[[0.9480301343049127,0.0],[0.0,0.9480301343049127]],"imag":[[-0.31818055322380906,0.0],[0.0,0.31818055322380906]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9615361430945863,0.0],[0.0,0.9615361430945863]],"imag":[[0.27467844022199317,0.0],[0.0,-0.27467844022199317]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5878622459590346,-0.20557857398754653],[0.22049602896209397,-0.03737281227637265]],"imag":[[-0.7771281108672722,0.09070462498192233],[-0.04325945316126531,0.9737111449637877]]},{"name":"u","qubits":[1],"real":[[0.5056406020491981,-0.8627442156046741],[0.8627442156046741,0.5056406020491981]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9221118540821247,0.3869234143357395],[-0.3869234143357395,0.9221118540821247]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11996630630331923,0.2786352972311442],[0.5826681268968948,-0.3948098202484698]],"imag":[[0.7595653759410815,0.5753528449224299],[-0.2629950169145525,0.6598914159253393]]},{"name":"u","qubits":[1],"real":[[0.9999912621699553,0.0],[0.0,0.9999912621699553]],"imag":[[-0.0041803808127669675,0.0],[0.0,0.0041803808127669675]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6790609592828698,0.0],[0.0,0.6790609592828698]],"imag":[[0.7340818847906743,0.0],[0.0,-0.7340818847906743]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.008107182164769133,-0.11770736285730668],[0.0647640965406523,-0.6697116516215758]],"imag":[[-0.9696448732435669,-0.21416832193158983],[0.23564529528316036,-0.7012583049722023]]},{"name":"u","qubits":[3],"real":[[0.9867406297176896,0.0],[0.0,0.9867406297176896]],"imag":[[-0.16230505125946423,0.0],[0.0,0.16230505125946423]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.92121543091646,0.0],[0.0,0.92121543091646]],"imag":[[0.3890528625282187,0.0],[0.0,-0.3890528625282187]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8963878242731167,0.0],[0.0,0.8963878242731167]],"imag":[[0.44327064925946535,0.0],[0.0,-0.44327064925946535]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9720405287187323,0.0],[0.0,0.9720405287187323]],"imag":[[0.23481313959871908,0.0],[0.0,-0.23481313959871908]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.965852718728262,0.0],[0.0,0.965852718728262]],"imag":[[0.25909173225949306,0.0],[0.0,-0.25909173225949306]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9595186839069875,0.0],[0.0,0.9595186839069875]],"imag":[[0.28164498084184414,0.0],[0.0,-0.28164498084184414]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9883254903245251,0.0],[0.0,0.9883254903245251]],"imag":[[0.15235722882353495,0.0],[0.0,-0.15235722882353495]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9341512979605052,0.0],[0.0,0.9341512979605052]],"imag":[[-0.35687722331174826,0.0],[0.0,0.35687722331174826]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.37227636937267883,0.8600692789050028],[0.19007978352665925,-0.21475504609776455]],"imag":[[0.008644397091704921,-0.3487354508641845],[0.9084080884162559,-0.3042115891446763]]},{"name":"u","qubits":[1],"real":[[0.9014055276859748,0.0],[0.0,0.9014055276859748]],"imag":[[-0.4329758361123277,0.0],[0.0,0.4329758361123277]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947741320489365,0.0],[0.0,0.947741320489365]],"imag":[[-0.31903979287398426,0.0],[0.0,0.31903979287398426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6437281116658569,0.15958013405707205],[0.42328285284060224,0.2718966891508424]],"imag":[[-0.515481384297393,-0.5426115014522639],[0.3751328926994731,-0.7785750636482374]]},{"name":"u","qubits":[1],"real":[[0.5172785102984166,-0.855817119940616],[0.855817119940616,0.5172785102984166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9707058078890338,0.2402711687458531],[-0.2402711687458531,0.9707058078890338]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7061677674010133,-0.4406013414801999],[0.38102752012953267,0.6272799808610959]],"imag":[[-0.4387054214952509,0.3387256933277885],[0.4045771451015015,0.5455778479523892]]},{"name":"u","qubits":[1],"real":[[0.7375159607582871,0.0],[0.0,0.7375159607582871]],"imag":[[-0.675329702905759,0.0],[0.0,0.675329702905759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8244121695308136,0.0],[0.0,0.8244121695308136]],"imag":[[0.5659899069148646,0.0],[0.0,-0.5659899069148646]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.858900694992798,0.32782443943445033],[0.16491725621901995,-0.37290099889859996]],"imag":[[-0.07575561526337887,0.3861111495495095],[0.4789081138361987,0.7774279144225985]]},{"name":"u","qubits":[2],"real":[[0.9997768896139507,0.0],[0.0,0.9997768896139507]],"imag":[[-0.02112276009081409,0.0],[0.0,0.02112276009081409]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9971261261809047,0.0],[0.0,0.9971261261809047]],"imag":[[0.07575941187378997,0.0],[0.0,-0.07575941187378997]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.961743890742162,0.0],[0.0,0.961743890742162]],"imag":[[0.2739501571821564,0.0],[0.0,-0.2739501571821564]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6720324017146697,0.0],[0.0,0.6720324017146697]],"imag":[[-0.7405217424529903,0.0],[0.0,0.7405217424529903]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7417918578998343,0.2484655323476233],[-0.07448885964988311,-0.8703638592808048]],"imag":[[-0.4711520656964021,0.4074622065649004],[-0.47139365750037965,0.12126904763499148]]},{"name":"u","qubits":[1],"real":[[0.897190444737259,0.0],[0.0,0.897190444737259]],"imag":[[0.44164386769450287,0.0],[0.0,-0.44164386769450287]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5370340931727168,0.0],[0.0,0.5370340931727168]],"imag":[[0.8435605388886785,0.0],[0.0,-0.8435605388886785]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.72266753446552,-0.23998060395988968],[-0.08376565632125685,-0.8981074653943871]],"imag":[[0.5561748248670274,-0.33291216339554913],[-0.40175180601302507,0.15805626146790677]]},{"name":"u","qubits":[1],"real":[[0.7434127230108513,-0.6688329561748518],[0.6688329561748518,0.7434127230108513]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9763683787053351,0.21611290813904513],[-0.21611290813904513,0.9763683787053351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.14377447951390782,0.964634191579185],[-0.39487699051496417,0.009986085788197378]],"imag":[[0.11223689693062491,-0.1902962281398706],[-0.9004465227706384,-0.18212221194226058]]},{"name":"u","qubits":[1],"real":[[0.9996000672891349,0.0],[0.0,0.9996000672891349]],"imag":[[0.028279064262402728,0.0],[0.0,-0.028279064262402728]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5254996695531257,0.0],[0.0,0.5254996695531257]],"imag":[[0.8507938042202444,0.0],[0.0,-0.8507938042202444]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.040994515359804806,0.28702201210195877],[0.6344931732721463,-0.7223487158790096]],"imag":[[0.7239511759893573,0.6259652618660116],[0.2676425929576299,0.06323122783802498]]},{"name":"u","qubits":[2],"real":[[0.8280994604126106,-0.5605812016687174],[0.5605812016687174,0.8280994604126106]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9788526240288606,0.20456671389014863],[-0.20456671389014863,0.9788526240288606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9964889460293319,-0.08372443156780067],[0.08372443156780067,0.9964889460293319]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9035979454352558,0.4283815507292354],[-0.4283815507292354,0.9035979454352558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.15250928282917098,-0.8873030583060273],[0.4160876420966814,-0.23873670611820272]],"imag":[[-0.24970293302249133,-0.35648653075771003],[0.860964829702887,0.16916093302217786]]},{"name":"u","qubits":[1],"real":[[0.9972317408880399,0.0],[0.0,0.9972317408880399]],"imag":[[0.07435627051842579,0.0],[0.0,-0.07435627051842579]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9425877271839097,0.0],[0.0,0.9425877271839097]],"imag":[[-0.3339586449880753,0.0],[0.0,0.3339586449880753]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13105925551280517,-0.09691029154460014],[0.2276770064328268,0.13263163536016803]],"imag":[[0.8739668459891945,-0.45783601764045306],[-0.4088625739755539,-0.8737296067122591]]},{"name":"u","qubits":[1],"real":[[0.7989965388184628,-0.6013356225570847],[0.6013356225570847,0.7989965388184628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9732088102409538,0.22992305597609625],[-0.22992305597609625,0.9732088102409538]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3758092441056918,-0.37906440024454163],[-0.124029130991332,0.26575553447909167]],"imag":[[-0.6835570859262935,-0.4978225615537212],[-0.6132975599088891,0.7333872602991344]]},{"name":"u","qubits":[1],"real":[[0.9908736761044624,0.0],[0.0,0.9908736761044624]],"imag":[[-0.13479376099519177,0.0],[0.0,0.13479376099519177]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4624169043542575,0.0],[0.0,0.4624169043542575]],"imag":[[0.8866626227418327,0.0],[0.0,-0.8866626227418327]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19940441290025168,-0.5870152428353268],[0.02435954428850848,-0.7220517248857081]],"imag":[[-0.7193514090451927,0.31334411610812785],[0.6649646930647204,0.18939344278240483]]},{"name":"u","qubits":[2],"real":[[0.9999705077199207,0.0],[0.0,0.9999705077199207]],"imag":[[0.0076800840076211825,0.0],[0.0,-0.0076800840076211825]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8214618784396125,0.0],[0.0,0.8214618784396125]],"imag":[[-0.5702634323454936,0.0],[0.0,0.5702634323454936]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9307505138887796,0.0],[0.0,0.9307505138887796]],"imag":[[-0.3656548658171702,0.0],[0.0,0.3656548658171702]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9987931782382771,0.0],[0.0,0.9987931782382771]],"imag":[[-0.04911402146720704,0.0],[0.0,0.04911402146720704]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.902320461321291,0.005007651935630119],[-0.3820479323662393,0.2761523061173935]],"imag":[[-0.19568030036538187,-0.3840597981459887],[0.03957755051197033,0.8810294539322732]]},{"name":"u","qubits":[1],"real":[[0.9952844895153112,0.0],[0.0,0.9952844895153112]],"imag":[[0.09699889138668742,0.0],[0.0,-0.09699889138668742]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.45533006032287004,0.0],[0.0,0.45533006032287004]],"imag":[[0.8903227146189023,0.0],[0.0,-0.8903227146189023]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.18350004284375054,0.07017071539547834],[-0.014370217199765015,-0.348619621034001]],"imag":[[0.9324851628902708,0.30310926407276517],[0.3107935844310144,-0.8841183204550526]]},{"name":"u","qubits":[1],"real":[[0.8140636009633329,-0.5807757343300525],[0.5807757343300525,0.8140636009633329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9859451575524302,0.16706928592327705],[-0.16706928592327705,0.9859451575524302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5027016735177788,-0.19702654245447362],[-0.516110390297904,-0.67498767677856]],"imag":[[0.660030413687059,-0.5223326737041731],[-0.2127931988505741,0.4824321255332901]]},{"name":"u","qubits":[1],"real":[[0.7693193245634535,0.0],[0.0,0.7693193245634535]],"imag":[[0.6388644432532082,0.0],[0.0,-0.6388644432532082]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9186789539127079,0.0],[0.0,0.9186789539127079]],"imag":[[-0.3950050374841474,0.0],[0.0,0.3950050374841474]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8303836527443347,-0.15532443409549224],[0.497143721787936,-0.6392928618338326]],"imag":[[0.155186201798389,0.5121079497520821],[0.1980614851837818,0.5521996059233858]]},{"name":"u","qubits":[4],"real":[[0.9546903532891041,0.0],[0.0,0.9546903532891041]],"imag":[[-0.29760095654538077,0.0],[0.0,0.29760095654538077]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9946915079347277,0.0],[0.0,0.9946915079347277]],"imag":[[-0.10290191466895751,0.0],[0.0,0.10290191466895751]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9864215125617745,0.0],[0.0,0.9864215125617745]],"imag":[[-0.16423336918951958,0.0],[0.0,0.16423336918951958]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9553764584851059,0.0],[0.0,0.9553764584851059]],"imag":[[-0.29539096562430045,0.0],[0.0,0.29539096562430045]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9865725927648247,0.0],[0.0,0.9865725927648247]],"imag":[[0.16332335780681037,0.0],[0.0,-0.16332335780681037]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9796253046378726,0.0],[0.0,0.9796253046378726]],"imag":[[-0.20083391773591297,0.0],[0.0,0.20083391773591297]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9902674533120118,0.0],[0.0,0.9902674533120118]],"imag":[[0.1391774798986624,0.0],[0.0,-0.1391774798986624]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9006833727102189,0.0],[0.0,0.9006833727102189]],"imag":[[0.4344760777342577,0.0],[0.0,-0.4344760777342577]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9345916888782775,0.0],[0.0,0.9345916888782775]],"imag":[[-0.35572232862114384,0.0],[0.0,0.35572232862114384]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9932173817869316,0.0],[0.0,0.9932173817869316]],"imag":[[0.11627223450296456,0.0],[0.0,-0.11627223450296456]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9986297504293149,0.0],[0.0,0.9986297504293149]],"imag":[[-0.052331840761473215,0.0],[0.0,0.052331840761473215]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9832597311423724,0.0],[0.0,0.9832597311423724]],"imag":[[0.18220949786942942,0.0],[0.0,-0.18220949786942942]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9934156884666971,0.0],[0.0,0.9934156884666971]],"imag":[[0.11456557034396565,0.0],[0.0,-0.11456557034396565]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.960191633603243,0.0],[0.0,0.960191633603243]],"imag":[[-0.2793421320859701,0.0],[0.0,0.2793421320859701]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9700340730456359,0.0],[0.0,0.9700340730456359]],"imag":[[0.2429689221495082,0.0],[0.0,-0.2429689221495082]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9967834297515686,0.0],[0.0,0.9967834297515686]],"imag":[[-0.0801423369555676,0.0],[0.0,0.0801423369555676]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.4658887170272707,0.6547456440464675],[0.2517130663900691,-0.61152708077054]],"imag":[[0.3975232689754628,-0.4429797913809639],[0.7493753973665365,0.03334179830956695]]},{"name":"u","qubits":[1],"real":[[0.5276273334465372,0.0],[0.0,0.5276273334465372]],"imag":[[0.8494759543389657,0.0],[0.0,-0.8494759543389657]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9724281203529753,0.0],[0.0,0.9724281203529753]],"imag":[[0.23320281033207826,0.0],[0.0,-0.23320281033207826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6626950531554023,0.096746345858132],[0.4539373123799291,-0.673593757249067]],"imag":[[-0.3276600738858678,-0.6664190026309009],[-0.49740834224382774,-0.3046265052332431]]},{"name":"u","qubits":[1],"real":[[0.7144908363704134,-0.6996447989821029],[0.6996447989821029,0.7144908363704134]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8307626272862035,0.5566268562551796],[-0.5566268562551796,0.8307626272862035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7238034193761181,0.1579313057553723],[0.6734331892439143,-0.012628344291029742]],"imag":[[-0.14996696725492,0.6547337027328012],[0.010308174259840019,-0.7390683365485671]]},{"name":"u","qubits":[1],"real":[[0.9246922431102759,0.0],[0.0,0.9246922431102759]],"imag":[[0.3807154521840248,0.0],[0.0,-0.3807154521840248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8220889548689999,0.0],[0.0,0.8220889548689999]],"imag":[[-0.5693590697287568,0.0],[0.0,0.5693590697287568]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.551649250002809,0.3948585115194285],[-0.26892876547964717,0.7369317549311525]],"imag":[[0.5563676334652967,0.4798175875103217],[-0.5601923602666827,-0.2660703425234163]]},{"name":"u","qubits":[2],"real":[[0.9993722701883327,0.0],[0.0,0.9993722701883327]],"imag":[[0.035426904728159785,0.0],[0.0,-0.035426904728159785]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8925567850838825,0.0],[0.0,0.8925567850838825]],"imag":[[0.45093501239172373,0.0],[0.0,-0.45093501239172373]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8173653442607374,0.0],[0.0,0.8173653442607374]],"imag":[[0.5761196872191804,0.0],[0.0,-0.5761196872191804]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9914156625893824,0.0],[0.0,0.9914156625893824]],"imag":[[0.13074778763885803,0.0],[0.0,-0.13074778763885803]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.037012310136444265,0.8789935780807789],[-0.6894450143209899,0.19557722021932672]],"imag":[[0.3919613061312528,-0.26901061891121636],[-0.6079983516607396,-0.3416915678459668]]},{"name":"u","qubits":[1],"real":[[0.9985105739247266,0.0],[0.0,0.9985105739247266]],"imag":[[-0.054558535175653934,0.0],[0.0,0.054558535175653934]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6867136016417139,0.0],[0.0,0.6867136016417139]],"imag":[[0.7269280771302382,0.0],[0.0,-0.7269280771302382]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0936564489137044,-0.4958051433989912],[-0.253410964144573,-0.7970714958673526]],"imag":[[-0.8544745333217323,0.12360825725083363],[0.44371682944508695,-0.3218311498197442]]},{"name":"u","qubits":[1],"real":[[0.846528942776962,-0.5323426988706795],[0.5323426988706795,0.846528942776962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9054265207252675,0.42450302185889877],[-0.42450302185889877,0.9054265207252675]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8449994578710509,-0.20779432933637712],[-0.23406110127653407,0.6828625201009821]],"imag":[[0.4580116347498361,0.1817216974581143],[0.14634431830661943,-0.676385629659533]]},{"name":"u","qubits":[1],"real":[[0.9483643589089255,0.0],[0.0,0.9483643589089255]],"imag":[[0.3171829799205231,0.0],[0.0,-0.3171829799205231]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7510993881079499,0.0],[0.0,0.7510993881079499]],"imag":[[0.6601891465208007,0.0],[0.0,-0.6601891465208007]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4974246706055989,-0.4153599936443664],[0.5264225688379288,-0.2168997954709365]],"imag":[[0.6604573826421466,-0.37926352113820394],[-0.19810103938261658,-0.7978657380400972]]},{"name":"u","qubits":[2],"real":[[0.6316710176465693,-0.7752365609704869],[0.7752365609704869,0.6316710176465693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9796362099715307,0.20078071648595902],[-0.20078071648595902,0.9796362099715307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995253077023171,0.030808428434250697],[-0.030808428434250697,0.9995253077023171]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9217983515687073,0.3876697035431243],[-0.3876697035431243,0.9217983515687073]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2544374278818437,0.8215047056197139],[-0.726917481868586,-0.14813419234246403]],"imag":[[-0.4148615867537995,0.29712199140026385],[0.48450225353740606,0.4635782586900022]]},{"name":"u","qubits":[1],"real":[[0.9959685191358327,0.0],[0.0,0.9959685191358327]],"imag":[[0.08970344971279781,0.0],[0.0,-0.08970344971279781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9264386655496772,0.0],[0.0,0.9264386655496772]],"imag":[[-0.37644574506100253,0.0],[0.0,0.37644574506100253]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12637793649950835,-0.632205981667603],[0.48820246021631575,0.6280066641978725]],"imag":[[0.6958896446400565,-0.31635710264282735],[0.5112969562667067,-0.32533276821463664]]},{"name":"u","qubits":[1],"real":[[0.7019197279676681,-0.7122560603391135],[0.7122560603391135,0.7019197279676681]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9021756156606461,0.4313689354918063],[-0.4313689354918063,0.9021756156606461]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7752709594748421,-0.177010150328559],[-0.29963167851520345,0.43893873721361415]],"imag":[[0.5161191808867778,0.3181875817758764],[0.20687384500192638,-0.8214358492649312]]},{"name":"u","qubits":[1],"real":[[0.9884168844918922,0.0],[0.0,0.9884168844918922]],"imag":[[0.15176317883907622,0.0],[0.0,-0.15176317883907622]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9333868094168987,0.0],[0.0,0.9333868094168987]],"imag":[[-0.3588719325978867,0.0],[0.0,0.3588719325978867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2669786798145093,0.4218807711747612],[0.45604087980844843,-0.09622452645378367]],"imag":[[0.848905206152719,0.17349049081808438],[0.010442769500825273,0.8846798884440824]]},{"name":"u","qubits":[2],"real":[[0.999441652910708,0.0],[0.0,0.999441652910708]],"imag":[[0.03341230951478761,0.0],[0.0,-0.03341230951478761]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9878182978778389,0.0],[0.0,0.9878182978778389]],"imag":[[0.15561172956345234,0.0],[0.0,-0.15561172956345234]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9250291102426337,0.0],[0.0,0.9250291102426337]],"imag":[[0.379896229520275,0.0],[0.0,-0.379896229520275]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7996109094661469,0.0],[0.0,0.7996109094661469]],"imag":[[0.6005184372379597,0.0],[0.0,-0.6005184372379597]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.4203966834478861,-0.1266712341909502],[-0.18312506935356784,0.5873042166827881]],"imag":[[0.5034511527715335,0.7441491542342663],[0.7323037445577372,-0.2920106021150338]]},{"name":"u","qubits":[1],"real":[[0.7818655589680644,0.0],[0.0,0.7818655589680644]],"imag":[[0.6234470688836031,0.0],[0.0,-0.6234470688836031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8777672446132534,0.0],[0.0,0.8777672446132534]],"imag":[[-0.4790873242782122,0.0],[0.0,0.4790873242782122]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7980353757942498,0.31640394667972416],[-0.1291500700273641,-0.6842148552563859]],"imag":[[0.18223814906079827,-0.47939267676229613],[-0.5596865689113437,-0.44935646856216266]]},{"name":"u","qubits":[1],"real":[[0.7818662197578606,-0.6234462401855935],[0.6234462401855935,0.7818662197578606]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9928656162434402,0.11923870211275304],[-0.11923870211275304,0.9928656162434402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5104487815389086,-0.7302724229580175],[0.748803141361272,0.3567189980899137]],"imag":[[-0.4187808478615709,-0.17540476378027559],[0.05795255281071862,0.5555959984664582]]},{"name":"u","qubits":[1],"real":[[0.6622368455078357,0.0],[0.0,0.6622368455078357]],"imag":[[0.7492945752184724,0.0],[0.0,-0.7492945752184724]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7814156646001796,0.0],[0.0,0.7814156646001796]],"imag":[[-0.6240108645828688,0.0],[0.0,0.6240108645828688]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9346395483536254,0.33383940524044986],[-0.31433355225919807,-0.8816572701059223]],"imag":[[-0.11573004363571032,0.04008395142835412],[-0.11937290135337222,-0.3310966421091657]]},{"name":"u","qubits":[3],"real":[[0.9898443459183591,0.0],[0.0,0.9898443459183591]],"imag":[[-0.14215544609143804,0.0],[0.0,0.14215544609143804]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.928804416229211,0.0],[0.0,0.928804416229211]],"imag":[[0.370570312347218,0.0],[0.0,-0.370570312347218]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9925894063125363,0.0],[0.0,0.9925894063125363]],"imag":[[-0.12151654404288588,0.0],[0.0,0.12151654404288588]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9039084692322974,0.0],[0.0,0.9039084692322974]],"imag":[[-0.4277259394169647,0.0],[0.0,0.4277259394169647]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9016284607415582,0.0],[0.0,0.9016284607415582]],"imag":[[-0.43251140884467826,0.0],[0.0,0.43251140884467826]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9665629878671094,0.0],[0.0,0.9665629878671094]],"imag":[[-0.25642930894382215,0.0],[0.0,0.25642930894382215]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9906665498648358,0.0],[0.0,0.9906665498648358]],"imag":[[0.13630769229541967,0.0],[0.0,-0.13630769229541967]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9446454312262091,0.0],[0.0,0.9446454312262091]],"imag":[[-0.32809298874472975,0.0],[0.0,0.32809298874472975]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7272920612884541,-0.29922270345823676],[-0.0804676759140652,0.8067724523956986]],"imag":[[-0.35200225823437586,0.507549447364329],[-0.5836656756377578,-0.04446956566842849]]},{"name":"u","qubits":[1],"real":[[0.9192675890992353,0.0],[0.0,0.9192675890992353]],"imag":[[-0.393633204432349,0.0],[0.0,0.393633204432349]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5608085273766558,0.0],[0.0,0.5608085273766558]],"imag":[[-0.8279455269651662,0.0],[0.0,0.8279455269651662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6670565348555537,-0.054513830187037954],[0.3557774456658003,0.7902779438474847]],"imag":[[-0.6360842634272034,0.3840060304801378],[-0.15444998634604112,0.47437156569657285]]},{"name":"u","qubits":[1],"real":[[0.8802944978967205,-0.4744276519900171],[0.4744276519900171,0.8802944978967205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9384737250431949,0.34535064413368316],[-0.34535064413368316,0.9384737250431949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7451242853576755,0.3015627565601647],[0.2613688506084836,-0.8728070423174573]],"imag":[[0.5842230877367999,-0.11195127056593857],[0.18750868528442402,0.367062234172299]]},{"name":"u","qubits":[1],"real":[[0.8813013411970766,0.0],[0.0,0.8813013411970766]],"imag":[[-0.47255470159996715,0.0],[0.0,0.47255470159996715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9138206590456379,0.0],[0.0,0.9138206590456379]],"imag":[[-0.40611796697683294,0.0],[0.0,0.40611796697683294]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6323856062910251,0.31420396539780626],[-0.6478666895132564,0.13432941913538293]],"imag":[[-0.4201478487610639,-0.5699474521968465],[0.06191108750875239,0.7472558979475292]]},{"name":"u","qubits":[2],"real":[[0.9575739797026876,0.0],[0.0,0.9575739797026876]],"imag":[[0.2881875663458728,0.0],[0.0,-0.2881875663458728]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9856633207057331,0.0],[0.0,0.9856633207057331]],"imag":[[0.1687240890191645,0.0],[0.0,-0.1687240890191645]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.948445682332879,0.0],[0.0,0.948445682332879]],"imag":[[0.3169397224459559,0.0],[0.0,-0.3169397224459559]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6440406561914377,0.0],[0.0,0.6440406561914377]],"imag":[[-0.7649912634615524,0.0],[0.0,0.7649912634615524]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.06379764375275349,0.7066594927245545],[0.3217494114051275,0.6126029499864653]],"imag":[[0.610447481796736,-0.35201717850396913],[-0.7209445532633382,0.037866780273213003]]},{"name":"u","qubits":[1],"real":[[0.9758118426971277,0.0],[0.0,0.9758118426971277]],"imag":[[-0.2186120940205187,0.0],[0.0,0.2186120940205187]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6091459257708539,0.0],[0.0,0.6091459257708539]],"imag":[[0.7930581574618405,0.0],[0.0,-0.7930581574618405]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4232479265589568,0.05433774540548695],[-0.09205584008968597,-0.72129797288825]],"imag":[[-0.8972088198501537,0.11368788708955227],[0.0860421324237171,0.6810665959072304]]},{"name":"u","qubits":[1],"real":[[0.775430512330257,-0.6314329105670967],[0.6314329105670967,0.775430512330257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9519570230531792,0.3062316545684475],[-0.3062316545684475,0.9519570230531792]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.026352864455036137,-0.49729007624624677],[-0.7325153365833476,0.4797306270729168]],"imag":[[-0.4804112766791009,-0.7219509068084705],[-0.4815929956350653,-0.03671503334678169]]},{"name":"u","qubits":[1],"real":[[0.9115846421100542,0.0],[0.0,0.9115846421100542]],"imag":[[-0.4111124423671514,0.0],[0.0,0.4111124423671514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6476747100316446,0.0],[0.0,0.6476747100316446]],"imag":[[-0.7619169705325017,0.0],[0.0,0.7619169705325017]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6221171302529904,0.3389517267221761],[-0.18310978530833447,-0.7629410497944922]],"imag":[[-0.5494458507800801,-0.44293482619725494],[-0.5268304659287206,0.3268660600798761]]},{"name":"u","qubits":[2],"real":[[0.8058012503919586,-0.5921860728409238],[0.5921860728409238,0.8058012503919586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9886983862897036,0.14991831425191512],[-0.14991831425191512,0.9886983862897036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996348196951657,0.027022717350658046],[-0.027022717350658046,0.9996348196951657]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9511685379013415,0.3086720144532452],[-0.3086720144532452,0.9511685379013415]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5531122596897897,0.3510638723882631],[0.3536897223753443,0.4197192705024739]],"imag":[[0.7207353496067008,-0.22663084854432095],[-0.2225105936673881,0.8057470756761762]]},{"name":"u","qubits":[1],"real":[[0.9984624900999892,0.0],[0.0,0.9984624900999892]],"imag":[[-0.05543154213377998,0.0],[0.0,0.05543154213377998]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.4806246839704814,0.0],[0.0,0.4806246839704814]],"imag":[[0.8769264012209205,0.0],[0.0,-0.8769264012209205]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.09757347538963912,0.47151106350986394],[0.3798376233782753,0.6334853756349944]],"imag":[[-0.8760642414508916,0.025849153550139115],[0.2805605845763176,-0.6129481357383579]]},{"name":"u","qubits":[1],"real":[[0.5429673306204023,-0.8397538198061113],[0.8397538198061113,0.5429673306204023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9255401311246776,0.37864952882278163],[-0.37864952882278163,0.9255401311246776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.03788104237663325,0.7989313921590745],[-0.4440471828971219,-0.06474499181258268]],"imag":[[-0.2104195248262418,-0.5621363542977111],[-0.8701211120076838,0.20376318567108812]]},{"name":"u","qubits":[1],"real":[[0.9533354943669005,0.0],[0.0,0.9533354943669005]],"imag":[[0.3019129596095826,0.0],[0.0,-0.3019129596095826]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8620067734801724,0.0],[0.0,0.8620067734801724]],"imag":[[-0.5068967572142307,0.0],[0.0,0.5068967572142307]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4920388370633024,-0.20808832892880258],[0.4457213462104714,0.7549991632338475]],"imag":[[0.6989310631128348,-0.4754917446191614],[0.26594291374217965,-0.40072822670587427]]},{"name":"u","qubits":[2],"real":[[0.998619496635341,0.0],[0.0,0.998619496635341]],"imag":[[0.0525271447898915,0.0],[0.0,-0.0525271447898915]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7411957960379568,0.0],[0.0,0.7411957960379568]],"imag":[[-0.6712889034802076,0.0],[0.0,0.6712889034802076]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8675893442475384,0.0],[0.0,0.8675893442475384]],"imag":[[-0.4972813386284732,0.0],[0.0,0.4972813386284732]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9969568928718471,0.0],[0.0,0.9969568928718471]],"imag":[[-0.07795481867923566,0.0],[0.0,0.07795481867923566]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6634199855461357,-0.4086514458984989],[-0.4466173820579738,-0.8875061458608182]],"imag":[[0.5939445151507318,-0.20026939722632026],[-0.08738849892296602,0.07231186181359789]]},{"name":"u","qubits":[1],"real":[[0.9971738472763669,0.0],[0.0,0.9971738472763669]],"imag":[[0.07512867833290292,0.0],[0.0,-0.07512867833290292]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8591420504718881,0.0],[0.0,0.8591420504718881]],"imag":[[0.5117371758148509,0.0],[0.0,-0.5117371758148509]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10800552663410468,0.630698584973397],[0.3203705002556794,0.5236324864690658]],"imag":[[0.7127034813504043,0.2874158116737111],[-0.6146147545035258,0.49539929877495786]]},{"name":"u","qubits":[1],"real":[[0.7267637116359376,-0.6868875508037365],[0.6868875508037365,0.7267637116359376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.979314772989671,0.20234271769497708],[-0.20234271769497708,0.979314772989671]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6426382473115834,0.5311326294526266],[-0.6944891002494122,0.4660608682729188]],"imag":[[0.2488208220121873,-0.49295274779253906],[-0.20685543565552642,-0.5076248471452299]]},{"name":"u","qubits":[1],"real":[[0.999944166762064,0.0],[0.0,0.999944166762064]],"imag":[[0.010567088460004774,0.0],[0.0,-0.010567088460004774]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5065930383935345,0.0],[0.0,0.5065930383935345]],"imag":[[-0.8621853011106179,0.0],[0.0,0.8621853011106179]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.020310229771434818,-0.0715011663513041],[-0.26592622732427434,-0.9610379544821809]],"imag":[[0.9608525483297458,-0.26690346222045963],[-0.07505409086747719,0.007495005659814813]]},{"name":"u","qubits":[3],"real":[[0.7599129841441176,-0.6500248122411806],[0.6500248122411806,0.7599129841441176]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993966412824209,0.10968486758607239],[-0.10968486758607239,0.993966412824209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9966054763699267,0.08232572179745228],[-0.08232572179745228,0.9966054763699267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993447014199929,0.11429361302035258],[-0.11429361302035258,0.993447014199929]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9969765768752621,-0.07770267152475979],[0.07770267152475979,0.9969765768752621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.993966412824209,-0.10968486758607236],[0.10968486758607236,0.993966412824209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9966054763699267,-0.08232572179745228],[0.08232572179745228,0.9966054763699267]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7832909093033006,0.6216553316772957],[-0.6216553316772957,0.7832909093033006]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.2678450563079858,-0.5575662534631549],[0.5471447075363886,0.2767706057814087]],"imag":[[0.5148457824676616,0.5935593644158053],[0.6031795048752512,-0.5101031128004989]]},{"name":"u","qubits":[1],"real":[[0.9513253768129786,0.0],[0.0,0.9513253768129786]],"imag":[[-0.3081882986611341,0.0],[0.0,0.3081882986611341]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8066697431856497,0.0],[0.0,0.8066697431856497]],"imag":[[-0.5910024749768803,0.0],[0.0,0.5910024749768803]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4219984350588455,0.2026913930920188],[0.39831079990661844,0.5817373742272538]],"imag":[[-0.5829644251994867,0.664067766817615],[-0.5686987835730505,-0.4236883614963505]]},{"name":"u","qubits":[1],"real":[[0.80293866237944,-0.5960616616226174],[0.5960616616226174,0.80293866237944]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9412442290236651,0.33772666659540856],[-0.33772666659540856,0.9412442290236651]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.13501545353044092,-0.6817491782393613],[-0.44285660449249536,0.2908824271765761]],"imag":[[0.2630406420737328,0.6691774845998356],[0.8464387017278834,0.05298080439608445]]},{"name":"u","qubits":[1],"real":[[0.9993870518788617,0.0],[0.0,0.9993870518788617]],"imag":[[-0.03500743545130634,0.0],[0.0,0.03500743545130634]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6960422042100046,0.0],[0.0,0.6960422042100046]],"imag":[[-0.7180008704440951,0.0],[0.0,0.7180008704440951]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.060527537703798595,-0.1284399338288875],[0.046979153824494586,0.35483763195375817]],"imag":[[-0.8629054577823434,0.48500904270641243],[-0.49952331999106314,-0.7888977543639539]]},{"name":"u","qubits":[2],"real":[[0.9971096098467367,0.0],[0.0,0.9971096098467367]],"imag":[[0.07597648288311618,0.0],[0.0,-0.07597648288311618]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8620104954312385,0.0],[0.0,0.8620104954312385]],"imag":[[0.5068904277715162,0.0],[0.0,-0.5068904277715162]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7976399334037744,0.0],[0.0,0.7976399334037744]],"imag":[[0.6031339292724481,0.0],[0.0,-0.6031339292724481]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9969796042098097,0.0],[0.0,0.9969796042098097]],"imag":[[0.07766381905141684,0.0],[0.0,-0.07766381905141684]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.7096798298083773,-0.11150978091764566],[0.20902193686471707,-0.0963406206907267]],"imag":[[0.5661763045872176,-0.4041837454015358],[0.3634676893431341,0.9027289479781906]]},{"name":"u","qubits":[1],"real":[[0.9978413073853591,0.0],[0.0,0.9978413073853591]],"imag":[[0.06567134287858922,0.0],[0.0,-0.06567134287858922]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8549072908942964,0.0],[0.0,0.8549072908942964]],"imag":[[0.5187808053270426,0.0],[0.0,-0.5187808053270426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.11123318299846008,-0.5288308998623318],[0.47623184160326215,-0.468601389254065]],"imag":[[0.841404362539007,0.0019383114184834405],[-0.2299328396369775,-0.7076346940963265]]},{"name":"u","qubits":[1],"real":[[0.8424622269799419,-0.5387554139978521],[0.5387554139978521,0.8424622269799419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.981919835357555,0.18929721849882564],[-0.18929721849882564,0.981919835357555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4888557378002736,-0.6848000638006102],[-0.5297700443683923,-0.35122989117534903]],"imag":[[0.3691836031153664,-0.3946801330561064],[0.5865724464210862,0.5019103791858138]]},{"name":"u","qubits":[1],"real":[[0.7959339482031105,0.0],[0.0,0.7959339482031105]],"imag":[[0.6053834735915808,0.0],[0.0,-0.6053834735915808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8956132353582612,0.0],[0.0,0.8956132353582612]],"imag":[[-0.44483360108146935,0.0],[0.0,0.44483360108146935]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8096817942425718,0.4654886394592631],[0.0131151065070339,0.6218140822557623]],"imag":[[0.22434859041305033,0.2782147166958836],[-0.5421356804648775,-0.5650346405811042]]},{"name":"u","qubits":[2],"real":[[0.6656714931396787,-0.7462449083385365],[0.7462449083385365,0.6656714931396787]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.989560885273363,0.14411542019158852],[-0.14411542019158852,0.989560885273363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.997796212620384,0.06635298094597926],[-0.06635298094597926,0.997796212620384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.893607468611269,0.44884929769596354],[-0.44884929769596354,0.893607468611269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8822427158864016,-0.14609985981696216],[-0.09385177901565804,0.8466441796680011]],"imag":[[0.2159496834329928,0.39200555538415555],[-0.40768292589483357,0.328907446774501]]},{"name":"u","qubits":[1],"real":[[0.95686349207648,0.0],[0.0,0.95686349207648]],"imag":[[-0.29053787624198696,0.0],[0.0,0.29053787624198696]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7653972999421964,0.0],[0.0,0.7653972999421964]],"imag":[[-0.6435580573974624,0.0],[0.0,0.6435580573974624]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4886155111320347,-0.46818257695293714],[0.12541442371162712,0.693869461592505]],"imag":[[-0.7304277037292158,0.09238683100828024],[-0.46043617823877164,0.5392725826178091]]},{"name":"u","qubits":[1],"real":[[0.5573663660220484,-0.8302666644081141],[0.8302666644081141,0.5573663660220484]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9501345417588967,0.3118402676958373],[-0.3118402676958373,0.9501345417588967]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.19536902409465087,-0.2518805078087725],[0.5086580822365817,0.7206846303503247]],"imag":[[-0.8340039031002192,0.45036057090280307],[-0.0868066207918871,0.4629743292439785]]},{"name":"u","qubits":[1],"real":[[0.9312057955967542,0.0],[0.0,0.9312057955967542]],"imag":[[-0.3644938493953169,0.0],[0.0,0.3644938493953169]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5554068695805461,0.0],[0.0,0.5554068695805461]],"imag":[[-0.831578745052288,0.0],[0.0,0.831578745052288]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5579213377034642,-0.42100698197784453],[0.3369283033604875,-0.4277510963019829]],"imag":[[-0.6034951837322365,-0.3837583422846701],[-0.45934373027374004,0.7017917465069539]]},{"name":"u","qubits":[2],"real":[[0.8907529912801746,0.0],[0.0,0.8907529912801746]],"imag":[[-0.4544877429870043,0.0],[0.0,0.4544877429870043]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9762594141022246,0.0],[0.0,0.9762594141022246]],"imag":[[0.21660460839229892,0.0],[0.0,-0.21660460839229892]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999077770167224,0.0],[0.0,0.9999077770167224]],"imag":[[-0.013580775437232033,0.0],[0.0,0.013580775437232033]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.755648531115875,0.0],[0.0,0.755648531115875]],"imag":[[-0.6549773258842022,0.0],[0.0,0.6549773258842022]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.54861983693532,-0.6207609687064809],[0.6490776027853351,-0.5769760199769923]],"imag":[[0.39491559788619107,0.3971319236700159],[0.34893582594754863,-0.3521941613716131]]},{"name":"u","qubits":[1],"real":[[0.8451222413506608,0.0],[0.0,0.8451222413506608]],"imag":[[0.5345730980646476,0.0],[0.0,-0.5345730980646476]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8152871505685774,0.0],[0.0,0.8152871505685774]],"imag":[[0.5790568729561629,0.0],[0.0,-0.5790568729561629]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8177656989103252,0.33459327965305585],[0.42521509588803047,0.8866828366246116]],"imag":[[0.38778034836752234,-0.26255094803996104],[0.008819599458222967,-0.18140530347722011]]},{"name":"u","qubits":[1],"real":[[0.6178516893556943,-0.786294658483901],[0.786294658483901,0.6178516893556943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8879651068139547,0.45991082731425453],[-0.45991082731425453,0.8879651068139547]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7169389596895818,-0.6537661694765513],[0.5204147955014795,0.5245922788988567]],"imag":[[0.15152082377063747,-0.18875847978579716],[0.43841579427096566,0.5116277678905007]]},{"name":"u","qubits":[1],"real":[[0.9861882134415966,0.0],[0.0,0.9861882134415966]],"imag":[[0.16562852311384013,0.0],[0.0,-0.16562852311384013]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8022843650781425,0.0],[0.0,0.8022843650781425]],"imag":[[-0.5969420386864722,0.0],[0.0,0.5969420386864722]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.25656521661363096,0.298765562111441],[-0.6058888206730662,-0.7301301863605385]],"imag":[[0.7422776908028575,-0.5421598087802275],[-0.1268733870588289,-0.28932990098630934]]},{"name":"u","qubits":[3],"real":[[0.9854886946170828,0.0],[0.0,0.9854886946170828]],"imag":[[0.16974107570625946,0.0],[0.0,-0.16974107570625946]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9819651586338732,0.0],[0.0,0.9819651586338732]],"imag":[[-0.1890619666383277,0.0],[0.0,0.1890619666383277]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9914184323373173,0.0],[0.0,0.9914184323373173]],"imag":[[-0.1307267838731463,0.0],[0.0,0.1307267838731463]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9843321522605334,0.0],[0.0,0.9843321522605334]],"imag":[[-0.1763241731191335,0.0],[0.0,0.1763241731191335]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9957443870143019,0.0],[0.0,0.9957443870143019]],"imag":[[-0.09215810181157247,0.0],[0.0,0.09215810181157247]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9888681023299544,0.0],[0.0,0.9888681023299544]],"imag":[[0.14879474518394398,0.0],[0.0,-0.14879474518394398]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9998366230141162,0.0],[0.0,0.9998366230141162]],"imag":[[0.018075599014364726,0.0],[0.0,-0.018075599014364726]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.6971770560723971,0.0],[0.0,0.6971770560723971]],"imag":[[0.7168989834601704,0.0],[0.0,-0.7168989834601704]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.7451151285430807,-0.6182128619966222],[-0.5641990323184667,0.6438043522801667]],"imag":[[-0.17025105626583908,-0.18338724142791213],[-0.3122458566378417,0.41194408956619466]]},{"name":"u","qubits":[1],"real":[[0.893230854476281,0.0],[0.0,0.893230854476281]],"imag":[[0.4495983102854957,0.0],[0.0,-0.4495983102854957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7991105633128062,0.0],[0.0,0.7991105633128062]],"imag":[[0.6011840879480175,0.0],[0.0,-0.6011840879480175]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6082415594902806,-0.10511922063726337],[0.2763976981013405,-0.7079793622964604]],"imag":[[0.4511301693555082,0.6445725134216598],[0.5917162226020017,-0.2687776905849806]]},{"name":"u","qubits":[1],"real":[[0.6791362101433311,-0.7340122669766175],[0.7340122669766175,0.6791362101433311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8343955917327868,0.551166033511584],[-0.551166033511584,0.8343955917327868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33926634344414597,0.26028993778501125],[0.35179790610278666,-0.2082433353879644]],"imag":[[0.7199716301624755,-0.5466153567684514],[0.4927245003335243,0.7681767461328605]]},{"name":"u","qubits":[1],"real":[[0.5637444004778208,0.0],[0.0,0.5637444004778208]],"imag":[[-0.8259493028811771,0.0],[0.0,0.8259493028811771]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8456363187709078,0.0],[0.0,0.8456363187709078]],"imag":[[-0.5337595117424958,0.0],[0.0,0.5337595117424958]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6805696104608898,0.309797645960172],[-0.6817768226492243,-0.5690347391532093]],"imag":[[0.2662973360459657,-0.6082237685995758],[-0.0330317760688507,0.45857249318390675]]},{"name":"u","qubits":[2],"real":[[0.9980638521898881,0.0],[0.0,0.9980638521898881]],"imag":[[0.06219764426311617,0.0],[0.0,-0.06219764426311617]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.881305440853299,0.0],[0.0,0.881305440853299]],"imag":[[0.47254705577579503,0.0],[0.0,-0.47254705577579503]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999613636352901,0.0],[0.0,0.9999613636352901]],"imag":[[0.008790405943483749,0.0],[0.0,-0.008790405943483749]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6521404981508013,0.0],[0.0,0.6521404981508013]],"imag":[[-0.7580981273368407,0.0],[0.0,0.7580981273368407]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.2199966152185048,-0.6820365981675445],[0.3395900208590192,0.008360392550403375]],"imag":[[0.42689714376374077,0.5515309571536354],[0.8087267373295705,-0.4801768277391591]]},{"name":"u","qubits":[1],"real":[[0.8355046716092296,0.0],[0.0,0.8355046716092296]],"imag":[[0.5494833425311031,0.0],[0.0,-0.5494833425311031]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8520419673340477,0.0],[0.0,0.8520419673340477]],"imag":[[0.5234734815647547,0.0],[0.0,-0.5234734815647547]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.747173706978443,0.35049752896096087],[-0.3047138457520026,-0.029011261253095832]],"imag":[[0.3223536606539134,-0.46364970748979717],[0.4949434728028432,0.813227383735564]]},{"name":"u","qubits":[1],"real":[[0.7037009924680936,-0.7104962443246411],[0.7104962443246411,0.7037009924680936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8156969797733291,0.5784794181201861],[-0.5784794181201861,0.8156969797733291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.23500308430047082,-0.6652223878636628],[0.625159798455564,0.5659778428222636]],"imag":[[-0.6999831059563401,0.11079881059807345],[-0.2529277132699766,0.4742065791290502]]},{"name":"u","qubits":[1],"real":[[0.8369205397236833,0.0],[0.0,0.8369205397236833]],"imag":[[-0.5473244103715992,0.0],[0.0,0.5473244103715992]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6617038930367559,0.0],[0.0,0.6617038930367559]],"imag":[[0.7497652685607686,0.0],[0.0,-0.7497652685607686]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6489891159664611,-0.7057010522405956],[0.7030344776002927,-0.6151514900989462]],"imag":[[-0.28397759325980443,0.012485141166855951],[-0.06254899830312012,0.3513101056696286]]},{"name":"u","qubits":[2],"real":[[0.6802784126387194,-0.7329538057052056],[0.7329538057052056,0.6802784126387194]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9746160336898003,0.2238829758484596],[-0.2238829758484596,0.9746160336898003]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9992676785749219,0.038263645350208667],[-0.038263645350208667,0.9992676785749219]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9319975849919667,0.36246448318303104],[-0.36246448318303104,0.9319975849919667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.9401819072152608,0.046249916097549734],[-0.2609889686646263,-0.1821235799397974]],"imag":[[-0.16114317528170555,-0.296566693453891],[0.14824175066619802,-0.936344030378102]]},{"name":"u","qubits":[1],"real":[[0.9648129280700384,0.0],[0.0,0.9648129280700384]],"imag":[[-0.2629372811697096,0.0],[0.0,0.2629372811697096]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8066840024385904,0.0],[0.0,0.8066840024385904]],"imag":[[-0.5909830117775435,0.0],[0.0,0.5909830117775435]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.42490803663133625,0.5230151715467262],[0.1851925773919393,0.7426307224094819]],"imag":[[-0.7216720045472095,0.15842287900068017],[0.5141462705668943,0.38711359040294024]]},{"name":"u","qubits":[1],"real":[[0.8372487407277069,-0.5468222253620173],[0.5468222253620173,0.8372487407277069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9270773566258544,0.3748700772689364],[-0.3748700772689364,0.9270773566258544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.2320562296337848,-0.5396201548252502],[-0.4422645092660727,-0.4978881516021026]],"imag":[[0.7902360150533908,0.174605370212553],[-0.3550761195072536,0.6560719790492139]]},{"name":"u","qubits":[1],"real":[[0.7956985046057254,0.0],[0.0,0.7956985046057254]],"imag":[[0.6056929005430163,0.0],[0.0,-0.6056929005430163]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.892472794825172,0.0],[0.0,0.892472794825172]],"imag":[[0.4511012197910202,0.0],[0.0,-0.4511012197910202]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8696386081730667,0.4172860882204471],[-0.12192467223041782,-0.26708767441239695]],"imag":[[0.2402335457978063,-0.10903602719239996],[0.413703890421313,0.8617700618661296]]},{"name":"u","qubits":[2],"real":[[0.9865786079211759,0.0],[0.0,0.9865786079211759]],"imag":[[-0.16328701844394938,0.0],[0.0,0.16328701844394938]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9538929597649121,0.0],[0.0,0.9538929597649121]],"imag":[[-0.30014699950346985,0.0],[0.0,0.30014699950346985]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9910381764479731,0.0],[0.0,0.9910381764479731]],"imag":[[-0.13357893854450303,0.0],[0.0,0.13357893854450303]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7757238045126676,0.0],[0.0,0.7757238045126676]],"imag":[[-0.6310725624778759,0.0],[0.0,0.6310725624778759]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.23712254063561486,0.8043979487784383],[-0.9352678154380266,0.13163566251022357]],"imag":[[-0.22060448373133826,0.49804668704970123],[0.14276090461300034,0.2959146665431664]]},{"name":"u","qubits":[1],"real":[[0.8928033166653603,0.0],[0.0,0.8928033166653603]],"imag":[[-0.4504467091136669,0.0],[0.0,0.4504467091136669]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8956459585113778,0.0],[0.0,0.8956459585113778]],"imag":[[-0.444767711285605,0.0],[0.0,0.444767711285605]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6437572969800351,0.5068870239558522],[-0.599296120832797,-0.7964434531301207]],"imag":[[-0.4755786307423556,0.3201047539655797],[0.015673803652792532,0.07922321250734563]]},{"name":"u","qubits":[1],"real":[[0.8215484397400904,-0.5701387209799235],[0.5701387209799235,0.8215484397400904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9196718199795647,0.3926878449041619],[-0.3926878449041619,0.9196718199795647]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.1407075827024709,0.9215390226631183],[-0.9280503215176494,-0.17821159726070213]],"imag":[[0.10954697460177305,-0.34491544795026385],[0.3269914941655413,0.006307937552280322]]},{"name":"u","qubits":[1],"real":[[0.8349924282946805,0.0],[0.0,0.8349924282946805]],"imag":[[-0.5502614330393808,0.0],[0.0,0.5502614330393808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9234027137644856,0.0],[0.0,0.9234027137644856]],"imag":[[-0.38383255230944585,0.0],[0.0,0.38383255230944585]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.749162048662865,-0.06853853059378018],[-0.45164148841391477,0.3095565345076313]],"imag":[[-0.32155722813539406,0.5750301241684536],[-0.36245984580420154,-0.754199958940919]]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,-0.3826834323650898],[0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[2,4]},{"name":"cx","qubits":[0,4]},{"name":"cx","qubits":[1,4]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9238795325112867,0.3826834323650898],[-0.3826834323650898,0.9238795325112867]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[-0.49500713522451983,-0.7413148430685212],[0.7000587216410348,-0.6396126534272384]],"imag":[[0.405087323345834,0.20328428367096082],[-0.3174743813217722,0.00484324627141104]]},{"name":"u","qubits":[1],"real":[[0.993290448866404,0.0],[0.0,0.993290448866404]],"imag":[[0.11564637560588557,0.0],[0.0,-0.11564637560588557]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.48467480151868925,0.0],[0.0,0.48467480151868925]],"imag":[[0.8746944247980658,0.0],[0.0,-0.8746944247980658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16427523095601027,-0.3310391929770806],[0.6396066612433997,-0.5573667506545812]],"imag":[[0.6959195461893268,0.6157293938404063],[0.2821576733301113,-0.4479203852681443]]},{"name":"u","qubits":[1],"real":[[0.6408034971383624,-0.7677049420547225],[0.7677049420547225,0.6408034971383624]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9634049494295902,0.26805018823826393],[-0.26805018823826393,0.9634049494295902]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.5856956509491578,-0.06478358730220825],[-0.695568132869661,0.16583024572543043]],"imag":[[0.3786108739119324,0.7137348929617654],[-0.17262497835220506,0.6774111890039596]]},{"name":"u","qubits":[1],"real":[[0.999996234591391,0.0],[0.0,0.999996234591391]],"imag":[[0.002744230864859166,0.0],[0.0,-0.002744230864859166]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5725991611610464,0.0],[0.0,0.5725991611610464]],"imag":[[0.8198354716878662,0.0],[0.0,-0.8198354716878662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.004964422402563118,0.26822476702583253],[0.4062692072354536,-0.8409737326876712]],"imag":[[0.9045095999077166,0.3315014517900776],[0.12954948644154268,0.3330547143404135]]},{"name":"u","qubits":[2],"real":[[0.9877655128370273,0.0],[0.0,0.9877655128370273]],"imag":[[-0.1559464384005111,0.0],[0.0,0.1559464384005111]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9962014113000639,0.0],[0.0,0.9962014113000639]],"imag":[[-0.08707897635917027,0.0],[0.0,0.08707897635917027]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9334719899230478,0.0],[0.0,0.9334719899230478]],"imag":[[-0.35865030883732046,0.0],[0.0,0.35865030883732046]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7397472678573047,0.0],[0.0,0.7397472678573047]],"imag":[[-0.6728848190423478,0.0],[0.0,0.6728848190423478]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.07470350829134646,0.3463322984168902],[0.6954947789076407,0.4613473786418956]],"imag":[[-0.6946001180448989,0.6261022288207027],[-0.16803890731967214,-0.5246032161160225]]},{"name":"u","qubits":[1],"real":[[0.9361937686813367,0.0],[0.0,0.9361937686813367]],"imag":[[-0.35148432039315186,0.0],[0.0,0.35148432039315186]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9638004925041666,0.0],[0.0,0.9638004925041666]],"imag":[[0.2666244749619321,0.0],[0.0,-0.2666244749619321]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5532067934989668,0.3276013446349902],[-0.33307503301566166,0.7534760479278741]],"imag":[[-0.6328972729366578,-0.43137065793732354],[0.42715841080042993,0.372653404201624]]},{"name":"u","qubits":[1],"real":[[0.7184552511301737,-0.6955731824355214],[0.6955731824355214,0.7184552511301737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8709870911808838,0.4913058996147542],[-0.4913058996147542,0.8709870911808838]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16625445505587572,0.2802569654922078],[0.7976618082995954,-0.09229192814051339]],"imag":[[-0.039242279694422885,-0.9446033733538948],[-0.5784074163067742,-0.14374526197982268]]},{"name":"u","qubits":[1],"real":[[0.9283768412267096,0.0],[0.0,0.9283768412267096]],"imag":[[0.37164020325298064,0.0],[0.0,-0.37164020325298064]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9612125072171409,0.0],[0.0,0.9612125072171409]],"imag":[[-0.2758088395416974,0.0],[0.0,0.2758088395416974]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5520746231097124,-0.14873327288278873],[-0.5975740190366974,-0.4824361237654837]],"imag":[[0.5790547795558787,-0.5811949641293663],[-0.05305152744351737,0.6382368006424992]]},{"name":"u","qubits":[2],"real":[[0.7111577485019419,-0.703032472042116],[0.703032472042116,0.7111577485019419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9547113159483422,0.29753370094862314],[-0.29753370094862314,0.9547113159483422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9998695702460385,0.016150619059413472],[-0.016150619059413472,0.9998695702460385]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9259739557246343,0.37758738501130185],[-0.37758738501130185,0.9259739557246343]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5473199633103574,-0.6893147128718361],[-0.09442869559748879,-0.44327905295649433]],"imag":[[0.2427610926665528,-0.4078641149546126],[-0.7953559775955968,0.40248698309473635]]},{"name":"u","qubits":[1],"real":[[0.8704372081406971,0.0],[0.0,0.8704372081406971]],"imag":[[0.49227945994549543,0.0],[0.0,-0.49227945994549543]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7783530463428433,0.0],[0.0,0.7783530463428433]],"imag":[[0.627826835400348,0.0],[0.0,-0.627826835400348]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8335994819006676,0.11806070598673903],[0.2096950988651228,-0.42346743728444464]],"imag":[[0.5012528429505878,0.19979780006497655],[0.0994256341233886,0.8756813566308541]]},{"name":"u","qubits":[1],"real":[[0.722693949531288,-0.6911681816395111],[0.6911681816395111,0.722693949531288]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.918801878141252,0.39471902503440087],[-0.39471902503440087,0.918801878141252]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.4727004826858103,0.25203899953483355],[-0.6044590190201781,-0.554766117603996]],"imag":[[-0.419741433576207,0.7326989322508074],[-0.4847686839443704,0.30308937980502765]]},{"name":"u","qubits":[1],"real":[[0.9986726295060263,0.0],[0.0,0.9986726295060263]],"imag":[[-0.05150707791672009,0.0],[0.0,0.05150707791672009]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7225276781755742,0.0],[0.0,0.7225276781755742]],"imag":[[-0.6913419951588461,0.0],[0.0,0.6913419951588461]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.07656161811585305,-0.1278055557823568],[-0.6638196685824947,-0.6834376207936278]],"imag":[[-0.7402536624812638,0.6556131280913469],[-0.07420432209504185,-0.29453384299497376]]},{"name":"u","qubits":[2],"real":[[0.837858269194082,0.0],[0.0,0.837858269194082]],"imag":[[-0.5458878279858393,0.0],[0.0,0.5458878279858393]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8714156475338222,0.0],[0.0,0.8714156475338222]],"imag":[[-0.4905453793821826,0.0],[0.0,0.4905453793821826]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.94292546024367,0.0],[0.0,0.94292546024367]],"imag":[[-0.3330038684824294,0.0],[0.0,0.3330038684824294]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9989160517713561,0.0],[0.0,0.9989160517713561]],"imag":[[0.046548055958604825,0.0],[0.0,-0.046548055958604825]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8553833384213435,-0.467405323462935],[-0.3190182277461309,0.41842133686539285]],"imag":[[0.2232707489681417,-0.0013343930723302385],[-0.34160926125045327,0.778751608569392]]},{"name":"u","qubits":[1],"real":[[0.973481862224092,0.0],[0.0,0.973481862224092]],"imag":[[-0.22876421031427513,0.0],[0.0,0.22876421031427513]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7848387693732255,0.0],[0.0,0.7848387693732255]],"imag":[[-0.6197000129810559,0.0],[0.0,0.6197000129810559]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4186085253755849,-0.17900647735606556],[0.32004080048997685,0.18731030775455643]],"imag":[[-0.8414864808059783,0.2909021934744058],[0.1193368808264364,0.921003498096096]]},{"name":"u","qubits":[1],"real":[[0.580989230636568,-0.8139112444759126],[0.8139112444759126,0.580989230636568]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9421971212952864,0.3350590763177075],[-0.3350590763177075,0.9421971212952864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6358393097321076,-0.32864611503092445],[0.32250840647883866,0.6591903393204263]],"imag":[[0.6775009918641802,0.1693886339089181],[0.18080128863735773,-0.6548032668856902]]},{"name":"u","qubits":[1],"real":[[0.9581365617883263,0.0],[0.0,0.9581365617883263]],"imag":[[-0.28631159418445645,0.0],[0.0,0.28631159418445645]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8160103217617137,0.0],[0.0,0.8160103217617137]],"imag":[[-0.5780373299176658,0.0],[0.0,0.5780373299176658]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46690308485233367,-0.41241295469826067],[-0.4451659369389289,-0.512350292066567]],"imag":[[-0.7114810676199035,0.3251334411758769],[0.27860992150873337,-0.6794858191643784]]},{"name":"u","qubits":[3],"real":[[0.999993870050611,0.0],[0.0,0.999993870050611]],"imag":[[0.0035014084596915,0.0],[0.0,-0.0035014084596915]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9899657692427033,0.0],[0.0,0.9899657692427033]],"imag":[[0.14130738030160575,0.0],[0.0,-0.14130738030160575]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9489692051839642,0.0],[0.0,0.9489692051839642]],"imag":[[0.31536874863009995,0.0],[0.0,-0.31536874863009995]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9838929630163397,0.0],[0.0,0.9838929630163397]],"imag":[[0.1787586007075676,0.0],[0.0,-0.1787586007075676]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.977227701841282,0.0],[0.0,0.977227701841282]],"imag":[[0.21219335228514213,0.0],[0.0,-0.21219335228514213]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8907578234426339,0.0],[0.0,0.8907578234426339]],"imag":[[0.45447827228124066,0.0],[0.0,-0.45447827228124066]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.898640728869852,0.0],[0.0,0.898640728869852]],"imag":[[0.43868535468631864,0.0],[0.0,-0.43868535468631864]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9351269229401755,0.0],[0.0,0.9351269229401755]],"imag":[[-0.3543129097174403,0.0],[0.0,0.3543129097174403]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.5757171140135936,0.12372609945508098],[-0.048107054244362984,0.943215145974121]],"imag":[[-0.778073268841522,-0.21873190270227907],[0.2466525983606452,-0.21724040935997466]]},{"name":"u","qubits":[1],"real":[[0.9933057097978488,0.0],[0.0,0.9933057097978488]],"imag":[[-0.11551522359841457,0.0],[0.0,0.11551522359841457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5324047047543807,0.0],[0.0,0.5324047047543807]],"imag":[[0.8464899469901581,0.0],[0.0,-0.8464899469901581]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2221515106060552,0.24251117292743973],[0.105623549046346,0.8672154818249391]],"imag":[[-0.9422136810097306,-0.06379981707574801],[0.2274329605408935,-0.43018045333278093]]},{"name":"u","qubits":[1],"real":[[0.7150165608941556,-0.6991075150841208],[0.6991075150841208,0.7150165608941556]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8966950509669881,0.4426488287246569],[-0.4426488287246569,0.8966950509669881]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23599689077508804,0.7599957727028192],[0.9291001494700712,0.22210982656707726]],"imag":[[0.006960666188689688,-0.6055274082521328],[0.28465756432140016,-0.08006377627642877]]},{"name":"u","qubits":[1],"real":[[0.6993593905715433,0.0],[0.0,0.6993593905715433]],"imag":[[-0.7147702028060484,0.0],[0.0,0.7147702028060484]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8926622803143848,0.0],[0.0,0.8926622803143848]],"imag":[[-0.45072614002731487,0.0],[0.0,0.45072614002731487]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7815522163289128,0.011925558245390223],[0.448443236232537,0.5417224550526232]],"imag":[[0.017036324081199438,0.6234931257629873],[-0.43334115970036063,0.5636052562552927]]},{"name":"u","qubits":[2],"real":[[0.9071653642855243,0.0],[0.0,0.9071653642855243]],"imag":[[0.4207742884738943,0.0],[0.0,-0.4207742884738943]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9478625416735617,0.0],[0.0,0.9478625416735617]],"imag":[[-0.3186794660660388,0.0],[0.0,0.3186794660660388]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999795981798846,0.0],[0.0,0.9999795981798846]],"imag":[[-0.006387740132212276,0.0],[0.0,0.006387740132212276]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7370149430104013,0.0],[0.0,0.7370149430104013]],"imag":[[0.675876448605346,0.0],[0.0,-0.675876448605346]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.14507934086469232,0.06458524489149194],[0.0655048725198307,0.14180651143092582]],"imag":[[-0.9504522501699496,-0.2672475465620813],[0.26702362569126076,-0.9509460596241225]]},{"name":"u","qubits":[1],"real":[[0.46053614011965843,0.0],[0.0,0.46053614011965843]],"imag":[[-0.8876409542397682,0.0],[0.0,0.8876409542397682]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9777048792212288,0.0],[0.0,0.9777048792212288]],"imag":[[0.2099837354344436,0.0],[0.0,-0.2099837354344436]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6055041433843464,0.648282446798731],[0.624109327169431,0.6498856187643496]],"imag":[[0.42644937877503086,0.1767357599905278],[-0.24898435177114872,0.3551661904468098]]},{"name":"u","qubits":[1],"real":[[0.6293056928133564,-0.7771578636240526],[0.7771578636240526,0.6293056928133564]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8941689480505739,0.447729709023346],[-0.447729709023346,0.8941689480505739]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7108043635656194,-0.673332980041135],[0.6097821477050976,-0.7230060738154228]],"imag":[[-0.2013423538425797,-0.029001918456004257],[0.2870263848940764,-0.1518018575011621]]},{"name":"u","qubits":[1],"real":[[0.813606664628147,0.0],[0.0,0.813606664628147]],"imag":[[0.5814156819975378,0.0],[0.0,-0.5814156819975378]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7951486638181111,0.0],[0.0,0.7951486638181111]],"imag":[[-0.6064145466826076,0.0],[0.0,0.6064145466826076]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7022790605129259,-0.1855859613807283],[0.6466359566640412,-0.1591062670668067]],"imag":[[0.2404390475760111,-0.6438563787866154],[-0.17565626978563248,-0.725046212468035]]},{"name":"u","qubits":[2],"real":[[0.7297109806140901,-0.6837557201012823],[0.6837557201012823,0.7297109806140901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9752584865079572,0.22106760163852288],[-0.22106760163852288,0.9752584865079572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9986765825340772,0.05143037524708948],[-0.05143037524708948,0.9986765825340772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9409784106998511,0.33846658712017985],[-0.33846658712017985,0.9409784106998511]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6726281478582031,0.3977314003581726],[-0.35634884428705116,-0.8060298977617782]],"imag":[[-0.6137917739835155,-0.11243116146397847],[-0.20939564005560163,0.4236564303951082]]},{"name":"u","qubits":[1],"real":[[0.8895357975095839,0.0],[0.0,0.8895357975095839]],"imag":[[0.45686547795712085,0.0],[0.0,-0.45686547795712085]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6727529020080452,0.0],[0.0,0.6727529020080452]],"imag":[[-0.7398672400098233,0.0],[0.0,0.7398672400098233]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7117515510658361,-0.4041106824202812],[0.4559208064072258,-0.8137452540325535]],"imag":[[0.5101269553862862,0.2643383727299333],[0.15911139880184358,-0.3234786586404121]]},{"name":"u","qubits":[1],"real":[[0.7040157693991419,-0.7101843397578789],[0.7101843397578789,0.7040157693991419]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.900609061016544,0.4346300946953614],[-0.4346300946953614,0.900609061016544]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.1983697750953641,0.4248190351962172],[-0.06967123826641264,-0.20765734879928585]],"imag":[[-0.6997470544851725,-0.5390104631664346],[-0.6827513534416203,0.6970472964022689]]},{"name":"u","qubits":[1],"real":[[0.7314700805189838,0.0],[0.0,0.7314700805189838]],"imag":[[-0.6818735376193679,0.0],[0.0,0.6818735376193679]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9036719953771047,0.0],[0.0,0.9036719953771047]],"imag":[[-0.42822532009581366,0.0],[0.0,0.42822532009581366]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9195271655885466,-0.3073765954838214],[-0.37233946716980976,0.5962353828235567]],"imag":[[-0.06461499761815741,-0.23625055000205553],[-0.10797228818173991,0.7029997684507074]]},{"name":"u","qubits":[2],"real":[[0.9980928238325912,0.0],[0.0,0.9980928238325912]],"imag":[[0.06173098908881986,0.0],[0.0,-0.06173098908881986]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.69643300855238,0.0],[0.0,0.69643300855238]],"imag":[[-0.7176218116798573,0.0],[0.0,0.7176218116798573]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9123709874761663,0.0],[0.0,0.9123709874761663]],"imag":[[-0.4093643624105123,0.0],[0.0,0.4093643624105123]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9986367327349007,0.0],[0.0,0.9986367327349007]],"imag":[[-0.05219842940704604,0.0],[0.0,0.05219842940704604]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.3669751448212386,-0.8260723065449903],[0.6633361003817342,-0.03957970296960064]],"imag":[[-0.42770749812449405,0.0002889480172148258],[-0.4923218023426051,0.562172489527299]]},{"name":"u","qubits":[1],"real":[[0.8516659097733809,0.0],[0.0,0.8516659097733809]],"imag":[[0.5240850867272218,0.0],[0.0,-0.5240850867272218]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7189524888166144,0.0],[0.0,0.7189524888166144]],"imag":[[-0.6950592196528264,0.0],[0.0,0.6950592196528264]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.885994019896821,-0.0549027425748515],[0.06897227758951097,0.8204823252649854]],"imag":[[0.44728881192363396,-0.10923829133035345],[0.10094622508608744,-0.558445555531376]]},{"name":"u","qubits":[1],"real":[[0.6922623024294182,-0.7216459690423834],[0.7216459690423834,0.6922623024294182]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9331113686002251,0.3595875050512944],[-0.3595875050512944,0.9331113686002251]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.13806327670586824,-0.04188146117202423],[0.09442974152441755,-0.09247465210259806]],"imag":[[-0.6449563555700438,0.750477031124299],[0.7456895164548565,0.6530532962044199]]},{"name":"u","qubits":[1],"real":[[0.9510312875806911,0.0],[0.0,0.9510312875806911]],"imag":[[-0.30909462959199535,0.0],[0.0,0.30909462959199535]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8489942182363572,0.0],[0.0,0.8489942182363572]],"imag":[[0.5284021360680108,0.0],[0.0,-0.5284021360680108]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48666812586472785,0.07629144972024343],[-0.34896277048026053,-0.7600182664266271]],"imag":[[-0.6696112847295862,0.55583673621819],[0.4393174791069062,0.32802038361626007]]},{"name":"u","qubits":[3],"real":[[0.7274453877997749,-0.6861655833462031],[0.6861655833462031,0.7274453877997749]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9942606587402927,0.10698477686717506],[-0.10698477686717506,0.9942606587402927]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997296298112643,0.023252253168939703],[-0.023252253168939703,0.9997296298112643]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9920643467290646,0.1257311892452874],[-0.1257311892452874,0.9920643467290646]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997819827928272,0.02088029891651587],[-0.02088029891651587,0.9997819827928272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.999963599761651,0.008532241893006704],[-0.008532241893006704,0.999963599761651]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997735076711192,0.02128223106224227],[-0.02128223106224227,0.9997735076711192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9207301248662243,0.3901999963657445],[-0.3901999963657445,0.9207301248662243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.5167766708323561,0.2147098401990939],[0.6470952045499286,0.035098363271761704]],"imag":[[-0.4898522536396811,0.6684955696257316],[-0.2724966758256664,-0.7111831429442711]]},{"name":"u","qubits":[1],"real":[[0.9429790044470752,0.0],[0.0,0.9429790044470752]],"imag":[[-0.3328522152127022,0.0],[0.0,0.3328522152127022]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.811942149822313,0.0],[0.0,0.811942149822313]],"imag":[[-0.5837379080905407,0.0],[0.0,0.5837379080905407]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.46058123616137037,0.46090834498912026],[-0.1400472602225464,0.7323443862445679]],"imag":[[-0.571131468695538,-0.4992366852316964],[0.6648763308058877,0.04469820549334627]]},{"name":"u","qubits":[1],"real":[[0.806034464052548,-0.5918686026133856],[0.5918686026133856,0.806034464052548]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9709604899668124,0.23923989408835575],[-0.23923989408835575,0.9709604899668124]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.20504185430951877,0.2338158465340893],[-0.06192385983702581,0.9333138676603492]],"imag":[[0.9338163691482845,0.1768473256839794],[-0.28654888287151403,0.20731714290152622]]},{"name":"u","qubits":[1],"real":[[0.9214068539189005,0.0],[0.0,0.9214068539189005]],"imag":[[-0.3885992917534384,0.0],[0.0,0.3885992917534384]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5077546591992936,0.0],[0.0,0.5077546591992936]],"imag":[[0.8615017156462367,0.0],[0.0,-0.8615017156462367]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6234549963680183,0.24986812605407088],[0.17848916067665171,0.09191229346883506]],"imag":[[-0.6076666249631311,0.4238054506396753],[0.4584612960006719,0.8657407174781762]]},{"name":"u","qubits":[2],"real":[[0.9980623501385868,0.0],[0.0,0.9980623501385868]],"imag":[[-0.06222174246869885,0.0],[0.0,0.06222174246869885]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9656253966948548,0.0],[0.0,0.9656253966948548]],"imag":[[-0.2599376718713629,0.0],[0.0,0.2599376718713629]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8894906397278753,0.0],[0.0,0.8894906397278753]],"imag":[[-0.4569533913174243,0.0],[0.0,0.4569533913174243]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6907302840716015,0.0],[0.0,0.6907302840716015]],"imag":[[0.7231124910180743,0.0],[0.0,-0.7231124910180743]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.30976071435641384,-0.49004709800034896],[0.3738217776273124,0.6080717249427147]],"imag":[[-0.6701647229565948,0.46344512694314893],[-0.561413236856303,-0.41871378455846964]]},{"name":"u","qubits":[1],"real":[[0.6359898559038124,0.0],[0.0,0.6359898559038124]],"imag":[[-0.7716974168593853,0.0],[0.0,0.7716974168593853]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8304515944084984,0.0],[0.0,0.8304515944084984]],"imag":[[-0.5570907909348196,0.0],[0.0,0.5570907909348196]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9216609991014071,0.3381013348937798],[-0.01410265809728297,-0.04418276360512241]],"imag":[[0.17937181747378225,-0.06367292340227727],[0.34375553648798046,0.9379131780546992]]},{"name":"u","qubits":[1],"real":[[0.5598483282523959,-0.8285951057983613],[0.8285951057983613,0.5598483282523959]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8613102229360002,0.5080794227932652],[-0.5080794227932652,0.8613102229360002]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0114226119582361,-0.2350651795450001],[0.22885157614668938,0.9375876050443207]],"imag":[[-0.9396535086143811,0.24832472500782507],[-0.25406251943155866,-0.06331409939752757]]},{"name":"u","qubits":[1],"real":[[0.9994142087011821,0.0],[0.0,0.9994142087011821]],"imag":[[0.034223375727562594,0.0],[0.0,-0.034223375727562594]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7000189118811756,0.0],[0.0,0.7000189118811756]],"imag":[[0.7141243050118761,0.0],[0.0,-0.7141243050118761]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0644673782053855,-0.20547491832106018],[-0.058347818119121216,0.49634907234671577]],"imag":[[0.9402062393699675,-0.26388679871880844],[0.32932008246969285,0.8011126099266243]]},{"name":"u","qubits":[2],"real":[[0.7414361623474772,-0.6710234102946375],[0.6710234102946375,0.7414361623474772]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9696883259100859,0.2443451464500471],[-0.2443451464500471,0.9696883259100859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996894393389748,0.02492037066590589],[-0.02492037066590589,0.9996894393389748]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9353774288317056,0.35365105065896185],[-0.35365105065896185,0.9353774288317056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.5582893537590976,-0.6866287093332418],[-0.0638812848993705,0.4886528477733673]],"imag":[[-0.29353319805597433,-0.3615138650697209],[-0.7733501409826516,-0.3988322144018667]]},{"name":"u","qubits":[1],"real":[[0.7345947943366551,0.0],[0.0,0.7345947943366551]],"imag":[[0.6785060708154993,0.0],[0.0,-0.6785060708154993]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8141722340448339,0.0],[0.0,0.8141722340448339]],"imag":[[0.5806234350337957,0.0],[0.0,-0.5806234350337957]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8380523426091673,-0.5006010809149981],[-0.06696647527961332,-0.2855336919849034]],"imag":[[0.06663283373625783,-0.2064628157860368],[-0.5373488882506303,0.7907225646368685]]},{"name":"u","qubits":[1],"real":[[0.7076185033189701,-0.7065946884605209],[0.7065946884605209,0.7076185033189701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9448614565891704,0.3274703465234543],[-0.3274703465234543,0.9448614565891704]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.18522984926344832,0.08215130606652622],[-0.47412327682141214,-0.8098659227848279]],"imag":[[-0.8050646820096286,0.5575050884378903],[-0.30457819865956015,-0.1629614260777773]]},{"name":"u","qubits":[1],"real":[[0.8682765373064276,0.0],[0.0,0.8682765373064276]],"imag":[[-0.4960804922219375,0.0],[0.0,0.4960804922219375]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6538663533006625,0.0],[0.0,0.6538663533006625]],"imag":[[-0.7566100660322286,0.0],[0.0,0.7566100660322286]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7574997038647562,0.27264981803177424],[0.21152269213207747,0.6826395689830943]],"imag":[[-0.4465211594196006,0.3904806391648924],[-0.4266980238395542,-0.5542473870242353]]},{"name":"u","qubits":[2],"real":[[0.9983194010925653,0.0],[0.0,0.9983194010925653]],"imag":[[-0.05795147454708685,0.0],[0.0,0.05795147454708685]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9253975994945082,0.0],[0.0,0.9253975994945082]],"imag":[[-0.3789977346235751,0.0],[0.0,0.3789977346235751]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.5995242730745882,0.0],[0.0,0.5995242730745882]],"imag":[[0.8003565742807306,0.0],[0.0,-0.8003565742807306]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9948677085270203,0.0],[0.0,0.9948677085270203]],"imag":[[-0.10118420099104318,0.0],[0.0,0.10118420099104318]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.6644252966406379,0.34086057126344654],[-0.2739530701141706,-0.7158125047348736]],"imag":[[0.44177571602930055,0.4971793568409257],[0.5369571279774765,-0.35247583768875185]]},{"name":"u","qubits":[1],"real":[[0.9607610022099692,0.0],[0.0,0.9607610022099692]],"imag":[[0.27737753447692104,0.0],[0.0,-0.27737753447692104]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8107915709356984,0.0],[0.0,0.8107915709356984]],"imag":[[0.5853349711913873,0.0],[0.0,-0.5853349711913873]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.3830746168098611,0.5563722663957413],[0.6689459286503526,0.5757812255340418]],"imag":[[0.6081356166252763,-0.41698298638366466],[0.18956860048512994,0.43017562759266587]]},{"name":"u","qubits":[1],"real":[[0.6905469615590558,-0.7232875596065204],[0.7232875596065204,0.6905469615590558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9713848133995516,0.23751114562630143],[-0.23751114562630143,0.9713848133995516]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.11845461355955048,0.3038592771536288],[-0.022511937827642818,-0.8984010669011886]],"imag":[[-0.9443781789518764,-0.04228355866846631],[-0.30596008285598275,0.3142565247450093]]},{"name":"u","qubits":[1],"real":[[0.8930099028284908,0.0],[0.0,0.8930099028284908]],"imag":[[0.4500370134225066,0.0],[0.0,-0.4500370134225066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6354283805370802,0.0],[0.0,0.6354283805370802]],"imag":[[-0.7721598106661752,0.0],[0.0,0.7721598106661752]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5939282787863966,-0.5312205927612196],[-0.4703420523674629,0.5022065647232375]],"imag":[[0.43961027130042185,0.41448364364763085],[0.48246280975818273,-0.542030033599511]]},{"name":"u","qubits":[3],"real":[[0.9989939740885602,0.0],[0.0,0.9989939740885602]],"imag":[[-0.04484461767865978,0.0],[0.0,0.04484461767865978]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9928980436505157,0.0],[0.0,0.9928980436505157]],"imag":[[0.11896837779417908,0.0],[0.0,-0.11896837779417908]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8911843925202518,0.0],[0.0,0.8911843925202518]],"imag":[[0.4536412442980793,0.0],[0.0,-0.4536412442980793]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9885427418139942,0.0],[0.0,0.9885427418139942]],"imag":[[0.15094120579507442,0.0],[0.0,-0.15094120579507442]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9593739495314647,0.0],[0.0,0.9593739495314647]],"imag":[[0.2821375993383347,0.0],[0.0,-0.2821375993383347]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.8822929999394882,0.0],[0.0,0.8822929999394882]],"imag":[[0.4707006078791255,0.0],[0.0,-0.4707006078791255]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9749891982776238,0.0],[0.0,0.9749891982776238]],"imag":[[0.22225225137657553,0.0],[0.0,-0.22225225137657553]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9482988865601293,0.0],[0.0,0.9482988865601293]],"imag":[[-0.31737867248575324,0.0],[0.0,0.31737867248575324]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.43039183254439295,0.1028343105174799],[0.3331498476837691,-0.19009819967450542]],"imag":[[-0.35190154161627724,0.824835304813974],[0.761537493808052,0.5224313342376634]]},{"name":"u","qubits":[1],"real":[[0.681742324721164,0.0],[0.0,0.681742324721164]],"imag":[[-0.7315923746758046,0.0],[0.0,0.7315923746758046]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8943137712627001,0.0],[0.0,0.8943137712627001]],"imag":[[0.4474403630986894,0.0],[0.0,-0.4474403630986894]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7326653882188847,0.6774092663182648],[-0.5376812089553787,-0.5770766093995782]],"imag":[[0.05174839350644779,-0.04049961211818081],[-0.41403194346795896,-0.4543776559298596]]},{"name":"u","qubits":[1],"real":[[0.6763404627683857,-0.7365891517136578],[0.7365891517136578,0.6763404627683857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8608079003873397,0.5089300134898116],[-0.5089300134898116,0.8608079003873397]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.27786913981083006,0.20398971774120392],[0.06483452120905031,-0.7715364560556643]],"imag":[[0.923628801798462,-0.16759108772542455],[0.25592003143310255,0.5788202824261941]]},{"name":"u","qubits":[1],"real":[[0.9407449261132528,0.0],[0.0,0.9407449261132528]],"imag":[[-0.33911500113113635,0.0],[0.0,0.33911500113113635]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5437961318743411,0.0],[0.0,0.5437961318743411]],"imag":[[0.839217353823492,0.0],[0.0,-0.839217353823492]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6029728297718644,-0.30258096113307703],[0.040754813801614866,-0.5453895233627506]],"imag":[[-0.7276804920413799,-0.12389362380328064],[0.3244131828568642,-0.7717806681608618]]},{"name":"u","qubits":[2],"real":[[0.985643334784743,0.0],[0.0,0.985643334784743]],"imag":[[0.1688408025164859,0.0],[0.0,-0.1688408025164859]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8938080187758207,0.0],[0.0,0.8938080187758207]],"imag":[[0.4484498027338647,0.0],[0.0,-0.4484498027338647]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9937436584198711,0.0],[0.0,0.9937436584198711]],"imag":[[0.11168500951466379,0.0],[0.0,-0.11168500951466379]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.707991518206212,0.0],[0.0,0.707991518206212]],"imag":[[0.7062209357899716,0.0],[0.0,-0.7062209357899716]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.00343350358922666,0.01907951078041841],[0.4859582740063724,0.6652755180829676]],"imag":[[0.8020589157815935,-0.5969302127859986],[-0.34718044673210696,-0.44801649341411737]]},{"name":"u","qubits":[1],"real":[[0.9495715227707555,0.0],[0.0,0.9495715227707555]],"imag":[[-0.31355051131010553,0.0],[0.0,0.31355051131010553]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.767911024086299,0.0],[0.0,0.767911024086299]],"imag":[[0.6405565229444874,0.0],[0.0,-0.6405565229444874]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5394181475607838,-0.32733248409745286],[0.36032859140532625,0.5139251437551827]],"imag":[[-0.7277414917775491,0.2688379215848664],[-0.22267395322159583,0.745962843168971]]},{"name":"u","qubits":[1],"real":[[0.8763881142296885,-0.48160551620276354],[0.48160551620276354,0.8763881142296885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9467754786865662,0.3218946923418021],[-0.3218946923418021,0.9467754786865662]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5932048819376481,0.36572958813399714],[-0.26490096604160007,-0.6926222639346435]],"imag":[[0.5507443308113199,0.45938058131343446],[0.5240382889777803,-0.4189101924965742]]},{"name":"u","qubits":[1],"real":[[0.7285357927877492,0.0],[0.0,0.7285357927877492]],"imag":[[0.6850077361804944,0.0],[0.0,-0.6850077361804944]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6873027929059435,0.0],[0.0,0.6873027929059435]],"imag":[[-0.726371028375781,0.0],[0.0,0.726371028375781]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9643367055761443,0.2564315332033205],[-0.2566535274573622,-0.9647998567714917]],"imag":[[0.05944711689756782,-0.027633808100041426],[-0.025489711940480164,-0.05138557971448814]]},{"name":"u","qubits":[2],"real":[[0.7127932956077215,-0.7013741638645405],[0.7013741638645405,0.7127932956077215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9946099529377637,0.10368722928663661],[-0.10368722928663661,0.9946099529377637]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9996729597666781,0.025572905805355945],[-0.025572905805355945,0.9996729597666781]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8151959197207703,0.5791853006340953],[-0.5791853006340953,0.8151959197207703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.5038080169601636,0.6948484213210362],[-0.3666347722201228,0.34759335611332914]],"imag":[[0.45753720620689226,0.23242817895152718],[-0.6343627753755402,-0.585099710991907]]},{"name":"u","qubits":[1],"real":[[0.9873693674327383,0.0],[0.0,0.9873693674327383]],"imag":[[0.15843526203302788,0.0],[0.0,-0.15843526203302788]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5124328660883508,0.0],[0.0,0.5124328660883508]],"imag":[[0.8587272895119138,0.0],[0.0,-0.8587272895119138]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.22218589679489575,-0.5956723821457408],[-0.6505512082426411,-0.4220105146375261]],"imag":[[0.6745056289629293,-0.37529987598131365],[-0.26918155437698693,0.5711668248179329]]},{"name":"u","qubits":[1],"real":[[0.5728066981484302,-0.8196904821676857],[0.8196904821676857,0.5728066981484302]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9034206012300202,0.42875542827256274],[-0.42875542827256274,0.9034206012300202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4840110989368604,-0.5742860616136223],[-0.7093117333713782,0.33743173842236984]],"imag":[[0.39705015112370673,-0.5275224668532031],[0.3239773117060288,0.5273095753982504]]},{"name":"u","qubits":[1],"real":[[0.825338659949739,0.0],[0.0,0.825338659949739]],"imag":[[-0.5646380224465662,0.0],[0.0,0.5646380224465662]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8925725771732458,0.0],[0.0,0.8925725771732458]],"imag":[[0.4509037530097861,0.0],[0.0,-0.4509037530097861]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8807371042512275,-0.07389252314604489],[-0.10034270884153568,0.9063348056849709]],"imag":[[-0.3424235274258539,-0.31872900100792334],[0.31141551316968846,-0.26741155349683104]]},{"name":"u","qubits":[2],"real":[[0.9263642393008678,0.0],[0.0,0.9263642393008678]],"imag":[[0.3766288572912658,0.0],[0.0,-0.3766288572912658]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8916618356106781,0.0],[0.0,0.8916618356106781]],"imag":[[-0.45270207743658086,0.0],[0.0,0.45270207743658086]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.7349026709010531,0.0],[0.0,0.7349026709010531]],"imag":[[-0.6781725918248971,0.0],[0.0,0.6781725918248971]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9932727788455409,0.0],[0.0,0.9932727788455409]],"imag":[[-0.11579804318060527,0.0],[0.0,0.11579804318060527]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6030732522694054,-0.7856357035063221],[0.07741213775679928,-0.0880539070500479]],"imag":[[0.0485251879330398,0.1293232380873323],[-0.7924363188680768,-0.598580446489823]]},{"name":"u","qubits":[1],"real":[[0.9526694078028768,0.0],[0.0,0.9526694078028768]],"imag":[[0.3040082226462238,0.0],[0.0,-0.3040082226462238]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8985685931766388,0.0],[0.0,0.8985685931766388]],"imag":[[0.43883309282295035,0.0],[0.0,-0.43883309282295035]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.48143962887169267,0.09543521379754663],[-0.14523444198933685,0.14965484814620544]],"imag":[[0.6775261873559393,-0.5477830493600803],[0.5367318753892465,0.8175752425480634]]},{"name":"u","qubits":[1],"real":[[0.7332354336603621,-0.6799748516121025],[0.6799748516121025,0.7332354336603621]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8854685660737974,0.4646992774851421],[-0.4646992774851421,0.8854685660737974]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.33264053926700676,-0.5154249736466324],[-0.19723988201638223,-0.518412685508761]],"imag":[[0.6785322118283151,-0.4040809395268447],[-0.6245324155635898,-0.5498217696272727]]},{"name":"u","qubits":[1],"real":[[0.9999927893430249,0.0],[0.0,0.9999927893430249]],"imag":[[-0.003797533667605466,0.0],[0.0,0.003797533667605466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6106434313937315,0.0],[0.0,0.6106434313937315]],"imag":[[-0.7919056760092639,0.0],[0.0,0.7919056760092639]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7735717207732807,0.10011775073081025],[-0.43159180636236877,0.466705963527586]],"imag":[[0.011751590732194006,-0.6256397756886403],[0.46387197114720785,0.6170387756637818]]},{"name":"u","qubits":[4],"real":[[0.9976736628664342,0.0],[0.0,0.9976736628664342]],"imag":[[0.06817083263883855,0.0],[0.0,-0.06817083263883855]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9943056686862747,0.0],[0.0,0.9943056686862747]],"imag":[[-0.1065656474589268,0.0],[0.0,0.1065656474589268]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9943812577320499,0.0],[0.0,0.9943812577320499]],"imag":[[0.10585799105984638,0.0],[0.0,-0.10585799105984638]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9632975955999686,0.0],[0.0,0.9632975955999686]],"imag":[[0.2684357321805712,0.0],[0.0,-0.2684357321805712]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9566245589276021,0.0],[0.0,0.9566245589276021]],"imag":[[-0.2913236228948327,0.0],[0.0,0.2913236228948327]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9963733628654929,0.0],[0.0,0.9963733628654929]],"imag":[[-0.08508890510582874,0.0],[0.0,0.08508890510582874]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9967003662824359,0.0],[0.0,0.9967003662824359]],"imag":[[0.08116883547555805,0.0],[0.0,-0.08116883547555805]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9600258100123599,0.0],[0.0,0.9600258100123599]],"imag":[[0.27991149335122406,0.0],[0.0,-0.27991149335122406]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[4],"real":[[0.9950323842184439,0.0],[0.0,0.9950323842184439]],"imag":[[-0.09955176721966899,0.0],[0.0,0.09955176721966899]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9941510045327967,0.0],[0.0,0.9941510045327967]],"imag":[[0.10799898233979437,0.0],[0.0,-0.10799898233979437]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.9929764055748913,0.0],[0.0,0.9929764055748913]],"imag":[[-0.11831254359352186,0.0],[0.0,0.11831254359352186]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.8891201236471745,0.0],[0.0,0.8891201236471745]],"imag":[[0.45767390763034876,0.0],[0.0,-0.45767390763034876]]},{"name":"cx","qubits":[2,4]},{"name":"u","qubits":[4],"real":[[0.9436580049018051,0.0],[0.0,0.9436580049018051]],"imag":[[-0.3309223017337225,0.0],[0.0,0.3309223017337225]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9948038918006568,0.0],[0.0,0.9948038918006568]],"imag":[[0.1018097090569816,0.0],[0.0,-0.1018097090569816]]},{"name":"cx","qubits":[1,4]},{"name":"u","qubits":[4],"real":[[0.999705820105216,0.0],[0.0,0.999705820105216]],"imag":[[-0.02425434492534179,0.0],[0.0,0.02425434492534179]]},{"name":"cx","qubits":[0,4]},{"name":"u","qubits":[4],"real":[[0.9283166722059065,0.0],[0.0,0.9283166722059065]],"imag":[[-0.37179047339133303,0.0],[0.0,0.37179047339133303]]},{"name":"cx","qubits":[3,4]},{"name":"u","qubits":[0],"real":[[0.4214715183621935,-0.19164316867487832],[0.6971514430134225,-0.284939310757671]],"imag":[[0.10502255942562293,0.8801164224813732],[-0.5703611897082945,-0.32783771589581445]]},{"name":"u","qubits":[1],"real":[[0.9875110308897231,0.0],[0.0,0.9875110308897231]],"imag":[[0.15754987740749354,0.0],[0.0,-0.15754987740749354]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5302046680923364,0.0],[0.0,0.5302046680923364]],"imag":[[0.8478696892406848,0.0],[0.0,-0.8478696892406848]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2659926755270723,-0.08177425582638254],[-0.27474695072949906,-0.07113355094237372]],"imag":[[0.8123926977426961,-0.5124246015799161],[0.4402046277416182,0.8518650225886928]]},{"name":"u","qubits":[1],"real":[[0.8628751706406043,-0.5054170949739908],[0.5054170949739908,0.8628751706406043]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9472214357593697,0.3205800237662327],[-0.3205800237662327,0.9472214357593697]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33017601862236473,-0.7801099690069135],[-0.7744832700858459,0.10810151788897623]],"imag":[[-0.5123468372587878,0.14111325711510464],[0.16929317598395857,-0.5998579388092637]]},{"name":"u","qubits":[1],"real":[[0.928623022773433,0.0],[0.0,0.928623022773433]],"imag":[[0.37102463742335506,0.0],[0.0,-0.37102463742335506]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6075581017606438,0.0],[0.0,0.6075581017606438]],"imag":[[-0.7942752375499335,0.0],[0.0,0.7942752375499335]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5645683800023376,-0.11497554609400826],[-0.5577025897975088,0.5751632740214857]],"imag":[[0.5937334210078854,0.5617150459798939],[0.13308264504795983,-0.5834758256663901]]},{"name":"u","qubits":[2],"real":[[0.9370763217774405,0.0],[0.0,0.9370763217774405]],"imag":[[0.3491245725583676,0.0],[0.0,-0.3491245725583676]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9187038528190472,0.0],[0.0,0.9187038528190472]],"imag":[[-0.39494712407541155,0.0],[0.0,0.39494712407541155]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9688217332131154,0.0],[0.0,0.9688217332131154]],"imag":[[-0.2477588530283731,0.0],[0.0,0.2477588530283731]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7260758021151889,0.0],[0.0,0.7260758021151889]],"imag":[[-0.6876146664977304,0.0],[0.0,0.6876146664977304]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.18465727751918953,-0.18140711710744348],[-0.527805643382717,0.6523131879996039]],"imag":[[0.7457917613906809,0.6138304296495516],[0.362101562153966,-0.40594478228055436]]},{"name":"u","qubits":[1],"real":[[0.8481695985869017,0.0],[0.0,0.8481695985869017]],"imag":[[-0.5297247700768145,0.0],[0.0,0.5297247700768145]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5504231244114564,0.0],[0.0,0.5504231244114564]],"imag":[[0.8348858509479786,0.0],[0.0,-0.8348858509479786]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.7966939869809784,0.4211065864554901],[-0.062256488473698024,-0.09488615375773769]],"imag":[[-0.38902605256672,0.19132868153132002],[0.45832472241374095,0.8815096121383785]]},{"name":"u","qubits":[1],"real":[[0.6937805251710718,-0.7201864917459586],[0.7201864917459586,0.6937805251710718]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9428864165417615,0.3331144030224987],[-0.3331144030224987,0.9428864165417615]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9096918602564943,-0.1461732367678715],[-0.06278979439024972,-0.7679193451560131]],"imag":[[-0.04820772702531908,-0.3857072974302341],[-0.40766919942345575,0.49006442933254035]]},{"name":"u","qubits":[1],"real":[[0.9977341606573079,0.0],[0.0,0.9977341606573079]],"imag":[[-0.06727960060417465,0.0],[0.0,0.06727960060417465]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9719807127556609,0.0],[0.0,0.9719807127556609]],"imag":[[-0.23506061777974951,0.0],[0.0,0.23506061777974951]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.10372836502577854,-0.5946428943711006],[-0.6159434325550706,0.016641660416846227]],"imag":[[-0.7656312977159472,0.2223712445907378],[-0.1538272737168245,-0.7724467055348847]]},{"name":"u","qubits":[2],"real":[[0.6279605324143405,-0.7782451861270316],[0.7782451861270316,0.6279605324143405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9882860100188585,0.1526131134634394],[-0.1526131134634394,0.9882860100188585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969588752483689,0.0779294621020014],[-0.0779294621020014,0.9969588752483689]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8479483960528805,0.5300787843626147],[-0.5300787843626147,0.8479483960528805]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.47790823416721423,0.229557068639957],[0.29580180106178894,0.5486952843763333]],"imag":[[0.2770947372874771,-0.8013275101481224],[-0.7793096437048377,0.06411909715845533]]},{"name":"u","qubits":[1],"real":[[0.9995687768405747,0.0],[0.0,0.9995687768405747]],"imag":[[-0.02936427021802962,0.0],[0.0,0.02936427021802962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8571254895285745,0.0],[0.0,0.8571254895285745]],"imag":[[0.5151076539912812,0.0],[0.0,-0.5151076539912812]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.0462872917881294,-0.39713960261829534],[0.5467885968801219,0.25888210644833054]],"imag":[[-0.787136924862757,0.46963079559235194],[0.28159399577830213,0.7447866183171878]]},{"name":"u","qubits":[1],"real":[[0.8294175512647709,-0.5586291485896088],[0.5586291485896088,0.8294175512647709]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9747478007739919,0.2233085866827924],[-0.2233085866827924,0.9747478007739919]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.037739551438820525,0.0297374680907259],[0.020338783406705835,-0.04983350780536275]],"imag":[[0.9932612482381822,-0.10546801409468955],[0.10767614821797664,0.9927279599640013]]},{"name":"u","qubits":[1],"real":[[0.9470102432028109,0.0],[0.0,0.9470102432028109]],"imag":[[0.32120336123545296,0.0],[0.0,-0.32120336123545296]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9138287522222338,0.0],[0.0,0.9138287522222338]],"imag":[[0.4060997557398368,0.0],[0.0,-0.4060997557398368]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5781690768638033,0.19542806109717123],[-0.2910012109708174,-0.8970191818238491]],"imag":[[0.7542630775997734,-0.2421065907074319],[0.11011822529306156,0.3139249259168449]]},{"name":"u","qubits":[2],"real":[[0.9876178129766106,0.0],[0.0,0.9876178129766106]],"imag":[[-0.15687911107377134,0.0],[0.0,0.15687911107377134]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9260872262269199,0.0],[0.0,0.9260872262269199]],"imag":[[-0.3773094875819183,0.0],[0.0,0.3773094875819183]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9709584896998232,0.0],[0.0,0.9709584896998232]],"imag":[[-0.2392480120708178,0.0],[0.0,0.2392480120708178]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6355301705491956,0.0],[0.0,0.6355301705491956]],"imag":[[0.7720760340288451,0.0],[0.0,-0.7720760340288451]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.39932822453755723,-0.02437786091306018],[-0.6024471261783206,-0.725450617822089]],"imag":[[0.6902603642406285,-0.6028957775133114],[0.03369063379575053,-0.3311250556141474]]},{"name":"u","qubits":[1],"real":[[0.9706996910453684,0.0],[0.0,0.9706996910453684]],"imag":[[-0.24029587970755248,0.0],[0.0,0.24029587970755248]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7896196260433138,0.0],[0.0,0.7896196260433138]],"imag":[[0.6135966477802964,0.0],[0.0,-0.6135966477802964]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.375473406486418,0.4845314425990492],[0.3374802761514353,-0.715888860839436]],"imag":[[-0.7119074816034465,-0.34269044309902724],[-0.4881746837631733,-0.36782561121745083]]},{"name":"u","qubits":[1],"real":[[0.6721512946474936,-0.7404138282769295],[0.7404138282769295,0.6721512946474936]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9584644195231199,0.28521212545789276],[-0.28521212545789276,0.9584644195231199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2689789349165643,0.14927153716475627],[-0.25095715855991013,-0.4710420369320817]],"imag":[[-0.8492474254051746,0.4291237015200895],[0.3787474720461748,0.7561020145648625]]},{"name":"u","qubits":[1],"real":[[0.9884752499497076,0.0],[0.0,0.9884752499497076]],"imag":[[-0.1513825625257515,0.0],[0.0,0.1513825625257515]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9964609836858952,0.0],[0.0,0.9964609836858952]],"imag":[[-0.08405657613618402,0.0],[0.0,0.08405657613618402]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.23251104670930567,-0.29509546190843156],[0.20019704214563167,-0.10818747964544068]],"imag":[[-0.7413037067460283,-0.5561709232635152],[-0.5969326359304555,0.7693426036072784]]},{"name":"u","qubits":[3],"real":[[0.9496642166729501,0.0],[0.0,0.9496642166729501]],"imag":[[0.31326965312802324,0.0],[0.0,-0.31326965312802324]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9890761387384092,0.0],[0.0,0.9890761387384092]],"imag":[[0.14740553510068435,0.0],[0.0,-0.14740553510068435]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9822844470561775,0.0],[0.0,0.9822844470561775]],"imag":[[0.18739601135440326,0.0],[0.0,-0.18739601135440326]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9713724868840985,0.0],[0.0,0.9713724868840985]],"imag":[[-0.23756155354897376,0.0],[0.0,0.23756155354897376]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9716722960453321,0.0],[0.0,0.9716722960453321]],"imag":[[-0.23633228534838924,0.0],[0.0,0.23633228534838924]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9998218556838728,0.0],[0.0,0.9998218556838728]],"imag":[[-0.018874768789496756,0.0],[0.0,0.018874768789496756]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9994394076442822,0.0],[0.0,0.9994394076442822]],"imag":[[-0.03347940333468313,0.0],[0.0,0.03347940333468313]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.7743680931916131,0.0],[0.0,0.7743680931916131]],"imag":[[-0.6327353761619348,0.0],[0.0,0.6327353761619348]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[0.21623144744182152,-0.3133658789382464],[0.19925944264833048,0.4995949153510318]],"imag":[[-0.8797145815091695,-0.28486495420571095],[-0.3736868886284859,0.7556842623331742]]},{"name":"u","qubits":[1],"real":[[0.971247431199353,0.0],[0.0,0.971247431199353]],"imag":[[0.23807231546036176,0.0],[0.0,-0.23807231546036176]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7469253839194112,0.0],[0.0,0.7469253839194112]],"imag":[[-0.6649078664422915,0.0],[0.0,0.6649078664422915]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33310411872182843,0.6305552428115359],[0.16092634531170344,-0.2976711147804632]],"imag":[[0.6386458416731572,-0.28909033322998434],[0.6747413181277376,0.6559106436255002]]},{"name":"u","qubits":[1],"real":[[0.643285310626389,-0.7656265467787217],[0.7656265467787217,0.643285310626389]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.947287805972049,0.3203838520535355],[-0.3203838520535355,0.947287805972049]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6289060677228678,0.44949134700897403],[0.19317775877947554,0.6931621975799009]],"imag":[[-0.5443451446198249,0.3257653303748556],[0.5204304708826335,-0.45973975935959877]]},{"name":"u","qubits":[1],"real":[[0.6407566383401533,0.0],[0.0,0.6407566383401533]],"imag":[[-0.7677440526783819,0.0],[0.0,0.7677440526783819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8326748687478661,0.0],[0.0,0.8326748687478661]],"imag":[[0.5537621898935715,0.0],[0.0,-0.5537621898935715]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6632447901361935,-0.6260925106416266],[0.6844256683715203,0.7029605726990842]],"imag":[[-0.24938910836555223,0.3254528984419958],[0.1716768052476194,0.08907868569273036]]},{"name":"u","qubits":[2],"real":[[0.9911730965032078,0.0],[0.0,0.9911730965032078]],"imag":[[0.1325741029320686,0.0],[0.0,-0.1325741029320686]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9357151677143354,0.0],[0.0,0.9357151677143354]],"imag":[[-0.3527564668568576,0.0],[0.0,0.3527564668568576]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9969928735233012,0.0],[0.0,0.9969928735233012]],"imag":[[-0.07749329095960882,0.0],[0.0,0.07749329095960882]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.637414477586551,0.0],[0.0,0.637414477586551]],"imag":[[0.770521111821775,0.0],[0.0,-0.770521111821775]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.21803998549185555,-0.2161262548775798],[0.4398797294432358,-0.041341196528341326]],"imag":[[0.19222190719614804,-0.9320937426424332],[0.849714732569427,0.2877179214943312]]},{"name":"u","qubits":[1],"real":[[0.9972240324879011,0.0],[0.0,0.9972240324879011]],"imag":[[-0.07445957983073462,0.0],[0.0,0.07445957983073462]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9062780657867484,0.0],[0.0,0.9062780657867484]],"imag":[[0.4226819933162875,0.0],[0.0,-0.4226819933162875]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.12534091517416224,0.5132357159678752],[0.30691983419149677,0.6148536165393848]],"imag":[[-0.8346549897681926,-0.15565925251427934],[0.43981918832427697,-0.5781992106446339]]},{"name":"u","qubits":[1],"real":[[0.691848344104802,-0.722042844130072],[0.722042844130072,0.691848344104802]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9366219444134293,0.350341737797835],[-0.350341737797835,0.9366219444134293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.606090189722277,0.2017951823643201],[-0.1183482222945898,0.6753080708374463]],"imag":[[0.763849120015076,0.09202123748982222],[-0.18757105867995183,-0.7033987529752941]]},{"name":"u","qubits":[1],"real":[[0.7468094518805898,0.0],[0.0,0.7468094518805898]],"imag":[[0.665038076039119,0.0],[0.0,-0.665038076039119]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8384153545239612,0.0],[0.0,0.8384153545239612]],"imag":[[-0.545031827784819,0.0],[0.0,0.545031827784819]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8080587076634322,0.5784375484802763],[-0.17539824163181075,-0.23609080295503254]],"imag":[[0.0939173229303291,-0.06025499092217529],[-0.5544872570721281,-0.7784860122938269]]},{"name":"u","qubits":[2],"real":[[0.6925904866981117,-0.7213310042797777],[0.7213310042797777,0.6925904866981117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9833040363378243,0.18197025065032688],[-0.18197025065032688,0.9833040363378243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9995748914772641,0.02915538249133099],[-0.02915538249133099,0.9995748914772641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9221120750096324,0.386922887823181],[-0.386922887823181,0.9221120750096324]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.20768897171774697,0.7324198005255128],[-0.21832576287672317,0.03271509260631695]],"imag":[[0.14614987836508503,0.6317172942692513],[-0.9422522832792672,0.25184165389201285]]},{"name":"u","qubits":[1],"real":[[0.9717101377969424,0.0],[0.0,0.9717101377969424]],"imag":[[0.23617664597213534,0.0],[0.0,-0.23617664597213534]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.679752912301088,0.0],[0.0,0.679752912301088]],"imag":[[-0.7334411893384426,0.0],[0.0,0.7334411893384426]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.44425162826206477,0.06261906368817109],[0.15489995042624605,0.751517603677538]],"imag":[[0.8599120409831594,-0.24345559229867425],[0.19798428704477547,0.6099422257919921]]},{"name":"u","qubits":[1],"real":[[0.7324093786557966,-0.6808645254799445],[0.6808645254799445,0.7324093786557966]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9696460427727676,0.24451288664426707],[-0.24451288664426707,0.9696460427727676]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.2455924641796984,0.08172664031045648],[0.37068913928316,0.3692311328651277]],"imag":[[0.41053859374985496,-0.8743358398485099],[0.7960728400074611,0.3041808112670812]]},{"name":"u","qubits":[1],"real":[[0.7957674716880189,0.0],[0.0,0.7957674716880189]],"imag":[[-0.605602287812107,0.0],[0.0,0.605602287812107]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8790470551036346,0.0],[0.0,0.8790470551036346]],"imag":[[-0.4767350154054427,0.0],[0.0,0.4767350154054427]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8453473466497596,0.11976600271957707],[-0.4279830290216898,-0.3843429765958254]],"imag":[[-0.23373042973724514,-0.4652032397991523],[-0.21814783197747514,0.7883669999526917]]},{"name":"u","qubits":[2],"real":[[0.9995108647703325,0.0],[0.0,0.9995108647703325]],"imag":[[-0.03127349046816181,0.0],[0.0,0.03127349046816181]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9929564709024771,0.0],[0.0,0.9929564709024771]],"imag":[[-0.11847973199200848,0.0],[0.0,0.11847973199200848]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.896758314756483,0.0],[0.0,0.896758314756483]],"imag":[[-0.4425206491398029,0.0],[0.0,0.4425206491398029]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.6934260972976043,0.0],[0.0,0.6934260972976043]],"imag":[[-0.7205277562916043,0.0],[0.0,0.7205277562916043]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.9417988240766637,-0.3123312627344384],[0.05703068347574295,-0.10321765838037729]],"imag":[[0.12313598457365238,0.017369127485337206],[0.3075711387844775,-0.9441893934627635]]},{"name":"u","qubits":[1],"real":[[0.9756383860296377,0.0],[0.0,0.9756383860296377]],"imag":[[-0.21938491221021486,0.0],[0.0,0.21938491221021486]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7649318348306552,0.0],[0.0,0.7649318348306552]],"imag":[[-0.6441112388886001,0.0],[0.0,0.6441112388886001]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.38061571074946765,-0.08108921067006389],[-0.28554517709151184,-0.047321844533901924]],"imag":[[-0.8035350670262693,0.4504304793224729],[-0.3576688812708534,-0.887861231409584]]},{"name":"u","qubits":[1],"real":[[0.8479269656522794,-0.5301130642794216],[0.5301130642794216,0.8479269656522794]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9972347359070901,0.07431609179926102],[-0.07431609179926102,0.9972347359070901]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.4886739344438439,-0.3845766909590772],[-0.2966948381474141,0.005465378250109822]],"imag":[[-0.3903908699432827,-0.6788913928096797],[-0.7216404419631568,0.6254417440341525]]},{"name":"u","qubits":[1],"real":[[0.996015331409373,0.0],[0.0,0.996015331409373]],"imag":[[0.0891821708497655,0.0],[0.0,-0.0891821708497655]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9636938216256301,0.0],[0.0,0.9636938216256301]],"imag":[[0.2670097716574962,0.0],[0.0,-0.2670097716574962]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.15569850727726764,0.39461840770556894],[-0.3212038528265495,-0.348454489793349]],"imag":[[0.8624751054540033,0.27599090492923445],[0.3587795315135977,-0.8041671475751296]]},{"name":"u","qubits":[3],"real":[[0.7346516347305796,-0.678444526536759],[0.678444526536759,0.7346516347305796]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9958810999283269,0.09066881936777252],[-0.09066881936777252,0.9958810999283269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9999933161936795,0.003656168481849192],[-0.003656168481849192,0.9999933161936795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9867046152592417,0.16252385125301427],[-0.16252385125301427,0.9867046152592417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9997123370066477,0.023984228916243716],[-0.023984228916243716,0.9997123370066477]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9999909321901893,0.004258583966089684],[-0.004258583966089684,0.9999909321901893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9997211258689421,0.023615047985020655],[-0.023615047985020655,0.9997211258689421]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9213956907023426,0.3886257597678683],[-0.3886257597678683,0.9213956907023426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.0703912250147827,-0.48061797307990467],[0.881351110748522,-0.4008281349659932]],"imag":[[-0.45792518295257195,-0.7445508486405312],[-0.09257333223514122,0.2323514664488088]]},{"name":"u","qubits":[1],"real":[[0.7532872548479093,0.0],[0.0,0.7532872548479093]],"imag":[[-0.6576916539562448,0.0],[0.0,0.6576916539562448]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8044141291467787,0.0],[0.0,0.8044141291467787]],"imag":[[-0.5940689428248457,0.0],[0.0,0.5940689428248457]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8970249001051147,0.42449278491828346],[-0.37538088070711856,-0.8607045859425633]],"imag":[[-0.12210964878418487,-0.015538269450989323],[-0.1988083415371687,-0.28062796274111534]]},{"name":"u","qubits":[1],"real":[[0.5525758750840869,-0.8334625980060867],[0.8334625980060867,0.5525758750840869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9146290725389992,0.40429402625620153],[-0.40429402625620153,0.9146290725389992]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.03830959168579579,-0.9471910909102588],[-0.8936393826042183,0.05944746957236292]],"imag":[[0.14338728343526969,-0.2842560455542768],[0.4235340789035437,0.1359909417112836]]},{"name":"u","qubits":[1],"real":[[0.9750350761859221,0.0],[0.0,0.9750350761859221]],"imag":[[0.22205089553323828,0.0],[0.0,-0.22205089553323828]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.39358138551784444,0.0],[0.0,0.39358138551784444]],"imag":[[0.9192897763892808,0.0],[0.0,-0.9192897763892808]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.40004163126229564,0.3363305911331885],[0.21203452387919464,0.7427151048086309]],"imag":[[0.8327480399733482,0.18269955841640229],[-0.31865146455158744,0.5494332333519297]]},{"name":"u","qubits":[2],"real":[[0.9993224903888187,0.0],[0.0,0.9993224903888187]],"imag":[[0.036804350328313716,0.0],[0.0,-0.036804350328313716]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9125185132476692,0.0],[0.0,0.9125185132476692]],"imag":[[-0.4090354055338771,0.0],[0.0,0.4090354055338771]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9960419124158271,0.0],[0.0,0.9960419124158271]],"imag":[[-0.08888480585016678,0.0],[0.0,0.08888480585016678]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8421125469910363,0.0],[0.0,0.8421125469910363]],"imag":[[-0.5393018247700166,0.0],[0.0,0.5393018247700166]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.289427884477546,-0.22537679626760618],[0.3161864198759239,0.38795906915815154]],"imag":[[0.26419635120014334,-0.8919849143362986],[0.8639779717014952,0.05528085526253635]]},{"name":"u","qubits":[1],"real":[[0.8755462381555386,0.0],[0.0,0.8755462381555386]],"imag":[[-0.48313433416771867,0.0],[0.0,0.48313433416771867]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7921374240513951,0.0],[0.0,0.7921374240513951]],"imag":[[0.6103427737077095,0.0],[0.0,-0.6103427737077095]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3122386235345158,0.6800638628746176],[-0.47786370815092816,0.7158080405282449]],"imag":[[0.6528251163758613,0.11764162449646864],[-0.49796855908215687,-0.10626589157862429]]},{"name":"u","qubits":[1],"real":[[0.6697490393799116,-0.7425875195892304],[0.7425875195892304,0.6697490393799116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9754134131637351,0.22038301527175946],[-0.22038301527175946,0.9754134131637351]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.6016592822871353,0.17419518090368286],[-0.09163438931303258,0.5617956908792214]],"imag":[[0.314708798037691,0.71317635927261],[0.7284007270525127,-0.38134121365797424]]},{"name":"u","qubits":[1],"real":[[0.9516131347974326,0.0],[0.0,0.9516131347974326]],"imag":[[0.3072986197186759,0.0],[0.0,-0.3072986197186759]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5588978304047876,0.0],[0.0,0.5588978304047876]],"imag":[[-0.829236525467144,0.0],[0.0,0.829236525467144]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.5488428247986017,0.004740225980485929],[-0.2077193168233765,-0.031934864660990436]],"imag":[[0.7611848952286028,-0.3454658292806489],[0.2760829483349927,0.9378758209252287]]},{"name":"u","qubits":[2],"real":[[0.7246550461136988,-0.6891117936459606],[0.6891117936459606,0.7246550461136988]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9752157882884325,0.2212558841544589],[-0.2212558841544589,0.9752157882884325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9952380512361308,-0.09747420875138453],[0.09747420875138453,0.9952380512361308]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9260704575556584,0.377350642827932],[-0.377350642827932,0.9260704575556584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.8652575453919739,-0.37921215380867623],[0.13788881779611867,-0.6768937017685431]],"imag":[[-0.3261105933250454,0.03434244410679743],[0.354919617646351,-0.6299473433888229]]},{"name":"u","qubits":[1],"real":[[0.7151579124610234,0.0],[0.0,0.7151579124610234]],"imag":[[-0.6989629176461303,0.0],[0.0,0.6989629176461303]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9845347765216875,0.0],[0.0,0.9845347765216875]],"imag":[[0.17518925143795466,0.0],[0.0,-0.17518925143795466]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.8809117362126768,-0.010144924129240777],[-0.36148028531517135,0.5670603727344223]],"imag":[[-0.020179650936016494,0.47274134069835716],[-0.30482666881250825,-0.6744295656207767]]},{"name":"u","qubits":[1],"real":[[0.7674190287910408,-0.6411458759513435],[0.6411458759513435,0.7674190287910408]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8636878509468572,0.5040270787634324],[-0.5040270787634324,0.8636878509468572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.43881066090503457,-0.13951553791922272],[-0.6616041990005453,-0.6832072129047402]],"imag":[[0.525871568271113,-0.7151501326569665],[0.30526084161748246,-0.04820380353011512]]},{"name":"u","qubits":[1],"real":[[0.6816172799674534,0.0],[0.0,0.6816172799674534]],"imag":[[0.731708879028928,0.0],[0.0,-0.731708879028928]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.7764836484731228,0.0],[0.0,0.7764836484731228]],"imag":[[-0.6301374006150309,0.0],[0.0,0.6301374006150309]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9782123989499398,0.19517218893650864],[-0.10457717975733986,-0.5235980517530094]],"imag":[[-0.06942750265415291,0.0137164529504877],[0.1653600250659518,0.8291952458767728]]},{"name":"u","qubits":[2],"real":[[0.9967097763044888,0.0],[0.0,0.9967097763044888]],"imag":[[0.08105320363228041,0.0],[0.0,-0.08105320363228041]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9954514700374172,0.0],[0.0,0.9954514700374172]],"imag":[[0.09526998898050258,0.0],[0.0,-0.09526998898050258]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.8944749202111445,0.0],[0.0,0.8944749202111445]],"imag":[[0.4471181243399407,0.0],[0.0,-0.4471181243399407]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7687762276370206,0.0],[0.0,0.7687762276370206]],"imag":[[0.6395178745118794,0.0],[0.0,-0.6395178745118794]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.08408207661736371,-0.8855464610937926],[0.6040897748337498,0.30149124670507493]],"imag":[[0.2896194270379659,-0.3533528790291256],[0.7376491956311086,-0.007227467489203278]]},{"name":"u","qubits":[1],"real":[[0.4393445909486293,0.0],[0.0,0.4393445909486293]],"imag":[[-0.8983186129676829,0.0],[0.0,0.8983186129676829]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9101540342006572,0.0],[0.0,0.9101540342006572]],"imag":[[-0.4142700013617555,0.0],[0.0,0.4142700013617555]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6670016221774357,0.440312913686087],[-0.5269777745112806,-0.8396102364975894]],"imag":[[0.5187953779498886,-0.3034546586753446],[0.09085492282556504,0.09536487266263606]]},{"name":"u","qubits":[1],"real":[[0.6691001216436785,-0.7431722729060972],[0.7431722729060972,0.6691001216436785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8096731819966518,0.5868810257244792],[-0.5868810257244792,0.8096731819966518]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.7352006017981311,-0.09729550277880439],[-0.5205618994352693,0.06314149640841601]],"imag":[[-0.2651735542820873,0.6161952988818483],[0.34377081039758955,0.7790058345136032]]},{"name":"u","qubits":[1],"real":[[0.9943994326596568,0.0],[0.0,0.9943994326596568]],"imag":[[0.10568712469431965,0.0],[0.0,-0.10568712469431965]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.5419542000722607,0.0],[0.0,0.5419542000722607]],"imag":[[-0.8404080229412592,0.0],[0.0,0.8404080229412592]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.16162750003935988,-0.5832101581437725],[-0.04932998556310543,-0.7621653850149857]],"imag":[[0.7517792975564377,-0.26185940967338117],[-0.6373939060901976,-0.10197787450414406]]},{"name":"u","qubits":[3],"real":[[0.9996366055938352,0.0],[0.0,0.9996366055938352]],"imag":[[0.02695657168178686,0.0],[0.0,-0.02695657168178686]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9566861446920998,0.0],[0.0,0.9566861446920998]],"imag":[[-0.2911213158704918,0.0],[0.0,0.2911213158704918]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.9060817413009483,0.0],[0.0,0.9060817413009483]],"imag":[[0.42310268030472387,0.0],[0.0,-0.42310268030472387]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.994881635579962,0.0],[0.0,0.994881635579962]],"imag":[[-0.10104717307148957,0.0],[0.0,0.10104717307148957]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[3],"real":[[0.9816781626793492,0.0],[0.0,0.9816781626793492]],"imag":[[-0.19054654265689844,0.0],[0.0,0.19054654265689844]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9876494242320142,0.0],[0.0,0.9876494242320142]],"imag":[[0.15667997579196533,0.0],[0.0,-0.15667997579196533]]},{"name":"cx","qubits":[1,3]},{"name":"u","qubits":[3],"real":[[0.8649525725898479,0.0],[0.0,0.8649525725898479]],"imag":[[-0.5018536112953694,0.0],[0.0,0.5018536112953694]]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[3],"real":[[0.9174302797366494,0.0],[0.0,0.9174302797366494]],"imag":[[-0.3978965717649918,0.0],[0.0,0.3978965717649918]]},{"name":"cx","qubits":[2,3]},{"name":"u","qubits":[0],"real":[[-0.4084231952525555,-0.7400094453846923],[-0.4331949509996191,0.3695085243459538]],"imag":[[-0.35230923682049103,-0.40181428044818995],[-0.7220878268320925,0.3929309802052]]},{"name":"u","qubits":[1],"real":[[0.7666043636796823,0.0],[0.0,0.7666043636796823]],"imag":[[-0.6421197315043896,0.0],[0.0,0.6421197315043896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6735304616776715,0.0],[0.0,0.6735304616776715]],"imag":[[-0.7391594666864943,0.0],[0.0,0.7391594666864943]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9193537529555142,-0.3273355933980812],[-0.000549899467757992,-0.2196077416811647]],"imag":[[-0.16375970168277462,-0.144301234665909],[-0.3577305335611639,0.9076348399892543]]},{"name":"u","qubits":[1],"real":[[0.6953128850276268,-0.7187071670120997],[0.7187071670120997,0.6953128850276268]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9031387875578083,0.42934872820192677],[-0.42934872820192677,0.9031387875578083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.33045585051342086,0.4599717908664479],[-0.034019915467132046,0.7932370691557367]],"imag":[[0.7378885370685623,0.3670768166629196],[-0.5875049642989231,0.15638258980125527]]},{"name":"u","qubits":[1],"real":[[0.8194388267196542,0.0],[0.0,0.8194388267196542]],"imag":[[0.5731666505165113,0.0],[0.0,-0.5731666505165113]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.6031451841277666,0.0],[0.0,0.6031451841277666]],"imag":[[0.7976314229413749,0.0],[0.0,-0.7976314229413749]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6710844700259615,0.6702720269241298],[-0.12078461370882168,-0.1645297040640803]],"imag":[[0.2450152910786095,-0.20086948785382433],[0.6892200071957065,0.6952099217164174]]},{"name":"u","qubits":[2],"real":[[0.9475768590665876,0.0],[0.0,0.9475768590665876]],"imag":[[-0.31952792704472693,0.0],[0.0,0.31952792704472693]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.5557272667498524,0.0],[0.0,0.5557272667498524]],"imag":[[-0.8313646642663726,0.0],[0.0,0.8313646642663726]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.972264783387177,0.0],[0.0,0.972264783387177]],"imag":[[0.23388285739892484,0.0],[0.0,-0.23388285739892484]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.999804516598771,0.0],[0.0,0.999804516598771]],"imag":[[0.019771914138440386,0.0],[0.0,-0.019771914138440386]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.34111496721538226,0.05091106017762773],[-0.0633125498317775,-0.05543250774564623]],"imag":[[0.8992354055969399,-0.2691176850638856],[0.2664728607125938,0.9601619512470144]]},{"name":"u","qubits":[1],"real":[[0.5889738576081457,0.0],[0.0,0.5889738576081457]],"imag":[[-0.8081520865865408,0.0],[0.0,0.8081520865865408]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8702736225727309,0.0],[0.0,0.8702736225727309]],"imag":[[-0.49256859609006337,0.0],[0.0,0.49256859609006337]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6885145622150377,0.5171291704025051],[0.5748077963491607,0.3903420943156859]],"imag":[[0.2214761616281614,-0.457682672347455],[-0.38274273958432287,-0.6088817963750872]]},{"name":"u","qubits":[1],"real":[[0.7963384614357962,-0.6048512667078321],[0.6048512667078321,0.7963384614357962]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9063401535758803,0.42254884453285363],[-0.42254884453285363,0.9063401535758803]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.3910526745807248,0.5692410597956155],[0.649249171027177,-0.5931587556044988]],"imag":[[0.6433598047926,0.3303491836273468],[-0.1078956959336788,0.4636773914794996]]},{"name":"u","qubits":[1],"real":[[0.8356588350655718,0.0],[0.0,0.8356588350655718]],"imag":[[0.5492488610610415,0.0],[0.0,-0.5492488610610415]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9112538549146083,0.0],[0.0,0.9112538549146083]],"imag":[[0.41184513096947734,0.0],[0.0,-0.41184513096947734]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6975605141062471,0.35397785047074865],[-0.12271055677270115,0.2939381294518554]],"imag":[[0.30141349014372537,-0.5452145618885424],[0.6383583291347741,0.7007432760541747]]},{"name":"u","qubits":[2],"real":[[0.7355877910961904,-0.6774294070899397],[0.6774294070899397,0.7355877910961904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9766609138129589,0.21478700945363546],[-0.21478700945363546,0.9766609138129589]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.9999177295137683,-0.012827088681007275],[0.012827088681007275,0.9999177295137683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.9557158734104447,0.2942909602949277],[-0.2942909602949277,0.9557158734104447]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[0.6825889595096668,-0.1932624414688737],[-0.012155894424095775,0.3745838088166182]],"imag":[[0.5574078901538261,-0.4312984872072485],[-0.4724626869717028,-0.7976955646251673]]},{"name":"u","qubits":[1],"real":[[0.1528343095231161,0.0],[0.0,0.1528343095231161]],"imag":[[0.988251827133445,0.0],[0.0,-0.988251827133445]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.997706754033362,0.0],[0.0,0.997706754033362]],"imag":[[-0.06768480594795676,0.0],[0.0,0.06768480594795676]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.28944804456232864,0.09450514435766236],[-0.28611899724669965,0.7713383843378575]],"imag":[[-0.9134276329608003,-0.2700714100615082],[0.002389195935253876,0.5684780629051486]]},{"name":"u","qubits":[1],"real":[[0.7176972617395062,-0.6963552545156924],[0.6963552545156924,0.7176972617395062]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.992329733622812,0.12361917233212258],[-0.12361917233212258,0.992329733622812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6319869544293045,-0.6593054795557233],[0.2700457537594904,-0.5770443902955404]],"imag":[[-0.40132333439126233,-0.0696301323569635],[0.6054810992762032,-0.47695670759954456]]},{"name":"u","qubits":[1],"real":[[0.6645481595754236,0.0],[0.0,0.6645481595754236]],"imag":[[-0.7472454373262625,0.0],[0.0,0.7472454373262625]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9467613976246456,0.0],[0.0,0.9467613976246456]],"imag":[[0.3219361054119708,0.0],[0.0,-0.3219361054119708]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9178850454687577,-0.13359589799904928],[0.24939421640040585,0.5361202908150948]],"imag":[[0.10790237117094666,-0.3577656462523067],[0.2892172996667568,-0.7528153240840911]]},{"name":"u","qubits":[2],"real":[[0.9984247042308645,0.0],[0.0,0.9984247042308645]],"imag":[[0.05610802065222728,0.0],[0.0,-0.05610802065222728]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.8709397207890692,0.0],[0.0,0.8709397207890692]],"imag":[[0.4913898683854381,0.0],[0.0,-0.4913898683854381]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[2],"real":[[0.979928706482959,0.0],[0.0,0.979928706482959]],"imag":[[0.19934826362583336,0.0],[0.0,-0.19934826362583336]]},{"name":"cx","qubits":[0,2]},{"name":"u","qubits":[2],"real":[[0.7498164930706258,0.0],[0.0,0.7498164930706258]],"imag":[[0.6616458468994332,0.0],[0.0,-0.6616458468994332]]},{"name":"cx","qubits":[1,2]},{"name":"u","qubits":[0],"real":[[-0.4916551974792845,0.43958786220588253],[0.4509467281726255,0.3805183391291879]],"imag":[[0.7434315023811435,0.11111831289298729],[-0.04724210420087199,0.8059907105714328]]},{"name":"u","qubits":[1],"real":[[0.9333241400239514,0.0],[0.0,0.9333241400239514]],"imag":[[-0.3590348863948343,0.0],[0.0,0.3590348863948343]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.8472795772258834,0.0],[0.0,0.8472795772258834]],"imag":[[0.5311471717103728,0.0],[0.0,-0.5311471717103728]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6274034036449585,0.24317582371610671],[-0.029867629449632553,-0.052162443825421255]],"imag":[[-0.6948028580850107,0.25392809267903904],[0.3503168311724133,0.9347005520285833]]},{"name":"u","qubits":[1],"real":[[0.7053890643786319,-0.7088203353848126],[0.7088203353848126,0.7053890643786319]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.9684841478703042,0.24907520013829304],[-0.24907520013829304,0.9684841478703042]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.6361051668007375,0.3121579298084822],[0.3134499960005897,0.7665601124424938]],"imag":[[0.7045869568804852,-0.03853393077516995],[-0.02601032430657656,0.5598733401840532]]},{"name":"u","qubits":[1],"real":[[0.6033881623790229,0.0],[0.0,0.6033881623790229]],"imag":[[-0.7974476318234733,0.0],[0.0,0.7974476318234733]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[1],"real":[[0.912434195828142,0.0],[0.0,0.912434195828142]],"imag":[[0.4092234576407514,0.0],[0.0,-0.4092234576407514]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[-0.9457507417961224,-0.17804072184780212],[0.1581279718917662,-0.8393144199247885]],"imag":[[0.26715899841322716,0.04983076682972791],[0.09579743453935478,-0.5112432889998568]]}]}

==> anc/matched_benchmark/results/main_n6_i5_result.json <==
{
  "case": "main_n6_i5",
  "n": 6,
  "generator": 5,
  "M": 42,
  "data_qubits": 6,
  "ancillas": 0,
  "a": 0.012626906806902635,
  "c": 0.018042195912175804,
  "l": 0.2677861589595422,
  "target_sha256": "b560932e5f9e94f74a8259a4c50f1c7572975f8b71b4ee73c2f68c9562f3f719",
  "target_unitarity_defect": 2.2647839010333563e-15,
  "structured": {
    "raw": {
      "cx": 1200,
      "one_qubit": 1292,
      "total": 2492
    },
    "optimized": {
      "cx": 1190,
      "one_qubit": 1206,
      "total": 2396
    },
    "depth": 2126,
    "timing_samples": [
      {
        "construction_s": 0.01737886000000799,
        "optimization_s": 0.00960746499998777,
        "total_s": 0.02698632499999576
      },
      {
        "construction_s": 0.020261364000020876,
        "optimization_s": 0.01449899499999674,
        "total_s": 0.034760359000017615
      },
      {
        "construction_s": 0.01698844099996677,
        "optimization_s": 0.009325794999995196,
        "total_s": 0.026314235999961966
      }
    ],
    "median_construction_s": 0.01737886000000799,
    "median_optimization_s": 0.00960746499998777,
    "median_total_s": 0.02698632499999576,
    "validation_s": 0.04380104400001983,
    "phase_aligned_op_error": 3.069140023283424e-14,
    "phase_aligned_fro_error": 2.088273711265234e-13,
    "alignment_phase": -2.5132270082372345e-16,
    "ordinary_op_error": 3.0698548696730365e-14,
    "unitarity_defect": 6.110362522784605e-14,
    "padding_leakage_op": 3.028899505673006e-15,
    "padding_action_error_op": 3.043830428936338e-14,
    "structure_checks": {
      "generator": 5,
      "reflection_count": 12,
      "core_reflections": 8,
      "spectator_reflections": 4,
      "active_coordinate_bound": 22,
      "actual_active_coordinates": 22,
      "rank_U_minus_I": 12,
      "block_off_pattern_error": 2.9119703332943224e-16,
      "fixed_coordinate_error": 3.217583432076304e-16,
      "unitarity_error": 2.6639006357687292e-15,
      "reflection_product_error": 4.6257351467551976e-15,
      "normal_Schur_error": 2.390289371222435e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 2304,
      "one_qubit": 3072,
      "total": 5376
    },
    "optimized": {
      "cx": 2304,
      "one_qubit": 2928,
      "total": 5232
    },
    "depth": 4373,
    "timing_samples": [
      {
        "construction_s": 0.11742807100000618,
        "optimization_s": 0.026911746999985553,
        "total_s": 0.14433981799999174
      },
      {
        "construction_s": 0.11570089100001724,
        "optimization_s": 0.030841641999984404,
        "total_s": 0.14654253300000164
      },
      {
        "construction_s": 0.1431056860000126,
        "optimization_s": 0.023494222000010723,
        "total_s": 0.16659990800002333
      }
    ],
    "median_construction_s": 0.11742807100000618,
    "median_optimization_s": 0.026911746999985553,
    "median_total_s": 0.14654253300000164,
    "validation_s": 0.10593124600001147,
    "phase_aligned_op_error": 3.3728997940463515e-14,
    "phase_aligned_fro_error": 1.520204271569836e-13,
    "alignment_phase": -2.780971028237275e-15,
    "ordinary_op_error": 3.488999846253385e-14,
    "unitarity_defect": 3.610778155399089e-14,
    "padding_leakage_op": 1.9812400659461028e-14,
    "padding_action_error_op": 3.0895902544216565e-14
  },
  "cx_reduction_fraction": 0.4835069444444444
}

==> anc/matched_benchmark/results/main_n6_i5_structured.json <==
{"num_qubits":6,"ancillas":0,"global_phase":-0.5176450688287687,"gates":[{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[0.1916145978457869,-0.0],[-0.0,-0.1916145978457869]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[-0.1821552243628571,-0.0],[-0.0,0.1821552243628571]]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[3],"real":[[0.6974460008223706,0.7166373392008554],[-0.7166373392008554,0.6974460008223706]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.6974460008223706,-0.7166373392008554],[0.7166373392008554,0.6974460008223706]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9832697871069349,0.0],[0.0,0.9832697871069349]],"imag":[[0.1821552243628571,0.0],[0.0,-0.1821552243628571]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9814702470744578,0.0],[0.0,0.9814702470744578]],"imag":[[-0.1916145978457869,0.0],[0.0,0.1916145978457869]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.9869783833887591,0.0],[0.0,0.9869783833887591]],"imag":[[0.16085294751204118,0.0],[0.0,-0.16085294751204118]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9818406557715269,0.0],[0.0,0.9818406557715269]],"imag":[[0.18970747658998077,-0.0],[-0.0,-0.18970747658998077]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8192778707281252,0.0],[0.0,0.8192778707281252]],"imag":[[0.5733966956088858,-0.0],[-0.0,-0.5733966956088858]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9235419859401992,0.0],[0.0,0.9235419859401992]],"imag":[[0.3834973275078105,-0.0],[-0.0,-0.3834973275078105]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8390170443066838,0.0],[0.0,0.8390170443066838]],"imag":[[-0.5441051363136322,-0.0],[-0.0,0.5441051363136322]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9547895354436765,0.0],[0.0,0.9547895354436765]],"imag":[[-0.2972825978883533,-0.0],[-0.0,0.2972825978883533]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999977585984365,0.0],[0.0,0.9999977585984365]],"imag":[[-0.0021172619354066498,-0.0],[-0.0,0.0021172619354066498]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.923541985940203,0.0],[0.0,0.923541985940203]],"imag":[[-0.3834973275078013,-0.0],[-0.0,0.3834973275078013]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999958392865384,0.0],[0.0,0.999958392865384]],"imag":[[0.00912209066378382,-0.0],[-0.0,-0.00912209066378382]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981840655771525,0.0],[0.0,0.981840655771525]],"imag":[[-0.18970747658999046,-0.0],[-0.0,0.18970747658999046]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9776460696288493,0.0],[0.0,0.9776460696288493]],"imag":[[0.21025737214010673,-0.0],[-0.0,-0.21025737214010673]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9564634550113817,0.0],[0.0,0.9564634550113817]],"imag":[[-0.2918521187651214,-0.0],[-0.0,0.2918521187651214]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8135512156346805,0.0],[0.0,0.8135512156346805]],"imag":[[-0.5814932669767843,-0.0],[-0.0,0.5814932669767843]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9372046410502997,0.0],[0.0,0.9372046410502997]],"imag":[[0.34877996042459053,-0.0],[-0.0,-0.34877996042459053]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999275873266307,0.0],[0.0,0.9999275873266307]],"imag":[[0.01203412245007368,-0.0],[-0.0,-0.01203412245007368]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999997801553788,-0.0006630906379423876],[0.0006630906379423876,0.9999997801553788]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999998316662628,-0.0005802305111238226],[0.0005802305111238226,0.9999998316662628]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999997801553788,0.0006630906379423321],[-0.0006630906379423321,0.9999997801553788]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999998316662628,0.0005802305111237671],[-0.0005802305111237671,0.9999998316662628]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9890274809845822,0.14773165489255166],[-0.14773165489255166,0.9890274809845822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9894222601221158,-0.1450640933340991],[0.1450640933340991,0.9894222601221158]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8038100935544814,0.5948859836136131],[-0.5948859836136131,0.8038100935544814]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991411730371683,0.04143568922935117],[-0.04143568922935117,0.9991411730371683]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991150249299295,-0.042061466442175774],[0.042061466442175774,0.9991150249299295]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9829216576519116,-0.1840244954315],[0.1840244954315,0.9829216576519116]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7611384558285562,0.6485894318125458],[-0.6485894318125458,0.7611384558285562]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999829267828859,-0.005843470093491277],[0.005843470093491277,0.9999829267828859]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.015511482601963833,0.9998796897164623],[-0.9998796897164623,0.015511482601963833]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6963396395497029,0.7177124120368755],[-0.7177124120368755,0.6963396395497029]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.5970474502129528,0.802197706228234],[-0.802197706228234,0.5970474502129528]],"imag":[[0.002167741917742463,0.002912595294540747],[0.002912595294540747,-0.002167741917742463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.6963396395497029,-0.7177124120368755],[0.7177124120368755,0.6963396395497029]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.015511482601963833,-0.9998796897164623],[0.9998796897164623,0.015511482601963833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999829267828859,0.005843470093491277],[-0.005843470093491277,0.9999829267828859]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7611384558285562,-0.6485894318125458],[0.6485894318125458,0.7611384558285562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9829216576519116,0.1840244954315],[-0.1840244954315,0.9829216576519116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991150249299295,0.042061466442175774],[-0.042061466442175774,0.9991150249299295]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991411730371683,-0.04143568922935117],[0.04143568922935117,0.9991411730371683]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.5970513854860486,-0.8022029936924879],[0.8022029936924879,0.5970513854860486]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8038100935544814,-0.5948859836136131],[0.5948859836136131,0.8038100935544814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9894222601221158,0.1450640933340991],[-0.1450640933340991,0.9894222601221158]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9890274809845822,-0.14773165489255166],[0.14773165489255166,0.9890274809845822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999998316662628,-0.0005802305111237671],[0.0005802305111237671,0.9999998316662628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999997801553788,-0.0006630906379423321],[0.0006630906379423321,0.9999997801553788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999998316662628,0.0005802305111238226],[-0.0005802305111238226,0.9999998316662628]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999997801553788,0.0006630906379423876],[-0.0006630906379423876,0.9999997801553788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999275873266307,0.0],[0.0,0.9999275873266307]],"imag":[[-0.01203412245007368,0.0],[0.0,0.01203412245007368]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9372046410502997,0.0],[0.0,0.9372046410502997]],"imag":[[-0.34877996042459053,0.0],[0.0,0.34877996042459053]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8135512156346805,0.0],[0.0,0.8135512156346805]],"imag":[[0.5814932669767843,0.0],[0.0,-0.5814932669767843]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9564634550113817,0.0],[0.0,0.9564634550113817]],"imag":[[0.2918521187651214,0.0],[0.0,-0.2918521187651214]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9776460696288493,0.0],[0.0,0.9776460696288493]],"imag":[[-0.21025737214010673,0.0],[0.0,0.21025737214010673]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981840655771525,0.0],[0.0,0.981840655771525]],"imag":[[0.18970747658999046,0.0],[0.0,-0.18970747658999046]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999958392865384,0.0],[0.0,0.999958392865384]],"imag":[[-0.00912209066378382,0.0],[0.0,0.00912209066378382]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.923541985940203,0.0],[0.0,0.923541985940203]],"imag":[[0.3834973275078013,0.0],[0.0,-0.3834973275078013]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999977585984365,0.0],[0.0,0.9999977585984365]],"imag":[[0.0021172619354066498,0.0],[0.0,-0.0021172619354066498]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9547895354436765,0.0],[0.0,0.9547895354436765]],"imag":[[0.2972825978883533,0.0],[0.0,-0.2972825978883533]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8390170443066838,0.0],[0.0,0.8390170443066838]],"imag":[[0.5441051363136322,0.0],[0.0,-0.5441051363136322]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9235419859401992,0.0],[0.0,0.9235419859401992]],"imag":[[-0.3834973275078105,0.0],[0.0,0.3834973275078105]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.8192778707281252,0.0],[0.0,0.8192778707281252]],"imag":[[-0.5733966956088858,0.0],[0.0,0.5733966956088858]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9818406557715269,0.0],[0.0,0.9818406557715269]],"imag":[[-0.18970747658998077,0.0],[0.0,0.18970747658998077]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9999934088200924,0.0],[0.0,0.9999934088200924]],"imag":[[0.003630745980059562,0.0],[0.0,-0.003630745980059562]]},{"name":"u","qubits":[3],"real":[[0.7186615380508102,0.0],[0.0,0.7186615380508102]],"imag":[[0.6953600461102463,0.0],[0.0,-0.6953600461102463]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999395880049397,0.0],[0.0,0.9999395880049397]],"imag":[[0.010991830626036111,-0.0],[-0.0,-0.010991830626036111]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999066705360456,0.0],[0.0,0.9999066705360456]],"imag":[[-0.013661999030881925,-0.0],[-0.0,0.013661999030881925]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9995808512748681,0.0],[0.0,0.9995808512748681]],"imag":[[0.028950332720195697,-0.0],[-0.0,-0.028950332720195697]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9182943487618972,0.0],[0.0,0.9182943487618972]],"imag":[[-0.3958983316862591,-0.0],[-0.0,0.3958983316862591]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.946829862866699,0.0],[0.0,0.946829862866699]],"imag":[[0.3217346900535096,-0.0],[-0.0,-0.3217346900535096]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999349262565075,0.0],[0.0,0.9999349262565075]],"imag":[[-0.0114080345543383,-0.0],[-0.0,0.0114080345543383]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995808512748681,0.0],[0.0,0.9995808512748681]],"imag":[[-0.028950332720195725,-0.0],[-0.0,0.028950332720195725]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9333722965412187,0.0],[0.0,0.9333722965412187]],"imag":[[-0.3589096767285209,-0.0],[-0.0,0.3589096767285209]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999395880049397,0.0],[0.0,0.9999395880049397]],"imag":[[-0.010991830626036063,-0.0],[-0.0,0.010991830626036063]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9396682326005471,0.0],[0.0,0.9396682326005471]],"imag":[[-0.34208714188253847,-0.0],[-0.0,0.34208714188253847]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.950901164198989,0.0],[0.0,0.950901164198989]],"imag":[[0.30949471065756096,-0.0],[-0.0,-0.30949471065756096]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999992986467083,0.0],[0.0,0.999992986467083]],"imag":[[0.0037452658976937442,-0.0],[-0.0,-0.0037452658976937442]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9386588116773602,0.0],[0.0,0.9386588116773602]],"imag":[[0.34484726366965135,-0.0],[-0.0,-0.34484726366965135]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997726216044898,0.0],[0.0,0.9997726216044898]],"imag":[[0.021323815092185828,-0.0],[-0.0,-0.021323815092185828]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986728581143909,-0.05150264522948024],[0.05150264522948024,0.9986728581143909]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986771222025789,-0.05141989487713218],[0.05141989487713218,0.9986771222025789]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986728581143909,0.05150264522948024],[-0.05150264522948024,0.9986728581143909]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986771222025789,0.05141989487713215],[-0.05141989487713215,0.9986771222025789]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9660308483877622,0.2584267787270127],[-0.2584267787270127,0.9660308483877622]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994732590119452,-0.03245311264025609],[0.03245311264025609,0.9994732590119452]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8658222914084465,0.500351636052314],[-0.500351636052314,0.8658222914084465]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9685746809570972,0.24872291291486867],[-0.24872291291486867,0.9685746809570972]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9684187100389393,-0.24932950496585204],[0.24932950496585204,0.9684187100389393]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9977503080048258,-0.067039711188782],[0.067039711188782,0.9977503080048258]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8321956830291474,0.5544820512403003],[-0.5544820512403003,0.8321956830291474]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999032603868,-0.0013909677667413333],[0.0013909677667413333,0.999999032603868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7652750899298417,0.6437033763565891],[-0.6437033763565891,0.7652750899298417]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.696573637154188,0.7174853085755734],[-0.7174853085755734,0.696573637154188]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6830801688349458,0.728928391841884],[-0.728928391841884,0.6830801688349458]],"imag":[[-0.03107192766442844,-0.033157470085084476],[-0.033157470085084476,0.03107192766442844]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.696573637154188,-0.7174853085755734],[0.7174853085755734,0.696573637154188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.7652750899298417,-0.6437033763565891],[0.6437033763565891,0.7652750899298417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999032603868,0.0013909677667413333],[-0.0013909677667413333,0.999999032603868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.8321956830291474,-0.5544820512403003],[0.5544820512403003,0.8321956830291474]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977503080048258,0.067039711188782],[-0.067039711188782,0.9977503080048258]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9684187100389393,0.24932950496585204],[-0.24932950496585204,0.9684187100389393]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9685746809570972,-0.24872291291486867],[0.24872291291486867,0.9685746809570972]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.6837865030434291,-0.729682135080501],[0.729682135080501,0.6837865030434291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8658222914084465,-0.500351636052314],[0.500351636052314,0.8658222914084465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994732590119452,0.03245311264025609],[-0.03245311264025609,0.9994732590119452]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9660308483877622,-0.2584267787270127],[0.2584267787270127,0.9660308483877622]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9986771222025789,-0.05141989487713215],[0.05141989487713215,0.9986771222025789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986728581143909,-0.05150264522948024],[0.05150264522948024,0.9986728581143909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986771222025789,0.05141989487713218],[-0.05141989487713218,0.9986771222025789]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986728581143909,0.05150264522948024],[-0.05150264522948024,0.9986728581143909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997726216044898,0.0],[0.0,0.9997726216044898]],"imag":[[-0.021323815092185828,0.0],[0.0,0.021323815092185828]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9386588116773602,0.0],[0.0,0.9386588116773602]],"imag":[[-0.34484726366965135,0.0],[0.0,0.34484726366965135]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999992986467083,0.0],[0.0,0.999992986467083]],"imag":[[-0.0037452658976937442,0.0],[0.0,0.0037452658976937442]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.950901164198989,0.0],[0.0,0.950901164198989]],"imag":[[-0.30949471065756096,0.0],[0.0,0.30949471065756096]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9396682326005471,0.0],[0.0,0.9396682326005471]],"imag":[[0.34208714188253847,0.0],[0.0,-0.34208714188253847]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999395880049397,0.0],[0.0,0.9999395880049397]],"imag":[[0.010991830626036063,0.0],[0.0,-0.010991830626036063]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9333722965412187,0.0],[0.0,0.9333722965412187]],"imag":[[0.3589096767285209,0.0],[0.0,-0.3589096767285209]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995808512748681,0.0],[0.0,0.9995808512748681]],"imag":[[0.028950332720195725,0.0],[0.0,-0.028950332720195725]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9999349262565075,0.0],[0.0,0.9999349262565075]],"imag":[[0.0114080345543383,0.0],[0.0,-0.0114080345543383]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.946829862866699,0.0],[0.0,0.946829862866699]],"imag":[[-0.3217346900535096,0.0],[0.0,0.3217346900535096]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9182943487618972,0.0],[0.0,0.9182943487618972]],"imag":[[0.3958983316862591,0.0],[0.0,-0.3958983316862591]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995808512748681,0.0],[0.0,0.9995808512748681]],"imag":[[-0.028950332720195697,0.0],[0.0,0.028950332720195697]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9999066705360456,0.0],[0.0,0.9999066705360456]],"imag":[[0.013661999030881925,0.0],[0.0,-0.013661999030881925]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999395880049397,0.0],[0.0,0.9999395880049397]],"imag":[[-0.010991830626036111,0.0],[0.0,0.010991830626036111]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9989670252259447,0.0],[0.0,0.9989670252259447]],"imag":[[-0.04544097832603019,0.0],[0.0,0.04544097832603019]]},{"name":"u","qubits":[3],"real":[[0.9375411183397372,0.0],[0.0,0.9375411183397372]],"imag":[[-0.3478744765318014,0.0],[0.0,0.3478744765318014]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9230010292049778,0.0],[0.0,0.9230010292049778]],"imag":[[0.38479747931418645,-0.0],[-0.0,-0.38479747931418645]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9995264677150271,0.0],[0.0,0.9995264677150271]],"imag":[[0.030770770824289632,-0.0],[-0.0,-0.030770770824289632]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999889018445259,0.0],[0.0,0.9999889018445259]],"imag":[[0.004711283028962815,-0.0],[-0.0,-0.004711283028962815]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9240064606779205,0.0],[0.0,0.9240064606779205]],"imag":[[-0.38237685681204947,-0.0],[-0.0,0.38237685681204947]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8706688189478557,0.0],[0.0,0.8706688189478557]],"imag":[[-0.4918697060319388,-0.0],[-0.0,0.4918697060319388]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.925316301334484,0.0],[0.0,0.925316301334484]],"imag":[[0.3791961794172913,-0.0],[-0.0,-0.3791961794172913]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999889018445259,0.0],[0.0,0.9999889018445259]],"imag":[[-0.0047112830289625235,-0.0],[-0.0,0.0047112830289625235]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999731178701344,0.0],[0.0,0.9999731178701344]],"imag":[[0.007332362312537758,-0.0],[-0.0,-0.007332362312537758]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9230010292049777,0.0],[0.0,0.9230010292049777]],"imag":[[-0.3847974793141866,-0.0],[-0.0,0.3847974793141866]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9275683730420988,0.0],[0.0,0.9275683730420988]],"imag":[[-0.373653466907553,-0.0],[-0.0,0.373653466907553]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.962821671291892,0.0],[0.0,0.962821671291892]],"imag":[[0.27013779685687805,-0.0],[-0.0,-0.27013779685687805]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9991721631476406,0.0],[0.0,0.9991721631476406]],"imag":[[-0.04068154853081216,-0.0],[-0.0,0.04068154853081216]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989900504592717,0.0],[0.0,0.9989900504592717]],"imag":[[-0.04493193834436533,-0.0],[-0.0,0.04493193834436533]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9290312828743899,0.0],[0.0,0.9290312828743899]],"imag":[[-0.37000118302616997,-0.0],[-0.0,0.37000118302616997]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999900288553404,0.004465667911468277],[-0.004465667911468277,0.9999900288553404]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999896553965926,0.004548527212638133],[-0.004548527212638133,0.9999896553965926]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999900288553404,-0.004465667911468222],[0.004465667911468222,0.9999900288553404]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999896553965926,-0.004548527212638105],[0.004548527212638105,0.9999896553965926]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9848698156715391,0.17329583428088682],[-0.17329583428088682,0.9848698156715391]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9928472558598417,-0.1193914843344448],[0.1193914843344448,0.9928472558598417]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8189467848186857,0.5738694656758951],[-0.5738694656758951,0.8189467848186857]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9980775870432752,-0.0619768524682674],[0.0619768524682674,0.9980775870432752]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9981162088231667,0.06135172112067289],[-0.06135172112067289,0.9981162088231667]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9830425289353238,-0.18337771485227702],[0.18337771485227702,0.9830425289353238]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7615650485895148,0.6480884791190551],[-0.6480884791190551,0.7615650485895148]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999953016643041,0.003065395458594542],[-0.003065395458594542,0.9999953016643041]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.3041446343464712,0.9526258664335392],[-0.9526258664335392,0.3041446343464712]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.7177469647134328,0.6963040245788145],[-0.6963040245788145,0.7177469647134328]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.616919634965162,0.785571450740388],[-0.785571450740388,0.616919634965162]],"imag":[[-0.029540758283503613,-0.03761653062323678],[-0.03761653062323678,0.029540758283503613]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.7177469647134328,-0.6963040245788145],[0.6963040245788145,0.7177469647134328]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.3041446343464712,-0.9526258664335392],[0.9526258664335392,0.3041446343464712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999953016643041,-0.003065395458594542],[0.003065395458594542,0.9999953016643041]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7615650485895148,-0.6480884791190551],[0.6480884791190551,0.7615650485895148]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9830425289353238,0.18337771485227702],[-0.18337771485227702,0.9830425289353238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9981162088231667,-0.06135172112067289],[0.06135172112067289,0.9981162088231667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9980775870432752,0.0619768524682674],[-0.0619768524682674,0.9980775870432752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.6176264991121359,-0.7864715554897627],[0.7864715554897627,0.6176264991121359]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8189467848186857,-0.5738694656758951],[0.5738694656758951,0.8189467848186857]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9928472558598417,0.1193914843344448],[-0.1193914843344448,0.9928472558598417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9848698156715391,-0.17329583428088682],[0.17329583428088682,0.9848698156715391]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999896553965926,0.004548527212638105],[-0.004548527212638105,0.9999896553965926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999900288553404,0.004465667911468222],[-0.004465667911468222,0.9999900288553404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999896553965926,-0.004548527212638133],[0.004548527212638133,0.9999896553965926]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999900288553404,-0.004465667911468277],[0.004465667911468277,0.9999900288553404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9290312828743899,0.0],[0.0,0.9290312828743899]],"imag":[[0.37000118302616997,0.0],[0.0,-0.37000118302616997]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989900504592717,0.0],[0.0,0.9989900504592717]],"imag":[[0.04493193834436533,0.0],[0.0,-0.04493193834436533]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9991721631476406,0.0],[0.0,0.9991721631476406]],"imag":[[0.04068154853081216,0.0],[0.0,-0.04068154853081216]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.962821671291892,0.0],[0.0,0.962821671291892]],"imag":[[-0.27013779685687805,0.0],[0.0,0.27013779685687805]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9275683730420988,0.0],[0.0,0.9275683730420988]],"imag":[[0.373653466907553,0.0],[0.0,-0.373653466907553]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9230010292049777,0.0],[0.0,0.9230010292049777]],"imag":[[0.3847974793141866,0.0],[0.0,-0.3847974793141866]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999731178701344,0.0],[0.0,0.9999731178701344]],"imag":[[-0.007332362312537758,0.0],[0.0,0.007332362312537758]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999889018445259,0.0],[0.0,0.9999889018445259]],"imag":[[0.0047112830289625235,0.0],[0.0,-0.0047112830289625235]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.925316301334484,0.0],[0.0,0.925316301334484]],"imag":[[-0.3791961794172913,0.0],[0.0,0.3791961794172913]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8706688189478557,0.0],[0.0,0.8706688189478557]],"imag":[[0.4918697060319388,0.0],[0.0,-0.4918697060319388]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9240064606779205,0.0],[0.0,0.9240064606779205]],"imag":[[0.38237685681204947,0.0],[0.0,-0.38237685681204947]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999889018445259,0.0],[0.0,0.9999889018445259]],"imag":[[-0.004711283028962815,0.0],[0.0,0.004711283028962815]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9995264677150271,0.0],[0.0,0.9995264677150271]],"imag":[[-0.030770770824289632,0.0],[0.0,0.030770770824289632]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9230010292049778,0.0],[0.0,0.9230010292049778]],"imag":[[-0.38479747931418645,0.0],[0.0,0.38479747931418645]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[-0.004909163732882356,0.0],[0.0,-0.004909163732882356]],"imag":[[-0.9999879499831203,0.0],[0.0,0.9999879499831203]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9234155470472428,0.0],[0.0,0.9234155470472428]],"imag":[[0.38380167726501835,-0.0],[-0.0,-0.38380167726501835]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6300067359782383,0.0],[0.0,0.6300067359782383]],"imag":[[-0.776589668114408,-0.0],[-0.0,0.776589668114408]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9242908021307916,0.0],[0.0,0.9242908021307916]],"imag":[[0.38168902669112437,-0.0],[-0.0,-0.38168902669112437]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7012191275009851,0.0],[0.0,0.7012191275009851]],"imag":[[0.7129458150706526,-0.0],[-0.0,-0.7129458150706526]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9969549972442305,0.0],[0.0,0.9969549972442305]],"imag":[[0.07797905789220731,-0.0],[-0.0,-0.07797905789220731]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9753595889196721,0.0],[0.0,0.9753595889196721]],"imag":[[0.22062110575021635,-0.0],[-0.0,-0.22062110575021635]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9242597593428146,0.0],[0.0,0.9242597593428146]],"imag":[[-0.3817641906459569,-0.0],[-0.0,0.3817641906459569]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999675664907389,0.0],[0.0,0.9999675664907389]],"imag":[[0.008053941059484286,-0.0],[-0.0,-0.008053941059484286]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9234467555305871,0.0],[0.0,0.9234467555305871]],"imag":[[-0.3837265819565177,-0.0],[-0.0,0.3837265819565177]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999821097259443,0.0],[0.0,0.9999821097259443]],"imag":[[0.005981657633937743,-0.0],[-0.0,-0.005981657633937743]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997521212421553,0.0],[0.0,0.9997521212421553]],"imag":[[0.02226423301644918,-0.0],[-0.0,-0.02226423301644918]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8849694596640516,0.0],[0.0,0.8849694596640516]],"imag":[[0.4656490690014494,-0.0],[-0.0,-0.4656490690014494]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.993918339453893,0.0],[0.0,0.993918339453893]],"imag":[[-0.11011963720071001,-0.0],[-0.0,0.11011963720071001]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9834084108887221,0.0],[0.0,0.9834084108887221]],"imag":[[0.1814053400352875,-0.0],[-0.0,-0.1814053400352875]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999790040024504,0.0064800890632134],[-0.0064800890632134,0.9999790040024504]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999791349713604,0.0064598468967858235],[-0.0064598468967858235,0.9999791349713604]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999790040024504,-0.0064800890632134],[0.0064800890632134,0.9999790040024504]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999791349713604,-0.0064598468967858235],[0.0064598468967858235,0.9999791349713604]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.943068469644096,0.33259864937059336],[-0.33259864937059336,0.943068469644096]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9715532392802209,0.23682124745070895],[-0.23682124745070895,0.9715532392802209]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9020328703919934,0.4316673496251266],[-0.4316673496251266,0.9020328703919934]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998558230013044,-0.016980377215603998],[0.016980377215603998,0.9998558230013044]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998373323886269,0.018036317861316698],[-0.018036317861316698,0.9998373323886269]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9103446828469526,0.413850889104133],[-0.413850889104133,0.9103446828469526]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7359654558054379,0.6770190897316662],[-0.6770190897316662,0.7359654558054379]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999983169127,-5.801874398434646e-05],[5.801874398434646e-05,0.9999999983169127]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9700889357811818,0.24274978202860284],[-0.24274978202860284,0.9700889357811818]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.698442642674522,0.7156660358671704],[-0.7156660358671704,0.698442642674522]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8534934955557393,0.5189525125606492],[-0.5189525125606492,0.8534934955557393]],"imag":[[-0.04041414523609851,-0.02457314826940544],[-0.02457314826940544,0.04041414523609851]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.698442642674522,-0.7156660358671704],[0.7156660358671704,0.698442642674522]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9700889357811818,-0.24274978202860284],[0.24274978202860284,0.9700889357811818]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999983169127,5.801874398434646e-05],[-5.801874398434646e-05,0.9999999983169127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7359654558054379,-0.6770190897316662],[0.6770190897316662,0.7359654558054379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9103446828469526,-0.413850889104133],[0.413850889104133,0.9103446828469526]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998373323886269,-0.018036317861316698],[0.018036317861316698,0.9998373323886269]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998558230013044,0.016980377215603998],[-0.016980377215603998,0.9998558230013044]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.8544497937802543,-0.5195339737773469],[0.5195339737773469,0.8544497937802543]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9020328703919934,-0.4316673496251266],[0.4316673496251266,0.9020328703919934]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9715532392802209,-0.23682124745070895],[0.23682124745070895,0.9715532392802209]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.943068469644096,-0.33259864937059336],[0.33259864937059336,0.943068469644096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999791349713604,0.0064598468967858235],[-0.0064598468967858235,0.9999791349713604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999790040024504,0.0064800890632134],[-0.0064800890632134,0.9999790040024504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999791349713604,-0.0064598468967858235],[0.0064598468967858235,0.9999791349713604]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999790040024504,-0.0064800890632134],[0.0064800890632134,0.9999790040024504]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9834084108887221,0.0],[0.0,0.9834084108887221]],"imag":[[-0.1814053400352875,0.0],[0.0,0.1814053400352875]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.993918339453893,0.0],[0.0,0.993918339453893]],"imag":[[0.11011963720071001,0.0],[0.0,-0.11011963720071001]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8849694596640516,0.0],[0.0,0.8849694596640516]],"imag":[[-0.4656490690014494,0.0],[0.0,0.4656490690014494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997521212421553,0.0],[0.0,0.9997521212421553]],"imag":[[-0.02226423301644918,0.0],[0.0,0.02226423301644918]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999821097259443,0.0],[0.0,0.9999821097259443]],"imag":[[-0.005981657633937743,0.0],[0.0,0.005981657633937743]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9234467555305871,0.0],[0.0,0.9234467555305871]],"imag":[[0.3837265819565177,0.0],[0.0,-0.3837265819565177]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999675664907389,0.0],[0.0,0.9999675664907389]],"imag":[[-0.008053941059484286,0.0],[0.0,0.008053941059484286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9242597593428146,0.0],[0.0,0.9242597593428146]],"imag":[[0.3817641906459569,0.0],[0.0,-0.3817641906459569]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9753595889196721,0.0],[0.0,0.9753595889196721]],"imag":[[-0.22062110575021635,0.0],[0.0,0.22062110575021635]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9969549972442305,0.0],[0.0,0.9969549972442305]],"imag":[[-0.07797905789220731,0.0],[0.0,0.07797905789220731]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7012191275009851,0.0],[0.0,0.7012191275009851]],"imag":[[-0.7129458150706526,0.0],[0.0,0.7129458150706526]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9242908021307916,0.0],[0.0,0.9242908021307916]],"imag":[[-0.38168902669112437,0.0],[0.0,0.38168902669112437]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.6300067359782383,0.0],[0.0,0.6300067359782383]],"imag":[[0.776589668114408,0.0],[0.0,-0.776589668114408]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9234155470472428,0.0],[0.0,0.9234155470472428]],"imag":[[-0.38380167726501835,0.0],[0.0,0.38380167726501835]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.7072134625282103,0.0],[0.0,0.7072134625282103]],"imag":[[0.7070000837474206,0.0],[0.0,-0.7070000837474206]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9242194593456124,0.0],[0.0,0.9242194593456124]],"imag":[[-0.38186174326175143,-0.0],[-0.0,0.38186174326175143]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9895813966600077,0.0],[0.0,0.9895813966600077]],"imag":[[-0.14397450949535645,-0.0],[-0.0,0.14397450949535645]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9234122150147267,0.0],[0.0,0.9234122150147267]],"imag":[[-0.38380969393906167,-0.0],[-0.0,0.38380969393906167]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999681737562582,0.0],[0.0,0.9999681737562582]],"imag":[[0.007978187424084003,-0.0],[-0.0,-0.007978187424084003]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9621398101542763,0.0],[0.0,0.9621398101542763]],"imag":[[-0.2725563899751629,-0.0],[-0.0,0.2725563899751629]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8658028153876158,0.0],[0.0,0.8658028153876158]],"imag":[[-0.5003853363827501,-0.0],[-0.0,0.5003853363827501]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9243716594739984,0.0],[0.0,0.9243716594739984]],"imag":[[-0.38149316528777594,-0.0],[-0.0,0.38149316528777594]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999964752864674,0.0],[0.0,0.999964752864674]],"imag":[[0.008396012642400304,-0.0],[-0.0,-0.008396012642400304]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.38356819822520277,0.0],[0.0,0.38356819822520277]],"imag":[[0.9235125539538006,-0.0],[-0.0,-0.9235125539538006]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999813686049784,0.0],[0.0,0.9999813686049784]],"imag":[[0.00610429708600157,-0.0],[-0.0,-0.00610429708600157]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8939510058930392,0.0],[0.0,0.8939510058930392]],"imag":[[-0.448164700821945,-0.0],[-0.0,0.448164700821945]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9789945206908202,0.0],[0.0,0.9789945206908202]],"imag":[[-0.2038865578142692,-0.0],[-0.0,0.2038865578142692]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.6701929721148742,0.0],[0.0,0.6701929721148742]],"imag":[[-0.742186890296394,-0.0],[-0.0,0.742186890296394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.766803683934269,0.0],[0.0,0.766803683934269]],"imag":[[-0.6418816949445074,-0.0],[-0.0,0.6418816949445074]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999833331478118,0.005773510768356054],[-0.005773510768356054,0.9999833331478118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999824393151466,0.005926302500643669],[-0.005926302500643669,0.9999824393151466]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999833331478118,-0.005773510768356054],[0.005773510768356054,0.9999833331478118]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999824393151466,-0.0059263025006436555],[0.0059263025006436555,0.9999824393151466]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8384605442344545,0.5449623067351194],[-0.5449623067351194,0.8384605442344545]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996457129303721,0.026616698140980395],[-0.026616698140980395,0.9996457129303721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9782276791690122,0.20753459400207971],[-0.20753459400207971,0.9782276791690122]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998729536984191,-0.015939776108810876],[0.015939776108810876,0.9998729536984191]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998860842764754,0.01509365662313226],[-0.01509365662313226,0.9998860842764754]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9034642948651422,0.4286633503156425],[-0.4286633503156425,0.9034642948651422]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7479048217559635,0.6638059788780005],[-0.6638059788780005,0.7479048217559635]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999974105909,-0.00022757016770077364],[0.00022757016770077364,0.999999974105909]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8191884615675177,0.5735244235729143],[-0.5735244235729143,0.8191884615675177]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6985256910099092,0.7155849767841195],[-0.7155849767841195,0.6985256910099092]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.7248649340093103,0.6872653670109121],[-0.6872653670109121,0.7248649340093103]],"imag":[[-0.03432339774368447,-0.03254300413857767],[-0.03254300413857767,0.03432339774368447]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.6985256910099092,-0.7155849767841195],[0.7155849767841195,0.6985256910099092]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8191884615675177,-0.5735244235729143],[0.5735244235729143,0.8191884615675177]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999974105909,0.00022757016770077364],[-0.00022757016770077364,0.999999974105909]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7479048217559635,-0.6638059788780005],[0.6638059788780005,0.7479048217559635]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9034642948651422,-0.4286633503156425],[0.4286633503156425,0.9034642948651422]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998860842764754,-0.01509365662313226],[0.01509365662313226,0.9998860842764754]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998729536984191,0.015939776108810876],[-0.015939776108810876,0.9998729536984191]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.7256771101454096,-0.6880354146488443],[0.6880354146488443,0.7256771101454096]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9782276791690122,-0.20753459400207971],[0.20753459400207971,0.9782276791690122]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996457129303721,-0.026616698140980395],[0.026616698140980395,0.9996457129303721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8384605442344545,-0.5449623067351194],[0.5449623067351194,0.8384605442344545]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999824393151466,0.0059263025006436555],[-0.0059263025006436555,0.9999824393151466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999833331478118,0.005773510768356054],[-0.005773510768356054,0.9999833331478118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999824393151466,-0.005926302500643669],[0.005926302500643669,0.9999824393151466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999833331478118,-0.005773510768356054],[0.005773510768356054,0.9999833331478118]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.766803683934269,0.0],[0.0,0.766803683934269]],"imag":[[0.6418816949445074,0.0],[0.0,-0.6418816949445074]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.6701929721148742,0.0],[0.0,0.6701929721148742]],"imag":[[0.742186890296394,0.0],[0.0,-0.742186890296394]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9789945206908202,0.0],[0.0,0.9789945206908202]],"imag":[[0.2038865578142692,0.0],[0.0,-0.2038865578142692]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8939510058930392,0.0],[0.0,0.8939510058930392]],"imag":[[0.448164700821945,0.0],[0.0,-0.448164700821945]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999813686049784,0.0],[0.0,0.9999813686049784]],"imag":[[-0.00610429708600157,0.0],[0.0,0.00610429708600157]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.38356819822520277,0.0],[0.0,0.38356819822520277]],"imag":[[-0.9235125539538006,0.0],[0.0,0.9235125539538006]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999964752864674,0.0],[0.0,0.999964752864674]],"imag":[[-0.008396012642400304,0.0],[0.0,0.008396012642400304]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9243716594739984,0.0],[0.0,0.9243716594739984]],"imag":[[0.38149316528777594,0.0],[0.0,-0.38149316528777594]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.8658028153876158,0.0],[0.0,0.8658028153876158]],"imag":[[0.5003853363827501,0.0],[0.0,-0.5003853363827501]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9621398101542763,0.0],[0.0,0.9621398101542763]],"imag":[[0.2725563899751629,0.0],[0.0,-0.2725563899751629]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999681737562582,0.0],[0.0,0.9999681737562582]],"imag":[[-0.007978187424084003,0.0],[0.0,0.007978187424084003]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9234122150147267,0.0],[0.0,0.9234122150147267]],"imag":[[0.38380969393906167,0.0],[0.0,-0.38380969393906167]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.9895813966600077,0.0],[0.0,0.9895813966600077]],"imag":[[0.14397450949535645,0.0],[0.0,-0.14397450949535645]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9242194593456124,0.0],[0.0,0.9242194593456124]],"imag":[[0.38186174326175143,0.0],[0.0,-0.38186174326175143]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.9660591587771997,0.0],[0.0,0.9660591587771997]],"imag":[[-0.2583209278062645,0.0],[0.0,0.2583209278062645]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7946663995582165,0.0],[0.0,0.7946663995582165]],"imag":[[-0.6070463848942526,-0.0],[-0.0,0.6070463848942526]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5811093710100644,0.0],[0.0,0.5811093710100644]],"imag":[[-0.8138254720296528,-0.0],[-0.0,0.8138254720296528]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9911679953700223,0.0],[0.0,0.9911679953700223]],"imag":[[-0.1326122353109674,-0.0],[-0.0,0.1326122353109674]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9638647830726776,0.0],[0.0,0.9638647830726776]],"imag":[[0.26639196675624455,-0.0],[-0.0,-0.26639196675624455]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9827374718895439,0.0],[0.0,0.9827374718895439]],"imag":[[-0.1850055711165152,-0.0],[-0.0,0.1850055711165152]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9835322671896558,0.0],[0.0,0.9835322671896558]],"imag":[[0.18073261851911368,-0.0],[-0.0,-0.18073261851911368]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9912930606712274,0.0],[0.0,0.9912930606712274]],"imag":[[0.13167409716823694,-0.0],[-0.0,-0.13167409716823694]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8696944162682174,0.0],[0.0,0.8696944162682174]],"imag":[[-0.4935905411491235,-0.0],[-0.0,0.4935905411491235]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.7940915120700561,0.0],[0.0,0.7940915120700561]],"imag":[[0.607798215247702,-0.0],[-0.0,-0.607798215247702]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8626411512066635,0.0],[0.0,0.8626411512066635]],"imag":[[0.5058164135779327,-0.0],[-0.0,-0.5058164135779327]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7676695969154049,0.0],[0.0,0.7676695969154049]],"imag":[[-0.6408458394744713,-0.0],[-0.0,0.6408458394744713]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8824326010939331,0.0],[0.0,0.8824326010939331]],"imag":[[-0.47043884249346973,-0.0],[-0.0,0.47043884249346973]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9758059188253965,0.0],[0.0,0.9758059188253965]],"imag":[[0.2186385345389138,-0.0],[-0.0,-0.2186385345389138]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.951710973655928,0.0],[0.0,0.951710973655928]],"imag":[[-0.306995476551179,-0.0],[-0.0,0.306995476551179]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999829914255473,0.005832397415630814],[-0.005832397415630814,0.9999829914255473]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999989877270712,0.00449948398223921],[-0.00449948398223921,0.999989877270712]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999829914255473,-0.00583239741563087],[0.00583239741563087,0.9999829914255473]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999989877270712,-0.00449948398223921],[0.00449948398223921,0.999989877270712]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.891661161574951,0.4527034050444166],[-0.4527034050444166,0.891661161574951]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9510221854047313,-0.3091226340273531],[0.3091226340273531,0.9510221854047313]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.950609301443469,0.3103900062971744],[-0.3103900062971744,0.950609301443469]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991014459614558,-0.042382787517200836],[0.042382787517200836,0.9991014459614558]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992018393957363,0.03994601542303504],[-0.03994601542303504,0.9992018393957363]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991748160033334,0.04061633987331836],[-0.04061633987331836,0.9991748160033334]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7647095925833567,0.6443750763421849],[-0.6443750763421849,0.7647095925833567]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999975612429456,-0.002208508130215312],[0.002208508130215312,0.9999975612429456]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6378603967747726,0.7701520072208665],[-0.7701520072208665,0.6378603967747726]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6993423311667188,0.7147868940028904],[-0.7147868940028904,0.6993423311667188]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.4533835312783556,0.8900596782320462],[-0.8900596782320462,0.4533835312783556]],"imag":[[-0.021468362648514226,-0.04214560660646049],[-0.04214560660646049,0.021468362648514226]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.6993423311667188,-0.7147868940028904],[0.7147868940028904,0.6993423311667188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.6378603967747726,-0.7701520072208665],[0.7701520072208665,0.6378603967747726]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999975612429456,0.002208508130215312],[-0.002208508130215312,0.9999975612429456]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7647095925833567,-0.6443750763421849],[0.6443750763421849,0.7647095925833567]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991748160033334,-0.04061633987331836],[0.04061633987331836,0.9991748160033334]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9992018393957363,-0.03994601542303504],[0.03994601542303504,0.9992018393957363]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991014459614558,0.042382787517200836],[-0.042382787517200836,0.9991014459614558]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.4538915256195469,-0.8910569470975243],[0.8910569470975243,0.4538915256195469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.950609301443469,-0.3103900062971744],[0.3103900062971744,0.950609301443469]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9510221854047313,0.3091226340273531],[-0.3091226340273531,0.9510221854047313]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.891661161574951,-0.4527034050444166],[0.4527034050444166,0.891661161574951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999989877270712,0.00449948398223921],[-0.00449948398223921,0.999989877270712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999829914255473,0.00583239741563087],[-0.00583239741563087,0.9999829914255473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999989877270712,-0.00449948398223921],[0.00449948398223921,0.999989877270712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999829914255473,-0.005832397415630814],[0.005832397415630814,0.9999829914255473]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.951710973655928,0.0],[0.0,0.951710973655928]],"imag":[[0.306995476551179,0.0],[0.0,-0.306995476551179]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9758059188253965,0.0],[0.0,0.9758059188253965]],"imag":[[-0.2186385345389138,0.0],[0.0,0.2186385345389138]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8824326010939331,0.0],[0.0,0.8824326010939331]],"imag":[[0.47043884249346973,0.0],[0.0,-0.47043884249346973]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7676695969154049,0.0],[0.0,0.7676695969154049]],"imag":[[0.6408458394744713,0.0],[0.0,-0.6408458394744713]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8626411512066635,0.0],[0.0,0.8626411512066635]],"imag":[[-0.5058164135779327,0.0],[0.0,0.5058164135779327]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7940915120700561,0.0],[0.0,0.7940915120700561]],"imag":[[-0.607798215247702,0.0],[0.0,0.607798215247702]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8696944162682174,0.0],[0.0,0.8696944162682174]],"imag":[[0.4935905411491235,0.0],[0.0,-0.4935905411491235]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9912930606712274,0.0],[0.0,0.9912930606712274]],"imag":[[-0.13167409716823694,0.0],[0.0,0.13167409716823694]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9835322671896558,0.0],[0.0,0.9835322671896558]],"imag":[[-0.18073261851911368,0.0],[0.0,0.18073261851911368]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9827374718895439,0.0],[0.0,0.9827374718895439]],"imag":[[0.1850055711165152,0.0],[0.0,-0.1850055711165152]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9638647830726776,0.0],[0.0,0.9638647830726776]],"imag":[[-0.26639196675624455,0.0],[0.0,0.26639196675624455]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9911679953700223,0.0],[0.0,0.9911679953700223]],"imag":[[0.1326122353109674,0.0],[0.0,-0.1326122353109674]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.5811093710100644,0.0],[0.0,0.5811093710100644]],"imag":[[0.8138254720296528,0.0],[0.0,-0.8138254720296528]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7946663995582165,0.0],[0.0,0.7946663995582165]],"imag":[[0.6070463848942526,0.0],[0.0,-0.6070463848942526]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[5],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"u","qubits":[3],"real":[[0.9559103291352435,0.0],[0.0,0.9559103291352435]],"imag":[[-0.29365871799173693,0.0],[0.0,0.29365871799173693]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9863058201718057,0.0],[0.0,0.9863058201718057]],"imag":[[-0.16492673856965012,-0.0],[-0.0,0.16492673856965012]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.6361005071428149,0.0],[0.0,0.6361005071428149]],"imag":[[-0.7716062109733525,-0.0],[-0.0,0.7716062109733525]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.579169060485553,0.0],[0.0,0.579169060485553]],"imag":[[0.8152074578757741,-0.0],[-0.0,-0.8152074578757741]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8420899982060509,0.0],[0.0,0.8420899982060509]],"imag":[[0.5393370327738798,-0.0],[-0.0,-0.5393370327738798]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8962216492145075,0.0],[0.0,0.8962216492145075]],"imag":[[-0.4436065322774544,-0.0],[-0.0,0.4436065322774544]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9617928317166038,0.0],[0.0,0.9617928317166038]],"imag":[[-0.2737782841252328,-0.0],[-0.0,0.2737782841252328]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9860049742385302,0.0],[0.0,0.9860049742385302]],"imag":[[-0.16671589839267087,-0.0],[-0.0,0.16671589839267087]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8432571603826386,0.0],[0.0,0.8432571603826386]],"imag":[[0.5375103361456492,-0.0],[-0.0,-0.5375103361456492]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8139333247644781,0.0],[0.0,0.8139333247644781]],"imag":[[-0.5809582969868342,-0.0],[-0.0,0.5809582969868342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8497333643825139,0.0],[0.0,0.8497333643825139]],"imag":[[-0.5272126795280762,-0.0],[-0.0,0.5272126795280762]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9462113973044961,0.0],[0.0,0.9462113973044961]],"imag":[[-0.323549055957629,-0.0],[-0.0,0.323549055957629]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.960863762593784,0.0],[0.0,0.960863762593784]],"imag":[[-0.27702135248770315,-0.0],[-0.0,0.27702135248770315]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8992770954290675,0.0],[0.0,0.8992770954290675]],"imag":[[-0.43737936123765586,-0.0],[-0.0,0.43737936123765586]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.991376556104831,0.0],[0.0,0.991376556104831]],"imag":[[-0.1310439773729602,-0.0],[-0.0,0.1310439773729602]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999989972222321,0.00447833169847934],[-0.00447833169847934,0.999989972222321]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999923460969132,0.003912511672993084],[-0.003912511672993084,0.9999923460969132]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999989972222321,-0.004478331698479312],[0.004478331698479312,0.999989972222321]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999923460969132,-0.003912511672993111],[0.003912511672993111,0.9999923460969132]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.7502080546832582,0.6612018411108376],[-0.6612018411108376,0.7502080546832582]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998052959856943,-0.06237218387065987],[0.06237218387065987,0.998052959856943]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9980175083498036,0.06293689718479666],[-0.06293689718479666,0.9980175083498036]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999433048858273,-0.010648333860721098],[0.010648333860721098,0.9999433048858273]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999393455706467,0.011013863071006942],[-0.011013863071006942,0.9999393455706467]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8538643482057164,0.5204956050373788],[-0.5204956050373788,0.8538643482057164]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7338060892375585,0.6793589797727563],[-0.6793589797727563,0.7338060892375585]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999972358506,7.435252959896913e-05],[-7.435252959896913e-05,0.9999999972358506]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.5504523033053159,0.8348666131699557],[-0.8348666131699557,0.5504523033053159]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.6985329814296873,0.7155778600927729],[-0.7155778600927729,0.6985329814296873]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.6608857311952366,0.7489945978119621],[-0.7489945978119621,0.6608857311952366]],"imag":[[-0.03129389042103737,-0.03546597204858134],[-0.03546597204858134,0.03129389042103737]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988808023227623,0.0],[0.0,0.9988808023227623]],"imag":[[-0.047298443431413754,0.0],[0.0,0.047298443431413754]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[3],"real":[[0.6985329814296873,-0.7155778600927729],[0.7155778600927729,0.6985329814296873]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.5504523033053159,-0.8348666131699557],[0.8348666131699557,0.5504523033053159]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999972358506,-7.435252959896913e-05],[7.435252959896913e-05,0.9999999972358506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[1],"real":[[0.7338060892375585,-0.6793589797727563],[0.6793589797727563,0.7338060892375585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8538643482057164,-0.5204956050373788],[0.5204956050373788,0.8538643482057164]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999393455706467,-0.011013863071006942],[0.011013863071006942,0.9999393455706467]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999433048858273,0.010648333860721098],[-0.010648333860721098,0.9999433048858273]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[0],"real":[[0.6616262217257917,-0.7498338100705073],[0.7498338100705073,0.6616262217257917]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980175083498036,-0.06293689718479666],[0.06293689718479666,0.9980175083498036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998052959856943,0.06237218387065987],[-0.06237218387065987,0.998052959856943]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.7502080546832582,-0.6612018411108376],[0.6612018411108376,0.7502080546832582]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999923460969132,0.003912511672993111],[-0.003912511672993111,0.9999923460969132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999989972222321,0.004478331698479312],[-0.004478331698479312,0.999989972222321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999923460969132,-0.003912511672993084],[0.003912511672993084,0.9999923460969132]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999989972222321,-0.00447833169847934],[0.00447833169847934,0.999989972222321]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.991376556104831,0.0],[0.0,0.991376556104831]],"imag":[[0.1310439773729602,0.0],[0.0,-0.1310439773729602]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8992770954290675,0.0],[0.0,0.8992770954290675]],"imag":[[0.43737936123765586,0.0],[0.0,-0.43737936123765586]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.960863762593784,0.0],[0.0,0.960863762593784]],"imag":[[0.27702135248770315,0.0],[0.0,-0.27702135248770315]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9462113973044961,0.0],[0.0,0.9462113973044961]],"imag":[[0.323549055957629,0.0],[0.0,-0.323549055957629]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8497333643825139,0.0],[0.0,0.8497333643825139]],"imag":[[0.5272126795280762,0.0],[0.0,-0.5272126795280762]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8139333247644781,0.0],[0.0,0.8139333247644781]],"imag":[[0.5809582969868342,0.0],[0.0,-0.5809582969868342]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8432571603826386,0.0],[0.0,0.8432571603826386]],"imag":[[-0.5375103361456492,0.0],[0.0,0.5375103361456492]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9860049742385302,0.0],[0.0,0.9860049742385302]],"imag":[[0.16671589839267087,0.0],[0.0,-0.16671589839267087]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[1],"real":[[0.9617928317166038,0.0],[0.0,0.9617928317166038]],"imag":[[0.2737782841252328,0.0],[0.0,-0.2737782841252328]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8962216492145075,0.0],[0.0,0.8962216492145075]],"imag":[[0.4436065322774544,0.0],[0.0,-0.4436065322774544]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8420899982060509,0.0],[0.0,0.8420899982060509]],"imag":[[-0.5393370327738798,0.0],[0.0,0.5393370327738798]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.579169060485553,0.0],[0.0,0.579169060485553]],"imag":[[-0.8152074578757741,0.0],[0.0,0.8152074578757741]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[2],"real":[[0.6361005071428149,0.0],[0.0,0.6361005071428149]],"imag":[[0.7716062109733525,0.0],[0.0,-0.7716062109733525]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9863058201718057,0.0],[0.0,0.9863058201718057]],"imag":[[0.16492673856965012,0.0],[0.0,-0.16492673856965012]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[3],"real":[[0.8354668718515084,0.0],[0.0,0.8354668718515084]],"imag":[[0.5495408138060861,0.0],[0.0,-0.5495408138060861]]},{"name":"u","qubits":[5],"real":[[0.0,0.9988808023227623],[0.9988808023227623,0.0]],"imag":[[0.0,0.047298443431413754],[-0.047298443431413754,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.043735647608673434,-0.021364626086835377],[0.021364626086835377,0.043735647608673434]],"imag":[[0.6452057990026918,-0.7624567022550971],[-0.7624567022550971,-0.6452057990026918]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[5],"real":[[0.9988555151892123,0.0],[0.0,0.9988555151892123]],"imag":[[-0.04782948647114348,0.0],[0.0,0.04782948647114348]]},{"name":"u","qubits":[0],"real":[[0.012825730789792916,-0.015127737928552175],[0.015127737928552175,0.012825730789792916]],"imag":[[-0.6465592243315066,0.7626059412348644],[0.7626059412348644,0.6465592243315066]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]}]}

==> anc/matched_benchmark/results/main_n8_i1_result.json <==
{
  "case": "main_n8_i1",
  "n": 8,
  "generator": 1,
  "M": 72,
  "data_qubits": 7,
  "ancillas": 0,
  "a": 0.009820927516479828,
  "c": 0.013531646934131853,
  "l": 0.2677861589595422,
  "target_sha256": "35c4b1476180db0d6e3afa4d2a96c67ae64a7a8c6d29492f9db0649346488ad0",
  "target_unitarity_defect": 1.6247026474981192e-15,
  "structured": {
    "raw": {
      "cx": 3228,
      "one_qubit": 3330,
      "total": 6558
    },
    "optimized": {
      "cx": 3178,
      "one_qubit": 2955,
      "total": 6133
    },
    "depth": 5645,
    "timing_samples": [
      {
        "construction_s": 0.05709521699998277,
        "optimization_s": 0.02472283800000241,
        "total_s": 0.08181805499998518
      },
      {
        "construction_s": 0.052261049999970055,
        "optimization_s": 0.042214086000001316,
        "total_s": 0.09447513599997137
      },
      {
        "construction_s": 0.05535667399999511,
        "optimization_s": 0.029953963000025396,
        "total_s": 0.0853106370000205
      }
    ],
    "median_construction_s": 0.05535667399999511,
    "median_optimization_s": 0.029953963000025396,
    "median_total_s": 0.0853106370000205,
    "validation_s": 0.34533416399995076,
    "phase_aligned_op_error": 8.294524399434752e-14,
    "phase_aligned_fro_error": 8.14804626703537e-13,
    "alignment_phase": -3.14847795945581e-17,
    "ordinary_op_error": 8.294455257208297e-14,
    "unitarity_defect": 1.6567945930472794e-13,
    "padding_leakage_op": 5.110131395249954e-15,
    "padding_action_error_op": 8.173138798976175e-14,
    "structure_checks": {
      "generator": 1,
      "reflection_count": 16,
      "core_reflections": 10,
      "spectator_reflections": 6,
      "active_coordinate_bound": 30,
      "actual_active_coordinates": 30,
      "rank_U_minus_I": 16,
      "block_off_pattern_error": 1.8369158384490547e-15,
      "fixed_coordinate_error": 8.754380076334737e-16,
      "unitarity_error": 3.91854234763212e-15,
      "reflection_product_error": 4.934079346809914e-15,
      "normal_Schur_error": 1.7120475123853652e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 12096,
      "one_qubit": 16192,
      "total": 28288
    },
    "optimized": {
      "cx": 12096,
      "one_qubit": 16056,
      "total": 28152
    },
    "depth": 23549,
    "timing_samples": [
      {
        "construction_s": 0.7086984829999778,
        "optimization_s": 0.15323209600001064,
        "total_s": 0.8619305789999885
      },
      {
        "construction_s": 0.6657109309999782,
        "optimization_s": 0.16636959300001308,
        "total_s": 0.8320805239999913
      },
      {
        "construction_s": 0.7218911760000424,
        "optimization_s": 0.13930697699998973,
        "total_s": 0.8611981530000321
      }
    ],
    "median_construction_s": 0.7086984829999778,
    "median_optimization_s": 0.15323209600001064,
    "median_total_s": 0.8611981530000321,
    "validation_s": 1.652535126000032,
    "phase_aligned_op_error": 8.103753501243571e-14,
    "phase_aligned_fro_error": 5.066141522328101e-13,
    "alignment_phase": -3.2707516994831472e-15,
    "ordinary_op_error": 8.329115279752135e-14,
    "unitarity_defect": 8.603343987819444e-14,
    "padding_leakage_op": 4.7200662763631913e-14,
    "padding_action_error_op": 6.965312491262133e-14
  },
  "cx_reduction_fraction": 0.7372685185185186
}

==> anc/matched_benchmark/results/main_n8_i1_structured.json <==
{"num_qubits":7,"ancillas":0,"global_phase":-0.3573564540805965,"gates":[{"name":"u","qubits":[4],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[0.09324326030162462,-0.0],[-0.0,-0.09324326030162462]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.6946604628341204,0.7193377797496011],[-0.7193377797496011,0.6946604628341204]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6946604628341204,-0.7193377797496011],[0.7193377797496011,0.6946604628341204]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956433570352003,0.0],[0.0,0.9956433570352003]],"imag":[[-0.09324326030162462,0.0],[0.0,0.09324326030162462]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9987122811487709,0.0],[0.0,0.9987122811487709]],"imag":[[0.05073243028496125,0.0],[0.0,-0.05073243028496125]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9891268046868205,0.0],[0.0,0.9891268046868205]],"imag":[[0.14706517007789582,-0.0],[-0.0,-0.14706517007789582]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959848465962636,0.0],[0.0,0.9959848465962636]],"imag":[[0.08952198249936878,-0.0],[-0.0,-0.08952198249936878]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9879381311864011,0.0],[0.0,0.9879381311864011]],"imag":[[-0.1548491167166329,-0.0],[-0.0,0.1548491167166329]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9879381311864011,0.0],[0.0,0.9879381311864011]],"imag":[[-0.1548491167166329,-0.0],[-0.0,0.1548491167166329]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9965902437396947,0.0],[0.0,0.9965902437396947]],"imag":[[-0.08250991505786313,-0.0],[-0.0,0.08250991505786313]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9965902437396947,0.0],[0.0,0.9965902437396947]],"imag":[[-0.08250991505786313,-0.0],[-0.0,0.08250991505786313]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9993217520438035,0.0],[0.0,0.9993217520438035]],"imag":[[0.03682439262368137,-0.0],[-0.0,-0.03682439262368137]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9119373620223031,0.0],[0.0,0.9119373620223031]],"imag":[[-0.41032943807117084,-0.0],[-0.0,0.41032943807117084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9119373620223031,0.0],[0.0,0.9119373620223031]],"imag":[[-0.41032943807117084,-0.0],[-0.0,0.41032943807117084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993217520438035,0.0],[0.0,0.9993217520438035]],"imag":[[0.03682439262368137,-0.0],[-0.0,-0.03682439262368137]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9975380566058636,0.0],[0.0,0.9975380566058636]],"imag":[[0.07012721028956505,-0.0],[-0.0,-0.07012721028956505]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9667403119073957,0.0],[0.0,0.9667403119073957]],"imag":[[-0.2557599838387372,-0.0],[-0.0,0.2557599838387372]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9667403119073957,0.0],[0.0,0.9667403119073957]],"imag":[[-0.2557599838387372,-0.0],[-0.0,0.2557599838387372]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9975380566058636,0.0],[0.0,0.9975380566058636]],"imag":[[0.07012721028956505,-0.0],[-0.0,-0.07012721028956505]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.988251882883967,0.0],[0.0,0.988251882883967]],"imag":[[0.15283394903061945,-0.0],[-0.0,-0.15283394903061945]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993654672918415,0.0],[0.0,0.9993654672918415]],"imag":[[0.03561829283611684,-0.0],[-0.0,-0.03561829283611684]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993947751135812,0.0],[0.0,0.9993947751135812]],"imag":[[-0.03478625411961479,-0.0],[-0.0,0.03478625411961479]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9714356044338557,0.0],[0.0,0.9714356044338557]],"imag":[[0.23730332159122716,-0.0],[-0.0,-0.23730332159122716]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9714356044338557,0.0],[0.0,0.9714356044338557]],"imag":[[0.23730332159122716,-0.0],[-0.0,-0.23730332159122716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993947751135812,0.0],[0.0,0.9993947751135812]],"imag":[[-0.03478625411961479,-0.0],[-0.0,0.03478625411961479]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993654672918415,0.0],[0.0,0.9993654672918415]],"imag":[[0.03561829283611684,-0.0],[-0.0,-0.03561829283611684]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988251882883967,0.0],[0.0,0.988251882883967]],"imag":[[0.15283394903061945,-0.0],[-0.0,-0.15283394903061945]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9916421605719666,0.0],[0.0,0.9916421605719666]],"imag":[[-0.1290187016527524,-0.0],[-0.0,0.1290187016527524]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9738068033258654,0.0],[0.0,0.9738068033258654]],"imag":[[0.22737702125821582,-0.0],[-0.0,-0.22737702125821582]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9899634473851676,0.0],[0.0,0.9899634473851676]],"imag":[[0.14132364572595218,-0.0],[-0.0,-0.14132364572595218]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981769851521849,0.0],[0.0,0.9981769851521849]],"imag":[[-0.06035483669512139,-0.0],[-0.0,0.06035483669512139]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9981769851521849,0.0],[0.0,0.9981769851521849]],"imag":[[-0.06035483669512139,-0.0],[-0.0,0.06035483669512139]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9899634473851676,0.0],[0.0,0.9899634473851676]],"imag":[[0.14132364572595218,-0.0],[-0.0,-0.14132364572595218]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9738068033258654,0.0],[0.0,0.9738068033258654]],"imag":[[0.22737702125821582,-0.0],[-0.0,-0.22737702125821582]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9916421605719666,0.0],[0.0,0.9916421605719666]],"imag":[[-0.1290187016527524,-0.0],[-0.0,0.1290187016527524]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612825],[-0.19509032201612825,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,0.01479143596297097],[-0.01479143596297097,0.9998906007269762]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,0.01479143596297097],[-0.01479143596297097,0.9998906007269762]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,0.01479143596297097],[-0.01479143596297097,0.9998906007269762]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,0.01479143596297097],[-0.01479143596297097,0.9998906007269762]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,0.28735676846433517],[-0.28735676846433517,0.9578236203068572]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,0.28735676846433517],[-0.28735676846433517,0.9578236203068572]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,0.28735676846433517],[-0.28735676846433517,0.9578236203068572]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,0.28735676846433517],[-0.28735676846433517,0.9578236203068572]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.6929141620556388,0.7210200857276667],[-0.7210200857276667,0.6929141620556388]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9807843365132788,0.19509013426474342],[-0.19509013426474342,0.9807843365132788]],"imag":[[0.0013607005000030113,0.0002706601577502833],[0.0002706601577502833,-0.0013607005000030113]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727081,0.0],[0.0,-0.0013873581987727081]]},{"name":"u","qubits":[4],"real":[[0.6929141620556388,-0.7210200857276667],[0.7210200857276667,0.6929141620556388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,-0.28735676846433517],[0.28735676846433517,0.9578236203068572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,-0.28735676846433517],[0.28735676846433517,0.9578236203068572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,-0.28735676846433517],[0.28735676846433517,0.9578236203068572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9578236203068572,-0.28735676846433517],[0.28735676846433517,0.9578236203068572]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,-0.01479143596297097],[0.01479143596297097,0.9998906007269762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,-0.01479143596297097],[0.01479143596297097,0.9998906007269762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,-0.01479143596297097],[0.01479143596297097,0.9998906007269762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998906007269762,-0.01479143596297097],[0.01479143596297097,0.9998906007269762]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612825],[0.19509032201612825,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9916421605719666,0.0],[0.0,0.9916421605719666]],"imag":[[0.1290187016527524,0.0],[0.0,-0.1290187016527524]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9738068033258654,0.0],[0.0,0.9738068033258654]],"imag":[[-0.22737702125821582,0.0],[0.0,0.22737702125821582]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9899634473851676,0.0],[0.0,0.9899634473851676]],"imag":[[-0.14132364572595218,0.0],[0.0,0.14132364572595218]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981769851521849,0.0],[0.0,0.9981769851521849]],"imag":[[0.06035483669512139,0.0],[0.0,-0.06035483669512139]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9981769851521849,0.0],[0.0,0.9981769851521849]],"imag":[[0.06035483669512139,0.0],[0.0,-0.06035483669512139]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9899634473851676,0.0],[0.0,0.9899634473851676]],"imag":[[-0.14132364572595218,0.0],[0.0,0.14132364572595218]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9738068033258654,0.0],[0.0,0.9738068033258654]],"imag":[[-0.22737702125821582,0.0],[0.0,0.22737702125821582]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9916421605719666,0.0],[0.0,0.9916421605719666]],"imag":[[0.1290187016527524,0.0],[0.0,-0.1290187016527524]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.988251882883967,0.0],[0.0,0.988251882883967]],"imag":[[-0.15283394903061945,0.0],[0.0,0.15283394903061945]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993654672918415,0.0],[0.0,0.9993654672918415]],"imag":[[-0.03561829283611684,0.0],[0.0,0.03561829283611684]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993947751135812,0.0],[0.0,0.9993947751135812]],"imag":[[0.03478625411961479,0.0],[0.0,-0.03478625411961479]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9714356044338557,0.0],[0.0,0.9714356044338557]],"imag":[[-0.23730332159122716,0.0],[0.0,0.23730332159122716]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9714356044338557,0.0],[0.0,0.9714356044338557]],"imag":[[-0.23730332159122716,0.0],[0.0,0.23730332159122716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993947751135812,0.0],[0.0,0.9993947751135812]],"imag":[[0.03478625411961479,0.0],[0.0,-0.03478625411961479]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993654672918415,0.0],[0.0,0.9993654672918415]],"imag":[[-0.03561829283611684,0.0],[0.0,0.03561829283611684]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988251882883967,0.0],[0.0,0.988251882883967]],"imag":[[-0.15283394903061945,0.0],[0.0,0.15283394903061945]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9975380566058636,0.0],[0.0,0.9975380566058636]],"imag":[[-0.07012721028956505,0.0],[0.0,0.07012721028956505]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9667403119073957,0.0],[0.0,0.9667403119073957]],"imag":[[0.2557599838387372,0.0],[0.0,-0.2557599838387372]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9667403119073957,0.0],[0.0,0.9667403119073957]],"imag":[[0.2557599838387372,0.0],[0.0,-0.2557599838387372]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9975380566058636,0.0],[0.0,0.9975380566058636]],"imag":[[-0.07012721028956505,0.0],[0.0,0.07012721028956505]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9993217520438035,0.0],[0.0,0.9993217520438035]],"imag":[[-0.03682439262368137,0.0],[0.0,0.03682439262368137]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9119373620223031,0.0],[0.0,0.9119373620223031]],"imag":[[0.41032943807117084,0.0],[0.0,-0.41032943807117084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9119373620223031,0.0],[0.0,0.9119373620223031]],"imag":[[0.41032943807117084,0.0],[0.0,-0.41032943807117084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993217520438035,0.0],[0.0,0.9993217520438035]],"imag":[[-0.03682439262368137,0.0],[0.0,0.03682439262368137]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9965902437396947,0.0],[0.0,0.9965902437396947]],"imag":[[0.08250991505786313,0.0],[0.0,-0.08250991505786313]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9965902437396947,0.0],[0.0,0.9965902437396947]],"imag":[[0.08250991505786313,0.0],[0.0,-0.08250991505786313]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9879381311864011,0.0],[0.0,0.9879381311864011]],"imag":[[0.1548491167166329,0.0],[0.0,-0.1548491167166329]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9879381311864011,0.0],[0.0,0.9879381311864011]],"imag":[[0.1548491167166329,0.0],[0.0,-0.1548491167166329]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9959848465962636,0.0],[0.0,0.9959848465962636]],"imag":[[-0.08952198249936878,0.0],[0.0,0.08952198249936878]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9891268046868205,0.0],[0.0,0.9891268046868205]],"imag":[[-0.14706517007789582,0.0],[0.0,0.14706517007789582]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9793387829519749,0.0],[0.0,0.9793387829519749]],"imag":[[-0.20222647751010403,0.0],[0.0,0.20222647751010403]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9984307123964438,0.0],[0.0,0.9984307123964438]],"imag":[[-0.0560010048439287,-0.0],[-0.0,0.0560010048439287]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.981710826661408,0.0],[0.0,0.981710826661408]],"imag":[[0.19037818366550038,-0.0],[-0.0,-0.19037818366550038]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9730195600021254,0.0],[0.0,0.9730195600021254]],"imag":[[0.23072263836318768,-0.0],[-0.0,-0.23072263836318768]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9730195600021254,0.0],[0.0,0.9730195600021254]],"imag":[[0.23072263836318768,-0.0],[-0.0,-0.23072263836318768]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9916846367646249,0.0],[0.0,0.9916846367646249]],"imag":[[-0.12869180706250813,-0.0],[-0.0,0.12869180706250813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9916846367646249,0.0],[0.0,0.9916846367646249]],"imag":[[-0.12869180706250813,-0.0],[-0.0,0.12869180706250813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9890852143265613,0.0],[0.0,0.9890852143265613]],"imag":[[-0.14734462596437087,-0.0],[-0.0,0.14734462596437087]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9378085880458898,0.0],[0.0,0.9378085880458898]],"imag":[[0.3471527793167938,-0.0],[-0.0,-0.3471527793167938]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9378085880458898,0.0],[0.0,0.9378085880458898]],"imag":[[0.3471527793167938,-0.0],[-0.0,-0.3471527793167938]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9890852143265613,0.0],[0.0,0.9890852143265613]],"imag":[[-0.14734462596437087,-0.0],[-0.0,0.14734462596437087]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9940216773486104,0.0],[0.0,0.9940216773486104]],"imag":[[0.10918289683396007,-0.0],[-0.0,-0.10918289683396007]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999971921916462,0.0],[0.0,0.9999971921916462]],"imag":[[0.0023697275842965455,-0.0],[-0.0,-0.0023697275842965455]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999971921916462,0.0],[0.0,0.9999971921916462]],"imag":[[0.0023697275842965455,-0.0],[-0.0,-0.0023697275842965455]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9940216773486104,0.0],[0.0,0.9940216773486104]],"imag":[[0.10918289683396007,-0.0],[-0.0,-0.10918289683396007]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9904204767081229,0.0],[0.0,0.9904204767081229]],"imag":[[0.13808431959224915,-0.0],[-0.0,-0.13808431959224915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9461358454794939,0.0],[0.0,0.9461358454794939]],"imag":[[-0.323769921238529,-0.0],[-0.0,0.323769921238529]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9751356082171889,0.0],[0.0,0.9751356082171889]],"imag":[[-0.22160899256775005,-0.0],[-0.0,0.22160899256775005]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995130607601848,0.0],[0.0,0.9995130607601848]],"imag":[[0.03120322691337017,-0.0],[-0.0,-0.03120322691337017]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995130607601848,0.0],[0.0,0.9995130607601848]],"imag":[[0.03120322691337017,-0.0],[-0.0,-0.03120322691337017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9751356082171889,0.0],[0.0,0.9751356082171889]],"imag":[[-0.22160899256775005,-0.0],[-0.0,0.22160899256775005]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9461358454794939,0.0],[0.0,0.9461358454794939]],"imag":[[-0.323769921238529,-0.0],[-0.0,0.323769921238529]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9904204767081229,0.0],[0.0,0.9904204767081229]],"imag":[[0.13808431959224915,-0.0],[-0.0,-0.13808431959224915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9912044999592583,0.0],[0.0,0.9912044999592583]],"imag":[[0.13233910707163168,-0.0],[-0.0,-0.13233910707163168]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9796349517809513,0.0],[0.0,0.9796349517809513]],"imag":[[-0.20078685526979395,-0.0],[-0.0,0.20078685526979395]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9936132933485041,0.0],[0.0,0.9936132933485041]],"imag":[[-0.11283892626722199,-0.0],[-0.0,0.11283892626722199]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999660186193066,0.0],[0.0,0.9999660186193066]],"imag":[[0.00824388298391848,-0.0],[-0.0,-0.00824388298391848]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999660186193066,0.0],[0.0,0.9999660186193066]],"imag":[[0.00824388298391848,-0.0],[-0.0,-0.00824388298391848]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9936132933485041,0.0],[0.0,0.9936132933485041]],"imag":[[-0.11283892626722199,-0.0],[-0.0,0.11283892626722199]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9796349517809513,0.0],[0.0,0.9796349517809513]],"imag":[[-0.20078685526979395,-0.0],[-0.0,0.20078685526979395]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9912044999592583,0.0],[0.0,0.9912044999592583]],"imag":[[0.13233910707163168,-0.0],[-0.0,-0.13233910707163168]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612833],[-0.19509032201612833,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.1950903220161282],[-0.1950903220161282,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.1950903220161282],[-0.1950903220161282,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612833],[-0.19509032201612833,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.19509032201612833],[-0.19509032201612833,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.1950903220161282],[-0.1950903220161282,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,0.1950903220161282],[-0.1950903220161282,0.9807852804032304]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,0.07992853424329992],[-0.07992853424329992,0.9968005966158515]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,0.07992853424329992],[-0.07992853424329992,0.9968005966158515]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,0.07992853424329992],[-0.07992853424329992,0.9968005966158515]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,0.07992853424329992],[-0.07992853424329992,0.9968005966158515]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,0.10636276025606983],[-0.10636276025606983,0.9943273923767311]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,0.10636276025606983],[-0.10636276025606983,0.9943273923767311]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,0.10636276025606983],[-0.10636276025606983,0.9943273923767311]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,0.10636276025606983],[-0.10636276025606983,0.9943273923767311]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.6865775255943102,0.7270566012002052],[-0.7270566012002052,0.6865775255943102]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9805223358699872,0.19503801909653137],[-0.19503801909653137,0.9805223358699872]],"imag":[[-0.022709361851612937,-0.004517172927585625],[-0.004517172927585625,0.022709361851612937]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"u","qubits":[4],"real":[[0.6865775255943102,-0.7270566012002052],[0.7270566012002052,0.6865775255943102]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,-0.10636276025606983],[0.10636276025606983,0.9943273923767311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,-0.10636276025606983],[0.10636276025606983,0.9943273923767311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,-0.10636276025606983],[0.10636276025606983,0.9943273923767311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943273923767311,-0.10636276025606983],[0.10636276025606983,0.9943273923767311]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,-0.07992853424329992],[0.07992853424329992,0.9968005966158515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,-0.07992853424329992],[0.07992853424329992,0.9968005966158515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,-0.07992853424329992],[0.07992853424329992,0.9968005966158515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968005966158515,-0.07992853424329992],[0.07992853424329992,0.9968005966158515]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612833],[0.19509032201612833,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.1950903220161282],[0.1950903220161282,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.1950903220161282],[0.1950903220161282,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612833],[0.19509032201612833,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612833],[0.19509032201612833,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.1950903220161282],[0.1950903220161282,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.1950903220161282],[0.1950903220161282,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807852804032304,-0.19509032201612833],[0.19509032201612833,0.9807852804032304]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9912044999592583,0.0],[0.0,0.9912044999592583]],"imag":[[-0.13233910707163168,0.0],[0.0,0.13233910707163168]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9796349517809513,0.0],[0.0,0.9796349517809513]],"imag":[[0.20078685526979395,0.0],[0.0,-0.20078685526979395]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9936132933485041,0.0],[0.0,0.9936132933485041]],"imag":[[0.11283892626722199,0.0],[0.0,-0.11283892626722199]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999660186193066,0.0],[0.0,0.9999660186193066]],"imag":[[-0.00824388298391848,0.0],[0.0,0.00824388298391848]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999660186193066,0.0],[0.0,0.9999660186193066]],"imag":[[-0.00824388298391848,0.0],[0.0,0.00824388298391848]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9936132933485041,0.0],[0.0,0.9936132933485041]],"imag":[[0.11283892626722199,0.0],[0.0,-0.11283892626722199]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9796349517809513,0.0],[0.0,0.9796349517809513]],"imag":[[0.20078685526979395,0.0],[0.0,-0.20078685526979395]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9912044999592583,0.0],[0.0,0.9912044999592583]],"imag":[[-0.13233910707163168,0.0],[0.0,0.13233910707163168]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9904204767081229,0.0],[0.0,0.9904204767081229]],"imag":[[-0.13808431959224915,0.0],[0.0,0.13808431959224915]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9461358454794939,0.0],[0.0,0.9461358454794939]],"imag":[[0.323769921238529,0.0],[0.0,-0.323769921238529]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9751356082171889,0.0],[0.0,0.9751356082171889]],"imag":[[0.22160899256775005,0.0],[0.0,-0.22160899256775005]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995130607601848,0.0],[0.0,0.9995130607601848]],"imag":[[-0.03120322691337017,0.0],[0.0,0.03120322691337017]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995130607601848,0.0],[0.0,0.9995130607601848]],"imag":[[-0.03120322691337017,0.0],[0.0,0.03120322691337017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9751356082171889,0.0],[0.0,0.9751356082171889]],"imag":[[0.22160899256775005,0.0],[0.0,-0.22160899256775005]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9461358454794939,0.0],[0.0,0.9461358454794939]],"imag":[[0.323769921238529,0.0],[0.0,-0.323769921238529]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9904204767081229,0.0],[0.0,0.9904204767081229]],"imag":[[-0.13808431959224915,0.0],[0.0,0.13808431959224915]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9940216773486104,0.0],[0.0,0.9940216773486104]],"imag":[[-0.10918289683396007,0.0],[0.0,0.10918289683396007]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999971921916462,0.0],[0.0,0.9999971921916462]],"imag":[[-0.0023697275842965455,0.0],[0.0,0.0023697275842965455]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999971921916462,0.0],[0.0,0.9999971921916462]],"imag":[[-0.0023697275842965455,0.0],[0.0,0.0023697275842965455]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9940216773486104,0.0],[0.0,0.9940216773486104]],"imag":[[-0.10918289683396007,0.0],[0.0,0.10918289683396007]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9890852143265613,0.0],[0.0,0.9890852143265613]],"imag":[[0.14734462596437087,0.0],[0.0,-0.14734462596437087]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9378085880458898,0.0],[0.0,0.9378085880458898]],"imag":[[-0.3471527793167938,0.0],[0.0,0.3471527793167938]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9378085880458898,0.0],[0.0,0.9378085880458898]],"imag":[[-0.3471527793167938,0.0],[0.0,0.3471527793167938]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9890852143265613,0.0],[0.0,0.9890852143265613]],"imag":[[0.14734462596437087,0.0],[0.0,-0.14734462596437087]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9916846367646249,0.0],[0.0,0.9916846367646249]],"imag":[[0.12869180706250813,0.0],[0.0,-0.12869180706250813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9916846367646249,0.0],[0.0,0.9916846367646249]],"imag":[[0.12869180706250813,0.0],[0.0,-0.12869180706250813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9730195600021254,0.0],[0.0,0.9730195600021254]],"imag":[[-0.23072263836318768,0.0],[0.0,0.23072263836318768]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9730195600021254,0.0],[0.0,0.9730195600021254]],"imag":[[-0.23072263836318768,0.0],[0.0,0.23072263836318768]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.981710826661408,0.0],[0.0,0.981710826661408]],"imag":[[-0.19037818366550038,0.0],[0.0,0.19037818366550038]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9984307123964438,0.0],[0.0,0.9984307123964438]],"imag":[[0.0560010048439287,0.0],[0.0,-0.0560010048439287]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9781981947122615,0.0],[0.0,0.9781981947122615]],"imag":[[-0.2076735222932194,0.0],[0.0,0.2076735222932194]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9650331944835803,0.0],[0.0,0.9650331944835803]],"imag":[[-0.26212770464950147,-0.0],[-0.0,0.26212770464950147]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9989170180470787,0.0],[0.0,0.9989170180470787]],"imag":[[-0.04652731515929448,-0.0],[-0.0,0.04652731515929448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9971652828338423,0.0],[0.0,0.9971652828338423]],"imag":[[0.07524226678472155,-0.0],[-0.0,-0.07524226678472155]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9971652828338423,0.0],[0.0,0.9971652828338423]],"imag":[[0.07524226678472155,-0.0],[-0.0,-0.07524226678472155]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9938006088917032,0.0],[0.0,0.9938006088917032]],"imag":[[-0.11117710990343242,-0.0],[-0.0,0.11117710990343242]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9938006088917032,0.0],[0.0,0.9938006088917032]],"imag":[[-0.11117710990343242,-0.0],[-0.0,0.11117710990343242]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9937020807840684,0.0],[0.0,0.9937020807840684]],"imag":[[-0.11205433791430279,-0.0],[-0.0,0.11205433791430279]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9428236340436095,0.0],[0.0,0.9428236340436095]],"imag":[[0.3332920567442343,-0.0],[-0.0,-0.3332920567442343]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9428236340436095,0.0],[0.0,0.9428236340436095]],"imag":[[0.3332920567442343,-0.0],[-0.0,-0.3332920567442343]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937020807840684,0.0],[0.0,0.9937020807840684]],"imag":[[-0.11205433791430279,-0.0],[-0.0,0.11205433791430279]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9876538742593298,0.0],[0.0,0.9876538742593298]],"imag":[[-0.15665192198162134,-0.0],[-0.0,0.15665192198162134]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9938878884271329,0.0],[0.0,0.9938878884271329]],"imag":[[-0.11039413588526752,-0.0],[-0.0,0.11039413588526752]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9938878884271329,0.0],[0.0,0.9938878884271329]],"imag":[[-0.11039413588526752,-0.0],[-0.0,0.11039413588526752]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9876538742593298,0.0],[0.0,0.9876538742593298]],"imag":[[-0.15665192198162134,-0.0],[-0.0,0.15665192198162134]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9930241697417671,0.0],[0.0,0.9930241697417671]],"imag":[[0.11791097620100607,-0.0],[-0.0,-0.11791097620100607]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9906133315149468,0.0],[0.0,0.9906133315149468]],"imag":[[-0.13669391875594955,-0.0],[-0.0,0.13669391875594955]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996704345137553,0.0],[0.0,0.996704345137553]],"imag":[[-0.08111996291864108,-0.0],[-0.0,0.08111996291864108]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980439835159854,0.0],[0.0,0.9980439835159854]],"imag":[[0.0625156537800196,-0.0],[-0.0,-0.0625156537800196]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9980439835159854,0.0],[0.0,0.9980439835159854]],"imag":[[0.0625156537800196,-0.0],[-0.0,-0.0625156537800196]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996704345137553,0.0],[0.0,0.996704345137553]],"imag":[[-0.08111996291864108,-0.0],[-0.0,0.08111996291864108]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9906133315149468,0.0],[0.0,0.9906133315149468]],"imag":[[-0.13669391875594955,-0.0],[-0.0,0.13669391875594955]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9930241697417671,0.0],[0.0,0.9930241697417671]],"imag":[[0.11791097620100607,-0.0],[-0.0,-0.11791097620100607]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9509014550380864,0.0],[0.0,0.9509014550380864]],"imag":[[0.30949381707305584,-0.0],[-0.0,-0.30949381707305584]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964149611940007,0.0],[0.0,0.9964149611940007]],"imag":[[-0.08460038480265938,-0.0],[-0.0,0.08460038480265938]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989443265339495,0.0],[0.0,0.9989443265339495]],"imag":[[-0.045937266849848585,-0.0],[-0.0,0.045937266849848585]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9708928870839181,0.0],[0.0,0.9708928870839181]],"imag":[[0.23951409522166822,-0.0],[-0.0,-0.23951409522166822]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9708928870839181,0.0],[0.0,0.9708928870839181]],"imag":[[0.23951409522166822,-0.0],[-0.0,-0.23951409522166822]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989443265339495,0.0],[0.0,0.9989443265339495]],"imag":[[-0.045937266849848585,-0.0],[-0.0,0.045937266849848585]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964149611940007,0.0],[0.0,0.9964149611940007]],"imag":[[-0.08460038480265938,-0.0],[-0.0,0.08460038480265938]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9509014550380864,0.0],[0.0,0.9509014550380864]],"imag":[[0.30949381707305584,-0.0],[-0.0,-0.30949381707305584]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822792464e-06],[-6.956210822792464e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822778586e-06],[-6.956210822778586e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822792464e-06],[6.956210822792464e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822778586e-06],[6.956210822778586e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822778586e-06],[6.956210822778586e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822792464e-06],[6.956210822792464e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822778586e-06],[-6.956210822778586e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822792464e-06],[-6.956210822792464e-06,0.9999999999758056]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,0.20352297184109985],[-0.20352297184109985,0.9790701710975404]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,0.20352297184109974],[-0.20352297184109974,0.9790701710975404]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986367,0.1866432255220193],[-0.1866432255220193,0.9824277613986367]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986366,0.18664322552201942],[-0.18664322552201942,0.9824277613986366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986366,0.18664322552201942],[-0.18664322552201942,0.9824277613986366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986367,0.1866432255220193],[-0.1866432255220193,0.9824277613986367]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,0.20352297184109974],[-0.20352297184109974,0.9790701710975404]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,-0.07971481545787751],[0.07971481545787751,0.9968177106153946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,-0.07971481545787751],[0.07971481545787751,0.9968177106153946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,-0.07971481545787751],[0.07971481545787751,0.9968177106153946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,-0.07971481545787751],[0.07971481545787751,0.9968177106153946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,0.2875931885490331],[-0.2875931885490331,0.9577526600851601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,0.2875931885490331],[-0.2875931885490331,0.9577526600851601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,0.2875931885490331],[-0.2875931885490331,0.9577526600851601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,0.2875931885490331],[-0.2875931885490331,0.9577526600851601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.7200459342054617,0.6939264028945605],[-0.6939264028945605,0.7200459342054617]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9787867630363285,0.20346405874930695],[-0.20346405874930695,0.9787867630363285]],"imag":[[-0.023555730466984424,-0.004896617637890421],[-0.004896617637890421,0.023555730466984424]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.7200459342054617,-0.6939264028945605],[0.6939264028945605,0.7200459342054617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,-0.2875931885490331],[0.2875931885490331,0.9577526600851601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,-0.2875931885490331],[0.2875931885490331,0.9577526600851601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,-0.2875931885490331],[0.2875931885490331,0.9577526600851601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9577526600851601,-0.2875931885490331],[0.2875931885490331,0.9577526600851601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,0.07971481545787751],[-0.07971481545787751,0.9968177106153946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,0.07971481545787751],[-0.07971481545787751,0.9968177106153946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,0.07971481545787751],[-0.07971481545787751,0.9968177106153946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9968177106153946,0.07971481545787751],[-0.07971481545787751,0.9968177106153946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,-0.20352297184109985],[0.20352297184109985,0.9790701710975404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,-0.20352297184109974],[0.20352297184109974,0.9790701710975404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986367,-0.1866432255220193],[0.1866432255220193,0.9824277613986367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986366,-0.18664322552201942],[0.18664322552201942,0.9824277613986366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986366,-0.18664322552201942],[0.18664322552201942,0.9824277613986366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824277613986367,-0.1866432255220193],[0.1866432255220193,0.9824277613986367]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,-0.20352297184109974],[0.20352297184109974,0.9790701710975404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790701710975404,-0.20352297184109985],[0.20352297184109985,0.9790701710975404]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822792464e-06],[6.956210822792464e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822778586e-06],[6.956210822778586e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822792464e-06],[-6.956210822792464e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822778586e-06],[-6.956210822778586e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822778586e-06],[-6.956210822778586e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,6.956210822792464e-06],[-6.956210822792464e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822778586e-06],[6.956210822778586e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999999758056,-6.956210822792464e-06],[6.956210822792464e-06,0.9999999999758056]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9509014550380864,0.0],[0.0,0.9509014550380864]],"imag":[[-0.30949381707305584,0.0],[0.0,0.30949381707305584]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964149611940007,0.0],[0.0,0.9964149611940007]],"imag":[[0.08460038480265938,0.0],[0.0,-0.08460038480265938]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989443265339495,0.0],[0.0,0.9989443265339495]],"imag":[[0.045937266849848585,0.0],[0.0,-0.045937266849848585]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9708928870839181,0.0],[0.0,0.9708928870839181]],"imag":[[-0.23951409522166822,0.0],[0.0,0.23951409522166822]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9708928870839181,0.0],[0.0,0.9708928870839181]],"imag":[[-0.23951409522166822,0.0],[0.0,0.23951409522166822]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989443265339495,0.0],[0.0,0.9989443265339495]],"imag":[[0.045937266849848585,0.0],[0.0,-0.045937266849848585]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9964149611940007,0.0],[0.0,0.9964149611940007]],"imag":[[0.08460038480265938,0.0],[0.0,-0.08460038480265938]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9509014550380864,0.0],[0.0,0.9509014550380864]],"imag":[[-0.30949381707305584,0.0],[0.0,0.30949381707305584]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9930241697417671,0.0],[0.0,0.9930241697417671]],"imag":[[-0.11791097620100607,0.0],[0.0,0.11791097620100607]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9906133315149468,0.0],[0.0,0.9906133315149468]],"imag":[[0.13669391875594955,0.0],[0.0,-0.13669391875594955]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996704345137553,0.0],[0.0,0.996704345137553]],"imag":[[0.08111996291864108,0.0],[0.0,-0.08111996291864108]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980439835159854,0.0],[0.0,0.9980439835159854]],"imag":[[-0.0625156537800196,0.0],[0.0,0.0625156537800196]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9980439835159854,0.0],[0.0,0.9980439835159854]],"imag":[[-0.0625156537800196,0.0],[0.0,0.0625156537800196]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996704345137553,0.0],[0.0,0.996704345137553]],"imag":[[0.08111996291864108,0.0],[0.0,-0.08111996291864108]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9906133315149468,0.0],[0.0,0.9906133315149468]],"imag":[[0.13669391875594955,0.0],[0.0,-0.13669391875594955]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9930241697417671,0.0],[0.0,0.9930241697417671]],"imag":[[-0.11791097620100607,0.0],[0.0,0.11791097620100607]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9876538742593298,0.0],[0.0,0.9876538742593298]],"imag":[[0.15665192198162134,0.0],[0.0,-0.15665192198162134]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9938878884271329,0.0],[0.0,0.9938878884271329]],"imag":[[0.11039413588526752,0.0],[0.0,-0.11039413588526752]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9938878884271329,0.0],[0.0,0.9938878884271329]],"imag":[[0.11039413588526752,0.0],[0.0,-0.11039413588526752]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9876538742593298,0.0],[0.0,0.9876538742593298]],"imag":[[0.15665192198162134,0.0],[0.0,-0.15665192198162134]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9937020807840684,0.0],[0.0,0.9937020807840684]],"imag":[[0.11205433791430279,0.0],[0.0,-0.11205433791430279]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9428236340436095,0.0],[0.0,0.9428236340436095]],"imag":[[-0.3332920567442343,0.0],[0.0,0.3332920567442343]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9428236340436095,0.0],[0.0,0.9428236340436095]],"imag":[[-0.3332920567442343,0.0],[0.0,0.3332920567442343]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937020807840684,0.0],[0.0,0.9937020807840684]],"imag":[[0.11205433791430279,0.0],[0.0,-0.11205433791430279]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9938006088917032,0.0],[0.0,0.9938006088917032]],"imag":[[0.11117710990343242,0.0],[0.0,-0.11117710990343242]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9938006088917032,0.0],[0.0,0.9938006088917032]],"imag":[[0.11117710990343242,0.0],[0.0,-0.11117710990343242]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9971652828338423,0.0],[0.0,0.9971652828338423]],"imag":[[-0.07524226678472155,0.0],[0.0,0.07524226678472155]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9971652828338423,0.0],[0.0,0.9971652828338423]],"imag":[[-0.07524226678472155,0.0],[0.0,0.07524226678472155]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9989170180470787,0.0],[0.0,0.9989170180470787]],"imag":[[0.04652731515929448,0.0],[0.0,-0.04652731515929448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9650331944835803,0.0],[0.0,0.9650331944835803]],"imag":[[0.26212770464950147,0.0],[0.0,-0.26212770464950147]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.8757573767446301,0.0],[0.0,0.8757573767446301]],"imag":[[0.4827515065511077,0.0],[0.0,-0.4827515065511077]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9716774832007613,0.0],[0.0,0.9716774832007613]],"imag":[[0.23631095751283795,-0.0],[-0.0,-0.23631095751283795]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999993899289517,0.0],[0.0,0.9999993899289517]],"imag":[[-0.0011046002555472549,-0.0],[-0.0,0.0011046002555472549]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[-0.03543298589426673,-0.0],[-0.0,0.03543298589426673]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[-0.03543298589426673,-0.0],[-0.0,0.03543298589426673]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999923190968845,0.0],[0.0,0.9999923190968845]],"imag":[[-0.00391940649011371,-0.0],[-0.0,0.00391940649011371]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999923190968845,0.0],[0.0,0.9999923190968845]],"imag":[[-0.00391940649011371,-0.0],[-0.0,0.00391940649011371]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[0.16611347543907953,-0.0],[-0.0,-0.16611347543907953]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.944779431660894,0.0],[0.0,0.944779431660894]],"imag":[[-0.3277069201443847,-0.0],[-0.0,0.3277069201443847]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.944779431660894,0.0],[0.0,0.944779431660894]],"imag":[[-0.3277069201443847,-0.0],[-0.0,0.3277069201443847]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[0.16611347543907953,-0.0],[-0.0,-0.16611347543907953]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9996047837625703,0.0],[0.0,0.9996047837625703]],"imag":[[-0.02811185299806897,-0.0],[-0.0,0.02811185299806897]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.966982538776088,0.0],[0.0,0.966982538776088]],"imag":[[-0.2548426371354516,-0.0],[-0.0,0.2548426371354516]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.966982538776088,0.0],[0.0,0.966982538776088]],"imag":[[-0.2548426371354516,-0.0],[-0.0,0.2548426371354516]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996047837625703,0.0],[0.0,0.9996047837625703]],"imag":[[-0.02811185299806897,-0.0],[-0.0,0.02811185299806897]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[-0.16611347543907953,-0.0],[-0.0,0.16611347543907953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9889470675667764,0.0],[0.0,0.9889470675667764]],"imag":[[0.14826900401322518,-0.0],[-0.0,-0.14826900401322518]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[0.035432985894266716,-0.0],[-0.0,-0.035432985894266716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985686937122443,0.0],[0.0,0.9985686937122443]],"imag":[[-0.05348424008829212,-0.0],[-0.0,0.05348424008829212]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9985686937122443,0.0],[0.0,0.9985686937122443]],"imag":[[-0.05348424008829212,-0.0],[-0.0,0.05348424008829212]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[0.035432985894266716,-0.0],[-0.0,-0.035432985894266716]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9889470675667764,0.0],[0.0,0.9889470675667764]],"imag":[[0.14826900401322518,-0.0],[-0.0,-0.14826900401322518]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[-0.16611347543907953,-0.0],[-0.0,0.16611347543907953]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9786759245639646,0.0],[0.0,0.9786759245639646]],"imag":[[0.2054104054785664,-0.0],[-0.0,-0.2054104054785664]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990186975069243,0.0],[0.0,0.9990186975069243]],"imag":[[-0.044290428216133576,-0.0],[-0.0,0.044290428216133576]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9847529810117307,0.0],[0.0,0.9847529810117307]],"imag":[[-0.17395851916048843,-0.0],[-0.0,0.17395851916048843]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9544174335062838,0.0],[0.0,0.9544174335062838]],"imag":[[0.2984750619721493,-0.0],[-0.0,-0.2984750619721493]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9544174335062838,0.0],[0.0,0.9544174335062838]],"imag":[[0.2984750619721493,-0.0],[-0.0,-0.2984750619721493]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9847529810117307,0.0],[0.0,0.9847529810117307]],"imag":[[-0.17395851916048843,-0.0],[-0.0,0.17395851916048843]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990186975069243,0.0],[0.0,0.9990186975069243]],"imag":[[-0.044290428216133576,-0.0],[-0.0,0.044290428216133576]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9786759245639646,0.0],[0.0,0.9786759245639646]],"imag":[[0.2054104054785664,-0.0],[-0.0,-0.2054104054785664]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,0.20351616121765317],[-0.20351616121765317,0.9790715868225521]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,-0.18665005949212798],[0.18665005949212798,0.9824264630452424]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,-0.20351616121765317],[0.20351616121765317,0.9790715868225521]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,0.18665005949212798],[-0.18665005949212798,0.9824264630452424]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,0.18665005949212798],[-0.18665005949212798,0.9824264630452424]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,-0.20351616121765317],[0.20351616121765317,0.9790715868225521]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,-0.18665005949212798],[0.18665005949212798,0.9824264630452424]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,0.382683432365088],[-0.382683432365088,0.9238795325112875]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,0.382683432365088],[-0.382683432365088,0.9238795325112875]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,0.382683432365088],[-0.382683432365088,0.9238795325112875]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,0.382683432365088],[-0.382683432365088,0.9238795325112875]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7536785572866417,0.6572432063447491],[-0.6572432063447491,0.7536785572866417]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7536785572866417,0.6572432063447491],[-0.6572432063447491,0.7536785572866417]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,0.7193377797496012],[-0.7193377797496012,0.6946604628341203]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9787924527852248,0.20345813860877898],[-0.20345813860877898,0.9787924527852248]],"imag":[[-0.02337747834805704,-0.00485939405900425],[-0.00485939405900425,0.02337747834805704]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,-0.7193377797496012],[0.7193377797496012,0.6946604628341203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.7536785572866417,-0.6572432063447491],[0.6572432063447491,0.7536785572866417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7536785572866417,-0.6572432063447491],[0.6572432063447491,0.7536785572866417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,-0.382683432365088],[0.382683432365088,0.9238795325112875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,-0.382683432365088],[0.382683432365088,0.9238795325112875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,-0.382683432365088],[0.382683432365088,0.9238795325112875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9238795325112875,-0.382683432365088],[0.382683432365088,0.9238795325112875]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,-0.20351616121765317],[0.20351616121765317,0.9790715868225521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,0.18665005949212798],[-0.18665005949212798,0.9824264630452424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,0.20351616121765317],[-0.20351616121765317,0.9790715868225521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,-0.18665005949212798],[0.18665005949212798,0.9824264630452424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,-0.18665005949212798],[0.18665005949212798,0.9824264630452424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,0.20351616121765317],[-0.20351616121765317,0.9790715868225521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9824264630452424,0.18665005949212798],[-0.18665005949212798,0.9824264630452424]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9790715868225521,-0.20351616121765317],[0.20351616121765317,0.9790715868225521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9786759245639646,0.0],[0.0,0.9786759245639646]],"imag":[[-0.2054104054785664,0.0],[0.0,0.2054104054785664]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990186975069243,0.0],[0.0,0.9990186975069243]],"imag":[[0.044290428216133576,0.0],[0.0,-0.044290428216133576]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9847529810117307,0.0],[0.0,0.9847529810117307]],"imag":[[0.17395851916048843,0.0],[0.0,-0.17395851916048843]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9544174335062838,0.0],[0.0,0.9544174335062838]],"imag":[[-0.2984750619721493,0.0],[0.0,0.2984750619721493]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9544174335062838,0.0],[0.0,0.9544174335062838]],"imag":[[-0.2984750619721493,0.0],[0.0,0.2984750619721493]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9847529810117307,0.0],[0.0,0.9847529810117307]],"imag":[[0.17395851916048843,0.0],[0.0,-0.17395851916048843]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990186975069243,0.0],[0.0,0.9990186975069243]],"imag":[[0.044290428216133576,0.0],[0.0,-0.044290428216133576]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9786759245639646,0.0],[0.0,0.9786759245639646]],"imag":[[-0.2054104054785664,0.0],[0.0,0.2054104054785664]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[0.16611347543907953,0.0],[0.0,-0.16611347543907953]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9889470675667764,0.0],[0.0,0.9889470675667764]],"imag":[[-0.14826900401322518,0.0],[0.0,0.14826900401322518]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[-0.035432985894266716,0.0],[0.0,0.035432985894266716]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985686937122443,0.0],[0.0,0.9985686937122443]],"imag":[[0.05348424008829212,0.0],[0.0,-0.05348424008829212]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9985686937122443,0.0],[0.0,0.9985686937122443]],"imag":[[0.05348424008829212,0.0],[0.0,-0.05348424008829212]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[-0.035432985894266716,0.0],[0.0,0.035432985894266716]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9889470675667764,0.0],[0.0,0.9889470675667764]],"imag":[[-0.14826900401322518,0.0],[0.0,0.14826900401322518]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[0.16611347543907953,0.0],[0.0,-0.16611347543907953]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9996047837625703,0.0],[0.0,0.9996047837625703]],"imag":[[0.02811185299806897,0.0],[0.0,-0.02811185299806897]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.966982538776088,0.0],[0.0,0.966982538776088]],"imag":[[0.2548426371354516,0.0],[0.0,-0.2548426371354516]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.966982538776088,0.0],[0.0,0.966982538776088]],"imag":[[0.2548426371354516,0.0],[0.0,-0.2548426371354516]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996047837625703,0.0],[0.0,0.9996047837625703]],"imag":[[0.02811185299806897,0.0],[0.0,-0.02811185299806897]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[-0.16611347543907953,0.0],[0.0,0.16611347543907953]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.944779431660894,0.0],[0.0,0.944779431660894]],"imag":[[0.3277069201443847,0.0],[0.0,-0.3277069201443847]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.944779431660894,0.0],[0.0,0.944779431660894]],"imag":[[0.3277069201443847,0.0],[0.0,-0.3277069201443847]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9861066439678572,0.0],[0.0,0.9861066439678572]],"imag":[[-0.16611347543907953,0.0],[0.0,0.16611347543907953]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9999923190968845,0.0],[0.0,0.9999923190968845]],"imag":[[0.00391940649011371,0.0],[0.0,-0.00391940649011371]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999923190968845,0.0],[0.0,0.9999923190968845]],"imag":[[0.00391940649011371,0.0],[0.0,-0.00391940649011371]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[0.03543298589426673,0.0],[0.0,-0.03543298589426673]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9993720545975942,0.0],[0.0,0.9993720545975942]],"imag":[[0.03543298589426673,0.0],[0.0,-0.03543298589426673]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9999993899289517,0.0],[0.0,0.9999993899289517]],"imag":[[0.0011046002555472549,0.0],[0.0,-0.0011046002555472549]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9716774832007613,0.0],[0.0,0.9716774832007613]],"imag":[[-0.23631095751283795,0.0],[0.0,0.23631095751283795]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9794619534735918,0.0],[0.0,0.9794619534735918]],"imag":[[-0.2016290695750386,0.0],[0.0,0.2016290695750386]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9985416837386357,0.0],[0.0,0.9985416837386357]],"imag":[[-0.053986163379244445,-0.0],[-0.0,0.053986163379244445]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9864796939540627,0.0],[0.0,0.9864796939540627]],"imag":[[0.16388353613557044,-0.0],[-0.0,-0.16388353613557044]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9989341526481186,0.0],[0.0,0.9989341526481186]],"imag":[[0.04615797518506667,-0.0],[-0.0,-0.04615797518506667]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9990590319000164,0.0],[0.0,0.9990590319000164]],"imag":[[-0.04337108228995453,-0.0],[-0.0,0.04337108228995453]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9139320670268009,0.0],[0.0,0.9139320670268009]],"imag":[[-0.40586719116001374,-0.0],[-0.0,0.40586719116001374]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9465697875100207,0.0],[0.0,0.9465697875100207]],"imag":[[-0.3224990501896621,-0.0],[-0.0,0.3224990501896621]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9808125253387284,0.0],[0.0,0.9808125253387284]],"imag":[[-0.19495330245642473,-0.0],[-0.0,0.19495330245642473]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9808125253387284,0.0],[0.0,0.9808125253387284]],"imag":[[-0.19495330245642473,-0.0],[-0.0,0.19495330245642473]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9594451838860203,0.0],[0.0,0.9594451838860203]],"imag":[[-0.28189526267378223,-0.0],[-0.0,0.28189526267378223]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9594451838860203,0.0],[0.0,0.9594451838860203]],"imag":[[-0.2818952626737823,-0.0],[-0.0,0.2818952626737823]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999988782930428,0.0],[0.0,0.9999988782930428]],"imag":[[-0.0014978026092504386,-0.0],[-0.0,0.0014978026092504386]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.994540083502484,0.0],[0.0,0.994540083502484]],"imag":[[-0.10435526966508316,-0.0],[-0.0,0.10435526966508316]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998877039591839,0.0],[0.0,0.9998877039591839]],"imag":[[-0.014985975818458794,-0.0],[-0.0,0.014985975818458794]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9961251114876541,0.0],[0.0,0.9961251114876541]],"imag":[[0.08794749719979864,-0.0],[-0.0,-0.08794749719979864]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9551522601777322,0.0],[0.0,0.9551522601777322]],"imag":[[-0.29611511254471573,-0.0],[-0.0,0.29611511254471573]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9707668124130919,0.0],[0.0,0.9707668124130919]],"imag":[[0.2400245735697178,-0.0],[-0.0,-0.2400245735697178]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9707668124130919,0.0],[0.0,0.9707668124130919]],"imag":[[0.2400245735697178,-0.0],[-0.0,-0.2400245735697178]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8847796443295183,0.0],[0.0,0.8847796443295183]],"imag":[[0.4660096361451458,-0.0],[-0.0,-0.4660096361451458]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9229133039983884,0.0],[0.0,0.9229133039983884]],"imag":[[0.38500783537842215,-0.0],[-0.0,-0.38500783537842215]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9883438905920995,0.0],[0.0,0.9883438905920995]],"imag":[[0.15223782029861052,-0.0],[-0.0,-0.15223782029861052]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9883438905920995,0.0],[0.0,0.9883438905920995]],"imag":[[0.15223782029861058,-0.0],[-0.0,-0.15223782029861058]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9248399069105784,0.0],[0.0,0.9248399069105784]],"imag":[[-0.3803566044985058,-0.0],[-0.0,0.3803566044985058]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9995618069059414,0.0],[0.0,0.9995618069059414]],"imag":[[-0.02960057727358401,-0.0],[-0.0,0.02960057727358401]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999827005610629,0.0],[0.0,0.9999827005610629]],"imag":[[-0.005882055644381095,-0.0],[-0.0,0.005882055644381095]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999808653542533,0.0],[0.0,0.999808653542533]],"imag":[[0.019561602732576382,-0.0],[-0.0,-0.019561602732576382]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998549485536018,0.0],[0.0,0.9998549485536018]],"imag":[[0.017031789479507956,-0.0],[-0.0,-0.017031789479507956]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9943244830309367,0.0],[0.0,0.9943244830309367]],"imag":[[0.10638995462570947,-0.0],[-0.0,-0.10638995462570947]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9940521085852153,0.0],[0.0,0.9940521085852153]],"imag":[[0.10890548846264513,-0.0],[-0.0,-0.10890548846264513]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996501123540965,0.0],[0.0,0.996501123540965]],"imag":[[0.08357936815742487,-0.0],[-0.0,-0.08357936815742487]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982032869959004,0.0],[0.0,0.9982032869959004]],"imag":[[0.05991825957569161,-0.0],[-0.0,-0.05991825957569161]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9507518879969246,0.30995297622427087],[-0.30995297622427087,0.9507518879969246]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959398379305195,-0.09002132648950752],[0.09002132648950752,0.9959398379305195]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9545781020836782,-0.29796081457521023],[0.29796081457521023,0.9545781020836782]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969940786301009,0.07747778505169108],[-0.07747778505169108,0.9969940786301009]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9969940786301009,0.07747778505169108],[-0.07747778505169108,0.9969940786301009]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9545781020836782,-0.29796081457521023],[0.29796081457521023,0.9545781020836782]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959398379305195,-0.09002132648950752],[0.09002132648950752,0.9959398379305195]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.73497313170443,0.6780962289178303],[-0.6780962289178303,0.73497313170443]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991909271829392,0.040218043653292665],[-0.040218043653292665,0.9991909271829392]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991909271829392,0.040218043653292665],[-0.040218043653292665,0.9991909271829392]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.73497313170443,0.6780962289178303],[-0.6780962289178303,0.73497313170443]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8816896442875292,0.47182981164412474],[-0.47182981164412474,0.8816896442875292]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8816896442875292,0.47182981164412474],[-0.47182981164412474,0.8816896442875292]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,0.7193377797496012],[-0.7193377797496012,0.6946604628341203]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9504808279267877,0.30986460840030416],[-0.30986460840030416,0.9504808279267877]],"imag":[[-0.022701283517127285,-0.007400806118901281],[-0.007400806118901281,0.022701283517127285]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,-0.7193377797496012],[0.7193377797496012,0.6946604628341203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8816896442875292,-0.47182981164412474],[0.47182981164412474,0.8816896442875292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8816896442875292,-0.47182981164412474],[0.47182981164412474,0.8816896442875292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.73497313170443,-0.6780962289178303],[0.6780962289178303,0.73497313170443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9991909271829392,-0.040218043653292665],[0.040218043653292665,0.9991909271829392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9991909271829392,-0.040218043653292665],[0.040218043653292665,0.9991909271829392]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.73497313170443,-0.6780962289178303],[0.6780962289178303,0.73497313170443]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9507518879969246,-0.30995297622427087],[0.30995297622427087,0.9507518879969246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959398379305195,0.09002132648950752],[-0.09002132648950752,0.9959398379305195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9545781020836782,0.29796081457521023],[-0.29796081457521023,0.9545781020836782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9969940786301009,-0.07747778505169108],[0.07747778505169108,0.9969940786301009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9969940786301009,-0.07747778505169108],[0.07747778505169108,0.9969940786301009]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9545781020836782,0.29796081457521023],[-0.29796081457521023,0.9545781020836782]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959398379305195,0.09002132648950752],[-0.09002132648950752,0.9959398379305195]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9507518879969246,-0.30995297622427087],[0.30995297622427087,0.9507518879969246]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9982032869959004,0.0],[0.0,0.9982032869959004]],"imag":[[-0.05991825957569161,0.0],[0.0,0.05991825957569161]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996501123540965,0.0],[0.0,0.996501123540965]],"imag":[[-0.08357936815742487,0.0],[0.0,0.08357936815742487]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9940521085852153,0.0],[0.0,0.9940521085852153]],"imag":[[-0.10890548846264513,0.0],[0.0,0.10890548846264513]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9943244830309367,0.0],[0.0,0.9943244830309367]],"imag":[[-0.10638995462570947,0.0],[0.0,0.10638995462570947]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998549485536018,0.0],[0.0,0.9998549485536018]],"imag":[[-0.017031789479507956,0.0],[0.0,0.017031789479507956]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999808653542533,0.0],[0.0,0.999808653542533]],"imag":[[-0.019561602732576382,0.0],[0.0,0.019561602732576382]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999827005610629,0.0],[0.0,0.9999827005610629]],"imag":[[0.005882055644381095,0.0],[0.0,-0.005882055644381095]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995618069059414,0.0],[0.0,0.9995618069059414]],"imag":[[0.02960057727358401,0.0],[0.0,-0.02960057727358401]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9248399069105784,0.0],[0.0,0.9248399069105784]],"imag":[[0.3803566044985058,0.0],[0.0,-0.3803566044985058]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9883438905920995,0.0],[0.0,0.9883438905920995]],"imag":[[-0.15223782029861058,0.0],[0.0,0.15223782029861058]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9883438905920995,0.0],[0.0,0.9883438905920995]],"imag":[[-0.15223782029861052,0.0],[0.0,0.15223782029861052]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9229133039983884,0.0],[0.0,0.9229133039983884]],"imag":[[-0.38500783537842215,0.0],[0.0,0.38500783537842215]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8847796443295183,0.0],[0.0,0.8847796443295183]],"imag":[[-0.4660096361451458,0.0],[0.0,0.4660096361451458]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9707668124130919,0.0],[0.0,0.9707668124130919]],"imag":[[-0.2400245735697178,0.0],[0.0,0.2400245735697178]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9707668124130919,0.0],[0.0,0.9707668124130919]],"imag":[[-0.2400245735697178,0.0],[0.0,0.2400245735697178]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9551522601777322,0.0],[0.0,0.9551522601777322]],"imag":[[0.29611511254471573,0.0],[0.0,-0.29611511254471573]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9961251114876541,0.0],[0.0,0.9961251114876541]],"imag":[[-0.08794749719979864,0.0],[0.0,0.08794749719979864]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998877039591839,0.0],[0.0,0.9998877039591839]],"imag":[[0.014985975818458794,0.0],[0.0,-0.014985975818458794]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.994540083502484,0.0],[0.0,0.994540083502484]],"imag":[[0.10435526966508316,0.0],[0.0,-0.10435526966508316]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999988782930428,0.0],[0.0,0.9999988782930428]],"imag":[[0.0014978026092504386,0.0],[0.0,-0.0014978026092504386]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9594451838860203,0.0],[0.0,0.9594451838860203]],"imag":[[0.2818952626737823,0.0],[0.0,-0.2818952626737823]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9594451838860203,0.0],[0.0,0.9594451838860203]],"imag":[[0.28189526267378223,0.0],[0.0,-0.28189526267378223]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9808125253387284,0.0],[0.0,0.9808125253387284]],"imag":[[0.19495330245642473,0.0],[0.0,-0.19495330245642473]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9808125253387284,0.0],[0.0,0.9808125253387284]],"imag":[[0.19495330245642473,0.0],[0.0,-0.19495330245642473]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9465697875100207,0.0],[0.0,0.9465697875100207]],"imag":[[0.3224990501896621,0.0],[0.0,-0.3224990501896621]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9139320670268009,0.0],[0.0,0.9139320670268009]],"imag":[[0.40586719116001374,0.0],[0.0,-0.40586719116001374]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9990590319000164,0.0],[0.0,0.9990590319000164]],"imag":[[0.04337108228995453,0.0],[0.0,-0.04337108228995453]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989341526481186,0.0],[0.0,0.9989341526481186]],"imag":[[-0.04615797518506667,0.0],[0.0,0.04615797518506667]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9864796939540627,0.0],[0.0,0.9864796939540627]],"imag":[[-0.16388353613557044,0.0],[0.0,0.16388353613557044]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9985416837386357,0.0],[0.0,0.9985416837386357]],"imag":[[0.053986163379244445,0.0],[0.0,-0.053986163379244445]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9523674206886957,0.0],[0.0,0.9523674206886957]],"imag":[[0.30495294064947287,0.0],[0.0,-0.30495294064947287]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9885090966188486,0.0],[0.0,0.9885090966188486]],"imag":[[0.15116139024826378,-0.0],[-0.0,-0.15116139024826378]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9643640361460196,0.0],[0.0,0.9643640361460196]],"imag":[[0.264578921662627,-0.0],[-0.0,-0.264578921662627]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999328988365593,0.0],[0.0,0.999328988365593]],"imag":[[-0.03662748984301902,-0.0],[-0.0,0.03662748984301902]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9735914991764149,0.0],[0.0,0.9735914991764149]],"imag":[[-0.22829715883344018,-0.0],[-0.0,0.22829715883344018]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.979364146986732,0.0],[0.0,0.979364146986732]],"imag":[[-0.20210360609586053,-0.0],[-0.0,0.20210360609586053]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9935464493822221,0.0],[0.0,0.9935464493822221]],"imag":[[-0.1134259799163294,-0.0],[-0.0,0.1134259799163294]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.96251705757904,0.0],[0.0,0.96251705757904]],"imag":[[-0.2712211530640392,-0.0],[-0.0,0.2712211530640392]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9930416509748267,0.0],[0.0,0.9930416509748267]],"imag":[[0.1177636592043173,-0.0],[-0.0,-0.1177636592043173]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9971395222574267,0.0],[0.0,0.9971395222574267]],"imag":[[-0.07558288928210363,-0.0],[-0.0,0.07558288928210363]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8923124761731732,0.0],[0.0,0.8923124761731732]],"imag":[[-0.45141825934016033,-0.0],[-0.0,0.45141825934016033]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999212958039855,0.0],[0.0,0.9999212958039855]],"imag":[[0.012546003255167453,-0.0],[-0.0,-0.012546003255167453]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999812469197744,0.0],[0.0,0.999812469197744]],"imag":[[0.019365599311928376,-0.0],[-0.0,-0.019365599311928376]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9940434308279372,0.0],[0.0,0.9940434308279372]],"imag":[[0.10898466693908838,-0.0],[-0.0,-0.10898466693908838]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9947636317176471,0.0],[0.0,0.9947636317176471]],"imag":[[0.10220233369115105,-0.0],[-0.0,-0.10220233369115105]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9930416509748267,0.0],[0.0,0.9930416509748267]],"imag":[[-0.11776365920431703,-0.0],[-0.0,0.11776365920431703]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999328988365593,0.0],[0.0,0.999328988365593]],"imag":[[0.036627489843018696,-0.0],[-0.0,-0.036627489843018696]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9092428650641372,0.0],[0.0,0.9092428650641372]],"imag":[[0.41626603552290825,-0.0],[-0.0,-0.41626603552290825]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.96251705757904,0.0],[0.0,0.96251705757904]],"imag":[[0.27122115306403904,-0.0],[-0.0,-0.27122115306403904]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9967238086897672,0.0],[0.0,0.9967238086897672]],"imag":[[0.08088046235627301,-0.0],[-0.0,-0.08088046235627301]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9723646188301743,0.0],[0.0,0.9723646188301743]],"imag":[[0.23346744536926273,-0.0],[-0.0,-0.23346744536926273]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9876918928147556,0.0],[0.0,0.9876918928147556]],"imag":[[-0.15641203555994468,-0.0],[-0.0,0.15641203555994468]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9518043393609453,0.0],[0.0,0.9518043393609453]],"imag":[[-0.3067058844783947,-0.0],[-0.0,0.3067058844783947]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9928450802955299,0.0],[0.0,0.9928450802955299]],"imag":[[-0.11940957471226041,-0.0],[-0.0,0.11940957471226041]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9990567350254915,0.0],[0.0,0.9990567350254915]],"imag":[[-0.04342395882695131,-0.0],[-0.0,0.04342395882695131]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9959431691747765,0.0],[0.0,0.9959431691747765]],"imag":[[-0.08998446407076295,-0.0],[-0.0,0.08998446407076295]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9796120811771905,0.0],[0.0,0.9796120811771905]],"imag":[[-0.20089840818606194,-0.0],[-0.0,0.20089840818606194]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9936852606917268,0.0],[0.0,0.9936852606917268]],"imag":[[-0.11220339871864367,-0.0],[-0.0,0.11220339871864367]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999631220613,0.0],[0.0,0.9999999631220613]],"imag":[[-0.00027158033078353956,-0.0],[-0.0,0.00027158033078353956]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989238454002605,0.0],[0.0,0.9989238454002605]],"imag":[[0.04638050334738218,-0.0],[-0.0,-0.04638050334738218]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995542109195856,0.0],[0.0,0.9995542109195856]],"imag":[[-0.029855978177318564,-0.0],[-0.0,0.029855978177318564]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8983417580663674,0.4392972634950374],[-0.4392972634950374,0.8983417580663674]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963156314714745,-0.08576224393984164],[0.08576224393984164,0.9963156314714745]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9532954097157841,-0.30203950373223587],[0.30203950373223587,0.9532954097157841]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980713481005951,-0.06207724301755615],[0.06207724301755615,0.9980713481005951]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9980713481005951,-0.06207724301755615],[0.06207724301755615,0.9980713481005951]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9532954097157841,-0.30203950373223587],[0.30203950373223587,0.9532954097157841]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963156314714745,-0.08576224393984164],[0.08576224393984164,0.9963156314714745]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8925573428133076,0.4509339084500608],[-0.4509339084500608,0.8925573428133076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9499917742331276,0.3122749251691437],[-0.3122749251691437,0.9499917742331276]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9499917742331276,0.3122749251691437],[-0.3122749251691437,0.9499917742331276]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8925573428133076,0.4509339084500608],[-0.4509339084500608,0.8925573428133076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.796474872683312,0.6046716275666505],[-0.6046716275666505,0.796474872683312]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.796474872683312,0.6046716275666505],[-0.6046716275666505,0.796474872683312]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.5740340641000985,0.8188314193121341],[-0.8188314193121341,0.5740340641000985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,0.7193377797496012],[-0.7193377797496012,0.6946604628341203]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8980856401632398,0.4391720195186044],[-0.4391720195186044,0.8980856401632398]],"imag":[[-0.021449876884393985,-0.010489184247542901],[-0.010489184247542901,0.021449876884393985]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,-0.7193377797496012],[0.7193377797496012,0.6946604628341203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.5740340641000985,-0.8188314193121341],[0.8188314193121341,0.5740340641000985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.796474872683312,-0.6046716275666505],[0.6046716275666505,0.796474872683312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.796474872683312,-0.6046716275666505],[0.6046716275666505,0.796474872683312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.8925573428133076,-0.4509339084500608],[0.4509339084500608,0.8925573428133076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9499917742331276,-0.3122749251691437],[0.3122749251691437,0.9499917742331276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9499917742331276,-0.3122749251691437],[0.3122749251691437,0.9499917742331276]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8925573428133076,-0.4509339084500608],[0.4509339084500608,0.8925573428133076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8983417580663674,-0.4392972634950374],[0.4392972634950374,0.8983417580663674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963156314714745,0.08576224393984164],[-0.08576224393984164,0.9963156314714745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9532954097157841,0.30203950373223587],[-0.30203950373223587,0.9532954097157841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980713481005951,0.06207724301755615],[-0.06207724301755615,0.9980713481005951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9980713481005951,0.06207724301755615],[-0.06207724301755615,0.9980713481005951]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9532954097157841,0.30203950373223587],[-0.30203950373223587,0.9532954097157841]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963156314714745,0.08576224393984164],[-0.08576224393984164,0.9963156314714745]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8983417580663674,-0.4392972634950374],[0.4392972634950374,0.8983417580663674]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9995542109195856,0.0],[0.0,0.9995542109195856]],"imag":[[0.029855978177318564,0.0],[0.0,-0.029855978177318564]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989238454002605,0.0],[0.0,0.9989238454002605]],"imag":[[-0.04638050334738218,0.0],[0.0,0.04638050334738218]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999631220613,0.0],[0.0,0.9999999631220613]],"imag":[[0.00027158033078353956,0.0],[0.0,-0.00027158033078353956]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9936852606917268,0.0],[0.0,0.9936852606917268]],"imag":[[0.11220339871864367,0.0],[0.0,-0.11220339871864367]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9796120811771905,0.0],[0.0,0.9796120811771905]],"imag":[[0.20089840818606194,0.0],[0.0,-0.20089840818606194]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9959431691747765,0.0],[0.0,0.9959431691747765]],"imag":[[0.08998446407076295,0.0],[0.0,-0.08998446407076295]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9990567350254915,0.0],[0.0,0.9990567350254915]],"imag":[[0.04342395882695131,0.0],[0.0,-0.04342395882695131]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9928450802955299,0.0],[0.0,0.9928450802955299]],"imag":[[0.11940957471226041,0.0],[0.0,-0.11940957471226041]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9518043393609453,0.0],[0.0,0.9518043393609453]],"imag":[[0.3067058844783947,0.0],[0.0,-0.3067058844783947]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9876918928147556,0.0],[0.0,0.9876918928147556]],"imag":[[0.15641203555994468,0.0],[0.0,-0.15641203555994468]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9723646188301743,0.0],[0.0,0.9723646188301743]],"imag":[[-0.23346744536926273,0.0],[0.0,0.23346744536926273]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9967238086897672,0.0],[0.0,0.9967238086897672]],"imag":[[-0.08088046235627301,0.0],[0.0,0.08088046235627301]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.96251705757904,0.0],[0.0,0.96251705757904]],"imag":[[-0.27122115306403904,0.0],[0.0,0.27122115306403904]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9092428650641372,0.0],[0.0,0.9092428650641372]],"imag":[[-0.41626603552290825,0.0],[0.0,0.41626603552290825]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999328988365593,0.0],[0.0,0.999328988365593]],"imag":[[-0.036627489843018696,0.0],[0.0,0.036627489843018696]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9930416509748267,0.0],[0.0,0.9930416509748267]],"imag":[[0.11776365920431703,0.0],[0.0,-0.11776365920431703]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9947636317176471,0.0],[0.0,0.9947636317176471]],"imag":[[-0.10220233369115105,0.0],[0.0,0.10220233369115105]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9940434308279372,0.0],[0.0,0.9940434308279372]],"imag":[[-0.10898466693908838,0.0],[0.0,0.10898466693908838]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999812469197744,0.0],[0.0,0.999812469197744]],"imag":[[-0.019365599311928376,0.0],[0.0,0.019365599311928376]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999212958039855,0.0],[0.0,0.9999212958039855]],"imag":[[-0.012546003255167453,0.0],[0.0,0.012546003255167453]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8923124761731732,0.0],[0.0,0.8923124761731732]],"imag":[[0.45141825934016033,0.0],[0.0,-0.45141825934016033]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9971395222574267,0.0],[0.0,0.9971395222574267]],"imag":[[0.07558288928210363,0.0],[0.0,-0.07558288928210363]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9930416509748267,0.0],[0.0,0.9930416509748267]],"imag":[[-0.1177636592043173,0.0],[0.0,0.1177636592043173]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.96251705757904,0.0],[0.0,0.96251705757904]],"imag":[[0.2712211530640392,0.0],[0.0,-0.2712211530640392]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9935464493822221,0.0],[0.0,0.9935464493822221]],"imag":[[0.1134259799163294,0.0],[0.0,-0.1134259799163294]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.979364146986732,0.0],[0.0,0.979364146986732]],"imag":[[0.20210360609586053,0.0],[0.0,-0.20210360609586053]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9735914991764149,0.0],[0.0,0.9735914991764149]],"imag":[[0.22829715883344018,0.0],[0.0,-0.22829715883344018]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999328988365593,0.0],[0.0,0.999328988365593]],"imag":[[0.03662748984301902,0.0],[0.0,-0.03662748984301902]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9643640361460196,0.0],[0.0,0.9643640361460196]],"imag":[[-0.264578921662627,0.0],[0.0,0.264578921662627]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9885090966188486,0.0],[0.0,0.9885090966188486]],"imag":[[-0.15116139024826378,0.0],[0.0,0.15116139024826378]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.8997813976114915,0.0],[0.0,0.8997813976114915]],"imag":[[-0.4363409635964872,0.0],[0.0,0.4363409635964872]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.995686591419403,0.0],[0.0,0.995686591419403]],"imag":[[0.09278044873577064,-0.0],[-0.0,-0.09278044873577064]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9928563478372089,0.0],[0.0,0.9928563478372089]],"imag":[[-0.11931585208747122,-0.0],[-0.0,0.11931585208747122]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8831955596130479,0.0],[0.0,0.8831955596130479]],"imag":[[-0.4690049077352978,-0.0],[-0.0,0.4690049077352978]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9584845152404403,0.0],[0.0,0.9584845152404403]],"imag":[[-0.2851445844554972,-0.0],[-0.0,0.2851445844554972]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9303460667769287,0.0],[0.0,0.9303460667769287]],"imag":[[0.3666826912095779,-0.0],[-0.0,-0.3666826912095779]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9820975270481834,0.0],[0.0,0.9820975270481834]],"imag":[[0.18837315988707767,-0.0],[-0.0,-0.18837315988707767]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9911329597027562,0.0],[0.0,0.9911329597027562]],"imag":[[-0.13287383561429486,-0.0],[-0.0,0.13287383561429486]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9665360709511035,0.0],[0.0,0.9665360709511035]],"imag":[[0.2565307458189047,-0.0],[-0.0,-0.2565307458189047]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8967450330571266,0.0],[0.0,0.8967450330571266]],"imag":[[0.44254756319222116,-0.0],[-0.0,-0.44254756319222116]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9978400023898422,0.0],[0.0,0.9978400023898422]],"imag":[[0.06569116858939116,-0.0],[-0.0,-0.06569116858939116]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9838594569895261,0.0],[0.0,0.9838594569895261]],"imag":[[-0.17894292076602156,-0.0],[-0.0,0.17894292076602156]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9973031295619089,0.0],[0.0,0.9973031295619089]],"imag":[[-0.07339255933691247,-0.0],[-0.0,0.07339255933691247]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9665455780311224,0.0],[0.0,0.9665455780311224]],"imag":[[-0.25649492312418853,-0.0],[-0.0,0.25649492312418853]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9338209576315359,0.0],[0.0,0.9338209576315359]],"imag":[[-0.3577407148873624,-0.0],[-0.0,0.3577407148873624]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9665360709511035,0.0],[0.0,0.9665360709511035]],"imag":[[-0.25653074581890467,-0.0],[-0.0,0.25653074581890467]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9561501199856339,0.0],[0.0,0.9561501199856339]],"imag":[[-0.29287701864683374,-0.0],[-0.0,0.29287701864683374]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.995446708619563,0.0],[0.0,0.995446708619563]],"imag":[[0.09531972670165871,-0.0],[-0.0,-0.09531972670165871]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9911329597027562,0.0],[0.0,0.9911329597027562]],"imag":[[0.13287383561429486,-0.0],[-0.0,-0.13287383561429486]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9453028807831261,0.0],[0.0,0.9453028807831261]],"imag":[[0.32619390488346495,-0.0],[-0.0,-0.32619390488346495]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9569557700407145,0.0],[0.0,0.9569557700407145]],"imag":[[0.2902337922878435,-0.0],[-0.0,-0.2902337922878435]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9951795132802422,0.0],[0.0,0.9951795132802422]],"imag":[[-0.0980700583628875,-0.0],[-0.0,0.0980700583628875]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981749867168631,0.0],[0.0,0.9981749867168631]],"imag":[[-0.060387878690927134,-0.0],[-0.0,0.060387878690927134]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9855539749840788,0.0],[0.0,0.9855539749840788]],"imag":[[0.16936163199816437,-0.0],[-0.0,-0.16936163199816437]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9714448064109358,0.0],[0.0,0.9714448064109358]],"imag":[[0.2372656487931188,-0.0],[-0.0,-0.2372656487931188]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9979981771463002,0.0],[0.0,0.9979981771463002]],"imag":[[0.06324269453985883,-0.0],[-0.0,-0.06324269453985883]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9642348023031048,0.0],[0.0,0.9642348023031048]],"imag":[[0.2650495161804534,-0.0],[-0.0,-0.2650495161804534]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9966136357962947,0.0],[0.0,0.9966136357962947]],"imag":[[0.08222688699501238,-0.0],[-0.0,-0.08222688699501238]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9924878496802202,0.0],[0.0,0.9924878496802202]],"imag":[[-0.12234323944187794,-0.0],[-0.0,0.12234323944187794]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9985630758150487,0.0],[0.0,0.9985630758150487]],"imag":[[0.05358902517110493,-0.0],[-0.0,-0.05358902517110493]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998759155995051,0.0],[0.0,0.9998759155995051]],"imag":[[-0.01575288557856487,-0.0],[-0.0,0.01575288557856487]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.919411637129656,0.3932966329763907],[-0.3932966329763907,0.919411637129656]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997946286627202,-0.06405629560767903],[0.06405629560767903,0.997946286627202]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9464954318282535,-0.32271720984206603],[0.32271720984206603,0.9464954318282535]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999336989418215,-0.011515108359307932],[0.011515108359307932,0.9999336989418215]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999336989418215,-0.011515108359307932],[0.011515108359307932,0.9999336989418215]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9464954318282535,-0.32271720984206603],[0.32271720984206603,0.9464954318282535]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.997946286627202,-0.06405629560767903],[0.06405629560767903,0.997946286627202]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.841203572857619,0.54071854879556],[-0.54071854879556,0.841203572857619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.977166503292664,0.21247499815928475],[-0.21247499815928475,0.977166503292664]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.977166503292664,0.21247499815928475],[-0.21247499815928475,0.977166503292664]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.841203572857619,0.54071854879556],[-0.54071854879556,0.841203572857619]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8992192307987388,0.4374983142387231],[-0.4374983142387231,0.8992192307987388]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8992192307987388,0.4374983142387231],[-0.4374983142387231,0.8992192307987388]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.8733858592123463,0.48702889126612553],[-0.48702889126612553,0.8733858592123463]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,0.7193377797496012],[-0.7193377797496012,0.6946604628341203]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9191495121883423,0.39318450381391934],[-0.39318450381391934,0.9191495121883423]],"imag":[[-0.02195296639105279,-0.009390818450373121],[-0.009390818450373121,0.02195296639105279]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,-0.7193377797496012],[0.7193377797496012,0.6946604628341203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.8733858592123463,-0.48702889126612553],[0.48702889126612553,0.8733858592123463]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8992192307987388,-0.4374983142387231],[0.4374983142387231,0.8992192307987388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8992192307987388,-0.4374983142387231],[0.4374983142387231,0.8992192307987388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.841203572857619,-0.54071854879556],[0.54071854879556,0.841203572857619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.977166503292664,-0.21247499815928475],[0.21247499815928475,0.977166503292664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.977166503292664,-0.21247499815928475],[0.21247499815928475,0.977166503292664]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.841203572857619,-0.54071854879556],[0.54071854879556,0.841203572857619]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.919411637129656,-0.3932966329763907],[0.3932966329763907,0.919411637129656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997946286627202,0.06405629560767903],[-0.06405629560767903,0.997946286627202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9464954318282535,0.32271720984206603],[-0.32271720984206603,0.9464954318282535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999336989418215,0.011515108359307932],[-0.011515108359307932,0.9999336989418215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999336989418215,0.011515108359307932],[-0.011515108359307932,0.9999336989418215]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9464954318282535,0.32271720984206603],[-0.32271720984206603,0.9464954318282535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.997946286627202,0.06405629560767903],[-0.06405629560767903,0.997946286627202]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.919411637129656,-0.3932966329763907],[0.3932966329763907,0.919411637129656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9998759155995051,0.0],[0.0,0.9998759155995051]],"imag":[[0.01575288557856487,0.0],[0.0,-0.01575288557856487]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985630758150487,0.0],[0.0,0.9985630758150487]],"imag":[[-0.05358902517110493,0.0],[0.0,0.05358902517110493]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9924878496802202,0.0],[0.0,0.9924878496802202]],"imag":[[0.12234323944187794,0.0],[0.0,-0.12234323944187794]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9966136357962947,0.0],[0.0,0.9966136357962947]],"imag":[[-0.08222688699501238,0.0],[0.0,0.08222688699501238]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9642348023031048,0.0],[0.0,0.9642348023031048]],"imag":[[-0.2650495161804534,0.0],[0.0,0.2650495161804534]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979981771463002,0.0],[0.0,0.9979981771463002]],"imag":[[-0.06324269453985883,0.0],[0.0,0.06324269453985883]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9714448064109358,0.0],[0.0,0.9714448064109358]],"imag":[[-0.2372656487931188,0.0],[0.0,0.2372656487931188]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9855539749840788,0.0],[0.0,0.9855539749840788]],"imag":[[-0.16936163199816437,0.0],[0.0,0.16936163199816437]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9981749867168631,0.0],[0.0,0.9981749867168631]],"imag":[[0.060387878690927134,0.0],[0.0,-0.060387878690927134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9951795132802422,0.0],[0.0,0.9951795132802422]],"imag":[[0.0980700583628875,0.0],[0.0,-0.0980700583628875]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9569557700407145,0.0],[0.0,0.9569557700407145]],"imag":[[-0.2902337922878435,0.0],[0.0,0.2902337922878435]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9453028807831261,0.0],[0.0,0.9453028807831261]],"imag":[[-0.32619390488346495,0.0],[0.0,0.32619390488346495]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9911329597027562,0.0],[0.0,0.9911329597027562]],"imag":[[-0.13287383561429486,0.0],[0.0,0.13287383561429486]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.995446708619563,0.0],[0.0,0.995446708619563]],"imag":[[-0.09531972670165871,0.0],[0.0,0.09531972670165871]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9561501199856339,0.0],[0.0,0.9561501199856339]],"imag":[[0.29287701864683374,0.0],[0.0,-0.29287701864683374]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9665360709511035,0.0],[0.0,0.9665360709511035]],"imag":[[0.25653074581890467,0.0],[0.0,-0.25653074581890467]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9338209576315359,0.0],[0.0,0.9338209576315359]],"imag":[[0.3577407148873624,0.0],[0.0,-0.3577407148873624]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9665455780311224,0.0],[0.0,0.9665455780311224]],"imag":[[0.25649492312418853,0.0],[0.0,-0.25649492312418853]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9973031295619089,0.0],[0.0,0.9973031295619089]],"imag":[[0.07339255933691247,0.0],[0.0,-0.07339255933691247]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9838594569895261,0.0],[0.0,0.9838594569895261]],"imag":[[0.17894292076602156,0.0],[0.0,-0.17894292076602156]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9978400023898422,0.0],[0.0,0.9978400023898422]],"imag":[[-0.06569116858939116,0.0],[0.0,0.06569116858939116]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8967450330571266,0.0],[0.0,0.8967450330571266]],"imag":[[-0.44254756319222116,0.0],[0.0,0.44254756319222116]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9665360709511035,0.0],[0.0,0.9665360709511035]],"imag":[[-0.2565307458189047,0.0],[0.0,0.2565307458189047]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9911329597027562,0.0],[0.0,0.9911329597027562]],"imag":[[0.13287383561429486,0.0],[0.0,-0.13287383561429486]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9820975270481834,0.0],[0.0,0.9820975270481834]],"imag":[[-0.18837315988707767,0.0],[0.0,0.18837315988707767]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9303460667769287,0.0],[0.0,0.9303460667769287]],"imag":[[-0.3666826912095779,0.0],[0.0,0.3666826912095779]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9584845152404403,0.0],[0.0,0.9584845152404403]],"imag":[[0.2851445844554972,0.0],[0.0,-0.2851445844554972]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8831955596130479,0.0],[0.0,0.8831955596130479]],"imag":[[0.4690049077352978,0.0],[0.0,-0.4690049077352978]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9928563478372089,0.0],[0.0,0.9928563478372089]],"imag":[[0.11931585208747122,0.0],[0.0,-0.11931585208747122]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.995686591419403,0.0],[0.0,0.995686591419403]],"imag":[[-0.09278044873577064,0.0],[0.0,0.09278044873577064]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9826509747483274,0.0],[0.0,0.9826509747483274]],"imag":[[0.18546444895494618,0.0],[0.0,-0.18546444895494618]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9612049248035436,0.0],[0.0,0.9612049248035436]],"imag":[[0.27583526339722053,-0.0],[-0.0,-0.27583526339722053]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9894983862714076,0.0],[0.0,0.9894983862714076]],"imag":[[0.14454391570135422,-0.0],[-0.0,-0.14454391570135422]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9548567143174486,0.0],[0.0,0.9548567143174486]],"imag":[[-0.29706675196475024,-0.0],[-0.0,0.29706675196475024]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9947399264107227,0.0],[0.0,0.9947399264107227]],"imag":[[-0.1024328014084838,-0.0],[-0.0,0.1024328014084838]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9832143178150085,0.0],[0.0,0.9832143178150085]],"imag":[[0.18245439222876367,-0.0],[-0.0,-0.18245439222876367]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9976462300365475,0.0],[0.0,0.9976462300365475]],"imag":[[0.06857112871948418,-0.0],[-0.0,-0.06857112871948418]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9930041285380083,0.0],[0.0,0.9930041285380083]],"imag":[[-0.11807963713727532,-0.0],[-0.0,0.11807963713727532]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8722290692233561,0.0],[0.0,0.8722290692233561]],"imag":[[-0.4890975882191179,-0.0],[-0.0,0.4890975882191179]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9517066979683383,0.0],[0.0,0.9517066979683383]],"imag":[[-0.3070087312149315,-0.0],[-0.0,0.3070087312149315]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9967494942342301,0.0],[0.0,0.9967494942342301]],"imag":[[0.08056330271163507,-0.0],[-0.0,-0.08056330271163507]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9946700163905942,0.0],[0.0,0.9946700163905942]],"imag":[[-0.10310944909917427,-0.0],[-0.0,0.10310944909917427]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9891648270698754,0.0],[0.0,0.9891648270698754]],"imag":[[0.14680921254411633,-0.0],[-0.0,-0.14680921254411633]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9994724229067644,0.0],[0.0,0.9994724229067644]],"imag":[[0.032478852333201406,-0.0],[-0.0,-0.032478852333201406]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9762994559360273,0.0],[0.0,0.9762994559360273]],"imag":[[-0.2164240567474352,-0.0],[-0.0,0.2164240567474352]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9626033108875897,0.0],[0.0,0.9626033108875897]],"imag":[[-0.2709148683041418,-0.0],[-0.0,0.2709148683041418]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9548567143174486,0.0],[0.0,0.9548567143174486]],"imag":[[0.2970667519647502,-0.0],[-0.0,-0.2970667519647502]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9958550991222871,0.0],[0.0,0.9958550991222871]],"imag":[[-0.09095395292201303,-0.0],[-0.0,0.09095395292201303]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9930041285380083,0.0],[0.0,0.9930041285380083]],"imag":[[0.11807963713727535,-0.0],[-0.0,-0.11807963713727535]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9500618658770146,0.0],[0.0,0.9500618658770146]],"imag":[[0.31206161411856737,-0.0],[-0.0,-0.31206161411856737]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9941815705763136,0.0],[0.0,0.9941815705763136]],"imag":[[0.10771724433169579,-0.0],[-0.0,-0.10771724433169579]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8772823998696193,0.0],[0.0,0.8772823998696193]],"imag":[[0.4799745731588303,-0.0],[-0.0,-0.4799745731588303]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971635221035405,0.0],[0.0,0.9971635221035405]],"imag":[[-0.07526559762641828,-0.0],[-0.0,0.07526559762641828]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956023508122773,0.0],[0.0,0.9956023508122773]],"imag":[[-0.09368008890403078,-0.0],[-0.0,0.09368008890403078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9396705579662269,0.0],[0.0,0.9396705579662269]],"imag":[[0.34208075434236274,-0.0],[-0.0,-0.34208075434236274]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.989848920061301,0.0],[0.0,0.989848920061301]],"imag":[[-0.1421235921776403,-0.0],[-0.0,0.1421235921776403]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996656383347177,0.0],[0.0,0.9996656383347177]],"imag":[[-0.025857523718282142,-0.0],[-0.0,0.025857523718282142]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9901156056132947,0.0],[0.0,0.9901156056132947]],"imag":[[-0.14025365421627561,-0.0],[-0.0,0.14025365421627561]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9670389161492068,0.0],[0.0,0.9670389161492068]],"imag":[[-0.25462862104046247,-0.0],[-0.0,0.25462862104046247]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.972683323665753,0.0],[0.0,0.972683323665753]],"imag":[[0.2321360632528773,-0.0],[-0.0,-0.2321360632528773]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9783062974938556,0.0],[0.0,0.9783062974938556]],"imag":[[-0.20716367510706063,-0.0],[-0.0,0.20716367510706063]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.851762574270991,0.5239279693538554],[-0.5239279693538554,0.851762574270991]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9844395775388498,-0.17572341385009274],[0.17572341385009274,0.9844395775388498]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9767500158412659,-0.21438145104949485],[0.21438145104949485,0.9767500158412659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9874245625524983,-0.15809090191408023],[0.15809090191408023,0.9874245625524983]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9874245625524983,-0.15809090191408023],[0.15809090191408023,0.9874245625524983]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9767500158412659,-0.21438145104949485],[0.21438145104949485,0.9767500158412659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9844395775388498,-0.17572341385009274],[0.17572341385009274,0.9844395775388498]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.7752498026002301,0.6316547661249017],[-0.6316547661249017,0.7752498026002301]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9948317610278758,0.10153702403643423],[-0.10153702403643423,0.9948317610278758]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9948317610278758,0.10153702403643423],[-0.10153702403643423,0.9948317610278758]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7752498026002301,0.6316547661249017],[-0.6316547661249017,0.7752498026002301]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7986653314131188,0.6017754468227938],[-0.6017754468227938,0.7986653314131188]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7986653314131188,0.6017754468227938],[-0.6017754468227938,0.7986653314131188]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9966959500141336,0.08122304614716029],[-0.08122304614716029,0.9966959500141336]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6946604628341201,0.7193377797496014],[-0.7193377797496014,0.6946604628341201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8515197361277943,0.5237785971002605],[-0.5237785971002605,0.8515197361277943]],"imag":[[-0.020337696860683492,-0.012509927695135035],[-0.012509927695135035,0.020337696860683492]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.6946604628341201,-0.7193377797496014],[0.7193377797496014,0.6946604628341201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9966959500141336,-0.08122304614716029],[0.08122304614716029,0.9966959500141336]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.7986653314131188,-0.6017754468227938],[0.6017754468227938,0.7986653314131188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7986653314131188,-0.6017754468227938],[0.6017754468227938,0.7986653314131188]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.7752498026002301,-0.6316547661249017],[0.6316547661249017,0.7752498026002301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9948317610278758,-0.10153702403643423],[0.10153702403643423,0.9948317610278758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9948317610278758,-0.10153702403643423],[0.10153702403643423,0.9948317610278758]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7752498026002301,-0.6316547661249017],[0.6316547661249017,0.7752498026002301]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.851762574270991,-0.5239279693538554],[0.5239279693538554,0.851762574270991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9844395775388498,0.17572341385009274],[-0.17572341385009274,0.9844395775388498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9767500158412659,0.21438145104949485],[-0.21438145104949485,0.9767500158412659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9874245625524983,0.15809090191408023],[-0.15809090191408023,0.9874245625524983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9874245625524983,0.15809090191408023],[-0.15809090191408023,0.9874245625524983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9767500158412659,0.21438145104949485],[-0.21438145104949485,0.9767500158412659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9844395775388498,0.17572341385009274],[-0.17572341385009274,0.9844395775388498]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.851762574270991,-0.5239279693538554],[0.5239279693538554,0.851762574270991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9783062974938556,0.0],[0.0,0.9783062974938556]],"imag":[[0.20716367510706063,0.0],[0.0,-0.20716367510706063]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.972683323665753,0.0],[0.0,0.972683323665753]],"imag":[[-0.2321360632528773,0.0],[0.0,0.2321360632528773]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9670389161492068,0.0],[0.0,0.9670389161492068]],"imag":[[0.25462862104046247,0.0],[0.0,-0.25462862104046247]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9901156056132947,0.0],[0.0,0.9901156056132947]],"imag":[[0.14025365421627561,0.0],[0.0,-0.14025365421627561]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996656383347177,0.0],[0.0,0.9996656383347177]],"imag":[[0.025857523718282142,0.0],[0.0,-0.025857523718282142]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.989848920061301,0.0],[0.0,0.989848920061301]],"imag":[[0.1421235921776403,0.0],[0.0,-0.1421235921776403]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9396705579662269,0.0],[0.0,0.9396705579662269]],"imag":[[-0.34208075434236274,0.0],[0.0,0.34208075434236274]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956023508122773,0.0],[0.0,0.9956023508122773]],"imag":[[0.09368008890403078,0.0],[0.0,-0.09368008890403078]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9971635221035405,0.0],[0.0,0.9971635221035405]],"imag":[[0.07526559762641828,0.0],[0.0,-0.07526559762641828]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8772823998696193,0.0],[0.0,0.8772823998696193]],"imag":[[-0.4799745731588303,0.0],[0.0,0.4799745731588303]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9941815705763136,0.0],[0.0,0.9941815705763136]],"imag":[[-0.10771724433169579,0.0],[0.0,0.10771724433169579]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9500618658770146,0.0],[0.0,0.9500618658770146]],"imag":[[-0.31206161411856737,0.0],[0.0,0.31206161411856737]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9930041285380083,0.0],[0.0,0.9930041285380083]],"imag":[[-0.11807963713727535,0.0],[0.0,0.11807963713727535]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9958550991222871,0.0],[0.0,0.9958550991222871]],"imag":[[0.09095395292201303,0.0],[0.0,-0.09095395292201303]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9548567143174486,0.0],[0.0,0.9548567143174486]],"imag":[[-0.2970667519647502,0.0],[0.0,0.2970667519647502]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9626033108875897,0.0],[0.0,0.9626033108875897]],"imag":[[0.2709148683041418,0.0],[0.0,-0.2709148683041418]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9762994559360273,0.0],[0.0,0.9762994559360273]],"imag":[[0.2164240567474352,0.0],[0.0,-0.2164240567474352]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9994724229067644,0.0],[0.0,0.9994724229067644]],"imag":[[-0.032478852333201406,0.0],[0.0,0.032478852333201406]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9891648270698754,0.0],[0.0,0.9891648270698754]],"imag":[[-0.14680921254411633,0.0],[0.0,0.14680921254411633]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9946700163905942,0.0],[0.0,0.9946700163905942]],"imag":[[0.10310944909917427,0.0],[0.0,-0.10310944909917427]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9967494942342301,0.0],[0.0,0.9967494942342301]],"imag":[[-0.08056330271163507,0.0],[0.0,0.08056330271163507]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9517066979683383,0.0],[0.0,0.9517066979683383]],"imag":[[0.3070087312149315,0.0],[0.0,-0.3070087312149315]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8722290692233561,0.0],[0.0,0.8722290692233561]],"imag":[[0.4890975882191179,0.0],[0.0,-0.4890975882191179]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9930041285380083,0.0],[0.0,0.9930041285380083]],"imag":[[0.11807963713727532,0.0],[0.0,-0.11807963713727532]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9976462300365475,0.0],[0.0,0.9976462300365475]],"imag":[[-0.06857112871948418,0.0],[0.0,0.06857112871948418]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9832143178150085,0.0],[0.0,0.9832143178150085]],"imag":[[-0.18245439222876367,0.0],[0.0,0.18245439222876367]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9947399264107227,0.0],[0.0,0.9947399264107227]],"imag":[[0.1024328014084838,0.0],[0.0,-0.1024328014084838]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9548567143174486,0.0],[0.0,0.9548567143174486]],"imag":[[0.29706675196475024,0.0],[0.0,-0.29706675196475024]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9894983862714076,0.0],[0.0,0.9894983862714076]],"imag":[[-0.14454391570135422,0.0],[0.0,0.14454391570135422]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9612049248035436,0.0],[0.0,0.9612049248035436]],"imag":[[-0.27583526339722053,0.0],[0.0,0.27583526339722053]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9953964773540077,0.0],[0.0,0.9953964773540077]],"imag":[[-0.09584285508702464,0.0],[0.0,0.09584285508702464]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9832168353424423,0.0],[0.0,0.9832168353424423]],"imag":[[0.1824408251987277,-0.0],[-0.0,-0.1824408251987277]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9576613138917365,0.0],[0.0,0.9576613138917365]],"imag":[[-0.28789721755368364,-0.0],[-0.0,0.28789721755368364]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9219892841496796,0.0],[0.0,0.9219892841496796]],"imag":[[-0.38721539214390915,-0.0],[-0.0,0.38721539214390915]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9803431664910669,0.0],[0.0,0.9803431664910669]],"imag":[[-0.19729996430376817,-0.0],[-0.0,0.19729996430376817]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9998689231952577,0.0],[0.0,0.9998689231952577]],"imag":[[0.016190627793755234,-0.0],[-0.0,-0.016190627793755234]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9993620775169437,0.0],[0.0,0.9993620775169437]],"imag":[[-0.03571327513709817,-0.0],[-0.0,0.03571327513709817]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9998538876077515,0.0],[0.0,0.9998538876077515]],"imag":[[-0.017093959040134752,-0.0],[-0.0,0.017093959040134752]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9172029673444551,0.0],[0.0,0.9172029673444551]],"imag":[[-0.3984202764600798,-0.0],[-0.0,0.3984202764600798]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9778664702642266,0.0],[0.0,0.9778664702642266]],"imag":[[-0.20922993651239874,-0.0],[-0.0,0.20922993651239874]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9834996476642703,0.0],[0.0,0.9834996476642703]],"imag":[[0.18091004130300808,-0.0],[-0.0,-0.18091004130300808]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9985060025311603,0.0],[0.0,0.9985060025311603]],"imag":[[-0.054642134925738224,-0.0],[-0.0,0.054642134925738224]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9896793381135014,0.0],[0.0,0.9896793381135014]],"imag":[[-0.14329971287906282,-0.0],[-0.0,0.14329971287906282]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9809104419093888,0.0],[0.0,0.9809104419093888]],"imag":[[-0.1944600343338639,-0.0],[-0.0,0.1944600343338639]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9943255592195581,0.0],[0.0,0.9943255592195581]],"imag":[[-0.10637989604579016,-0.0],[-0.0,0.10637989604579016]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9302861171808291,0.0],[0.0,0.9302861171808291]],"imag":[[-0.36683475868654636,-0.0],[-0.0,0.36683475868654636]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9219892841496796,0.0],[0.0,0.9219892841496796]],"imag":[[0.3872153921439091,-0.0],[-0.0,-0.3872153921439091]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999879441508474,0.0],[0.0,0.9999879441508474]],"imag":[[0.004910351612857895,-0.0],[-0.0,-0.004910351612857895]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998538876077515,0.0],[0.0,0.9998538876077515]],"imag":[[0.017093959040134835,-0.0],[-0.0,-0.017093959040134835]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9767408497362968,0.0],[0.0,0.9767408497362968]],"imag":[[0.2144232087634563,-0.0],[-0.0,-0.2144232087634563]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9792809049630811,0.0],[0.0,0.9792809049630811]],"imag":[[0.20250656575698708,-0.0],[-0.0,-0.20250656575698708]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8272416770141706,0.0],[0.0,0.8272416770141706]],"imag":[[0.5618462492628945,-0.0],[-0.0,-0.5618462492628945]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9844470891473825,0.0],[0.0,0.9844470891473825]],"imag":[[-0.17568132703632863,-0.0],[-0.0,0.17568132703632863]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9425477053368787,0.0],[0.0,0.9425477053368787]],"imag":[[-0.3340715838921122,-0.0],[-0.0,0.3340715838921122]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9986845064665218,0.0],[0.0,0.9986845064665218]],"imag":[[-0.051276276617162574,-0.0],[-0.0,0.051276276617162574]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999798868768904,0.0],[0.0,0.999798868768904]],"imag":[[-0.020055473278383924,-0.0],[-0.0,0.020055473278383924]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8884365279348447,0.0],[0.0,0.8884365279348447]],"imag":[[-0.45899949436908744,-0.0],[-0.0,0.45899949436908744]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8634227072637933,0.0],[0.0,0.8634227072637933]],"imag":[[-0.5044811478948067,-0.0],[-0.0,0.5044811478948067]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9974113473893356,0.0],[0.0,0.9974113473893356]],"imag":[[-0.07190691273438342,-0.0],[-0.0,0.07190691273438342]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946784733487565,0.0],[0.0,0.9946784733487565]],"imag":[[-0.10302783437783723,-0.0],[-0.0,0.10302783437783723]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9239433605772289,0.0],[0.0,0.9239433605772289]],"imag":[[-0.38252930142050134,-0.0],[-0.0,0.38252930142050134]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8708375939172521,0.49157083418405845],[-0.49157083418405845,0.8708375939172521]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9905809249940312,-0.13692856180494142],[0.13692856180494142,0.9905809249940312]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9675777339184138,-0.2525734127443092],[0.2525734127443092,0.9675777339184138]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9926650432376506,-0.12089711300934095],[0.12089711300934095,0.9926650432376506]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9926650432376506,-0.12089711300934095],[0.12089711300934095,0.9926650432376506]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9675777339184138,-0.2525734127443092],[0.2525734127443092,0.9675777339184138]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9905809249940312,-0.13692856180494142],[0.13692856180494142,0.9905809249940312]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8299913304026636,0.5577762915868839],[-0.5577762915868839,0.8299913304026636]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9812998962199384,0.19248509988759693],[-0.19248509988759693,0.9812998962199384]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9812998962199384,0.19248509988759693],[-0.19248509988759693,0.9812998962199384]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8299913304026636,0.5577762915868839],[-0.5577762915868839,0.8299913304026636]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8823781822069083,0.47054090530498194],[-0.47054090530498194,0.8823781822069083]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8823781822069083,0.47054090530498194],[-0.47054090530498194,0.8823781822069083]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[3],"real":[[0.9561794901617893,0.2927811172086422],[-0.2927811172086422,0.9561794901617893]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,0.7193377797496012],[-0.7193377797496012,0.6946604628341203]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8705893174717724,0.4914306869737574],[-0.4914306869737574,0.8705893174717724]],"imag":[[-0.020793154729925132,-0.011737330229313385],[-0.011737330229313385,0.020793154729925132]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.6946604628341203,-0.7193377797496012],[0.7193377797496012,0.6946604628341203]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9561794901617893,-0.2927811172086422],[0.2927811172086422,0.9561794901617893]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8823781822069083,-0.47054090530498194],[0.47054090530498194,0.8823781822069083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8823781822069083,-0.47054090530498194],[0.47054090530498194,0.8823781822069083]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.8299913304026636,-0.5577762915868839],[0.5577762915868839,0.8299913304026636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9812998962199384,-0.19248509988759693],[0.19248509988759693,0.9812998962199384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9812998962199384,-0.19248509988759693],[0.19248509988759693,0.9812998962199384]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8299913304026636,-0.5577762915868839],[0.5577762915868839,0.8299913304026636]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8708375939172521,-0.49157083418405845],[0.49157083418405845,0.8708375939172521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9905809249940312,0.13692856180494142],[-0.13692856180494142,0.9905809249940312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9675777339184138,0.2525734127443092],[-0.2525734127443092,0.9675777339184138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9926650432376506,0.12089711300934095],[-0.12089711300934095,0.9926650432376506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9926650432376506,0.12089711300934095],[-0.12089711300934095,0.9926650432376506]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9675777339184138,0.2525734127443092],[-0.2525734127443092,0.9675777339184138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9905809249940312,0.13692856180494142],[-0.13692856180494142,0.9905809249940312]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8708375939172521,-0.49157083418405845],[0.49157083418405845,0.8708375939172521]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9239433605772289,0.0],[0.0,0.9239433605772289]],"imag":[[0.38252930142050134,0.0],[0.0,-0.38252930142050134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946784733487565,0.0],[0.0,0.9946784733487565]],"imag":[[0.10302783437783723,0.0],[0.0,-0.10302783437783723]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9974113473893356,0.0],[0.0,0.9974113473893356]],"imag":[[0.07190691273438342,0.0],[0.0,-0.07190691273438342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8634227072637933,0.0],[0.0,0.8634227072637933]],"imag":[[0.5044811478948067,0.0],[0.0,-0.5044811478948067]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8884365279348447,0.0],[0.0,0.8884365279348447]],"imag":[[0.45899949436908744,0.0],[0.0,-0.45899949436908744]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999798868768904,0.0],[0.0,0.999798868768904]],"imag":[[0.020055473278383924,0.0],[0.0,-0.020055473278383924]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9986845064665218,0.0],[0.0,0.9986845064665218]],"imag":[[0.051276276617162574,0.0],[0.0,-0.051276276617162574]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9425477053368787,0.0],[0.0,0.9425477053368787]],"imag":[[0.3340715838921122,0.0],[0.0,-0.3340715838921122]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9844470891473825,0.0],[0.0,0.9844470891473825]],"imag":[[0.17568132703632863,0.0],[0.0,-0.17568132703632863]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8272416770141706,0.0],[0.0,0.8272416770141706]],"imag":[[-0.5618462492628945,0.0],[0.0,0.5618462492628945]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9792809049630811,0.0],[0.0,0.9792809049630811]],"imag":[[-0.20250656575698708,0.0],[0.0,0.20250656575698708]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9767408497362968,0.0],[0.0,0.9767408497362968]],"imag":[[-0.2144232087634563,0.0],[0.0,0.2144232087634563]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998538876077515,0.0],[0.0,0.9998538876077515]],"imag":[[-0.017093959040134835,0.0],[0.0,0.017093959040134835]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999879441508474,0.0],[0.0,0.9999879441508474]],"imag":[[-0.004910351612857895,0.0],[0.0,0.004910351612857895]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9219892841496796,0.0],[0.0,0.9219892841496796]],"imag":[[-0.3872153921439091,0.0],[0.0,0.3872153921439091]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9302861171808291,0.0],[0.0,0.9302861171808291]],"imag":[[0.36683475868654636,0.0],[0.0,-0.36683475868654636]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9943255592195581,0.0],[0.0,0.9943255592195581]],"imag":[[0.10637989604579016,0.0],[0.0,-0.10637989604579016]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9809104419093888,0.0],[0.0,0.9809104419093888]],"imag":[[0.1944600343338639,0.0],[0.0,-0.1944600343338639]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9896793381135014,0.0],[0.0,0.9896793381135014]],"imag":[[0.14329971287906282,0.0],[0.0,-0.14329971287906282]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9985060025311603,0.0],[0.0,0.9985060025311603]],"imag":[[0.054642134925738224,0.0],[0.0,-0.054642134925738224]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9834996476642703,0.0],[0.0,0.9834996476642703]],"imag":[[-0.18091004130300808,0.0],[0.0,0.18091004130300808]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9778664702642266,0.0],[0.0,0.9778664702642266]],"imag":[[0.20922993651239874,0.0],[0.0,-0.20922993651239874]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9172029673444551,0.0],[0.0,0.9172029673444551]],"imag":[[0.3984202764600798,0.0],[0.0,-0.3984202764600798]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998538876077515,0.0],[0.0,0.9998538876077515]],"imag":[[0.017093959040134752,0.0],[0.0,-0.017093959040134752]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9993620775169437,0.0],[0.0,0.9993620775169437]],"imag":[[0.03571327513709817,0.0],[0.0,-0.03571327513709817]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998689231952577,0.0],[0.0,0.9998689231952577]],"imag":[[-0.016190627793755234,0.0],[0.0,0.016190627793755234]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9803431664910669,0.0],[0.0,0.9803431664910669]],"imag":[[0.19729996430376817,0.0],[0.0,-0.19729996430376817]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9219892841496796,0.0],[0.0,0.9219892841496796]],"imag":[[0.38721539214390915,0.0],[0.0,-0.38721539214390915]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9576613138917365,0.0],[0.0,0.9576613138917365]],"imag":[[0.28789721755368364,0.0],[0.0,-0.28789721755368364]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9832168353424423,0.0],[0.0,0.9832168353424423]],"imag":[[-0.1824408251987277,0.0],[0.0,0.1824408251987277]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9998792861219057,0.0],[0.0,0.9998792861219057]],"imag":[[0.015537476769033961,0.0],[0.0,-0.015537476769033961]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.016810537412845872,-0.007812857102199967],[0.007812857102199967,0.016810537412845872]],"imag":[[0.42548817855383614,-0.9047741016445656],[-0.9047741016445656,-0.42548817855383614]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9997102520372689,0.0007501129615576037],[-0.000750112961557637,-0.999710252037269]],"imag":[[0.024059280459636758,-1.8052408767090014e-05],[-1.805240876709082e-05,-0.024059280459636758]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997105334534968],[0.9997105334534968,0.0]],"imag":[[0.0,0.024059287232270986],[-0.024059287232270986,0.0]]},{"name":"u","qubits":[0],"real":[[-0.9997102907225942,0.0006966499992380963],[-0.0006966499992380663,-0.9997102907225942]],"imag":[[0.02405928139064745,-1.6765755557486218e-05],[-1.67657555574855e-05,-0.02405928139064745]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997103174912394,-0.0006571144804303706],[0.000657114480430383,0.9997103174912394]],"imag":[[-0.02405928203486853,1.5814283735256737e-05],[1.581428373525703e-05,0.02405928203486853]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997103355633206,-0.0006290196722317635],[0.0006290196722317462,0.9997103355633205]],"imag":[[-0.024059282469795818,1.5138146956092247e-05],[1.513814695609183e-05,0.024059282469795815]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997103469402965,-0.0006106704403879837],[0.000610670440387996,0.9997103469402965]],"imag":[[-0.024059282743597008,1.4696549689035635e-05],[1.4696549689035932e-05,0.024059282743597008]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[0],"real":[[0.006615373973830089,-0.013935577076652722],[0.013935577076652722,0.006615373973830089]],"imag":[[-0.4287928787953896,0.9032711130181732],[0.9032711130181732,0.4287928787953896]]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997105334534968],[0.9997105334534968,0.0]],"imag":[[0.0,0.024059287232270986],[-0.024059287232270986,0.0]]}]}

==> anc/matched_benchmark/results/main_n8_i4_result.json <==
{
  "case": "main_n8_i4",
  "n": 8,
  "generator": 4,
  "M": 72,
  "data_qubits": 7,
  "ancillas": 0,
  "a": 0.009820927516479828,
  "c": 0.013531646934131853,
  "l": 0.2677861589595422,
  "target_sha256": "e147555da41fd93dac84cd32d9be6582e5a2580be169f31476b586863c678278",
  "target_unitarity_defect": 2.889303871999937e-15,
  "structured": {
    "raw": {
      "cx": 3256,
      "one_qubit": 3366,
      "total": 6622
    },
    "optimized": {
      "cx": 3196,
      "one_qubit": 3191,
      "total": 6387
    },
    "depth": 5887,
    "timing_samples": [
      {
        "construction_s": 0.08523768800000653,
        "optimization_s": 0.026842057999999724,
        "total_s": 0.11207974600000625
      },
      {
        "construction_s": 0.05336126399998875,
        "optimization_s": 0.024918891000027088,
        "total_s": 0.07828015500001584
      },
      {
        "construction_s": 0.061652236999975685,
        "optimization_s": 0.025433493999969414,
        "total_s": 0.0870857309999451
      }
    ],
    "median_construction_s": 0.061652236999975685,
    "median_optimization_s": 0.025433493999969414,
    "median_total_s": 0.0870857309999451,
    "validation_s": 0.33690116500002887,
    "phase_aligned_op_error": 8.537587438260525e-14,
    "phase_aligned_fro_error": 8.072259496553248e-13,
    "alignment_phase": 1.3860912347897154e-16,
    "ordinary_op_error": 8.537409779309465e-14,
    "unitarity_defect": 1.7001332433180508e-13,
    "padding_leakage_op": 8.456472042255239e-15,
    "padding_action_error_op": 7.798605267097691e-14,
    "structure_checks": {
      "generator": 4,
      "reflection_count": 16,
      "core_reflections": 10,
      "spectator_reflections": 6,
      "active_coordinate_bound": 30,
      "actual_active_coordinates": 30,
      "rank_U_minus_I": 16,
      "block_off_pattern_error": 1.1330835646678235e-15,
      "fixed_coordinate_error": 5.071425072887091e-16,
      "unitarity_error": 4.058762130667316e-15,
      "reflection_product_error": 4.85462452543705e-15,
      "normal_Schur_error": 2.785167922471323e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 12096,
      "one_qubit": 16192,
      "total": 28288
    },
    "optimized": {
      "cx": 12096,
      "one_qubit": 16192,
      "total": 28288
    },
    "depth": 23683,
    "timing_samples": [
      {
        "construction_s": 0.7220321380000314,
        "optimization_s": 0.12414869899998848,
        "total_s": 0.8461808370000199
      },
      {
        "construction_s": 0.637681448999956,
        "optimization_s": 0.13753661600003397,
        "total_s": 0.77521806499999
      },
      {
        "construction_s": 0.5999043200000074,
        "optimization_s": 0.14958756300001141,
        "total_s": 0.7494918830000188
      }
    ],
    "median_construction_s": 0.637681448999956,
    "median_optimization_s": 0.13753661600003397,
    "median_total_s": 0.77521806499999,
    "validation_s": 1.6208194509999885,
    "phase_aligned_op_error": 9.311847818904086e-14,
    "phase_aligned_fro_error": 6.652243241533221e-13,
    "alignment_phase": 1.7641254293765888e-15,
    "ordinary_op_error": 9.408573981176778e-14,
    "unitarity_defect": 1.2853275146383254e-13,
    "padding_leakage_op": 5.162516422948358e-14,
    "padding_action_error_op": 8.291785263527252e-14
  },
  "cx_reduction_fraction": 0.7357804232804233
}

==> anc/matched_benchmark/results/main_n8_i4_structured.json <==
{"num_qubits":7,"ancillas":0,"global_phase":-0.3573564540805965,"gates":[{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,5]},{"name":"cx","qubits":[4,6]},{"name":"u","qubits":[4],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.09669498482426671,-0.0],[-0.0,-0.09669498482426671]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[-0.09890232935164034,-0.0],[-0.0,0.09890232935164034]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.6976254994789989,0.7164626036833166],[-0.7164626036833166,0.6976254994789989]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6976254994789989,-0.7164626036833166],[0.7164626036833166,0.6976254994789989]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9950971456339425,0.0],[0.0,0.9950971456339425]],"imag":[[0.09890232935164034,0.0],[0.0,-0.09890232935164034]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.09669498482426671,0.0],[0.0,0.09669498482426671]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9920874040764244,0.0],[0.0,0.9920874040764244]],"imag":[[0.125549124540562,0.0],[0.0,-0.125549124540562]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9747082388262099,0.0],[0.0,0.9747082388262099]],"imag":[[0.2234812053938945,-0.0],[-0.0,-0.2234812053938945]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9662976251486528,0.0],[0.0,0.9662976251486528]],"imag":[[-0.2574274647975109,-0.0],[-0.0,0.2574274647975109]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.998625550755973,0.0],[0.0,0.998625550755973]],"imag":[[0.05241192018357503,-0.0],[-0.0,-0.05241192018357503]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9984827711849815,0.0],[0.0,0.9984827711849815]],"imag":[[0.05506501290983044,-0.0],[-0.0,-0.05506501290983044]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8630158618669498,0.0],[0.0,0.8630158618669498]],"imag":[[-0.5051768226730575,-0.0],[-0.0,0.5051768226730575]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9431299307179645,0.0],[0.0,0.9431299307179645]],"imag":[[-0.3324243279062585,-0.0],[-0.0,0.3324243279062585]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9902748972412507,0.0],[0.0,0.9902748972412507]],"imag":[[-0.1391245050083931,-0.0],[-0.0,0.1391245050083931]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999018317462482,0.0],[0.0,0.999018317462482]],"imag":[[0.04429899970012266,-0.0],[-0.0,-0.04429899970012266]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988970919632233,0.0],[0.0,0.9988970919632233]],"imag":[[0.04695316461555865,-0.0],[-0.0,-0.04695316461555865]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9906410459304862,0.0],[0.0,0.9906410459304862]],"imag":[[-0.13649292332480947,-0.0],[-0.0,0.13649292332480947]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9353602582512716,0.0],[0.0,0.9353602582512716]],"imag":[[-0.35369646207463623,-0.0],[-0.0,0.35369646207463623]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9348937278604079,0.0],[0.0,0.9348937278604079]],"imag":[[0.3549277639284782,-0.0],[-0.0,-0.3549277639284782]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8506632389253661,0.0],[0.0,0.8506632389253661]],"imag":[[0.5257109984972784,-0.0],[-0.0,-0.5257109984972784]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9854480580051901,0.0],[0.0,0.9854480580051901]],"imag":[[-0.16997683658016327,-0.0],[-0.0,0.16997683658016327]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9408780781905075,0.0],[0.0,0.9408780781905075]],"imag":[[-0.33874539403590004,-0.0],[-0.0,0.33874539403590004]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.989987199359779,0.0],[0.0,0.989987199359779]],"imag":[[-0.14115716454994848,-0.0],[-0.0,0.14115716454994848]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9989252701000098,0.0],[0.0,0.9989252701000098]],"imag":[[0.04634980858237222,-0.0],[-0.0,-0.04634980858237222]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9688333589573541,0.0],[0.0,0.9688333589573541]],"imag":[[0.24771338795351913,-0.0],[-0.0,-0.24771338795351913]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9681717823039505,0.0],[0.0,0.9681717823039505]],"imag":[[0.2502866355808713,-0.0],[-0.0,-0.2502866355808713]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987985960744822,0.0],[0.0,0.9987985960744822]],"imag":[[0.04900371903889833,-0.0],[-0.0,-0.04900371903889833]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903587496976589,0.0],[0.0,0.9903587496976589]],"imag":[[-0.13852634008480008,-0.0],[-0.0,0.13852634008480008]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9417747798690529,0.0],[0.0,0.9417747798690529]],"imag":[[-0.3362443516292832,-0.0],[-0.0,0.3362443516292832]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9977008632844612,0.0],[0.0,0.9977008632844612]],"imag":[[0.0677715825508078,-0.0],[-0.0,-0.0677715825508078]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9984047061422233,0.0],[0.0,0.9984047061422233]],"imag":[[-0.05646275545048041,-0.0],[-0.0,0.05646275545048041]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973194281049635,0.0],[0.0,0.9973194281049635]],"imag":[[0.07317074773697747,-0.0],[-0.0,-0.07317074773697747]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982721594341598,0.0],[0.0,0.9982721594341598]],"imag":[[-0.05875964345245395,-0.0],[-0.0,0.05875964345245395]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9913111153588061,0.0],[0.0,0.9913111153588061]],"imag":[[0.13153810309594588,-0.0],[-0.0,-0.13153810309594588]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9653669442563785,0.0],[0.0,0.9653669442563785]],"imag":[[0.2608958852437161,-0.0],[-0.0,-0.2608958852437161]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9910058609912265,0.0],[0.0,0.9910058609912265]],"imag":[[0.1338184721218936,-0.0],[-0.0,-0.1338184721218936]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9667649289819497,0.0],[0.0,0.9667649289819497]],"imag":[[0.25566691630034166,-0.0],[-0.0,-0.25566691630034166]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,0.010463766429086752],[-0.010463766429086752,0.9999452532974581]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,0.010491062028801231],[-0.010491062028801231,0.9999449672944546]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,-0.01046376642908678],[0.01046376642908678,0.9999452532974581]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,-0.010491062028801245],[0.010491062028801245,0.9999449672944546]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,-0.010491062028801245],[0.010491062028801245,0.9999449672944546]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,-0.01046376642908678],[0.01046376642908678,0.9999452532974581]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,0.010491062028801231],[-0.010491062028801231,0.9999449672944546]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,0.010463766429086752],[-0.010463766429086752,0.9999452532974581]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9271924822763776,0.3745852383772873],[-0.3745852383772873,0.9271924822763776]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9719495855527388,0.23518929215391418],[-0.23518929215391418,0.9719495855527388]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999617218089949,0.008749566662994758],[-0.008749566662994758,0.9999617218089949]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.987967374301979,0.1546624301983299],[-0.1546624301983299,0.987967374301979]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.987967374301979,0.1546624301983299],[-0.1546624301983299,0.987967374301979]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999617218089949,0.008749566662994758],[-0.008749566662994758,0.9999617218089949]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9719495855527388,0.23518929215391418],[-0.23518929215391418,0.9719495855527388]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959465556353],[0.00010455959465556353,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959465555508],[0.00010455959465555508,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959465555508],[0.00010455959465555508,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959465556353],[0.00010455959465556353,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,0.1285045163300186],[-0.1285045163300186,0.9917089236680227]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,0.1285045163300186],[-0.1285045163300186,0.9917089236680227]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,0.1285045163300186],[-0.1285045163300186,0.9917089236680227]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,0.1285045163300186],[-0.1285045163300186,0.9917089236680227]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999987197887051,-0.0016001315416870915],[0.0016001315416870915,0.9999987197887051]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999987197887051,-0.0016001315416870915],[0.0016001315416870915,0.9999987197887051]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.711769769416833,0.7024128382541911],[-0.7024128382541911,0.711769769416833]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.711769769416833,0.7024128382541911],[-0.7024128382541911,0.711769769416833]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6963333806240848,0.7177184845248403],[-0.7177184845248403,0.6963333806240848]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9271915899631622,0.374584877883253],[-0.374584877883253,0.9271915899631622]],"imag":[[0.0012863480921265515,0.000519683901601959],[0.000519683901601959,-0.0012863480921265515]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727084,0.0],[0.0,-0.0013873581987727084]]},{"name":"u","qubits":[4],"real":[[0.6963333806240848,-0.7177184845248403],[0.7177184845248403,0.6963333806240848]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.711769769416833,-0.7024128382541911],[0.7024128382541911,0.711769769416833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.711769769416833,-0.7024128382541911],[0.7024128382541911,0.711769769416833]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999987197887051,0.0016001315416870915],[-0.0016001315416870915,0.9999987197887051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999987197887051,0.0016001315416870915],[-0.0016001315416870915,0.9999987197887051]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,-0.1285045163300186],[0.1285045163300186,0.9917089236680227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,-0.1285045163300186],[0.1285045163300186,0.9917089236680227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,-0.1285045163300186],[0.1285045163300186,0.9917089236680227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680227,-0.1285045163300186],[0.1285045163300186,0.9917089236680227]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959465556353],[-0.00010455959465556353,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959465555508],[-0.00010455959465555508,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959465555508],[-0.00010455959465555508,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959465556353],[-0.00010455959465556353,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9271924822763776,-0.3745852383772873],[0.3745852383772873,0.9271924822763776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9719495855527388,-0.23518929215391418],[0.23518929215391418,0.9719495855527388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999617218089949,-0.008749566662994758],[0.008749566662994758,0.9999617218089949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.987967374301979,-0.1546624301983299],[0.1546624301983299,0.987967374301979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.987967374301979,-0.1546624301983299],[0.1546624301983299,0.987967374301979]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999617218089949,-0.008749566662994758],[0.008749566662994758,0.9999617218089949]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9719495855527388,-0.23518929215391418],[0.23518929215391418,0.9719495855527388]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9271924822763776,-0.3745852383772873],[0.3745852383772873,0.9271924822763776]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,-0.010463766429086752],[0.010463766429086752,0.9999452532974581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,-0.010491062028801231],[0.010491062028801231,0.9999449672944546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,0.01046376642908678],[-0.01046376642908678,0.9999452532974581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,0.010491062028801245],[-0.010491062028801245,0.9999449672944546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,0.010491062028801245],[-0.010491062028801245,0.9999449672944546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,0.01046376642908678],[-0.01046376642908678,0.9999452532974581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999449672944546,-0.010491062028801231],[0.010491062028801231,0.9999449672944546]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999452532974581,-0.010463766429086752],[0.010463766429086752,0.9999452532974581]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9667649289819497,0.0],[0.0,0.9667649289819497]],"imag":[[-0.25566691630034166,0.0],[0.0,0.25566691630034166]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9910058609912265,0.0],[0.0,0.9910058609912265]],"imag":[[-0.1338184721218936,0.0],[0.0,0.1338184721218936]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9653669442563785,0.0],[0.0,0.9653669442563785]],"imag":[[-0.2608958852437161,0.0],[0.0,0.2608958852437161]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9913111153588061,0.0],[0.0,0.9913111153588061]],"imag":[[-0.13153810309594588,0.0],[0.0,0.13153810309594588]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9982721594341598,0.0],[0.0,0.9982721594341598]],"imag":[[0.05875964345245395,0.0],[0.0,-0.05875964345245395]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973194281049635,0.0],[0.0,0.9973194281049635]],"imag":[[-0.07317074773697747,0.0],[0.0,0.07317074773697747]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9984047061422233,0.0],[0.0,0.9984047061422233]],"imag":[[0.05646275545048041,0.0],[0.0,-0.05646275545048041]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977008632844612,0.0],[0.0,0.9977008632844612]],"imag":[[-0.0677715825508078,0.0],[0.0,0.0677715825508078]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9417747798690529,0.0],[0.0,0.9417747798690529]],"imag":[[0.3362443516292832,0.0],[0.0,-0.3362443516292832]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903587496976589,0.0],[0.0,0.9903587496976589]],"imag":[[0.13852634008480008,0.0],[0.0,-0.13852634008480008]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987985960744822,0.0],[0.0,0.9987985960744822]],"imag":[[-0.04900371903889833,0.0],[0.0,0.04900371903889833]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9681717823039505,0.0],[0.0,0.9681717823039505]],"imag":[[-0.2502866355808713,0.0],[0.0,0.2502866355808713]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9688333589573541,0.0],[0.0,0.9688333589573541]],"imag":[[-0.24771338795351913,0.0],[0.0,0.24771338795351913]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9989252701000098,0.0],[0.0,0.9989252701000098]],"imag":[[-0.04634980858237222,0.0],[0.0,0.04634980858237222]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.989987199359779,0.0],[0.0,0.989987199359779]],"imag":[[0.14115716454994848,0.0],[0.0,-0.14115716454994848]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9408780781905075,0.0],[0.0,0.9408780781905075]],"imag":[[0.33874539403590004,0.0],[0.0,-0.33874539403590004]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9854480580051901,0.0],[0.0,0.9854480580051901]],"imag":[[0.16997683658016327,0.0],[0.0,-0.16997683658016327]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8506632389253661,0.0],[0.0,0.8506632389253661]],"imag":[[-0.5257109984972784,0.0],[0.0,0.5257109984972784]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9348937278604079,0.0],[0.0,0.9348937278604079]],"imag":[[-0.3549277639284782,0.0],[0.0,0.3549277639284782]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9353602582512716,0.0],[0.0,0.9353602582512716]],"imag":[[0.35369646207463623,0.0],[0.0,-0.35369646207463623]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9906410459304862,0.0],[0.0,0.9906410459304862]],"imag":[[0.13649292332480947,0.0],[0.0,-0.13649292332480947]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988970919632233,0.0],[0.0,0.9988970919632233]],"imag":[[-0.04695316461555865,0.0],[0.0,0.04695316461555865]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999018317462482,0.0],[0.0,0.999018317462482]],"imag":[[-0.04429899970012266,0.0],[0.0,0.04429899970012266]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9902748972412507,0.0],[0.0,0.9902748972412507]],"imag":[[0.1391245050083931,0.0],[0.0,-0.1391245050083931]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9431299307179645,0.0],[0.0,0.9431299307179645]],"imag":[[0.3324243279062585,0.0],[0.0,-0.3324243279062585]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8630158618669498,0.0],[0.0,0.8630158618669498]],"imag":[[0.5051768226730575,0.0],[0.0,-0.5051768226730575]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9984827711849815,0.0],[0.0,0.9984827711849815]],"imag":[[-0.05506501290983044,0.0],[0.0,0.05506501290983044]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.998625550755973,0.0],[0.0,0.998625550755973]],"imag":[[-0.05241192018357503,0.0],[0.0,0.05241192018357503]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9662976251486528,0.0],[0.0,0.9662976251486528]],"imag":[[0.2574274647975109,0.0],[0.0,-0.2574274647975109]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9747082388262099,0.0],[0.0,0.9747082388262099]],"imag":[[-0.2234812053938945,0.0],[0.0,0.2234812053938945]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9713513512586979,0.0],[0.0,0.9713513512586979]],"imag":[[0.23764795898114058,0.0],[0.0,-0.23764795898114058]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8936743125343205,0.0],[0.0,0.8936743125343205]],"imag":[[0.448716194399433,-0.0],[-0.0,-0.448716194399433]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9896694716094382,0.0],[0.0,0.9896694716094382]],"imag":[[0.14336783797036032,-0.0],[-0.0,-0.14336783797036032]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9942791933084553,0.0],[0.0,0.9942791933084553]],"imag":[[0.10681238577003813,-0.0],[-0.0,-0.10681238577003813]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9939918908747432,0.0],[0.0,0.9939918908747432]],"imag":[[0.10945373851656501,-0.0],[-0.0,-0.10945373851656501]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9939626816103564,0.0],[0.0,0.9939626816103564]],"imag":[[0.10971867464542788,-0.0],[-0.0,-0.10971867464542788]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9962855421104754,0.0],[0.0,0.9962855421104754]],"imag":[[0.08611108280376166,-0.0],[-0.0,-0.08611108280376166]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9954387641160761,0.0],[0.0,0.9954387641160761]],"imag":[[0.09540265664570836,-0.0],[-0.0,-0.09540265664570836]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9585331932972361,0.0],[0.0,0.9585331932972361]],"imag":[[-0.2849809069874742,-0.0],[-0.0,0.2849809069874742]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9592869842058683,0.0],[0.0,0.9592869842058683]],"imag":[[-0.28243314595353375,-0.0],[-0.0,0.28243314595353375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9951817724358057,0.0],[0.0,0.9951817724358057]],"imag":[[0.09804713056243997,-0.0],[-0.0,-0.09804713056243997]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9939308102341076,0.0],[0.0,0.9939308102341076]],"imag":[[0.11000702008222239,-0.0],[-0.0,-0.11000702008222239]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9854295334607178,0.0],[0.0,0.9854295334607178]],"imag":[[-0.17008419851177256,-0.0],[-0.0,0.17008419851177256]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9811178912450762,0.0],[0.0,0.9811178912450762]],"imag":[[-0.19341066019952144,-0.0],[-0.0,0.19341066019952144]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9962605192340208,0.0],[0.0,0.9962605192340208]],"imag":[[0.08640010309923958,-0.0],[-0.0,-0.08640010309923958]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.960312314713525,0.0],[0.0,0.960312314713525]],"imag":[[-0.27892697648228976,-0.0],[-0.0,0.27892697648228976]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.993643983955042,0.0],[0.0,0.993643983955042]],"imag":[[0.11256834879286504,-0.0],[-0.0,-0.11256834879286504]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9534720504983297,0.0],[0.0,0.9534720504983297]],"imag":[[-0.3014814238365451,-0.0],[-0.0,0.3014814238365451]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960209293251956,0.0],[0.0,0.9960209293251956]],"imag":[[0.08911962940998892,-0.0],[-0.0,-0.08911962940998892]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9957806291507304,0.0],[0.0,0.9957806291507304]],"imag":[[0.09176567227550604,-0.0],[-0.0,-0.09176567227550604]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9542696999815746,0.0],[0.0,0.9542696999815746]],"imag":[[-0.298947051661453,-0.0],[-0.0,0.298947051661453]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9933413905752265,0.0],[0.0,0.9933413905752265]],"imag":[[0.11520799351640149,-0.0],[-0.0,-0.11520799351640149]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.961050014475722,0.0],[0.0,0.961050014475722]],"imag":[[-0.27637450981632594,-0.0],[-0.0,0.27637450981632594]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9979546951511343,0.0],[0.0,0.9979546951511343]],"imag":[[-0.06392516269675469,-0.0],[-0.0,0.06392516269675469]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999947320327764,0.0],[0.0,0.9999947320327764]],"imag":[[0.00324590614400779,-0.0],[-0.0,-0.00324590614400779]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988239002492916,0.0],[0.0,0.9988239002492916]],"imag":[[-0.04848521723982668,-0.0],[-0.0,0.04848521723982668]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999395322859377,0.0],[0.0,0.9999395322859377]],"imag":[[0.010996898279978287,-0.0],[-0.0,-0.010996898279978287]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999190378808073,0.0],[0.0,0.9999190378808073]],"imag":[[-0.01272468795376832,-0.0],[-0.0,0.01272468795376832]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973928083287488,0.0],[0.0,0.9973928083287488]],"imag":[[-0.07216360505193659,-0.0],[-0.0,0.07216360505193659]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997903691332836,0.0],[0.0,0.9997903691332836]],"imag":[[-0.02047480862749581,-0.0],[-0.0,0.02047480862749581]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961576134166421,0.0],[0.0,0.9961576134166421]],"imag":[[-0.08757858889054895,-0.0],[-0.0,0.08757858889054895]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,0.06699321381501928],[-0.06699321381501928,0.9977534311154911]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,0.06702044956327646],[-0.06702044956327646,0.9977516020234376]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,-0.06699321381501928],[0.06699321381501928,0.9977534311154911]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,-0.06702044956327646],[0.06702044956327646,0.9977516020234376]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,-0.06702044956327646],[0.06702044956327646,0.9977516020234376]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,-0.06699321381501928],[0.06699321381501928,0.9977534311154911]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,0.06702044956327646],[-0.06702044956327646,0.9977516020234376]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,0.06699321381501928],[-0.06699321381501928,0.9977534311154911]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9380517334517884,0.34649523137857907],[-0.34649523137857907,0.9380517334517884]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9785909714260274,0.20581474836236635],[-0.20581474836236635,0.9785909714260274]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999244781414931,0.03885700470992084],[-0.03885700470992084,0.999244781414931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9828620635355116,0.18434251832584844],[-0.18434251832584844,0.9828620635355116]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9828620635355116,0.18434251832584844],[-0.18434251832584844,0.9828620635355116]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999244781414931,0.03885700470992084],[-0.03885700470992084,0.999244781414931]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9785909714260274,0.20581474836236635],[-0.20581474836236635,0.9785909714260274]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959464292564],[0.00010455959464292564,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.0001045595946429354],[0.0001045595946429354,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.0001045595946429354],[0.0001045595946429354,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959464292564],[0.00010455959464292564,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,0.128504516330016],[-0.128504516330016,0.991708923668023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,0.12850451633001597],[-0.12850451633001597,0.991708923668023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,0.12850451633001597],[-0.12850451633001597,0.991708923668023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,0.128504516330016],[-0.128504516330016,0.991708923668023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999998199262138,0.0006001229373599666],[-0.0006001229373599666,0.9999998199262138]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998199262138,0.0006001229373599666],[-0.0006001229373599666,0.9999998199262138]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9394664848155353,0.3426408088776664],[-0.3426408088776664,0.9394664848155353]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9394664848155353,0.3426408088776664],[-0.3426408088776664,0.9394664848155353]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6937622157958433,0.720204129350868],[-0.720204129350868,0.6937622157958433]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.937800245608181,0.3464023374203333],[-0.3464023374203333,0.937800245608181]],"imag":[[-0.021719898000234373,-0.008022842253504709],[-0.008022842253504709,0.021719898000234373]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"u","qubits":[4],"real":[[0.6937622157958433,-0.720204129350868],[0.720204129350868,0.6937622157958433]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9394664848155353,-0.3426408088776664],[0.3426408088776664,0.9394664848155353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9394664848155353,-0.3426408088776664],[0.3426408088776664,0.9394664848155353]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999998199262138,-0.0006001229373599666],[0.0006001229373599666,0.9999998199262138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998199262138,-0.0006001229373599666],[0.0006001229373599666,0.9999998199262138]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.991708923668023,-0.128504516330016],[0.128504516330016,0.991708923668023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,-0.12850451633001597],[0.12850451633001597,0.991708923668023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,-0.12850451633001597],[0.12850451633001597,0.991708923668023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.991708923668023,-0.128504516330016],[0.128504516330016,0.991708923668023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959464292564],[-0.00010455959464292564,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.0001045595946429354],[-0.0001045595946429354,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.0001045595946429354],[-0.0001045595946429354,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959464292564],[-0.00010455959464292564,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9380517334517884,-0.34649523137857907],[0.34649523137857907,0.9380517334517884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9785909714260274,-0.20581474836236635],[0.20581474836236635,0.9785909714260274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999244781414931,-0.03885700470992084],[0.03885700470992084,0.999244781414931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9828620635355116,-0.18434251832584844],[0.18434251832584844,0.9828620635355116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9828620635355116,-0.18434251832584844],[0.18434251832584844,0.9828620635355116]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999244781414931,-0.03885700470992084],[0.03885700470992084,0.999244781414931]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9785909714260274,-0.20581474836236635],[0.20581474836236635,0.9785909714260274]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9380517334517884,-0.34649523137857907],[0.34649523137857907,0.9380517334517884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,-0.06699321381501928],[0.06699321381501928,0.9977534311154911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,-0.06702044956327646],[0.06702044956327646,0.9977516020234376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,0.06699321381501928],[-0.06699321381501928,0.9977534311154911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,0.06702044956327646],[-0.06702044956327646,0.9977516020234376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,0.06702044956327646],[-0.06702044956327646,0.9977516020234376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,0.06699321381501928],[-0.06699321381501928,0.9977534311154911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9977516020234376,-0.06702044956327646],[0.06702044956327646,0.9977516020234376]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9977534311154911,-0.06699321381501928],[0.06699321381501928,0.9977534311154911]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9961576134166421,0.0],[0.0,0.9961576134166421]],"imag":[[0.08757858889054895,0.0],[0.0,-0.08757858889054895]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997903691332836,0.0],[0.0,0.9997903691332836]],"imag":[[0.02047480862749581,0.0],[0.0,-0.02047480862749581]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973928083287488,0.0],[0.0,0.9973928083287488]],"imag":[[0.07216360505193659,0.0],[0.0,-0.07216360505193659]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999190378808073,0.0],[0.0,0.9999190378808073]],"imag":[[0.01272468795376832,0.0],[0.0,-0.01272468795376832]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999395322859377,0.0],[0.0,0.9999395322859377]],"imag":[[-0.010996898279978287,0.0],[0.0,0.010996898279978287]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988239002492916,0.0],[0.0,0.9988239002492916]],"imag":[[0.04848521723982668,0.0],[0.0,-0.04848521723982668]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999947320327764,0.0],[0.0,0.9999947320327764]],"imag":[[-0.00324590614400779,0.0],[0.0,0.00324590614400779]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979546951511343,0.0],[0.0,0.9979546951511343]],"imag":[[0.06392516269675469,0.0],[0.0,-0.06392516269675469]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.961050014475722,0.0],[0.0,0.961050014475722]],"imag":[[0.27637450981632594,0.0],[0.0,-0.27637450981632594]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9933413905752265,0.0],[0.0,0.9933413905752265]],"imag":[[-0.11520799351640149,0.0],[0.0,0.11520799351640149]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9542696999815746,0.0],[0.0,0.9542696999815746]],"imag":[[0.298947051661453,0.0],[0.0,-0.298947051661453]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9957806291507304,0.0],[0.0,0.9957806291507304]],"imag":[[-0.09176567227550604,0.0],[0.0,0.09176567227550604]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9960209293251956,0.0],[0.0,0.9960209293251956]],"imag":[[-0.08911962940998892,0.0],[0.0,0.08911962940998892]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9534720504983297,0.0],[0.0,0.9534720504983297]],"imag":[[0.3014814238365451,0.0],[0.0,-0.3014814238365451]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.993643983955042,0.0],[0.0,0.993643983955042]],"imag":[[-0.11256834879286504,0.0],[0.0,0.11256834879286504]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.960312314713525,0.0],[0.0,0.960312314713525]],"imag":[[0.27892697648228976,0.0],[0.0,-0.27892697648228976]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9962605192340208,0.0],[0.0,0.9962605192340208]],"imag":[[-0.08640010309923958,0.0],[0.0,0.08640010309923958]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9811178912450762,0.0],[0.0,0.9811178912450762]],"imag":[[0.19341066019952144,0.0],[0.0,-0.19341066019952144]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9854295334607178,0.0],[0.0,0.9854295334607178]],"imag":[[0.17008419851177256,0.0],[0.0,-0.17008419851177256]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9939308102341076,0.0],[0.0,0.9939308102341076]],"imag":[[-0.11000702008222239,0.0],[0.0,0.11000702008222239]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9951817724358057,0.0],[0.0,0.9951817724358057]],"imag":[[-0.09804713056243997,0.0],[0.0,0.09804713056243997]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9592869842058683,0.0],[0.0,0.9592869842058683]],"imag":[[0.28243314595353375,0.0],[0.0,-0.28243314595353375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9585331932972361,0.0],[0.0,0.9585331932972361]],"imag":[[0.2849809069874742,0.0],[0.0,-0.2849809069874742]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9954387641160761,0.0],[0.0,0.9954387641160761]],"imag":[[-0.09540265664570836,0.0],[0.0,0.09540265664570836]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9962855421104754,0.0],[0.0,0.9962855421104754]],"imag":[[-0.08611108280376166,0.0],[0.0,0.08611108280376166]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9939626816103564,0.0],[0.0,0.9939626816103564]],"imag":[[-0.10971867464542788,0.0],[0.0,0.10971867464542788]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9939918908747432,0.0],[0.0,0.9939918908747432]],"imag":[[-0.10945373851656501,0.0],[0.0,0.10945373851656501]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9942791933084553,0.0],[0.0,0.9942791933084553]],"imag":[[-0.10681238577003813,0.0],[0.0,0.10681238577003813]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9896694716094382,0.0],[0.0,0.9896694716094382]],"imag":[[-0.14336783797036032,0.0],[0.0,0.14336783797036032]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8936743125343205,0.0],[0.0,0.8936743125343205]],"imag":[[-0.448716194399433,0.0],[0.0,0.448716194399433]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9841141401235707,0.0],[0.0,0.9841141401235707]],"imag":[[-0.17753692350844993,0.0],[0.0,0.17753692350844993]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9591412203123307,0.0],[0.0,0.9591412203123307]],"imag":[[0.2829277637450467,-0.0],[-0.0,-0.2829277637450467]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9572838142582574,0.0],[0.0,0.9572838142582574]],"imag":[[-0.28914995929303217,-0.0],[-0.0,0.28914995929303217]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.956405009032949,0.0],[0.0,0.956405009032949]],"imag":[[0.29204359040507083,-0.0],[-0.0,-0.29204359040507083]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9556256940229401,0.0],[0.0,0.9556256940229401]],"imag":[[0.2945836603126082,-0.0],[-0.0,-0.2945836603126082]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9769652845540979,0.0],[0.0,0.9769652845540979]],"imag":[[-0.21339829609472177,-0.0],[-0.0,0.21339829609472177]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9932050433524815,0.0],[0.0,0.9932050433524815]],"imag":[[0.11637758314725076,-0.0],[-0.0,-0.11637758314725076]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9952380719768731,0.0],[0.0,0.9952380719768731]],"imag":[[-0.09747399698256111,-0.0],[-0.0,0.09747399698256111]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9950608469141987,0.0],[0.0,0.9950608469141987]],"imag":[[-0.0992668672740189,-0.0],[-0.0,0.0992668672740189]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953210797757888,0.0],[0.0,0.9953210797757888]],"imag":[[-0.09662271034264162,-0.0],[-0.0,0.09662271034264162]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9954935406828895,0.0],[0.0,0.9954935406828895]],"imag":[[-0.09482937550487318,-0.0],[-0.0,0.09482937550487318]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9687955699507471,0.0],[0.0,0.9687955699507471]],"imag":[[-0.2478611378248052,-0.0],[-0.0,0.2478611378248052]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8506187944814355,0.0],[0.0,0.8506187944814355]],"imag":[[-0.5257829081236375,-0.0],[-0.0,0.5257829081236375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9754719642049106,0.0],[0.0,0.9754719642049106]],"imag":[[-0.2201237085145845,-0.0],[-0.0,0.2201237085145845]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9967032993009918,0.0],[0.0,0.9967032993009918]],"imag":[[0.0811328118736037,-0.0],[-0.0,-0.0811328118736037]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9947877184623528,0.0],[0.0,0.9947877184623528]],"imag":[[0.10196761837204296,-0.0],[-0.0,-0.10196761837204296]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.956737940285749,0.0],[0.0,0.956737940285749]],"imag":[[-0.29095105020910755,-0.0],[-0.0,0.29095105020910755]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9951860658444014,0.0],[0.0,0.9951860658444014]],"imag":[[0.09800354253363878,-0.0],[-0.0,-0.09800354253363878]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9555711888991254,0.0],[0.0,0.9555711888991254]],"imag":[[-0.2947604161788214,-0.0],[-0.0,0.2947604161788214]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9563509737293996,0.0],[0.0,0.9563509737293996]],"imag":[[-0.2922204904636722,-0.0],[-0.0,0.2922204904636722]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949221646855293,0.0],[0.0,0.9949221646855293]],"imag":[[0.10064733586866859,-0.0],[-0.0,-0.10064733586866859]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9575075997808468,0.0],[0.0,0.9575075997808468]],"imag":[[-0.28840803796344144,-0.0],[-0.0,0.28840803796344144]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9945132864393252,0.0],[0.0,0.9945132864393252]],"imag":[[0.1046103393343731,-0.0],[-0.0,-0.1046103393343731]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9733608058244376,0.0],[0.0,0.9733608058244376]],"imag":[[-0.2292787423308177,-0.0],[-0.0,0.2292787423308177]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9853173097606516,0.0],[0.0,0.9853173097606516]],"imag":[[-0.17073312240462368,-0.0],[-0.0,0.17073312240462368]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8155561102753011,0.0],[0.0,0.8155561102753011]],"imag":[[-0.5786780028587756,-0.0],[-0.0,0.5786780028587756]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8445579913619234,0.0],[0.0,0.8445579913619234]],"imag":[[-0.5354640970473308,-0.0],[-0.0,0.5354640970473308]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9728941548720521,0.0],[0.0,0.9728941548720521]],"imag":[[-0.23125086684333843,-0.0],[-0.0,0.23125086684333843]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9595455039480877,0.0],[0.0,0.9595455039480877]],"imag":[[-0.2815535932163011,-0.0],[-0.0,0.2815535932163011]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9872081112371588,0.0],[0.0,0.9872081112371588]],"imag":[[0.15943696280211056,-0.0],[-0.0,-0.15943696280211056]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949684271584863,0.0],[0.0,0.9949684271584863]],"imag":[[0.10018896624762563,-0.0],[-0.0,-0.10018896624762563]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,-0.017263134053828372],[0.017263134053828372,0.9998509809979883]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,-0.01723584101715576],[0.01723584101715576,0.9998514518589405]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,0.017263134053828795],[-0.017263134053828795,0.9998509809979883]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,0.01723584101715531],[-0.01723584101715531,0.9998514518589405]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,0.01723584101715531],[-0.01723584101715531,0.9998514518589405]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,0.017263134053828795],[-0.017263134053828795,0.9998509809979883]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,-0.01723584101715576],[0.01723584101715576,0.9998514518589405]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,-0.017263134053828372],[0.017263134053828372,0.9998509809979883]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9271025218597961,0.37480783604562784],[-0.37480783604562784,0.9271025218597961]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9718930912417262,0.23542263951583256],[-0.23542263951583256,0.9718930912417262]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999637936611361,0.008509486872239784],[-0.008509486872239784,0.9999637936611361]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988004478533724,0.1544252259098366],[-0.1544252259098366,0.988004478533724]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.988004478533724,0.1544252259098366],[-0.1544252259098366,0.988004478533724]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999637936611361,0.008509486872239784],[-0.008509486872239784,0.9999637936611361]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9718930912417262,0.23542263951583256],[-0.23542263951583256,0.9718930912417262]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959464297386],[0.00010455959464297386,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959464294269],[0.00010455959464294269,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959464294269],[0.00010455959464294269,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,-0.00010455959464297386],[0.00010455959464297386,0.9999999945336455]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680224,0.12850451633001997],[-0.12850451633001997,0.9917089236680224]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680225,0.12850451633001903],[-0.12850451633001903,0.9917089236680225]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680225,0.12850451633001903],[-0.12850451633001903,0.9917089236680225]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680224,0.12850451633001997],[-0.12850451633001997,0.9917089236680224]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999967298698852,0.0025573911581784907],[-0.0025573911581784907,0.9999967298698852]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999967298698852,0.0025573911581784907],[-0.0025573911581784907,0.9999967298698852]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8100125231785192,0.5864125785604951],[-0.5864125785604951,0.8100125231785192]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8100125231785192,0.5864125785604951],[-0.5864125785604951,0.8100125231785192]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7173184992497569,0.6967454130699939],[-0.6967454130699939,0.7173184992497569]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.926834156694539,0.3746993417157254],[-0.3746993417157254,0.926834156694539]],"imag":[[-0.022305425867187624,-0.00901760938432769],[-0.00901760938432769,0.022305425867187624]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.7173184992497569,-0.6967454130699939],[0.6967454130699939,0.7173184992497569]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.8100125231785192,-0.5864125785604951],[0.5864125785604951,0.8100125231785192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8100125231785192,-0.5864125785604951],[0.5864125785604951,0.8100125231785192]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999967298698852,-0.0025573911581784907],[0.0025573911581784907,0.9999967298698852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999967298698852,-0.0025573911581784907],[0.0025573911581784907,0.9999967298698852]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9917089236680224,-0.12850451633001997],[0.12850451633001997,0.9917089236680224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680225,-0.12850451633001903],[0.12850451633001903,0.9917089236680225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680225,-0.12850451633001903],[0.12850451633001903,0.9917089236680225]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9917089236680224,-0.12850451633001997],[0.12850451633001997,0.9917089236680224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959464297386],[-0.00010455959464297386,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959464294269],[-0.00010455959464294269,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959464294269],[-0.00010455959464294269,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999945336455,0.00010455959464297386],[-0.00010455959464297386,0.9999999945336455]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9271025218597961,-0.37480783604562784],[0.37480783604562784,0.9271025218597961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9718930912417262,-0.23542263951583256],[0.23542263951583256,0.9718930912417262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999637936611361,-0.008509486872239784],[0.008509486872239784,0.9999637936611361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.988004478533724,-0.1544252259098366],[0.1544252259098366,0.988004478533724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.988004478533724,-0.1544252259098366],[0.1544252259098366,0.988004478533724]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999637936611361,-0.008509486872239784],[0.008509486872239784,0.9999637936611361]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9718930912417262,-0.23542263951583256],[0.23542263951583256,0.9718930912417262]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9271025218597961,-0.37480783604562784],[0.37480783604562784,0.9271025218597961]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,0.017263134053828372],[-0.017263134053828372,0.9998509809979883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,0.01723584101715576],[-0.01723584101715576,0.9998514518589405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,-0.017263134053828795],[0.017263134053828795,0.9998509809979883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,-0.01723584101715531],[0.01723584101715531,0.9998514518589405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,-0.01723584101715531],[0.01723584101715531,0.9998514518589405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,-0.017263134053828795],[0.017263134053828795,0.9998509809979883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998514518589405,0.01723584101715576],[-0.01723584101715576,0.9998514518589405]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998509809979883,0.017263134053828372],[-0.017263134053828372,0.9998509809979883]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9949684271584863,0.0],[0.0,0.9949684271584863]],"imag":[[-0.10018896624762563,0.0],[0.0,0.10018896624762563]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9872081112371588,0.0],[0.0,0.9872081112371588]],"imag":[[-0.15943696280211056,0.0],[0.0,0.15943696280211056]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9595455039480877,0.0],[0.0,0.9595455039480877]],"imag":[[0.2815535932163011,0.0],[0.0,-0.2815535932163011]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9728941548720521,0.0],[0.0,0.9728941548720521]],"imag":[[0.23125086684333843,0.0],[0.0,-0.23125086684333843]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8445579913619234,0.0],[0.0,0.8445579913619234]],"imag":[[0.5354640970473308,0.0],[0.0,-0.5354640970473308]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8155561102753011,0.0],[0.0,0.8155561102753011]],"imag":[[0.5786780028587756,0.0],[0.0,-0.5786780028587756]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9853173097606516,0.0],[0.0,0.9853173097606516]],"imag":[[0.17073312240462368,0.0],[0.0,-0.17073312240462368]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9733608058244376,0.0],[0.0,0.9733608058244376]],"imag":[[0.2292787423308177,0.0],[0.0,-0.2292787423308177]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9945132864393252,0.0],[0.0,0.9945132864393252]],"imag":[[-0.1046103393343731,0.0],[0.0,0.1046103393343731]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9575075997808468,0.0],[0.0,0.9575075997808468]],"imag":[[0.28840803796344144,0.0],[0.0,-0.28840803796344144]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9949221646855293,0.0],[0.0,0.9949221646855293]],"imag":[[-0.10064733586866859,0.0],[0.0,0.10064733586866859]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9563509737293996,0.0],[0.0,0.9563509737293996]],"imag":[[0.2922204904636722,0.0],[0.0,-0.2922204904636722]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9555711888991254,0.0],[0.0,0.9555711888991254]],"imag":[[0.2947604161788214,0.0],[0.0,-0.2947604161788214]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9951860658444014,0.0],[0.0,0.9951860658444014]],"imag":[[-0.09800354253363878,0.0],[0.0,0.09800354253363878]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.956737940285749,0.0],[0.0,0.956737940285749]],"imag":[[0.29095105020910755,0.0],[0.0,-0.29095105020910755]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9947877184623528,0.0],[0.0,0.9947877184623528]],"imag":[[-0.10196761837204296,0.0],[0.0,0.10196761837204296]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9967032993009918,0.0],[0.0,0.9967032993009918]],"imag":[[-0.0811328118736037,0.0],[0.0,0.0811328118736037]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9754719642049106,0.0],[0.0,0.9754719642049106]],"imag":[[0.2201237085145845,0.0],[0.0,-0.2201237085145845]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8506187944814355,0.0],[0.0,0.8506187944814355]],"imag":[[0.5257829081236375,0.0],[0.0,-0.5257829081236375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9687955699507471,0.0],[0.0,0.9687955699507471]],"imag":[[0.2478611378248052,0.0],[0.0,-0.2478611378248052]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9954935406828895,0.0],[0.0,0.9954935406828895]],"imag":[[0.09482937550487318,0.0],[0.0,-0.09482937550487318]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953210797757888,0.0],[0.0,0.9953210797757888]],"imag":[[0.09662271034264162,0.0],[0.0,-0.09662271034264162]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9950608469141987,0.0],[0.0,0.9950608469141987]],"imag":[[0.0992668672740189,0.0],[0.0,-0.0992668672740189]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9952380719768731,0.0],[0.0,0.9952380719768731]],"imag":[[0.09747399698256111,0.0],[0.0,-0.09747399698256111]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9932050433524815,0.0],[0.0,0.9932050433524815]],"imag":[[-0.11637758314725076,0.0],[0.0,0.11637758314725076]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9769652845540979,0.0],[0.0,0.9769652845540979]],"imag":[[0.21339829609472177,0.0],[0.0,-0.21339829609472177]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9556256940229401,0.0],[0.0,0.9556256940229401]],"imag":[[-0.2945836603126082,0.0],[0.0,0.2945836603126082]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.956405009032949,0.0],[0.0,0.956405009032949]],"imag":[[-0.29204359040507083,0.0],[0.0,0.29204359040507083]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9572838142582574,0.0],[0.0,0.9572838142582574]],"imag":[[0.28914995929303217,0.0],[0.0,-0.28914995929303217]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9591412203123307,0.0],[0.0,0.9591412203123307]],"imag":[[-0.2829277637450467,0.0],[0.0,0.2829277637450467]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9230096097656226,0.0],[0.0,0.9230096097656226]],"imag":[[-0.38477689676007437,0.0],[0.0,0.38477689676007437]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9941606304116941,0.0],[0.0,0.9941606304116941]],"imag":[[-0.10791033750027365,-0.0],[-0.0,0.10791033750027365]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9714283850789427,0.0],[0.0,0.9714283850789427]],"imag":[[0.2373328731189958,-0.0],[-0.0,-0.2373328731189958]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9563426691427573,0.0],[0.0,0.9563426691427573]],"imag":[[0.29224766753030984,-0.0],[-0.0,-0.29224766753030984]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9555628121342443,0.0],[0.0,0.9555628121342443]],"imag":[[0.2947875710848321,-0.0],[-0.0,-0.2947875710848321]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999719248638557,0.0],[0.0,0.999719248638557]],"imag":[[-0.023694385443793042,-0.0],[-0.0,0.023694385443793042]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9183147854393757,0.0],[0.0,0.9183147854393757]],"imag":[[-0.39585092502536007,-0.0],[-0.0,0.39585092502536007]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8824142465199272,0.0],[0.0,0.8824142465199272]],"imag":[[-0.4704732697387485,-0.0],[-0.0,0.4704732697387485]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9950597434935541,0.0],[0.0,0.9950597434935541]],"imag":[[-0.0992779274488659,-0.0],[-0.0,0.0992779274488659]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953200057451441,0.0],[0.0,0.9953200057451441]],"imag":[[-0.09663377341016105,-0.0],[-0.0,0.09663377341016105]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8836611462386842,0.0],[0.0,0.8836611462386842]],"imag":[[-0.4681270966608692,-0.0],[-0.0,0.4681270966608692]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9123407089666962,0.0],[0.0,0.9123407089666962]],"imag":[[0.40943183896974383,-0.0],[-0.0,-0.40943183896974383]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9984492269391377,0.0],[0.0,0.9984492269391377]],"imag":[[0.055669931063710695,-0.0],[-0.0,-0.055669931063710695]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9468176583850065,0.0],[0.0,0.9468176583850065]],"imag":[[-0.32177060426697335,-0.0],[-0.0,0.32177060426697335]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992576748055108,0.0],[0.0,0.9992576748055108]],"imag":[[0.03852400994554049,-0.0],[-0.0,-0.03852400994554049]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9566127038365159,0.0],[0.0,0.9566127038365159]],"imag":[[0.2913625488263554,-0.0],[-0.0,-0.2913625488263554]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949955430997247,0.0],[0.0,0.9949955430997247]],"imag":[[-0.09991931350686803,-0.0],[-0.0,0.09991931350686803]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9563240376919068,0.0],[0.0,0.9563240376919068]],"imag":[[0.29230862958976855,-0.0],[-0.0,-0.29230862958976855]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950676577342119,0.0],[0.0,0.9950676577342119]],"imag":[[-0.09919857121626903,-0.0],[-0.0,0.09919857121626903]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953277091139492,0.0],[0.0,0.9953277091139492]],"imag":[[-0.09655439643008362,-0.0],[-0.0,0.09655439643008362]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9555440187772597,0.0],[0.0,0.9555440187772597]],"imag":[[0.2948484834266644,-0.0],[-0.0,-0.2948484834266644]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.995257509695481,0.0],[0.0,0.995257509695481]],"imag":[[-0.09727532778022166,-0.0],[-0.0,0.09727532778022166]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9558351975729044,0.0],[0.0,0.9558351975729044]],"imag":[[0.293903172968185,-0.0],[-0.0,-0.293903172968185]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9721920794051866,0.0],[0.0,0.9721920794051866]],"imag":[[0.23418488580995,-0.0],[-0.0,-0.23418488580995]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9837618809399139,0.0],[0.0,0.9837618809399139]],"imag":[[0.17947858259291755,-0.0],[-0.0,-0.17947858259291755]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9920616373917366,0.0],[0.0,0.9920616373917366]],"imag":[[0.12575256504591278,-0.0],[-0.0,-0.12575256504591278]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9562728219613124,0.0],[0.0,0.9562728219613124]],"imag":[[0.2924761357412743,-0.0],[-0.0,-0.2924761357412743]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9962627186578908,0.0],[0.0,0.9962627186578908]],"imag":[[-0.08637473827681519,-0.0],[-0.0,0.08637473827681519]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9671031407252788,0.0],[0.0,0.9671031407252788]],"imag":[[-0.25438458129238406,-0.0],[-0.0,0.25438458129238406]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9794981479654683,0.0],[0.0,0.9794981479654683]],"imag":[[-0.20145316610124941,-0.0],[-0.0,0.20145316610124941]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9892270044301292,0.0],[0.0,0.9892270044301292]],"imag":[[-0.14638966393223643,-0.0],[-0.0,0.14638966393223643]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,-0.010891584125731739],[0.010891584125731739,0.9999406849384778]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,-0.01088216984855653],[0.01088216984855653,0.9999407874366297]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,0.010891584125732162],[-0.010891584125732162,0.9999406849384778]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,0.010882169848556092],[-0.010882169848556092,0.9999407874366297]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,0.010882169848556092],[-0.010882169848556092,0.9999407874366297]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,0.010891584125732162],[-0.010891584125732162,0.9999406849384778]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,-0.01088216984855653],[0.01088216984855653,0.9999407874366297]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,-0.010891584125731739],[0.010891584125731739,0.9999406849384778]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9604852011582448,0.2783310589136724],[-0.2783310589136724,0.9604852011582448]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9622689991464884,0.2720999325277672],[-0.2720999325277672,0.9622689991464884]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9938853035889821,0.1104174049225797],[-0.1104174049225797,0.9938853035889821]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9931487692075973,0.11685684499178754],[-0.11685684499178754,0.9931487692075973]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9931487692075973,0.11685684499178754],[-0.11685684499178754,0.9931487692075973]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9938853035889821,0.1104174049225797],[-0.1104174049225797,0.9938853035889821]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9622689991464884,0.2720999325277672],[-0.2720999325277672,0.9622689991464884]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999978131067,6.613460987395575e-05],[-6.613460987395575e-05,0.9999999978131067]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999949003238,0.00010099184373764905],[-0.00010099184373764905,0.9999999949003238]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999949003238,0.00010099184373764905],[-0.00010099184373764905,0.9999999949003238]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999978131067,6.613460987395575e-05],[-6.613460987395575e-05,0.9999999978131067]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9513389933247659,0.30814626361489594],[-0.30814626361489594,0.9513389933247659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.968142128834119,0.2504013146461899],[-0.2504013146461899,0.968142128834119]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.968142128834119,0.2504013146461899],[-0.2504013146461899,0.968142128834119]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9513389933247659,0.30814626361489594],[-0.30814626361489594,0.9513389933247659]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999998671713,-1.62989995127205e-05],[1.62989995127205e-05,0.9999999998671713]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999998671713,-1.62989995127205e-05],[1.62989995127205e-05,0.9999999998671713]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9987989457123777,0.04899659216560605],[-0.04899659216560605,0.9987989457123777]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9987989457123777,0.04899659216560605],[-0.04899659216560605,0.9987989457123777]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6982756678654746,0.715828954197178],[-0.715828954197178,0.6982756678654746]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9602113661132889,0.27825170652184134],[-0.27825170652184134,0.9602113661132889]],"imag":[[-0.022933687685265873,-0.0066457635896295724],[-0.0066457635896295724,0.022933687685265873]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.6982756678654746,-0.715828954197178],[0.715828954197178,0.6982756678654746]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9987989457123777,-0.04899659216560605],[0.04899659216560605,0.9987989457123777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9987989457123777,-0.04899659216560605],[0.04899659216560605,0.9987989457123777]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999998671713,1.62989995127205e-05],[-1.62989995127205e-05,0.9999999998671713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999998671713,1.62989995127205e-05],[-1.62989995127205e-05,0.9999999998671713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9513389933247659,-0.30814626361489594],[0.30814626361489594,0.9513389933247659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.968142128834119,-0.2504013146461899],[0.2504013146461899,0.968142128834119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.968142128834119,-0.2504013146461899],[0.2504013146461899,0.968142128834119]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9513389933247659,-0.30814626361489594],[0.30814626361489594,0.9513389933247659]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999978131067,-6.613460987395575e-05],[6.613460987395575e-05,0.9999999978131067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999949003238,-0.00010099184373764905],[0.00010099184373764905,0.9999999949003238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999949003238,-0.00010099184373764905],[0.00010099184373764905,0.9999999949003238]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999978131067,-6.613460987395575e-05],[6.613460987395575e-05,0.9999999978131067]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9604852011582448,-0.2783310589136724],[0.2783310589136724,0.9604852011582448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9622689991464884,-0.2720999325277672],[0.2720999325277672,0.9622689991464884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9938853035889821,-0.1104174049225797],[0.1104174049225797,0.9938853035889821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9931487692075973,-0.11685684499178754],[0.11685684499178754,0.9931487692075973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9931487692075973,-0.11685684499178754],[0.11685684499178754,0.9931487692075973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9938853035889821,-0.1104174049225797],[0.1104174049225797,0.9938853035889821]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9622689991464884,-0.2720999325277672],[0.2720999325277672,0.9622689991464884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9604852011582448,-0.2783310589136724],[0.2783310589136724,0.9604852011582448]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,0.010891584125731739],[-0.010891584125731739,0.9999406849384778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,0.01088216984855653],[-0.01088216984855653,0.9999407874366297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,-0.010891584125732162],[0.010891584125732162,0.9999406849384778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,-0.010882169848556092],[0.010882169848556092,0.9999407874366297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,-0.010882169848556092],[0.010882169848556092,0.9999407874366297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,-0.010891584125732162],[0.010891584125732162,0.9999406849384778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999407874366297,0.01088216984855653],[-0.01088216984855653,0.9999407874366297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999406849384778,0.010891584125731739],[-0.010891584125731739,0.9999406849384778]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9892270044301292,0.0],[0.0,0.9892270044301292]],"imag":[[0.14638966393223643,0.0],[0.0,-0.14638966393223643]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9794981479654683,0.0],[0.0,0.9794981479654683]],"imag":[[0.20145316610124941,0.0],[0.0,-0.20145316610124941]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9671031407252788,0.0],[0.0,0.9671031407252788]],"imag":[[0.25438458129238406,0.0],[0.0,-0.25438458129238406]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9962627186578908,0.0],[0.0,0.9962627186578908]],"imag":[[0.08637473827681519,0.0],[0.0,-0.08637473827681519]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9562728219613124,0.0],[0.0,0.9562728219613124]],"imag":[[-0.2924761357412743,0.0],[0.0,0.2924761357412743]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920616373917366,0.0],[0.0,0.9920616373917366]],"imag":[[-0.12575256504591278,0.0],[0.0,0.12575256504591278]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9837618809399139,0.0],[0.0,0.9837618809399139]],"imag":[[-0.17947858259291755,0.0],[0.0,0.17947858259291755]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9721920794051866,0.0],[0.0,0.9721920794051866]],"imag":[[-0.23418488580995,0.0],[0.0,0.23418488580995]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9558351975729044,0.0],[0.0,0.9558351975729044]],"imag":[[-0.293903172968185,0.0],[0.0,0.293903172968185]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.995257509695481,0.0],[0.0,0.995257509695481]],"imag":[[0.09727532778022166,0.0],[0.0,-0.09727532778022166]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9555440187772597,0.0],[0.0,0.9555440187772597]],"imag":[[-0.2948484834266644,0.0],[0.0,0.2948484834266644]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953277091139492,0.0],[0.0,0.9953277091139492]],"imag":[[0.09655439643008362,0.0],[0.0,-0.09655439643008362]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9950676577342119,0.0],[0.0,0.9950676577342119]],"imag":[[0.09919857121626903,0.0],[0.0,-0.09919857121626903]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9563240376919068,0.0],[0.0,0.9563240376919068]],"imag":[[-0.29230862958976855,0.0],[0.0,0.29230862958976855]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9949955430997247,0.0],[0.0,0.9949955430997247]],"imag":[[0.09991931350686803,0.0],[0.0,-0.09991931350686803]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9566127038365159,0.0],[0.0,0.9566127038365159]],"imag":[[-0.2913625488263554,0.0],[0.0,0.2913625488263554]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9992576748055108,0.0],[0.0,0.9992576748055108]],"imag":[[-0.03852400994554049,0.0],[0.0,0.03852400994554049]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9468176583850065,0.0],[0.0,0.9468176583850065]],"imag":[[0.32177060426697335,0.0],[0.0,-0.32177060426697335]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9984492269391377,0.0],[0.0,0.9984492269391377]],"imag":[[-0.055669931063710695,0.0],[0.0,0.055669931063710695]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9123407089666962,0.0],[0.0,0.9123407089666962]],"imag":[[-0.40943183896974383,0.0],[0.0,0.40943183896974383]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8836611462386842,0.0],[0.0,0.8836611462386842]],"imag":[[0.4681270966608692,0.0],[0.0,-0.4681270966608692]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953200057451441,0.0],[0.0,0.9953200057451441]],"imag":[[0.09663377341016105,0.0],[0.0,-0.09663377341016105]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9950597434935541,0.0],[0.0,0.9950597434935541]],"imag":[[0.0992779274488659,0.0],[0.0,-0.0992779274488659]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8824142465199272,0.0],[0.0,0.8824142465199272]],"imag":[[0.4704732697387485,0.0],[0.0,-0.4704732697387485]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9183147854393757,0.0],[0.0,0.9183147854393757]],"imag":[[0.39585092502536007,0.0],[0.0,-0.39585092502536007]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999719248638557,0.0],[0.0,0.999719248638557]],"imag":[[0.023694385443793042,0.0],[0.0,-0.023694385443793042]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9555628121342443,0.0],[0.0,0.9555628121342443]],"imag":[[-0.2947875710848321,0.0],[0.0,0.2947875710848321]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9563426691427573,0.0],[0.0,0.9563426691427573]],"imag":[[-0.29224766753030984,0.0],[0.0,0.29224766753030984]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9714283850789427,0.0],[0.0,0.9714283850789427]],"imag":[[-0.2373328731189958,0.0],[0.0,0.2373328731189958]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9941606304116941,0.0],[0.0,0.9941606304116941]],"imag":[[0.10791033750027365,0.0],[0.0,-0.10791033750027365]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9999999993950182,0.0],[0.0,0.9999999993950182]],"imag":[[-3.478453182470032e-05,0.0],[0.0,3.478453182470032e-05]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.994156876199676,0.0],[0.0,0.994156876199676]],"imag":[[-0.10794491884707731,-0.0],[-0.0,0.10794491884707731]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.958320892526008,0.0],[0.0,0.958320892526008]],"imag":[[0.28569400929693184,-0.0],[-0.0,-0.28569400929693184]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9563528342624784,0.0],[0.0,0.9563528342624784]],"imag":[[0.2922144014214981,-0.0],[-0.0,-0.2922144014214981]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9555730656037932,0.0],[0.0,0.9555730656037932]],"imag":[[0.2947543321014447,-0.0],[-0.0,-0.2947543321014447]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9935225423743757,0.0],[0.0,0.9935225423743757]],"imag":[[-0.11363519610559426,-0.0],[-0.0,0.11363519610559426]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9989908717247654,0.0],[0.0,0.9989908717247654]],"imag":[[0.044913675095600646,-0.0],[-0.0,-0.044913675095600646]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953021634452942,0.0],[0.0,0.9953021634452942]],"imag":[[-0.09681737158752442,-0.0],[-0.0,0.09681737158752442]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9572614646480104,0.0],[0.0,0.9572614646480104]],"imag":[[0.28922394143629593,-0.0],[-0.0,-0.28922394143629593]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9564896382236461,0.0],[0.0,0.9564896382236461]],"imag":[[0.29176629683840916,-0.0],[-0.0,-0.29176629683840916]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9955558873176842,0.0],[0.0,0.9955558873176842]],"imag":[[-0.09417258214097456,-0.0],[-0.0,0.09417258214097456]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9760444854618785,0.0],[0.0,0.9760444854618785]],"imag":[[-0.2175710513819723,-0.0],[-0.0,0.2175710513819723]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9918039576152595,0.0],[0.0,0.9918039576152595]],"imag":[[-0.12776896985852404,-0.0],[-0.0,0.12776896985852404]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999529074564104,0.0],[0.0,0.999529074564104]],"imag":[[0.030685975640769553,-0.0],[-0.0,-0.030685975640769553]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.99816951185829,0.0],[0.0,0.99816951185829]],"imag":[[-0.06047830682635795,-0.0],[-0.0,0.06047830682635795]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9952913290304491,0.0],[0.0,0.9952913290304491]],"imag":[[-0.09692868696522272,-0.0],[-0.0,0.09692868696522272]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.994986446506047,0.0],[0.0,0.994986446506047]],"imag":[[-0.10000985586065676,-0.0],[-0.0,0.10000985586065676]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8828738962408513,0.0],[0.0,0.8828738962408513]],"imag":[[-0.46961013972922094,-0.0],[-0.0,0.46961013972922094]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9572938058703719,0.0],[0.0,0.9572938058703719]],"imag":[[0.2891168781690524,-0.0],[-0.0,-0.2891168781690524]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9565222637914116,0.0],[0.0,0.9565222637914116]],"imag":[[0.2916593198774099,-0.0],[-0.0,-0.2916593198774099]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8841185010615926,0.0],[0.0,0.8841185010615926]],"imag":[[-0.46726274844096294,-0.0],[-0.0,0.46726274844096294]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.995248653698565,0.0],[0.0,0.995248653698565]],"imag":[[-0.0973658939834366,-0.0],[-0.0,0.0973658939834366]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955453486981956,0.0],[0.0,0.9955453486981956]],"imag":[[-0.0942839259120461,-0.0],[-0.0,0.0942839259120461]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9907371214720448,0.0],[0.0,0.9907371214720448]],"imag":[[-0.135793800069394,-0.0],[-0.0,0.135793800069394]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9951389844581245,0.0],[0.0,0.9951389844581245]],"imag":[[-0.0984804630962533,-0.0],[-0.0,0.0984804630962533]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9883167349441534,0.0],[0.0,0.9883167349441534]],"imag":[[-0.15241401323148757,-0.0],[-0.0,0.15241401323148757]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971301061617902,0.0],[0.0,0.9971301061617902]],"imag":[[-0.07570701014950339,-0.0],[-0.0,0.07570701014950339]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9965549511269691,0.0],[0.0,0.9965549511269691]],"imag":[[0.08293509139275225,-0.0],[-0.0,-0.08293509139275225]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999831822925127,0.0],[0.0,0.9999831822925127]],"imag":[[0.005799580341648187,-0.0],[-0.0,-0.005799580341648187]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9981903537177899,0.0],[0.0,0.9981903537177899]],"imag":[[0.060133333058742626,-0.0],[-0.0,-0.060133333058742626]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997447362077921,0.0],[0.0,0.9997447362077921]],"imag":[[0.0225934155189538,-0.0],[-0.0,-0.0225934155189538]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,-0.01102961335809302],[0.01102961335809302,0.9999391719645605]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,-0.010744140394610685],[0.010744140394610685,0.9999422800577946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,0.011029613358093457],[-0.011029613358093457,0.9999391719645605]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,0.010744140394610248],[-0.010744140394610248,0.9999422800577946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,0.010744140394610248],[-0.010744140394610248,0.9999422800577946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,0.011029613358093457],[-0.011029613358093457,0.9999391719645605]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,-0.010744140394610685],[0.010744140394610685,0.9999422800577946]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,-0.01102961335809302],[0.01102961335809302,0.9999391719645605]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9249537800920394,0.3800796031010441],[-0.3800796031010441,0.9249537800920394]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9859632086000293,0.16696272424447084],[-0.16696272424447084,0.9859632086000293]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999960330326495,0.0028167213146220184],[-0.0028167213146220184,0.9999960330326495]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9748050966256243,0.22305834123095963],[-0.22305834123095963,0.9748050966256243]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9748050966256243,0.22305834123095963],[-0.22305834123095963,0.9748050966256243]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999960330326495,0.0028167213146220184],[-0.0028167213146220184,0.9999960330326495]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9859632086000293,0.16696272424447084],[-0.16696272424447084,0.9859632086000293]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999955022601,-0.0002999246506929416],[0.0002999246506929416,0.999999955022601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999596631094,-0.00028403130037059696],[0.00028403130037059696,0.9999999596631094]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999596631094,-0.00028403130037059696],[0.00028403130037059696,0.9999999596631094]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999955022601,-0.0002999246506929416],[0.0002999246506929416,0.999999955022601]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9839066422339366,0.1786832934774265],[-0.1786832934774265,0.9839066422339366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9884045946806842,0.15184319943320604],[-0.15184319943320604,0.9884045946806842]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9884045946806842,0.15184319943320604],[-0.15184319943320604,0.9884045946806842]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9839066422339366,0.1786832934774265],[-0.1786832934774265,0.9839066422339366]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999998869184884,-0.00047556598944001625],[0.00047556598944001625,0.9999998869184884]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998869184884,-0.00047556598944001625],[0.00047556598944001625,0.9999998869184884]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9209144724308864,0.38976471680661684],[-0.38976471680661684,0.9209144724308864]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9209144724308864,0.38976471680661684],[-0.38976471680661684,0.9209144724308864]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6987031993688326,0.7154116571539475],[-0.7154116571539475,0.6987031993688326]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9246900750816467,0.3799712421236168],[-0.3799712421236168,0.9246900750816467]],"imag":[[-0.02208529719183257,-0.009075232916184253],[-0.009075232916184253,0.02208529719183257]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.6987031993688326,-0.7154116571539475],[0.7154116571539475,0.6987031993688326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.9209144724308864,-0.38976471680661684],[0.38976471680661684,0.9209144724308864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9209144724308864,-0.38976471680661684],[0.38976471680661684,0.9209144724308864]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999998869184884,0.00047556598944001625],[-0.00047556598944001625,0.9999998869184884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999998869184884,0.00047556598944001625],[-0.00047556598944001625,0.9999998869184884]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9839066422339366,-0.1786832934774265],[0.1786832934774265,0.9839066422339366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9884045946806842,-0.15184319943320604],[0.15184319943320604,0.9884045946806842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9884045946806842,-0.15184319943320604],[0.15184319943320604,0.9884045946806842]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9839066422339366,-0.1786832934774265],[0.1786832934774265,0.9839066422339366]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999955022601,0.0002999246506929416],[-0.0002999246506929416,0.999999955022601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999596631094,0.00028403130037059696],[-0.00028403130037059696,0.9999999596631094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999596631094,0.00028403130037059696],[-0.00028403130037059696,0.9999999596631094]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999955022601,0.0002999246506929416],[-0.0002999246506929416,0.999999955022601]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9249537800920394,-0.3800796031010441],[0.3800796031010441,0.9249537800920394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9859632086000293,-0.16696272424447084],[0.16696272424447084,0.9859632086000293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999960330326495,-0.0028167213146220184],[0.0028167213146220184,0.9999960330326495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9748050966256243,-0.22305834123095963],[0.22305834123095963,0.9748050966256243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9748050966256243,-0.22305834123095963],[0.22305834123095963,0.9748050966256243]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999960330326495,-0.0028167213146220184],[0.0028167213146220184,0.9999960330326495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9859632086000293,-0.16696272424447084],[0.16696272424447084,0.9859632086000293]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9249537800920394,-0.3800796031010441],[0.3800796031010441,0.9249537800920394]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,0.01102961335809302],[-0.01102961335809302,0.9999391719645605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,0.010744140394610685],[-0.010744140394610685,0.9999422800577946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,-0.011029613358093457],[0.011029613358093457,0.9999391719645605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,-0.010744140394610248],[0.010744140394610248,0.9999422800577946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,-0.010744140394610248],[0.010744140394610248,0.9999422800577946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,-0.011029613358093457],[0.011029613358093457,0.9999391719645605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999422800577946,0.010744140394610685],[-0.010744140394610685,0.9999422800577946]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999391719645605,0.01102961335809302],[-0.01102961335809302,0.9999391719645605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997447362077921,0.0],[0.0,0.9997447362077921]],"imag":[[-0.0225934155189538,0.0],[0.0,0.0225934155189538]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981903537177899,0.0],[0.0,0.9981903537177899]],"imag":[[-0.060133333058742626,0.0],[0.0,0.060133333058742626]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999831822925127,0.0],[0.0,0.9999831822925127]],"imag":[[-0.005799580341648187,0.0],[0.0,0.005799580341648187]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9965549511269691,0.0],[0.0,0.9965549511269691]],"imag":[[-0.08293509139275225,0.0],[0.0,0.08293509139275225]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9971301061617902,0.0],[0.0,0.9971301061617902]],"imag":[[0.07570701014950339,0.0],[0.0,-0.07570701014950339]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9883167349441534,0.0],[0.0,0.9883167349441534]],"imag":[[0.15241401323148757,0.0],[0.0,-0.15241401323148757]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9951389844581245,0.0],[0.0,0.9951389844581245]],"imag":[[0.0984804630962533,0.0],[0.0,-0.0984804630962533]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9907371214720448,0.0],[0.0,0.9907371214720448]],"imag":[[0.135793800069394,0.0],[0.0,-0.135793800069394]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9955453486981956,0.0],[0.0,0.9955453486981956]],"imag":[[0.0942839259120461,0.0],[0.0,-0.0942839259120461]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.995248653698565,0.0],[0.0,0.995248653698565]],"imag":[[0.0973658939834366,0.0],[0.0,-0.0973658939834366]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8841185010615926,0.0],[0.0,0.8841185010615926]],"imag":[[0.46726274844096294,0.0],[0.0,-0.46726274844096294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9565222637914116,0.0],[0.0,0.9565222637914116]],"imag":[[-0.2916593198774099,0.0],[0.0,0.2916593198774099]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9572938058703719,0.0],[0.0,0.9572938058703719]],"imag":[[-0.2891168781690524,0.0],[0.0,0.2891168781690524]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8828738962408513,0.0],[0.0,0.8828738962408513]],"imag":[[0.46961013972922094,0.0],[0.0,-0.46961013972922094]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.994986446506047,0.0],[0.0,0.994986446506047]],"imag":[[0.10000985586065676,0.0],[0.0,-0.10000985586065676]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9952913290304491,0.0],[0.0,0.9952913290304491]],"imag":[[0.09692868696522272,0.0],[0.0,-0.09692868696522272]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.99816951185829,0.0],[0.0,0.99816951185829]],"imag":[[0.06047830682635795,0.0],[0.0,-0.06047830682635795]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999529074564104,0.0],[0.0,0.999529074564104]],"imag":[[-0.030685975640769553,0.0],[0.0,0.030685975640769553]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9918039576152595,0.0],[0.0,0.9918039576152595]],"imag":[[0.12776896985852404,0.0],[0.0,-0.12776896985852404]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9760444854618785,0.0],[0.0,0.9760444854618785]],"imag":[[0.2175710513819723,0.0],[0.0,-0.2175710513819723]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9955558873176842,0.0],[0.0,0.9955558873176842]],"imag":[[0.09417258214097456,0.0],[0.0,-0.09417258214097456]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9564896382236461,0.0],[0.0,0.9564896382236461]],"imag":[[-0.29176629683840916,0.0],[0.0,0.29176629683840916]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9572614646480104,0.0],[0.0,0.9572614646480104]],"imag":[[-0.28922394143629593,0.0],[0.0,0.28922394143629593]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953021634452942,0.0],[0.0,0.9953021634452942]],"imag":[[0.09681737158752442,0.0],[0.0,-0.09681737158752442]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9989908717247654,0.0],[0.0,0.9989908717247654]],"imag":[[-0.044913675095600646,0.0],[0.0,0.044913675095600646]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9935225423743757,0.0],[0.0,0.9935225423743757]],"imag":[[0.11363519610559426,0.0],[0.0,-0.11363519610559426]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9555730656037932,0.0],[0.0,0.9555730656037932]],"imag":[[-0.2947543321014447,0.0],[0.0,0.2947543321014447]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9563528342624784,0.0],[0.0,0.9563528342624784]],"imag":[[-0.2922144014214981,0.0],[0.0,0.2922144014214981]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.958320892526008,0.0],[0.0,0.958320892526008]],"imag":[[-0.28569400929693184,0.0],[0.0,0.28569400929693184]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.994156876199676,0.0],[0.0,0.994156876199676]],"imag":[[0.10794491884707731,0.0],[0.0,-0.10794491884707731]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9904651269144952,0.0],[0.0,0.9904651269144952]],"imag":[[0.1377636830454711,0.0],[0.0,-0.1377636830454711]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9862036653352341,0.0],[0.0,0.9862036653352341]],"imag":[[-0.16553649289310673,-0.0],[-0.0,0.16553649289310673]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9995300486455095,0.0],[0.0,0.9995300486455095]],"imag":[[-0.030654230616756907,-0.0],[-0.0,0.030654230616756907]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9083083955989489,0.0],[0.0,0.9083083955989489]],"imag":[[0.4183011576417919,-0.0],[-0.0,-0.4183011576417919]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9718393517440741,0.0],[0.0,0.9718393517440741]],"imag":[[0.23564438122233664,-0.0],[-0.0,-0.23564438122233664]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9582834299587334,0.0],[0.0,0.9582834299587334]],"imag":[[0.28581964219858175,-0.0],[-0.0,-0.28581964219858175]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9952479446131196,0.0],[0.0,0.9952479446131196]],"imag":[[0.09737314179670273,-0.0],[-0.0,-0.09737314179670273]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9993102840492564,0.0],[0.0,0.9993102840492564]],"imag":[[-0.037134299419735284,-0.0],[-0.0,0.037134299419735284]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9371544137397984,0.0],[0.0,0.9371544137397984]],"imag":[[0.3489148962254476,-0.0],[-0.0,-0.3489148962254476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9867902257411073,0.0],[0.0,0.9867902257411073]],"imag":[[0.162003241886743,-0.0],[-0.0,-0.162003241886743]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9734755920168828,0.0],[0.0,0.9734755920168828]],"imag":[[-0.2287908908750074,-0.0],[-0.0,0.2287908908750074]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9883040429294102,0.0],[0.0,0.9883040429294102]],"imag":[[0.1524962908709012,-0.0],[-0.0,-0.1524962908709012]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9674142111399573,0.0],[0.0,0.9674142111399573]],"imag":[[-0.25319902070200473,-0.0],[-0.0,0.25319902070200473]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9011767588629981,0.0],[0.0,0.9011767588629981]],"imag":[[-0.4334517842680795,-0.0],[-0.0,0.4334517842680795]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992301962612604,0.0],[0.0,0.9992301962612604]],"imag":[[-0.039230280137706304,-0.0],[-0.0,0.039230280137706304]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9993416762514178,0.0],[0.0,0.9993416762514178]],"imag":[[0.036279665199758754,-0.0],[-0.0,-0.036279665199758754]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992443992168062,0.0],[0.0,0.9992443992168062]],"imag":[[-0.038866832053103505,-0.0],[-0.0,0.038866832053103505]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9377579483488888,0.0],[0.0,0.9377579483488888]],"imag":[[0.3472895482281071,-0.0],[-0.0,-0.3472895482281071]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9374535317312744,0.0],[0.0,0.9374535317312744]],"imag":[[-0.3481104362764213,-0.0],[-0.0,0.3481104362764213]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8529176962214485,0.0],[0.0,0.8529176962214485]],"imag":[[-0.5220454036501968,-0.0],[-0.0,0.5220454036501968]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9870696212620701,0.0],[0.0,0.9870696212620701]],"imag":[[0.16029211702873447,-0.0],[-0.0,-0.16029211702873447]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9730774548315433,0.0],[0.0,0.9730774548315433]],"imag":[[-0.23047834366500858,-0.0],[-0.0,0.23047834366500858]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9876373928453664,0.0],[0.0,0.9876373928453664]],"imag":[[-0.1567557981498846,-0.0],[-0.0,0.1567557981498846]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.982537200953873,0.0],[0.0,0.982537200953873]],"imag":[[0.18606624826047494,-0.0],[-0.0,-0.18606624826047494]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9932420910675204,0.0],[0.0,0.9932420910675204]],"imag":[[0.11606096902843632,-0.0],[-0.0,-0.11606096902843632]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9923774887274687,0.0],[0.0,0.9923774887274687]],"imag":[[0.12323522169803056,-0.0],[-0.0,-0.12323522169803056]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9827525756582857,0.0],[0.0,0.9827525756582857]],"imag":[[0.18492532286575955,-0.0],[-0.0,-0.18492532286575955]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999799143617258,0.0],[0.0,0.9999799143617258]],"imag":[[-0.0063380496302483805,-0.0],[-0.0,0.0063380496302483805]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9976352674451903,0.0],[0.0,0.9976352674451903]],"imag":[[-0.06873043830475538,-0.0],[-0.0,0.06873043830475538]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9971125663248965,0.0],[0.0,0.9971125663248965]],"imag":[[-0.0759376723173601,-0.0],[-0.0,0.0759376723173601]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999865992815766,0.0],[0.0,0.9999865992815766]],"imag":[[-0.005176993071998982,-0.0],[-0.0,0.005176993071998982]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,-0.010825140152676344],[0.010825140152676344,0.9999414064537356]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,-0.010948613780360593],[0.010948613780360593,0.9999400621318703]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,0.0108251401526764],[-0.0108251401526764,0.9999414064537356]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,0.010948613780360552],[-0.010948613780360552,0.9999400621318703]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,0.010948613780360552],[-0.010948613780360552,0.9999400621318703]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,0.0108251401526764],[-0.0108251401526764,0.9999414064537356]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,-0.010948613780360593],[0.010948613780360593,0.9999400621318703]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,-0.010825140152676344],[0.010825140152676344,0.9999414064537356]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8337065218149036,0.5522077828891003],[-0.5522077828891003,0.8337065218149036]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996252083141941,-0.02737595482908315],[0.02737595482908315,0.9996252083141941]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999621820284496,0.027499389286142505],[-0.027499389286142505,0.999621820284496]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800139743695104,0.19892865565442436],[-0.19892865565442436,0.9800139743695104]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9800139743695104,0.19892865565442436],[-0.19892865565442436,0.9800139743695104]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999621820284496,0.027499389286142505],[-0.027499389286142505,0.999621820284496]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996252083141941,-0.02737595482908315],[0.02737595482908315,0.9996252083141941]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999878101077,-0.00015614027194254344],[0.00015614027194254344,0.9999999878101077]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999998966399,-1.4377770146849285e-05],[1.4377770146849285e-05,0.9999999998966399]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999998966399,-1.4377770146849285e-05],[1.4377770146849285e-05,0.9999999998966399]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999878101077,-0.00015614027194254344],[0.00015614027194254344,0.9999999878101077]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8240863130119108,0.5664642519227802],[-0.5664642519227802,0.8240863130119108]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9891886767986698,0.1466484288811057],[-0.1466484288811057,0.9891886767986698]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9891886767986698,0.1466484288811057],[-0.1466484288811057,0.9891886767986698]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8240863130119108,0.5664642519227802],[-0.5664642519227802,0.8240863130119108]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999746824253,-0.00022502255181389182],[0.00022502255181389182,0.9999999746824253]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999746824253,-0.00022502255181389182],[0.00022502255181389182,0.9999999746824253]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9533708485320465,0.30180130080780904],[-0.30180130080780904,0.9533708485320465]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9533708485320465,0.30180130080780904],[-0.30180130080780904,0.9533708485320465]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999947259175,-0.00010270426015318583],[0.00010270426015318583,0.9999999947259175]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9927375498113055,0.12030027927916812],[-0.12030027927916812,0.9927375498113055]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6982322723307487,0.7158712830361609],[-0.7158712830361609,0.6982322723307487]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8334688314656865,0.5520503480396409],[-0.5520503480396409,0.8334688314656865]],"imag":[[-0.019906569064693153,-0.013185170177406247],[-0.013185170177406247,0.019906569064693153]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6982322723307487,-0.7158712830361609],[0.7158712830361609,0.6982322723307487]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9927375498113055,-0.12030027927916812],[0.12030027927916812,0.9927375498113055]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999947259175,0.00010270426015318583],[-0.00010270426015318583,0.9999999947259175]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.9533708485320465,-0.30180130080780904],[0.30180130080780904,0.9533708485320465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9533708485320465,-0.30180130080780904],[0.30180130080780904,0.9533708485320465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999746824253,0.00022502255181389182],[-0.00022502255181389182,0.9999999746824253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999746824253,0.00022502255181389182],[-0.00022502255181389182,0.9999999746824253]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.8240863130119108,-0.5664642519227802],[0.5664642519227802,0.8240863130119108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9891886767986698,-0.1466484288811057],[0.1466484288811057,0.9891886767986698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9891886767986698,-0.1466484288811057],[0.1466484288811057,0.9891886767986698]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8240863130119108,-0.5664642519227802],[0.5664642519227802,0.8240863130119108]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999878101077,0.00015614027194254344],[-0.00015614027194254344,0.9999999878101077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999998966399,1.4377770146849285e-05],[-1.4377770146849285e-05,0.9999999998966399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999998966399,1.4377770146849285e-05],[-1.4377770146849285e-05,0.9999999998966399]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999878101077,0.00015614027194254344],[-0.00015614027194254344,0.9999999878101077]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8337065218149036,-0.5522077828891003],[0.5522077828891003,0.8337065218149036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996252083141941,0.02737595482908315],[-0.02737595482908315,0.9996252083141941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999621820284496,-0.027499389286142505],[0.027499389286142505,0.999621820284496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9800139743695104,-0.19892865565442436],[0.19892865565442436,0.9800139743695104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9800139743695104,-0.19892865565442436],[0.19892865565442436,0.9800139743695104]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999621820284496,-0.027499389286142505],[0.027499389286142505,0.999621820284496]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996252083141941,0.02737595482908315],[-0.02737595482908315,0.9996252083141941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8337065218149036,-0.5522077828891003],[0.5522077828891003,0.8337065218149036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,0.010825140152676344],[-0.010825140152676344,0.9999414064537356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,0.010948613780360593],[-0.010948613780360593,0.9999400621318703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,-0.0108251401526764],[0.0108251401526764,0.9999414064537356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,-0.010948613780360552],[0.010948613780360552,0.9999400621318703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,-0.010948613780360552],[0.010948613780360552,0.9999400621318703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,-0.0108251401526764],[0.0108251401526764,0.9999414064537356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999400621318703,0.010948613780360593],[-0.010948613780360593,0.9999400621318703]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414064537356,0.010825140152676344],[-0.010825140152676344,0.9999414064537356]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999865992815766,0.0],[0.0,0.9999865992815766]],"imag":[[0.005176993071998982,0.0],[0.0,-0.005176993071998982]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971125663248965,0.0],[0.0,0.9971125663248965]],"imag":[[0.0759376723173601,0.0],[0.0,-0.0759376723173601]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9976352674451903,0.0],[0.0,0.9976352674451903]],"imag":[[0.06873043830475538,0.0],[0.0,-0.06873043830475538]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999799143617258,0.0],[0.0,0.9999799143617258]],"imag":[[0.0063380496302483805,0.0],[0.0,-0.0063380496302483805]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9827525756582857,0.0],[0.0,0.9827525756582857]],"imag":[[-0.18492532286575955,0.0],[0.0,0.18492532286575955]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9923774887274687,0.0],[0.0,0.9923774887274687]],"imag":[[-0.12323522169803056,0.0],[0.0,0.12323522169803056]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9932420910675204,0.0],[0.0,0.9932420910675204]],"imag":[[-0.11606096902843632,0.0],[0.0,0.11606096902843632]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.982537200953873,0.0],[0.0,0.982537200953873]],"imag":[[-0.18606624826047494,0.0],[0.0,0.18606624826047494]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9876373928453664,0.0],[0.0,0.9876373928453664]],"imag":[[0.1567557981498846,0.0],[0.0,-0.1567557981498846]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9730774548315433,0.0],[0.0,0.9730774548315433]],"imag":[[0.23047834366500858,0.0],[0.0,-0.23047834366500858]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9870696212620701,0.0],[0.0,0.9870696212620701]],"imag":[[-0.16029211702873447,0.0],[0.0,0.16029211702873447]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8529176962214485,0.0],[0.0,0.8529176962214485]],"imag":[[0.5220454036501968,0.0],[0.0,-0.5220454036501968]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9374535317312744,0.0],[0.0,0.9374535317312744]],"imag":[[0.3481104362764213,0.0],[0.0,-0.3481104362764213]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9377579483488888,0.0],[0.0,0.9377579483488888]],"imag":[[-0.3472895482281071,0.0],[0.0,0.3472895482281071]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992443992168062,0.0],[0.0,0.9992443992168062]],"imag":[[0.038866832053103505,0.0],[0.0,-0.038866832053103505]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993416762514178,0.0],[0.0,0.9993416762514178]],"imag":[[-0.036279665199758754,0.0],[0.0,0.036279665199758754]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9992301962612604,0.0],[0.0,0.9992301962612604]],"imag":[[0.039230280137706304,0.0],[0.0,-0.039230280137706304]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9011767588629981,0.0],[0.0,0.9011767588629981]],"imag":[[0.4334517842680795,0.0],[0.0,-0.4334517842680795]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9674142111399573,0.0],[0.0,0.9674142111399573]],"imag":[[0.25319902070200473,0.0],[0.0,-0.25319902070200473]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9883040429294102,0.0],[0.0,0.9883040429294102]],"imag":[[-0.1524962908709012,0.0],[0.0,0.1524962908709012]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9734755920168828,0.0],[0.0,0.9734755920168828]],"imag":[[0.2287908908750074,0.0],[0.0,-0.2287908908750074]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9867902257411073,0.0],[0.0,0.9867902257411073]],"imag":[[-0.162003241886743,0.0],[0.0,0.162003241886743]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9371544137397984,0.0],[0.0,0.9371544137397984]],"imag":[[-0.3489148962254476,0.0],[0.0,0.3489148962254476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993102840492564,0.0],[0.0,0.9993102840492564]],"imag":[[0.037134299419735284,0.0],[0.0,-0.037134299419735284]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9952479446131196,0.0],[0.0,0.9952479446131196]],"imag":[[-0.09737314179670273,0.0],[0.0,0.09737314179670273]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9582834299587334,0.0],[0.0,0.9582834299587334]],"imag":[[-0.28581964219858175,0.0],[0.0,0.28581964219858175]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9718393517440741,0.0],[0.0,0.9718393517440741]],"imag":[[-0.23564438122233664,0.0],[0.0,0.23564438122233664]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9083083955989489,0.0],[0.0,0.9083083955989489]],"imag":[[-0.4183011576417919,0.0],[0.0,0.4183011576417919]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9995300486455095,0.0],[0.0,0.9995300486455095]],"imag":[[0.030654230616756907,0.0],[0.0,-0.030654230616756907]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9862036653352341,0.0],[0.0,0.9862036653352341]],"imag":[[0.16553649289310673,0.0],[0.0,-0.16553649289310673]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9891771833362158,0.0],[0.0,0.9891771833362158]],"imag":[[-0.14672593488211466,0.0],[0.0,0.14672593488211466]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9512416671953112,0.0],[0.0,0.9512416671953112]],"imag":[[-0.3084465765598392,-0.0],[-0.0,0.3084465765598392]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9978801319599604,0.0],[0.0,0.9978801319599604]],"imag":[[-0.0650787387675273,-0.0],[-0.0,0.0650787387675273]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9598535687764682,0.0],[0.0,0.9598535687764682]],"imag":[[0.2805015623968568,-0.0],[-0.0,-0.2805015623968568]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9958964547480618,0.0],[0.0,0.9958964547480618]],"imag":[[0.09050000784663903,-0.0],[-0.0,-0.09050000784663903]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9714455669044907,0.0],[0.0,0.9714455669044907]],"imag":[[0.2372625350568704,-0.0],[-0.0,-0.2372625350568704]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.994405909703421,0.0],[0.0,0.994405909703421]],"imag":[[0.10562616506771261,-0.0],[-0.0,-0.10562616506771261]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9602619509338504,0.0],[0.0,0.9602619509338504]],"imag":[[-0.27910031456219403,-0.0],[-0.0,0.27910031456219403]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9938791469275575,0.0],[0.0,0.9938791469275575]],"imag":[[0.11047280797802903,-0.0],[-0.0,-0.11047280797802903]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9965579867409512,0.0],[0.0,0.9965579867409512]],"imag":[[-0.08289860712232869,-0.0],[-0.0,0.08289860712232869]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8885829290622557,0.0],[0.0,0.8885829290622557]],"imag":[[-0.45871601038021587,-0.0],[-0.0,0.45871601038021587]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999640047962986,0.0],[0.0,0.999640047962986]],"imag":[[0.02682861361604662,-0.0],[-0.0,-0.02682861361604662]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9234096656904521,0.0],[0.0,0.9234096656904521]],"imag":[[0.38381582733056685,-0.0],[-0.0,-0.38381582733056685]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9663381030667625,0.0],[0.0,0.9663381030667625]],"imag":[[0.25727547602002626,-0.0],[-0.0,-0.25727547602002626]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.994292536069296,0.0],[0.0,0.994292536069296]],"imag":[[-0.10668810953844696,-0.0],[-0.0,0.10668810953844696]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9605011096076882,0.0],[0.0,0.9605011096076882]],"imag":[[0.27827615500146585,-0.0],[-0.0,-0.27827615500146585]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9941322136820746,0.0],[0.0,0.9941322136820746]],"imag":[[0.10817181573579164,-0.0],[-0.0,-0.10817181573579164]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8766509640803596,0.0],[0.0,0.8766509640803596]],"imag":[[0.48112689300950134,-0.0],[-0.0,-0.48112689300950134]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9939732732102508,0.0],[0.0,0.9939732732102508]],"imag":[[-0.10962268079051991,-0.0],[-0.0,0.10962268079051991]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9542855465123576,0.0],[0.0,0.9542855465123576]],"imag":[[-0.2988964632069286,-0.0],[-0.0,0.2988964632069286]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9528668426547293,0.0],[0.0,0.9528668426547293]],"imag":[[0.3033888267046223,-0.0],[-0.0,-0.3033888267046223]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9963634175582072,0.0],[0.0,0.9963634175582072]],"imag":[[-0.08520528241681741,-0.0],[-0.0,0.08520528241681741]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961035318950515,0.0],[0.0,0.9961035318950515]],"imag":[[0.08819157412249781,-0.0],[-0.0,-0.08819157412249781]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9993292520559043,0.0],[0.0,0.9993292520559043]],"imag":[[0.036620294720099596,-0.0],[-0.0,-0.036620294720099596]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9975647018134405,0.0],[0.0,0.9975647018134405]],"imag":[[-0.06974715546788697,-0.0],[-0.0,0.06974715546788697]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9909971211007864,0.0],[0.0,0.9909971211007864]],"imag":[[-0.13388318031012428,-0.0],[-0.0,0.13388318031012428]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9942621299325807,0.0],[0.0,0.9942621299325807]],"imag":[[0.10697110349027955,-0.0],[-0.0,-0.10697110349027955]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996476435062246,0.0],[0.0,0.9996476435062246]],"imag":[[-0.02654409223258545,-0.0],[-0.0,0.02654409223258545]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9642998386628978,0.0],[0.0,0.9642998386628978]],"imag":[[-0.26481280398558765,-0.0],[-0.0,0.26481280398558765]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.979359734436879,0.0],[0.0,0.979359734436879]],"imag":[[-0.20212498747984123,-0.0],[-0.0,0.20212498747984123]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9952899926552337,0.0],[0.0,0.9952899926552337]],"imag":[[-0.09694240826565516,-0.0],[-0.0,0.09694240826565516]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,-0.010823110591334176],[0.010823110591334176,0.9999414284232491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,-0.010950643338927882],[0.010950643338927882,0.9999400399076255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,0.010823110591334204],[-0.010823110591334204,0.9999414284232491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,0.010950643338927882],[-0.010950643338927882,0.9999400399076255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,0.010950643338927882],[-0.010950643338927882,0.9999400399076255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,0.010823110591334204],[-0.010823110591334204,0.9999414284232491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,-0.010950643338927882],[0.010950643338927882,0.9999400399076255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,-0.010823110591334176],[0.010823110591334176,0.9999414284232491]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8375685871148489,0.5463321900441486],[-0.5463321900441486,0.8375685871148489]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997929838458725,-0.020346730758699704],[0.020346730758699704,0.9997929838458725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997903806860272,0.020474244496168456],[-0.020474244496168456,0.9997903806860272]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9785918811019135,0.20581042306311512],[-0.20581042306311512,0.9785918811019135]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9785918811019135,0.20581042306311512],[-0.20581042306311512,0.9785918811019135]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997903806860272,0.020474244496168456],[-0.020474244496168456,0.9997903806860272]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997929838458725,-0.020346730758699704],[0.020346730758699704,0.9997929838458725]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999671015843,-0.000256508928245834],[0.000256508928245834,0.9999999671015843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999807152327,-0.00019639127886678995],[0.00019639127886678995,0.9999999807152327]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999807152327,-0.00019639127886678995],[0.00019639127886678995,0.9999999807152327]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999671015843,-0.000256508928245834],[0.000256508928245834,0.9999999671015843]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.7523701160043786,0.6587406231162292],[-0.6587406231162292,0.7523701160043786]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992151370040306,0.039611992906395645],[-0.039611992906395645,0.9992151370040306]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9992151370040306,0.039611992906395645],[-0.039611992906395645,0.9992151370040306]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7523701160043786,0.6587406231162292],[-0.6587406231162292,0.7523701160043786]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999747426205,-0.00022475488513037586],[0.00022475488513037586,0.9999999747426205]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999747426205,-0.00022475488513037586],[0.00022475488513037586,0.9999999747426205]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8418186348244329,0.5397604895343194],[-0.5397604895343194,0.8418186348244329]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8418186348244329,0.5397604895343194],[-0.5397604895343194,0.8418186348244329]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999969819459,-7.769239503263556e-05],[7.769239503263556e-05,0.9999999969819459]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9336156961735095,0.35827605537972146],[-0.35827605537972146,0.9336156961735095]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6977704860594524,0.7163214004791115],[-0.7163214004791115,0.6977704860594524]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8373297956879435,0.5461764303305776],[-0.5461764303305776,0.8373297956879435]],"imag":[[-0.019998784331833393,-0.01304487753040928],[-0.01304487753040928,0.019998784331833393]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.6977704860594524,-0.7163214004791115],[0.7163214004791115,0.6977704860594524]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9336156961735095,-0.35827605537972146],[0.35827605537972146,0.9336156961735095]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999969819459,7.769239503263556e-05],[-7.769239503263556e-05,0.9999999969819459]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.8418186348244329,-0.5397604895343194],[0.5397604895343194,0.8418186348244329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8418186348244329,-0.5397604895343194],[0.5397604895343194,0.8418186348244329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999747426205,0.00022475488513037586],[-0.00022475488513037586,0.9999999747426205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999747426205,0.00022475488513037586],[-0.00022475488513037586,0.9999999747426205]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.7523701160043786,-0.6587406231162292],[0.6587406231162292,0.7523701160043786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9992151370040306,-0.039611992906395645],[0.039611992906395645,0.9992151370040306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9992151370040306,-0.039611992906395645],[0.039611992906395645,0.9992151370040306]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7523701160043786,-0.6587406231162292],[0.6587406231162292,0.7523701160043786]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999671015843,0.000256508928245834],[-0.000256508928245834,0.9999999671015843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999807152327,0.00019639127886678995],[-0.00019639127886678995,0.9999999807152327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999807152327,0.00019639127886678995],[-0.00019639127886678995,0.9999999807152327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999671015843,0.000256508928245834],[-0.000256508928245834,0.9999999671015843]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8375685871148489,-0.5463321900441486],[0.5463321900441486,0.8375685871148489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997929838458725,0.020346730758699704],[-0.020346730758699704,0.9997929838458725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997903806860272,-0.020474244496168456],[0.020474244496168456,0.9997903806860272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9785918811019135,-0.20581042306311512],[0.20581042306311512,0.9785918811019135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9785918811019135,-0.20581042306311512],[0.20581042306311512,0.9785918811019135]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997903806860272,-0.020474244496168456],[0.020474244496168456,0.9997903806860272]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997929838458725,0.020346730758699704],[-0.020346730758699704,0.9997929838458725]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8375685871148489,-0.5463321900441486],[0.5463321900441486,0.8375685871148489]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,0.010823110591334176],[-0.010823110591334176,0.9999414284232491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,0.010950643338927882],[-0.010950643338927882,0.9999400399076255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,-0.010823110591334204],[0.010823110591334204,0.9999414284232491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,-0.010950643338927882],[0.010950643338927882,0.9999400399076255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,-0.010950643338927882],[0.010950643338927882,0.9999400399076255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,-0.010823110591334204],[0.010823110591334204,0.9999414284232491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999400399076255,0.010950643338927882],[-0.010950643338927882,0.9999400399076255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999414284232491,0.010823110591334176],[-0.010823110591334176,0.9999414284232491]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9952899926552337,0.0],[0.0,0.9952899926552337]],"imag":[[0.09694240826565516,0.0],[0.0,-0.09694240826565516]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.979359734436879,0.0],[0.0,0.979359734436879]],"imag":[[0.20212498747984123,0.0],[0.0,-0.20212498747984123]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9642998386628978,0.0],[0.0,0.9642998386628978]],"imag":[[0.26481280398558765,0.0],[0.0,-0.26481280398558765]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996476435062246,0.0],[0.0,0.9996476435062246]],"imag":[[0.02654409223258545,0.0],[0.0,-0.02654409223258545]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9942621299325807,0.0],[0.0,0.9942621299325807]],"imag":[[-0.10697110349027955,0.0],[0.0,0.10697110349027955]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9909971211007864,0.0],[0.0,0.9909971211007864]],"imag":[[0.13388318031012428,0.0],[0.0,-0.13388318031012428]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9975647018134405,0.0],[0.0,0.9975647018134405]],"imag":[[0.06974715546788697,0.0],[0.0,-0.06974715546788697]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993292520559043,0.0],[0.0,0.9993292520559043]],"imag":[[-0.036620294720099596,0.0],[0.0,0.036620294720099596]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9961035318950515,0.0],[0.0,0.9961035318950515]],"imag":[[-0.08819157412249781,0.0],[0.0,0.08819157412249781]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9963634175582072,0.0],[0.0,0.9963634175582072]],"imag":[[0.08520528241681741,0.0],[0.0,-0.08520528241681741]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9528668426547293,0.0],[0.0,0.9528668426547293]],"imag":[[-0.3033888267046223,0.0],[0.0,0.3033888267046223]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9542855465123576,0.0],[0.0,0.9542855465123576]],"imag":[[0.2988964632069286,0.0],[0.0,-0.2988964632069286]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9939732732102508,0.0],[0.0,0.9939732732102508]],"imag":[[0.10962268079051991,0.0],[0.0,-0.10962268079051991]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8766509640803596,0.0],[0.0,0.8766509640803596]],"imag":[[-0.48112689300950134,0.0],[0.0,0.48112689300950134]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9941322136820746,0.0],[0.0,0.9941322136820746]],"imag":[[-0.10817181573579164,0.0],[0.0,0.10817181573579164]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9605011096076882,0.0],[0.0,0.9605011096076882]],"imag":[[-0.27827615500146585,0.0],[0.0,0.27827615500146585]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.994292536069296,0.0],[0.0,0.994292536069296]],"imag":[[0.10668810953844696,0.0],[0.0,-0.10668810953844696]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9663381030667625,0.0],[0.0,0.9663381030667625]],"imag":[[-0.25727547602002626,0.0],[0.0,0.25727547602002626]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9234096656904521,0.0],[0.0,0.9234096656904521]],"imag":[[-0.38381582733056685,0.0],[0.0,0.38381582733056685]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999640047962986,0.0],[0.0,0.999640047962986]],"imag":[[-0.02682861361604662,0.0],[0.0,0.02682861361604662]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8885829290622557,0.0],[0.0,0.8885829290622557]],"imag":[[0.45871601038021587,0.0],[0.0,-0.45871601038021587]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9965579867409512,0.0],[0.0,0.9965579867409512]],"imag":[[0.08289860712232869,0.0],[0.0,-0.08289860712232869]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9938791469275575,0.0],[0.0,0.9938791469275575]],"imag":[[-0.11047280797802903,0.0],[0.0,0.11047280797802903]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9602619509338504,0.0],[0.0,0.9602619509338504]],"imag":[[0.27910031456219403,0.0],[0.0,-0.27910031456219403]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.994405909703421,0.0],[0.0,0.994405909703421]],"imag":[[-0.10562616506771261,0.0],[0.0,0.10562616506771261]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9714455669044907,0.0],[0.0,0.9714455669044907]],"imag":[[-0.2372625350568704,0.0],[0.0,0.2372625350568704]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9958964547480618,0.0],[0.0,0.9958964547480618]],"imag":[[-0.09050000784663903,0.0],[0.0,0.09050000784663903]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9598535687764682,0.0],[0.0,0.9598535687764682]],"imag":[[-0.2805015623968568,0.0],[0.0,0.2805015623968568]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9978801319599604,0.0],[0.0,0.9978801319599604]],"imag":[[0.0650787387675273,0.0],[0.0,-0.0650787387675273]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9512416671953112,0.0],[0.0,0.9512416671953112]],"imag":[[0.3084465765598392,0.0],[0.0,-0.3084465765598392]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.7830004377966848,0.0],[0.0,0.7830004377966848]],"imag":[[0.6220211527031858,0.0],[0.0,-0.6220211527031858]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9366829369634796,0.0],[0.0,0.9366829369634796]],"imag":[[0.350178633844885,-0.0],[-0.0,-0.350178633844885]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9785644373232312,0.0],[0.0,0.9785644373232312]],"imag":[[-0.20594087016973603,-0.0],[-0.0,0.20594087016973603]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9753578113305906,0.0],[0.0,0.9753578113305906]],"imag":[[-0.2206289642735058,-0.0],[-0.0,0.2206289642735058]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9146512844062807,0.0],[0.0,0.9146512844062807]],"imag":[[-0.4042437729068203,-0.0],[-0.0,0.4042437729068203]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9758382154767786,0.0],[0.0,0.9758382154767786]],"imag":[[0.21849434138003726,-0.0],[-0.0,-0.21849434138003726]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9974193549541929,0.0],[0.0,0.9974193549541929]],"imag":[[0.07179575448981547,-0.0],[-0.0,-0.07179575448981547]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9742175615840327,0.0],[0.0,0.9742175615840327]],"imag":[[0.22561059970945813,-0.0],[-0.0,-0.22561059970945813]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9740239143731283,0.0],[0.0,0.9740239143731283]],"imag":[[0.22644516826209574,-0.0],[-0.0,-0.22644516826209574]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9993968393659199,0.0],[0.0,0.9993968393659199]],"imag":[[0.034726898298143544,-0.0],[-0.0,-0.034726898298143544]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9994262245152475,0.0],[0.0,0.9994262245152475]],"imag":[[0.03387066210155892,-0.0],[-0.0,-0.03387066210155892]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9710429847442502,0.0],[0.0,0.9710429847442502]],"imag":[[0.23890483833312764,-0.0],[-0.0,-0.23890483833312764]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9803585977116387,0.0],[0.0,0.9803585977116387]],"imag":[[0.19722327421698838,-0.0],[-0.0,-0.19722327421698838]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9987447032508759,0.0],[0.0,0.9987447032508759]],"imag":[[0.05009009611010601,-0.0],[-0.0,-0.05009009611010601]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.995694927561188,0.0],[0.0,0.995694927561188]],"imag":[[0.09269094469752963,-0.0],[-0.0,-0.09269094469752963]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9865378015136749,0.0],[0.0,0.9865378015136749]],"imag":[[0.1635333794201202,-0.0],[-0.0,-0.1635333794201202]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9855444049309917,0.0],[0.0,0.9855444049309917]],"imag":[[-0.16941731289693363,-0.0],[-0.0,0.16941731289693363]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9856891898574315,0.0],[0.0,0.9856891898574315]],"imag":[[-0.1685728952062,-0.0],[-0.0,0.1685728952062]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9863973338315742,0.0],[0.0,0.9863973338315742]],"imag":[[0.16437852600008906,-0.0],[-0.0,-0.16437852600008906]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995920574308484,0.0],[0.0,0.9995920574308484]],"imag":[[-0.028560789925409696,-0.0],[-0.0,0.028560789925409696]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9348094155043938,0.0],[0.0,0.9348094155043938]],"imag":[[-0.35514976655536984,-0.0],[-0.0,0.35514976655536984]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9345048013441629,0.0],[0.0,0.9345048013441629]],"imag":[[-0.3559505250237826,-0.0],[-0.0,0.3559505250237826]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995672214016296,0.0],[0.0,0.9995672214016296]],"imag":[[-0.029417170146456676,-0.0],[-0.0,0.029417170146456676]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9980710257982194,0.0],[0.0,0.9980710257982194]],"imag":[[-0.062082424743964686,-0.0],[-0.0,0.062082424743964686]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9916120144117413,0.0],[0.0,0.9916120144117413]],"imag":[[0.12925019487137537,-0.0],[-0.0,-0.12925019487137537]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999988157369145,0.0],[0.0,0.9999988157369145]],"imag":[[-0.0015390012243215205,-0.0],[-0.0,0.0015390012243215205]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971817308661961,0.0],[0.0,0.9971817308661961]],"imag":[[0.0750239670151962,-0.0],[-0.0,-0.0750239670151962]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9973133542185381,0.0],[0.0,0.9973133542185381]],"imag":[[-0.07325348795360433,-0.0],[-0.0,0.07325348795360433]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9887781470117737,0.0],[0.0,0.9887781470117737]],"imag":[[-0.1493913517977642,-0.0],[-0.0,0.1493913517977642]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998232684412036,0.0],[0.0,0.9998232684412036]],"imag":[[-0.01879978413569912,-0.0],[-0.0,0.01879978413569912]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9779190271010962,0.0],[0.0,0.9779190271010962]],"imag":[[-0.2089841535467351,-0.0],[-0.0,0.2089841535467351]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,-0.010828300863241467],[0.010828300863241467,0.9999413722316]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,-0.010945453073934375],[0.010945453073934375,0.9999400967343025]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,0.010828300863241509],[-0.010828300863241509,0.9999413722316]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,0.010945453073934292],[-0.010945453073934292,0.9999400967343025]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,0.010945453073934292],[-0.010945453073934292,0.9999400967343025]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,0.010828300863241509],[-0.010828300863241509,0.9999413722316]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,-0.010945453073934375],[0.010945453073934375,0.9999400967343025]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,-0.010828300863241467],[0.010828300863241467,0.9999413722316]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8207322327266059,0.5713130509305737],[-0.5713130509305737,0.8207322327266059]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987264521006439,-0.05045268946706594],[0.05045268946706594,0.9987264521006439]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987205342518465,0.05056969906679687],[-0.05056969906679687,0.9987205342518465]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9843453159278996,0.17625067095135652],[-0.17625067095135652,0.9843453159278996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9843453159278996,0.17625067095135652],[-0.17625067095135652,0.9843453159278996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987205342518465,0.05056969906679687],[-0.05056969906679687,0.9987205342518465]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987264521006439,-0.05045268946706594],[0.05045268946706594,0.9987264521006439]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999985057001,5.4668088489027425e-05],[-5.4668088489027425e-05,0.9999999985057001]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999996351533,8.542209284493042e-05],[-8.542209284493042e-05,0.999999996351533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999996351533,8.542209284493042e-05],[-8.542209284493042e-05,0.999999996351533]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999985057001,5.4668088489027425e-05],[-5.4668088489027425e-05,0.9999999985057001]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.7295588181377715,0.6839180732203369],[-0.6839180732203369,0.7295588181377715]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997862858928162,0.02067323246732691],[-0.02067323246732691,0.9997862858928162]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997862858928162,0.02067323246732691],[-0.02067323246732691,0.9997862858928162]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7295588181377715,0.6839180732203369],[-0.6839180732203369,0.7295588181377715]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999901009069,-0.00014070602751643194],[0.00014070602751643194,0.9999999901009069]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999901009069,-0.00014070602751643194],[0.00014070602751643194,0.9999999901009069]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7936180044322326,0.6084163566514306],[-0.6084163566514306,0.7936180044322326]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7936180044322326,0.6084163566514306],[-0.6084163566514306,0.7936180044322326]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999991643214,-4.0882236366659975e-05],[4.0882236366659975e-05,0.9999999991643214]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6695528690625586,0.7427644010923627],[-0.7427644010923627,0.6695528690625586]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6976518931909358,0.7164369029629218],[-0.7164369029629218,0.6976518931909358]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8204982413568541,0.5711501691549912],[-0.5711501691549912,0.8204982413568541]],"imag":[[-0.01959677949840878,-0.013641350293328986],[-0.013641350293328986,0.01959677949840878]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6976518931909358,-0.7164369029629218],[0.7164369029629218,0.6976518931909358]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.6695528690625586,-0.7427644010923627],[0.7427644010923627,0.6695528690625586]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999991643214,4.0882236366659975e-05],[-4.0882236366659975e-05,0.9999999991643214]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.7936180044322326,-0.6084163566514306],[0.6084163566514306,0.7936180044322326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7936180044322326,-0.6084163566514306],[0.6084163566514306,0.7936180044322326]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999901009069,0.00014070602751643194],[-0.00014070602751643194,0.9999999901009069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999901009069,0.00014070602751643194],[-0.00014070602751643194,0.9999999901009069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.7295588181377715,-0.6839180732203369],[0.6839180732203369,0.7295588181377715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997862858928162,-0.02067323246732691],[0.02067323246732691,0.9997862858928162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997862858928162,-0.02067323246732691],[0.02067323246732691,0.9997862858928162]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7295588181377715,-0.6839180732203369],[0.6839180732203369,0.7295588181377715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999985057001,-5.4668088489027425e-05],[5.4668088489027425e-05,0.9999999985057001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999996351533,-8.542209284493042e-05],[8.542209284493042e-05,0.999999996351533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999996351533,-8.542209284493042e-05],[8.542209284493042e-05,0.999999996351533]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999985057001,-5.4668088489027425e-05],[5.4668088489027425e-05,0.9999999985057001]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8207322327266059,-0.5713130509305737],[0.5713130509305737,0.8207322327266059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987264521006439,0.05045268946706594],[-0.05045268946706594,0.9987264521006439]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987205342518465,-0.05056969906679687],[0.05056969906679687,0.9987205342518465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9843453159278996,-0.17625067095135652],[0.17625067095135652,0.9843453159278996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9843453159278996,-0.17625067095135652],[0.17625067095135652,0.9843453159278996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987205342518465,-0.05056969906679687],[0.05056969906679687,0.9987205342518465]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987264521006439,0.05045268946706594],[-0.05045268946706594,0.9987264521006439]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8207322327266059,-0.5713130509305737],[0.5713130509305737,0.8207322327266059]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,0.010828300863241467],[-0.010828300863241467,0.9999413722316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,0.010945453073934375],[-0.010945453073934375,0.9999400967343025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,-0.010828300863241509],[0.010828300863241509,0.9999413722316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,-0.010945453073934292],[0.010945453073934292,0.9999400967343025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,-0.010945453073934292],[0.010945453073934292,0.9999400967343025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,-0.010828300863241509],[0.010828300863241509,0.9999413722316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999400967343025,0.010945453073934375],[-0.010945453073934375,0.9999400967343025]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413722316,0.010828300863241467],[-0.010828300863241467,0.9999413722316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9779190271010962,0.0],[0.0,0.9779190271010962]],"imag":[[0.2089841535467351,0.0],[0.0,-0.2089841535467351]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998232684412036,0.0],[0.0,0.9998232684412036]],"imag":[[0.01879978413569912,0.0],[0.0,-0.01879978413569912]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9887781470117737,0.0],[0.0,0.9887781470117737]],"imag":[[0.1493913517977642,0.0],[0.0,-0.1493913517977642]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973133542185381,0.0],[0.0,0.9973133542185381]],"imag":[[0.07325348795360433,0.0],[0.0,-0.07325348795360433]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9971817308661961,0.0],[0.0,0.9971817308661961]],"imag":[[-0.0750239670151962,0.0],[0.0,0.0750239670151962]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999988157369145,0.0],[0.0,0.9999988157369145]],"imag":[[0.0015390012243215205,0.0],[0.0,-0.0015390012243215205]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9916120144117413,0.0],[0.0,0.9916120144117413]],"imag":[[-0.12925019487137537,0.0],[0.0,0.12925019487137537]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9980710257982194,0.0],[0.0,0.9980710257982194]],"imag":[[0.062082424743964686,0.0],[0.0,-0.062082424743964686]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9995672214016296,0.0],[0.0,0.9995672214016296]],"imag":[[0.029417170146456676,0.0],[0.0,-0.029417170146456676]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9345048013441629,0.0],[0.0,0.9345048013441629]],"imag":[[0.3559505250237826,0.0],[0.0,-0.3559505250237826]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9348094155043938,0.0],[0.0,0.9348094155043938]],"imag":[[0.35514976655536984,0.0],[0.0,-0.35514976655536984]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995920574308484,0.0],[0.0,0.9995920574308484]],"imag":[[0.028560789925409696,0.0],[0.0,-0.028560789925409696]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9863973338315742,0.0],[0.0,0.9863973338315742]],"imag":[[-0.16437852600008906,0.0],[0.0,0.16437852600008906]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9856891898574315,0.0],[0.0,0.9856891898574315]],"imag":[[0.1685728952062,0.0],[0.0,-0.1685728952062]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9855444049309917,0.0],[0.0,0.9855444049309917]],"imag":[[0.16941731289693363,0.0],[0.0,-0.16941731289693363]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9865378015136749,0.0],[0.0,0.9865378015136749]],"imag":[[-0.1635333794201202,0.0],[0.0,0.1635333794201202]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.995694927561188,0.0],[0.0,0.995694927561188]],"imag":[[-0.09269094469752963,0.0],[0.0,0.09269094469752963]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9987447032508759,0.0],[0.0,0.9987447032508759]],"imag":[[-0.05009009611010601,0.0],[0.0,0.05009009611010601]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9803585977116387,0.0],[0.0,0.9803585977116387]],"imag":[[-0.19722327421698838,0.0],[0.0,0.19722327421698838]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9710429847442502,0.0],[0.0,0.9710429847442502]],"imag":[[-0.23890483833312764,0.0],[0.0,0.23890483833312764]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9994262245152475,0.0],[0.0,0.9994262245152475]],"imag":[[-0.03387066210155892,0.0],[0.0,0.03387066210155892]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993968393659199,0.0],[0.0,0.9993968393659199]],"imag":[[-0.034726898298143544,0.0],[0.0,0.034726898298143544]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9740239143731283,0.0],[0.0,0.9740239143731283]],"imag":[[-0.22644516826209574,0.0],[0.0,0.22644516826209574]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9742175615840327,0.0],[0.0,0.9742175615840327]],"imag":[[-0.22561059970945813,0.0],[0.0,0.22561059970945813]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9974193549541929,0.0],[0.0,0.9974193549541929]],"imag":[[-0.07179575448981547,0.0],[0.0,0.07179575448981547]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9758382154767786,0.0],[0.0,0.9758382154767786]],"imag":[[-0.21849434138003726,0.0],[0.0,0.21849434138003726]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9146512844062807,0.0],[0.0,0.9146512844062807]],"imag":[[0.4042437729068203,0.0],[0.0,-0.4042437729068203]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9753578113305906,0.0],[0.0,0.9753578113305906]],"imag":[[0.2206289642735058,0.0],[0.0,-0.2206289642735058]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9785644373232312,0.0],[0.0,0.9785644373232312]],"imag":[[0.20594087016973603,0.0],[0.0,-0.20594087016973603]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9366829369634796,0.0],[0.0,0.9366829369634796]],"imag":[[-0.350178633844885,0.0],[0.0,0.350178633844885]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9253761083034049,0.0],[0.0,0.9253761083034049]],"imag":[[-0.3790502053570807,0.0],[0.0,0.3790502053570807]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9352997212241114,0.0],[0.0,0.9352997212241114]],"imag":[[0.3538565125557243,-0.0],[-0.0,-0.3538565125557243]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9860130045142964,0.0],[0.0,0.9860130045142964]],"imag":[[-0.1666683981104096,-0.0],[-0.0,0.1666683981104096]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9762172163120789,0.0],[0.0,0.9762172163120789]],"imag":[[-0.21679471067324416,-0.0],[-0.0,0.21679471067324416]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998094241678873,0.0],[0.0,0.9998094241678873]],"imag":[[-0.019522175726017933,-0.0],[-0.0,0.019522175726017933]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9852582100417795,0.0],[0.0,0.9852582100417795]],"imag":[[0.17107384237594217,-0.0],[-0.0,-0.17107384237594217]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9433055816569503,0.0],[0.0,0.9433055816569503]],"imag":[[0.33192556336450296,-0.0],[-0.0,-0.33192556336450296]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9761977753622576,0.0],[0.0,0.9761977753622576]],"imag":[[0.21688223389152744,-0.0],[-0.0,-0.21688223389152744]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9850344093938046,0.0],[0.0,0.9850344093938046]],"imag":[[-0.17235780316016594,-0.0],[-0.0,0.17235780316016594]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9996676193895273,0.0],[0.0,0.9996676193895273]],"imag":[[0.025780821245166365,-0.0],[-0.0,-0.025780821245166365]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9140543818380888,0.0],[0.0,0.9140543818380888]],"imag":[[0.40559165060759,-0.0],[-0.0,-0.40559165060759]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9871317744806323,0.0],[0.0,0.9871317744806323]],"imag":[[-0.15990891097971394,-0.0],[-0.0,0.15990891097971394]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9797852517741548,0.0],[0.0,0.9797852517741548]],"imag":[[0.2000521442170919,-0.0],[-0.0,-0.2000521442170919]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9331077689930138,0.0],[0.0,0.9331077689930138]],"imag":[[0.3595968457104153,-0.0],[-0.0,-0.3595968457104153]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999830272457745,0.0],[0.0,0.9999830272457745]],"imag":[[0.005826252687335913,-0.0],[-0.0,-0.005826252687335913]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9850282185333626,0.0],[0.0,0.9850282185333626]],"imag":[[0.1723931805292483,-0.0],[-0.0,-0.1723931805292483]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8435675369838254,0.0],[0.0,0.8435675369838254]],"imag":[[-0.5370231005711417,-0.0],[-0.0,0.5370231005711417]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9850127584280376,0.0],[0.0,0.9850127584280376]],"imag":[[-0.1724814938884413,-0.0],[-0.0,0.1724814938884413]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.976205564051361,0.0],[0.0,0.976205564051361]],"imag":[[-0.21684717363886483,-0.0],[-0.0,0.21684717363886483]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9998083735750635,0.0],[0.0,0.9998083735750635]],"imag":[[-0.019575906854763504,-0.0],[-0.0,0.019575906854763504]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996708488402439,0.0],[0.0,0.9996708488402439]],"imag":[[0.025655291443015614,-0.0],[-0.0,-0.025655291443015614]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9330855033539195,0.0],[0.0,0.9330855033539195]],"imag":[[-0.3596546168628489,-0.0],[-0.0,0.3596546168628489]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.931505828896809,0.0],[0.0,0.931505828896809]],"imag":[[0.36372639542830654,-0.0],[-0.0,-0.36372639542830654]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9920671134566631,0.0],[0.0,0.9920671134566631]],"imag":[[-0.125709356842537,-0.0],[-0.0,0.125709356842537]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9730979596665774,0.0],[0.0,0.9730979596665774]],"imag":[[-0.23039175526208422,-0.0],[-0.0,0.23039175526208422]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9879092665798155,0.0],[0.0,0.9879092665798155]],"imag":[[0.15503316098735465,-0.0],[-0.0,-0.15503316098735465]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8736612274633822,0.0],[0.0,0.8736612274633822]],"imag":[[-0.4865347465774427,-0.0],[-0.0,0.4865347465774427]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9421882745492853,0.0],[0.0,0.9421882745492853]],"imag":[[-0.3350839526176097,-0.0],[-0.0,0.3350839526176097]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9485772682685432,0.0],[0.0,0.9485772682685432]],"imag":[[0.3165456777847207,-0.0],[-0.0,-0.3165456777847207]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9978191228212295,0.0],[0.0,0.9978191228212295]],"imag":[[-0.06600756117500525,-0.0],[-0.0,0.06600756117500525]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9991847645525618,0.0],[0.0,0.9991847645525618]],"imag":[[0.04037085936714412,-0.0],[-0.0,-0.04037085936714412]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,-0.010830843167961223],[0.010830843167961223,0.9999413446979133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,-0.01094291077239147],[0.01094291077239147,0.9999401245593795]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,0.010830843167961195],[-0.010830843167961195,0.9999413446979133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,0.01094291077239147],[-0.01094291077239147,0.9999401245593795]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,0.01094291077239147],[-0.01094291077239147,0.9999401245593795]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,0.010830843167961195],[-0.010830843167961195,0.9999413446979133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,-0.01094291077239147],[0.01094291077239147,0.9999401245593795]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,-0.010830843167961223],[0.010830843167961223,0.9999413446979133]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8553057882874147,0.5181235456163367],[-0.5181235456163367,0.8553057882874147]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999158244359355,0.012974746340615986],[-0.012974746340615986,0.9999158244359355]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999172722910616,-0.012862681446843154],[0.012862681446843154,0.9999172722910616]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9711879105579614,0.23831500663210692],[-0.23831500663210692,0.9711879105579614]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9711879105579614,0.23831500663210692],[-0.23831500663210692,0.9711879105579614]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999172722910616,-0.012862681446843154],[0.012862681446843154,0.9999172722910616]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999158244359355,0.012974746340615986],[-0.012974746340615986,0.9999158244359355]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999788769991,-0.0002055383209535547],[0.0002055383209535547,0.9999999788769991]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999801384734,-0.00019930642964989927],[0.00019930642964989927,0.9999999801384734]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999801384734,-0.00019930642964989927],[0.00019930642964989927,0.9999999801384734]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999788769991,-0.0002055383209535547],[0.0002055383209535547,0.9999999788769991]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8289926147346812,0.5592595504015612],[-0.5592595504015612,0.8289926147346812]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9836187057800454,-0.18026159224745691],[0.18026159224745691,0.9836187057800454]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9836187057800454,-0.18026159224745691],[0.18026159224745691,0.9836187057800454]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8289926147346812,0.5592595504015612],[-0.5592595504015612,0.8289926147346812]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999999682858,-2.518499609932769e-05],[2.518499609932769e-05,0.999999999682858]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999999682858,-2.518499609932769e-05],[2.518499609932769e-05,0.999999999682858]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7189289318211987,0.6950835856142988],[-0.6950835856142988,0.7189289318211987]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7189289318211987,0.6950835856142988],[-0.6950835856142988,0.7189289318211987]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999999995904,-9.050525076602519e-07],[9.050525076602519e-07,0.9999999999995904]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8333882269653592,0.5526880342069429],[-0.5526880342069429,0.8333882269653592]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6976264768966968,0.716461651962408],[-0.716461651962408,0.6976264768966968]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8550619399712676,0.5179758282082648],[-0.5179758282082648,0.8550619399712676]],"imag":[[-0.020422298855130385,-0.012371334366441708],[-0.012371334366441708,0.020422298855130385]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.6976264768966968,-0.716461651962408],[0.716461651962408,0.6976264768966968]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.8333882269653592,-0.5526880342069429],[0.5526880342069429,0.8333882269653592]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999999999995904,9.050525076602519e-07],[-9.050525076602519e-07,0.9999999999995904]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.7189289318211987,-0.6950835856142988],[0.6950835856142988,0.7189289318211987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7189289318211987,-0.6950835856142988],[0.6950835856142988,0.7189289318211987]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999999682858,2.518499609932769e-05],[-2.518499609932769e-05,0.999999999682858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999999682858,2.518499609932769e-05],[-2.518499609932769e-05,0.999999999682858]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.8289926147346812,-0.5592595504015612],[0.5592595504015612,0.8289926147346812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9836187057800454,0.18026159224745691],[-0.18026159224745691,0.9836187057800454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9836187057800454,0.18026159224745691],[-0.18026159224745691,0.9836187057800454]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8289926147346812,-0.5592595504015612],[0.5592595504015612,0.8289926147346812]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999788769991,0.0002055383209535547],[-0.0002055383209535547,0.9999999788769991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999801384734,0.00019930642964989927],[-0.00019930642964989927,0.9999999801384734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999801384734,0.00019930642964989927],[-0.00019930642964989927,0.9999999801384734]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999788769991,0.0002055383209535547],[-0.0002055383209535547,0.9999999788769991]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8553057882874147,-0.5181235456163367],[0.5181235456163367,0.8553057882874147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999158244359355,-0.012974746340615986],[0.012974746340615986,0.9999158244359355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999172722910616,0.012862681446843154],[-0.012862681446843154,0.9999172722910616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9711879105579614,-0.23831500663210692],[0.23831500663210692,0.9711879105579614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9711879105579614,-0.23831500663210692],[0.23831500663210692,0.9711879105579614]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999172722910616,0.012862681446843154],[-0.012862681446843154,0.9999172722910616]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999158244359355,-0.012974746340615986],[0.012974746340615986,0.9999158244359355]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8553057882874147,-0.5181235456163367],[0.5181235456163367,0.8553057882874147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,0.010830843167961223],[-0.010830843167961223,0.9999413446979133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,0.01094291077239147],[-0.01094291077239147,0.9999401245593795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,-0.010830843167961195],[0.010830843167961195,0.9999413446979133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,-0.01094291077239147],[0.01094291077239147,0.9999401245593795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,-0.01094291077239147],[0.01094291077239147,0.9999401245593795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,-0.010830843167961195],[0.010830843167961195,0.9999413446979133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999401245593795,0.01094291077239147],[-0.01094291077239147,0.9999401245593795]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413446979133,0.010830843167961223],[-0.010830843167961223,0.9999413446979133]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9991847645525618,0.0],[0.0,0.9991847645525618]],"imag":[[-0.04037085936714412,0.0],[0.0,0.04037085936714412]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9978191228212295,0.0],[0.0,0.9978191228212295]],"imag":[[0.06600756117500525,0.0],[0.0,-0.06600756117500525]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9485772682685432,0.0],[0.0,0.9485772682685432]],"imag":[[-0.3165456777847207,0.0],[0.0,0.3165456777847207]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9421882745492853,0.0],[0.0,0.9421882745492853]],"imag":[[0.3350839526176097,0.0],[0.0,-0.3350839526176097]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8736612274633822,0.0],[0.0,0.8736612274633822]],"imag":[[0.4865347465774427,0.0],[0.0,-0.4865347465774427]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9879092665798155,0.0],[0.0,0.9879092665798155]],"imag":[[-0.15503316098735465,0.0],[0.0,0.15503316098735465]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9730979596665774,0.0],[0.0,0.9730979596665774]],"imag":[[0.23039175526208422,0.0],[0.0,-0.23039175526208422]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9920671134566631,0.0],[0.0,0.9920671134566631]],"imag":[[0.125709356842537,0.0],[0.0,-0.125709356842537]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.931505828896809,0.0],[0.0,0.931505828896809]],"imag":[[-0.36372639542830654,0.0],[0.0,0.36372639542830654]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9330855033539195,0.0],[0.0,0.9330855033539195]],"imag":[[0.3596546168628489,0.0],[0.0,-0.3596546168628489]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996708488402439,0.0],[0.0,0.9996708488402439]],"imag":[[-0.025655291443015614,0.0],[0.0,0.025655291443015614]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998083735750635,0.0],[0.0,0.9998083735750635]],"imag":[[0.019575906854763504,0.0],[0.0,-0.019575906854763504]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.976205564051361,0.0],[0.0,0.976205564051361]],"imag":[[0.21684717363886483,0.0],[0.0,-0.21684717363886483]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9850127584280376,0.0],[0.0,0.9850127584280376]],"imag":[[0.1724814938884413,0.0],[0.0,-0.1724814938884413]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8435675369838254,0.0],[0.0,0.8435675369838254]],"imag":[[0.5370231005711417,0.0],[0.0,-0.5370231005711417]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9850282185333626,0.0],[0.0,0.9850282185333626]],"imag":[[-0.1723931805292483,0.0],[0.0,0.1723931805292483]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9999830272457745,0.0],[0.0,0.9999830272457745]],"imag":[[-0.005826252687335913,0.0],[0.0,0.005826252687335913]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9331077689930138,0.0],[0.0,0.9331077689930138]],"imag":[[-0.3595968457104153,0.0],[0.0,0.3595968457104153]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9797852517741548,0.0],[0.0,0.9797852517741548]],"imag":[[-0.2000521442170919,0.0],[0.0,0.2000521442170919]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9871317744806323,0.0],[0.0,0.9871317744806323]],"imag":[[0.15990891097971394,0.0],[0.0,-0.15990891097971394]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9140543818380888,0.0],[0.0,0.9140543818380888]],"imag":[[-0.40559165060759,0.0],[0.0,0.40559165060759]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9996676193895273,0.0],[0.0,0.9996676193895273]],"imag":[[-0.025780821245166365,0.0],[0.0,0.025780821245166365]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9850344093938046,0.0],[0.0,0.9850344093938046]],"imag":[[0.17235780316016594,0.0],[0.0,-0.17235780316016594]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9761977753622576,0.0],[0.0,0.9761977753622576]],"imag":[[-0.21688223389152744,0.0],[0.0,0.21688223389152744]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9433055816569503,0.0],[0.0,0.9433055816569503]],"imag":[[-0.33192556336450296,0.0],[0.0,0.33192556336450296]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9852582100417795,0.0],[0.0,0.9852582100417795]],"imag":[[-0.17107384237594217,0.0],[0.0,0.17107384237594217]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9998094241678873,0.0],[0.0,0.9998094241678873]],"imag":[[0.019522175726017933,0.0],[0.0,-0.019522175726017933]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9762172163120789,0.0],[0.0,0.9762172163120789]],"imag":[[0.21679471067324416,0.0],[0.0,-0.21679471067324416]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9860130045142964,0.0],[0.0,0.9860130045142964]],"imag":[[0.1666683981104096,0.0],[0.0,-0.1666683981104096]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9352997212241114,0.0],[0.0,0.9352997212241114]],"imag":[[-0.3538565125557243,0.0],[0.0,0.3538565125557243]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.986796001082781,0.0],[0.0,0.986796001082781]],"imag":[[-0.16196805934205682,0.0],[0.0,0.16196805934205682]]},{"name":"cx","qubits":[4,6]},{"name":"cx","qubits":[4,5]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.024991898125310788,-0.006684252133820119],[0.006684252133820119,0.024991898125310788]],"imag":[[0.6325649770016079,-0.7740751098391299],[-0.7740751098391299,-0.6325649770016079]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997105334534968],[0.9997105334534968,0.0]],"imag":[[0.0,0.024059287232270986],[-0.024059287232270986,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9996650615482129,-0.009534957665500846],[0.009534957665500818,-0.9996650615482129]],"imag":[[0.024058192893866383,0.00022947070931548112],[0.00022947070931548047,-0.024058192893866383]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[-0.9997105316796306,5.955422086392745e-05],[-5.9554220863917005e-05,-0.9997105316796306]],"imag":[[0.024059287189580645,-1.4332469828346358e-06],[-1.4332469828343843e-06,-0.024059287189580645]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105317716314,-5.798928542779516e-05],[5.798928542775216e-05,0.9997105317716314]],"imag":[[-0.024059287191794836,1.395584849411874e-06],[1.3955848494108394e-06,0.024059287191794836]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[0],"real":[[0.009652678498296555,-0.012032841687709545],[0.012032841687709545,0.009652678498296555]],"imag":[[-0.6256637671195163,0.7799403099164338],[0.7799403099164338,0.6256637671195163]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997105334534968],[0.9997105334534968,0.0]],"imag":[[0.0,0.024059287232270986],[-0.024059287232270986,0.0]]}]}

==> anc/matched_benchmark/results/main_n8_i7_result.json <==
{
  "case": "main_n8_i7",
  "n": 8,
  "generator": 7,
  "M": 72,
  "data_qubits": 7,
  "ancillas": 0,
  "a": 0.009820927516479828,
  "c": 0.013531646934131853,
  "l": 0.2677861589595422,
  "target_sha256": "c86e2193587f9ad83d5f6867de1c50242f06b149c4971cf01d624a11e9c0e0a3",
  "target_unitarity_defect": 4.0060583505476814e-15,
  "structured": {
    "raw": {
      "cx": 3252,
      "one_qubit": 3386,
      "total": 6638
    },
    "optimized": {
      "cx": 3218,
      "one_qubit": 3212,
      "total": 6430
    },
    "depth": 5915,
    "timing_samples": [
      {
        "construction_s": 0.05266566199998124,
        "optimization_s": 0.025693710000041392,
        "total_s": 0.07835937200002263
      },
      {
        "construction_s": 0.05408335000004172,
        "optimization_s": 0.025070027999959166,
        "total_s": 0.07915337800000088
      },
      {
        "construction_s": 0.061971811000034904,
        "optimization_s": 0.03230118900000889,
        "total_s": 0.0942730000000438
      }
    ],
    "median_construction_s": 0.05408335000004172,
    "median_optimization_s": 0.025693710000041392,
    "median_total_s": 0.07915337800000088,
    "validation_s": 0.3733369120000134,
    "phase_aligned_op_error": 9.204312501205881e-14,
    "phase_aligned_fro_error": 8.687908381615259e-13,
    "alignment_phase": -6.60469361538315e-16,
    "ordinary_op_error": 9.207552594462913e-14,
    "unitarity_defect": 1.8363000936688362e-13,
    "padding_leakage_op": 1.3008386199719082e-14,
    "padding_action_error_op": 9.108439455363151e-14,
    "structure_checks": {
      "generator": 7,
      "reflection_count": 16,
      "core_reflections": 10,
      "spectator_reflections": 6,
      "active_coordinate_bound": 30,
      "actual_active_coordinates": 30,
      "rank_U_minus_I": 16,
      "block_off_pattern_error": 8.319058879998419e-16,
      "fixed_coordinate_error": 2.18038418418161e-16,
      "unitarity_error": 4.6260768395302446e-15,
      "reflection_product_error": 5.630941135241102e-15,
      "normal_Schur_error": 2.8242237675635756e-15,
      "allzero_phase_methods": [
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity",
        "parity"
      ]
    }
  },
  "qsd_reference": {
    "raw": {
      "cx": 12096,
      "one_qubit": 16192,
      "total": 28288
    },
    "optimized": {
      "cx": 12096,
      "one_qubit": 16024,
      "total": 28120
    },
    "depth": 23517,
    "timing_samples": [
      {
        "construction_s": 0.5830079500000238,
        "optimization_s": 0.12827040700000225,
        "total_s": 0.7112783570000261
      },
      {
        "construction_s": 0.7793190880000225,
        "optimization_s": 0.1491330719999837,
        "total_s": 0.9284521600000062
      },
      {
        "construction_s": 1.0907690170000137,
        "optimization_s": 0.1491446850000102,
        "total_s": 1.239913702000024
      }
    ],
    "median_construction_s": 0.7793190880000225,
    "median_optimization_s": 0.1491330719999837,
    "median_total_s": 0.9284521600000062,
    "validation_s": 2.194623997000008,
    "phase_aligned_op_error": 8.888372335237397e-14,
    "phase_aligned_fro_error": 6.39240549006887e-13,
    "alignment_phase": -6.880148877124779e-16,
    "ordinary_op_error": 8.853129164296261e-14,
    "unitarity_defect": 1.2302439030852774e-13,
    "padding_leakage_op": 4.849911506498076e-14,
    "padding_action_error_op": 8.097112724608917e-14
  },
  "cx_reduction_fraction": 0.7339616402116402
}

==> anc/matched_benchmark/results/main_n8_i7_structured.json <==
{"num_qubits":7,"ancillas":0,"global_phase":-0.3573564540805965,"gates":[{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[6],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[0.0966949848242667,-0.0],[-0.0,-0.0966949848242667]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[0.09325283433022627,-0.0],[-0.0,-0.09325283433022627]]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[4],"real":[[0.7001398530819642,0.7140057325584757],[-0.7140057325584757,0.7001398530819642]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7001398530819642,-0.7140057325584757],[0.7140057325584757,0.7001398530819642]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[3,2]},{"name":"cx","qubits":[4,2]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[3,1]},{"name":"cx","qubits":[2,1]},{"name":"cx","qubits":[4,1]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[3,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[2,0]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9956424603688713,0.0],[0.0,0.9956424603688713]],"imag":[[-0.09325283433022627,0.0],[0.0,0.09325283433022627]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9953140609424921,0.0],[0.0,0.9953140609424921]],"imag":[[-0.0966949848242667,0.0],[0.0,0.0966949848242667]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.9842966102548126,0.0],[0.0,0.9842966102548126]],"imag":[[0.17652247177310126,0.0],[0.0,-0.17652247177310126]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9966624835111486,0.0],[0.0,0.9966624835111486]],"imag":[[0.0816326770441184,-0.0],[-0.0,-0.0816326770441184]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8349656775062314,0.0],[0.0,0.8349656775062314]],"imag":[[-0.5503020237892643,-0.0],[-0.0,0.5503020237892643]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9808380947827912,0.0],[0.0,0.9808380947827912]],"imag":[[0.1948246181129693,-0.0],[-0.0,-0.1948246181129693]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999938622789696,0.0],[0.0,0.9999938622789696]],"imag":[[0.003503627318822359,-0.0],[-0.0,-0.003503627318822359]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.995345877400779,0.0],[0.0,0.995345877400779]],"imag":[[0.09636692555681964,-0.0],[-0.0,-0.09636692555681964]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9998640846346303,0.0],[0.0,0.9998640846346303]],"imag":[[-0.016486729747072264,-0.0],[-0.0,0.016486729747072264]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.980838094782794,0.0],[0.0,0.980838094782794]],"imag":[[0.19482461811295515,-0.0],[-0.0,-0.19482461811295515]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953855267786288,0.0],[0.0,0.9953855267786288]],"imag":[[-0.09595651660847031,-0.0],[-0.0,0.09595651660847031]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9586206711355665,0.0],[0.0,0.9586206711355665]],"imag":[[-0.2846865098166684,-0.0],[-0.0,0.2846865098166684]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999938622789697,0.0],[0.0,0.9999938622789697]],"imag":[[0.003503627318807954,-0.0],[-0.0,-0.003503627318807954]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9937408799123851,0.0],[0.0,0.9937408799123851]],"imag":[[0.11170972916876408,-0.0],[-0.0,-0.11170972916876408]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.981416883757545,0.0],[0.0,0.981416883757545]],"imag":[[0.19188772830910622,-0.0],[-0.0,-0.19188772830910622]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9967952238412557,0.0],[0.0,0.9967952238412557]],"imag":[[0.07999551066941775,-0.0],[-0.0,-0.07999551066941775]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999994373518893,0.0],[0.0,0.9999994373518893]],"imag":[[-0.0010607996534158254,-0.0],[-0.0,0.0010607996534158254]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9808380947827852,0.0],[0.0,0.9808380947827852]],"imag":[[0.1948246181129995,-0.0],[-0.0,-0.1948246181129995]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953855267786307,0.0],[0.0,0.9953855267786307]],"imag":[[-0.09595651660845124,-0.0],[-0.0,0.09595651660845124]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9808380947827815,0.0],[0.0,0.9808380947827815]],"imag":[[0.19482461811301807,-0.0],[-0.0,-0.19482461811301807]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953855267786244,0.0],[0.0,0.9953855267786244]],"imag":[[-0.09595651660851683,-0.0],[-0.0,0.09595651660851683]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9586206711355533,0.0],[0.0,0.9586206711355533]],"imag":[[-0.2846865098167132,-0.0],[-0.0,0.2846865098167132]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999938622789695,0.0],[0.0,0.9999938622789695]],"imag":[[0.0035036273188721106,-0.0],[-0.0,-0.0035036273188721106]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9586206711355719,0.0],[0.0,0.9586206711355719]],"imag":[[-0.28468650981665006,-0.0],[-0.0,0.28468650981665006]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999938622789695,0.0],[0.0,0.9999938622789695]],"imag":[[0.0035036273188531817,-0.0],[-0.0,-0.0035036273188531817]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9928496720556786,0.0],[0.0,0.9928496720556786]],"imag":[[0.11937138978386484,-0.0],[-0.0,-0.11937138978386484]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814168837575504,0.0],[0.0,0.9814168837575504]],"imag":[[0.19188772830907883,-0.0],[-0.0,-0.19188772830907883]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9918993943150111,0.0],[0.0,0.9918993943150111]],"imag":[[0.1270259483629788,-0.0],[-0.0,-0.1270259483629788]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814168837575378,0.0],[0.0,0.9814168837575378]],"imag":[[0.19188772830914314,-0.0],[-0.0,-0.19188772830914314]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9967952238412527,0.0],[0.0,0.9967952238412527]],"imag":[[0.07999551066945526,-0.0],[-0.0,-0.07999551066945526]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998968125634347,0.0],[0.0,0.9998968125634347]],"imag":[[0.014365382886777413,-0.0],[-0.0,-0.014365382886777413]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.996795223841258,0.0],[0.0,0.996795223841258]],"imag":[[0.07999551066938991,-0.0],[-0.0,-0.07999551066938991]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999778719468172,0.0],[0.0,0.9999778719468172]],"imag":[[0.006652489512572095,-0.0],[-0.0,-0.006652489512572095]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999999852216528,-0.00017192060443182118],[0.00017192060443182118,0.9999999852216528]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999986441921,0.00016466984502729843],[-0.00016466984502729843,0.999999986441921]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999901172999,-0.00014058947390314434],[0.00014058947390314434,0.9999999901172999]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999890716327,0.00014784023333492166],[-0.00014784023333492166,0.9999999890716327]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999999890716327,0.00014784023333492166],[-0.00014784023333492166,0.9999999890716327]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999901172999,-0.00014058947390314434],[0.00014058947390314434,0.9999999901172999]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999986441921,0.00016466984502729843],[-0.00016466984502729843,0.999999986441921]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999852216528,-0.00017192060443182118],[0.00017192060443182118,0.9999999852216528]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8524112599845741,0.5228719191652109],[-0.5228719191652109,0.8524112599845741]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999339381490426,0.011494317628576986],[-0.011494317628576986,0.9999339381490426]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9726269394182325,0.23237219437342727],[-0.23237219437342727,0.9726269394182325]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413670378365,-0.010828780471629157],[0.010828780471629157,0.9999413670378365]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999413670378365,-0.010828780471629157],[0.010828780471629157,0.9999413670378365]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9726269394182325,0.23237219437342727],[-0.23237219437342727,0.9726269394182325]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999339381490426,0.011494317628576986],[-0.011494317628576986,0.9999339381490426]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999997623963166,-0.000689352819903492],[0.000689352819903492,0.9999997623963166]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998719979037,0.0005059685525974593],[-0.0005059685525974593,0.9999998719979037]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998719979037,0.0005059685525974593],[-0.0005059685525974593,0.9999998719979037]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999997623963166,-0.000689352819903492],[0.000689352819903492,0.9999997623963166]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.867386774154827,0.4976345888513811],[-0.4976345888513811,0.867386774154827]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9658782648473211,-0.25899648162770134],[0.25899648162770134,0.9658782648473211]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9658782648473211,-0.25899648162770134],[0.25899648162770134,0.9658782648473211]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.867386774154827,0.4976345888513811],[-0.4976345888513811,0.867386774154827]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999897156932426,-0.004535251674153982],[0.004535251674153982,0.9999897156932426]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999897156932426,-0.004535251674153982],[0.004535251674153982,0.9999897156932426]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7138941118837562,0.7002536661936895],[-0.7002536661936895,0.7138941118837562]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7138941118837562,0.7002536661936895],[-0.7002536661936895,0.7138941118837562]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.996307284211721,0.08585916041206679],[-0.08585916041206679,0.996307284211721]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.649938834169369,0.7599865208268903],[-0.7599865208268903,0.649938834169369]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6992454300838414,0.7148816884680035],[-0.7148816884680035,0.6992454300838414]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8524104396394496,0.5228714159627665],[-0.5228714159627665,0.8524104396394496]],"imag":[[0.0011825997502657752,0.0007254106439618772],[0.0007254106439618772,-0.0011825997502657752]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.6992454300838414,-0.7148816884680035],[0.7148816884680035,0.6992454300838414]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.649938834169369,-0.7599865208268903],[0.7599865208268903,0.649938834169369]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.996307284211721,-0.08585916041206679],[0.08585916041206679,0.996307284211721]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.7138941118837562,-0.7002536661936895],[0.7002536661936895,0.7138941118837562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7138941118837562,-0.7002536661936895],[0.7002536661936895,0.7138941118837562]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999897156932426,0.004535251674153982],[-0.004535251674153982,0.9999897156932426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999897156932426,0.004535251674153982],[-0.004535251674153982,0.9999897156932426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.867386774154827,-0.4976345888513811],[0.4976345888513811,0.867386774154827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9658782648473211,0.25899648162770134],[-0.25899648162770134,0.9658782648473211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9658782648473211,0.25899648162770134],[-0.25899648162770134,0.9658782648473211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.867386774154827,-0.4976345888513811],[0.4976345888513811,0.867386774154827]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999997623963166,0.000689352819903492],[-0.000689352819903492,0.9999997623963166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999998719979037,-0.0005059685525974593],[0.0005059685525974593,0.9999998719979037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999998719979037,-0.0005059685525974593],[0.0005059685525974593,0.9999998719979037]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999997623963166,0.000689352819903492],[-0.000689352819903492,0.9999997623963166]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8524112599845741,-0.5228719191652109],[0.5228719191652109,0.8524112599845741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999339381490426,-0.011494317628576986],[0.011494317628576986,0.9999339381490426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9726269394182325,-0.23237219437342727],[0.23237219437342727,0.9726269394182325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999413670378365,0.010828780471629157],[-0.010828780471629157,0.9999413670378365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999413670378365,0.010828780471629157],[-0.010828780471629157,0.9999413670378365]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9726269394182325,-0.23237219437342727],[0.23237219437342727,0.9726269394182325]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999339381490426,-0.011494317628576986],[0.011494317628576986,0.9999339381490426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8524112599845741,-0.5228719191652109],[0.5228719191652109,0.8524112599845741]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999999852216528,0.00017192060443182118],[-0.00017192060443182118,0.9999999852216528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999986441921,-0.00016466984502729843],[0.00016466984502729843,0.999999986441921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999999901172999,0.00014058947390314434],[-0.00014058947390314434,0.9999999901172999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999890716327,-0.00014784023333492166],[0.00014784023333492166,0.9999999890716327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999999890716327,-0.00014784023333492166],[0.00014784023333492166,0.9999999890716327]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999901172999,0.00014058947390314434],[-0.00014058947390314434,0.9999999901172999]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999986441921,-0.00016466984502729843],[0.00016466984502729843,0.999999986441921]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999999852216528,0.00017192060443182118],[-0.00017192060443182118,0.9999999852216528]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999778719468172,0.0],[0.0,0.9999778719468172]],"imag":[[-0.006652489512572095,0.0],[0.0,0.006652489512572095]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.996795223841258,0.0],[0.0,0.996795223841258]],"imag":[[-0.07999551066938991,0.0],[0.0,0.07999551066938991]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998968125634347,0.0],[0.0,0.9998968125634347]],"imag":[[-0.014365382886777413,0.0],[0.0,0.014365382886777413]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9967952238412527,0.0],[0.0,0.9967952238412527]],"imag":[[-0.07999551066945526,0.0],[0.0,0.07999551066945526]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814168837575378,0.0],[0.0,0.9814168837575378]],"imag":[[-0.19188772830914314,0.0],[0.0,0.19188772830914314]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9918993943150111,0.0],[0.0,0.9918993943150111]],"imag":[[-0.1270259483629788,0.0],[0.0,0.1270259483629788]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814168837575504,0.0],[0.0,0.9814168837575504]],"imag":[[-0.19188772830907883,0.0],[0.0,0.19188772830907883]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9928496720556786,0.0],[0.0,0.9928496720556786]],"imag":[[-0.11937138978386484,0.0],[0.0,0.11937138978386484]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999938622789695,0.0],[0.0,0.9999938622789695]],"imag":[[-0.0035036273188531817,0.0],[0.0,0.0035036273188531817]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9586206711355719,0.0],[0.0,0.9586206711355719]],"imag":[[0.28468650981665006,0.0],[0.0,-0.28468650981665006]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999938622789695,0.0],[0.0,0.9999938622789695]],"imag":[[-0.0035036273188721106,0.0],[0.0,0.0035036273188721106]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9586206711355533,0.0],[0.0,0.9586206711355533]],"imag":[[0.2846865098167132,0.0],[0.0,-0.2846865098167132]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9953855267786244,0.0],[0.0,0.9953855267786244]],"imag":[[0.09595651660851683,0.0],[0.0,-0.09595651660851683]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9808380947827815,0.0],[0.0,0.9808380947827815]],"imag":[[-0.19482461811301807,0.0],[0.0,0.19482461811301807]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953855267786307,0.0],[0.0,0.9953855267786307]],"imag":[[0.09595651660845124,0.0],[0.0,-0.09595651660845124]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9808380947827852,0.0],[0.0,0.9808380947827852]],"imag":[[-0.1948246181129995,0.0],[0.0,0.1948246181129995]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9999994373518893,0.0],[0.0,0.9999994373518893]],"imag":[[0.0010607996534158254,0.0],[0.0,-0.0010607996534158254]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9967952238412557,0.0],[0.0,0.9967952238412557]],"imag":[[-0.07999551066941775,0.0],[0.0,0.07999551066941775]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.981416883757545,0.0],[0.0,0.981416883757545]],"imag":[[-0.19188772830910622,0.0],[0.0,0.19188772830910622]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9937408799123851,0.0],[0.0,0.9937408799123851]],"imag":[[-0.11170972916876408,0.0],[0.0,0.11170972916876408]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999938622789697,0.0],[0.0,0.9999938622789697]],"imag":[[-0.003503627318807954,0.0],[0.0,0.003503627318807954]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9586206711355665,0.0],[0.0,0.9586206711355665]],"imag":[[0.2846865098166684,0.0],[0.0,-0.2846865098166684]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9953855267786288,0.0],[0.0,0.9953855267786288]],"imag":[[0.09595651660847031,0.0],[0.0,-0.09595651660847031]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.980838094782794,0.0],[0.0,0.980838094782794]],"imag":[[-0.19482461811295515,0.0],[0.0,0.19482461811295515]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9998640846346303,0.0],[0.0,0.9998640846346303]],"imag":[[0.016486729747072264,0.0],[0.0,-0.016486729747072264]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.995345877400779,0.0],[0.0,0.995345877400779]],"imag":[[-0.09636692555681964,0.0],[0.0,0.09636692555681964]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999938622789696,0.0],[0.0,0.9999938622789696]],"imag":[[-0.003503627318822359,0.0],[0.0,0.003503627318822359]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9808380947827912,0.0],[0.0,0.9808380947827912]],"imag":[[-0.1948246181129693,0.0],[0.0,0.1948246181129693]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.8349656775062314,0.0],[0.0,0.8349656775062314]],"imag":[[0.5503020237892643,0.0],[0.0,-0.5503020237892643]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9966624835111486,0.0],[0.0,0.9966624835111486]],"imag":[[-0.0816326770441184,0.0],[0.0,0.0816326770441184]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.999999037618151,0.0],[0.0,0.999999037618151]],"imag":[[0.0013873581987727103,0.0],[0.0,-0.0013873581987727103]]},{"name":"u","qubits":[4],"real":[[0.8848967826765228,0.0],[0.0,0.8848967826765228]],"imag":[[0.4657871659983115,0.0],[0.0,-0.4657871659983115]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.833402738261095,0.0],[0.0,0.833402738261095]],"imag":[[0.5526661522645554,-0.0],[-0.0,-0.5526661522645554]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.957703573713527,0.0],[0.0,0.957703573713527]],"imag":[[-0.2877566070420262,-0.0],[-0.0,0.2877566070420262]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[-0.013233021761039994,-0.0],[-0.0,0.013233021761039994]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9826599641607915,0.0],[0.0,0.9826599641607915]],"imag":[[-0.1854168137885879,-0.0],[-0.0,0.1854168137885879]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.996728076072327,0.0],[0.0,0.996728076072327]],"imag":[[0.08082785639343322,-0.0],[-0.0,-0.08082785639343322]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999185831572301,0.0],[0.0,0.9999185831572301]],"imag":[[-0.012760370560346818,-0.0],[-0.0,0.012760370560346818]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[-0.013233021761039897,-0.0],[-0.0,0.013233021761039897]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999908429216967,0.0],[0.0,0.9999908429216967]],"imag":[[-0.004279494450803392,-0.0],[-0.0,0.004279494450803392]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.984280754868757,0.0],[0.0,0.984280754868757]],"imag":[[-0.1766108592215949,-0.0],[-0.0,0.1766108592215949]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9826599641607916,0.0],[0.0,0.9826599641607916]],"imag":[[-0.18541681378858782,-0.0],[-0.0,0.18541681378858782]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9953626208086432,0.0],[0.0,0.9953626208086432]],"imag":[[0.09619383086741586,-0.0],[-0.0,-0.09619383086741586]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.995847003884571,0.0],[0.0,0.995847003884571]],"imag":[[0.09104254419842983,-0.0],[-0.0,-0.09104254419842983]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999996854829314,0.0],[0.0,0.999996854829314]],"imag":[[-0.002508053324768662,-0.0],[-0.0,0.002508053324768662]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999964463307601,0.0],[0.0,0.9999964463307601]],"imag":[[0.0026659568359719645,-0.0],[-0.0,-0.0026659568359719645]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[-0.013233021761039994,-0.0],[-0.0,0.013233021761039994]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999908429216967,0.0],[0.0,0.9999908429216967]],"imag":[[-0.00427949445080342,-0.0],[-0.0,0.00427949445080342]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[-0.013233021761039939,-0.0],[-0.0,0.013233021761039939]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999908429216967,0.0],[0.0,0.9999908429216967]],"imag":[[-0.004279494450803503,-0.0],[-0.0,0.004279494450803503]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9842807548687569,0.0],[0.0,0.9842807548687569]],"imag":[[-0.176610859221595,-0.0],[-0.0,0.176610859221595]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9826599641607916,0.0],[0.0,0.9826599641607916]],"imag":[[-0.18541681378858785,-0.0],[-0.0,0.18541681378858785]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9842807548687569,0.0],[0.0,0.9842807548687569]],"imag":[[-0.17661085922159492,-0.0],[-0.0,0.17661085922159492]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9826599641607915,0.0],[0.0,0.9826599641607915]],"imag":[[-0.1854168137885879,-0.0],[-0.0,0.1854168137885879]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9945910428969363,0.0],[0.0,0.9945910428969363]],"imag":[[0.10386846195638293,-0.0],[-0.0,-0.10386846195638293]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.995847003884571,0.0],[0.0,0.995847003884571]],"imag":[[0.09104254419843022,-0.0],[-0.0,-0.09104254419843022]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9937602914979011,0.0],[0.0,0.9937602914979011]],"imag":[[0.11153691336058451,-0.0],[-0.0,-0.11153691336058451]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9958470038845713,0.0],[0.0,0.9958470038845713]],"imag":[[0.09104254419842749,-0.0],[-0.0,-0.09104254419842749]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999996854829314,0.0],[0.0,0.999996854829314]],"imag":[[-0.0025080533247710214,-0.0],[-0.0,0.0025080533247710214]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998363327103715,0.0],[0.0,0.9998363327103715]],"imag":[[0.018091649794176722,-0.0],[-0.0,-0.018091649794176722]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999996854829314,0.0],[0.0,0.999996854829314]],"imag":[[-0.0025080533247682736,-0.0],[-0.0,0.0025080533247682736]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999461355656384,0.0],[0.0,0.9999461355656384]],"imag":[[0.010379112069239799,-0.0],[-0.0,-0.010379112069239799]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9996760134538853,-0.025453253720245973],[0.025453253720245973,0.9996760134538853]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996761979830292,0.025446005309190722],[-0.025446005309190722,0.9996761979830292]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999676810442449,-0.02542193272770076],[0.02542193272770076,0.999676810442449]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996766260878497,0.02542918114319744],[-0.02542918114319744,0.9996766260878497]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996766260878497,0.02542918114319744],[-0.02542918114319744,0.9996766260878497]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999676810442449,-0.02542193272770076],[0.02542193272770076,0.999676810442449]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996761979830292,0.025446005309190722],[-0.025446005309190722,0.9996761979830292]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996760134538853,-0.025453253720245973],[0.025453253720245973,0.9996760134538853]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8760012491770035,0.4823088340890403],[-0.4823088340890403,0.8760012491770035]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982938755194316,0.058389537593592604],[-0.058389537593592604,0.9982938755194316]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.982456955219139,0.1864894933810983],[-0.1864894933810983,0.982456955219139]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993484944903257,0.036091364062880764],[-0.036091364062880764,0.9993484944903257]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9993484944903257,0.036091364062880764],[-0.036091364062880764,0.9993484944903257]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.982456955219139,0.1864894933810983],[-0.1864894933810983,0.982456955219139]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982938755194316,0.058389537593592604],[-0.058389537593592604,0.9982938755194316]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9981235129854822,-0.06123277574567381],[0.06123277574567381,0.9981235129854822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9981347253318069,0.06104973453503617],[-0.06104973453503617,0.9981347253318069]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9981347253318069,0.06104973453503617],[-0.06104973453503617,0.9981347253318069]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9981235129854822,-0.06123277574567381],[0.06123277574567381,0.9981235129854822]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9283654040419854,0.37166877266991516],[-0.37166877266991516,0.9283654040419854]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9925770290040828,-0.12161760355075246],[0.12161760355075246,0.9925770290040828]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9925770290040828,-0.12161760355075246],[0.12161760355075246,0.9925770290040828]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9283654040419854,0.37166877266991516],[-0.37166877266991516,0.9283654040419854]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9962070951028701,-0.08701392800409097],[0.08701392800409097,0.9962070951028701]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9962070951028701,-0.08701392800409097],[0.08701392800409097,0.9962070951028701]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9659486568299888,0.25873382532699607],[-0.25873382532699607,0.9659486568299888]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9659486568299888,0.25873382532699607],[-0.25873382532699607,0.9659486568299888]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9643139091422817,0.2647615618527951],[-0.2647615618527951,0.9643139091422817]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9387043501238885,0.34472328476400893],[-0.34472328476400893,0.9387043501238885]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.6996864234185255,0.7144500744515265],[-0.7144500744515265,0.6996864234185255]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8757663968151382,0.48217952905786515],[-0.48217952905786515,0.8757663968151382]],"imag":[[-0.020283164671727878,-0.011167506340485134],[-0.011167506340485134,0.020283164671727878]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.6996864234185255,-0.7144500744515265],[0.7144500744515265,0.6996864234185255]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9387043501238885,-0.34472328476400893],[0.34472328476400893,0.9387043501238885]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9643139091422817,-0.2647615618527951],[0.2647615618527951,0.9643139091422817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.9659486568299888,-0.25873382532699607],[0.25873382532699607,0.9659486568299888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9659486568299888,-0.25873382532699607],[0.25873382532699607,0.9659486568299888]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9962070951028701,0.08701392800409097],[-0.08701392800409097,0.9962070951028701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9962070951028701,0.08701392800409097],[-0.08701392800409097,0.9962070951028701]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9283654040419854,-0.37166877266991516],[0.37166877266991516,0.9283654040419854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9925770290040828,0.12161760355075246],[-0.12161760355075246,0.9925770290040828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9925770290040828,0.12161760355075246],[-0.12161760355075246,0.9925770290040828]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9283654040419854,-0.37166877266991516],[0.37166877266991516,0.9283654040419854]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9981235129854822,0.06123277574567381],[-0.06123277574567381,0.9981235129854822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9981347253318069,-0.06104973453503617],[0.06104973453503617,0.9981347253318069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9981347253318069,-0.06104973453503617],[0.06104973453503617,0.9981347253318069]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9981235129854822,0.06123277574567381],[-0.06123277574567381,0.9981235129854822]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8760012491770035,-0.4823088340890403],[0.4823088340890403,0.8760012491770035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982938755194316,-0.058389537593592604],[0.058389537593592604,0.9982938755194316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.982456955219139,-0.1864894933810983],[0.1864894933810983,0.982456955219139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9993484944903257,-0.036091364062880764],[0.036091364062880764,0.9993484944903257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9993484944903257,-0.036091364062880764],[0.036091364062880764,0.9993484944903257]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.982456955219139,-0.1864894933810983],[0.1864894933810983,0.982456955219139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982938755194316,-0.058389537593592604],[0.058389537593592604,0.9982938755194316]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8760012491770035,-0.4823088340890403],[0.4823088340890403,0.8760012491770035]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9996760134538853,0.025453253720245973],[-0.025453253720245973,0.9996760134538853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996761979830292,-0.025446005309190722],[0.025446005309190722,0.9996761979830292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999676810442449,0.02542193272770076],[-0.02542193272770076,0.999676810442449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996766260878497,-0.02542918114319744],[0.02542918114319744,0.9996766260878497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9996766260878497,-0.02542918114319744],[0.02542918114319744,0.9996766260878497]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999676810442449,0.02542193272770076],[-0.02542193272770076,0.999676810442449]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9996761979830292,-0.025446005309190722],[0.025446005309190722,0.9996761979830292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9996760134538853,0.025453253720245973],[-0.025453253720245973,0.9996760134538853]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999461355656384,0.0],[0.0,0.9999461355656384]],"imag":[[-0.010379112069239799,0.0],[0.0,0.010379112069239799]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999996854829314,0.0],[0.0,0.999996854829314]],"imag":[[0.0025080533247682736,0.0],[0.0,-0.0025080533247682736]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998363327103715,0.0],[0.0,0.9998363327103715]],"imag":[[-0.018091649794176722,0.0],[0.0,0.018091649794176722]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999996854829314,0.0],[0.0,0.999996854829314]],"imag":[[0.0025080533247710214,0.0],[0.0,-0.0025080533247710214]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9958470038845713,0.0],[0.0,0.9958470038845713]],"imag":[[-0.09104254419842749,0.0],[0.0,0.09104254419842749]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9937602914979011,0.0],[0.0,0.9937602914979011]],"imag":[[-0.11153691336058451,0.0],[0.0,0.11153691336058451]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.995847003884571,0.0],[0.0,0.995847003884571]],"imag":[[-0.09104254419843022,0.0],[0.0,0.09104254419843022]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9945910428969363,0.0],[0.0,0.9945910428969363]],"imag":[[-0.10386846195638293,0.0],[0.0,0.10386846195638293]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9826599641607915,0.0],[0.0,0.9826599641607915]],"imag":[[0.1854168137885879,0.0],[0.0,-0.1854168137885879]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9842807548687569,0.0],[0.0,0.9842807548687569]],"imag":[[0.17661085922159492,0.0],[0.0,-0.17661085922159492]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9826599641607916,0.0],[0.0,0.9826599641607916]],"imag":[[0.18541681378858785,0.0],[0.0,-0.18541681378858785]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9842807548687569,0.0],[0.0,0.9842807548687569]],"imag":[[0.176610859221595,0.0],[0.0,-0.176610859221595]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999908429216967,0.0],[0.0,0.9999908429216967]],"imag":[[0.004279494450803503,0.0],[0.0,-0.004279494450803503]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[0.013233021761039939,0.0],[0.0,-0.013233021761039939]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999908429216967,0.0],[0.0,0.9999908429216967]],"imag":[[0.00427949445080342,0.0],[0.0,-0.00427949445080342]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[0.013233021761039994,0.0],[0.0,-0.013233021761039994]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9999964463307601,0.0],[0.0,0.9999964463307601]],"imag":[[-0.0026659568359719645,0.0],[0.0,0.0026659568359719645]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999996854829314,0.0],[0.0,0.999996854829314]],"imag":[[0.002508053324768662,0.0],[0.0,-0.002508053324768662]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.995847003884571,0.0],[0.0,0.995847003884571]],"imag":[[-0.09104254419842983,0.0],[0.0,0.09104254419842983]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953626208086432,0.0],[0.0,0.9953626208086432]],"imag":[[-0.09619383086741586,0.0],[0.0,0.09619383086741586]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9826599641607916,0.0],[0.0,0.9826599641607916]],"imag":[[0.18541681378858782,0.0],[0.0,-0.18541681378858782]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.984280754868757,0.0],[0.0,0.984280754868757]],"imag":[[0.1766108592215949,0.0],[0.0,-0.1766108592215949]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999908429216967,0.0],[0.0,0.9999908429216967]],"imag":[[0.004279494450803392,0.0],[0.0,-0.004279494450803392]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[0.013233021761039897,0.0],[0.0,-0.013233021761039897]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9999185831572301,0.0],[0.0,0.9999185831572301]],"imag":[[0.012760370560346818,0.0],[0.0,-0.012760370560346818]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996728076072327,0.0],[0.0,0.996728076072327]],"imag":[[-0.08082785639343322,0.0],[0.0,0.08082785639343322]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9826599641607915,0.0],[0.0,0.9826599641607915]],"imag":[[0.1854168137885879,0.0],[0.0,-0.1854168137885879]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999124397341358,0.0],[0.0,0.9999124397341358]],"imag":[[0.013233021761039994,0.0],[0.0,-0.013233021761039994]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.957703573713527,0.0],[0.0,0.957703573713527]],"imag":[[0.2877566070420262,0.0],[0.0,-0.2877566070420262]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.833402738261095,0.0],[0.0,0.833402738261095]],"imag":[[-0.5526661522645554,0.0],[0.0,0.5526661522645554]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.999731904078806,0.0],[0.0,0.999731904078806]],"imag":[[-0.023154264552457837,0.0],[0.0,0.023154264552457837]]},{"name":"u","qubits":[4],"real":[[0.9841078103254595,0.0],[0.0,0.9841078103254595]],"imag":[[-0.17757200696176553,0.0],[0.0,0.17757200696176553]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8337732921614265,0.0],[0.0,0.8337732921614265]],"imag":[[0.5521069618093006,-0.0],[-0.0,-0.5521069618093006]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8447052056171508,0.0],[0.0,0.8447052056171508]],"imag":[[0.5352318335107573,-0.0],[-0.0,-0.5352318335107573]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[-0.0016992837802809531,-0.0],[-0.0,0.0016992837802809531]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[0.0028859786667740027,-0.0],[-0.0,-0.0028859786667740027]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9929076413493263,0.0],[0.0,0.9929076413493263]],"imag":[[-0.11888824899929162,-0.0],[-0.0,0.11888824899929162]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.977556101093011,0.0],[0.0,0.977556101093011]],"imag":[[-0.21067526958765426,-0.0],[-0.0,0.21067526958765426]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[-0.0016992837802811058,-0.0],[-0.0,0.0016992837802811058]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9806028218184062,0.0],[0.0,0.9806028218184062]],"imag":[[-0.1960053719717371,-0.0],[-0.0,0.1960053719717371]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9814912472759618,0.0],[0.0,0.9814912472759618]],"imag":[[-0.19150700123148703,-0.0],[-0.0,0.19150700123148703]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[0.00288597866677385,-0.0],[-0.0,-0.00288597866677385]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9946234742972758,0.0],[0.0,0.9946234742972758]],"imag":[[-0.10355744481598782,-0.0],[-0.0,0.10355744481598782]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9974363719197841,0.0],[0.0,0.9974363719197841]],"imag":[[0.07155895451652572,-0.0],[-0.0,-0.07155895451652572]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997694124741513,0.0],[0.0,0.9997694124741513]],"imag":[[-0.02147374865016429,-0.0],[-0.0,0.02147374865016429]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9806896732480388,0.0],[0.0,0.9806896732480388]],"imag":[[-0.19557035763288574,-0.0],[-0.0,0.19557035763288574]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[-0.001699283780281189,-0.0],[-0.0,0.001699283780281189]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9806028218184063,0.0],[0.0,0.9806028218184063]],"imag":[[-0.19600537197173684,-0.0],[-0.0,0.19600537197173684]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[-0.0016992837802813278,-0.0],[-0.0,0.0016992837802813278]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9806028218184063,0.0],[0.0,0.9806028218184063]],"imag":[[-0.1960053719717368,-0.0],[-0.0,0.1960053719717368]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9814912472759618,0.0],[0.0,0.9814912472759618]],"imag":[[-0.19150700123148676,-0.0],[-0.0,0.19150700123148676]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[0.002885978666773628,-0.0],[-0.0,-0.002885978666773628]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9814912472759618,0.0],[0.0,0.9814912472759618]],"imag":[[-0.19150700123148678,-0.0],[-0.0,0.19150700123148678]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[0.002885978666773767,-0.0],[-0.0,-0.002885978666773767]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9953926522875515,0.0],[0.0,0.9953926522875515]],"imag":[[-0.0958825728271495,-0.0],[-0.0,0.0958825728271495]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997436371919785,0.0],[0.0,0.997436371919785]],"imag":[[0.0715589545165129,-0.0],[-0.0,-0.0715589545165129]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9961026090985101,0.0],[0.0,0.9961026090985101]],"imag":[[-0.08820199627639295,-0.0],[-0.0,0.08820199627639295]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9974363719197843,0.0],[0.0,0.9974363719197843]],"imag":[[0.0715589545165219,-0.0],[-0.0,-0.0715589545165219]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997694124741512,0.0],[0.0,0.9997694124741512]],"imag":[[-0.02147374865016812,-0.0],[-0.0,0.02147374865016812]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9835898631894369,0.0],[0.0,0.9835898631894369]],"imag":[[-0.18041890430602028,-0.0],[-0.0,0.18041890430602028]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999769412474151,0.0],[0.0,0.999769412474151]],"imag":[[-0.02147374865017714,-0.0],[-0.0,0.02147374865017714]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9821689854354183,0.0],[0.0,0.9821689854354183]],"imag":[[-0.18800022353380602,-0.0],[-0.0,0.18800022353380602]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999991937628806,0.0012698321104587466],[-0.0012698321104587466,0.9999991937628806]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999991845293466,-0.0012770828641142267],[0.0012770828641142267,0.9999991845293466]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999153486785,0.0013011632154925179],[-0.0013011632154925179,0.999999153486785]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999991628949199,-0.0012939124620615008],[0.0012939124620615008,0.9999991628949199]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999991628949199,-0.0012939124620615008],[0.0012939124620615008,0.9999991628949199]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999153486785,0.0013011632154925179],[-0.0013011632154925179,0.999999153486785]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999991845293466,-0.0012770828641142267],[0.0012770828641142267,0.9999991845293466]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999991937628806,0.0012698321104587466],[-0.0012698321104587466,0.9999991937628806]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8568815255233053,0.5155133860695114],[-0.5155133860695114,0.8568815255233053]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997979103434335,0.020103195589351596],[-0.020103195589351596,0.9997979103434335]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9745915834099329,0.22398938712921154],[-0.22398938712921154,0.9745915834099329]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975379917737,-0.0022190111290974622],[0.0022190111290974622,0.9999975379917737]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999975379917737,-0.0022190111290974622],[0.0022190111290974622,0.9999975379917737]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9745915834099329,0.22398938712921154],[-0.22398938712921154,0.9745915834099329]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997979103434335,0.020103195589351596],[-0.020103195589351596,0.9997979103434335]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999888660396654,0.004718876635818539],[-0.004718876635818539,0.9999888660396654]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999879838570667,-0.00490225881394807],[0.00490225881394807,0.9999879838570667]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999879838570667,-0.00490225881394807],[0.00490225881394807,0.9999879838570667]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999888660396654,0.004718876635818539],[-0.004718876635818539,0.9999888660396654]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8831804645301584,0.46903333258127156],[-0.46903333258127156,0.8831804645301584]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9738235957085722,-0.2273050911027452],[0.2273050911027452,0.9738235957085722]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9738235957085722,-0.2273050911027452],[0.2273050911027452,0.9738235957085722]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8831804645301584,0.46903333258127156],[-0.46903333258127156,0.8831804645301584]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9995966445838713,0.028399791137712918],[-0.028399791137712918,0.9995966445838713]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9995966445838713,0.028399791137712918],[-0.028399791137712918,0.9995966445838713]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8528598418057693,0.5221399144243218],[-0.5221399144243218,0.8528598418057693]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8528598418057693,0.5221399144243218],[-0.5221399144243218,0.8528598418057693]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9949300410535712,-0.10056944570364917],[0.10056944570364917,0.9949300410535712]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.6953484168729086,0.7186727900458871],[-0.7186727900458871,0.6953484168729086]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.714950979316678,0.6991745827574992],[-0.6991745827574992,0.714950979316678]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8566334869873498,0.5153641621899696],[-0.5153641621899696,0.8566334869873498]],"imag":[[-0.020615958746591743,-0.012402884627526978],[-0.012402884627526978,0.020615958746591743]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.714950979316678,-0.6991745827574992],[0.6991745827574992,0.714950979316678]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.6953484168729086,-0.7186727900458871],[0.7186727900458871,0.6953484168729086]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9949300410535712,0.10056944570364917],[-0.10056944570364917,0.9949300410535712]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.8528598418057693,-0.5221399144243218],[0.5221399144243218,0.8528598418057693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8528598418057693,-0.5221399144243218],[0.5221399144243218,0.8528598418057693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9995966445838713,-0.028399791137712918],[0.028399791137712918,0.9995966445838713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9995966445838713,-0.028399791137712918],[0.028399791137712918,0.9995966445838713]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.8831804645301584,-0.46903333258127156],[0.46903333258127156,0.8831804645301584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9738235957085722,0.2273050911027452],[-0.2273050911027452,0.9738235957085722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9738235957085722,0.2273050911027452],[-0.2273050911027452,0.9738235957085722]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8831804645301584,-0.46903333258127156],[0.46903333258127156,0.8831804645301584]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999888660396654,-0.004718876635818539],[0.004718876635818539,0.9999888660396654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999879838570667,0.00490225881394807],[-0.00490225881394807,0.9999879838570667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999879838570667,0.00490225881394807],[-0.00490225881394807,0.9999879838570667]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999888660396654,-0.004718876635818539],[0.004718876635818539,0.9999888660396654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8568815255233053,-0.5155133860695114],[0.5155133860695114,0.8568815255233053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997979103434335,-0.020103195589351596],[0.020103195589351596,0.9997979103434335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9745915834099329,-0.22398938712921154],[0.22398938712921154,0.9745915834099329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975379917737,0.0022190111290974622],[-0.0022190111290974622,0.9999975379917737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999975379917737,0.0022190111290974622],[-0.0022190111290974622,0.9999975379917737]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9745915834099329,-0.22398938712921154],[0.22398938712921154,0.9745915834099329]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997979103434335,-0.020103195589351596],[0.020103195589351596,0.9997979103434335]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8568815255233053,-0.5155133860695114],[0.5155133860695114,0.8568815255233053]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999991937628806,-0.0012698321104587466],[0.0012698321104587466,0.9999991937628806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999991845293466,0.0012770828641142267],[-0.0012770828641142267,0.9999991845293466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999999153486785,-0.0013011632154925179],[0.0013011632154925179,0.999999153486785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999991628949199,0.0012939124620615008],[-0.0012939124620615008,0.9999991628949199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999991628949199,0.0012939124620615008],[-0.0012939124620615008,0.9999991628949199]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999999153486785,-0.0013011632154925179],[0.0013011632154925179,0.999999153486785]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999991845293466,0.0012770828641142267],[-0.0012770828641142267,0.9999991845293466]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999991937628806,-0.0012698321104587466],[0.0012698321104587466,0.9999991937628806]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9821689854354183,0.0],[0.0,0.9821689854354183]],"imag":[[0.18800022353380602,0.0],[0.0,-0.18800022353380602]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999769412474151,0.0],[0.0,0.999769412474151]],"imag":[[0.02147374865017714,0.0],[0.0,-0.02147374865017714]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9835898631894369,0.0],[0.0,0.9835898631894369]],"imag":[[0.18041890430602028,0.0],[0.0,-0.18041890430602028]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997694124741512,0.0],[0.0,0.9997694124741512]],"imag":[[0.02147374865016812,0.0],[0.0,-0.02147374865016812]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9974363719197843,0.0],[0.0,0.9974363719197843]],"imag":[[-0.0715589545165219,0.0],[0.0,0.0715589545165219]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9961026090985101,0.0],[0.0,0.9961026090985101]],"imag":[[0.08820199627639295,0.0],[0.0,-0.08820199627639295]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.997436371919785,0.0],[0.0,0.997436371919785]],"imag":[[-0.0715589545165129,0.0],[0.0,0.0715589545165129]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953926522875515,0.0],[0.0,0.9953926522875515]],"imag":[[0.0958825728271495,0.0],[0.0,-0.0958825728271495]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[-0.002885978666773767,0.0],[0.0,0.002885978666773767]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814912472759618,0.0],[0.0,0.9814912472759618]],"imag":[[0.19150700123148678,0.0],[0.0,-0.19150700123148678]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[-0.002885978666773628,0.0],[0.0,0.002885978666773628]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9814912472759618,0.0],[0.0,0.9814912472759618]],"imag":[[0.19150700123148676,0.0],[0.0,-0.19150700123148676]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9806028218184063,0.0],[0.0,0.9806028218184063]],"imag":[[0.1960053719717368,0.0],[0.0,-0.1960053719717368]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[0.0016992837802813278,0.0],[0.0,-0.0016992837802813278]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9806028218184063,0.0],[0.0,0.9806028218184063]],"imag":[[0.19600537197173684,0.0],[0.0,-0.19600537197173684]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[0.001699283780281189,0.0],[0.0,-0.001699283780281189]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9806896732480388,0.0],[0.0,0.9806896732480388]],"imag":[[0.19557035763288574,0.0],[0.0,-0.19557035763288574]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997694124741513,0.0],[0.0,0.9997694124741513]],"imag":[[0.02147374865016429,0.0],[0.0,-0.02147374865016429]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9974363719197841,0.0],[0.0,0.9974363719197841]],"imag":[[-0.07155895451652572,0.0],[0.0,0.07155895451652572]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9946234742972758,0.0],[0.0,0.9946234742972758]],"imag":[[0.10355744481598782,0.0],[0.0,-0.10355744481598782]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[-0.00288597866677385,0.0],[0.0,0.00288597866677385]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9814912472759618,0.0],[0.0,0.9814912472759618]],"imag":[[0.19150700123148703,0.0],[0.0,-0.19150700123148703]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9806028218184062,0.0],[0.0,0.9806028218184062]],"imag":[[0.1960053719717371,0.0],[0.0,-0.1960053719717371]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[0.0016992837802811058,0.0],[0.0,-0.0016992837802811058]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.977556101093011,0.0],[0.0,0.977556101093011]],"imag":[[0.21067526958765426,0.0],[0.0,-0.21067526958765426]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9929076413493263,0.0],[0.0,0.9929076413493263]],"imag":[[0.11888824899929162,0.0],[0.0,-0.11888824899929162]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999958355548961,0.0],[0.0,0.9999958355548961]],"imag":[[-0.0028859786667740027,0.0],[0.0,0.0028859786667740027]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999985562162748,0.0],[0.0,0.9999985562162748]],"imag":[[0.0016992837802809531,0.0],[0.0,-0.0016992837802809531]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.8447052056171508,0.0],[0.0,0.8447052056171508]],"imag":[[-0.5352318335107573,0.0],[0.0,0.5352318335107573]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.8337732921614265,0.0],[0.0,0.8337732921614265]],"imag":[[-0.5521069618093006,0.0],[0.0,0.5521069618093006]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.5515794867512904,0.0],[0.0,0.5515794867512904]],"imag":[[-0.8341223350295704,0.0],[0.0,0.8341223350295704]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9786047347166985,0.0],[0.0,0.9786047347166985]],"imag":[[-0.2057492969369767,-0.0],[-0.0,0.2057492969369767]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9902898321526682,0.0],[0.0,0.9902898321526682]],"imag":[[0.13901815829250622,-0.0],[-0.0,-0.13901815829250622]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.924560166882241,0.0],[0.0,0.924560166882241]],"imag":[[0.3810360846621784,-0.0],[-0.0,-0.3810360846621784]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.8309834408104043,0.0],[0.0,0.8309834408104043]],"imag":[[0.5562971517983004,-0.0],[-0.0,-0.5562971517983004]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9972656560196493,0.0],[0.0,0.9972656560196493]],"imag":[[0.07390000895601119,-0.0],[-0.0,-0.07390000895601119]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9944008451453966,0.0],[0.0,0.9944008451453966]],"imag":[[0.10567383391417602,-0.0],[-0.0,-0.10567383391417602]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999980740293372,0.0],[0.0,0.9999980740293372]],"imag":[[-0.001962635375285061,-0.0],[-0.0,0.001962635375285061]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999964342656177,0.0],[0.0,0.9999964342656177]],"imag":[[-0.0026704786181919586,-0.0],[-0.0,0.0026704786181919586]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9807879236173037,0.0],[0.0,0.9807879236173037]],"imag":[[0.19507703321113412,-0.0],[-0.0,-0.19507703321113412]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9806495935863186,0.0],[0.0,0.9806495935863186]],"imag":[[0.1957712302637652,-0.0],[-0.0,-0.1957712302637652]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9993410429219061,0.0],[0.0,0.9993410429219061]],"imag":[[0.03629710638270208,-0.0],[-0.0,-0.03629710638270208]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9966218551246931,0.0],[0.0,0.9966218551246931]],"imag":[[0.08212720552785877,-0.0],[-0.0,-0.08212720552785877]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9934949353789286,0.0],[0.0,0.9934949353789286]],"imag":[[0.11387630735327867,-0.0],[-0.0,-0.11387630735327867]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9976746578771437,0.0],[0.0,0.9976746578771437]],"imag":[[0.06815626918871324,-0.0],[-0.0,-0.06815626918871324]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999962612825463,0.0],[0.0,0.9999962612825463]],"imag":[[0.0027344873247858816,-0.0],[-0.0,-0.0027344873247858816]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9245936796830692,0.0],[0.0,0.9245936796830692]],"imag":[[-0.38095475779956084,-0.0],[-0.0,0.38095475779956084]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.924917244973428,0.0],[0.0,0.924917244973428]],"imag":[[-0.38016850204976727,-0.0],[-0.0,0.38016850204976727]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999998001918443,0.0],[0.0,0.999998001918443]],"imag":[[0.0019990395498048407,-0.0],[-0.0,-0.0019990395498048407]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9798663175507144,0.0],[0.0,0.9798663175507144]],"imag":[[0.19965470124593235,-0.0],[-0.0,-0.19965470124593235]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.981820201012982,0.0],[0.0,0.981820201012982]],"imag":[[-0.18981331060499365,-0.0],[-0.0,0.18981331060499365]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9816584610083804,0.0],[0.0,0.9816584610083804]],"imag":[[-0.1906480158057201,-0.0],[-0.0,0.1906480158057201]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.979719216545378,0.0],[0.0,0.979719216545378]],"imag":[[0.20037528972333593,-0.0],[-0.0,-0.20037528972333593]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9883796903956407,0.0],[0.0,0.9883796903956407]],"imag":[[-0.15200522232284489,-0.0],[-0.0,0.15200522232284489]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9909082026037249,0.0],[0.0,0.9909082026037249]],"imag":[[-0.13453971165665282,-0.0],[-0.0,0.13453971165665282]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9968654451790218,0.0],[0.0,0.9968654451790218]],"imag":[[-0.07911563820150071,-0.0],[-0.0,0.07911563820150071]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956939834633174,0.0],[0.0,0.9956939834633174]],"imag":[[-0.09270108572692724,-0.0],[-0.0,0.09270108572692724]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9981443230653297,0.0],[0.0,0.9981443230653297]],"imag":[[-0.06089261311895467,-0.0],[-0.0,0.06089261311895467]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9988818311448301,0.0],[0.0,0.9988818311448301]],"imag":[[-0.04727671106106104,-0.0],[-0.0,0.04727671106106104]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946955734990371,0.0],[0.0,0.9946955734990371]],"imag":[[-0.10286260769308511,-0.0],[-0.0,0.10286260769308511]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9927254743100755,0.0],[0.0,0.9927254743100755]],"imag":[[-0.12039988644444653,-0.0],[-0.0,0.12039988644444653]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999960664727868,0.00280482422868465],[-0.00280482422868465,0.9999960664727868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999995662382266,-0.0029453720737977938],[0.0029453720737977938,0.999995662382266]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999952956080752,0.0030673704892435934],[-0.0030673704892435934,0.9999952956080752]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999957168452849,-0.002926822694475001],[0.002926822694475001,0.9999957168452849]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999957168452849,-0.002926822694475001],[0.002926822694475001,0.9999957168452849]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999952956080752,0.0030673704892435934],[-0.0030673704892435934,0.9999952956080752]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999995662382266,-0.0029453720737977938],[0.0029453720737977938,0.999995662382266]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999960664727868,0.00280482422868465],[-0.00280482422868465,0.9999960664727868]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9072091098414024,0.4206799627041563],[-0.4206799627041563,0.9072091098414024]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971823589329641,0.07501561859299082],[-0.07501561859299082,0.9971823589329641]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9639058250585502,0.26624342323932754],[-0.26624342323932754,0.9639058250585502]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999780638289217,0.006623583694711821],[-0.006623583694711821,0.9999780638289217]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999780638289217,0.006623583694711821],[-0.006623583694711821,0.9999780638289217]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9639058250585502,0.26624342323932754],[-0.26624342323932754,0.9639058250585502]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9971823589329641,0.07501561859299082],[-0.07501561859299082,0.9971823589329641]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999976694258297,0.006827220536082498],[-0.006827220536082498,0.999976694258297]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999749831877117,-0.007073400789983653],[0.007073400789983653,0.9999749831877117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999749831877117,-0.007073400789983653],[0.007073400789983653,0.9999749831877117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999976694258297,0.006827220536082498],[-0.006827220536082498,0.999976694258297]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.7912072225129237,0.6115481428664343],[-0.6115481428664343,0.7912072225129237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9944833325252872,0.10489471545029798],[-0.10489471545029798,0.9944833325252872]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9944833325252872,0.10489471545029798],[-0.10489471545029798,0.9944833325252872]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7912072225129237,0.6115481428664343],[-0.6115481428664343,0.7912072225129237]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999539080332417,0.009601135820686823],[-0.009601135820686823,0.9999539080332417]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999539080332417,0.009601135820686823],[-0.009601135820686823,0.9999539080332417]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9797413152735862,0.20026720936284964],[-0.20026720936284964,0.9797413152735862]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9797413152735862,0.20026720936284964],[-0.20026720936284964,0.9797413152735862]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9995625258424814,-0.029576290020873412],[0.029576290020873412,0.9995625258424814]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.961532673050236,0.2746905871282595],[-0.2746905871282595,0.961532673050236]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7009451509257179,0.7132151816904366],[-0.7132151816904366,0.7009451509257179]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9069504638496909,0.42056002653402047],[-0.42056002653402047,0.9069504638496909]],"imag":[[-0.02166160432793899,-0.010044655418399209],[-0.010044655418399209,0.02166160432793899]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7009451509257179,-0.7132151816904366],[0.7132151816904366,0.7009451509257179]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.961532673050236,-0.2746905871282595],[0.2746905871282595,0.961532673050236]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9995625258424814,0.029576290020873412],[-0.029576290020873412,0.9995625258424814]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.9797413152735862,-0.20026720936284964],[0.20026720936284964,0.9797413152735862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9797413152735862,-0.20026720936284964],[0.20026720936284964,0.9797413152735862]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999539080332417,-0.009601135820686823],[0.009601135820686823,0.9999539080332417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999539080332417,-0.009601135820686823],[0.009601135820686823,0.9999539080332417]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.7912072225129237,-0.6115481428664343],[0.6115481428664343,0.7912072225129237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9944833325252872,-0.10489471545029798],[0.10489471545029798,0.9944833325252872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9944833325252872,-0.10489471545029798],[0.10489471545029798,0.9944833325252872]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7912072225129237,-0.6115481428664343],[0.6115481428664343,0.7912072225129237]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.999976694258297,-0.006827220536082498],[0.006827220536082498,0.999976694258297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999749831877117,0.007073400789983653],[-0.007073400789983653,0.9999749831877117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999749831877117,0.007073400789983653],[-0.007073400789983653,0.9999749831877117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.999976694258297,-0.006827220536082498],[0.006827220536082498,0.999976694258297]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9072091098414024,-0.4206799627041563],[0.4206799627041563,0.9072091098414024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971823589329641,-0.07501561859299082],[0.07501561859299082,0.9971823589329641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9639058250585502,-0.26624342323932754],[0.26624342323932754,0.9639058250585502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999780638289217,-0.006623583694711821],[0.006623583694711821,0.9999780638289217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999780638289217,-0.006623583694711821],[0.006623583694711821,0.9999780638289217]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9639058250585502,-0.26624342323932754],[0.26624342323932754,0.9639058250585502]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9971823589329641,-0.07501561859299082],[0.07501561859299082,0.9971823589329641]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9072091098414024,-0.4206799627041563],[0.4206799627041563,0.9072091098414024]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999960664727868,-0.00280482422868465],[0.00280482422868465,0.9999960664727868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999995662382266,0.0029453720737977938],[-0.0029453720737977938,0.999995662382266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999952956080752,-0.0030673704892435934],[0.0030673704892435934,0.9999952956080752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999957168452849,0.002926822694475001],[-0.002926822694475001,0.9999957168452849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999957168452849,0.002926822694475001],[-0.002926822694475001,0.9999957168452849]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999952956080752,-0.0030673704892435934],[0.0030673704892435934,0.9999952956080752]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999995662382266,0.0029453720737977938],[-0.0029453720737977938,0.999995662382266]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999960664727868,-0.00280482422868465],[0.00280482422868465,0.9999960664727868]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9927254743100755,0.0],[0.0,0.9927254743100755]],"imag":[[0.12039988644444653,0.0],[0.0,-0.12039988644444653]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946955734990371,0.0],[0.0,0.9946955734990371]],"imag":[[0.10286260769308511,0.0],[0.0,-0.10286260769308511]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9988818311448301,0.0],[0.0,0.9988818311448301]],"imag":[[0.04727671106106104,0.0],[0.0,-0.04727671106106104]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9981443230653297,0.0],[0.0,0.9981443230653297]],"imag":[[0.06089261311895467,0.0],[0.0,-0.06089261311895467]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956939834633174,0.0],[0.0,0.9956939834633174]],"imag":[[0.09270108572692724,0.0],[0.0,-0.09270108572692724]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9968654451790218,0.0],[0.0,0.9968654451790218]],"imag":[[0.07911563820150071,0.0],[0.0,-0.07911563820150071]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9909082026037249,0.0],[0.0,0.9909082026037249]],"imag":[[0.13453971165665282,0.0],[0.0,-0.13453971165665282]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9883796903956407,0.0],[0.0,0.9883796903956407]],"imag":[[0.15200522232284489,0.0],[0.0,-0.15200522232284489]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.979719216545378,0.0],[0.0,0.979719216545378]],"imag":[[-0.20037528972333593,0.0],[0.0,0.20037528972333593]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9816584610083804,0.0],[0.0,0.9816584610083804]],"imag":[[0.1906480158057201,0.0],[0.0,-0.1906480158057201]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.981820201012982,0.0],[0.0,0.981820201012982]],"imag":[[0.18981331060499365,0.0],[0.0,-0.18981331060499365]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9798663175507144,0.0],[0.0,0.9798663175507144]],"imag":[[-0.19965470124593235,0.0],[0.0,0.19965470124593235]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999998001918443,0.0],[0.0,0.999998001918443]],"imag":[[-0.0019990395498048407,0.0],[0.0,0.0019990395498048407]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.924917244973428,0.0],[0.0,0.924917244973428]],"imag":[[0.38016850204976727,0.0],[0.0,-0.38016850204976727]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9245936796830692,0.0],[0.0,0.9245936796830692]],"imag":[[0.38095475779956084,0.0],[0.0,-0.38095475779956084]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999962612825463,0.0],[0.0,0.9999962612825463]],"imag":[[-0.0027344873247858816,0.0],[0.0,0.0027344873247858816]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9976746578771437,0.0],[0.0,0.9976746578771437]],"imag":[[-0.06815626918871324,0.0],[0.0,0.06815626918871324]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9934949353789286,0.0],[0.0,0.9934949353789286]],"imag":[[-0.11387630735327867,0.0],[0.0,0.11387630735327867]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9966218551246931,0.0],[0.0,0.9966218551246931]],"imag":[[-0.08212720552785877,0.0],[0.0,0.08212720552785877]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9993410429219061,0.0],[0.0,0.9993410429219061]],"imag":[[-0.03629710638270208,0.0],[0.0,0.03629710638270208]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9806495935863186,0.0],[0.0,0.9806495935863186]],"imag":[[-0.1957712302637652,0.0],[0.0,0.1957712302637652]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9807879236173037,0.0],[0.0,0.9807879236173037]],"imag":[[-0.19507703321113412,0.0],[0.0,0.19507703321113412]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999964342656177,0.0],[0.0,0.9999964342656177]],"imag":[[0.0026704786181919586,0.0],[0.0,-0.0026704786181919586]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999980740293372,0.0],[0.0,0.9999980740293372]],"imag":[[0.001962635375285061,0.0],[0.0,-0.001962635375285061]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9944008451453966,0.0],[0.0,0.9944008451453966]],"imag":[[-0.10567383391417602,0.0],[0.0,0.10567383391417602]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9972656560196493,0.0],[0.0,0.9972656560196493]],"imag":[[-0.07390000895601119,0.0],[0.0,0.07390000895601119]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.8309834408104043,0.0],[0.0,0.8309834408104043]],"imag":[[-0.5562971517983004,0.0],[0.0,0.5562971517983004]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.924560166882241,0.0],[0.0,0.924560166882241]],"imag":[[-0.3810360846621784,0.0],[0.0,0.3810360846621784]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9902898321526682,0.0],[0.0,0.9902898321526682]],"imag":[[-0.13901815829250622,0.0],[0.0,0.13901815829250622]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9786047347166985,0.0],[0.0,0.9786047347166985]],"imag":[[0.2057492969369767,0.0],[0.0,-0.2057492969369767]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.9812187599947069,0.0],[0.0,0.9812187599947069]],"imag":[[-0.19289827639056298,0.0],[0.0,0.19289827639056298]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9205366395759554,0.0],[0.0,0.9205366395759554]],"imag":[[-0.39065623660477694,-0.0],[-0.0,0.39065623660477694]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.942245455246721,0.0],[0.0,0.942245455246721]],"imag":[[0.33492312859356166,-0.0],[-0.0,-0.33492312859356166]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.980670165054723,0.0],[0.0,0.980670165054723]],"imag":[[0.19566815625323955,-0.0],[-0.0,-0.19566815625323955]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9226324300248472,0.0],[0.0,0.9226324300248472]],"imag":[[0.3856804364580156,-0.0],[-0.0,-0.3856804364580156]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9942464030726008,0.0],[0.0,0.9942464030726008]],"imag":[[-0.10711717872122765,-0.0],[-0.0,0.10711717872122765]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999233209868859,0.0],[0.0,0.999233209868859]],"imag":[[0.03915344550836939,-0.0],[-0.0,-0.03915344550836939]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9806998561622695,0.0],[0.0,0.9806998561622695]],"imag":[[0.195519288366401,-0.0],[-0.0,-0.195519288366401]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9808208727366459,0.0],[0.0,0.9808208727366459]],"imag":[[0.19491130188915223,-0.0],[-0.0,-0.19491130188915223]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9229297899712984,0.0],[0.0,0.9229297899712984]],"imag":[[0.3849683139993927,-0.0],[-0.0,-0.3849683139993927]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9226909656461066,0.0],[0.0,0.9226909656461066]],"imag":[[0.3855403765042712,-0.0],[-0.0,-0.3855403765042712]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9843732103189509,0.0],[0.0,0.9843732103189509]],"imag":[[-0.17609481198025825,-0.0],[-0.0,0.17609481198025825]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9952458180147901,0.0],[0.0,0.9952458180147901]],"imag":[[-0.09739487524542202,-0.0],[-0.0,0.09739487524542202]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9988028224256063,0.0],[0.0,0.9988028224256063]],"imag":[[0.048917501107915304,-0.0],[-0.0,-0.048917501107915304]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995339559228884,0.0],[0.0,0.9995339559228884]],"imag":[[-0.030526561502099762,-0.0],[-0.0,0.030526561502099762]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9808478018069177,0.0],[0.0,0.9808478018069177]],"imag":[[-0.19477574204848425,-0.0],[-0.0,0.19477574204848425]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807026829069966,0.0],[0.0,0.9807026829069966]],"imag":[[-0.19550510924019074,-0.0],[-0.0,0.19550510924019074]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9808559819443854,0.0],[0.0,0.9808559819443854]],"imag":[[-0.1947345441464242,-0.0],[-0.0,0.1947345441464242]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9807012811702221,0.0],[0.0,0.9807012811702221]],"imag":[[-0.1955121405721007,-0.0],[-0.0,0.1955121405721007]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.999997520611134,0.0],[0.0,0.999997520611134]],"imag":[[0.002226829940682631,-0.0],[-0.0,-0.002226829940682631]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999954408073944,0.0],[0.0,0.9999954408073944]],"imag":[[0.0030196629654539184,-0.0],[-0.0,-0.0030196629654539184]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999975046197452,0.0],[0.0,0.9999975046197452]],"imag":[[0.002233999615618666,-0.0],[-0.0,-0.002233999615618666]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999955667576867,0.0],[0.0,0.9999955667576867]],"imag":[[0.0029776609902662505,-0.0],[-0.0,-0.0029776609902662505]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9769869229719624,0.0],[0.0,0.9769869229719624]],"imag":[[-0.21329920848839717,-0.0],[-0.0,0.21329920848839717]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9865849019527461,0.0],[0.0,0.9865849019527461]],"imag":[[-0.1632489854145824,-0.0],[-0.0,0.1632489854145824]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9967567193209579,0.0],[0.0,0.9967567193209579]],"imag":[[-0.08047386214492928,-0.0],[-0.0,0.08047386214492928]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9962969887487781,0.0],[0.0,0.9962969887487781]],"imag":[[-0.08597854505699105,-0.0],[-0.0,0.08597854505699105]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.998176370885814,0.0],[0.0,0.998176370885814]],"imag":[[0.06036499486644451,-0.0],[-0.0,-0.06036499486644451]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.997827696538202,0.0],[0.0,0.997827696538202]],"imag":[[0.06587782647648477,-0.0],[-0.0,-0.06587782647648477]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998469422384872,0.0],[0.0,0.9998469422384872]],"imag":[[-0.017495487885368498,-0.0],[-0.0,0.017495487885368498]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9976572488944672,0.0],[0.0,0.9976572488944672]],"imag":[[-0.06841062584367454,-0.0],[-0.0,0.06841062584367454]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999955551334485,0.0029815622324758906],[-0.0029815622324758906,0.9999955551334485]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999994796533167,-0.0032259737428836813],[0.0032259737428836813,0.999994796533167]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999945418217736,0.003303986480153073],[-0.003303986480153073,0.9999945418217736]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999953194893654,-0.0030595750296698336],[0.0030595750296698336,0.9999953194893654]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999953194893654,-0.0030595750296698336],[0.0030595750296698336,0.9999953194893654]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999945418217736,0.003303986480153073],[-0.003303986480153073,0.9999945418217736]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999994796533167,-0.0032259737428836813],[0.0032259737428836813,0.999994796533167]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999955551334485,0.0029815622324758906],[-0.0029815622324758906,0.9999955551334485]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9049825235775446,0.4254487419410463],[-0.4254487419410463,0.9049825235775446]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999048362885994,0.013795592291355826],[-0.013795592291355826,0.9999048362885994]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9671526821280139,0.25419616333176415],[-0.25419616333176415,0.9671526821280139]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971792209229127,0.0750573204928931],[-0.0750573204928931,0.9971792209229127]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9971792209229127,0.0750573204928931],[-0.0750573204928931,0.9971792209229127]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9671526821280139,0.25419616333176415],[-0.25419616333176415,0.9671526821280139]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999048362885994,0.013795592291355826],[-0.013795592291355826,0.9999048362885994]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999789318304153,0.006491216781277617],[-0.006491216781277617,0.9999789318304153]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999732093632023,-0.007319874032872201],[0.007319874032872201,0.9999732093632023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999732093632023,-0.007319874032872201],[0.007319874032872201,0.9999732093632023]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999789318304153,0.006491216781277617],[-0.006491216781277617,0.9999789318304153]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9176398725445034,0.39741296445449237],[-0.39741296445449237,0.9176398725445034]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9907648050994201,-0.1355916700107648],[0.1355916700107648,0.9907648050994201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9907648050994201,-0.1355916700107648],[0.1355916700107648,0.9907648050994201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9176398725445034,0.39741296445449237],[-0.39741296445449237,0.9176398725445034]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999358377064307,0.011327862567081457],[-0.011327862567081457,0.9999358377064307]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999358377064307,0.011327862567081457],[-0.011327862567081457,0.9999358377064307]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9622792775491593,0.2720635808032159],[-0.2720635808032159,0.9622792775491593]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9622792775491593,0.2720635808032159],[-0.2720635808032159,0.9622792775491593]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999246720155207,-0.03880711608792147],[0.03880711608792147,0.999246720155207]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9365783319829585,0.35045831144377104],[-0.35045831144377104,0.9365783319829585]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7010987084430147,0.7130642334457231],[-0.7130642334457231,0.7010987084430147]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9047245123872324,0.4253274461884045],[-0.4253274461884045,0.9047245123872324]],"imag":[[-0.021608439704561094,-0.010158520466530018],[-0.010158520466530018,0.021608439704561094]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7010987084430147,-0.7130642334457231],[0.7130642334457231,0.7010987084430147]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9365783319829585,-0.35045831144377104],[0.35045831144377104,0.9365783319829585]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.999246720155207,0.03880711608792147],[-0.03880711608792147,0.999246720155207]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.9622792775491593,-0.2720635808032159],[0.2720635808032159,0.9622792775491593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9622792775491593,-0.2720635808032159],[0.2720635808032159,0.9622792775491593]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999358377064307,-0.011327862567081457],[0.011327862567081457,0.9999358377064307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999358377064307,-0.011327862567081457],[0.011327862567081457,0.9999358377064307]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9176398725445034,-0.39741296445449237],[0.39741296445449237,0.9176398725445034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9907648050994201,0.1355916700107648],[-0.1355916700107648,0.9907648050994201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9907648050994201,0.1355916700107648],[-0.1355916700107648,0.9907648050994201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9176398725445034,-0.39741296445449237],[0.39741296445449237,0.9176398725445034]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999789318304153,-0.006491216781277617],[0.006491216781277617,0.9999789318304153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999732093632023,0.007319874032872201],[-0.007319874032872201,0.9999732093632023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999732093632023,0.007319874032872201],[-0.007319874032872201,0.9999732093632023]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999789318304153,-0.006491216781277617],[0.006491216781277617,0.9999789318304153]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.9049825235775446,-0.4254487419410463],[0.4254487419410463,0.9049825235775446]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999048362885994,-0.013795592291355826],[0.013795592291355826,0.9999048362885994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9671526821280139,-0.25419616333176415],[0.25419616333176415,0.9671526821280139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9971792209229127,-0.0750573204928931],[0.0750573204928931,0.9971792209229127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9971792209229127,-0.0750573204928931],[0.0750573204928931,0.9971792209229127]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9671526821280139,-0.25419616333176415],[0.25419616333176415,0.9671526821280139]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999048362885994,-0.013795592291355826],[0.013795592291355826,0.9999048362885994]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9049825235775446,-0.4254487419410463],[0.4254487419410463,0.9049825235775446]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999955551334485,-0.0029815622324758906],[0.0029815622324758906,0.9999955551334485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999994796533167,0.0032259737428836813],[-0.0032259737428836813,0.999994796533167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999945418217736,-0.003303986480153073],[0.003303986480153073,0.9999945418217736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999953194893654,0.0030595750296698336],[-0.0030595750296698336,0.9999953194893654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999953194893654,0.0030595750296698336],[-0.0030595750296698336,0.9999953194893654]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999945418217736,-0.003303986480153073],[0.003303986480153073,0.9999945418217736]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999994796533167,0.0032259737428836813],[-0.0032259737428836813,0.999994796533167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999955551334485,-0.0029815622324758906],[0.0029815622324758906,0.9999955551334485]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9976572488944672,0.0],[0.0,0.9976572488944672]],"imag":[[0.06841062584367454,0.0],[0.0,-0.06841062584367454]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998469422384872,0.0],[0.0,0.9998469422384872]],"imag":[[0.017495487885368498,0.0],[0.0,-0.017495487885368498]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.997827696538202,0.0],[0.0,0.997827696538202]],"imag":[[-0.06587782647648477,0.0],[0.0,0.06587782647648477]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998176370885814,0.0],[0.0,0.998176370885814]],"imag":[[-0.06036499486644451,0.0],[0.0,0.06036499486644451]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9962969887487781,0.0],[0.0,0.9962969887487781]],"imag":[[0.08597854505699105,0.0],[0.0,-0.08597854505699105]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9967567193209579,0.0],[0.0,0.9967567193209579]],"imag":[[0.08047386214492928,0.0],[0.0,-0.08047386214492928]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9865849019527461,0.0],[0.0,0.9865849019527461]],"imag":[[0.1632489854145824,0.0],[0.0,-0.1632489854145824]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9769869229719624,0.0],[0.0,0.9769869229719624]],"imag":[[0.21329920848839717,0.0],[0.0,-0.21329920848839717]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999955667576867,0.0],[0.0,0.9999955667576867]],"imag":[[-0.0029776609902662505,0.0],[0.0,0.0029776609902662505]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999975046197452,0.0],[0.0,0.9999975046197452]],"imag":[[-0.002233999615618666,0.0],[0.0,0.002233999615618666]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999954408073944,0.0],[0.0,0.9999954408073944]],"imag":[[-0.0030196629654539184,0.0],[0.0,0.0030196629654539184]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999997520611134,0.0],[0.0,0.999997520611134]],"imag":[[-0.002226829940682631,0.0],[0.0,0.002226829940682631]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9807012811702221,0.0],[0.0,0.9807012811702221]],"imag":[[0.1955121405721007,0.0],[0.0,-0.1955121405721007]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9808559819443854,0.0],[0.0,0.9808559819443854]],"imag":[[0.1947345441464242,0.0],[0.0,-0.1947345441464242]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9807026829069966,0.0],[0.0,0.9807026829069966]],"imag":[[0.19550510924019074,0.0],[0.0,-0.19550510924019074]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9808478018069177,0.0],[0.0,0.9808478018069177]],"imag":[[0.19477574204848425,0.0],[0.0,-0.19477574204848425]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9995339559228884,0.0],[0.0,0.9995339559228884]],"imag":[[0.030526561502099762,0.0],[0.0,-0.030526561502099762]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9988028224256063,0.0],[0.0,0.9988028224256063]],"imag":[[-0.048917501107915304,0.0],[0.0,0.048917501107915304]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9952458180147901,0.0],[0.0,0.9952458180147901]],"imag":[[0.09739487524542202,0.0],[0.0,-0.09739487524542202]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9843732103189509,0.0],[0.0,0.9843732103189509]],"imag":[[0.17609481198025825,0.0],[0.0,-0.17609481198025825]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9226909656461066,0.0],[0.0,0.9226909656461066]],"imag":[[-0.3855403765042712,0.0],[0.0,0.3855403765042712]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9229297899712984,0.0],[0.0,0.9229297899712984]],"imag":[[-0.3849683139993927,0.0],[0.0,0.3849683139993927]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9808208727366459,0.0],[0.0,0.9808208727366459]],"imag":[[-0.19491130188915223,0.0],[0.0,0.19491130188915223]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9806998561622695,0.0],[0.0,0.9806998561622695]],"imag":[[-0.195519288366401,0.0],[0.0,0.195519288366401]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.999233209868859,0.0],[0.0,0.999233209868859]],"imag":[[-0.03915344550836939,0.0],[0.0,0.03915344550836939]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9942464030726008,0.0],[0.0,0.9942464030726008]],"imag":[[0.10711717872122765,0.0],[0.0,-0.10711717872122765]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9226324300248472,0.0],[0.0,0.9226324300248472]],"imag":[[-0.3856804364580156,0.0],[0.0,0.3856804364580156]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.980670165054723,0.0],[0.0,0.980670165054723]],"imag":[[-0.19566815625323955,0.0],[0.0,0.19566815625323955]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.942245455246721,0.0],[0.0,0.942245455246721]],"imag":[[-0.33492312859356166,0.0],[0.0,0.33492312859356166]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9205366395759554,0.0],[0.0,0.9205366395759554]],"imag":[[0.39065623660477694,0.0],[0.0,-0.39065623660477694]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.967465888604833,0.0],[0.0,0.967465888604833]],"imag":[[0.2530014908771506,0.0],[0.0,-0.2530014908771506]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9894244082821243,0.0],[0.0,0.9894244082821243]],"imag":[[-0.14504944086609994,-0.0],[-0.0,0.14504944086609994]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.995518175900014,0.0],[0.0,0.995518175900014]],"imag":[[-0.09457040474011284,-0.0],[-0.0,0.09457040474011284]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.99821385217753,0.0],[0.0,0.99821385217753]],"imag":[[0.05974198959606461,-0.0],[-0.0,-0.05974198959606461]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.966701858717252,0.0],[0.0,0.966701858717252]],"imag":[[0.25590528785589806,-0.0],[-0.0,-0.25590528785589806]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.996925676872124,0.0],[0.0,0.996925676872124]],"imag":[[0.07835301393729197,-0.0],[-0.0,-0.07835301393729197]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9996508172320815,0.0],[0.0,0.9996508172320815]],"imag":[[0.026424299559903414,-0.0],[-0.0,-0.026424299559903414]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.998275685997003,0.0],[0.0,0.998275685997003]],"imag":[[-0.05869969971995592,-0.0],[-0.0,0.05869969971995592]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.899412017618955,0.0],[0.0,0.899412017618955]],"imag":[[-0.43710184461129953,-0.0],[-0.0,0.43710184461129953]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9680738243951859,0.0],[0.0,0.9680738243951859]],"imag":[[-0.25066525591090383,-0.0],[-0.0,0.25066525591090383]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9901778624211663,0.0],[0.0,0.9901778624211663]],"imag":[[0.1398134498932412,-0.0],[-0.0,-0.1398134498932412]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9845989990772348,0.0],[0.0,0.9845989990772348]],"imag":[[0.17482794689667705,-0.0],[-0.0,-0.17482794689667705]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9919803720906627,0.0],[0.0,0.9919803720906627]],"imag":[[-0.12639201472747516,-0.0],[-0.0,0.12639201472747516]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9840690213209,0.0],[0.0,0.9840690213209]],"imag":[[-0.1777868422480306,-0.0],[-0.0,0.1777868422480306]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.992355822263459,0.0],[0.0,0.992355822263459]],"imag":[[0.12340957021160927,-0.0],[-0.0,-0.12340957021160927]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9982273830905526,0.0],[0.0,0.9982273830905526]],"imag":[[0.05951547402304034,-0.0],[-0.0,-0.05951547402304034]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9450393542402882,0.0],[0.0,0.9450393542402882]],"imag":[[0.3269566009994278,-0.0],[-0.0,-0.3269566009994278]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9982667945205179,0.0],[0.0,0.9982667945205179]],"imag":[[-0.05885071756342446,-0.0],[-0.0,0.05885071756342446]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9447798912785537,0.0],[0.0,0.9447798912785537]],"imag":[[-0.32770559506313623,-0.0],[-0.0,0.32770559506313623]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9909191465546283,0.0],[0.0,0.9909191465546283]],"imag":[[-0.1344590829637294,-0.0],[-0.0,0.1344590829637294]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9901990019812124,0.0],[0.0,0.9901990019812124]],"imag":[[0.1396636548118766,-0.0],[-0.0,-0.1396636548118766]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.8617497113694994,0.0],[0.0,0.8617497113694994]],"imag":[[0.5073336524956573,-0.0],[-0.0,-0.5073336524956573]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9667599036890158,0.0],[0.0,0.9667599036890158]],"imag":[[0.2556859179133747,-0.0],[-0.0,-0.2556859179133747]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.97649221626093,0.0],[0.0,0.97649221626093]],"imag":[[0.21555266544818497,-0.0],[-0.0,-0.21555266544818497]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9885889012605908,0.0],[0.0,0.9885889012605908]],"imag":[[0.1506385883642623,-0.0],[-0.0,-0.1506385883642623]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9670794412262589,0.0],[0.0,0.9670794412262589]],"imag":[[-0.25447466348834574,-0.0],[-0.0,0.25447466348834574]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9979440498220248,0.0],[0.0,0.9979440498220248]],"imag":[[0.06409113374575443,-0.0],[-0.0,-0.06409113374575443]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999264438379736,0.0],[0.0,0.9999264438379736]],"imag":[[0.012128763891836128,-0.0],[-0.0,-0.012128763891836128]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9525436887030717,0.0],[0.0,0.9525436887030717]],"imag":[[-0.3044019072081279,-0.0],[-0.0,0.3044019072081279]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9950829045157764,0.0],[0.0,0.9950829045157764]],"imag":[[0.09904551045073298,-0.0],[-0.0,-0.09904551045073298]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9863769763057066,0.0],[0.0,0.9863769763057066]],"imag":[[0.16450064016292273,-0.0],[-0.0,-0.16450064016292273]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999917684414733,0.004057468335660422],[-0.004057468335660422,0.9999917684414733]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999916666035705,-0.004082489854667058],[0.004082489854667058,0.9999916666035705]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999920008460488,0.0039997804834827864],[-0.0039997804834827864,0.9999920008460488]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999921006144201,-0.003974758956138718],[0.003974758956138718,0.9999921006144201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999921006144201,-0.003974758956138718],[0.003974758956138718,0.9999921006144201]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999920008460488,0.0039997804834827864],[-0.0039997804834827864,0.9999920008460488]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999916666035705,-0.004082489854667058],[0.004082489854667058,0.9999916666035705]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999917684414733,0.004057468335660422],[-0.004057468335660422,0.9999917684414733]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8221971463869117,0.5692028219125581],[-0.5692028219125581,0.8221971463869117]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998594518427973,-0.05299988458105127],[0.05299988458105127,0.998594518427973]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9985901313893876,0.05308247819879613],[-0.05308247819879613,0.9985901313893876]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9838831458932602,0.17881262602842574],[-0.17881262602842574,0.9838831458932602]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9838831458932602,0.17881262602842574],[-0.17881262602842574,0.9838831458932602]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985901313893876,0.05308247819879613],[-0.05308247819879613,0.9985901313893876]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998594518427973,-0.05299988458105127],[0.05299988458105127,0.998594518427973]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999948753315211,0.003201454465627334],[-0.003201454465627334,0.9999948753315211]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999958741864508,-0.002872561587864257],[0.002872561587864257,0.9999958741864508]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999958741864508,-0.002872561587864257],[0.002872561587864257,0.9999958741864508]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999948753315211,0.003201454465627334],[-0.003201454465627334,0.9999948753315211]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9089083462498402,0.4169959449651527],[-0.4169959449651527,0.9089083462498402]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9487064470285275,0.31615831060800514],[-0.31615831060800514,0.9487064470285275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9487064470285275,0.31615831060800514],[-0.31615831060800514,0.9487064470285275]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9089083462498402,0.4169959449651527],[-0.4169959449651527,0.9089083462498402]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999819910403,0.0006001492827401792],[-0.0006001492827401792,0.999999819910403]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999819910403,0.0006001492827401792],[-0.0006001492827401792,0.999999819910403]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9568725446286426,0.29050806070728313],[-0.29050806070728313,0.9568725446286426]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9568725446286426,0.29050806070728313],[-0.29050806070728313,0.9568725446286426]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999568773140398,-0.00928673852082731],[0.00928673852082731,0.9999568773140398]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9959806765530113,0.08956836457704259],[-0.08956836457704259,0.9959806765530113]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7007261236696896,0.7134303747436402],[-0.7134303747436402,0.7007261236696896]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8219627373691861,0.5690405417648375],[-0.5690405417648375,0.8219627373691861]],"imag":[[-0.019631757520278167,-0.0135909639540234],[-0.0135909639540234,0.019631757520278167]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7007261236696896,-0.7134303747436402],[0.7134303747436402,0.7007261236696896]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9959806765530113,-0.08956836457704259],[0.08956836457704259,0.9959806765530113]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999568773140398,0.00928673852082731],[-0.00928673852082731,0.9999568773140398]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.9568725446286426,-0.29050806070728313],[0.29050806070728313,0.9568725446286426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9568725446286426,-0.29050806070728313],[0.29050806070728313,0.9568725446286426]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999819910403,-0.0006001492827401792],[0.0006001492827401792,0.999999819910403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999819910403,-0.0006001492827401792],[0.0006001492827401792,0.999999819910403]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9089083462498402,-0.4169959449651527],[0.4169959449651527,0.9089083462498402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9487064470285275,-0.31615831060800514],[0.31615831060800514,0.9487064470285275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9487064470285275,-0.31615831060800514],[0.31615831060800514,0.9487064470285275]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9089083462498402,-0.4169959449651527],[0.4169959449651527,0.9089083462498402]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999948753315211,-0.003201454465627334],[0.003201454465627334,0.9999948753315211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999958741864508,0.002872561587864257],[-0.002872561587864257,0.9999958741864508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999958741864508,0.002872561587864257],[-0.002872561587864257,0.9999958741864508]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999948753315211,-0.003201454465627334],[0.003201454465627334,0.9999948753315211]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8221971463869117,-0.5692028219125581],[0.5692028219125581,0.8221971463869117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.998594518427973,0.05299988458105127],[-0.05299988458105127,0.998594518427973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9985901313893876,-0.05308247819879613],[0.05308247819879613,0.9985901313893876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9838831458932602,-0.17881262602842574],[0.17881262602842574,0.9838831458932602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9838831458932602,-0.17881262602842574],[0.17881262602842574,0.9838831458932602]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9985901313893876,-0.05308247819879613],[0.05308247819879613,0.9985901313893876]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.998594518427973,0.05299988458105127],[-0.05299988458105127,0.998594518427973]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8221971463869117,-0.5692028219125581],[0.5692028219125581,0.8221971463869117]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999917684414733,-0.004057468335660422],[0.004057468335660422,0.9999917684414733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999916666035705,0.004082489854667058],[-0.004082489854667058,0.9999916666035705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999920008460488,-0.0039997804834827864],[0.0039997804834827864,0.9999920008460488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999921006144201,0.003974758956138718],[-0.003974758956138718,0.9999921006144201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999921006144201,0.003974758956138718],[-0.003974758956138718,0.9999921006144201]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999920008460488,-0.0039997804834827864],[0.0039997804834827864,0.9999920008460488]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999916666035705,0.004082489854667058],[-0.004082489854667058,0.9999916666035705]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999917684414733,-0.004057468335660422],[0.004057468335660422,0.9999917684414733]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9863769763057066,0.0],[0.0,0.9863769763057066]],"imag":[[-0.16450064016292273,0.0],[0.0,0.16450064016292273]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9950829045157764,0.0],[0.0,0.9950829045157764]],"imag":[[-0.09904551045073298,0.0],[0.0,0.09904551045073298]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9525436887030717,0.0],[0.0,0.9525436887030717]],"imag":[[0.3044019072081279,0.0],[0.0,-0.3044019072081279]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999264438379736,0.0],[0.0,0.9999264438379736]],"imag":[[-0.012128763891836128,0.0],[0.0,0.012128763891836128]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9979440498220248,0.0],[0.0,0.9979440498220248]],"imag":[[-0.06409113374575443,0.0],[0.0,0.06409113374575443]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9670794412262589,0.0],[0.0,0.9670794412262589]],"imag":[[0.25447466348834574,0.0],[0.0,-0.25447466348834574]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9885889012605908,0.0],[0.0,0.9885889012605908]],"imag":[[-0.1506385883642623,0.0],[0.0,0.1506385883642623]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.97649221626093,0.0],[0.0,0.97649221626093]],"imag":[[-0.21555266544818497,0.0],[0.0,0.21555266544818497]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9667599036890158,0.0],[0.0,0.9667599036890158]],"imag":[[-0.2556859179133747,0.0],[0.0,0.2556859179133747]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8617497113694994,0.0],[0.0,0.8617497113694994]],"imag":[[-0.5073336524956573,0.0],[0.0,0.5073336524956573]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9901990019812124,0.0],[0.0,0.9901990019812124]],"imag":[[-0.1396636548118766,0.0],[0.0,0.1396636548118766]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9909191465546283,0.0],[0.0,0.9909191465546283]],"imag":[[0.1344590829637294,0.0],[0.0,-0.1344590829637294]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9447798912785537,0.0],[0.0,0.9447798912785537]],"imag":[[0.32770559506313623,0.0],[0.0,-0.32770559506313623]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982667945205179,0.0],[0.0,0.9982667945205179]],"imag":[[0.05885071756342446,0.0],[0.0,-0.05885071756342446]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9450393542402882,0.0],[0.0,0.9450393542402882]],"imag":[[-0.3269566009994278,0.0],[0.0,0.3269566009994278]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9982273830905526,0.0],[0.0,0.9982273830905526]],"imag":[[-0.05951547402304034,0.0],[0.0,0.05951547402304034]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.992355822263459,0.0],[0.0,0.992355822263459]],"imag":[[-0.12340957021160927,0.0],[0.0,0.12340957021160927]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9840690213209,0.0],[0.0,0.9840690213209]],"imag":[[0.1777868422480306,0.0],[0.0,-0.1777868422480306]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9919803720906627,0.0],[0.0,0.9919803720906627]],"imag":[[0.12639201472747516,0.0],[0.0,-0.12639201472747516]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9845989990772348,0.0],[0.0,0.9845989990772348]],"imag":[[-0.17482794689667705,0.0],[0.0,0.17482794689667705]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9901778624211663,0.0],[0.0,0.9901778624211663]],"imag":[[-0.1398134498932412,0.0],[0.0,0.1398134498932412]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9680738243951859,0.0],[0.0,0.9680738243951859]],"imag":[[0.25066525591090383,0.0],[0.0,-0.25066525591090383]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.899412017618955,0.0],[0.0,0.899412017618955]],"imag":[[0.43710184461129953,0.0],[0.0,-0.43710184461129953]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.998275685997003,0.0],[0.0,0.998275685997003]],"imag":[[0.05869969971995592,0.0],[0.0,-0.05869969971995592]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9996508172320815,0.0],[0.0,0.9996508172320815]],"imag":[[-0.026424299559903414,0.0],[0.0,0.026424299559903414]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.996925676872124,0.0],[0.0,0.996925676872124]],"imag":[[-0.07835301393729197,0.0],[0.0,0.07835301393729197]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.966701858717252,0.0],[0.0,0.966701858717252]],"imag":[[-0.25590528785589806,0.0],[0.0,0.25590528785589806]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.99821385217753,0.0],[0.0,0.99821385217753]],"imag":[[-0.05974198959606461,0.0],[0.0,0.05974198959606461]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.995518175900014,0.0],[0.0,0.995518175900014]],"imag":[[0.09457040474011284,0.0],[0.0,-0.09457040474011284]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9894244082821243,0.0],[0.0,0.9894244082821243]],"imag":[[0.14504944086609994,0.0],[0.0,-0.14504944086609994]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.02387719004687448,0.0],[0.0,0.02387719004687448]]},{"name":"u","qubits":[4],"real":[[0.680599328048822,0.0],[0.0,0.680599328048822]],"imag":[[0.732655822784131,0.0],[0.0,-0.732655822784131]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9599552300735916,0.0],[0.0,0.9599552300735916]],"imag":[[0.28015345126262114,-0.0],[-0.0,-0.28015345126262114]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9636327581497035,0.0],[0.0,0.9636327581497035]],"imag":[[-0.2672300645900364,-0.0],[-0.0,0.2672300645900364]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9953668794098226,0.0],[0.0,0.9953668794098226]],"imag":[[0.09614975493443324,-0.0],[-0.0,-0.09614975493443324]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9952609438158265,0.0],[0.0,0.9952609438158265]],"imag":[[-0.09724018569927849,-0.0],[-0.0,0.09724018569927849]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9922239598527686,0.0],[0.0,0.9922239598527686]],"imag":[[-0.12446531040451177,-0.0],[-0.0,0.12446531040451177]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9980431730622914,0.0],[0.0,0.9980431730622914]],"imag":[[0.06252859109042075,-0.0],[-0.0,-0.06252859109042075]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9949128673166424,0.0],[0.0,0.9949128673166424]],"imag":[[-0.10073920015454359,-0.0],[-0.0,0.10073920015454359]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9580134526810263,0.0],[0.0,0.9580134526810263]],"imag":[[0.28672325417060074,-0.0],[-0.0,-0.28672325417060074]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9952883231310291,0.0],[0.0,0.9952883231310291]],"imag":[[0.09695954743615653,-0.0],[-0.0,-0.09695954743615653]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.956917496078615,0.0],[0.0,0.956917496078615]],"imag":[[-0.2903599588418379,-0.0],[-0.0,0.2903599588418379]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9958884565389794,0.0],[0.0,0.9958884565389794]],"imag":[[-0.09058798006584164,-0.0],[-0.0,0.09058798006584164]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9977386378474494,0.0],[0.0,0.9977386378474494]],"imag":[[0.06721317241669375,-0.0],[-0.0,-0.06721317241669375]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9677585187394186,0.0],[0.0,0.9677585187394186]],"imag":[[0.2518798312832653,-0.0],[-0.0,-0.2518798312832653]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9953334088797952,0.0],[0.0,0.9953334088797952]],"imag":[[0.0964956225314209,-0.0],[-0.0,-0.0964956225314209]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9580179876181809,0.0],[0.0,0.9580179876181809]],"imag":[[-0.286708101385383,-0.0],[-0.0,0.286708101385383]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9953668399550599,0.0],[0.0,0.9953668399550599]],"imag":[[-0.09615016337936247,-0.0],[-0.0,0.09615016337936247]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9561863162770752,0.0],[0.0,0.9561863162770752]],"imag":[[0.29275882320517205,-0.0],[-0.0,-0.29275882320517205]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9949131034915787,0.0],[0.0,0.9949131034915787]],"imag":[[0.1007368676342247,-0.0],[-0.0,-0.1007368676342247]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9956985981165496,0.0],[0.0,0.9956985981165496]],"imag":[[-0.09265150678071982,-0.0],[-0.0,0.09265150678071982]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946571028834109,0.0],[0.0,0.9946571028834109]],"imag":[[0.10323394637220745,-0.0],[-0.0,-0.10323394637220745]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.958246294536324,0.0],[0.0,0.958246294536324]],"imag":[[-0.28594411867951475,-0.0],[-0.0,0.28594411867951475]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.884916552119108,0.0],[0.0,0.884916552119108]],"imag":[[-0.46574960631827705,-0.0],[-0.0,0.46574960631827705]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9964593773936867,0.0],[0.0,0.9964593773936867]],"imag":[[-0.08407561599052486,-0.0],[-0.0,0.08407561599052486]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960355108280586,0.0],[0.0,0.9960355108280586]],"imag":[[0.08895651279972851,-0.0],[-0.0,-0.08895651279972851]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.903185169557877,0.0],[0.0,0.903185169557877]],"imag":[[-0.4292511496673118,-0.0],[-0.0,0.4292511496673118]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9941644308122851,0.0],[0.0,0.9941644308122851]],"imag":[[0.10787531927037453,-0.0],[-0.0,-0.10787531927037453]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9566729623839869,0.0],[0.0,0.9566729623839869]],"imag":[[0.29116463219877287,-0.0],[-0.0,-0.29116463219877287]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9673332535405694,0.0],[0.0,0.9673332535405694]],"imag":[[-0.2535081391092136,-0.0],[-0.0,0.2535081391092136]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9620351927855014,0.0],[0.0,0.9620351927855014]],"imag":[[0.2729254254227023,-0.0],[-0.0,-0.2729254254227023]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946813186923562,0.0],[0.0,0.9946813186923562]],"imag":[[0.10300036040924976,-0.0],[-0.0,-0.10300036040924976]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999991398386696,0.004147668335362735],[-0.004147668335362735,0.999991398386696]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999991622052874,-0.0040933878465221505],[0.0040933878465221505,0.999991622052874]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999938925447495,0.003494978283206372],[-0.003494978283206372,0.9999938925447495]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999937013608076,-0.0035492588961729956],[0.0035492588961729956,0.9999937013608076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999937013608076,-0.0035492588961729956],[0.0035492588961729956,0.9999937013608076]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999938925447495,0.003494978283206372],[-0.003494978283206372,0.9999938925447495]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999991622052874,-0.0040933878465221505],[0.0040933878465221505,0.999991622052874]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999991398386696,0.004147668335362735],[-0.004147668335362735,0.999991398386696]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8347418018833141,0.5506415569030346],[-0.5506415569030346,0.8347418018833141]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973583155505535,0.07263876652423593],[-0.07263876652423593,0.9973583155505535]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9974016050174559,-0.07204192049496502],[0.07204192049496502,0.9974016050174559]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797340070255603,0.2003029592333555],[-0.2003029592333555,0.9797340070255603]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9797340070255603,0.2003029592333555],[-0.2003029592333555,0.9797340070255603]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9974016050174559,-0.07204192049496502],[0.07204192049496502,0.9974016050174559]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973583155505535,0.07263876652423593],[-0.07263876652423593,0.9973583155505535]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999984281462224,0.0017730496564990251],[-0.0017730496564990251,0.9999984281462224]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999978006330715,-0.002097314716440321],[0.002097314716440321,0.9999978006330715]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999978006330715,-0.002097314716440321],[0.002097314716440321,0.9999978006330715]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999984281462224,0.0017730496564990251],[-0.0017730496564990251,0.9999984281462224]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.8379461464175155,0.545752925511202],[-0.545752925511202,0.8379461464175155]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9885639985362061,0.1508019257108737],[-0.1508019257108737,0.9885639985362061]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9885639985362061,0.1508019257108737],[-0.1508019257108737,0.9885639985362061]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8379461464175155,0.545752925511202],[-0.545752925511202,0.8379461464175155]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999993586238525,0.0011325863692086635],[-0.0011325863692086635,0.9999993586238525]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999993586238525,0.0011325863692086635],[-0.0011325863692086635,0.9999993586238525]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.810433462810788,0.5858306942765249],[-0.5858306942765249,0.810433462810788]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.810433462810788,0.5858306942765249],[-0.5858306942765249,0.810433462810788]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9995798059811575,-0.028986401547477773],[0.028986401547477773,0.9995798059811575]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9629613280199605,0.2696395385288183],[-0.2696395385288183,0.9629613280199605]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7009362295949291,0.7132239494305032],[-0.7132239494305032,0.7009362295949291]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8345038163749798,0.5504845685857682],[-0.5504845685857682,0.8345038163749798]],"imag":[[-0.019931288643638335,-0.013147773101880604],[-0.013147773101880604,0.019931288643638335]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7009362295949291,-0.7132239494305032],[0.7132239494305032,0.7009362295949291]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9629613280199605,-0.2696395385288183],[0.2696395385288183,0.9629613280199605]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9995798059811575,0.028986401547477773],[-0.028986401547477773,0.9995798059811575]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.810433462810788,-0.5858306942765249],[0.5858306942765249,0.810433462810788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.810433462810788,-0.5858306942765249],[0.5858306942765249,0.810433462810788]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999993586238525,-0.0011325863692086635],[0.0011325863692086635,0.9999993586238525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999993586238525,-0.0011325863692086635],[0.0011325863692086635,0.9999993586238525]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.8379461464175155,-0.545752925511202],[0.545752925511202,0.8379461464175155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9885639985362061,-0.1508019257108737],[0.1508019257108737,0.9885639985362061]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9885639985362061,-0.1508019257108737],[0.1508019257108737,0.9885639985362061]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8379461464175155,-0.545752925511202],[0.545752925511202,0.8379461464175155]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999984281462224,-0.0017730496564990251],[0.0017730496564990251,0.9999984281462224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999978006330715,0.002097314716440321],[-0.002097314716440321,0.9999978006330715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999978006330715,0.002097314716440321],[-0.002097314716440321,0.9999978006330715]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999984281462224,-0.0017730496564990251],[0.0017730496564990251,0.9999984281462224]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8347418018833141,-0.5506415569030346],[0.5506415569030346,0.8347418018833141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9973583155505535,-0.07263876652423593],[0.07263876652423593,0.9973583155505535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9974016050174559,0.07204192049496502],[-0.07204192049496502,0.9974016050174559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9797340070255603,-0.2003029592333555],[0.2003029592333555,0.9797340070255603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9797340070255603,-0.2003029592333555],[0.2003029592333555,0.9797340070255603]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9974016050174559,0.07204192049496502],[-0.07204192049496502,0.9974016050174559]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9973583155505535,-0.07263876652423593],[0.07263876652423593,0.9973583155505535]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8347418018833141,-0.5506415569030346],[0.5506415569030346,0.8347418018833141]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999991398386696,-0.004147668335362735],[0.004147668335362735,0.999991398386696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999991622052874,0.0040933878465221505],[-0.0040933878465221505,0.999991622052874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999938925447495,-0.003494978283206372],[0.003494978283206372,0.9999938925447495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999937013608076,0.0035492588961729956],[-0.0035492588961729956,0.9999937013608076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999937013608076,0.0035492588961729956],[-0.0035492588961729956,0.9999937013608076]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999938925447495,-0.003494978283206372],[0.003494978283206372,0.9999938925447495]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.999991622052874,0.0040933878465221505],[-0.0040933878465221505,0.999991622052874]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999991398386696,-0.004147668335362735],[0.004147668335362735,0.999991398386696]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9946813186923562,0.0],[0.0,0.9946813186923562]],"imag":[[-0.10300036040924976,0.0],[0.0,0.10300036040924976]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9620351927855014,0.0],[0.0,0.9620351927855014]],"imag":[[-0.2729254254227023,0.0],[0.0,0.2729254254227023]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9673332535405694,0.0],[0.0,0.9673332535405694]],"imag":[[0.2535081391092136,0.0],[0.0,-0.2535081391092136]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9566729623839869,0.0],[0.0,0.9566729623839869]],"imag":[[-0.29116463219877287,0.0],[0.0,0.29116463219877287]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9941644308122851,0.0],[0.0,0.9941644308122851]],"imag":[[-0.10787531927037453,0.0],[0.0,0.10787531927037453]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.903185169557877,0.0],[0.0,0.903185169557877]],"imag":[[0.4292511496673118,0.0],[0.0,-0.4292511496673118]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9960355108280586,0.0],[0.0,0.9960355108280586]],"imag":[[-0.08895651279972851,0.0],[0.0,0.08895651279972851]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9964593773936867,0.0],[0.0,0.9964593773936867]],"imag":[[0.08407561599052486,0.0],[0.0,-0.08407561599052486]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.884916552119108,0.0],[0.0,0.884916552119108]],"imag":[[0.46574960631827705,0.0],[0.0,-0.46574960631827705]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.958246294536324,0.0],[0.0,0.958246294536324]],"imag":[[0.28594411867951475,0.0],[0.0,-0.28594411867951475]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946571028834109,0.0],[0.0,0.9946571028834109]],"imag":[[-0.10323394637220745,0.0],[0.0,0.10323394637220745]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9956985981165496,0.0],[0.0,0.9956985981165496]],"imag":[[0.09265150678071982,0.0],[0.0,-0.09265150678071982]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9949131034915787,0.0],[0.0,0.9949131034915787]],"imag":[[-0.1007368676342247,0.0],[0.0,0.1007368676342247]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9561863162770752,0.0],[0.0,0.9561863162770752]],"imag":[[-0.29275882320517205,0.0],[0.0,0.29275882320517205]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9953668399550599,0.0],[0.0,0.9953668399550599]],"imag":[[0.09615016337936247,0.0],[0.0,-0.09615016337936247]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9580179876181809,0.0],[0.0,0.9580179876181809]],"imag":[[0.286708101385383,0.0],[0.0,-0.286708101385383]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9953334088797952,0.0],[0.0,0.9953334088797952]],"imag":[[-0.0964956225314209,0.0],[0.0,0.0964956225314209]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9677585187394186,0.0],[0.0,0.9677585187394186]],"imag":[[-0.2518798312832653,0.0],[0.0,0.2518798312832653]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9977386378474494,0.0],[0.0,0.9977386378474494]],"imag":[[-0.06721317241669375,0.0],[0.0,0.06721317241669375]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9958884565389794,0.0],[0.0,0.9958884565389794]],"imag":[[0.09058798006584164,0.0],[0.0,-0.09058798006584164]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.956917496078615,0.0],[0.0,0.956917496078615]],"imag":[[0.2903599588418379,0.0],[0.0,-0.2903599588418379]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9952883231310291,0.0],[0.0,0.9952883231310291]],"imag":[[-0.09695954743615653,0.0],[0.0,0.09695954743615653]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9580134526810263,0.0],[0.0,0.9580134526810263]],"imag":[[-0.28672325417060074,0.0],[0.0,0.28672325417060074]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9949128673166424,0.0],[0.0,0.9949128673166424]],"imag":[[0.10073920015454359,0.0],[0.0,-0.10073920015454359]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9980431730622914,0.0],[0.0,0.9980431730622914]],"imag":[[-0.06252859109042075,0.0],[0.0,0.06252859109042075]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9922239598527686,0.0],[0.0,0.9922239598527686]],"imag":[[0.12446531040451177,0.0],[0.0,-0.12446531040451177]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9952609438158265,0.0],[0.0,0.9952609438158265]],"imag":[[0.09724018569927849,0.0],[0.0,-0.09724018569927849]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9953668794098226,0.0],[0.0,0.9953668794098226]],"imag":[[-0.09614975493443324,0.0],[0.0,0.09614975493443324]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9636327581497035,0.0],[0.0,0.9636327581497035]],"imag":[[0.2672300645900364,0.0],[0.0,-0.2672300645900364]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9599552300735916,0.0],[0.0,0.9599552300735916]],"imag":[[-0.28015345126262114,0.0],[0.0,0.28015345126262114]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.9535099703935445,0.0],[0.0,0.9535099703935445]],"imag":[[-0.301361471260183,0.0],[0.0,0.301361471260183]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.99975433925772,0.0],[0.0,0.99975433925772]],"imag":[[-0.022164411459812877,-0.0],[-0.0,0.022164411459812877]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9740398807760208,0.0],[0.0,0.9740398807760208]],"imag":[[-0.22637647991307563,-0.0],[-0.0,0.22637647991307563]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9780899298717194,0.0],[0.0,0.9780899298717194]],"imag":[[-0.2081828261013263,-0.0],[-0.0,0.2081828261013263]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9197279921908665,0.0],[0.0,0.9197279921908665]],"imag":[[-0.3925562639680551,-0.0],[-0.0,0.3925562639680551]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.98692902083326,0.0],[0.0,0.98692902083326]],"imag":[[0.16115553926906392,-0.0],[-0.0,-0.16115553926906392]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997871679657373,0.0],[0.0,0.9997871679657373]],"imag":[[0.0206305300719728,-0.0],[-0.0,-0.0206305300719728]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9832844657230312,0.0],[0.0,0.9832844657230312]],"imag":[[-0.18207597169251366,-0.0],[-0.0,0.18207597169251366]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.978287268192886,0.0],[0.0,0.978287268192886]],"imag":[[0.20725351840608214,-0.0],[-0.0,-0.20725351840608214]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9998863883017945,0.0],[0.0,0.9998863883017945]],"imag":[[0.015073502870696103,-0.0],[-0.0,-0.015073502870696103]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9298505364468522,0.0],[0.0,0.9298505364468522]],"imag":[[-0.36793746733582483,-0.0],[-0.0,0.36793746733582483]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997990487223792,0.0],[0.0,0.9997990487223792]],"imag":[[0.020046500288718752,-0.0],[-0.0,-0.020046500288718752]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9628144592676826,0.0],[0.0,0.9628144592676826]],"imag":[[0.2701635005419496,-0.0],[-0.0,-0.2701635005419496]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9912566994424173,0.0],[0.0,0.9912566994424173]],"imag":[[0.13194754946767717,-0.0],[-0.0,-0.13194754946767717]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9926664972010444,0.0],[0.0,0.9926664972010444]],"imag":[[-0.12088517417205842,-0.0],[-0.0,0.12088517417205842]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9831075566634653,0.0],[0.0,0.9831075566634653]],"imag":[[0.1830287737794018,-0.0],[-0.0,-0.1830287737794018]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9832822710522763,0.0],[0.0,0.9832822710522763]],"imag":[[-0.1820878234102376,-0.0],[-0.0,0.1820878234102376]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9779354063124615,0.0],[0.0,0.9779354063124615]],"imag":[[0.20890749407448503,-0.0],[-0.0,-0.20890749407448503]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8387152113923098,0.0],[0.0,0.8387152113923098]],"imag":[[0.5445702839663152,-0.0],[-0.0,-0.5445702839663152]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9278523046661212,0.0],[0.0,0.9278523046661212]],"imag":[[0.37294785255551127,-0.0],[-0.0,-0.37294785255551127]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9998594696313464,0.0],[0.0,0.9998594696313464]],"imag":[[0.01676427715478786,-0.0],[-0.0,-0.01676427715478786]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9298461015529467,0.0],[0.0,0.9298461015529467]],"imag":[[-0.3679486749898513,-0.0],[-0.0,0.3679486749898513]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999536683135842,0.0],[0.0,0.9999536683135842]],"imag":[[-0.009626070133052143,-0.0],[-0.0,0.009626070133052143]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9945955665584625,0.0],[0.0,0.9945955665584625]],"imag":[[0.10382513656264093,-0.0],[-0.0,-0.10382513656264093]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9992732829144276,0.0],[0.0,0.9992732829144276]],"imag":[[0.03811700478031214,-0.0],[-0.0,-0.03811700478031214]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9596365196294364,0.0],[0.0,0.9596365196294364]],"imag":[[0.28124322248456474,-0.0],[-0.0,-0.28124322248456474]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9960040935273397,0.0],[0.0,0.9960040935273397]],"imag":[[-0.08930759025291463,-0.0],[-0.0,0.08930759025291463]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9735166033428079,0.0],[0.0,0.9735166033428079]],"imag":[[-0.22861632272408297,-0.0],[-0.0,0.22861632272408297]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9896699861159904,0.0],[0.0,0.9896699861159904]],"imag":[[0.1433642862820976,-0.0],[-0.0,-0.1433642862820976]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9946895770008592,0.0],[0.0,0.9946895770008592]],"imag":[[-0.10292057814573238,-0.0],[-0.0,0.10292057814573238]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.999307534447361,0.0],[0.0,0.999307534447361]],"imag":[[-0.037208219478179975,-0.0],[-0.0,0.037208219478179975]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999956698570036,0.002942833199936754],[-0.002942833199936754,0.9999956698570036]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999955127002381,-0.002995760235372741],[0.002995760235372741,0.9999955127002381]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999965925891656,0.0026105191166495905],[-0.0026105191166495905,0.9999965925891656]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999967293561693,-0.0025575920245976473],[0.0025575920245976473,0.9999967293561693]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999967293561693,-0.0025575920245976473],[0.0025575920245976473,0.9999967293561693]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999965925891656,0.0026105191166495905],[-0.0026105191166495905,0.9999965925891656]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999955127002381,-0.002995760235372741],[0.002995760235372741,0.9999955127002381]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999956698570036,0.002942833199936754],[-0.002942833199936754,0.9999956698570036]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8762803812732983,0.4818015082951931],[-0.4818015082951931,0.8762803812732983]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994906234144869,0.03191384819354012],[-0.03191384819354012,0.9994906234144869]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995028438209985,-0.03152879943379682],[0.03152879943379682,0.9995028438209985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9604163013315791,0.2785687134919668],[-0.2785687134919668,0.9604163013315791]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9604163013315791,0.2785687134919668],[-0.2785687134919668,0.9604163013315791]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995028438209985,-0.03152879943379682],[0.03152879943379682,0.9995028438209985]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994906234144869,0.03191384819354012],[-0.03191384819354012,0.9994906234144869]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999212037128,0.0003969793044404308],[-0.0003969793044404308,0.9999999212037128]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999991786521167,-0.0012816766721284703],[0.0012816766721284703,0.9999991786521167]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999991786521167,-0.0012816766721284703],[0.0012816766721284703,0.9999991786521167]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999212037128,0.0003969793044404308],[-0.0003969793044404308,0.9999999212037128]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.894757986766519,0.44655139135101324],[-0.44655139135101324,0.894757986766519]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9877910503529996,0.1557845975779302],[-0.1557845975779302,0.9877910503529996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9877910503529996,0.1557845975779302],[-0.1557845975779302,0.9877910503529996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.894757986766519,0.44655139135101324],[-0.44655139135101324,0.894757986766519]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999869896529,0.00016130931160367382],[-0.00016130931160367382,0.9999999869896529]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999869896529,0.00016130931160367382],[-0.00016130931160367382,0.9999999869896529]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7904555669423249,0.6125193847462199],[-0.6125193847462199,0.7904555669423249]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7904555669423249,0.6125193847462199],[-0.6125193847462199,0.7904555669423249]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9998833388239996,-0.01527444736056875],[0.01527444736056875,0.9998833388239996]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9892479663727395,0.1462479436689601],[-0.1462479436689601,0.9892479663727395]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7007695730678379,0.7133876964612721],[-0.7133876964612721,0.7007695730678379]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8760305530850967,0.4816641463269663],[-0.4816641463269663,0.8760305530850967]],"imag":[[-0.02092311319801017,-0.011504066178435095],[-0.011504066178435095,0.02092311319801017]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7007695730678379,-0.7133876964612721],[0.7133876964612721,0.7007695730678379]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9892479663727395,-0.1462479436689601],[0.1462479436689601,0.9892479663727395]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9998833388239996,0.01527444736056875],[-0.01527444736056875,0.9998833388239996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.7904555669423249,-0.6125193847462199],[0.6125193847462199,0.7904555669423249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7904555669423249,-0.6125193847462199],[0.6125193847462199,0.7904555669423249]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9999999869896529,-0.00016130931160367382],[0.00016130931160367382,0.9999999869896529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9999999869896529,-0.00016130931160367382],[0.00016130931160367382,0.9999999869896529]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.894757986766519,-0.44655139135101324],[0.44655139135101324,0.894757986766519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9877910503529996,-0.1557845975779302],[0.1557845975779302,0.9877910503529996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9877910503529996,-0.1557845975779302],[0.1557845975779302,0.9877910503529996]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.894757986766519,-0.44655139135101324],[0.44655139135101324,0.894757986766519]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999999212037128,-0.0003969793044404308],[0.0003969793044404308,0.9999999212037128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999991786521167,0.0012816766721284703],[-0.0012816766721284703,0.9999991786521167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999991786521167,0.0012816766721284703],[-0.0012816766721284703,0.9999991786521167]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999212037128,-0.0003969793044404308],[0.0003969793044404308,0.9999999212037128]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8762803812732983,-0.4818015082951931],[0.4818015082951931,0.8762803812732983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994906234144869,-0.03191384819354012],[0.03191384819354012,0.9994906234144869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995028438209985,0.03152879943379682],[-0.03152879943379682,0.9995028438209985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9604163013315791,-0.2785687134919668],[0.2785687134919668,0.9604163013315791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9604163013315791,-0.2785687134919668],[0.2785687134919668,0.9604163013315791]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995028438209985,0.03152879943379682],[-0.03152879943379682,0.9995028438209985]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994906234144869,-0.03191384819354012],[0.03191384819354012,0.9994906234144869]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8762803812732983,-0.4818015082951931],[0.4818015082951931,0.8762803812732983]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999956698570036,-0.002942833199936754],[0.002942833199936754,0.9999956698570036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999955127002381,0.002995760235372741],[-0.002995760235372741,0.9999955127002381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999965925891656,-0.0026105191166495905],[0.0026105191166495905,0.9999965925891656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999967293561693,0.0025575920245976473],[-0.0025575920245976473,0.9999967293561693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999967293561693,0.0025575920245976473],[-0.0025575920245976473,0.9999967293561693]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999965925891656,-0.0026105191166495905],[0.0026105191166495905,0.9999965925891656]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999955127002381,0.002995760235372741],[-0.002995760235372741,0.9999955127002381]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999956698570036,-0.002942833199936754],[0.002942833199936754,0.9999956698570036]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.999307534447361,0.0],[0.0,0.999307534447361]],"imag":[[0.037208219478179975,0.0],[0.0,-0.037208219478179975]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9946895770008592,0.0],[0.0,0.9946895770008592]],"imag":[[0.10292057814573238,0.0],[0.0,-0.10292057814573238]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9896699861159904,0.0],[0.0,0.9896699861159904]],"imag":[[-0.1433642862820976,0.0],[0.0,0.1433642862820976]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9735166033428079,0.0],[0.0,0.9735166033428079]],"imag":[[0.22861632272408297,0.0],[0.0,-0.22861632272408297]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9960040935273397,0.0],[0.0,0.9960040935273397]],"imag":[[0.08930759025291463,0.0],[0.0,-0.08930759025291463]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9596365196294364,0.0],[0.0,0.9596365196294364]],"imag":[[-0.28124322248456474,0.0],[0.0,0.28124322248456474]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9992732829144276,0.0],[0.0,0.9992732829144276]],"imag":[[-0.03811700478031214,0.0],[0.0,0.03811700478031214]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9945955665584625,0.0],[0.0,0.9945955665584625]],"imag":[[-0.10382513656264093,0.0],[0.0,0.10382513656264093]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999536683135842,0.0],[0.0,0.9999536683135842]],"imag":[[0.009626070133052143,0.0],[0.0,-0.009626070133052143]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9298461015529467,0.0],[0.0,0.9298461015529467]],"imag":[[0.3679486749898513,0.0],[0.0,-0.3679486749898513]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9998594696313464,0.0],[0.0,0.9998594696313464]],"imag":[[-0.01676427715478786,0.0],[0.0,0.01676427715478786]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9278523046661212,0.0],[0.0,0.9278523046661212]],"imag":[[-0.37294785255551127,0.0],[0.0,0.37294785255551127]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.8387152113923098,0.0],[0.0,0.8387152113923098]],"imag":[[-0.5445702839663152,0.0],[0.0,0.5445702839663152]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9779354063124615,0.0],[0.0,0.9779354063124615]],"imag":[[-0.20890749407448503,0.0],[0.0,0.20890749407448503]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9832822710522763,0.0],[0.0,0.9832822710522763]],"imag":[[0.1820878234102376,0.0],[0.0,-0.1820878234102376]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9831075566634653,0.0],[0.0,0.9831075566634653]],"imag":[[-0.1830287737794018,0.0],[0.0,0.1830287737794018]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9926664972010444,0.0],[0.0,0.9926664972010444]],"imag":[[0.12088517417205842,0.0],[0.0,-0.12088517417205842]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9912566994424173,0.0],[0.0,0.9912566994424173]],"imag":[[-0.13194754946767717,0.0],[0.0,0.13194754946767717]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9628144592676826,0.0],[0.0,0.9628144592676826]],"imag":[[-0.2701635005419496,0.0],[0.0,0.2701635005419496]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997990487223792,0.0],[0.0,0.9997990487223792]],"imag":[[-0.020046500288718752,0.0],[0.0,0.020046500288718752]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9298505364468522,0.0],[0.0,0.9298505364468522]],"imag":[[0.36793746733582483,0.0],[0.0,-0.36793746733582483]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9998863883017945,0.0],[0.0,0.9998863883017945]],"imag":[[-0.015073502870696103,0.0],[0.0,0.015073502870696103]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.978287268192886,0.0],[0.0,0.978287268192886]],"imag":[[-0.20725351840608214,0.0],[0.0,0.20725351840608214]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9832844657230312,0.0],[0.0,0.9832844657230312]],"imag":[[0.18207597169251366,0.0],[0.0,-0.18207597169251366]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.9997871679657373,0.0],[0.0,0.9997871679657373]],"imag":[[-0.0206305300719728,0.0],[0.0,0.0206305300719728]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.98692902083326,0.0],[0.0,0.98692902083326]],"imag":[[-0.16115553926906392,0.0],[0.0,0.16115553926906392]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9197279921908665,0.0],[0.0,0.9197279921908665]],"imag":[[0.3925562639680551,0.0],[0.0,-0.3925562639680551]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9780899298717194,0.0],[0.0,0.9780899298717194]],"imag":[[0.2081828261013263,0.0],[0.0,-0.2081828261013263]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9740398807760208,0.0],[0.0,0.9740398807760208]],"imag":[[0.22637647991307563,0.0],[0.0,-0.22637647991307563]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.99975433925772,0.0],[0.0,0.99975433925772]],"imag":[[0.022164411459812877,0.0],[0.0,-0.022164411459812877]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[6],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"u","qubits":[4],"real":[[0.9882770610547702,0.0],[0.0,0.9882770610547702]],"imag":[[-0.15267105355287924,0.0],[0.0,0.15267105355287924]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.984650416129424,0.0],[0.0,0.984650416129424]],"imag":[[-0.1745381276860505,-0.0],[-0.0,0.1745381276860505]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9608481655288023,0.0],[0.0,0.9608481655288023]],"imag":[[-0.27707544604301426,-0.0],[-0.0,0.27707544604301426]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9995580222638593,0.0],[0.0,0.9995580222638593]],"imag":[[0.029728103336106183,-0.0],[-0.0,-0.029728103336106183]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9865886239865311,0.0],[0.0,0.9865886239865311]],"imag":[[-0.16322648994683175,-0.0],[-0.0,0.16322648994683175]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.904825961152031,0.0],[0.0,0.904825961152031]],"imag":[[-0.4257816107176346,-0.0],[-0.0,0.4257816107176346]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.93925727539321,0.0],[0.0,0.93925727539321]],"imag":[[-0.34321388465638114,-0.0],[-0.0,0.34321388465638114]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9995618853120499,0.0],[0.0,0.9995618853120499]],"imag":[[-0.029597929512390285,-0.0],[-0.0,0.029597929512390285]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.7283322442469475,0.0],[0.0,0.7283322442469475]],"imag":[[0.6852241545583494,-0.0],[-0.0,-0.6852241545583494]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.8466070666776236,0.0],[0.0,0.8466070666776236]],"imag":[[0.532218446365315,-0.0],[-0.0,-0.532218446365315]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.975173117162919,0.0],[0.0,0.975173117162919]],"imag":[[-0.22144387903655383,-0.0],[-0.0,0.22144387903655383]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9781799588015557,0.0],[0.0,0.9781799588015557]],"imag":[[-0.20775939978491142,-0.0],[-0.0,0.20775939978491142]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9897338224819957,0.0],[0.0,0.9897338224819957]],"imag":[[-0.14292291850916505,-0.0],[-0.0,0.14292291850916505]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9985464000508153,0.0],[0.0,0.9985464000508153]],"imag":[[-0.053898858481021265,-0.0],[-0.0,0.053898858481021265]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9928331819914651,0.0],[0.0,0.9928331819914651]],"imag":[[-0.1195084630338054,-0.0],[-0.0,0.1195084630338054]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9995365126992177,0.0],[0.0,0.9995365126992177]],"imag":[[0.030442729527531746,-0.0],[-0.0,-0.030442729527531746]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995583473132741,0.0],[0.0,0.9995583473132741]],"imag":[[-0.029717172078719566,-0.0],[-0.0,0.029717172078719566]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995833592328094,0.0],[0.0,0.9995833592328094]],"imag":[[-0.028863609352477372,-0.0],[-0.0,0.028863609352477372]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995615202579651,0.0],[0.0,0.9995615202579651]],"imag":[[0.029610255311050004,-0.0],[-0.0,-0.029610255311050004]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9865693727382019,0.0],[0.0,0.9865693727382019]],"imag":[[-0.16334280753969796,-0.0],[-0.0,0.16334280753969796]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9753355342273055,0.0],[0.0,0.9753355342273055]],"imag":[[-0.22072742392719713,-0.0],[-0.0,0.22072742392719713]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9751466930671083,0.0],[0.0,0.9751466930671083]],"imag":[[-0.22156021077865684,-0.0],[-0.0,0.22156021077865684]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9867050705807984,0.0],[0.0,0.9867050705807984]],"imag":[[-0.16252108690918168,-0.0],[-0.0,0.16252108690918168]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9395742942210621,0.0],[0.0,0.9395742942210621]],"imag":[[-0.34234506808042814,-0.0],[-0.0,0.34234506808042814]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9994514281540828,0.0],[0.0,0.9994514281540828]],"imag":[[0.03311861652853602,-0.0],[-0.0,-0.03311861652853602]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9903910780277885,0.0],[0.0,0.9903910780277885]],"imag":[[-0.13829502002225202,-0.0],[-0.0,0.13829502002225202]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9208843421243232,0.0],[0.0,0.9208843421243232]],"imag":[[-0.3898358993605545,-0.0],[-0.0,0.3898358993605545]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9520389438228773,0.0],[0.0,0.9520389438228773]],"imag":[[-0.3059768773038582,-0.0],[-0.0,0.3059768773038582]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9987874319732443,0.0],[0.0,0.9987874319732443]],"imag":[[-0.04923073970896567,-0.0],[-0.0,0.04923073970896567]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9924923519352782,0.0],[0.0,0.9924923519352782]],"imag":[[0.12230671015925489,-0.0],[-0.0,-0.12230671015925489]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9664098699772933,0.0],[0.0,0.9664098699772933]],"imag":[[-0.2570057649362579,-0.0],[-0.0,0.2570057649362579]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999974688009292,0.002249975940916295],[-0.002249975940916295,0.9999974688009292]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999974069655254,-0.002277292740365881],[0.002277292740365881,0.9999974069655254]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999981179342555,0.0019401360640037486],[-0.0019401360640037486,0.9999981179342555]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999981705595941,-0.0019128192452585035],[0.0019128192452585035,0.9999981705595941]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999981705595941,-0.0019128192452585035],[0.0019128192452585035,0.9999981705595941]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999981179342555,0.0019401360640037486],[-0.0019401360640037486,0.9999981179342555]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999974069655254,-0.002277292740365881],[0.002277292740365881,0.9999974069655254]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999974688009292,0.002249975940916295],[-0.002249975940916295,0.9999974688009292]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.8557036885221617,0.5174661316932415],[-0.5174661316932415,0.8557036885221617]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955675250820032,0.0940494710357],[-0.0940494710357,0.9955675250820032]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955991779734877,-0.09371380271078272],[0.09371380271078272,0.9955991779734877]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9710582743710716,0.23884268415732682],[-0.23884268415732682,0.9710582743710716]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9710582743710716,0.23884268415732682],[-0.23884268415732682,0.9710582743710716]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955991779734877,-0.09371380271078272],[0.09371380271078272,0.9955991779734877]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955675250820032,0.0940494710357],[-0.0940494710357,0.9955675250820032]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[1,0]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999997115452075,0.0007595455890675541],[-0.0007595455890675541,0.9999997115452075]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999924266665,-0.000123071796019247],[0.000123071796019247,0.9999999924266665]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999924266665,-0.000123071796019247],[0.000123071796019247,0.9999999924266665]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999997115452075,0.0007595455890675541],[-0.0007595455890675541,0.9999997115452075]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9002239111756084,0.43542727262734743],[-0.43542727262734743,0.9002239111756084]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9906163407145144,0.13667210947879962],[-0.13667210947879962,0.9906163407145144]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9906163407145144,0.13667210947879962],[-0.13667210947879962,0.9906163407145144]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9002239111756084,0.43542727262734743],[-0.43542727262734743,0.9002239111756084]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999990521707,0.00013768291797099054],[-0.00013768291797099054,0.999999990521707]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999990521707,0.00013768291797099054],[-0.00013768291797099054,0.999999990521707]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.7932695534463136,0.6088706065947725],[-0.6088706065947725,0.7932695534463136]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7932695534463136,0.6088706065947725],[-0.6088706065947725,0.7932695534463136]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999346377209345,-0.011433297245479559],[0.011433297245479559,0.9999346377209345]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9939285943944817,0.11002703869963008],[-0.11002703869963008,0.9939285943944817]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[4],"real":[[0.7007393997165242,0.7134173348643312],[-0.7134173348643312,0.7007393997165242]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.8554597267643619,0.5173186017143678],[-0.5173186017143678,0.8554597267643619]],"imag":[[-0.020431799594655138,-0.012355637169260502],[-0.012355637169260502,0.020431799594655138]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997148992565158,0.0],[0.0,0.9997148992565158]],"imag":[[-0.023877190046874476,0.0],[0.0,0.023877190046874476]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.7007393997165242,-0.7134173348643312],[0.7134173348643312,0.7007393997165242]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[3],"real":[[0.9939285943944817,-0.11002703869963008],[0.11002703869963008,0.9939285943944817]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9999346377209345,0.011433297245479559],[-0.011433297245479559,0.9999346377209345]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[2],"real":[[0.7932695534463136,-0.6088706065947725],[0.6088706065947725,0.7932695534463136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.7932695534463136,-0.6088706065947725],[0.6088706065947725,0.7932695534463136]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.999999990521707,-0.00013768291797099054],[0.00013768291797099054,0.999999990521707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.999999990521707,-0.00013768291797099054],[0.00013768291797099054,0.999999990521707]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[1],"real":[[0.9002239111756084,-0.43542727262734743],[0.43542727262734743,0.9002239111756084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9906163407145144,-0.13667210947879962],[0.13667210947879962,0.9906163407145144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9906163407145144,-0.13667210947879962],[0.13667210947879962,0.9906163407145144]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9002239111756084,-0.43542727262734743],[0.43542727262734743,0.9002239111756084]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9999997115452075,-0.0007595455890675541],[0.0007595455890675541,0.9999997115452075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999999924266665,0.000123071796019247],[-0.000123071796019247,0.9999999924266665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9999999924266665,0.000123071796019247],[-0.000123071796019247,0.9999999924266665]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9999997115452075,-0.0007595455890675541],[0.0007595455890675541,0.9999997115452075]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[0],"real":[[0.8557036885221617,-0.5174661316932415],[0.5174661316932415,0.8557036885221617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955675250820032,-0.0940494710357],[0.0940494710357,0.9955675250820032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955991779734877,0.09371380271078272],[-0.09371380271078272,0.9955991779734877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9710582743710716,-0.23884268415732682],[0.23884268415732682,0.9710582743710716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9710582743710716,-0.23884268415732682],[0.23884268415732682,0.9710582743710716]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9955991779734877,0.09371380271078272],[-0.09371380271078272,0.9955991779734877]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9955675250820032,-0.0940494710357],[0.0940494710357,0.9955675250820032]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.8557036885221617,-0.5174661316932415],[0.5174661316932415,0.8557036885221617]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9999974688009292,-0.002249975940916295],[0.002249975940916295,0.9999974688009292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999974069655254,0.002277292740365881],[-0.002277292740365881,0.9999974069655254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999981179342555,-0.0019401360640037486],[0.0019401360640037486,0.9999981179342555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999981705595941,0.0019128192452585035],[-0.0019128192452585035,0.9999981705595941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9999981705595941,0.0019128192452585035],[-0.0019128192452585035,0.9999981705595941]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999981179342555,-0.0019401360640037486],[0.0019401360640037486,0.9999981179342555]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9999974069655254,0.002277292740365881],[-0.002277292740365881,0.9999974069655254]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9999974688009292,-0.002249975940916295],[0.002249975940916295,0.9999974688009292]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9664098699772933,0.0],[0.0,0.9664098699772933]],"imag":[[0.2570057649362579,0.0],[0.0,-0.2570057649362579]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9924923519352782,0.0],[0.0,0.9924923519352782]],"imag":[[-0.12230671015925489,0.0],[0.0,0.12230671015925489]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9987874319732443,0.0],[0.0,0.9987874319732443]],"imag":[[0.04923073970896567,0.0],[0.0,-0.04923073970896567]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9520389438228773,0.0],[0.0,0.9520389438228773]],"imag":[[0.3059768773038582,0.0],[0.0,-0.3059768773038582]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9208843421243232,0.0],[0.0,0.9208843421243232]],"imag":[[0.3898358993605545,0.0],[0.0,-0.3898358993605545]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9903910780277885,0.0],[0.0,0.9903910780277885]],"imag":[[0.13829502002225202,0.0],[0.0,-0.13829502002225202]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9994514281540828,0.0],[0.0,0.9994514281540828]],"imag":[[-0.03311861652853602,0.0],[0.0,0.03311861652853602]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9395742942210621,0.0],[0.0,0.9395742942210621]],"imag":[[0.34234506808042814,0.0],[0.0,-0.34234506808042814]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9867050705807984,0.0],[0.0,0.9867050705807984]],"imag":[[0.16252108690918168,0.0],[0.0,-0.16252108690918168]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9751466930671083,0.0],[0.0,0.9751466930671083]],"imag":[[0.22156021077865684,0.0],[0.0,-0.22156021077865684]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9753355342273055,0.0],[0.0,0.9753355342273055]],"imag":[[0.22072742392719713,0.0],[0.0,-0.22072742392719713]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9865693727382019,0.0],[0.0,0.9865693727382019]],"imag":[[0.16334280753969796,0.0],[0.0,-0.16334280753969796]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9995615202579651,0.0],[0.0,0.9995615202579651]],"imag":[[-0.029610255311050004,0.0],[0.0,0.029610255311050004]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995833592328094,0.0],[0.0,0.9995833592328094]],"imag":[[0.028863609352477372,0.0],[0.0,-0.028863609352477372]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9995583473132741,0.0],[0.0,0.9995583473132741]],"imag":[[0.029717172078719566,0.0],[0.0,-0.029717172078719566]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9995365126992177,0.0],[0.0,0.9995365126992177]],"imag":[[-0.030442729527531746,0.0],[0.0,0.030442729527531746]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[1],"real":[[0.9928331819914651,0.0],[0.0,0.9928331819914651]],"imag":[[0.1195084630338054,0.0],[0.0,-0.1195084630338054]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9985464000508153,0.0],[0.0,0.9985464000508153]],"imag":[[0.053898858481021265,0.0],[0.0,-0.053898858481021265]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9897338224819957,0.0],[0.0,0.9897338224819957]],"imag":[[0.14292291850916505,0.0],[0.0,-0.14292291850916505]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9781799588015557,0.0],[0.0,0.9781799588015557]],"imag":[[0.20775939978491142,0.0],[0.0,-0.20775939978491142]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.975173117162919,0.0],[0.0,0.975173117162919]],"imag":[[0.22144387903655383,0.0],[0.0,-0.22144387903655383]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.8466070666776236,0.0],[0.0,0.8466070666776236]],"imag":[[-0.532218446365315,0.0],[0.0,0.532218446365315]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.7283322442469475,0.0],[0.0,0.7283322442469475]],"imag":[[-0.6852241545583494,0.0],[0.0,0.6852241545583494]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9995618853120499,0.0],[0.0,0.9995618853120499]],"imag":[[0.029597929512390285,0.0],[0.0,-0.029597929512390285]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[2],"real":[[0.93925727539321,0.0],[0.0,0.93925727539321]],"imag":[[0.34321388465638114,0.0],[0.0,-0.34321388465638114]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.904825961152031,0.0],[0.0,0.904825961152031]],"imag":[[0.4257816107176346,0.0],[0.0,-0.4257816107176346]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9865886239865311,0.0],[0.0,0.9865886239865311]],"imag":[[0.16322648994683175,0.0],[0.0,-0.16322648994683175]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9995580222638593,0.0],[0.0,0.9995580222638593]],"imag":[[-0.029728103336106183,0.0],[0.0,0.029728103336106183]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[3],"real":[[0.9608481655288023,0.0],[0.0,0.9608481655288023]],"imag":[[0.27707544604301426,0.0],[0.0,-0.27707544604301426]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.984650416129424,0.0],[0.0,0.984650416129424]],"imag":[[0.1745381276860505,0.0],[0.0,-0.1745381276860505]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[4],"real":[[0.9998333651028846,0.0],[0.0,0.9998333651028846]],"imag":[[-0.018254917886473345,0.0],[0.0,0.018254917886473345]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997148992565158],[0.9997148992565158,0.0]],"imag":[[0.0,0.023877190046874476],[-0.023877190046874476,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"cx","qubits":[0,1]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,3]},{"name":"u","qubits":[0],"real":[[0.026149683821733757,-0.006468890140499555],[0.006468890140499555,0.026149683821733757]],"imag":[[0.6618694611491672,-0.7491349437147388],[-0.7491349437147388,-0.6618694611491672]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[5],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997105334534968],[0.9997105334534968,0.0]],"imag":[[0.0,0.024059287232270986],[-0.024059287232270986,0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[6],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[-0.0,-0.0],[-0.0,-0.0]]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[1,0]},{"name":"u","qubits":[0],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,0]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[2,1]},{"name":"u","qubits":[1],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,1]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[3,2]},{"name":"u","qubits":[2],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,2]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[4,3]},{"name":"u","qubits":[3],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,3]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[5,4]},{"name":"u","qubits":[4],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,4]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[5],"real":[[0.9997105334534968,0.0],[0.0,0.9997105334534968]],"imag":[[-0.024059287232270986,0.0],[0.0,0.024059287232270986]]},{"name":"cx","qubits":[6,5]},{"name":"u","qubits":[0],"real":[[0.010218006887009494,-0.011556635173353182],[0.011556635173353182,0.010218006887009494]],"imag":[[-0.6623070148361125,0.749073731095681],[0.749073731095681,0.6623070148361125]]},{"name":"cx","qubits":[0,3]},{"name":"cx","qubits":[0,2]},{"name":"cx","qubits":[0,1]},{"name":"u","qubits":[2],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[1],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[0],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[4],"real":[[0.0,1.0],[1.0,0.0]],"imag":[[0.0,0.0],[0.0,0.0]]},{"name":"u","qubits":[6],"real":[[0.0,0.9997105334534968],[0.9997105334534968,0.0]],"imag":[[0.0,0.024059287232270986],[-0.024059287232270986,0.0]]}]}

==> anc/matched_benchmark/run_matched_benchmark.py <==
#!/usr/bin/env python3
"""Matched-resource actual circuit comparison for Burau--KLM generators.

This RUNS independent reference compilers, never substitutes worst-case
formula counts for generated circuits. QSD is NOT a Qiskit execution.
Both methods: same matrix/bit order, 0 extra qubits, all-to-all CNOT,
U(2) instructions, identical peephole optimization, full-register error
acceptance 1e-8. Primary dataset fixed before compiling: n=2..6 all
indices and n=8 indices 1,4,7; supplementary n=4 seeds below.
"""
from __future__ import annotations
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
os.environ.setdefault('OMP_NUM_THREADS','1')
from pathlib import Path
import sys,time,json,hashlib,platform,statistics,gzip,argparse
import numpy as np
import scipy
from reference_compilers import Circuit,Gate,u,qsd,zero_phase,counts,optimize,simulate,circuit_error,self_tests

HERE=Path(__file__).resolve().parent
# Same module as in the submitted manuscript, deliberately reused for targets.
BASE=HERE.parent/'reflection_synthesis'
sys.path.insert(0,str(BASE))
import verify_reflection_cost as src


def convert(gates):
    return Circuit([Gate(g.qubits,None if g.name=='cx' else src.gate_matrix(g)) for g in gates])


def structure_compile(model:dict,i:int)->tuple[Circuit,dict]:
    Rs,info=src.reflectors(model,i);out=Circuit([]);selector=[]
    for r in Rs:
        prep,padded,m=src.direction_prep(r,model['n'],i)
        W=convert(prep);Z,name=zero_phase(m,r['phase'])
        out=out.then(W.inverse()).then(Z).then(W);selector.append(name)
    return out,dict(**info,allzero_phase_methods=selector)


def padded_target(model,i):
    n,N=model['n'],model['N'];p=(n-1).bit_length();b=(N-1).bit_length();m=p+b
    valid=np.array([s*(1<<b)+k for s in range(n) for k in range(N)])
    target=np.eye(1<<m,dtype=complex);target[np.ix_(valid,valid)]=model['U'][i]
    return target,m,valid


def save_circuit(c,m,path):
    data=dict(num_qubits=m,ancillas=0,global_phase=c.phase,gates=[])
    for g in c.gates:
        row=dict(name=g.name,qubits=list(g.qubits))
        if g.matrix is not None:
            row.update(real=g.matrix.real.tolist(),imag=g.matrix.imag.tolist())
        data['gates'].append(row)
    with gzip.open(path,'wt',encoding='utf8') as f: json.dump(data,f,separators=(',',':'))


def depth(c: Circuit,m:int)->int:
    levels=[0]*m
    for g in c.gates:
        level=1+max(levels[q] for q in g.qubits)
        for q in g.qubits:levels[q]=level
    return max(levels)


def one_benchmark(model,i,name,outdir,repeats):
    target,m,valid=padded_target(model,i)
    target_hash=hashlib.sha256(np.ascontiguousarray(target).tobytes()).hexdigest()
    row=dict(case=name,n=model['n'],generator=i+1,M=model['M'],data_qubits=m,ancillas=0,
             a=model['a'],c=model['c'],l=model['l'],target_sha256=target_hash,
             target_unitarity_defect=float(np.linalg.norm(target.conj().T@target-np.eye(len(target)),2)))
    np.savez_compressed(outdir/f'{name}_target.npz',target=target,valid=valid,unitary=model['U'][i],H=model['H'],S=model['S'])
    pad=np.setdiff1d(np.arange(1<<m),valid)
    for method in ['structured','qsd_reference']:
        samples=[]
        for rep in range(repeats):
            ts=time.perf_counter()
            if method=='structured':raw,structinfo=structure_compile(model,i)
            else: raw=qsd(target,list(range(m)))
            tm=time.perf_counter();opt=optimize(raw,m);te=time.perf_counter()
            samples.append(dict(construction_s=tm-ts,optimization_s=te-tm,total_s=te-ts))
        tv=time.perf_counter();actual=simulate(opt,m);err=circuit_error(target,actual);validation_s=time.perf_counter()-tv
        assert err['phase_aligned_op_error']<=1e-8,(name,method,err)
        assert all(all(0<=q<m for q in g.qubits) for g in opt.gates)
        leakage=float(np.linalg.norm(actual[np.ix_(pad,valid)],2)) if len(pad) else 0.
        phi=err['alignment_phase']
        padding_error=float(np.linalg.norm(actual[:,pad]-np.exp(1j*phi)*np.eye(len(target))[:,pad],2)) if len(pad) else 0.
        dd=dict(raw=counts(raw),optimized=counts(opt),depth=depth(opt,m),timing_samples=samples,
                median_construction_s=statistics.median(x['construction_s'] for x in samples),
                median_optimization_s=statistics.median(x['optimization_s'] for x in samples),
                median_total_s=statistics.median(x['total_s'] for x in samples),
                validation_s=validation_s,**err,padding_leakage_op=leakage,padding_action_error_op=padding_error)
        if method=='structured':dd['structure_checks']=structinfo
        row[method]=dd
        save_circuit(opt,m,outdir/f'{name}_{method}.json.gz')
    row['cx_reduction_fraction']=1-row['structured']['optimized']['cx']/row['qsd_reference']['optimized']['cx'] if row['qsd_reference']['optimized']['cx'] else None
    (outdir/f'{name}_result.json').write_text(json.dumps(row,indent=2))
    print(name, 'CX',row['structured']['optimized']['cx'],row['qsd_reference']['optimized']['cx'],
          'err',*[f"{row[s]['phase_aligned_op_error']:.2e}" for s in ['structured','qsd_reference']],flush=True)
    return row


def main():
    pa=argparse.ArgumentParser();pa.add_argument('--quick',action='store_true');pa.add_argument('--repeats',type=int,default=3);args=pa.parse_args()
    outdir=HERE/'results';outdir.mkdir(exist_ok=True)
    environment=dict(python=sys.version,numpy=np.__version__,scipy=scipy.__version__,platform=platform.platform(),
        processor=platform.processor(),threads=dict(OPENBLAS_NUM_THREADS=os.environ.get('OPENBLAS_NUM_THREADS'),OMP_NUM_THREADS=os.environ.get('OMP_NUM_THREADS')))
    (outdir/'environment.json').write_text(json.dumps(environment,indent=2))
    # Warm-up outside all timing samples.
    qsd(np.eye(4,dtype=complex),[0,1]);np.linalg.svd(np.eye(4));scipy.linalg.cossin(np.eye(4),p=2,q=2)
    rows=[];pre=[]
    ns=[2,3] if args.quick else [2,3,4,5,6,8]
    for n in ns:
        a=np.sqrt(2)/(16*(n+1));c=np.sqrt(3)/(16*n);l=(1-n*c-(n+1)*a)/3
        ts=time.perf_counter();model=src.build_model(n,a,c,l);pre.append(dict(seed=f'main_n{n}',assembly_s=time.perf_counter()-ts))
        indices=range(n-1) if n!=8 else [0,3,6]
        for i in indices:rows.append(one_benchmark(model,i,f'main_n{n}_i{i+1}',outdir,args.repeats))
    if not args.quick:
        for tag,a,c in [('coincident',.04,.04),('alternative',.04,.07)]:
            n=4;l=(1-n*c-(n+1)*a)/3
            ts=time.perf_counter();model=src.build_model(n,a,c,l);pre.append(dict(seed=tag,assembly_s=time.perf_counter()-ts))
            for i in range(n-1):rows.append(one_benchmark(model,i,f'{tag}_n{n}_i{i+1}',outdir,args.repeats))
    summary=dict(protocol=dict(epsilon=1e-8,peephole_tolerance=1e-13,repeats=args.repeats,ancillas=0,
                gate_library=['arbitrary U(2)','CNOT'],coupling='all-to-all',
                baseline='independent unoptimized CS-based Quantum Shannon reference; no KAK/A.1/A.2',
                target='identical padded numerical matrices from the manuscript common Cholesky coordinates',
                qiskit_executed=False),environment=environment,preprocessing=pre,results=rows,all_cases_pass=True)
    (outdir/'benchmark.json').write_text(json.dumps(summary,indent=2))
    print('ALL CASES PASS',len(rows),flush=True)

if __name__=='__main__':main()


==> anc/matched_benchmark/run_qiskit_optional.py <==
#!/usr/bin/env python3
"""Optional, NOT EXECUTED in the reported experiment.

Run in an environment with Qiskit 2.2.3 installed. This provides a
separate matched-target SDK benchmark; it does not relabel the independent
reference-QSD measurements as Qiskit results. Uses the saved matrix bytes,
0 ancillas, the same {u,cx} basis and the same level-3 transpilation for both
circuits. Gate errors are tested on the complete padded register.
"""
from pathlib import Path
import sys,json,gzip,time
import numpy as np
try:
    import qiskit
    from qiskit import QuantumCircuit, transpile
    from qiskit.synthesis import qs_decomposition
    from qiskit.quantum_info import Operator
except ImportError:
    sys.exit('Qiskit not installed: no SDK benchmark has been executed; no result file written.')
from reference_compilers import circuit_error
HERE=Path(__file__).resolve().parent

def from_saved(path):
    with gzip.open(path,'rt') as f:d=json.load(f)
    c=QuantumCircuit(d['num_qubits']);c.global_phase=d['global_phase']
    for g in d['gates']:
        if g['name']=='cx':c.cx(*g['qubits'])
        else:c.unitary(np.array(g['real'])+1j*np.array(g['imag']),g['qubits'])
    return c

def main():
    expected='2.2.3'
    if qiskit.__version__!=expected:
        raise RuntimeError(f'Pinned protocol requires Qiskit {expected}, got {qiskit.__version__}. Record a new protocol before changing it.')
    data=json.loads((HERE/'results'/'benchmark.json').read_text());rows=[]
    for item in data['results']:
        name=item['case'];target=np.load(HERE/'results'/f'{name}_target.npz')['target'];m=item['data_qubits']
        row=dict(case=name,qiskit_version=qiskit.__version__,ancillas=0,target_sha256=item['target_sha256'])
        for method in ['structured','qiskit_qs_decomposition']:
            t=time.perf_counter()
            raw=from_saved(HERE/'results'/f'{name}_structured.json.gz') if method=='structured' else qs_decomposition(target,opt_a1=True,opt_a2=None)
            c=transpile(raw,basis_gates=['u','cx'],optimization_level=3,approximation_degree=1.0,
                        seed_transpiler=20260923,num_processes=1)
            elapsed=time.perf_counter()-t
            if c.num_qubits!=m:raise AssertionError('Ancilla budget changed')
            err=circuit_error(target,Operator(c).data)
            if err['phase_aligned_op_error']>1e-8:raise AssertionError((name,method,err))
            row[method]=dict(cx=c.count_ops().get('cx',0),one_qubit=c.count_ops().get('u',0),compile_seconds=elapsed,**err)
        rows.append(row);print(row,flush=True)
    (HERE/'results'/'qiskit_sdk_benchmark.json').write_text(json.dumps(dict(executed=True,version=qiskit.__version__,results=rows),indent=2))

if __name__=='__main__':main()


==> anc/matched_benchmark/selftests.json <==
{
  "pass_all": true,
  "cases": [
    {
      "kind": "haar_QSD",
      "m": 1,
      "cx": 0,
      "one_qubit": 1,
      "total": 1,
      "phase_aligned_op_error": 0.0,
      "phase_aligned_fro_error": 0.0,
      "alignment_phase": 1.1124576669409627e-18,
      "ordinary_op_error": 0.0,
      "unitarity_defect": 2.4865715253863427e-16
    },
    {
      "kind": "haar_QSD",
      "m": 1,
      "cx": 0,
      "one_qubit": 1,
      "total": 1,
      "phase_aligned_op_error": 0.0,
      "phase_aligned_fro_error": 0.0,
      "alignment_phase": 1.9265909862614068e-17,
      "ordinary_op_error": 0.0,
      "unitarity_defect": 2.283958302629669e-16
    },
    {
      "kind": "haar_QSD",
      "m": 2,
      "cx": 6,
      "one_qubit": 10,
      "total": 16,
      "phase_aligned_op_error": 1.0477489282863359e-15,
      "phase_aligned_fro_error": 1.3366154138951899e-15,
      "alignment_phase": 7.28583859910259e-17,
      "ordinary_op_error": 1.0650042172205959e-15,
      "unitarity_defect": 1.4527577424813957e-15
    },
    {
      "kind": "haar_QSD",
      "m": 2,
      "cx": 6,
      "one_qubit": 10,
      "total": 16,
      "phase_aligned_op_error": 1.064990561158763e-15,
      "phase_aligned_fro_error": 1.3086807250466028e-15,
      "alignment_phase": -5.551115123125786e-17,
      "ordinary_op_error": 1.091430641167869e-15,
      "unitarity_defect": 1.7457732030714366e-15
    },
    {
      "kind": "haar_QSD",
      "m": 3,
      "cx": 36,
      "one_qubit": 52,
      "total": 88,
      "phase_aligned_op_error": 2.9485788082545132e-15,
      "phase_aligned_fro_error": 5.059848834298356e-15,
      "alignment_phase": 1.231653667943534e-16,
      "ordinary_op_error": 2.989955854616132e-15,
      "unitarity_defect": 3.869626587822879e-15
    },
    {
      "kind": "haar_QSD",
      "m": 3,
      "cx": 36,
      "one_qubit": 52,
      "total": 88,
      "phase_aligned_op_error": 3.260612856398316e-15,
      "phase_aligned_fro_error": 5.171170110525984e-15,
      "alignment_phase": 4.198030811863874e-16,
      "ordinary_op_error": 3.600353269228891e-15,
      "unitarity_defect": 2.850343092899112e-15
    },
    {
      "kind": "haar_QSD",
      "m": 4,
      "cx": 168,
      "one_qubit": 232,
      "total": 400,
      "phase_aligned_op_error": 1.5432274560034976e-14,
      "phase_aligned_fro_error": 2.4408740738692968e-14,
      "alignment_phase": -8.354861941173299e-16,
      "ordinary_op_error": 1.460953081855301e-14,
      "unitarity_defect": 4.55788465790026e-15
    },
    {
      "kind": "haar_QSD",
      "m": 4,
      "cx": 168,
      "one_qubit": 232,
      "total": 400,
      "phase_aligned_op_error": 7.286960790794938e-15,
      "phase_aligned_fro_error": 1.6670196108866417e-14,
      "alignment_phase": -1.2522535092207586e-16,
      "ordinary_op_error": 7.253511964083054e-15,
      "unitarity_defect": 5.827756592818918e-15
    },
    {
      "kind": "haar_QSD",
      "m": 5,
      "cx": 720,
      "one_qubit": 976,
      "total": 1696,
      "phase_aligned_op_error": 1.6955332066594955e-14,
      "phase_aligned_fro_error": 5.045072795947275e-14,
      "alignment_phase": -9.405453846311746e-18,
      "ordinary_op_error": 1.6954845331667696e-14,
      "unitarity_defect": 1.0637141840179898e-14
    },
    {
      "kind": "haar_QSD",
      "m": 5,
      "cx": 720,
      "one_qubit": 976,
      "total": 1696,
      "phase_aligned_op_error": 1.954146424284304e-14,
      "phase_aligned_fro_error": 6.151334464938762e-14,
      "alignment_phase": -1.8043563605046807e-15,
      "ordinary_op_error": 2.0971963339226608e-14,
      "unitarity_defect": 1.9725965640257095e-14
    },
    {
      "kind": "zero_phase",
      "m": 2,
      "chosen": "barenco_dirty_data",
      "cx": 2,
      "one_qubit": 7,
      "total": 9,
      "phase_aligned_op_error": 5.551115123125783e-17,
      "phase_aligned_fro_error": 6.304361403534023e-17,
      "alignment_phase": 7.257561569326754e-18,
      "ordinary_op_error": 5.551115123125783e-17,
      "unitarity_defect": 0.0
    },
    {
      "kind": "zero_phase",
      "m": 3,
      "chosen": "parity",
      "cx": 8,
      "one_qubit": 15,
      "total": 23,
      "phase_aligned_op_error": 3.3351542636321823e-16,
      "phase_aligned_fro_error": 6.87186088371309e-16,
      "alignment_phase": 1.1519459833053472e-18,
      "ordinary_op_error": 3.3357713192142837e-16,
      "unitarity_defect": 6.661338147750939e-16
    },
    {
      "kind": "zero_phase",
      "m": 4,
      "chosen": "parity",
      "cx": 24,
      "one_qubit": 41,
      "total": 65,
      "phase_aligned_op_error": 7.764775613125632e-16,
      "phase_aligned_fro_error": 1.807450994036321e-15,
      "alignment_phase": -8.205974291822541e-17,
      "ordinary_op_error": 8.241951553185523e-16,
      "unitarity_defect": 1.3322706125040643e-15
    },
    {
      "kind": "zero_phase",
      "m": 5,
      "chosen": "parity",
      "cx": 76,
      "one_qubit": 121,
      "total": 197,
      "phase_aligned_op_error": 3.086248779691674e-15,
      "phase_aligned_fro_error": 1.2618358699765788e-14,
      "alignment_phase": -3.667477818153356e-16,
      "ordinary_op_error": 3.181603733861106e-15,
      "unitarity_defect": 5.99979857631151e-15
    },
    {
      "kind": "zero_phase",
      "m": 6,
      "chosen": "parity",
      "cx": 200,
      "one_qubit": 309,
      "total": 509,
      "phase_aligned_op_error": 7.023703568101206e-15,
      "phase_aligned_fro_error": 4.5292818028440694e-14,
      "alignment_phase": -8.444608308998027e-16,
      "ordinary_op_error": 7.341627610139807e-15,
      "unitarity_defect": 1.348045203154199e-14
    },
    {
      "kind": "zero_phase",
      "m": 7,
      "chosen": "parity",
      "cx": 396,
      "one_qubit": 605,
      "total": 1001,
      "phase_aligned_op_error": 1.3851239881729202e-14,
      "phase_aligned_fro_error": 1.2995079709237747e-13,
      "alignment_phase": -1.3882834567326031e-15,
      "ordinary_op_error": 1.396577218454269e-14,
      "unitarity_defect": 2.7555413738507624e-14
    }
  ]
}


==> anc/reflection_synthesis/results/n2_generator1.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[4];
// Data qubits 0..2; clean ancillas 3..3.
// Seed index in low bits, slot index in high data bits.
// Ancillas initialized and returned to |0>. Arbitrary-angle gates.
rz(0.042510922599239609) q[2];
cx q[2],q[1];
rz(0.042510922599239609) q[1];
cx q[2],q[1];
rz(-1.4786091859245789) q[1];
cx q[2],q[0];
rz(1.6133072493941363) q[0];
cx q[1],q[0];
rz(1.6133072493941361) q[0];
cx q[2],q[0];
rz(-3.049405512719475) q[0];
cx q[1],q[0];
rz(0.092187140870317874) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
ry(-1.6785280496991799) q[2];
x q[0];
x q[1];
x q[2];
h q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[1];
t q[3];
h q[3];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
u1(-1.4007526363979388) q[3];
u1(-1.4007526363979388) q[2];
cx q[3],q[2];
u1(1.4007526363979388) q[2];
cx q[3],q[2];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[3];
tdg q[3];
tdg q[1];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
h q[3];
x q[0];
x q[1];
x q[2];
ry(1.6785280496991799) q[2];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(-0.092187140870317874) q[0];
cx q[1],q[0];
rz(3.049405512719475) q[0];
cx q[2],q[0];
rz(-1.6133072493941361) q[0];
cx q[1],q[0];
rz(-1.6133072493941363) q[0];
cx q[2],q[0];
rz(1.4786091859245789) q[1];
cx q[2],q[1];
rz(-0.042510922599239609) q[1];
cx q[2],q[1];
rz(-0.042510922599239609) q[2];
rz(0.073066727842832024) q[2];
cx q[2],q[1];
rz(1.5287580858773582) q[1];
cx q[2],q[1];
rz(-0.0042417896882771533) q[1];
cx q[2],q[0];
rz(-1.5287580858773582) q[0];
cx q[1],q[0];
rz(-0.073066727842832024) q[0];
cx q[2],q[0];
rz(-0.21467396805748679) q[0];
cx q[1],q[0];
rz(0.0042417896882770978) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(-0.10253536755934367) q[1];
cx q[2],q[1];
ry(-2.3071248816357741) q[1];
ry(-1.6836397544484618) q[2];
x q[0];
x q[1];
x q[2];
h q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[1];
t q[3];
h q[3];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
u1(0.30888378221440704) q[3];
u1(0.30888378221440704) q[2];
cx q[3],q[2];
u1(-0.30888378221440704) q[2];
cx q[3],q[2];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[3];
tdg q[3];
tdg q[1];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
h q[3];
x q[0];
x q[1];
x q[2];
ry(1.6836397544484618) q[2];
ry(2.3071248816357741) q[1];
cx q[2],q[1];
ry(0.10253536755934367) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(1.5707963267948966) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(-0.0042417896882770978) q[0];
cx q[1],q[0];
rz(0.21467396805748679) q[0];
cx q[2],q[0];
rz(0.073066727842832024) q[0];
cx q[1],q[0];
rz(1.5287580858773582) q[0];
cx q[2],q[0];
rz(0.0042417896882771533) q[1];
cx q[2],q[1];
rz(-1.5287580858773582) q[1];
cx q[2],q[1];
rz(-0.073066727842832024) q[2];
rz(-0.010335911266994513) q[2];
cx q[2],q[1];
rz(-0.14163778707129016) q[1];
cx q[2],q[1];
rz(-1.4754385703294235) q[1];
cx q[2],q[0];
rz(0.14163778707129016) q[0];
cx q[1],q[0];
rz(0.010335911266994513) q[0];
cx q[2],q[0];
rz(-0.89527587524481334) q[0];
cx q[1],q[0];
rz(1.4754385703294235) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(0.4943080041827328) q[1];
cx q[2],q[1];
ry(-2.2933830948936116) q[1];
ry(-1.4597104290002394) q[2];
x q[0];
x q[1];
x q[2];
h q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[1];
t q[3];
h q[3];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
u1(-1.4782362655832639) q[3];
u1(-1.4782362655832639) q[2];
cx q[3],q[2];
u1(1.4782362655832639) q[2];
cx q[3],q[2];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[3];
tdg q[3];
tdg q[1];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
h q[3];
x q[0];
x q[1];
x q[2];
ry(1.4597104290002394) q[2];
ry(2.2933830948936116) q[1];
cx q[2],q[1];
ry(-0.4943080041827328) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(1.5707963267948966) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(-1.4754385703294235) q[0];
cx q[1],q[0];
rz(0.89527587524481334) q[0];
cx q[2],q[0];
rz(-0.010335911266994513) q[0];
cx q[1],q[0];
rz(-0.14163778707129016) q[0];
cx q[2],q[0];
rz(1.4754385703294235) q[1];
cx q[2],q[1];
rz(0.14163778707129016) q[1];
cx q[2],q[1];
rz(0.010335911266994513) q[2];
rz(-1.3225566815506584) q[2];
cx q[2],q[1];
rz(-0.11495773370585829) q[1];
cx q[2],q[1];
rz(0.068677703100041704) q[1];
cx q[2],q[0];
rz(0.11495773370585832) q[0];
cx q[1],q[0];
rz(1.3225566815506584) q[0];
cx q[2],q[0];
rz(-0.4280578341861328) q[0];
cx q[1],q[0];
rz(-0.068677703100041676) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(-0.50041391098173793) q[1];
cx q[2],q[1];
ry(-0.92565831423571499) q[1];
ry(-1.7009457310869975) q[2];
x q[0];
x q[1];
x q[2];
h q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[1];
t q[3];
h q[3];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
u1(-1.2619125445804897) q[3];
u1(-1.2619125445804897) q[2];
cx q[3],q[2];
u1(1.2619125445804897) q[2];
cx q[3],q[2];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[3];
tdg q[3];
tdg q[1];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
tdg q[3];
cx q[0],q[3];
t q[3];
cx q[1],q[3];
h q[3];
x q[0];
x q[1];
x q[2];
ry(1.7009457310869975) q[2];
ry(0.92565831423571499) q[1];
cx q[2],q[1];
ry(0.50041391098173793) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(1.5707963267948966) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(0.068677703100041676) q[0];
cx q[1],q[0];
rz(0.4280578341861328) q[0];
cx q[2],q[0];
rz(-1.3225566815506584) q[0];
cx q[1],q[0];
rz(-0.11495773370585832) q[0];
cx q[2],q[0];
rz(-0.068677703100041704) q[1];
cx q[2],q[1];
rz(0.11495773370585829) q[1];
cx q[2],q[1];
rz(1.3225566815506584) q[2];


==> anc/reflection_synthesis/results/n3_generator1.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[6];
// Data qubits 0..3; clean ancillas 4..5.
// Seed index in low bits, slot index in high data bits.
// Ancillas initialized and returned to |0>. Arbitrary-angle gates.
rz(-1.542455711728737) q[2];
cx q[2],q[1];
rz(-1.542455711728737) q[1];
cx q[2],q[1];
rz(-1.5511199550736781) q[1];
cx q[2],q[0];
rz(0.028340615066159647) q[0];
cx q[1],q[0];
rz(0.028340615066159647) q[0];
cx q[2],q[0];
rz(0.019676371721218555) q[0];
cx q[1],q[0];
rz(0.019676371721218555) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
ry(-1.6515044681839031) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.457433866530258) q[5];
u1(-1.457433866530258) q[3];
cx q[5],q[3];
u1(1.457433866530258) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6515044681839031) q[2];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(-0.019676371721218555) q[0];
cx q[1],q[0];
rz(-0.019676371721218555) q[0];
cx q[2],q[0];
rz(-0.028340615066159647) q[0];
cx q[1],q[0];
rz(-0.028340615066159647) q[0];
cx q[2],q[0];
rz(1.5511199550736781) q[1];
cx q[2],q[1];
rz(1.542455711728737) q[1];
cx q[2],q[1];
rz(1.542455711728737) q[2];
rz(0.76959205762829808) q[2];
cx q[2],q[1];
rz(0.81804348426656548) q[1];
cx q[2],q[1];
rz(-0.31420056542973918) q[1];
cx q[2],q[0];
rz(-2.2621436798165706) q[0];
cx q[1],q[0];
rz(0.67450813792170694) q[0];
cx q[2],q[0];
rz(1.0868278589511258) q[0];
cx q[1],q[0];
rz(-0.30618600902767135) q[0];
cx q[2],q[0];
ry(9.3902889215487144e-18) q[0];
cx q[1],q[0];
ry(-9.3902889215487144e-18) q[0];
cx q[2],q[0];
ry(-1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(-0.10559094881215625) q[1];
cx q[2],q[1];
ry(-2.3237131066668746) q[1];
ry(-1.6582689896842964) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(0.21749252912772521) q[5];
u1(0.21749252912772521) q[3];
cx q[5],q[3];
u1(-0.21749252912772521) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6582689896842964) q[2];
ry(2.3237131066668746) q[1];
cx q[2],q[1];
ry(0.10559094881215625) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(1.5707963267948966) q[0];
cx q[2],q[0];
ry(9.3902889215487144e-18) q[0];
cx q[1],q[0];
ry(-9.3902889215487144e-18) q[0];
cx q[2],q[0];
rz(0.30618600902767135) q[0];
cx q[1],q[0];
rz(-1.0868278589511258) q[0];
cx q[2],q[0];
rz(-0.67450813792170694) q[0];
cx q[1],q[0];
rz(2.2621436798165706) q[0];
cx q[2],q[0];
rz(0.31420056542973918) q[1];
cx q[2],q[1];
rz(-0.81804348426656548) q[1];
cx q[2],q[1];
rz(-0.76959205762829808) q[2];
rz(-0.739400899338442) q[2];
cx q[2],q[1];
rz(0.55700978192139861) q[1];
cx q[2],q[1];
rz(2.081365489936934) q[1];
cx q[2],q[0];
rz(0.83079215242512316) q[0];
cx q[1],q[0];
rz(-0.64840103500807977) q[0];
cx q[2],q[0];
rz(-0.82338990845263549) q[0];
cx q[1],q[0];
rz(-1.2645894882478605) q[0];
cx q[2],q[0];
ry(-9.5914514728043102e-17) q[0];
cx q[1],q[0];
ry(9.5914514728043102e-17) q[0];
cx q[2],q[0];
ry(-1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(0.55423067378578672) q[1];
cx q[2],q[1];
ry(-2.3166942905384547) q[1];
ry(-1.4862186150101928) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.5013762808861721) q[5];
u1(-1.5013762808861721) q[3];
cx q[5],q[3];
u1(1.5013762808861721) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.4862186150101928) q[2];
ry(2.3166942905384547) q[1];
cx q[2],q[1];
ry(-0.55423067378578672) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(1.5707963267948966) q[0];
cx q[2],q[0];
ry(-9.5914514728043102e-17) q[0];
cx q[1],q[0];
ry(9.5914514728043102e-17) q[0];
cx q[2],q[0];
rz(1.2645894882478605) q[0];
cx q[1],q[0];
rz(0.82338990845263549) q[0];
cx q[2],q[0];
rz(0.64840103500807977) q[0];
cx q[1],q[0];
rz(-0.83079215242512316) q[0];
cx q[2],q[0];
rz(-2.081365489936934) q[1];
cx q[2],q[1];
rz(-0.55700978192139861) q[1];
cx q[2],q[1];
rz(0.739400899338442) q[2];
rz(1.0948440900736349) q[2];
cx q[2],q[1];
rz(0.56871230298413544) q[1];
cx q[2],q[1];
rz(2.36662048068197) q[1];
cx q[2],q[0];
rz(0.78218064165998136) q[0];
cx q[1],q[0];
rz(-2.4457370347177521) q[0];
cx q[2],q[0];
rz(1.0485766160316179) q[0];
cx q[1],q[0];
rz(2.2225721879148477) q[0];
cx q[2],q[0];
ry(-6.7748913273259371e-18) q[0];
cx q[1],q[0];
ry(6.7748913273259371e-18) q[0];
cx q[2],q[0];
ry(-1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(-0.55972268149667204) q[1];
cx q[2],q[1];
ry(-0.89832117659665944) q[1];
ry(-1.681699544836972) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.3533037976671713) q[5];
u1(-1.3533037976671713) q[3];
cx q[5],q[3];
u1(1.3533037976671713) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.681699544836972) q[2];
ry(0.89832117659665944) q[1];
cx q[2],q[1];
ry(0.55972268149667204) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(1.5707963267948966) q[0];
cx q[2],q[0];
ry(-6.7748913273259371e-18) q[0];
cx q[1],q[0];
ry(6.7748913273259371e-18) q[0];
cx q[2],q[0];
rz(-2.2225721879148477) q[0];
cx q[1],q[0];
rz(-1.0485766160316179) q[0];
cx q[2],q[0];
rz(2.4457370347177521) q[0];
cx q[1],q[0];
rz(-0.78218064165998136) q[0];
cx q[2],q[0];
rz(-2.36662048068197) q[1];
cx q[2],q[1];
rz(-0.56871230298413544) q[1];
cx q[2],q[1];
rz(-1.0948440900736349) q[2];
rz(-0.51745339608830065) q[2];
cx q[2],q[1];
rz(1.6355961083716148) q[1];
cx q[2],q[1];
rz(-1.027151084186257) q[1];
cx q[2],q[0];
rz(-0.12148101170903752) q[0];
cx q[1],q[0];
rz(-0.99666170057427661) q[0];
cx q[2],q[0];
rz(0.38821667638891888) q[0];
cx q[1],q[0];
rz(1.1759799416029173) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[1];
ry(2.2204460492503131e-16) q[1];
cx q[2],q[1];
ry(-3.1415926535897931) q[1];
ry(-1.6515044681839024) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.457433866530258) q[5];
u1(-1.457433866530258) q[3];
cx q[5],q[3];
u1(1.457433866530258) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6515044681839024) q[2];
ry(3.1415926535897931) q[1];
cx q[2],q[1];
ry(-2.2204460492503131e-16) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[0];
cx q[1],q[0];
ry(-1.5707963267948966) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(-1.1759799416029173) q[0];
cx q[1],q[0];
rz(-0.38821667638891888) q[0];
cx q[2],q[0];
rz(0.99666170057427661) q[0];
cx q[1],q[0];
rz(0.12148101170903752) q[0];
cx q[2],q[0];
rz(1.027151084186257) q[1];
cx q[2],q[1];
rz(-1.6355961083716148) q[1];
cx q[2],q[1];
rz(0.51745339608830065) q[2];
x q[3];
x q[0];
cx q[0],q[1];
rz(-3.0721726076810687) q[0];
ry(-2.2313319799829761) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.5013762808861721) q[5];
u1(-1.5013762808861721) q[3];
cx q[5],q[3];
u1(1.5013762808861721) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(2.2313319799829761) q[0];
rz(3.0721726076810687) q[0];
cx q[0],q[1];
x q[0];
x q[3];


==> anc/reflection_synthesis/results/n3_generator2.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[6];
// Data qubits 0..3; clean ancillas 4..5.
// Seed index in low bits, slot index in high data bits.
// Ancillas initialized and returned to |0>. Arbitrary-angle gates.
x q[2];
cx q[2],q[3];
rz(-1.5424557117287372) q[2];
cx q[2],q[1];
rz(-1.542455711728737) q[1];
cx q[2],q[1];
rz(-1.5513526360184311) q[1];
cx q[2],q[0];
rz(0.02834061506615964) q[0];
cx q[1],q[0];
rz(0.02834061506615964) q[0];
cx q[2],q[0];
rz(0.01944369077646551) q[0];
cx q[1],q[0];
rz(0.01944369077646551) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
ry(-1.6334481793374007) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.457433866530258) q[5];
u1(-1.457433866530258) q[3];
cx q[5],q[3];
u1(1.457433866530258) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6334481793374007) q[2];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
rz(-0.01944369077646551) q[0];
cx q[1],q[0];
rz(-0.01944369077646551) q[0];
cx q[2],q[0];
rz(-0.02834061506615964) q[0];
cx q[1],q[0];
rz(-0.02834061506615964) q[0];
cx q[2],q[0];
rz(1.5513526360184311) q[1];
cx q[2],q[1];
rz(1.542455711728737) q[1];
cx q[2],q[1];
rz(1.5424557117287372) q[2];
cx q[2],q[3];
x q[2];
x q[2];
cx q[2],q[3];
rz(1.2975943558236571) q[2];
cx q[2],q[1];
rz(1.168548906105459) q[1];
cx q[2],q[1];
rz(0.60061644541371706) q[1];
cx q[2],q[0];
rz(-2.8175899375069799) q[0];
cx q[1],q[0];
rz(0.35144667557786369) q[0];
cx q[2],q[0];
rz(-0.04894758199050242) q[0];
cx q[1],q[0];
rz(-0.029465084464663338) q[0];
cx q[2],q[0];
ry(-0.070724081400722671) q[0];
cx q[1],q[0];
ry(0.07072408140072256) q[0];
cx q[2],q[0];
ry(-0.56078073340506918) q[0];
cx q[1],q[0];
ry(-2.5808119201847237) q[0];
cx q[2],q[1];
ry(0.01635870859238997) q[1];
cx q[2],q[1];
ry(-3.0920770377904847) q[1];
ry(-1.6380020267886359) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(0.21749252912772524) q[5];
u1(0.21749252912772524) q[3];
cx q[5],q[3];
u1(-0.21749252912772524) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6380020267886359) q[2];
ry(3.0920770377904847) q[1];
cx q[2],q[1];
ry(-0.01635870859238997) q[1];
cx q[2],q[1];
ry(2.5808119201847237) q[0];
cx q[1],q[0];
ry(0.56078073340506918) q[0];
cx q[2],q[0];
ry(-0.07072408140072256) q[0];
cx q[1],q[0];
ry(0.070724081400722671) q[0];
cx q[2],q[0];
rz(0.029465084464663338) q[0];
cx q[1],q[0];
rz(0.04894758199050242) q[0];
cx q[2],q[0];
rz(-0.35144667557786369) q[0];
cx q[1],q[0];
rz(2.8175899375069799) q[0];
cx q[2],q[0];
rz(-0.60061644541371706) q[1];
cx q[2],q[1];
rz(-1.168548906105459) q[1];
cx q[2],q[1];
rz(-1.2975943558236571) q[2];
cx q[2],q[3];
x q[2];
x q[2];
cx q[2],q[3];
rz(2.5926963008656863) q[2];
cx q[2],q[1];
rz(-0.91195120233403171) q[1];
cx q[2],q[1];
rz(-0.50228913491829918) q[1];
cx q[2],q[0];
rz(-0.96507352939958468) q[0];
cx q[1],q[0];
rz(-0.71567156913206964) q[0];
cx q[2],q[0];
rz(-0.59443869925717574) q[0];
cx q[1],q[0];
rz(-0.46671910147687595) q[0];
cx q[2],q[0];
ry(-0.38979626973116699) q[0];
cx q[1],q[0];
ry(0.3897962697311671) q[0];
cx q[2],q[0];
ry(-0.97557278514868195) q[0];
cx q[1],q[0];
ry(-2.1660198684411109) q[0];
cx q[2],q[1];
ry(0.0087914176072266814) q[1];
cx q[2],q[1];
ry(-1.6890014857017355) q[1];
ry(-1.6436099146195384) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.3533037976671713) q[5];
u1(-1.3533037976671713) q[3];
cx q[5],q[3];
u1(1.3533037976671713) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6436099146195384) q[2];
ry(1.6890014857017355) q[1];
cx q[2],q[1];
ry(-0.0087914176072266814) q[1];
cx q[2],q[1];
ry(2.1660198684411109) q[0];
cx q[1],q[0];
ry(0.97557278514868195) q[0];
cx q[2],q[0];
ry(-0.3897962697311671) q[0];
cx q[1],q[0];
ry(0.38979626973116699) q[0];
cx q[2],q[0];
rz(0.46671910147687595) q[0];
cx q[1],q[0];
rz(0.59443869925717574) q[0];
cx q[2],q[0];
rz(0.71567156913206964) q[0];
cx q[1],q[0];
rz(0.96507352939958468) q[0];
cx q[2],q[0];
rz(0.50228913491829918) q[1];
cx q[2],q[1];
rz(0.91195120233403171) q[1];
cx q[2],q[1];
rz(-2.5926963008656863) q[2];
cx q[2],q[3];
x q[2];
x q[2];
cx q[2],q[3];
rz(0.84608873304697507) q[2];
cx q[2],q[1];
rz(0.76062012387517997) q[1];
cx q[2],q[1];
rz(1.473246214124653) q[1];
cx q[2],q[0];
rz(-0.85201137696186013) q[0];
cx q[1],q[0];
rz(-0.75469747996029513) q[0];
cx q[2],q[0];
rz(0.099173716452424787) q[0];
cx q[1],q[0];
rz(3.304610188560928) q[0];
cx q[2],q[0];
ry(0.17096201324897609) q[0];
cx q[1],q[0];
ry(-0.17096201324897614) q[0];
cx q[2],q[0];
ry(-0.55943110790268846) q[0];
cx q[1],q[0];
ry(-2.5821615456871045) q[0];
cx q[2],q[1];
ry(-0.010076521347778034) q[1];
cx q[2],q[1];
ry(-2.6495292581824872) q[1];
ry(-1.5042842191905512) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.5013762808861721) q[5];
u1(-1.5013762808861721) q[3];
cx q[5],q[3];
u1(1.5013762808861721) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.5042842191905512) q[2];
ry(2.6495292581824872) q[1];
cx q[2],q[1];
ry(0.010076521347778034) q[1];
cx q[2],q[1];
ry(2.5821615456871045) q[0];
cx q[1],q[0];
ry(0.55943110790268846) q[0];
cx q[2],q[0];
ry(0.17096201324897614) q[0];
cx q[1],q[0];
ry(-0.17096201324897609) q[0];
cx q[2],q[0];
rz(-3.304610188560928) q[0];
cx q[1],q[0];
rz(-0.099173716452424787) q[0];
cx q[2],q[0];
rz(0.75469747996029513) q[0];
cx q[1],q[0];
rz(0.85201137696186013) q[0];
cx q[2],q[0];
rz(-1.473246214124653) q[1];
cx q[2],q[1];
rz(-0.76062012387517997) q[1];
cx q[2],q[1];
rz(-0.84608873304697507) q[2];
cx q[2],q[3];
x q[2];
x q[2];
cx q[2],q[3];
rz(0.87742878281953596) q[2];
cx q[2],q[1];
rz(-2.3927269193850838) q[1];
cx q[2],q[1];
rz(-0.135815723084312) q[1];
cx q[2],q[0];
rz(0.76524936245787289) q[0];
cx q[1],q[0];
rz(0.7500487741076749) q[0];
cx q[2],q[0];
rz(-0.1369987629872827) q[0];
cx q[1],q[0];
rz(-0.080775853649947382) q[0];
cx q[2],q[0];
ry(0.078206378173277247) q[0];
cx q[1],q[0];
ry(-0.078206378173277358) q[0];
cx q[2],q[0];
ry(-1.0008318874085873) q[0];
cx q[1],q[0];
ry(-2.1407607661812063) q[0];
cx q[2],q[1];
ry(0.0035059875118431671) q[1];
cx q[2],q[1];
ry(-1.5702870758189307) q[1];
ry(-1.6205702030616262) q[2];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.457433866530258) q[5];
u1(-1.457433866530258) q[3];
cx q[5],q[3];
u1(1.457433866530258) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.6205702030616262) q[2];
ry(1.5702870758189307) q[1];
cx q[2],q[1];
ry(-0.0035059875118431671) q[1];
cx q[2],q[1];
ry(2.1407607661812063) q[0];
cx q[1],q[0];
ry(1.0008318874085873) q[0];
cx q[2],q[0];
ry(0.078206378173277358) q[0];
cx q[1],q[0];
ry(-0.078206378173277247) q[0];
cx q[2],q[0];
rz(0.080775853649947382) q[0];
cx q[1],q[0];
rz(0.1369987629872827) q[0];
cx q[2],q[0];
rz(-0.7500487741076749) q[0];
cx q[1],q[0];
rz(-0.76524936245787289) q[0];
cx q[2],q[0];
rz(0.135815723084312) q[1];
cx q[2],q[1];
rz(2.3927269193850838) q[1];
cx q[2],q[1];
rz(-0.87742878281953596) q[2];
cx q[2],q[3];
x q[2];
x q[1];
rz(-3.0721726076810687) q[0];
ry(-1.9060713730199468) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
h q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[1];
t q[4];
h q[4];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[2];
t q[5];
h q[5];
cx q[4],q[2];
t q[4];
tdg q[2];
cx q[4],q[2];
u1(-1.5013762808861721) q[5];
u1(-1.5013762808861721) q[3];
cx q[5],q[3];
u1(1.5013762808861721) q[3];
cx q[5],q[3];
cx q[4],q[2];
t q[2];
tdg q[4];
cx q[4],q[2];
h q[5];
tdg q[5];
tdg q[2];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
tdg q[5];
cx q[4],q[5];
t q[5];
cx q[2],q[5];
h q[5];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[4];
tdg q[4];
tdg q[1];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
tdg q[4];
cx q[0],q[4];
t q[4];
cx q[1],q[4];
h q[4];
x q[0];
x q[1];
x q[2];
x q[3];
ry(1.9060713730199468) q[0];
rz(3.0721726076810687) q[0];
x q[1];


==> anc/reflection_synthesis/results/n4_generator1.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[8];
// Data qubits 0..4; clean ancillas 5..7.
// Seed index in low bits, slot index in high data bits.
// Ancillas initialized and returned to |0>. Arbitrary-angle gates.
rz(-0.38207135104891432) q[3];
cx q[3],q[2];
rz(0.40332681234853401) q[2];
cx q[3],q[2];
rz(0.012507526663556479) q[2];
cx q[3],q[1];
rz(0.40332681234853396) q[1];
cx q[2],q[1];
rz(1.1887249757459823) q[1];
cx q[3],q[1];
rz(-0.7728906367338918) q[1];
cx q[2],q[1];
rz(0.012507526663556479) q[1];
cx q[3],q[0];
rz(0.40332681234853407) q[0];
cx q[1],q[0];
rz(-0.38207135104891427) q[0];
cx q[2],q[0];
rz(0.40332681234853401) q[0];
cx q[1],q[0];
rz(1.1887249757459823) q[0];
cx q[3],q[0];
rz(-0.7728906367338918) q[0];
cx q[1],q[0];
rz(0.012507526663556479) q[0];
cx q[2],q[0];
rz(0.79790569006100476) q[0];
cx q[1],q[0];
rz(0.012507526663556479) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[2];
ry(-0) q[2];
cx q[3],q[2];
ry(-0) q[2];
ry(-1.634893734053535) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.634893734053535) q[3];
ry(0) q[2];
cx q[3],q[2];
ry(0) q[2];
cx q[3],q[2];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
rz(-0.012507526663556479) q[0];
cx q[1],q[0];
rz(-0.79790569006100476) q[0];
cx q[2],q[0];
rz(-0.012507526663556479) q[0];
cx q[1],q[0];
rz(0.7728906367338918) q[0];
cx q[3],q[0];
rz(-1.1887249757459823) q[0];
cx q[1],q[0];
rz(-0.40332681234853401) q[0];
cx q[2],q[0];
rz(0.38207135104891427) q[0];
cx q[1],q[0];
rz(-0.40332681234853407) q[0];
cx q[3],q[0];
rz(-0.012507526663556479) q[1];
cx q[2],q[1];
rz(0.7728906367338918) q[1];
cx q[3],q[1];
rz(-1.1887249757459823) q[1];
cx q[2],q[1];
rz(-0.40332681234853396) q[1];
cx q[3],q[1];
rz(-0.012507526663556479) q[2];
cx q[3],q[2];
rz(-0.40332681234853401) q[2];
cx q[3],q[2];
rz(0.38207135104891432) q[3];
rz(-1.2876565010272651) q[3];
cx q[3],q[2];
rz(-0.8867637187433155) q[2];
cx q[3],q[2];
rz(0.55708945668907939) q[2];
cx q[3],q[1];
rz(0.10696922904400719) q[1];
cx q[2],q[1];
rz(0.50786201132795694) q[1];
cx q[3],q[1];
rz(-0.92093541386705569) q[1];
cx q[2],q[1];
rz(-1.3218281961510054) q[1];
cx q[3],q[0];
rz(0.13102698364316542) q[0];
cx q[1],q[0];
rz(0.24787472377219308) q[0];
cx q[2],q[0];
rz(0.64876750605614286) q[0];
cx q[1],q[0];
rz(0.5319197659271151) q[0];
cx q[3],q[0];
rz(0.65357117669217168) q[0];
cx q[1],q[0];
rz(0.51206034505370401) q[0];
cx q[2],q[0];
rz(0.1111675627697544) q[0];
cx q[1],q[0];
rz(0.25267839440822193) q[0];
cx q[3],q[0];
ry(5.7152641204336185e-18) q[0];
cx q[1],q[0];
ry(-5.7152641204336185e-18) q[0];
cx q[2],q[0];
ry(-5.7152641204336185e-18) q[0];
cx q[1],q[0];
ry(5.7152641204336185e-18) q[0];
cx q[3],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[2],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[3],q[1];
ry(-0.054583184610785596) q[1];
cx q[2],q[1];
ry(-0.054583184610785596) q[1];
cx q[3],q[1];
ry(-1.1645831612735367) q[1];
cx q[2],q[1];
ry(-1.1645831612735367) q[1];
cx q[3],q[2];
ry(-9.797969409456442e-18) q[2];
cx q[3],q[2];
ry(-9.797969409456442e-18) q[2];
ry(-1.6415599279942961) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(0.16832590028894828) q[7];
u1(0.16832590028894828) q[4];
cx q[7],q[4];
u1(-0.16832590028894828) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6415599279942961) q[3];
ry(9.797969409456442e-18) q[2];
cx q[3],q[2];
ry(9.797969409456442e-18) q[2];
cx q[3],q[2];
ry(1.1645831612735367) q[1];
cx q[2],q[1];
ry(1.1645831612735367) q[1];
cx q[3],q[1];
ry(0.054583184610785596) q[1];
cx q[2],q[1];
ry(0.054583184610785596) q[1];
cx q[3],q[1];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[2],q[0];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[3],q[0];
ry(-5.7152641204336185e-18) q[0];
cx q[1],q[0];
ry(5.7152641204336185e-18) q[0];
cx q[2],q[0];
ry(5.7152641204336185e-18) q[0];
cx q[1],q[0];
ry(-5.7152641204336185e-18) q[0];
cx q[3],q[0];
rz(-0.25267839440822193) q[0];
cx q[1],q[0];
rz(-0.1111675627697544) q[0];
cx q[2],q[0];
rz(-0.51206034505370401) q[0];
cx q[1],q[0];
rz(-0.65357117669217168) q[0];
cx q[3],q[0];
rz(-0.5319197659271151) q[0];
cx q[1],q[0];
rz(-0.64876750605614286) q[0];
cx q[2],q[0];
rz(-0.24787472377219308) q[0];
cx q[1],q[0];
rz(-0.13102698364316542) q[0];
cx q[3],q[0];
rz(1.3218281961510054) q[1];
cx q[2],q[1];
rz(0.92093541386705569) q[1];
cx q[3],q[1];
rz(-0.50786201132795694) q[1];
cx q[2],q[1];
rz(-0.10696922904400719) q[1];
cx q[3],q[1];
rz(-0.55708945668907939) q[2];
cx q[3],q[2];
rz(0.8867637187433155) q[2];
cx q[3],q[2];
rz(1.2876565010272651) q[3];
rz(0.20371002897332691) q[3];
cx q[3],q[2];
rz(-0.51052409148122013) q[2];
cx q[3],q[2];
rz(-0.4534002600609659) q[2];
cx q[3],q[1];
rz(0.41758093127626617) q[1];
cx q[2],q[1];
rz(-0.29665318917828087) q[1];
cx q[3],q[1];
rz(0.4050400125651632) q[1];
cx q[2],q[1];
rz(1.1192741330197102) q[1];
cx q[3],q[0];
rz(0.54566356196258459) q[0];
cx q[1],q[0];
rz(0.26151371869691648) q[0];
cx q[2],q[0];
rz(-0.45272040175763051) q[0];
cx q[1],q[0];
rz(-0.16857055849196251) q[0];
cx q[3],q[0];
rz(-1.2660709265525634) q[0];
cx q[1],q[0];
rz(-0.11403706686072773) q[0];
cx q[2],q[0];
rz(0.60019705359381925) q[0];
cx q[1],q[0];
rz(-0.55183680609801644) q[0];
cx q[3],q[0];
ry(9.4367420618956624e-18) q[0];
cx q[1],q[0];
ry(-9.4367420618956624e-18) q[0];
cx q[2],q[0];
ry(-9.4367420618956624e-18) q[0];
cx q[1],q[0];
ry(9.4367420618956624e-18) q[0];
cx q[3],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[2],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[3],q[1];
ry(0.29339968192301163) q[1];
cx q[2],q[1];
ry(0.29339968192301163) q[1];
cx q[3],q[1];
ry(-1.1629810373540352) q[1];
cx q[2],q[1];
ry(-1.1629810373540352) q[1];
cx q[3],q[2];
ry(-1.5623947319706015e-17) q[2];
cx q[3],q[2];
ry(-1.5623947319706015e-17) q[2];
ry(-1.5032384549210327) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.5032384549210327) q[3];
ry(1.5623947319706015e-17) q[2];
cx q[3],q[2];
ry(1.5623947319706015e-17) q[2];
cx q[3],q[2];
ry(1.1629810373540352) q[1];
cx q[2],q[1];
ry(1.1629810373540352) q[1];
cx q[3],q[1];
ry(-0.29339968192301163) q[1];
cx q[2],q[1];
ry(-0.29339968192301163) q[1];
cx q[3],q[1];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[2],q[0];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[3],q[0];
ry(-9.4367420618956624e-18) q[0];
cx q[1],q[0];
ry(9.4367420618956624e-18) q[0];
cx q[2],q[0];
ry(9.4367420618956624e-18) q[0];
cx q[1],q[0];
ry(-9.4367420618956624e-18) q[0];
cx q[3],q[0];
rz(0.55183680609801644) q[0];
cx q[1],q[0];
rz(-0.60019705359381925) q[0];
cx q[2],q[0];
rz(0.11403706686072773) q[0];
cx q[1],q[0];
rz(1.2660709265525634) q[0];
cx q[3],q[0];
rz(0.16857055849196251) q[0];
cx q[1],q[0];
rz(0.45272040175763051) q[0];
cx q[2],q[0];
rz(-0.26151371869691648) q[0];
cx q[1],q[0];
rz(-0.54566356196258459) q[0];
cx q[3],q[0];
rz(-1.1192741330197102) q[1];
cx q[2],q[1];
rz(-0.4050400125651632) q[1];
cx q[3],q[1];
rz(0.29665318917828087) q[1];
cx q[2],q[1];
rz(-0.41758093127626617) q[1];
cx q[3],q[1];
rz(0.4534002600609659) q[2];
cx q[3],q[2];
rz(0.51052409148122013) q[2];
cx q[3],q[2];
rz(-0.20371002897332691) q[3];
rz(-0.65275188560863762) q[3];
cx q[3],q[2];
rz(-0.96441583980746148) q[2];
cx q[3],q[2];
rz(0.12627682885635105) q[2];
cx q[3],q[1];
rz(0.21464290226085911) q[1];
cx q[2],q[1];
rz(-0.097021051937964814) q[1];
cx q[3],q[1];
rz(0.1924123982957405) q[1];
cx q[2],q[1];
rz(0.50407635249456439) q[1];
cx q[3],q[0];
rz(0.31329377857916374) q[0];
cx q[1],q[0];
rz(0.74814311316626259) q[0];
cx q[2],q[0];
rz(0.43647915896743866) q[0];
cx q[1],q[0];
rz(0.0016298243803398171) q[0];
cx q[3],q[0];
rz(0.12152954034092395) q[0];
cx q[1],q[0];
rz(-1.0635466758906633) q[0];
cx q[2],q[0];
rz(-0.75188272169183934) q[0];
cx q[1],q[0];
rz(0.43319349453974787) q[0];
cx q[3],q[0];
ry(7.4266455453979609e-17) q[0];
cx q[1],q[0];
ry(-7.4266455453979609e-17) q[0];
cx q[2],q[0];
ry(-7.4266455453979609e-17) q[0];
cx q[1],q[0];
ry(7.4266455453979609e-17) q[0];
cx q[3],q[0];
ry(-0.78539816339744839) q[0];
cx q[1],q[0];
ry(-0.78539816339744817) q[0];
cx q[2],q[0];
ry(-0.78539816339744817) q[0];
cx q[1],q[0];
ry(-0.78539816339744839) q[0];
cx q[3],q[1];
ry(-0.29558982091993269) q[1];
cx q[2],q[1];
ry(-0.29558982091993269) q[1];
cx q[3],q[1];
ry(-0.44091500788087223) q[1];
cx q[2],q[1];
ry(-0.44091500788087223) q[1];
cx q[3],q[2];
ry(-2.1074154021226681e-17) q[2];
cx q[3],q[2];
ry(-2.1074154021226681e-17) q[2];
ry(-1.6649853589309629) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4024704265059482) q[7];
u1(-1.4024704265059482) q[4];
cx q[7],q[4];
u1(1.4024704265059482) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6649853589309629) q[3];
ry(2.1074154021226681e-17) q[2];
cx q[3],q[2];
ry(2.1074154021226681e-17) q[2];
cx q[3],q[2];
ry(0.44091500788087223) q[1];
cx q[2],q[1];
ry(0.44091500788087223) q[1];
cx q[3],q[1];
ry(0.29558982091993269) q[1];
cx q[2],q[1];
ry(0.29558982091993269) q[1];
cx q[3],q[1];
ry(0.78539816339744839) q[0];
cx q[1],q[0];
ry(0.78539816339744817) q[0];
cx q[2],q[0];
ry(0.78539816339744817) q[0];
cx q[1],q[0];
ry(0.78539816339744839) q[0];
cx q[3],q[0];
ry(-7.4266455453979609e-17) q[0];
cx q[1],q[0];
ry(7.4266455453979609e-17) q[0];
cx q[2],q[0];
ry(7.4266455453979609e-17) q[0];
cx q[1],q[0];
ry(-7.4266455453979609e-17) q[0];
cx q[3],q[0];
rz(-0.43319349453974787) q[0];
cx q[1],q[0];
rz(0.75188272169183934) q[0];
cx q[2],q[0];
rz(1.0635466758906633) q[0];
cx q[1],q[0];
rz(-0.12152954034092395) q[0];
cx q[3],q[0];
rz(-0.0016298243803398171) q[0];
cx q[1],q[0];
rz(-0.43647915896743866) q[0];
cx q[2],q[0];
rz(-0.74814311316626259) q[0];
cx q[1],q[0];
rz(-0.31329377857916374) q[0];
cx q[3],q[0];
rz(-0.50407635249456439) q[1];
cx q[2],q[1];
rz(-0.1924123982957405) q[1];
cx q[3],q[1];
rz(0.097021051937964814) q[1];
cx q[2],q[1];
rz(-0.21464290226085911) q[1];
cx q[3],q[1];
rz(-0.12627682885635105) q[2];
cx q[3],q[2];
rz(0.96441583980746148) q[2];
cx q[3],q[2];
rz(0.65275188560863762) q[3];
rz(-0.98157111315415357) q[3];
cx q[3],q[2];
rz(-0.21742841105632504) q[2];
cx q[3],q[2];
rz(0.10801904884745528) q[2];
cx q[3],q[1];
rz(0.20689908384829159) q[1];
cx q[2],q[1];
rz(0.97104178594612012) q[1];
cx q[3],q[1];
rz(-0.22426528140185409) q[1];
cx q[2],q[1];
rz(-0.67954928062086317) q[1];
cx q[3],q[0];
rz(-0.20689908384829131) q[0];
cx q[1],q[0];
rz(-0.54671429104150371) q[0];
cx q[2],q[0];
rz(0.21742841105632482) q[0];
cx q[1],q[0];
rz(0.55724361824953716) q[0];
cx q[3],q[0];
rz(0.3598410065038854) q[0];
cx q[1],q[0];
rz(0.66697322448853147) q[0];
cx q[2],q[0];
rz(0.21168922526952233) q[0];
cx q[1],q[0];
rz(-0.095442992715123645) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[2],q[0];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[3],q[1];
ry(-1.1102230246251565e-16) q[1];
cx q[2],q[1];
ry(-1.1102230246251565e-16) q[1];
cx q[3],q[1];
ry(-1.5707963267948961) q[1];
cx q[2],q[1];
ry(-1.5707963267948961) q[1];
cx q[3],q[2];
ry(2.2204460492503131e-16) q[2];
cx q[3],q[2];
ry(-2.1844376749385788) q[2];
ry(-1.6348937340535352) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6348937340535352) q[3];
ry(2.1844376749385788) q[2];
cx q[3],q[2];
ry(-2.2204460492503131e-16) q[2];
cx q[3],q[2];
ry(1.5707963267948961) q[1];
cx q[2],q[1];
ry(1.5707963267948961) q[1];
cx q[3],q[1];
ry(1.1102230246251565e-16) q[1];
cx q[2],q[1];
ry(1.1102230246251565e-16) q[1];
cx q[3],q[1];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[2],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[3],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
rz(0.095442992715123645) q[0];
cx q[1],q[0];
rz(-0.21168922526952233) q[0];
cx q[2],q[0];
rz(-0.66697322448853147) q[0];
cx q[1],q[0];
rz(-0.3598410065038854) q[0];
cx q[3],q[0];
rz(-0.55724361824953716) q[0];
cx q[1],q[0];
rz(-0.21742841105632482) q[0];
cx q[2],q[0];
rz(0.54671429104150371) q[0];
cx q[1],q[0];
rz(0.20689908384829131) q[0];
cx q[3],q[0];
rz(0.67954928062086317) q[1];
cx q[2],q[1];
rz(0.22426528140185409) q[1];
cx q[3],q[1];
rz(-0.97104178594612012) q[1];
cx q[2],q[1];
rz(-0.20689908384829159) q[1];
cx q[3],q[1];
rz(-0.10801904884745528) q[2];
cx q[3],q[2];
rz(0.21742841105632504) q[2];
cx q[3],q[2];
rz(0.98157111315415357) q[3];
rz(-0.91809104274921061) q[3];
cx q[3],q[2];
rz(-0.15394834065138197) q[2];
cx q[3],q[2];
rz(-0.84404189851509637) q[2];
cx q[3],q[1];
rz(-0.057082782355765138) q[1];
cx q[2],q[1];
rz(0.70705991974206339) q[1];
cx q[3],q[1];
rz(-0.36401987787551976) q[1];
cx q[2],q[1];
rz(-0.14510340335180308) q[1];
cx q[3],q[0];
rz(0.057082782355765277) q[0];
cx q[1],q[0];
rz(-0.61019436144644668) q[0];
cx q[2],q[0];
rz(0.15394834065138185) q[0];
cx q[1],q[0];
rz(0.82122548445359389) q[0];
cx q[3],q[0];
rz(0.72199098228699643) q[0];
cx q[1],q[0];
rz(0.048237845056186418) q[0];
cx q[2],q[0];
rz(0.26715431957990304) q[0];
cx q[1],q[0];
rz(0.94090745681071308) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[2],q[0];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[1];
ry(-1.5707963267948966) q[1];
cx q[2],q[1];
ry(-1.5707963267948966) q[1];
cx q[3],q[2];
ry(2.2204460492503131e-16) q[2];
cx q[3],q[2];
ry(-0.95715497865121413) q[2];
ry(-1.6348937340535359) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6348937340535359) q[3];
ry(0.95715497865121413) q[2];
cx q[3],q[2];
ry(-2.2204460492503131e-16) q[2];
cx q[3],q[2];
ry(1.5707963267948966) q[1];
cx q[2],q[1];
ry(1.5707963267948966) q[1];
cx q[3],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[2],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[3],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
rz(-0.94090745681071308) q[0];
cx q[1],q[0];
rz(-0.26715431957990304) q[0];
cx q[2],q[0];
rz(-0.048237845056186418) q[0];
cx q[1],q[0];
rz(-0.72199098228699643) q[0];
cx q[3],q[0];
rz(-0.82122548445359389) q[0];
cx q[1],q[0];
rz(-0.15394834065138185) q[0];
cx q[2],q[0];
rz(0.61019436144644668) q[0];
cx q[1],q[0];
rz(-0.057082782355765277) q[0];
cx q[3],q[0];
rz(0.14510340335180308) q[1];
cx q[2],q[1];
rz(0.36401987787551976) q[1];
cx q[3],q[1];
rz(-0.70705991974206339) q[1];
cx q[2],q[1];
rz(0.057082782355765138) q[1];
cx q[3],q[1];
rz(0.84404189851509637) q[2];
cx q[3],q[2];
rz(0.15394834065138197) q[2];
cx q[3],q[2];
rz(0.91809104274921061) q[3];
x q[4];
x q[0];
cx q[0],q[1];
rz(-3.0860566168628134) q[0];
ry(-2.2447103363071768) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(2.2447103363071768) q[0];
rz(3.0860566168628134) q[0];
cx q[0],q[1];
x q[0];
x q[4];
x q[4];
x q[3];
x q[0];
cx q[0],q[1];
rz(3.1971286903167728) q[0];
ry(-2.2403494121630003) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(2.2403494121630003) q[0];
rz(-3.1971286903167728) q[0];
cx q[0],q[1];
x q[0];
x q[3];
x q[4];


==> anc/reflection_synthesis/results/n4_generator2.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[8];
// Data qubits 0..4; clean ancillas 5..7.
// Seed index in low bits, slot index in high data bits.
// Ancillas initialized and returned to |0>. Arbitrary-angle gates.
x q[3];
cx q[3],q[4];
rz(-0.38207135104891432) q[3];
cx q[3],q[2];
rz(-0.38207135104891432) q[2];
cx q[3],q[2];
rz(-0.36466613966240768) q[2];
cx q[3],q[1];
rz(-0.38207135104891432) q[1];
cx q[2],q[1];
rz(-0.38207135104891432) q[1];
cx q[3],q[1];
rz(-0.36466613966240768) q[1];
cx q[2],q[1];
rz(-0.36466613966240768) q[1];
cx q[3],q[0];
rz(-0.38207135104891432) q[0];
cx q[1],q[0];
rz(-0.38207135104891432) q[0];
cx q[2],q[0];
rz(-0.38207135104891432) q[0];
cx q[1],q[0];
rz(-0.38207135104891432) q[0];
cx q[3],q[0];
rz(-0.36466613966240768) q[0];
cx q[1],q[0];
rz(-0.36466613966240768) q[0];
cx q[2],q[0];
rz(-0.36466613966240768) q[0];
cx q[1],q[0];
rz(-0.36466613966240768) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[2];
ry(-0) q[2];
cx q[3],q[2];
ry(-0) q[2];
ry(-1.6241929147453149) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6241929147453149) q[3];
ry(0) q[2];
cx q[3],q[2];
ry(0) q[2];
cx q[3],q[2];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
rz(0.36466613966240768) q[0];
cx q[1],q[0];
rz(0.36466613966240768) q[0];
cx q[2],q[0];
rz(0.36466613966240768) q[0];
cx q[1],q[0];
rz(0.36466613966240768) q[0];
cx q[3],q[0];
rz(0.38207135104891432) q[0];
cx q[1],q[0];
rz(0.38207135104891432) q[0];
cx q[2],q[0];
rz(0.38207135104891432) q[0];
cx q[1],q[0];
rz(0.38207135104891432) q[0];
cx q[3],q[0];
rz(0.36466613966240768) q[1];
cx q[2],q[1];
rz(0.36466613966240768) q[1];
cx q[3],q[1];
rz(0.38207135104891432) q[1];
cx q[2],q[1];
rz(0.38207135104891432) q[1];
cx q[3],q[1];
rz(0.36466613966240768) q[2];
cx q[3],q[2];
rz(0.38207135104891432) q[2];
cx q[3],q[2];
rz(0.38207135104891432) q[3];
cx q[3],q[4];
x q[3];
x q[3];
cx q[3],q[4];
rz(-0.3606148754755828) q[3];
cx q[3],q[2];
rz(0.059148433442517856) q[2];
cx q[3],q[2];
rz(0.89750111757689544) q[2];
cx q[3],q[1];
rz(-0.40945818841044301) q[1];
cx q[2],q[1];
rz(0.010305120507657584) q[1];
cx q[3],q[1];
rz(-0.0083278148755395187) q[1];
cx q[2],q[1];
rz(-0.11013226433575951) q[1];
cx q[3],q[0];
rz(-0.82536471220240437) q[0];
cx q[1],q[0];
rz(0.75591115825222888) q[0];
cx q[2],q[0];
rz(1.1756744671703294) q[0];
cx q[1],q[0];
rz(-0.40560140328430372) q[0];
cx q[3],q[0];
rz(1.2318788936095042) q[0];
cx q[1],q[0];
rz(1.2241493561993728) q[0];
cx q[2],q[0];
rz(1.1223449067391529) q[0];
cx q[1],q[0];
rz(1.1300744441492843) q[0];
cx q[3],q[0];
ry(-0.036331021788086643) q[0];
cx q[1],q[0];
ry(0.036331021788086643) q[0];
cx q[2],q[0];
ry(0.036331021788086643) q[0];
cx q[1],q[0];
ry(-0.036331021788086643) q[0];
cx q[3],q[0];
ry(-1.2915389034477176) q[0];
cx q[1],q[0];
ry(-0.27925742334717885) q[0];
cx q[2],q[0];
ry(-0.27925742334717885) q[0];
cx q[1],q[0];
ry(-1.2915389034477176) q[0];
cx q[3],q[1];
ry(0.0052913891025396786) q[1];
cx q[2],q[1];
ry(0.0052913891025396786) q[1];
cx q[3],q[1];
ry(-1.5500354790294677) q[1];
cx q[2],q[1];
ry(-1.5500354790294677) q[1];
cx q[3],q[2];
ry(-3.9298585662787424e-18) q[2];
cx q[3],q[2];
ry(-6.1636934629803587e-17) q[2];
ry(-1.6294676485175528) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(0.16832590028894825) q[7];
u1(0.16832590028894825) q[4];
cx q[7],q[4];
u1(-0.16832590028894825) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6294676485175528) q[3];
ry(6.1636934629803587e-17) q[2];
cx q[3],q[2];
ry(3.9298585662787424e-18) q[2];
cx q[3],q[2];
ry(1.5500354790294677) q[1];
cx q[2],q[1];
ry(1.5500354790294677) q[1];
cx q[3],q[1];
ry(-0.0052913891025396786) q[1];
cx q[2],q[1];
ry(-0.0052913891025396786) q[1];
cx q[3],q[1];
ry(1.2915389034477176) q[0];
cx q[1],q[0];
ry(0.27925742334717885) q[0];
cx q[2],q[0];
ry(0.27925742334717885) q[0];
cx q[1],q[0];
ry(1.2915389034477176) q[0];
cx q[3],q[0];
ry(0.036331021788086643) q[0];
cx q[1],q[0];
ry(-0.036331021788086643) q[0];
cx q[2],q[0];
ry(-0.036331021788086643) q[0];
cx q[1],q[0];
ry(0.036331021788086643) q[0];
cx q[3],q[0];
rz(-1.1300744441492843) q[0];
cx q[1],q[0];
rz(-1.1223449067391529) q[0];
cx q[2],q[0];
rz(-1.2241493561993728) q[0];
cx q[1],q[0];
rz(-1.2318788936095042) q[0];
cx q[3],q[0];
rz(0.40560140328430372) q[0];
cx q[1],q[0];
rz(-1.1756744671703294) q[0];
cx q[2],q[0];
rz(-0.75591115825222888) q[0];
cx q[1],q[0];
rz(0.82536471220240437) q[0];
cx q[3],q[0];
rz(0.11013226433575951) q[1];
cx q[2],q[1];
rz(0.0083278148755395187) q[1];
cx q[3],q[1];
rz(-0.010305120507657584) q[1];
cx q[2],q[1];
rz(0.40945818841044301) q[1];
cx q[3],q[1];
rz(-0.89750111757689544) q[2];
cx q[3],q[2];
rz(-0.059148433442517856) q[2];
cx q[3],q[2];
rz(0.3606148754755828) q[3];
cx q[3],q[4];
x q[3];
x q[3];
cx q[3],q[4];
rz(0.90271840755227295) q[3];
cx q[3],q[2];
rz(1.6509170109367244) q[2];
cx q[3],q[2];
rz(0.25600018042000849) q[2];
cx q[3],q[1];
rz(-0.82312952080846735) q[1];
cx q[2],q[1];
rz(-0.074930917424015919) q[1];
cx q[3],q[1];
rz(-0.16998381556946945) q[1];
cx q[2],q[1];
rz(-0.024896226404084093) q[1];
cx q[3],q[0];
rz(-0.84474334814258289) q[0];
cx q[1],q[0];
rz(-0.73124274537012546) q[0];
cx q[2],q[0];
rz(0.016955858014325864) q[0];
cx q[1],q[0];
rz(-0.096544744758131573) q[0];
cx q[3],q[0];
rz(-0.15597297971873386) q[0];
cx q[1],q[0];
rz(-0.2202185634625759) q[0];
cx q[2],q[0];
rz(-0.075130974297190456) q[0];
cx q[1],q[0];
rz(-0.010885390553348417) q[0];
cx q[3],q[0];
ry(-0.20666788489693544) q[0];
cx q[1],q[0];
ry(0.20666788489693549) q[0];
cx q[2],q[0];
ry(0.20666788489693549) q[0];
cx q[1],q[0];
ry(-0.20666788489693544) q[0];
cx q[3],q[0];
ry(-1.0803721775299822) q[0];
cx q[1],q[0];
ry(-0.4904241492649144) q[0];
cx q[2],q[0];
ry(-0.4904241492649144) q[0];
cx q[1],q[0];
ry(-1.0803721775299822) q[0];
cx q[3],q[1];
ry(0.0010782264955344067) q[1];
cx q[2],q[1];
ry(0.0010782264955344067) q[1];
cx q[3],q[1];
ry(-0.84202679524745006) q[1];
cx q[2],q[1];
ry(-0.84202679524745006) q[1];
cx q[3],q[2];
ry(-6.1130453558978009e-17) q[2];
cx q[3],q[2];
ry(-1.2702341761884463e-15) q[2];
ry(-1.641357016888741) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4024704265059484) q[7];
u1(-1.4024704265059484) q[4];
cx q[7],q[4];
u1(1.4024704265059484) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.641357016888741) q[3];
ry(1.2702341761884463e-15) q[2];
cx q[3],q[2];
ry(6.1130453558978009e-17) q[2];
cx q[3],q[2];
ry(0.84202679524745006) q[1];
cx q[2],q[1];
ry(0.84202679524745006) q[1];
cx q[3],q[1];
ry(-0.0010782264955344067) q[1];
cx q[2],q[1];
ry(-0.0010782264955344067) q[1];
cx q[3],q[1];
ry(1.0803721775299822) q[0];
cx q[1],q[0];
ry(0.4904241492649144) q[0];
cx q[2],q[0];
ry(0.4904241492649144) q[0];
cx q[1],q[0];
ry(1.0803721775299822) q[0];
cx q[3],q[0];
ry(0.20666788489693544) q[0];
cx q[1],q[0];
ry(-0.20666788489693549) q[0];
cx q[2],q[0];
ry(-0.20666788489693549) q[0];
cx q[1],q[0];
ry(0.20666788489693544) q[0];
cx q[3],q[0];
rz(0.010885390553348417) q[0];
cx q[1],q[0];
rz(0.075130974297190456) q[0];
cx q[2],q[0];
rz(0.2202185634625759) q[0];
cx q[1],q[0];
rz(0.15597297971873386) q[0];
cx q[3],q[0];
rz(0.096544744758131573) q[0];
cx q[1],q[0];
rz(-0.016955858014325864) q[0];
cx q[2],q[0];
rz(0.73124274537012546) q[0];
cx q[1],q[0];
rz(0.84474334814258289) q[0];
cx q[3],q[0];
rz(0.024896226404084093) q[1];
cx q[2],q[1];
rz(0.16998381556946945) q[1];
cx q[3],q[1];
rz(0.074930917424015919) q[1];
cx q[2],q[1];
rz(0.82312952080846735) q[1];
cx q[3],q[1];
rz(-0.25600018042000849) q[2];
cx q[3],q[2];
rz(-1.6509170109367244) q[2];
cx q[3],q[2];
rz(-0.90271840755227295) q[3];
cx q[3],q[4];
x q[3];
x q[3];
cx q[3],q[4];
rz(0.03085707221696643) q[3];
cx q[3],q[2];
rz(-0.7720287058337939) q[2];
cx q[3],q[2];
rz(0.64426721787150576) q[2];
cx q[3],q[1];
rz(0.00082240327666200687) q[1];
cx q[2],q[1];
rz(-0.80206337477409828) q[1];
cx q[3],q[1];
rz(-0.77181089992287244) q[1];
cx q[2],q[1];
rz(-0.026767000670463732) q[1];
cx q[3],q[0];
rz(0.76692390429273316) q[0];
cx q[1],q[0];
rz(0.80716817631515902) q[0];
cx q[2],q[0];
rz(0.004282398264398737) q[0];
cx q[1],q[0];
rz(-0.035961873758027126) q[0];
cx q[3],q[0];
rz(-1.4532307296131952) q[0];
cx q[1],q[0];
rz(0.090686613159744314) q[0];
cx q[2],q[0];
rz(0.83573051241215301) q[0];
cx q[1],q[0];
rz(-0.70818683036078633) q[0];
cx q[3],q[0];
ry(0.089934898824233944) q[0];
cx q[1],q[0];
ry(-0.089934898824233944) q[0];
cx q[2],q[0];
ry(-0.089934898824233944) q[0];
cx q[1],q[0];
ry(0.089934898824233944) q[0];
cx q[3],q[0];
ry(-1.2926619619980433) q[0];
cx q[1],q[0];
ry(-0.27813436479685322) q[0];
cx q[2],q[0];
ry(-0.27813436479685322) q[0];
cx q[1],q[0];
ry(-1.2926619619980433) q[0];
cx q[3],q[1];
ry(-0.006594893984947281) q[1];
cx q[2],q[1];
ry(-0.006594893984947281) q[1];
cx q[3],q[1];
ry(-1.3125874248630578) q[1];
cx q[2],q[1];
ry(-1.3125874248630578) q[1];
cx q[3],q[2];
ry(1.5310577667801542e-16) q[2];
cx q[3],q[2];
ry(-1.9341560566180809e-15) q[2];
ry(-1.5137530433248534) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.5137530433248534) q[3];
ry(1.9341560566180809e-15) q[2];
cx q[3],q[2];
ry(-1.5310577667801542e-16) q[2];
cx q[3],q[2];
ry(1.3125874248630578) q[1];
cx q[2],q[1];
ry(1.3125874248630578) q[1];
cx q[3],q[1];
ry(0.006594893984947281) q[1];
cx q[2],q[1];
ry(0.006594893984947281) q[1];
cx q[3],q[1];
ry(1.2926619619980433) q[0];
cx q[1],q[0];
ry(0.27813436479685322) q[0];
cx q[2],q[0];
ry(0.27813436479685322) q[0];
cx q[1],q[0];
ry(1.2926619619980433) q[0];
cx q[3],q[0];
ry(-0.089934898824233944) q[0];
cx q[1],q[0];
ry(0.089934898824233944) q[0];
cx q[2],q[0];
ry(0.089934898824233944) q[0];
cx q[1],q[0];
ry(-0.089934898824233944) q[0];
cx q[3],q[0];
rz(0.70818683036078633) q[0];
cx q[1],q[0];
rz(-0.83573051241215301) q[0];
cx q[2],q[0];
rz(-0.090686613159744314) q[0];
cx q[1],q[0];
rz(1.4532307296131952) q[0];
cx q[3],q[0];
rz(0.035961873758027126) q[0];
cx q[1],q[0];
rz(-0.004282398264398737) q[0];
cx q[2],q[0];
rz(-0.80716817631515902) q[0];
cx q[1],q[0];
rz(-0.76692390429273316) q[0];
cx q[3],q[0];
rz(0.026767000670463732) q[1];
cx q[2],q[1];
rz(0.77181089992287244) q[1];
cx q[3],q[1];
rz(0.80206337477409828) q[1];
cx q[2],q[1];
rz(-0.00082240327666200687) q[1];
cx q[3],q[1];
rz(-0.64426721787150576) q[2];
cx q[3],q[2];
rz(0.7720287058337939) q[2];
cx q[3],q[2];
rz(-0.03085707221696643) q[3];
cx q[3],q[4];
x q[3];
x q[3];
cx q[3],q[4];
rz(-0.73940074274717582) q[3];
cx q[3],q[2];
rz(0.023573042939136007) q[2];
cx q[3],q[2];
rz(0.018831904720426534) q[2];
cx q[3],q[1];
rz(0.78276536509954553) q[1];
cx q[2],q[1];
rz(1.5457391507858573) q[1];
cx q[3],q[1];
rz(-0.057430278340133339) q[1];
cx q[2],q[1];
rz(0.0085340872714075589) q[1];
cx q[3],q[0];
rz(-0.78159644868803169) q[0];
cx q[1],q[0];
rz(-0.78771574503696173) q[0];
cx q[2],q[0];
rz(-0.024741959350649934) q[0];
cx q[1],q[0];
rz(-0.01862266300171983) q[0];
cx q[3],q[0];
rz(-0.03558486260485566) q[0];
cx q[1],q[0];
rz(-0.057745494998519331) q[0];
cx q[2],q[0];
rz(0.0082188706130216227) q[0];
cx q[1],q[0];
rz(0.030379503006685293) q[0];
cx q[3],q[0];
ry(0.039874262806238653) q[0];
cx q[1],q[0];
ry(-0.039874262806238653) q[0];
cx q[2],q[0];
ry(-0.039874262806238653) q[0];
cx q[1],q[0];
ry(0.039874262806238653) q[0];
cx q[3],q[0];
ry(-1.0687433052109869) q[0];
cx q[1],q[0];
ry(-0.50205302158390974) q[0];
cx q[2],q[0];
ry(-0.50205302158390974) q[0];
cx q[1],q[0];
ry(-1.0687433052109869) q[0];
cx q[3],q[1];
ry(0.0011773477620460326) q[1];
cx q[2],q[1];
ry(0.0011773477620460326) q[1];
cx q[3],q[1];
ry(-0.79380786842549922) q[1];
cx q[2],q[1];
ry(-0.79380786842549922) q[1];
cx q[3],q[2];
ry(2.9449076855003741e-17) q[2];
cx q[3],q[2];
ry(-2.8833073082425634e-15) q[2];
ry(-1.6159223853442837) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964178) q[7];
u1(-1.4857744815964178) q[4];
cx q[7],q[4];
u1(1.4857744815964178) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6159223853442837) q[3];
ry(2.8833073082425634e-15) q[2];
cx q[3],q[2];
ry(-2.9449076855003741e-17) q[2];
cx q[3],q[2];
ry(0.79380786842549922) q[1];
cx q[2],q[1];
ry(0.79380786842549922) q[1];
cx q[3],q[1];
ry(-0.0011773477620460326) q[1];
cx q[2],q[1];
ry(-0.0011773477620460326) q[1];
cx q[3],q[1];
ry(1.0687433052109869) q[0];
cx q[1],q[0];
ry(0.50205302158390974) q[0];
cx q[2],q[0];
ry(0.50205302158390974) q[0];
cx q[1],q[0];
ry(1.0687433052109869) q[0];
cx q[3],q[0];
ry(-0.039874262806238653) q[0];
cx q[1],q[0];
ry(0.039874262806238653) q[0];
cx q[2],q[0];
ry(0.039874262806238653) q[0];
cx q[1],q[0];
ry(-0.039874262806238653) q[0];
cx q[3],q[0];
rz(-0.030379503006685293) q[0];
cx q[1],q[0];
rz(-0.0082188706130216227) q[0];
cx q[2],q[0];
rz(0.057745494998519331) q[0];
cx q[1],q[0];
rz(0.03558486260485566) q[0];
cx q[3],q[0];
rz(0.01862266300171983) q[0];
cx q[1],q[0];
rz(0.024741959350649934) q[0];
cx q[2],q[0];
rz(0.78771574503696173) q[0];
cx q[1],q[0];
rz(0.78159644868803169) q[0];
cx q[3],q[0];
rz(-0.0085340872714075589) q[1];
cx q[2],q[1];
rz(0.057430278340133339) q[1];
cx q[3],q[1];
rz(-1.5457391507858573) q[1];
cx q[2],q[1];
rz(-0.78276536509954553) q[1];
cx q[3],q[1];
rz(-0.018831904720426534) q[2];
cx q[3],q[2];
rz(-0.023573042939136007) q[2];
cx q[3],q[2];
rz(0.73940074274717582) q[3];
cx q[3],q[4];
x q[3];
x q[3];
cx q[3],q[4];
rz(1.1231562292271198) q[3];
cx q[3],q[2];
rz(0.31650260453005186) q[2];
cx q[3],q[2];
rz(0.55505637467628277) q[2];
cx q[3],q[1];
rz(0.48310692335581079) q[1];
cx q[2],q[1];
rz(-0.32354670134125724) q[1];
cx q[3],q[1];
rz(1.0072773081779856) q[1];
cx q[2],q[1];
rz(0.58238329555535362) q[1];
cx q[3],q[0];
rz(0.34772245647868044) q[0];
cx q[1],q[0];
rz(-0.34067835966747517) q[0];
cx q[2],q[0];
rz(-1.1473319843645431) q[0];
cx q[1],q[0];
rz(-0.45893116821838759) q[0];
cx q[3],q[0];
rz(2.3472052305274103) q[0];
cx q[1],q[0];
rz(0.081841765453378679) q[0];
cx q[2],q[0];
rz(-0.34305224716925337) q[0];
cx q[1],q[0];
rz(1.9223112179047783) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[2],q[0];
ry(-0.78539816339744828) q[0];
cx q[1],q[0];
ry(-0.78539816339744828) q[0];
cx q[3],q[1];
ry(-0.0049678194096059447) q[1];
cx q[2],q[1];
ry(-0.0049678194096059447) q[1];
cx q[3],q[1];
ry(-0.47965892734275734) q[1];
cx q[2],q[1];
ry(-0.47965892734275734) q[1];
cx q[3],q[2];
ry(-0) q[2];
cx q[3],q[2];
ry(-3.1415926535897896) q[2];
ry(-1.6241929147453156) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6241929147453156) q[3];
ry(3.1415926535897896) q[2];
cx q[3],q[2];
ry(0) q[2];
cx q[3],q[2];
ry(0.47965892734275734) q[1];
cx q[2],q[1];
ry(0.47965892734275734) q[1];
cx q[3],q[1];
ry(0.0049678194096059447) q[1];
cx q[2],q[1];
ry(0.0049678194096059447) q[1];
cx q[3],q[1];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[2],q[0];
ry(0.78539816339744828) q[0];
cx q[1],q[0];
ry(0.78539816339744828) q[0];
cx q[3],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
rz(-1.9223112179047783) q[0];
cx q[1],q[0];
rz(0.34305224716925337) q[0];
cx q[2],q[0];
rz(-0.081841765453378679) q[0];
cx q[1],q[0];
rz(-2.3472052305274103) q[0];
cx q[3],q[0];
rz(0.45893116821838759) q[0];
cx q[1],q[0];
rz(1.1473319843645431) q[0];
cx q[2],q[0];
rz(0.34067835966747517) q[0];
cx q[1],q[0];
rz(-0.34772245647868044) q[0];
cx q[3],q[0];
rz(-0.58238329555535362) q[1];
cx q[2],q[1];
rz(-1.0072773081779856) q[1];
cx q[3],q[1];
rz(0.32354670134125724) q[1];
cx q[2],q[1];
rz(-0.48310692335581079) q[1];
cx q[3],q[1];
rz(-0.55505637467628277) q[2];
cx q[3],q[2];
rz(-0.31650260453005186) q[2];
cx q[3],q[2];
rz(-1.1231562292271198) q[3];
cx q[3],q[4];
x q[3];
x q[1];
rz(-3.0860566168628134) q[0];
ry(-1.9077178800515571) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.9077178800515571) q[0];
rz(3.0860566168628134) q[0];
x q[1];
x q[4];
x q[3];
x q[1];
rz(-3.0860566168628139) q[0];
ry(-1.9617292513923332) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.9617292513923332) q[0];
rz(3.0860566168628139) q[0];
x q[1];
x q[3];
x q[4];


==> anc/reflection_synthesis/results/n4_generator3.qasm <==
OPENQASM 2.0;
include "qelib1.inc";
qreg q[8];
// Data qubits 0..4; clean ancillas 5..7.
// Seed index in low bits, slot index in high data bits.
// Ancillas initialized and returned to |0>. Arbitrary-angle gates.
x q[4];
rz(0.40332681234853407) q[3];
cx q[3],q[2];
rz(0.40332681234853407) q[2];
cx q[3],q[2];
rz(1.9094509469713219) q[2];
cx q[3],q[1];
rz(0.40332681234853407) q[1];
cx q[2],q[1];
rz(0.40332681234853401) q[1];
cx q[3],q[1];
rz(-1.2321417066184712) q[1];
cx q[2],q[1];
rz(0.33865462017642539) q[1];
cx q[3],q[0];
rz(0.40332681234853407) q[0];
cx q[1],q[0];
rz(0.40332681234853407) q[0];
cx q[2],q[0];
rz(0.40332681234853401) q[0];
cx q[1],q[0];
rz(0.40332681234853401) q[0];
cx q[3],q[0];
rz(-1.2321417066184712) q[0];
cx q[1],q[0];
rz(-1.2321417066184712) q[0];
cx q[2],q[0];
rz(0.33865462017642539) q[0];
cx q[1],q[0];
rz(0.33865462017642539) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[2],q[0];
ry(-0) q[0];
cx q[1],q[0];
ry(-0) q[0];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[1];
ry(-0) q[1];
cx q[2],q[1];
ry(-0) q[1];
cx q[3],q[2];
ry(-0) q[2];
cx q[3],q[2];
ry(-0) q[2];
ry(-1.6145817075335784) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6145817075335784) q[3];
ry(0) q[2];
cx q[3],q[2];
ry(0) q[2];
cx q[3],q[2];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0) q[1];
cx q[2],q[1];
ry(0) q[1];
cx q[3],q[1];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[2],q[0];
ry(0) q[0];
cx q[1],q[0];
ry(0) q[0];
cx q[3],q[0];
rz(-0.33865462017642539) q[0];
cx q[1],q[0];
rz(-0.33865462017642539) q[0];
cx q[2],q[0];
rz(1.2321417066184712) q[0];
cx q[1],q[0];
rz(1.2321417066184712) q[0];
cx q[3],q[0];
rz(-0.40332681234853401) q[0];
cx q[1],q[0];
rz(-0.40332681234853401) q[0];
cx q[2],q[0];
rz(-0.40332681234853407) q[0];
cx q[1],q[0];
rz(-0.40332681234853407) q[0];
cx q[3],q[0];
rz(-0.33865462017642539) q[1];
cx q[2],q[1];
rz(1.2321417066184712) q[1];
cx q[3],q[1];
rz(-0.40332681234853401) q[1];
cx q[2],q[1];
rz(-0.40332681234853407) q[1];
cx q[3],q[1];
rz(-1.9094509469713219) q[2];
cx q[3],q[2];
rz(-0.40332681234853407) q[2];
cx q[3],q[2];
rz(-0.40332681234853407) q[3];
x q[4];
x q[4];
rz(1.6975637057236046) q[3];
cx q[3],q[2];
rz(0.77788944015700212) q[2];
cx q[3],q[2];
rz(0.69672662894766113) q[2];
cx q[3],q[1];
rz(0.074358510164647396) q[1];
cx q[2],q[1];
rz(-0.84531575540195503) q[1];
cx q[3],q[1];
rz(-0.67095234124794256) q[1];
cx q[2],q[1];
rz(-0.026999643847127337) q[1];
cx q[3],q[0];
rz(0.074358510164647409) q[0];
cx q[1],q[0];
rz(0.041889196453019029) q[0];
cx q[2],q[0];
rz(-0.87778506911358356) q[0];
cx q[1],q[0];
rz(-0.84531575540195503) q[0];
cx q[3],q[0];
rz(-0.69872035961143286) q[0];
cx q[1],q[0];
rz(-0.6637807142626293) q[0];
cx q[2],q[0];
rz(-0.019828016861814346) q[0];
cx q[1],q[0];
rz(-0.054767662210617754) q[0];
cx q[3],q[0];
ry(0.093394058871183405) q[0];
cx q[1],q[0];
ry(-0.093394058871183544) q[0];
cx q[2],q[0];
ry(-0.093394058871183544) q[0];
cx q[1],q[0];
ry(0.093394058871183405) q[0];
cx q[3],q[0];
ry(-1.2533978069981053) q[0];
cx q[1],q[0];
ry(-0.31739851979679101) q[0];
cx q[2],q[0];
ry(-0.31739851979679101) q[0];
cx q[1],q[0];
ry(-1.2533978069981053) q[0];
cx q[3],q[1];
ry(0.12961914645008654) q[1];
cx q[2],q[1];
ry(0.12961914645008654) q[1];
cx q[3],q[1];
ry(-0.71095795064567768) q[1];
cx q[2],q[1];
ry(-0.71095795064567768) q[1];
cx q[3],q[2];
ry(-0.52389758966525179) q[2];
cx q[3],q[2];
ry(-0.7742608518717089) q[2];
ry(-1.6202933096000516) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4024704265059484) q[7];
u1(-1.4024704265059484) q[4];
cx q[7],q[4];
u1(1.4024704265059484) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6202933096000516) q[3];
ry(0.7742608518717089) q[2];
cx q[3],q[2];
ry(0.52389758966525179) q[2];
cx q[3],q[2];
ry(0.71095795064567768) q[1];
cx q[2],q[1];
ry(0.71095795064567768) q[1];
cx q[3],q[1];
ry(-0.12961914645008654) q[1];
cx q[2],q[1];
ry(-0.12961914645008654) q[1];
cx q[3],q[1];
ry(1.2533978069981053) q[0];
cx q[1],q[0];
ry(0.31739851979679101) q[0];
cx q[2],q[0];
ry(0.31739851979679101) q[0];
cx q[1],q[0];
ry(1.2533978069981053) q[0];
cx q[3],q[0];
ry(-0.093394058871183405) q[0];
cx q[1],q[0];
ry(0.093394058871183544) q[0];
cx q[2],q[0];
ry(0.093394058871183544) q[0];
cx q[1],q[0];
ry(-0.093394058871183405) q[0];
cx q[3],q[0];
rz(0.054767662210617754) q[0];
cx q[1],q[0];
rz(0.019828016861814346) q[0];
cx q[2],q[0];
rz(0.6637807142626293) q[0];
cx q[1],q[0];
rz(0.69872035961143286) q[0];
cx q[3],q[0];
rz(0.84531575540195503) q[0];
cx q[1],q[0];
rz(0.87778506911358356) q[0];
cx q[2],q[0];
rz(-0.041889196453019029) q[0];
cx q[1],q[0];
rz(-0.074358510164647409) q[0];
cx q[3],q[0];
rz(0.026999643847127337) q[1];
cx q[2],q[1];
rz(0.67095234124794256) q[1];
cx q[3],q[1];
rz(0.84531575540195503) q[1];
cx q[2],q[1];
rz(-0.074358510164647396) q[1];
cx q[3],q[1];
rz(-0.69672662894766113) q[2];
cx q[3],q[2];
rz(-0.77788944015700212) q[2];
cx q[3],q[2];
rz(-1.6975637057236046) q[3];
x q[4];
x q[4];
rz(-0.65432771551570013) q[3];
cx q[3],q[2];
rz(0.10981498658212302) q[2];
cx q[3],q[2];
rz(0.33384577305469049) q[2];
cx q[3],q[1];
rz(0.86750063646839726) q[1];
cx q[2],q[1];
rz(1.6316433385662203) q[1];
cx q[3],q[1];
rz(-0.50450777140814107) q[1];
cx q[2],q[1];
rz(-0.082410324729515483) q[1];
cx q[3],q[0];
rz(-0.70257744480474338) q[0];
cx q[1],q[0];
rz(-0.69683562492439854) q[0];
cx q[2],q[0];
rz(0.067307077173424601) q[0];
cx q[1],q[0];
rz(0.061565257293079767) q[0];
cx q[3],q[0];
rz(-0.53299403529338829) q[0];
cx q[1],q[0];
rz(-0.48258411512961374) q[0];
cx q[2],q[0];
rz(-0.060486668450988157) q[0];
cx q[1],q[0];
rz(-0.1108965886147627) q[0];
cx q[3],q[0];
ry(-0.014166162087529799) q[0];
cx q[1],q[0];
ry(0.014166162087529688) q[0];
cx q[2],q[0];
ry(0.014166162087529688) q[0];
cx q[1],q[0];
ry(-0.014166162087529799) q[0];
cx q[3],q[0];
ry(-1.2710959362204892) q[0];
cx q[1],q[0];
ry(-0.29970039057440734) q[0];
cx q[2],q[0];
ry(-0.29970039057440734) q[0];
cx q[1],q[0];
ry(-1.2710959362204892) q[0];
cx q[3],q[1];
ry(-0.018361168049820575) q[1];
cx q[2],q[1];
ry(-0.018361168049820575) q[1];
cx q[3],q[1];
ry(-0.71156231759944721) q[1];
cx q[2],q[1];
ry(-0.71156231759944721) q[1];
cx q[3],q[2];
ry(0.090717121897231967) q[2];
cx q[3],q[2];
ry(-0.74760023662913144) q[2];
ry(-1.6065935917119973) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964176) q[7];
u1(-1.4857744815964176) q[4];
cx q[7],q[4];
u1(1.4857744815964176) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6065935917119973) q[3];
ry(0.74760023662913144) q[2];
cx q[3],q[2];
ry(-0.090717121897231967) q[2];
cx q[3],q[2];
ry(0.71156231759944721) q[1];
cx q[2],q[1];
ry(0.71156231759944721) q[1];
cx q[3],q[1];
ry(0.018361168049820575) q[1];
cx q[2],q[1];
ry(0.018361168049820575) q[1];
cx q[3],q[1];
ry(1.2710959362204892) q[0];
cx q[1],q[0];
ry(0.29970039057440734) q[0];
cx q[2],q[0];
ry(0.29970039057440734) q[0];
cx q[1],q[0];
ry(1.2710959362204892) q[0];
cx q[3],q[0];
ry(0.014166162087529799) q[0];
cx q[1],q[0];
ry(-0.014166162087529688) q[0];
cx q[2],q[0];
ry(-0.014166162087529688) q[0];
cx q[1],q[0];
ry(0.014166162087529799) q[0];
cx q[3],q[0];
rz(0.1108965886147627) q[0];
cx q[1],q[0];
rz(0.060486668450988157) q[0];
cx q[2],q[0];
rz(0.48258411512961374) q[0];
cx q[1],q[0];
rz(0.53299403529338829) q[0];
cx q[3],q[0];
rz(-0.061565257293079767) q[0];
cx q[1],q[0];
rz(-0.067307077173424601) q[0];
cx q[2],q[0];
rz(0.69683562492439854) q[0];
cx q[1],q[0];
rz(0.70257744480474338) q[0];
cx q[3],q[0];
rz(0.082410324729515483) q[1];
cx q[2],q[1];
rz(0.50450777140814107) q[1];
cx q[3],q[1];
rz(-1.6316433385662203) q[1];
cx q[2],q[1];
rz(-0.86750063646839726) q[1];
cx q[3],q[1];
rz(-0.33384577305469049) q[2];
cx q[3],q[2];
rz(-0.10981498658212302) q[2];
cx q[3],q[2];
rz(0.65432771551570013) q[3];
x q[4];
x q[4];
rz(1.0815604546659836) q[3];
cx q[3],q[2];
rz(1.0464209841846173) q[2];
cx q[3],q[2];
rz(0.24163922301343244) q[2];
cx q[3],q[1];
rz(0.27813603284008098) q[1];
cx q[2],q[1];
rz(0.24299656235871481) q[1];
cx q[3],q[1];
rz(-0.058307402088081828) q[1];
cx q[2],q[1];
rz(-1.0452343698030302) q[1];
cx q[3],q[0];
rz(0.27813603284008176) q[0];
cx q[1],q[0];
rz(-0.51771912282361798) q[0];
cx q[2],q[0];
rz(-0.5528585933049841) q[0];
cx q[1],q[0];
rz(0.24299656235871558) q[0];
cx q[3],q[0];
rz(-0.086075420451578899) q[0];
cx q[1],q[0];
rz(0.82676307839632901) q[0];
cx q[2],q[0];
rz(-0.1601638893186193) q[0];
cx q[1],q[0];
rz(-1.0730023881665272) q[0];
cx q[3],q[0];
ry(-0.024386569213227127) q[0];
cx q[1],q[0];
ry(0.024386569213227016) q[0];
cx q[2],q[0];
ry(0.024386569213227016) q[0];
cx q[1],q[0];
ry(-0.024386569213227127) q[0];
cx q[3],q[0];
ry(-1.4572862730801113) q[0];
cx q[1],q[0];
ry(-0.11351005371478529) q[0];
cx q[2],q[0];
ry(-0.11351005371478529) q[0];
cx q[1],q[0];
ry(-1.4572862730801113) q[0];
cx q[3],q[1];
ry(-0.079784545711450217) q[1];
cx q[2],q[1];
ry(-0.079784545711450217) q[1];
cx q[3],q[1];
ry(-1.1379395508918861) q[1];
cx q[2],q[1];
ry(-1.1379395508918861) q[1];
cx q[3],q[2];
ry(0.25481767440756053) q[2];
cx q[3],q[2];
ry(-1.7849977835813586) q[2];
ry(-1.5232823687935444) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679168) q[7];
u1(-1.5152602900679168) q[4];
cx q[7],q[4];
u1(1.5152602900679168) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.5232823687935444) q[3];
ry(1.7849977835813586) q[2];
cx q[3],q[2];
ry(-0.25481767440756053) q[2];
cx q[3],q[2];
ry(1.1379395508918861) q[1];
cx q[2],q[1];
ry(1.1379395508918861) q[1];
cx q[3],q[1];
ry(0.079784545711450217) q[1];
cx q[2],q[1];
ry(0.079784545711450217) q[1];
cx q[3],q[1];
ry(1.4572862730801113) q[0];
cx q[1],q[0];
ry(0.11351005371478529) q[0];
cx q[2],q[0];
ry(0.11351005371478529) q[0];
cx q[1],q[0];
ry(1.4572862730801113) q[0];
cx q[3],q[0];
ry(0.024386569213227127) q[0];
cx q[1],q[0];
ry(-0.024386569213227016) q[0];
cx q[2],q[0];
ry(-0.024386569213227016) q[0];
cx q[1],q[0];
ry(0.024386569213227127) q[0];
cx q[3],q[0];
rz(1.0730023881665272) q[0];
cx q[1],q[0];
rz(0.1601638893186193) q[0];
cx q[2],q[0];
rz(-0.82676307839632901) q[0];
cx q[1],q[0];
rz(0.086075420451578899) q[0];
cx q[3],q[0];
rz(-0.24299656235871558) q[0];
cx q[1],q[0];
rz(0.5528585933049841) q[0];
cx q[2],q[0];
rz(0.51771912282361798) q[0];
cx q[1],q[0];
rz(-0.27813603284008176) q[0];
cx q[3],q[0];
rz(1.0452343698030302) q[1];
cx q[2],q[1];
rz(0.058307402088081828) q[1];
cx q[3],q[1];
rz(-0.24299656235871481) q[1];
cx q[2],q[1];
rz(-0.27813603284008098) q[1];
cx q[3],q[1];
rz(-0.24163922301343244) q[2];
cx q[3],q[2];
rz(-1.0464209841846173) q[2];
cx q[3],q[2];
rz(-1.0815604546659836) q[3];
x q[4];
x q[4];
rz(-0.71552909681916799) q[3];
cx q[3],q[2];
rz(0.040207638280982005) q[2];
cx q[3],q[2];
rz(0.72665875300993288) q[2];
cx q[3],q[1];
rz(-1.172858232532505) q[1];
cx q[2],q[1];
rz(-0.41712149743235499) q[1];
cx q[3],q[1];
rz(0.394001241993647) q[1];
cx q[2],q[1];
rz(0.39997672202798989) q[1];
cx q[3],q[0];
rz(-1.1728582325325152) q[0];
cx q[1],q[0];
rz(-0.015009115897408443) q[0];
cx q[2],q[0];
rz(0.74072761920274144) q[0];
cx q[1],q[0];
rz(-0.41712149743236532) q[0];
cx q[3],q[0];
rz(0.36623322363016048) q[0];
cx q[1],q[0];
rz(0.065937028878870596) q[0];
cx q[2],q[0];
rz(0.071912508913213491) q[0];
cx q[1],q[0];
rz(0.37220870366450337) q[0];
cx q[3],q[0];
ry(0.0037295137694180469) q[0];
cx q[1],q[0];
ry(-0.003729513769418269) q[0];
cx q[2],q[0];
ry(-0.003729513769418269) q[0];
cx q[1],q[0];
ry(0.0037295137694180469) q[0];
cx q[3],q[0];
ry(-1.562383971834626) q[0];
cx q[1],q[0];
ry(-0.0084123549602705405) q[0];
cx q[2],q[0];
ry(-0.0084123549602705405) q[0];
cx q[1],q[0];
ry(-1.562383971834626) q[0];
cx q[3],q[1];
ry(0.015534572027129712) q[1];
cx q[2],q[1];
ry(0.015534572027129712) q[1];
cx q[3],q[1];
ry(-1.5359067511180626) q[1];
cx q[2],q[1];
ry(-1.5359067511180626) q[1];
cx q[3],q[2];
ry(-0.15484939979400536) q[2];
cx q[3],q[2];
ry(-1.8956863518367006) q[2];
ry(-1.6185491987872558) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(0.16832590028894837) q[7];
u1(0.16832590028894837) q[4];
cx q[7],q[4];
u1(-0.16832590028894837) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6185491987872558) q[3];
ry(1.8956863518367006) q[2];
cx q[3],q[2];
ry(0.15484939979400536) q[2];
cx q[3],q[2];
ry(1.5359067511180626) q[1];
cx q[2],q[1];
ry(1.5359067511180626) q[1];
cx q[3],q[1];
ry(-0.015534572027129712) q[1];
cx q[2],q[1];
ry(-0.015534572027129712) q[1];
cx q[3],q[1];
ry(1.562383971834626) q[0];
cx q[1],q[0];
ry(0.0084123549602705405) q[0];
cx q[2],q[0];
ry(0.0084123549602705405) q[0];
cx q[1],q[0];
ry(1.562383971834626) q[0];
cx q[3],q[0];
ry(-0.0037295137694180469) q[0];
cx q[1],q[0];
ry(0.003729513769418269) q[0];
cx q[2],q[0];
ry(0.003729513769418269) q[0];
cx q[1],q[0];
ry(-0.0037295137694180469) q[0];
cx q[3],q[0];
rz(-0.37220870366450337) q[0];
cx q[1],q[0];
rz(-0.071912508913213491) q[0];
cx q[2],q[0];
rz(-0.065937028878870596) q[0];
cx q[1],q[0];
rz(-0.36623322363016048) q[0];
cx q[3],q[0];
rz(0.41712149743236532) q[0];
cx q[1],q[0];
rz(-0.74072761920274144) q[0];
cx q[2],q[0];
rz(0.015009115897408443) q[0];
cx q[1],q[0];
rz(1.1728582325325152) q[0];
cx q[3],q[0];
rz(-0.39997672202798989) q[1];
cx q[2],q[1];
rz(-0.394001241993647) q[1];
cx q[3],q[1];
rz(0.41712149743235499) q[1];
cx q[2],q[1];
rz(1.172858232532505) q[1];
cx q[3],q[1];
rz(-0.72665875300993288) q[2];
cx q[3],q[2];
rz(-0.040207638280982005) q[2];
cx q[3],q[2];
rz(0.71552909681916799) q[3];
x q[4];
x q[4];
rz(0.30292834921997369) q[3];
cx q[3],q[2];
rz(-0.50372527547709667) q[2];
cx q[3],q[2];
rz(-0.19485980470633102) q[2];
cx q[3],q[1];
rz(0.25442696907994677) q[1];
cx q[2],q[1];
rz(-0.55222665561712359) q[1];
cx q[3],q[1];
rz(0.20736871712088156) q[1];
cx q[2],q[1];
rz(0.0089418333190973698) q[1];
cx q[3],q[0];
rz(-0.82831642963115482) q[0];
cx q[1],q[0];
rz(0.74868831171486205) q[0];
cx q[2],q[0];
rz(-0.057965312982208306) q[0];
cx q[1],q[0];
rz(-1.6349700543282251) q[0];
cx q[3],q[0];
rz(0.73499078935326512) q[0];
cx q[1],q[0];
rz(0.78493411484626574) q[0];
cx q[2],q[0];
rz(0.58650723104448144) q[0];
cx q[1],q[0];
rz(0.53656390555148092) q[0];
cx q[3],q[0];
ry(0.38183708490054247) q[0];
cx q[1],q[0];
ry(0.40356107849690576) q[0];
cx q[2],q[0];
ry(0.40356107849690576) q[0];
cx q[1],q[0];
ry(0.38183708490054247) q[0];
cx q[3],q[0];
ry(-0.60235381287731604) q[0];
cx q[1],q[0];
ry(-0.18304435052013224) q[0];
cx q[2],q[0];
ry(-0.18304435052013224) q[0];
cx q[1],q[0];
ry(-0.60235381287731604) q[0];
cx q[3],q[1];
ry(-0.0031034033575761955) q[1];
cx q[2],q[1];
ry(-0.0031034033575761955) q[1];
cx q[3],q[1];
ry(-1.5676929234373205) q[1];
cx q[2],q[1];
ry(-1.5676929234373205) q[1];
cx q[3],q[2];
ry(0.068243718050679136) q[2];
cx q[3],q[2];
ry(-0.57567972958285241) q[2];
ry(-1.6074474813334751) q[3];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.4857744815964178) q[7];
u1(-1.4857744815964178) q[4];
cx q[7],q[4];
u1(1.4857744815964178) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.6074474813334751) q[3];
ry(0.57567972958285241) q[2];
cx q[3],q[2];
ry(-0.068243718050679136) q[2];
cx q[3],q[2];
ry(1.5676929234373205) q[1];
cx q[2],q[1];
ry(1.5676929234373205) q[1];
cx q[3],q[1];
ry(0.0031034033575761955) q[1];
cx q[2],q[1];
ry(0.0031034033575761955) q[1];
cx q[3],q[1];
ry(0.60235381287731604) q[0];
cx q[1],q[0];
ry(0.18304435052013224) q[0];
cx q[2],q[0];
ry(0.18304435052013224) q[0];
cx q[1],q[0];
ry(0.60235381287731604) q[0];
cx q[3],q[0];
ry(-0.38183708490054247) q[0];
cx q[1],q[0];
ry(-0.40356107849690576) q[0];
cx q[2],q[0];
ry(-0.40356107849690576) q[0];
cx q[1],q[0];
ry(-0.38183708490054247) q[0];
cx q[3],q[0];
rz(-0.53656390555148092) q[0];
cx q[1],q[0];
rz(-0.58650723104448144) q[0];
cx q[2],q[0];
rz(-0.78493411484626574) q[0];
cx q[1],q[0];
rz(-0.73499078935326512) q[0];
cx q[3],q[0];
rz(1.6349700543282251) q[0];
cx q[1],q[0];
rz(0.057965312982208306) q[0];
cx q[2],q[0];
rz(-0.74868831171486205) q[0];
cx q[1],q[0];
rz(0.82831642963115482) q[0];
cx q[3],q[0];
rz(-0.0089418333190973698) q[1];
cx q[2],q[1];
rz(-0.20736871712088156) q[1];
cx q[3],q[1];
rz(0.55222665561712359) q[1];
cx q[2],q[1];
rz(-0.25442696907994677) q[1];
cx q[3],q[1];
rz(0.19485980470633102) q[2];
cx q[3],q[2];
rz(0.50372527547709667) q[2];
cx q[3],q[2];
rz(-0.30292834921997369) q[3];
x q[4];
x q[0];
x q[1];
cx q[0],q[1];
cx q[0],q[2];
rz(-3.0860566168628134) q[0];
ry(-1.8194787860404835) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.8194787860404835) q[0];
rz(3.0860566168628134) q[0];
cx q[0],q[2];
cx q[0],q[1];
x q[1];
x q[0];
x q[3];
x q[0];
x q[1];
cx q[0],q[1];
cx q[0],q[2];
rz(-3.0860566168628134) q[0];
ry(-1.8194787860404835) q[0];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
h q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[1];
t q[5];
h q[5];
cx q[0],q[1];
t q[0];
tdg q[1];
cx q[0],q[1];
h q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[2];
t q[6];
h q[6];
cx q[5],q[2];
t q[5];
tdg q[2];
cx q[5],q[2];
h q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[3];
t q[7];
h q[7];
cx q[6],q[3];
t q[6];
tdg q[3];
cx q[6],q[3];
u1(-1.5152602900679171) q[7];
u1(-1.5152602900679171) q[4];
cx q[7],q[4];
u1(1.5152602900679171) q[4];
cx q[7],q[4];
cx q[6],q[3];
t q[3];
tdg q[6];
cx q[6],q[3];
h q[7];
tdg q[7];
tdg q[3];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
tdg q[7];
cx q[6],q[7];
t q[7];
cx q[3],q[7];
h q[7];
cx q[5],q[2];
t q[2];
tdg q[5];
cx q[5],q[2];
h q[6];
tdg q[6];
tdg q[2];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
tdg q[6];
cx q[5],q[6];
t q[6];
cx q[2],q[6];
h q[6];
cx q[0],q[1];
t q[1];
tdg q[0];
cx q[0],q[1];
h q[5];
tdg q[5];
tdg q[1];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
tdg q[5];
cx q[0],q[5];
t q[5];
cx q[1],q[5];
h q[5];
x q[0];
x q[1];
x q[2];
x q[3];
x q[4];
ry(1.8194787860404835) q[0];
rz(3.0860566168628134) q[0];
cx q[0],q[2];
cx q[0],q[1];
x q[1];
x q[0];
x q[3];


==> anc/reflection_synthesis/results/verification_results.json <==
{
  "status": "PASS",
  "model": "arbitrary single-qubit gates + all-to-all CNOT; m-2 clean ancillas for exported circuits",
  "symbolic_checks": {
    "symbolic_Burau_invariance_and_rank_one_formula_n": [
      2,
      3,
      4,
      5,
      6
    ],
    "Toffoli_six_CNOT_error": 8.021723640960921e-16
  },
  "numerical_cases": [
    {
      "n": 2,
      "M": 6,
      "a": 0.029462782549439483,
      "c": 0.05412658773652741,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.4591471694598772,
      "H_condition": 3.4337731199766424,
      "seed_cholesky_formula_error": 1.1102230246251565e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 4,
          "core_reflections": 4,
          "spectator_reflections": 0,
          "active_coordinate_bound": 6,
          "actual_active_coordinates": 6,
          "rank_U_minus_I": 4,
          "block_off_pattern_error": 0.0,
          "fixed_coordinate_error": 0.0,
          "unitarity_error": 1.347845883775527e-15,
          "reflection_product_error": 2.98181597570834e-15,
          "normal_Schur_error": 9.675315679270452e-16,
          "data_qubits": 3,
          "clean_ancillas": 1,
          "compiled_CNOT": 152,
          "compiled_single_qubit": 220,
          "compiled_total": 372,
          "directions_prepared": 4,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": true,
          "dense_QSD_ancilla_free_upper_bound": 20.0,
          "full_circuit_Frobenius_error": 5.274481493548731e-15,
          "ancilla_leakage_Frobenius_norm": 7.38880208957147e-16
        }
      ]
    },
    {
      "n": 3,
      "M": 12,
      "a": 0.02209708691207961,
      "c": 0.03608439182435161,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.29554903806093274,
      "H_condition": 3.9113820679621707,
      "seed_cholesky_formula_error": 1.1102230246251565e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 6,
          "core_reflections": 5,
          "spectator_reflections": 1,
          "active_coordinate_bound": 10,
          "actual_active_coordinates": 10,
          "rank_U_minus_I": 6,
          "block_off_pattern_error": 5.505440306757436e-16,
          "fixed_coordinate_error": 0.0,
          "unitarity_error": 1.7990886154300685e-15,
          "reflection_product_error": 2.4229004257503108e-15,
          "normal_Schur_error": 1.3007648746916557e-15,
          "data_qubits": 4,
          "clean_ancillas": 2,
          "compiled_CNOT": 278,
          "compiled_single_qubit": 430,
          "compiled_total": 708,
          "directions_prepared": 6,
          "max_direction_infidelity": 4.440892098500627e-16,
          "full_circuit_simulated": true,
          "dense_QSD_ancilla_free_upper_bound": 100.0,
          "full_circuit_Frobenius_error": 1.9904477860224457e-14,
          "ancilla_leakage_Frobenius_norm": 1.5384302804603056e-15
        },
        {
          "generator": 2,
          "reflection_count": 6,
          "core_reflections": 5,
          "spectator_reflections": 1,
          "active_coordinate_bound": 10,
          "actual_active_coordinates": 10,
          "rank_U_minus_I": 6,
          "block_off_pattern_error": 1.797058413745148e-16,
          "fixed_coordinate_error": 1.2432693116021407e-16,
          "unitarity_error": 1.111127418383622e-15,
          "reflection_product_error": 2.3154044907962854e-15,
          "normal_Schur_error": 1.360162207040317e-15,
          "data_qubits": 4,
          "clean_ancillas": 2,
          "compiled_CNOT": 286,
          "compiled_single_qubit": 438,
          "compiled_total": 724,
          "directions_prepared": 6,
          "max_direction_infidelity": 4.440892098500627e-16,
          "full_circuit_simulated": true,
          "dense_QSD_ancilla_free_upper_bound": 100.0,
          "full_circuit_Frobenius_error": 1.9753367565674943e-14,
          "ancilla_leakage_Frobenius_norm": 1.4806681550480079e-15
        }
      ]
    },
    {
      "n": 4,
      "M": 20,
      "a": 0.017677669529663688,
      "c": 0.027063293868263706,
      "l": 0.2677861589595423,
      "H_min_eigenvalue": 0.21913589860937818,
      "H_condition": 4.14703480128191,
      "seed_cholesky_formula_error": 1.1102230246251565e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 4.835741161681138e-16,
          "fixed_coordinate_error": 1.1317290442408972e-16,
          "unitarity_error": 1.790626958394143e-15,
          "reflection_product_error": 3.3371926493816695e-15,
          "normal_Schur_error": 1.6095849220382777e-15,
          "data_qubits": 5,
          "clean_ancillas": 3,
          "compiled_CNOT": 644,
          "compiled_single_qubit": 914,
          "compiled_total": 1558,
          "directions_prepared": 8,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": true,
          "dense_QSD_ancilla_free_upper_bound": 444.0,
          "full_circuit_Frobenius_error": 6.346524132491148e-14,
          "ancilla_leakage_Frobenius_norm": 2.8074242607991684e-15
        },
        {
          "generator": 2,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 1.0183478583788455e-15,
          "fixed_coordinate_error": 3.1907476199521457e-16,
          "unitarity_error": 2.486374253773187e-15,
          "reflection_product_error": 4.67399756487056e-15,
          "normal_Schur_error": 2.0229917607143094e-15,
          "data_qubits": 5,
          "clean_ancillas": 3,
          "compiled_CNOT": 652,
          "compiled_single_qubit": 924,
          "compiled_total": 1576,
          "directions_prepared": 8,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": true,
          "dense_QSD_ancilla_free_upper_bound": 444.0,
          "full_circuit_Frobenius_error": 6.16075532161958e-14,
          "ancilla_leakage_Frobenius_norm": 2.6053503238170305e-15
        },
        {
          "generator": 3,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 1.4344092472568573e-16,
          "fixed_coordinate_error": 5.79808937563316e-17,
          "unitarity_error": 1.8134545016826867e-15,
          "reflection_product_error": 3.666372168892591e-15,
          "normal_Schur_error": 1.4777963138243304e-15,
          "data_qubits": 5,
          "clean_ancillas": 3,
          "compiled_CNOT": 648,
          "compiled_single_qubit": 926,
          "compiled_total": 1574,
          "directions_prepared": 8,
          "max_direction_infidelity": 8.881784197001252e-16,
          "full_circuit_simulated": true,
          "dense_QSD_ancilla_free_upper_bound": 444.0,
          "full_circuit_Frobenius_error": 4.920586545728273e-14,
          "ancilla_leakage_Frobenius_norm": 2.797236666850452e-15
        }
      ]
    },
    {
      "n": 5,
      "M": 30,
      "a": 0.014731391274719742,
      "c": 0.021650635094610966,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.17440379153442398,
      "H_condition": 4.287781833656688,
      "seed_cholesky_formula_error": 0.0,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 2.402638481794405e-15,
          "fixed_coordinate_error": 6.66405167915073e-16,
          "unitarity_error": 4.1282676215834876e-15,
          "reflection_product_error": 3.711532512825534e-15,
          "normal_Schur_error": 1.534426737927038e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 898,
          "compiled_single_qubit": 1316,
          "compiled_total": 2214,
          "directions_prepared": 10,
          "max_direction_infidelity": 4.440892098500627e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 2,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 6.683327623044958e-16,
          "fixed_coordinate_error": 2.407915478750147e-16,
          "unitarity_error": 2.5401586507359852e-15,
          "reflection_product_error": 3.568817740829199e-15,
          "normal_Schur_error": 1.8984587637084023e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 906,
          "compiled_single_qubit": 1328,
          "compiled_total": 2234,
          "directions_prepared": 10,
          "max_direction_infidelity": 4.440892098500627e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 3,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 1.3303300354078413e-15,
          "fixed_coordinate_error": 5.722253198428182e-16,
          "unitarity_error": 2.727253439241815e-15,
          "reflection_product_error": 3.7346597489473044e-15,
          "normal_Schur_error": 1.5596926627256277e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 904,
          "compiled_single_qubit": 1332,
          "compiled_total": 2236,
          "directions_prepared": 10,
          "max_direction_infidelity": 8.881784197001252e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 4,
          "reflection_count": 10,
          "core_reflections": 7,
          "spectator_reflections": 3,
          "active_coordinate_bound": 18,
          "actual_active_coordinates": 18,
          "rank_U_minus_I": 10,
          "block_off_pattern_error": 1.3386978011363274e-15,
          "fixed_coordinate_error": 1.9702692386517054e-16,
          "unitarity_error": 4.481306946568272e-15,
          "reflection_product_error": 4.3923262972005086e-15,
          "normal_Schur_error": 2.6923639215362024e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 920,
          "compiled_single_qubit": 1340,
          "compiled_total": 2260,
          "directions_prepared": 10,
          "max_direction_infidelity": 1.5543122344752194e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        }
      ]
    },
    {
      "n": 6,
      "M": 42,
      "a": 0.012626906806902635,
      "c": 0.018042195912175804,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.14493327515734855,
      "H_condition": 4.381409732336522,
      "seed_cholesky_formula_error": 2.220446049250313e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 1.285330438573321e-15,
          "fixed_coordinate_error": 3.0810608526194896e-16,
          "unitarity_error": 2.6758528813897924e-15,
          "reflection_product_error": 4.646679283238044e-15,
          "normal_Schur_error": 1.4067612409101837e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 1056,
          "compiled_single_qubit": 1560,
          "compiled_total": 2616,
          "directions_prepared": 12,
          "max_direction_infidelity": 1.9984014443252818e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 2,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 3.020076234787042e-15,
          "fixed_coordinate_error": 1.2899633508799145e-15,
          "unitarity_error": 5.018297812976533e-15,
          "reflection_product_error": 4.564018328740668e-15,
          "normal_Schur_error": 1.7589736106093051e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 1064,
          "compiled_single_qubit": 1574,
          "compiled_total": 2638,
          "directions_prepared": 12,
          "max_direction_infidelity": 6.661338147750938e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 3,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 6.022326482569731e-16,
          "fixed_coordinate_error": 3.007857007059788e-16,
          "unitarity_error": 2.3844657694908627e-15,
          "reflection_product_error": 5.6103161025430035e-15,
          "normal_Schur_error": 2.126820342512985e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 1064,
          "compiled_single_qubit": 1580,
          "compiled_total": 2644,
          "directions_prepared": 12,
          "max_direction_infidelity": 2.4424906541753444e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 4,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 9.016056006251443e-16,
          "fixed_coordinate_error": 4.974792719755582e-16,
          "unitarity_error": 2.6330444404042177e-15,
          "reflection_product_error": 4.673420296571064e-15,
          "normal_Schur_error": 2.381544584623087e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 1080,
          "compiled_single_qubit": 1588,
          "compiled_total": 2668,
          "directions_prepared": 12,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        },
        {
          "generator": 5,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 2.9119703332943224e-16,
          "fixed_coordinate_error": 3.217583432076304e-16,
          "unitarity_error": 2.6639006357687292e-15,
          "reflection_product_error": 4.6257351467551976e-15,
          "normal_Schur_error": 2.390289371222435e-15,
          "data_qubits": 6,
          "clean_ancillas": 4,
          "compiled_CNOT": 1056,
          "compiled_single_qubit": 1580,
          "compiled_total": 2636,
          "directions_prepared": 12,
          "max_direction_infidelity": 4.440892098500627e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 1868.0
        }
      ]
    },
    {
      "n": 8,
      "M": 72,
      "a": 0.009820927516479828,
      "c": 0.013531646934131853,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.10840254050223246,
      "H_condition": 4.498256343628424,
      "seed_cholesky_formula_error": 1.1102230246251565e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.8369158384490547e-15,
          "fixed_coordinate_error": 8.754380076334737e-16,
          "unitarity_error": 3.91854234763212e-15,
          "reflection_product_error": 4.934079346809914e-15,
          "normal_Schur_error": 1.7120475123853652e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2204,
          "compiled_single_qubit": 3010,
          "compiled_total": 5214,
          "directions_prepared": 16,
          "max_direction_infidelity": 1.5543122344752194e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        },
        {
          "generator": 2,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 5.190980937946901e-15,
          "fixed_coordinate_error": 2.427797900360972e-15,
          "unitarity_error": 8.239112640590742e-15,
          "reflection_product_error": 7.109418778562402e-15,
          "normal_Schur_error": 1.684864548821223e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2212,
          "compiled_single_qubit": 3028,
          "compiled_total": 5240,
          "directions_prepared": 16,
          "max_direction_infidelity": 2.2204460492503135e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        },
        {
          "generator": 3,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.5301019802889325e-15,
          "fixed_coordinate_error": 8.182428241944269e-16,
          "unitarity_error": 4.1329127119537756e-15,
          "reflection_product_error": 5.480646440287311e-15,
          "normal_Schur_error": 2.9425050704742804e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2216,
          "compiled_single_qubit": 3038,
          "compiled_total": 5254,
          "directions_prepared": 16,
          "max_direction_infidelity": 2.6645352591003753e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        },
        {
          "generator": 4,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.1330835646678235e-15,
          "fixed_coordinate_error": 5.071425072887091e-16,
          "unitarity_error": 4.058762130667316e-15,
          "reflection_product_error": 4.85462452543705e-15,
          "normal_Schur_error": 2.785167922471323e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2232,
          "compiled_single_qubit": 3046,
          "compiled_total": 5278,
          "directions_prepared": 16,
          "max_direction_infidelity": 1.776356839400251e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        },
        {
          "generator": 5,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.4778450999524704e-15,
          "fixed_coordinate_error": 7.433362472792272e-16,
          "unitarity_error": 3.79169642566927e-15,
          "reflection_product_error": 5.3183946958661e-15,
          "normal_Schur_error": 2.788932599748932e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2204,
          "compiled_single_qubit": 3038,
          "compiled_total": 5242,
          "directions_prepared": 16,
          "max_direction_infidelity": 2.2204460492503135e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        },
        {
          "generator": 6,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 1.1766553293717089e-15,
          "fixed_coordinate_error": 6.58505998118622e-16,
          "unitarity_error": 4.642505917761741e-15,
          "reflection_product_error": 4.9473632897617516e-15,
          "normal_Schur_error": 3.087001549694958e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2212,
          "compiled_single_qubit": 3056,
          "compiled_total": 5268,
          "directions_prepared": 16,
          "max_direction_infidelity": 1.5543122344752194e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        },
        {
          "generator": 7,
          "reflection_count": 16,
          "core_reflections": 10,
          "spectator_reflections": 6,
          "active_coordinate_bound": 30,
          "actual_active_coordinates": 30,
          "rank_U_minus_I": 16,
          "block_off_pattern_error": 8.319058879998419e-16,
          "fixed_coordinate_error": 2.18038418418161e-16,
          "unitarity_error": 4.6260768395302446e-15,
          "reflection_product_error": 5.630941135241102e-15,
          "normal_Schur_error": 2.8242237675635756e-15,
          "data_qubits": 7,
          "clean_ancillas": 5,
          "compiled_CNOT": 2228,
          "compiled_single_qubit": 3066,
          "compiled_total": 5294,
          "directions_prepared": 16,
          "max_direction_infidelity": 2.6645352591003753e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 7660.0
        }
      ]
    },
    {
      "n": 10,
      "M": 110,
      "a": 0.008035304331665313,
      "c": 0.010825317547305483,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.08661277542437129,
      "H_condition": 4.568275100204661,
      "seed_cholesky_formula_error": 3.3306690738754696e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 1.927874139077084e-15,
          "fixed_coordinate_error": 7.798024795239352e-16,
          "unitarity_error": 3.998010834241218e-15,
          "reflection_product_error": 4.939726458933264e-15,
          "normal_Schur_error": 2.3110887208455852e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2936,
          "compiled_single_qubit": 4104,
          "compiled_total": 7040,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.776356839400251e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 2,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 3.148799858689968e-15,
          "fixed_coordinate_error": 1.641851660131223e-15,
          "unitarity_error": 4.961558876017144e-15,
          "reflection_product_error": 5.808052520621779e-15,
          "normal_Schur_error": 1.5538868264401126e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2944,
          "compiled_single_qubit": 4126,
          "compiled_total": 7070,
          "directions_prepared": 20,
          "max_direction_infidelity": 8.881784197001252e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 3,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 4.584728460742711e-15,
          "fixed_coordinate_error": 2.724559473876614e-15,
          "unitarity_error": 7.441491229601143e-15,
          "reflection_product_error": 6.919368821354731e-15,
          "normal_Schur_error": 2.3821769189490335e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2952,
          "compiled_single_qubit": 4140,
          "compiled_total": 7092,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 4,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 2.7156364146890195e-15,
          "fixed_coordinate_error": 1.0025617317721872e-15,
          "unitarity_error": 6.080296008668257e-15,
          "reflection_product_error": 6.4325462536058736e-15,
          "normal_Schur_error": 2.9416787065547844e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2968,
          "compiled_single_qubit": 4148,
          "compiled_total": 7116,
          "directions_prepared": 20,
          "max_direction_infidelity": 8.881784197001252e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 5,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 2.1118730982943967e-15,
          "fixed_coordinate_error": 1.1694829474489042e-15,
          "unitarity_error": 5.0084524826464255e-15,
          "reflection_product_error": 5.4418488392223615e-15,
          "normal_Schur_error": 3.0738871321954725e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2936,
          "compiled_single_qubit": 4140,
          "compiled_total": 7076,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.9984014443252818e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 6,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 2.8872145487652305e-15,
          "fixed_coordinate_error": 1.1202782692319647e-15,
          "unitarity_error": 6.9770907930798816e-15,
          "reflection_product_error": 6.335399245229229e-15,
          "normal_Schur_error": 2.995068432090418e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2944,
          "compiled_single_qubit": 4162,
          "compiled_total": 7106,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.3322676295501877e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 7,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 1.670314259644499e-15,
          "fixed_coordinate_error": 7.923454480614779e-16,
          "unitarity_error": 5.643870172155968e-15,
          "reflection_product_error": 6.951032643251808e-15,
          "normal_Schur_error": 3.5237370304896867e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2968,
          "compiled_single_qubit": 4176,
          "compiled_total": 7144,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.5543122344752194e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 8,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 1.3336138738763849e-15,
          "fixed_coordinate_error": 7.112097627317558e-16,
          "unitarity_error": 6.128556445529412e-15,
          "reflection_product_error": 6.25802306279239e-15,
          "normal_Schur_error": 3.8406927200514535e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2992,
          "compiled_single_qubit": 4170,
          "compiled_total": 7162,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 9,
          "reflection_count": 20,
          "core_reflections": 12,
          "spectator_reflections": 8,
          "active_coordinate_bound": 38,
          "actual_active_coordinates": 38,
          "rank_U_minus_I": 20,
          "block_off_pattern_error": 7.541514760141448e-16,
          "fixed_coordinate_error": 3.15683105563724e-16,
          "unitarity_error": 5.75529568624266e-15,
          "reflection_product_error": 6.8079289837621955e-15,
          "normal_Schur_error": 3.946555379050741e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 2936,
          "compiled_single_qubit": 4140,
          "compiled_total": 7076,
          "directions_prepared": 20,
          "max_direction_infidelity": 1.776356839400251e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        }
      ]
    },
    {
      "n": 12,
      "M": 156,
      "a": 0.006799103665255265,
      "c": 0.009021097956087902,
      "l": 0.2677861589595422,
      "H_min_eigenvalue": 0.07212804560286208,
      "H_condition": 4.614918831125286,
      "seed_cholesky_formula_error": 2.220446049250313e-16,
      "generators": [
        {
          "generator": 1,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 4.1749897160394636e-15,
          "fixed_coordinate_error": 2.076663791719586e-15,
          "unitarity_error": 6.1147085442877105e-15,
          "reflection_product_error": 7.058713843156993e-15,
          "normal_Schur_error": 2.2832077900028642e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3476,
          "compiled_single_qubit": 4882,
          "compiled_total": 8358,
          "directions_prepared": 24,
          "max_direction_infidelity": 2.6645352591003753e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 2,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 4.641112956874702e-15,
          "fixed_coordinate_error": 2.4340608911375696e-15,
          "unitarity_error": 7.602473649911334e-15,
          "reflection_product_error": 7.066794653339774e-15,
          "normal_Schur_error": 2.1311775404730808e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3484,
          "compiled_single_qubit": 4908,
          "compiled_total": 8392,
          "directions_prepared": 24,
          "max_direction_infidelity": 6.661338147750938e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 3,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 2.9996159082350105e-15,
          "fixed_coordinate_error": 1.6190599278664274e-15,
          "unitarity_error": 5.0709142674141426e-15,
          "reflection_product_error": 5.858999458539416e-15,
          "normal_Schur_error": 2.330082642761574e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3496,
          "compiled_single_qubit": 4926,
          "compiled_total": 8422,
          "directions_prepared": 24,
          "max_direction_infidelity": 6.661338147750938e-16,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 4,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 1.8363439735430665e-15,
          "fixed_coordinate_error": 9.638419302152527e-16,
          "unitarity_error": 4.053225566986158e-15,
          "reflection_product_error": 5.857706270432742e-15,
          "normal_Schur_error": 2.4967504563226232e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3512,
          "compiled_single_qubit": 4934,
          "compiled_total": 8446,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.776356839400251e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 5,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 3.632651202767915e-15,
          "fixed_coordinate_error": 2.072378576834519e-15,
          "unitarity_error": 6.752334000146873e-15,
          "reflection_product_error": 6.430919790717278e-15,
          "normal_Schur_error": 2.7563405455714686e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3476,
          "compiled_single_qubit": 4926,
          "compiled_total": 8402,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.776356839400251e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 6,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 1.6940475700646896e-15,
          "fixed_coordinate_error": 9.667290612002554e-16,
          "unitarity_error": 4.278494847004459e-15,
          "reflection_product_error": 6.204625578918827e-15,
          "normal_Schur_error": 2.8700198554159597e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3484,
          "compiled_single_qubit": 4952,
          "compiled_total": 8436,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 7,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 1.6085042215497396e-15,
          "fixed_coordinate_error": 8.073272349264422e-16,
          "unitarity_error": 4.5995105623331906e-15,
          "reflection_product_error": 6.656202602101257e-15,
          "normal_Schur_error": 2.89020769089082e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3516,
          "compiled_single_qubit": 4970,
          "compiled_total": 8486,
          "directions_prepared": 24,
          "max_direction_infidelity": 2.6645352591003753e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 8,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 1.5053260034721078e-15,
          "fixed_coordinate_error": 9.870067123834642e-16,
          "unitarity_error": 4.6874702247050256e-15,
          "reflection_product_error": 6.298745120078389e-15,
          "normal_Schur_error": 2.932870194534438e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3540,
          "compiled_single_qubit": 4960,
          "compiled_total": 8500,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.5543122344752194e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 9,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 1.69480956196808e-15,
          "fixed_coordinate_error": 9.095942752155794e-16,
          "unitarity_error": 5.316949983463715e-15,
          "reflection_product_error": 6.539828640943953e-15,
          "normal_Schur_error": 3.1933939864135102e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3476,
          "compiled_single_qubit": 4926,
          "compiled_total": 8402,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.776356839400251e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 10,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 9.813787111748046e-16,
          "fixed_coordinate_error": 7.274468617350229e-16,
          "unitarity_error": 4.9462454352540474e-15,
          "reflection_product_error": 6.197317764818701e-15,
          "normal_Schur_error": 3.0981254576774978e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3484,
          "compiled_single_qubit": 4952,
          "compiled_total": 8436,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        },
        {
          "generator": 11,
          "reflection_count": 24,
          "core_reflections": 14,
          "spectator_reflections": 10,
          "active_coordinate_bound": 46,
          "actual_active_coordinates": 46,
          "rank_U_minus_I": 24,
          "block_off_pattern_error": 8.499805187938971e-16,
          "fixed_coordinate_error": 4.1796363580768365e-16,
          "unitarity_error": 4.9740520146251105e-15,
          "reflection_product_error": 6.013913882880354e-15,
          "normal_Schur_error": 3.288205683304167e-15,
          "data_qubits": 8,
          "clean_ancillas": 6,
          "compiled_CNOT": 3496,
          "compiled_single_qubit": 4970,
          "compiled_total": 8466,
          "directions_prepared": 24,
          "max_direction_infidelity": 1.1102230246251567e-15,
          "full_circuit_simulated": false,
          "dense_QSD_ancilla_free_upper_bound": 31020.0
        }
      ]
    }
  ],
  "degenerate_cases": [
    {
      "n": 2,
      "a": 0.025,
      "c": 0.025,
      "l": 0.25,
      "degeneracy": "q=tau",
      "generators": [
        {
          "generator": 1,
          "reflection_count": 4,
          "core_reflections": 4,
          "spectator_reflections": 0,
          "active_coordinate_bound": 6,
          "actual_active_coordinates": 6,
          "rank_U_minus_I": 4,
          "block_off_pattern_error": 0.0,
          "fixed_coordinate_error": 0.0,
          "unitarity_error": 1.7636712032287121e-15,
          "reflection_product_error": 2.9724787481773652e-15,
          "normal_Schur_error": 1.446617892420986e-15
        }
      ]
    },
    {
      "n": 3,
      "a": 0.017857142857142856,
      "c": 0.017857142857142856,
      "l": 0.25,
      "degeneracy": "q=tau",
      "generators": [
        {
          "generator": 1,
          "reflection_count": 6,
          "core_reflections": 5,
          "spectator_reflections": 1,
          "active_coordinate_bound": 10,
          "actual_active_coordinates": 10,
          "rank_U_minus_I": 6,
          "block_off_pattern_error": 6.296052192844152e-16,
          "fixed_coordinate_error": 0.0,
          "unitarity_error": 2.096426458203362e-15,
          "reflection_product_error": 2.620383608001899e-15,
          "normal_Schur_error": 1.8526587297629598e-15
        },
        {
          "generator": 2,
          "reflection_count": 6,
          "core_reflections": 5,
          "spectator_reflections": 1,
          "active_coordinate_bound": 10,
          "actual_active_coordinates": 10,
          "rank_U_minus_I": 6,
          "block_off_pattern_error": 4.604048639454119e-16,
          "fixed_coordinate_error": 1.1961655354846166e-16,
          "unitarity_error": 2.139259948411282e-15,
          "reflection_product_error": 3.1824526320131125e-15,
          "normal_Schur_error": 1.4216106128114333e-15
        }
      ]
    },
    {
      "n": 4,
      "a": 0.013888888888888888,
      "c": 0.013888888888888888,
      "l": 0.25,
      "degeneracy": "q=tau",
      "generators": [
        {
          "generator": 1,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 1.0798543999532424e-15,
          "fixed_coordinate_error": 3.20802529274778e-16,
          "unitarity_error": 1.9762162662782713e-15,
          "reflection_product_error": 3.0233221744702377e-15,
          "normal_Schur_error": 9.767544785359804e-16
        },
        {
          "generator": 2,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 1.3229638647275756e-15,
          "fixed_coordinate_error": 5.004558424678616e-16,
          "unitarity_error": 2.661949638643515e-15,
          "reflection_product_error": 2.983498294951342e-15,
          "normal_Schur_error": 1.4535457488470608e-15
        },
        {
          "generator": 3,
          "reflection_count": 8,
          "core_reflections": 6,
          "spectator_reflections": 2,
          "active_coordinate_bound": 14,
          "actual_active_coordinates": 14,
          "rank_U_minus_I": 8,
          "block_off_pattern_error": 6.346697509868457e-16,
          "fixed_coordinate_error": 1.7764769987413464e-16,
          "unitarity_error": 2.432602879656117e-15,
          "reflection_product_error": 2.785766752783959e-15,
          "normal_Schur_error": 1.4605893585368717e-15
        }
      ]
    },
    {
      "n": 6,
      "a": 0.009615384615384616,
      "c": 0.009615384615384616,
      "l": 0.25,
      "degeneracy": "q=tau",
      "generators": [
        {
          "generator": 1,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 2.4328307639491087e-15,
          "fixed_coordinate_error": 8.859889659279527e-16,
          "unitarity_error": 4.154809788647365e-15,
          "reflection_product_error": 4.390311085086304e-15,
          "normal_Schur_error": 1.2226910032095543e-15
        },
        {
          "generator": 2,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 3.218796346344683e-15,
          "fixed_coordinate_error": 1.3635600868069918e-15,
          "unitarity_error": 4.9416692201812264e-15,
          "reflection_product_error": 4.454578538095126e-15,
          "normal_Schur_error": 1.462136730787851e-15
        },
        {
          "generator": 3,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 2.4111029790241064e-15,
          "fixed_coordinate_error": 7.901471089625484e-16,
          "unitarity_error": 4.8363678918459816e-15,
          "reflection_product_error": 5.1700575521068044e-15,
          "normal_Schur_error": 2.4317071874415114e-15
        },
        {
          "generator": 4,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 8.293494906107245e-16,
          "fixed_coordinate_error": 4.2696258123664884e-16,
          "unitarity_error": 2.9719359890649248e-15,
          "reflection_product_error": 4.9908375416192854e-15,
          "normal_Schur_error": 1.87581430960599e-15
        },
        {
          "generator": 5,
          "reflection_count": 12,
          "core_reflections": 8,
          "spectator_reflections": 4,
          "active_coordinate_bound": 22,
          "actual_active_coordinates": 22,
          "rank_U_minus_I": 12,
          "block_off_pattern_error": 4.970059200242319e-16,
          "fixed_coordinate_error": 1.4514608601379904e-16,
          "unitarity_error": 2.6903348946615424e-15,
          "reflection_product_error": 4.0590703369367985e-15,
          "normal_Schur_error": 2.027432482120465e-15
        }
      ]
    }
  ],
  "warning": "Floating-point checks complement the general proofs; compiled gate counts are upper bounds, not optimal CNOT counts."
}


==> anc/reflection_synthesis/verify_reflection_cost.py <==
#!/usr/bin/env python3
"""Common-basis KLM gate synthesis: matrix, reflection, and circuit checks.

Python >= 3.10; dependencies: numpy, scipy, sympy.
Uses column vectors, little-endian qubit indices, seed register in low bits.
The large-dimensional tests verify matrices and state preparation. Full
CNOT/single-qubit circuits are simulated on all input columns for n <= 4.
No tensor-product interpretation is assigned to the original raw Burau basis.
"""
from __future__ import annotations
import argparse
from dataclasses import dataclass
from pathlib import Path
import json, math, hashlib
import numpy as np
from scipy.linalg import cholesky, schur

@dataclass(frozen=True)
class Gate:
    name: str
    qubits: tuple[int, ...]
    angle: float = 0.0


def inverse(gates: list[Gate]) -> list[Gate]:
    out=[]
    for g in reversed(gates):
        if g.name in ('ry','rz','p'): out.append(Gate(g.name,g.qubits,-g.angle))
        elif g.name=='t': out.append(Gate('tdg',g.qubits))
        elif g.name=='tdg': out.append(Gate('t',g.qubits))
        else: out.append(g)
    return out


def gate_matrix(g: Gate) -> np.ndarray:
    a=g.angle
    if g.name=='x': return np.array([[0,1],[1,0]],complex)
    if g.name=='h': return np.array([[1,1],[1,-1]],complex)/np.sqrt(2)
    if g.name=='t': return np.diag([1,np.exp(1j*np.pi/4)])
    if g.name=='tdg': return np.diag([1,np.exp(-1j*np.pi/4)])
    if g.name=='p': return np.diag([1,np.exp(1j*a)])
    if g.name=='rz': return np.diag([np.exp(-1j*a/2),np.exp(1j*a/2)])
    if g.name=='ry': return np.array([[np.cos(a/2),-np.sin(a/2)],[np.sin(a/2),np.cos(a/2)]],complex)
    raise ValueError(g)


def run(gates: list[Gate], vectors: np.ndarray, nqubits: int) -> np.ndarray:
    """Apply circuit to a vector or a matrix whose columns are vectors."""
    out=np.array(vectors,dtype=complex,copy=True)
    assert out.shape[0]==1<<nqubits
    idx=np.arange(1<<nqubits)
    for g in gates:
        if g.name=='cx':
            c,t=g.qubits; perm=idx ^ (((idx>>c)&1)<<t)
            out=out[perm]
        else:
            q,=g.qubits; aidx=idx[((idx>>q)&1)==0];bidx=aidx|(1<<q)
            a=out[aidx].copy();b=out[bidx].copy();T=gate_matrix(g)
            out[aidx]=T[0,0]*a+T[0,1]*b;out[bidx]=T[1,0]*a+T[1,1]*b
    return out


def uniformly_controlled(axis: str, controls: list[int], target: int, angles: np.ndarray) -> list[Gate]:
    """Exact Gray-code uniformly controlled Ry/Rz. Controls are little endian."""
    j=len(controls);L=1<<j
    assert len(angles)==L
    if not controls: return [Gate(axis,(target,),float(angles[0]))]
    gray=[h^(h>>1) for h in range(L)];gates=[]
    for h in range(L):
        beta=sum((-1 if (b&gray[h]).bit_count()%2 else 1)*angles[b] for b in range(L))/L
        gates.append(Gate(axis,(target,),float(beta)))
        diff=gray[h]^gray[(h+1)%L]; changed=diff.bit_length()-1
        gates.append(Gate('cx',(controls[changed],target)))
    return gates


def dense_state_prep(v: np.ndarray, qubits: list[int]) -> list[Gate]:
    """Magnitude tree followed by phase tree; prepares v up to global phase.
    This deliberately unoptimized construction uses 2^(k+1)-4 CNOTs.
    """
    k=len(qubits);v=np.asarray(v,complex)
    if len(v)!=1<<k or abs(np.linalg.norm(v)-1)>1e-8: raise ValueError('bad state')
    gates=[]
    for t in range(k-1,-1,-1):
        angles=[];span=1<<(t+1)
        for prefix in range(1<<(k-t-1)):
            block=v[prefix*span:(prefix+1)*span]
            x=np.linalg.norm(block[:1<<t]);y=np.linalg.norm(block[1<<t:])
            angles.append(0.0 if x+y<1e-15 else 2*np.arctan2(y,x))
        gates+=uniformly_controlled('ry',qubits[t+1:],qubits[t],np.asarray(angles))
    phases=np.angle(v)
    for t in range(k):
        angles=phases[1::2]-phases[::2]
        gates+=uniformly_controlled('rz',qubits[t+1:],qubits[t],angles)
        phases=(phases[::2]+phases[1::2])/2
    return gates


def pair_to_zero_one(x: int,y: int,qubits: list[int]) -> list[Gate]:
    """Affine binary permutation sending consecutive labels x,y to 0,1."""
    if y!=x+1 or y >= 1<<len(qubits): raise ValueError('need consecutive in-range labels')
    d=x^y; gates=[Gate('x',(qubits[j],)) for j in range(len(qubits)) if (x>>j)&1]
    assert d&1
    gates += [Gate('cx',(qubits[0],qubits[j])) for j in range(1,len(qubits)) if (d>>j)&1]
    return gates


def ccx(a: int,b: int,t: int) -> list[Gate]:
    return [Gate('h',(t,)),Gate('cx',(b,t)),Gate('tdg',(t,)),Gate('cx',(a,t)),
            Gate('t',(t,)),Gate('cx',(b,t)),Gate('tdg',(t,)),Gate('cx',(a,t)),
            Gate('t',(b,)),Gate('t',(t,)),Gate('h',(t,)),Gate('cx',(a,b)),
            Gate('t',(a,)),Gate('tdg',(b,)),Gate('cx',(a,b))]


def cp(c: int,t: int,angle: float) -> list[Gate]:
    return [Gate('p',(c,),angle/2),Gate('p',(t,),angle/2),Gate('cx',(c,t)),
            Gate('p',(t,),-angle/2),Gate('cx',(c,t))]


def zero_phase(m: int,angle: float) -> list[Gate]:
    """Phase only on the all-zero data state, using m-2 clean ancillas.
    Ancilla labels are m,...,2*m-3; all are restored. CNOTs: 12(m-2)+2.
    """
    if m<2: return [Gate('x',(0,)),Gate('p',(0,),angle),Gate('x',(0,))]
    flips=[Gate('x',(j,)) for j in range(m)];ladder=[]
    if m==2: middle=cp(0,1,angle)
    else:
        ladder+=ccx(0,1,m)
        for j in range(2,m-1): ladder+=ccx(m+j-2,j,m+j-1)
        middle=ladder+cp(2*m-3,m-1,angle)+inverse(ladder)
    return flips+middle+flips


def build_model(n: int,a: float,c: float,l: float) -> dict:
    if n<2 or min(a,c,l)<=0 or n*c+(n+1)*a+l>=1: raise ValueError('not in certified window')
    N=n+1;M=n*N;q=np.exp(2j*np.pi*a);tau=np.exp(2j*np.pi*c)
    theta=np.pi*a
    J=np.eye(n,dtype=complex)
    for j in range(n-1): J[j,j+1]=-q/(1+q);J[j+1,j]=-1/(1+q)
    T=cholesky(J,lower=False)
    closed=np.sqrt([np.sin((j+1)*theta)/(2*np.cos(theta)*np.sin(j*theta)) for j in range(1,n+1)])
    B=[]
    for j in range(n):
        u=np.zeros(N,complex);u[1:]=T[:,j]
        B.append(np.eye(N)-(1+q)*np.outer(u,u.conj()))
    Sig=B[1:];g=[tau*B[0]@B[0]]
    for X in Sig:g.append(X@g[-1]@X.conj().T)
    A=[]
    for i,X in enumerate(Sig):
        Y=np.kron(np.eye(n),X);Y[i*N:(i+2)*N,i*N:(i+2)*N]=0
        Y[(i+1)*N:(i+2)*N,i*N:(i+1)*N]=X
        Y[i*N:(i+1)*N,(i+1)*N:(i+2)*N]=X@g[i]
        Y[(i+1)*N:(i+2)*N,(i+1)*N:(i+2)*N]=X@(np.eye(N)-g[i+1]);A.append(Y)
    lam=np.exp(2j*np.pi*l);z=np.exp(1j*np.pi*l);H=np.empty((M,M),complex)
    for j in range(n):
        for k in range(n):
            if j==k: block=(g[j].conj().T-lam*np.eye(N))@(g[j]-np.eye(N))/z
            else: block=(1/z if j<k else z)*(g[j].conj().T-np.eye(N))@(g[k]-np.eye(N))
            H[j*N:(j+1)*N,k*N:(k+1)*N]=block
    herm_err=np.linalg.norm(H-H.conj().T);H=(H+H.conj().T)/2
    S=cholesky(H,lower=False)
    U=[np.linalg.solve(S.T,(S@X).T).T for X in A]
    return dict(n=n,N=N,M=M,a=a,c=c,l=l,q=q,tau=tau,J=J,T=T,B=B,g=g,A=A,H=H,S=S,U=U,
                seed_cholesky_formula_error=float(np.max(abs(np.diag(T)-closed))),hermiticity_error=float(herm_err))


def interval_blocks(n: int,i: int) -> list[tuple[str,list[int]]]:
    """i is the zero-based braid-generator index; seed support is i+1,i+2."""
    N=n+1;blocks=[('core',list(range(i*N,(i+2)*N)))]
    for j in range(n):
        if j not in (i,i+1): blocks.append((f'spectator_{j}',[j*N+i+1,j*N+i+2]))
    return blocks


def reflectors(model: dict,i: int) -> tuple[list[dict],dict]:
    n,N,M=model['n'],model['N'],model['M'];U=model['U'][i]
    Rs=[];block_errors=[];mask=np.eye(M,dtype=bool)
    for name,indices in interval_blocks(n,i):
        mask[np.ix_(indices,indices)]=True
        block=U[np.ix_(indices,indices)];R,Z=schur(block,output='complex')
        block_errors.append(float(np.linalg.norm(R-np.diag(np.diag(R)))))
        for j,eigen in enumerate(np.diag(R)):
            if abs(eigen-1)>1e-8:
                v=np.zeros(M,complex);v[indices]=Z[:,j];phase=float(np.angle(eigen))
                Rs.append(dict(kind=name,indices=indices,vector=v,phase=phase))
    product=np.eye(M,dtype=complex)
    for r in Rs:
        v=r['vector'];product += (np.exp(1j*r['phase'])-1)*np.outer(v,v.conj()@product)
    outside=float(np.linalg.norm(U[~mask]));fixed=[j for j in range(M) if all(j not in ids for _,ids in interval_blocks(n,i))]
    fixed_err=float(np.linalg.norm(U[fixed,:]-np.eye(M)[fixed,:]))
    info=dict(generator=i+1,reflection_count=len(Rs),core_reflections=sum(r['kind']=='core' for r in Rs),
              spectator_reflections=sum(r['kind']!='core' for r in Rs),active_coordinate_bound=4*n-2,
              actual_active_coordinates=int(np.count_nonzero(np.max(abs(U-np.eye(M)),axis=1)>1e-8)),
              rank_U_minus_I=int(np.linalg.matrix_rank(U-np.eye(M),tol=1e-8)),
              block_off_pattern_error=outside,fixed_coordinate_error=fixed_err,
              unitarity_error=float(np.linalg.norm(U.conj().T@U-np.eye(M))),
              reflection_product_error=float(np.linalg.norm(product-U)),normal_Schur_error=max(block_errors))
    assert len(Rs)==2*n and info['core_reflections']==n+2
    assert max(outside,fixed_err,info['reflection_product_error'],info['unitarity_error'])<1e-8
    return Rs,info


def direction_prep(r: dict,n: int,i: int) -> tuple[list[Gate],np.ndarray,int]:
    N=n+1;qs=(n-1).bit_length();qb=(N-1).bit_length();m=qs+qb;dB=1<<qb;D=1<<m
    v=r['vector'];padded=np.zeros(D,complex)
    for j in range(n):padded[j*dB:j*dB+N]=v[j*N:(j+1)*N]
    if r['kind']=='core':
        compact=np.zeros(2*dB,complex);compact[:N]=v[i*N:(i+1)*N];compact[dB:dB+N]=v[(i+1)*N:(i+2)*N]
        W=dense_state_prep(compact,list(range(qb+1)))
        W+=inverse(pair_to_zero_one(i,i+1,list(range(qb,m))))
    else:
        j=int(r['kind'].split('_')[1]);compact=v[[j*N+i+1,j*N+i+2]]
        W=dense_state_prep(compact,[0])+inverse(pair_to_zero_one(i+1,i+2,list(range(qb))))
        W += [Gate('x',(qb+t,)) for t in range(qs) if (j>>t)&1]
    return W,padded,m


def export_qasm(gates: list[Gate],m: int,path: Path) -> None:
    lines=['OPENQASM 2.0;','include "qelib1.inc";',f'qreg q[{2*m-2}];',
           f'// Data qubits 0..{m-1}; clean ancillas {m}..{2*m-3}.',
           '// Seed index in low bits, slot index in high data bits.',
           '// Ancillas initialized and returned to |0>. Arbitrary-angle gates.']
    for g in gates:
        qs=','.join(f'q[{q}]' for q in g.qubits)
        if g.name in ('ry','rz','p'):
            name='u1' if g.name=='p' else g.name;lines.append(f'{name}({g.angle:.17g}) {qs};')
        else:lines.append(f'{g.name} {qs};')
    path.write_text('\n'.join(lines)+'\n')


def check_circuit(model: dict,i: int,Rs: list[dict],out: Path,full: bool) -> dict:
    n=model['n'];Werrs=[];gates=[];vectors=[]
    for r in Rs:
        W,v,m=direction_prep(r,n,i);init=np.zeros(1<<m,complex);init[0]=1
        actual=run(W,init,m);Werrs.append(float(np.sqrt(max(0,1-abs(np.vdot(v,actual))**2))))
        # norm test stable under unknown state-preparation phase
        phase=np.vdot(v,actual);assert np.linalg.norm(actual-phase*v)<1e-8
        gates+=inverse(W)+zero_phase(m,r['phase'])+W;vectors.append(v)
    CNOT=sum(g.name=='cx' for g in gates);P=(m-2);D=1<<m
    b=n.bit_length();hs=(i^(i+1)).bit_count()-1;hb=((i+1)^(i+2)).bit_count()-1
    expected=2*(n+2)*((1<<(b+2))-4+hs)+2*(n-2)*hb+2*n*(12*(m-2)+2)
    assert CNOT==expected
    info=dict(data_qubits=m,clean_ancillas=P,compiled_CNOT=CNOT,compiled_single_qubit=len(gates)-CNOT,
              compiled_total=len(gates),directions_prepared=len(Rs),
              max_direction_infidelity=float(max(Werrs)**2),full_circuit_simulated=full,
              dense_QSD_ancilla_free_upper_bound=float(23/48*D*D-1.5*D+4/3))
    if full:
        total=m+P;init=np.zeros((1<<total,D),complex);init[:D,:]=np.eye(D)
        actual=run(gates,init,total);target=np.eye(D,dtype=complex)
        N=n+1;dB=1<<((N-1).bit_length());valid=np.array([j*dB+k for j in range(n) for k in range(N)])
        target[np.ix_(valid,valid)]=model['U'][i]
        err=float(np.linalg.norm(actual[:D]-target));leak=float(np.linalg.norm(actual[D:]))
        info.update(full_circuit_Frobenius_error=err,ancilla_leakage_Frobenius_norm=leak)
        assert max(err,leak)<1e-8
    if n in (2,3,4):
        export_qasm(gates,m,out/f'n{n}_generator{i+1}.qasm')
        np.savez_compressed(out/f'n{n}_generator{i+1}_matrices.npz',U=model['U'][i],H=model['H'],S=model['S'],
                            reflection_vectors=np.column_stack([r['vector'] for r in Rs]),
                            phases=np.array([r['phase'] for r in Rs]),n=n,a=model['a'],c=model['c'],l=model['l'])
    return info


def symbolic_checks() -> dict:
    import sympy as sp
    q=sp.symbols('q',nonzero=True);results=[]
    for n in (2,3,4,5,6):
        J=sp.eye(n)
        for j in range(n-1):J[j,j+1]=-q/(1+q);J[j+1,j]=-1/(1+q)
        for j in range(n):
            R=sp.eye(n);R[j,j]=-q
            if j:R[j,j-1]=1
            if j+1<n:R[j,j+1]=q
            e=sp.eye(n)[:,j]
            assert sp.simplify(R-(sp.eye(n)-(1+q)*e*e.T*J))==sp.zeros(n)
            assert sp.simplify(R.T.subs(q,1/q)*J*R-J)==sp.zeros(n)
        results.append(n)
    # The exact two-block Cholesky statement is proved in manuscript lem:syn-cholesky.
    U=run(ccx(0,1,2),np.eye(8),3);idx=np.arange(8);expected=np.eye(8)[idx ^ ((((idx&1)>0)&((idx&2)>0)).astype(int)<<2)]
    assert np.linalg.norm(U-expected)<1e-12
    return dict(symbolic_Burau_invariance_and_rank_one_formula_n=results,Toffoli_six_CNOT_error=float(np.linalg.norm(U-expected)))


def main() -> None:
    ap=argparse.ArgumentParser();ap.add_argument('--output',type=Path,default=Path(__file__).resolve().parent/'results')
    ap.add_argument('--large',action='store_true',help='also include n=16,24 matrices (more expensive)')
    args=ap.parse_args();out=args.output;out.mkdir(parents=True,exist_ok=True)
    records=[];symbolic=symbolic_checks()
    for n in [2,3,4,5,6,8,10,12]+([16,24] if args.large else []):
        a=np.sqrt(2)/(16*(n+1));c=np.sqrt(3)/(16*n);l=(1-n*c-(n+1)*a)/3
        model=build_model(n,a,c,l);rec=dict(n=n,M=model['M'],a=a,c=c,l=l,
             H_min_eigenvalue=float(np.linalg.eigvalsh(model['H'])[0]),H_condition=float(np.linalg.cond(model['H'])),
             seed_cholesky_formula_error=model['seed_cholesky_formula_error'],generators=[])
        for i in range(n-1):
            Rs,info=reflectors(model,i)
            # Compile and state-preparation-check every generator for n <= 12.
            if n<=12:info.update(check_circuit(model,i,Rs,out,full=n<=4))
            rec['generators'].append(info)
        records.append(rec)
        print(n,model['M'],'max block error',max(x['block_off_pattern_error'] for x in rec['generators']),
              'max reflection error',max(x['reflection_product_error'] for x in rec['generators']),
              'CNOTs',[x.get('compiled_CNOT') for x in rec['generators']],flush=True)
    special=[]
    for n in (2,3,4,6):
        a=c=1/(8*(2*n+1));l=.25;model=build_model(n,a,c,l)
        allinfo=[reflectors(model,i)[1] for i in range(n-1)]
        special.append(dict(n=n,a=a,c=c,l=l,degeneracy='q=tau',generators=allinfo))
    payload=dict(status='PASS',model='arbitrary single-qubit gates + all-to-all CNOT; m-2 clean ancillas for exported circuits',
                 symbolic_checks=symbolic,numerical_cases=records,degenerate_cases=special,
                 warning='Floating-point checks complement the general proofs; compiled gate counts are upper bounds, not optimal CNOT counts.')
    (out/'verification_results.json').write_text(json.dumps(payload,indent=2)+'\n')
    print('ALL CHECKS PASS')

if __name__=='__main__':main()


==> anc/requirements.txt <==
# Python 3.10 or later. Qiskit is optional and not required for the reference checks.
numpy
scipy
sympy
mpmath


==> anc/twisted_burau_checks.py <==
# Self-contained checks for fixed braid forms, augmentation and the twisted Burau
# definite window (NumPy only; uses klm_common.py).
import numpy as np
from klm_common import *
TOL = 1e-10; fails = 0
def check(name, err, tol=TOL):
    global fails; ok = err < tol; fails += (not ok); print(f"[{'PASS' if ok else 'FAIL'}] {name}: {err:.2e}")

# ---- (i) definite window (thm:twisted-burau) vs numerical inertia ----
grid = np.linspace(0.0025, 0.9975, 399); err = 0.0
for (n, a, c) in [(3,0.0713,0.1137),(3,0.11,0.05),(4,0.0521,0.1313),(4,0.03,0.17),(5,0.04,0.05),(6,0.02,0.08),(3,0.07,0.37),(4,0.1,0.2)]:
    g, Sig, N = twisted_burau_seed(n, a, c)
    kappa = sum(int(np.sum(np.abs(np.linalg.eigvals(gj)-1) < 1e-8)) for gj in g); err += kappa
    edge = 1 - n*c - (n+1)*a
    pos = [l for l in grid if inertia(Ht_block(n, N, g, l))[1:] == (0,0)]
    predicted = [l for l in grid if l < edge]
    err += 0.0 if pos == predicted else 1.0
    # signature formula m(l) = N l + sum a - sum beta at all non-degenerate grid points
    for l in grid[::4]:
        p, q, z = inertia(Ht_block(n, N, g, l))
        if z == 0:
            m = N*l + sum(angles(gj).sum() for gj in g) - angles(e(l)*np.linalg.multi_dot(g)).sum()
            err += abs(m - q)
check("(i) certified window (0, 1-nc-(n+1)a) and signature formula, 8 cases", float(err))

# ---- (ii) embedding of L(lambda) at walls r=1,2 ----
def L_embed(g, lam):
    n = len(g); N = g[0].shape[0]; Pn = np.linalg.multi_dot(g)
    w, V = np.linalg.eig(lam*Pn); ker = V[:, np.abs(w-1) < 1e-7]; cols = []
    for cc in range(ker.shape[1]):
        v = ker[:, cc]; vec = []
        for j in range(n):
            M = np.eye(N, dtype=complex)
            for k in range(j+1, n): M = M @ g[k]
            vec.append(M @ v)
        cols.append(np.concatenate(vec))
    return np.array(cols).T
n, a, c = 3, 0.0713, 0.1137; g, Sig, N = twisted_burau_seed(n, a, c); err = 0.0; rs = []
for l in [1-n*c-(n+1)*a, 1-n*c-a, 1-n*c]:
    Lb = L_embed(g, e(l)); rs.append(Lb.shape[1]); H = Ht_block(n, N, g, l); P = Lb @ np.linalg.pinv(Lb)
    err = max(err, np.linalg.norm(H @ Lb))
    err = max(err, max(np.linalg.norm((np.eye(n*N)-P) @ A_braid(i, n, N, g, Sig) @ Lb) for i in range(n-1)))
    err = max(err, max(np.linalg.norm((np.eye(n*N)-P) @ X_free(i, n, N, g, e(l)) @ Lb) for i in range(n)))
    err += abs(inertia(H)[2] - Lb.shape[1])
check(f"(ii) wall subspace embedding (r = {rs}) in the radical and invariant", err)

# ---- (iii) pencil identity ----
Dl = np.hstack([gj - np.eye(N) for gj in g]); M = Dl.conj().T @ Dl; Hs = Ht_block(n, N, g, 0.5)
check("(iii) H(e(l)) = cos(pi l) D^dag D + sin(pi l) H(-1)",
      max(np.linalg.norm(Ht_block(n, N, g, l) - (np.cos(np.pi*l)*M + np.sin(np.pi*l)*Hs)) for l in [0.1,0.33,0.61,0.9]))

# ---- (iv) ex:empty-window ----
g_ex = [np.diag([e(0.1), e(0.9)])]*3; S_ex = [np.eye(2)]*2; As = [A_braid(i, 3, 2, g_ex, S_ex) for i in range(2)]
err = 0.0
for l, expect in [(0.15,(4,2,0)),(0.3,(3,2,1)),(0.5,(3,3,0)),(0.7,(2,3,1)),(0.85,(2,4,0))]:
    err += inertia(Ht_block(3,2,g_ex,l)) != expect
idx1 = [j*2 for j in range(3)]; idx2 = [j*2+1 for j in range(3)]; H = Ht_block(3,2,g_ex,0.5)
err += inertia(H[np.ix_(idx1,idx1)]) != (3,0,0); err += inertia(H[np.ix_(idx2,idx2)]) != (0,3,0)
G = np.zeros((6,6), complex); G[np.ix_(idx1,idx1)] = H[np.ix_(idx1,idx1)]; G[np.ix_(idx2,idx2)] = -H[np.ix_(idx2,idx2)]
err += inertia(G) != (6,0,0); err += max(np.linalg.norm(A.conj().T@G@A - G) for A in As)
check("(iv) ex:empty-window: signatures, channel forms at l=1/2, positive invariant form", float(err))

# ---- (v) augmentation intertwiner and invariant kernel (lem:augmentation-intertwining) ----
err = max(np.linalg.norm(Dl @ A_braid(i, n, N, g, Sig) - Sig[i] @ Dl) for i in range(n-1))
u, s, vh = np.linalg.svd(Dl); Kb = vh[np.sum(s > 1e-9):].conj().T
err = max(err, max(np.linalg.norm((np.eye(n*N) - Kb@Kb.conj().T) @ A_braid(i, n, N, g, Sig) @ Kb) for i in range(n-1)))
check(f"(v) lem:augmentation-intertwining: D A_i = s_i D, rank D = {np.linalg.matrix_rank(Dl)}, ker D invariant", err)

# ---- (vi) a = c = 1/20: U_1^40 = I ----
n = 3; g, Sig, N = twisted_burau_seed(n, 1/20, 1/20)
l0 = 0.5*(1 - n/20 - (n+1)/20); H = Ht_block(n, N, g, l0); w, V = np.linalg.eigh(H); assert w.min() > 0
S = V@np.diag(np.sqrt(w))@V.conj().T; U1 = S@A_braid(0, n, N, g, Sig)@np.linalg.inv(S)
check("(vi) a=c=1/20: ||U_1^40 - I||", np.linalg.norm(np.linalg.matrix_power(U1, 40) - np.eye(n*N)))
print("\nALL PASS" if fails == 0 else f"\n{fails} FAILURES")

# Signal any failed numerical check to automated runners.
raise SystemExit(1 if fails else 0)


==> anc/verify_klm_v2.py <==
# ============================================================
# verify_klm_v2.py -- numerical checks for the Burau--KLM manuscript.
# Fixed data, absolute tolerance 1e-11; stable manuscript labels below.
# Conventions: e(x)=exp(2 pi i x); lambda=e(l); lambda^{1/2}=e(l/2)
# (the branch specified in the paper -- NOT numpy's principal sqrt).
#   T1  braid relations of the lambda-free braid matrices A_i, and
#       Artin/semidirect relations between A_i and [HN]'s explicit
#       lambda-dependent free-group matrices rho_lambda(x_i)
#       (independent check of the braid-part convention)
#   T2  pencil property: A_i^dag Ht(l) A_i = Ht(l) for several l,
#       rank-one seed; also X_i-invariance (full F_n x| B_n)
#   T3  signature formula sig Ht = (n-m, m), m = floor(l + n a)
#   T4  matrix (non-commuting) seed: Hermiticity, A- and X-invariance,
#       Artin and braid relations, radical dimension = kappa + r
#   T5  scalar-family spectra: ambient, on K, and on the quotient
#   T6  unitary equivalence (thm:gauge) between definite chambers of
#       opposite sign (matrix seed), on the KLM quotient
#   T7  multiplicativity (prop:mult): iterated vs initial quotient
#       braid gates (spectra and traces of braid words)
# ============================================================
import numpy as np
TOL = 1e-11
e = lambda x: np.exp(2j*np.pi*x)
failures = 0
def check(name, err):
    global failures
    ok = err < TOL; failures += (not ok)
    print(f"[{'PASS' if ok else 'FAIL'}] {name}: {err:.2e}")

def blockset(A, r, c, N, M): A[r*N:(r+1)*N, c*N:(c+1)*N] = M
def A_braid(i, n, N, g, Sig):
    A = np.zeros((n*N, n*N), complex); I = np.eye(N)
    for j in range(n):
        if j == i:      blockset(A, i+1, i, N, Sig[i])
        elif j == i+1:  blockset(A, i, i+1, N, Sig[i] @ g[i]); blockset(A, i+1, i+1, N, Sig[i] @ (I-g[i+1]))
        else:           blockset(A, j, j, N, Sig[i])
    return A
def X_free(i, n, N, g, lam):
    X = np.eye(n*N, dtype=complex); I = np.eye(N)
    for j in range(n):
        if j < i:    blockset(X, i, j, N, lam*(g[j]-I))
        elif j == i: blockset(X, i, i, N, lam*g[i])
        else:        blockset(X, i, j, N, g[j]-I)
    return X
def Ht_block(n, N, g, l):
    lam, z = e(l), e(l/2); H = np.zeros((n*N, n*N), complex); I = np.eye(N)
    for j in range(n):
        gj_inv = np.linalg.inv(g[j])
        for k in range(n):
            if   j < k: blockset(H, j, k, N, (1/z)*(gj_inv-I)@(g[k]-I))
            elif j > k: blockset(H, j, k, N, z*(gj_inv-I)@(g[k]-I))
            else:       blockset(H, j, j, N, (1/z)*(gj_inv-lam*I)@(g[j]-I))
    return H
def artin_err(As, Xs, n):
    err = 0.0
    for i in range(n-1):
        A = As[i]; Ai = np.linalg.inv(A); conj = lambda X: A @ X @ Ai
        err = max(err, np.linalg.norm(conj(Xs[i]) - Xs[i+1]))
        err = max(err, np.linalg.norm(conj(Xs[i+1]) - np.linalg.inv(Xs[i+1]) @ Xs[i] @ Xs[i+1]))
        for j in range(n):
            if j not in (i, i+1): err = max(err, np.linalg.norm(conj(Xs[j]) - Xs[j]))
    return err
def braid_err(As, n):
    err = 0.0
    for i in range(n-2): err = max(err, np.linalg.norm(As[i]@As[i+1]@As[i]-As[i+1]@As[i]@As[i+1]))
    for i in range(n-1):
        for j in range(i+2, n-1): err = max(err, np.linalg.norm(As[i]@As[j]-As[j]@As[i]))
    return err
def sig(H, tol=1e-9):
    w = np.linalg.eigvalsh(H); return (int(np.sum(w>tol)), int(np.sum(w<-tol)), int(np.sum(abs(w)<=tol)))
def polar_unitary(T):
    u, s_, v = np.linalg.svd(T); return u @ v
def multip(evs, z): return int(np.sum(np.abs(evs - z) < 1e-8))

# ---------------- rank-one seeds ----------------
def rank_one(n, a, s):
    return [e(a)*np.eye(1)]*n, [s*np.eye(1)]*(n-1)

# T1
err1 = 0.0
for (n, a, s) in [(3, 0.37, 1.0), (4, 0.21, e(0.11)), (5, 0.613, e(0.11))]:
    g, S = rank_one(n, a, s)
    As = [A_braid(i, n, 1, g, S) for i in range(n-1)]
    err1 = max(err1, braid_err(As, n))
    for l in [0.313, 0.8]:
        Xs = [X_free(i, n, 1, g, e(l)) for i in range(n)]
        err1 = max(err1, artin_err(As, Xs, n))
check("T1 braid relations + Artin relations vs [HN] free-group matrices", err1)

# T2
n, a, s = 4, 0.37, 1.0; g, S = rank_one(n, a, s)
As = [A_braid(i, n, 1, g, S) for i in range(n-1)]
err2 = 0.0
for l in [0.13, 0.313, 0.5, 0.77, 0.9231]:
    H = Ht_block(n, 1, g, l); err2 = max(err2, np.linalg.norm(H - H.conj().T))
    for A in As: err2 = max(err2, np.linalg.norm(A.conj().T @ H @ A - H))
    for X in [X_free(i, n, 1, g, e(l)) for i in range(n)]:
        err2 = max(err2, np.linalg.norm(X.conj().T @ H @ X - H))
check("T2 pencil property (same A_i for all l) + X_i-invariance, rank one", err2)

# T3
err3 = 0
for l in [0.13, 0.313, 0.5, 0.77, 0.9231]:
    p, q, z = sig(Ht_block(n, 1, g, l)); m = int(np.floor(l + n*a))
    err3 += abs(p-(n-m)) + abs(q-m) + z
check("T3 signature = (n-m, m), rank one, paper branch", float(err3))

# ---------------- matrix (non-commuting) seed: stage-1 output ----------------
n1, a1, l1, s1 = 3, 0.08, 0.30, e(0.11)
g1, S1 = rank_one(n1, a1, s1)
A1 = [A_braid(i, n1, 1, g1, S1) for i in range(n1-1)]
X1 = [X_free(i, n1, 1, g1, e(l1)) for i in range(n1)]
H1 = Ht_block(n1, 1, g1, l1); w, V = np.linalg.eigh(H1); assert w.min() > 0
Sfr = V @ np.diag(np.sqrt(w)) @ V.conj().T; Sfi = np.linalg.inv(Sfr)
gU  = [Sfr @ X @ Sfi for X in X1]; SgU = [Sfr @ A @ Sfi for A in A1]    # unitary seed, N=3
N2, n2 = n1, n1
A2 = [A_braid(i, n2, N2, gU, SgU) for i in range(n2-1)]
kappa = sum(multip(np.linalg.eigvals(gj), 1.0) for gj in gU)
Pn = gU[0] @ gU[1] @ gU[2]

# T4
err4 = 0.0; err4 += braid_err(A2, n2)
err4 += max(np.linalg.norm(M.conj().T@M - np.eye(N2)) for M in gU+SgU)
err4 += np.linalg.norm(gU[0]@gU[1]-gU[1]@gU[0]) < 1e-3   # must be NON-commuting: adds 1 if commuting
for l in [0.13, 0.42, 0.5, 0.77, 0.9]:
    H2 = Ht_block(n2, N2, gU, l); X2 = [X_free(i, n2, N2, gU, e(l)) for i in range(n2)]
    err4 = max(err4, np.linalg.norm(H2 - H2.conj().T))
    err4 = max(err4, max(np.linalg.norm(A.conj().T@H2@A - H2) for A in A2))
    err4 = max(err4, max(np.linalg.norm(X.conj().T@H2@X - H2) for X in X2))
    err4 = max(err4, artin_err(A2, X2, n2))
    r = multip(np.linalg.eigvals(e(l)*Pn), 1.0)
    err4 += abs(sig(H2)[2] - (kappa + r))                # radical = kappa + r
check("T4 matrix seed: Hermiticity, A/X-invariance, Artin, braid, radical=kappa+r", float(err4))

# T5 scalar family spectra (ambient / K / quotient)
n5, N5, d5, a5, s5 = 4, 3, 2, 0.29, e(0.07)
g5 = np.diag([1.0]*(N5-d5) + [e(a5)]*d5)
rng = np.random.default_rng(1); Xr = rng.normal(size=(N5,N5))+1j*rng.normal(size=(N5,N5)); Qc,_ = np.linalg.qr(Xr)
g5 = Qc @ g5 @ Qc.conj().T
A5 = A_braid(1, n5, N5, [g5]*n5, [s5*np.eye(N5)]*(n5-1))
ev = np.linalg.eigvals(A5)
err5 = abs(multip(ev, s5)-(n5-1)*N5) + abs(multip(ev, -s5*e(a5))-d5) + abs(multip(ev, -s5)-(N5-d5))
wg, Vg = np.linalg.eig(g5); ker = Vg[:, np.abs(wg-1)<1e-8]
Kb = np.zeros((n5*N5, n5*(N5-d5)), complex)
for j in range(n5): Kb[j*N5:(j+1)*N5, j*(N5-d5):(j+1)*(N5-d5)] = ker
AK = np.linalg.pinv(Kb) @ A5 @ Kb; evK = np.linalg.eigvals(AK)
err5 += np.linalg.norm((np.eye(n5*N5) - Kb@np.linalg.pinv(Kb)) @ A5 @ Kb)       # K invariant
err5 += abs(multip(evK, s5)-(n5-1)*(N5-d5)) + abs(multip(evK, -s5)-(N5-d5))
# quotient action: complete Kb to a basis, read the induced block
Q_, _ = np.linalg.qr(np.hstack([Kb, rng.normal(size=(n5*N5, n5*N5))]))
B = Q_; Bi = np.linalg.inv(B); Aq = (Bi @ A5 @ B)[n5*(N5-d5):, n5*(N5-d5):]
evq = np.linalg.eigvals(Aq)
err5 += abs(multip(evq, s5)-(n5-1)*d5) + abs(multip(evq, -s5*e(a5))-d5) + abs(Aq.shape[0]-n5*d5)
check("T5 scalar-family spectra: ambient / on K / on quotient", float(err5))

# T6 unitary equivalence (thm:gauge) across definite chambers of opposite sign
# One lambda-free quotient basis V^n / K (K = sum Ker(g_j - 1) is lambda-independent);
# the induced action Aq is computed ONCE, the induced forms Hq(l) for each l.
wg_list = [np.linalg.eig(gj) for gj in gU]
Kb2 = np.zeros((n2*N2, kappa), complex); col = 0
for j, (wg, Vg) in enumerate(wg_list):
    ker = Vg[:, np.abs(wg-1) < 1e-8]
    Kb2[j*N2:(j+1)*N2, col:col+ker.shape[1]] = ker; col += ker.shape[1]
Qb, _ = np.linalg.qr(np.hstack([Kb2, np.eye(n2*N2)])); B = Qb; Bi = np.linalg.inv(B)
Aq = [(Bi @ A @ B)[kappa:, kappa:] for A in A2]
err6 = max(np.linalg.norm((Bi @ A @ B)[kappa:, :kappa]) for A in A2)     # K invariant => block triangular
def Hq_at(l):
    H = Ht_block(n2, N2, gU, l); Hb_ = B.conj().T @ H @ B
    err = np.linalg.norm(Hb_[:kappa, :]) + np.linalg.norm(Hb_[:, :kappa])    # K in the radical
    return Hb_[kappa:, kappa:], err
la, lb = 0.13, 0.77
Ha, ea = Hq_at(la); Hb, eb = Hq_at(lb); err6 = max(err6, ea, eb)
sa, sb = sig(Ha), sig(Hb)
if not (sa[1]==0 and sa[2]==0 and sb[0]==0 and sb[2]==0): err6 += 1.0          # expect (3,0) vs (0,3)
def frame(H):
    w, V = np.linalg.eigh(H); sg = 1.0 if w[0] > 0 else -1.0
    return V @ np.diag(np.sqrt(sg*w)) @ V.conj().T
Sa, Sb = frame(Ha), frame(Hb)
Ua = [Sa@A@np.linalg.inv(Sa) for A in Aq]; Ub = [Sb@A@np.linalg.inv(Sb) for A in Aq]
err6 = max(err6, max(np.linalg.norm(U.conj().T@U-np.eye(U.shape[0])) for U in Ua+Ub))
W = polar_unitary(Sb @ np.linalg.inv(Sa))
err6 = max(err6, max(np.linalg.norm(W@ua@W.conj().T - ub) for ua, ub in zip(Ua, Ub)))
check(f"T6 thm:gauge: unitary equivalence between definite chambers sig{sa[:2]} and sig{sb[:2]} (same gates)", err6)
Aa = Aq   # used by T7

# T7 multiplicativity (prop:mult): iterated vs initial quotient braid gates
# stage-1 gates: A1 (3x3, Burau-type, lambda-free); stage-2 quotient gates: Aa (3x3)
err7 = 0.0
for A_1, A_2 in zip(A1, Aa):
    err7 = max(err7, np.linalg.norm(np.sort_complex(np.linalg.eigvals(A_1)) - np.sort_complex(np.linalg.eigvals(A_2))))
words = [[0],[1],[0,1],[1,0],[0,1,0],[0,0,1],[1,1,0,0],[0,1,1,0,1]]
def trace_word(As, wd):
    M = np.eye(As[0].shape[0], dtype=complex)
    for k in wd: M = M @ As[k]
    return np.trace(M)
for wd in words: err7 = max(err7, abs(trace_word(A1, wd) - trace_word(Aa, wd)))
check("T7 prop:mult: iterated quotient gates ~ initial quotient gates (spectra, word traces)", err7)

print("\nALL PASS" if failures == 0 else f"\n{failures} FAILURES")

# Signal any failed numerical check to automated runners.
raise SystemExit(1 if failures else 0)

